Two-loop leading colour QCD corrections to $q \bar{q} \to \gamma \gamma g$ and $q g \to \gamma \gamma q$

We present the leading colour and light fermionic planar two-loop corrections for the production of two photons and a jet in the quark-antiquark and quark-gluon channels. In particular, we compute the interference of the two-loop amplitudes with the corresponding tree level ones, summed over colours and polarisations. Our calculation uses the latest advancements in the algorithms for integration-by-parts reduction and multivariate partial fraction decomposition to produce compact and easy-to-use results. We have implemented our results in an efficient C++ numerical code. We also provide their analytic expressions in Mathematica format.

==> anc/README.txt <==
authors: B. Agarwal, F. Buccioni, A. v. Manteuffel, L. Tancredi

Processes considered:
- q(p1) qb(p2) -> g(p3) a(p4) a(p5)
- q(p1) g(p2)  -> q(p3) a(p4) a(p5)

Description:
  - q_definitions.m  : definitions of the q factors entering the results in the
                       W_0i*.m files;

  - qqb_W00.m        : qqb->gaa (tree^* x tree) as defined in (3.3)
  - qqb_W01_CA.m     : qqb->gaa (tree^* x 1-loop) as defined in (3.7). Ca coefficient 
  - qqb_W01_CF.m     : qqb->gaa (tree^* x 1-loop) as defined in (3.7). Cf coefficient 
  - qqb_W01_nfaa.m   : qqb->gaa (tree^* x 1-loop) as defined in (3.7). nfaa coefficient 
  - qqb_W01_nf.m     : qqb->gaa (tree^* x 1-loop) as defined in (3.7). nf coefficient 
  - qqb_W02_LC.m     : qqb->gaa (tree^* x 2-loop) as defined in (3.9). Leading Colour
  - qqb_W02_nfCA.m   : qqb->gaa (tree^* x 2-loop) as defined in (3.9). nf*Ca coefficient 
  - qqb_W02_nfCF.m   : qqb->gaa (tree^* x 2-loop) as defined in (3.9). nf*Ca coefficient
  - qqb_W02_nfnfaa.m : qqb->gaa (tree^* x 2-loop) as defined in (3.9). nf*nfaa coefficient
  - qqb_W02_nfnf.m   : qqb->gaa (tree^* x 2-loop) as defined in (3.9). nf^2 coefficient

  - W02_evaluator.m  : mathematica demo which evaluates the LC contribution of the
                       q qb -> g a a process.

All other qg*.m files are equivalent to the qqb*.m ones but contain results for
the qg->qaa process.



==> anc/W02_evaluator.m <==
(* --- Load PentagonFunctions package --- *)
Needs["PentagonFunctions`"];

(* --- Constants as defined in the PentagonFunctions package --- *)
Consts = {
 tci[1, 1] -> CI Pi, 
 tci[1, 2] -> CI Pi, 
 tci[2, 1] -> CI Im[PolyLog[2, 1/2 + (I Sqrt[3])/2]], 
 tci[3, 1] -> CI Im[PolyLog[3, I/Sqrt[3]]], 
 tci[3, 2] -> CI Im[PolyLog[3, 1 + I Sqrt[3]]], 
 tci[4, 1] -> CI Im[PolyLog[4, 1/2 + (I Sqrt[3])/2]], 
 tci[4, 2] -> CI Im[PolyLog[4, I/Sqrt[3]]], 
 tci[4, 3] ->  (* CI (5 Im[Li[{2, 2}, {1/2, 1/2 + (I Sqrt[3])/2}]] + 
                6 Im[PolyLog[4, 1 - I/Sqrt[3]]] + 6 Im[PolyLog[4, 1 + I Sqrt[3]]])*)
 CI 7.6358738743007583680955843136243479120009116590022160554574481985911675790342926775667872157838362707139849035998185711695488671, 

 tcr[1, 1] -> Log[3], 
 tcr[1, 2] -> Log[2], 
 tcr[2, 1] -> PolyLog[2, 2/3], 
 tcr[3, 1] -> PolyLog[3, 2/3], 
 tcr[3, 2] -> PolyLog[3, 1/4], 
 tcr[3, 3] -> Zeta[3], 
 tcr[4, 1] -> PolyLog[4, 1/3], 
 tcr[4, 2] -> PolyLog[4, 1/2], 
 tcr[4, 3] -> PolyLog[4, 1/4], 
 tcr[4, 4] -> PolyLog[4, 2/3], 
 tcr[4, 5] -> PolyLog[4, 3/4]
};

(* --- Kinematics --- *)
Invariants = {s12, s23, s34, s45, s51};
KinematicPoint = {157, -43, 83, 61, -37};
musq = 100.;

(* --- Definition of q factors --- *)
qdefs = << q_definitions.m;

(* --- Sqrt of Gram determinant --- *)
eps5abs = Sqrt[Abs[s12^2 (s23 - s51)^2 + (s23 s34 + s45 (-s34 + s51))^2 + 
       2 s12 (-s23^2 s34 + s23 s45 s51 + s45 (s34 - s51) s51 + s23 s34 (s45 + s51))]];
eps5t = I*N[eps5abs /. Thread[Invariants -> KinematicPoint],20];

(* --- Leading colour result --- *)
W02LC = << qqb_W02_LC.m;

(* --- Evaluate the pentagon functions --- *)
PentagonFuns = Cases[Variables[W02LC],_F];
evaluator = StartEvaluatorProcess[PentagonFuns];
PFvalues = EvaluateFunctions[evaluator, KinematicPoint/musq];

(* --- Final Result --- *)
res = W02LC /. r -> Identity /. qdefs /. Thread[Invariants -> KinematicPoint];
res = res /. Consts;
res = res /. PFvalues /. CI -> I // Expand;

Print["q qb -> g a a, W02-LC: ",NumberForm[res,16]];


==> anc/q_definitions.m <==
{q1 -> 1/s12,
 q2 -> 1/s23,
 q3 -> 1/s34,
 q4 -> 1/s45,
 q5 -> 1/s51, 
 q6 -> 1/(s12 + s23 - s45),
 q7 -> 1/(s23 - s45 - s51), 
 q8 -> 1/(s23 + s34 - s51),
 q9 -> 1/(s12 - s34 + s51), 
 q10 -> 1/(s12 - s34 - s45),
 q11 -> 1/(s12 + s23), 
 q12 -> 1/(s12 - s34),
 q13 -> 1/(s23 + s34),
 q14 -> 1/(s12 - s45), 
 q15 -> 1/(s23 - s45),
 q16 -> 1/(s12 + s23 - s34 - s45), 
 q17 -> 1/(s34 + s45),
 q18 -> 1/(s23 - s51),
 q19 -> 1/(s34 - s51), 
 q20 -> 1/(s12 + s23 - s45 - s51),
 q21 -> 1/(s23 + s34 - s45 - s51), 
 q22 -> 1/(s12 + s51),
 q23 -> 1/(s12 - s23 - s34 + s51), 
 q24 -> 1/(s12 - s34 - s45 + s51),
 q25 -> 1/(s45 + s51)}


==> anc/qg_W00.m <==
-8*ep^2*r[-q1 + q10 + 2*q2 - 2*q3 - 2*q5 - 2*q7 - q2*q3*s12 - 2*q2*q5*s12 - 
    4*q3*q5*s12 - 2*q3*q7*s12 + q5*q7*s12 - q2*q3*q7*s12^2 - q3*q5*q7*s12^2 - 
    2*q1*q3*s23 + q10*q3*s23 + 3*q1*q5*s23 - 6*q10*q5*s23 - 4*q3*q5*s23 - 
    q1*q10*q5*s23^2 - q10*q3*q5*s23^2 - q1*q2*s34 + 3*q10*q2*s34 + 
    q1*q5*s34 - 6*q10*q5*s34 - 4*q10*q7*s34 - q2*q7*s34 - q5*q7*s34 - 
    q10*q2*q5*s34^2 - q10*q5*q7*s34^2 - 3*q1*q10*s45 + q1*q2*s45 - 
    3*q10*q2*s45 + 2*q1*q3*s45 - 3*q10*q3*s45 + q2*q3*s45 - 5*q1*q5*s45 + 
    2*q2*q5*s45 - q3*q5*s45 - 9*q10*q7*s45 - 6*q3*q7*s45 - 3*q5*q7*s45 - 
    2*q3*q5*q7*s12*s45 + 4*q1*q10*q5*s23*s45 - 2*q10*q3*q5*s23*s45 - 
    q1*q2*q5*s34*s45 + 2*q10*q2*q5*s34*s45 - 4*q10*q5*q7*s34*s45 + 
    3*q1*q10*q2*s45^2 - q1*q2*q3*s45^2 - 6*q1*q10*q5*s45^2 + 
    2*q1*q2*q5*s45^2 - 3*q10*q2*q5*s45^2 - 3*q10*q3*q5*s45^2 - 
    6*q10*q3*q7*s45^2 - 6*q10*q5*q7*s45^2 - 3*q3*q5*q7*s45^2 + 
    3*q1*q10*q2*q5*s45^3 - 3*q10*q3*q5*q7*s45^3 - q1*q10*s51 + 3*q1*q2*s51 - 
    q10*q2*s51 - q10*q3*s51 - 5*q2*q3*s51 - 4*q10*q7*s51 + 3*q2*q7*s51 - 
    4*q2*q3*q7*s12*s51 - q1*q2*q7*s34*s51 + q1*q10*q2*s45*s51 + 
    2*q1*q2*q3*s45*s51 - q1*q3*q7*s45*s51 - 4*q10*q3*q7*s45*s51 - 
    3*q1*q2*q3*s51^2 + 3*q1*q2*q7*s51^2 + 2*q1*q3*q7*s51^2 - 
    q10*q3*q7*s51^2 - 6*q2*q3*q7*s51^2 - 3*q1*q2*q3*q7*s51^3] - 
 8*r[q10 + 4*q2 - q3 - q5 - 3*q7 - 3*q2*q3*s12 - q3*q5*s12 + 2*q2*q7*s12 + 
    q3*q7*s12 - q5*q7*s12 - q2*q3*q7*s12^2 - q3*q5*q7*s12^2 + 2*q1*q10*s23 - 
    q10*q3*s23 - 2*q10*q5*s23 - q3*q5*s23 - q1*q10*q5*s23^2 - 
    q10*q3*q5*s23^2 - q1*q2*s34 + q1*q5*s34 - 2*q10*q5*s34 - q10*q7*s34 - 
    q2*q7*s34 - q5*q7*s34 - q10*q2*q5*s34^2 - q10*q5*q7*s34^2 - 
    4*q1*q10*s45 - 2*q1*q2*s45 - 2*q10*q2*s45 - 2*q10*q3*s45 + 3*q2*q3*s45 - 
    q1*q5*s45 - 2*q3*q5*s45 - 4*q10*q7*s45 - 4*q3*q7*s45 - 2*q5*q7*s45 - 
    q3*q5*q7*s12*s45 + 3*q1*q10*q5*s23*s45 - q10*q3*q5*s23*s45 - 
    q1*q2*q5*s34*s45 + q10*q2*q5*s34*s45 - 3*q10*q5*q7*s34*s45 + 
    2*q1*q10*q2*s45^2 - q1*q2*q3*s45^2 - 4*q1*q10*q5*s45^2 + q1*q2*q5*s45^2 - 
    2*q10*q2*q5*s45^2 - 2*q10*q3*q5*s45^2 - 4*q10*q3*q7*s45^2 - 
    4*q10*q5*q7*s45^2 - 2*q3*q5*q7*s45^2 + 2*q1*q10*q2*q5*s45^3 - 
    2*q10*q3*q5*q7*s45^3 - q1*q10*s51 + 2*q1*q2*s51 - q10*q2*s51 - 
    q10*q3*s51 - 3*q2*q3*s51 - 2*q1*q7*s51 - q10*q7*s51 + 4*q2*q7*s51 + 
    2*q3*q7*s51 - 3*q2*q3*q7*s12*s51 - q1*q2*q7*s34*s51 + q1*q10*q2*s45*s51 + 
    q1*q2*q3*s45*s51 - q1*q3*q7*s45*s51 - 3*q10*q3*q7*s45*s51 - 
    2*q1*q2*q3*s51^2 + 2*q1*q2*q7*s51^2 + q1*q3*q7*s51^2 - q10*q3*q7*s51^2 - 
    4*q2*q3*q7*s51^2 - 2*q1*q2*q3*q7*s51^3] - 
 8*ep^3*r[2*q2 - 2*q7 - q2*q3*s12 + q2*q5*s12 + q2*q7*s12 + q3*q7*s12 - 
    q5*q7*s12 + q1*q10*s23 + q1*q3*s23 - q10*q3*s23 - 2*q1*q10*s45 - 
    q1*q2*s45 - q10*q2*s45 - q1*q3*s45 - q10*q3*s45 + q2*q3*s45 - q1*q5*s45 - 
    q2*q5*s45 - 2*q3*q5*s45 - 2*q10*q7*s45 - 2*q3*q7*s45 - q5*q7*s45 - 
    q3*q5*q7*s12*s45 + q1*q10*q5*s23*s45 - q10*q3*q5*s23*s45 + 
    q10*q2*q5*s34*s45 - q10*q5*q7*s34*s45 + q1*q10*q2*s45^2 - 
    2*q1*q10*q5*s45^2 + q1*q2*q5*s45^2 - q10*q2*q5*s45^2 - q10*q3*q5*s45^2 - 
    2*q10*q3*q7*s45^2 - 2*q10*q5*q7*s45^2 - q3*q5*q7*s45^2 + 
    q1*q10*q2*q5*s45^3 - q10*q3*q5*q7*s45^3 + q1*q2*s51 - 2*q2*q3*s51 - 
    q1*q7*s51 + 2*q2*q7*s51 + 2*q3*q7*s51 - q2*q3*q7*s12*s51 + 
    q1*q2*q3*s45*s51 - q10*q3*q7*s45*s51 - q1*q2*q3*s51^2 + q1*q2*q7*s51^2 + 
    q1*q3*q7*s51^2 - 2*q2*q3*q7*s51^2 - q1*q2*q3*q7*s51^3] - 
 8*ep*r[5*q1 - 2*q10 + 7*q3 + 7*q5 + 3*q7 + 5*q2*q3*s12 + q2*q5*s12 + 
    q3*q5*s12 - 3*q2*q7*s12 + 4*q3*q7*s12 + q5*q7*s12 + 2*q2*q3*q7*s12^2 + 
    2*q3*q5*q7*s12^2 - 3*q1*q10*s23 + q1*q3*s23 + q10*q3*s23 + q1*q5*s23 + 
    8*q10*q5*s23 + q3*q5*s23 + 2*q1*q10*q5*s23^2 + 2*q10*q3*q5*s23^2 + 
    2*q1*q2*s34 + q10*q2*s34 - 2*q1*q5*s34 + 8*q10*q5*s34 + q10*q7*s34 + 
    2*q2*q7*s34 + 2*q5*q7*s34 + 2*q10*q2*q5*s34^2 + 2*q10*q5*q7*s34^2 + 
    5*q1*q10*s45 - 2*q1*q2*s45 + 2*q10*q2*s45 - q1*q3*s45 + 2*q10*q3*s45 - 
    5*q2*q3*s45 - q1*q5*s45 - q2*q5*s45 + q3*q5*s45 + 3*q10*q7*s45 + 
    4*q3*q7*s45 + 2*q5*q7*s45 - 4*q1*q10*q5*s23*s45 + 2*q1*q2*q5*s34*s45 + 
    4*q10*q5*q7*s34*s45 - 2*q1*q10*q2*s45^2 + 2*q1*q2*q3*s45^2 + 
    4*q1*q10*q5*s45^2 + 2*q10*q2*q5*s45^2 + 2*q10*q3*q5*s45^2 + 
    4*q10*q3*q7*s45^2 + 4*q10*q5*q7*s45^2 + 2*q3*q5*q7*s45^2 - 
    2*q1*q10*q2*q5*s45^3 + 2*q10*q3*q5*q7*s45^3 + 2*q1*q10*s51 - 
    2*q1*q2*s51 + 2*q10*q2*s51 + 2*q10*q3*s51 + 2*q2*q3*s51 + 3*q1*q7*s51 + 
    q10*q7*s51 - 5*q2*q7*s51 + 4*q3*q7*s51 + 4*q2*q3*q7*s12*s51 + 
    2*q1*q2*q7*s34*s51 - 2*q1*q10*q2*s45*s51 + 2*q1*q3*q7*s45*s51 + 
    4*q10*q3*q7*s45*s51 + 2*q1*q2*q3*s51^2 - 2*q1*q2*q7*s51^2 + 
    2*q10*q3*q7*s51^2 + 4*q2*q3*q7*s51^2 + 2*q1*q2*q3*q7*s51^3]


==> anc/qg_W01_CA.m <==
2*r[6*q1 - q10 - 2*q3 - 2*q5 + 3*q7 - 2*q8 - q9 + 3*q19*q2*s12 + 
    3*q19*q3*s12 + 2*q3*q5*s12 - 2*q19*q7*s12 - 2*q2*q8*s12 + 
    q19*q2*q7*s12^2 - q2*q7*q8*s12^2 - 3*q1*q10*s23 - 3*q1*q19*s23 + 
    2*q10*q19*s23 - 3*q19*q3*s23 - q3*q5*s23 - 2*q1*q9*s23 - 
    q1*q10*q19*s23^2 + q1*q2*s34 + q1*q23*s34 + 2*q2*q23*s34 - q10*q7*s34 + 
    3*q23*q7*s34 + 2*q1*q8*s34 - 2*q2*q9*s34 - q1^2*q23*s34^2 + 
    q2^2*q23*s34^2 + q1*q23*q5*s34^2 - q1^2*q8*s34^2 - q2^2*q9*s34^2 + 
    5*q1*q10*s45 - q10*q19*s45 - 3*q1*q2*s45 - 2*q1*q23*s45 + 2*q2*q23*s45 + 
    2*q1*q3*s45 + 2*q2*q5*s45 + q10*q7*s45 + q19*q7*s45 - q3*q8*s45 - 
    q7*q8*s45 - q5*q9*s45 - q1^2*q23*s34*s45 - 2*q2^2*q23*s34*s45 + 
    q1*q2*q5*s34*s45 + q1*q23*q5*s34*s45 - q2*q23*q5*s34*s45 - 
    q1^2*q8*s34*s45 + 2*q2^2*q9*s34*s45 + q2^2*q23*q5*s34^2*s45 - 
    q2^2*q5*q9*s34^2*s45 - q1*q10*q2*s45^2 + q1*q19*s51 + 2*q10*q19*s51 - 
    q1*q2*s51 - q19*q2*s51 - 2*q1*q23*s51 - q2*q23*s51 + 2*q1*q7*s51 + 
    2*q10*q7*s51 - 2*q19*q7*s51 - 5*q2*q7*s51 - 3*q23*q7*s51 - 2*q1*q8*s51 + 
    q10*q9*s51 + 2*q2*q9*s51 + 3*q19*q2*q7*s12*s51 - q19*q2^2*q7*s12^2*s51 + 
    q2^2*q7*q8*s12^2*s51 - 3*q1*q10*q19*s23*s51 + q1^2*q10*q19*s23^2*s51 + 
    q1^2*q10*q9*s23^2*s51 + 2*q1^2*q23*s34*s51 - 2*q2^2*q23*s34*s51 + 
    q1*q2*q7*s34*s51 + 2*q1^2*q8*s34*s51 + 2*q2^2*q9*s34*s51 - 
    q1*q10*q2*s45*s51 - q10*q19*q2*s45*s51 + 2*q1^2*q23*s45*s51 + 
    q2^2*q23*s45*s51 + q1*q2*q3*s45*s51 + q1*q23*q3*s45*s51 - 
    q2*q23*q3*s45*s51 + q1*q19*q7*s45*s51 + 2*q1^2*q8*s45*s51 - 
    q2^2*q9*s45*s51 - q10*q19*q2*s51^2 - q1^2*q23*s51^2 + q2^2*q23*s51^2 - 
    q2*q23*q3*s51^2 + q1*q19*q7*s51^2 - q1*q2*q7*s51^2 - q1^2*q8*s51^2 - 
    q2^2*q9*s51^2 - q1^2*q23*q3*s45*s51^2 - q1^2*q3*q8*s45*s51^2] + 
 ((-12*F[1, 1, 6] + (80*F[1, 1, 9])/3)*
   r[q10 + 4*q2 - q3 - q5 - 3*q7 - 3*q2*q3*s12 - q3*q5*s12 + 2*q2*q7*s12 + 
     q3*q7*s12 - q5*q7*s12 - q2*q3*q7*s12^2 - q3*q5*q7*s12^2 + 2*q1*q10*s23 - 
     q10*q3*s23 - 2*q10*q5*s23 - q3*q5*s23 - q1*q10*q5*s23^2 - 
     q10*q3*q5*s23^2 - q1*q2*s34 + q1*q5*s34 - 2*q10*q5*s34 - q10*q7*s34 - 
     q2*q7*s34 - q5*q7*s34 - q10*q2*q5*s34^2 - q10*q5*q7*s34^2 - 
     4*q1*q10*s45 - 2*q1*q2*s45 - 2*q10*q2*s45 - 2*q10*q3*s45 + 3*q2*q3*s45 - 
     q1*q5*s45 - 2*q3*q5*s45 - 4*q10*q7*s45 - 4*q3*q7*s45 - 2*q5*q7*s45 - 
     q3*q5*q7*s12*s45 + 3*q1*q10*q5*s23*s45 - q10*q3*q5*s23*s45 - 
     q1*q2*q5*s34*s45 + q10*q2*q5*s34*s45 - 3*q10*q5*q7*s34*s45 + 
     2*q1*q10*q2*s45^2 - q1*q2*q3*s45^2 - 4*q1*q10*q5*s45^2 + 
     q1*q2*q5*s45^2 - 2*q10*q2*q5*s45^2 - 2*q10*q3*q5*s45^2 - 
     4*q10*q3*q7*s45^2 - 4*q10*q5*q7*s45^2 - 2*q3*q5*q7*s45^2 + 
     2*q1*q10*q2*q5*s45^3 - 2*q10*q3*q5*q7*s45^3 - q1*q10*s51 + 2*q1*q2*s51 - 
     q10*q2*s51 - q10*q3*s51 - 3*q2*q3*s51 - 2*q1*q7*s51 - q10*q7*s51 + 
     4*q2*q7*s51 + 2*q3*q7*s51 - 3*q2*q3*q7*s12*s51 - q1*q2*q7*s34*s51 + 
     q1*q10*q2*s45*s51 + q1*q2*q3*s45*s51 - q1*q3*q7*s45*s51 - 
     3*q10*q3*q7*s45*s51 - 2*q1*q2*q3*s51^2 + 2*q1*q2*q7*s51^2 + 
     q1*q3*q7*s51^2 - q10*q3*q7*s51^2 - 4*q2*q3*q7*s51^2 - 
     2*q1*q2*q3*q7*s51^3])/2 + (((-4*F[1, 1, 2])/3 + (4*F[1, 1, 9])/3)*
   r[8*q10 + 9*q18 - 37*q2 + 9*q25 + 16*q3 - 6*q4 + 25*q5 + 39*q7 + 3*q8 - 
     6*q9 + 30*q2*q3*s12 + 16*q3*q5*s12 - 20*q2*q7*s12 + 2*q3*q7*s12 + 
     10*q5*q7*s12 - 6*q2*q8*s12 - 6*q3*q8*s12 + 6*q7*q8*s12 - 9*q8^2*s12 + 
     3*q3^2*q5*s12^2 + 10*q2*q3*q7*s12^2 + 10*q3*q5*q7*s12^2 - 
     3*q7*q8^2*s12^2 - 26*q1*q10*s23 - 3*q10^2*s23 - 3*q1*q25*s23 + 
     7*q10*q3*s23 - 3*q25*q3*s23 + 3*q1*q5*s23 + 38*q10*q5*s23 + 
     6*q25*q5*s23 + 19*q3*q5*s23 - 6*q4*q5*s23 - 9*q10*q9*s23 + 
     3*q25*q3*q5*s12*s23 + 3*q3^2*q5*s12*s23 - 3*q10^2*q3*s23^2 + 
     7*q1*q10*q5*s23^2 - 3*q1*q25*q5*s23^2 + 19*q10*q3*q5*s23^2 + 
     6*q25*q3*q5*s23^2 + 3*q25*q5^2*s23^2 - 3*q4*q5^2*s23^2 + 
     9*q1*q10*q9*s23^2 + 9*q1*q25*q9*s23^2 - 9*q10*q3*q9*s23^2 - 
     9*q25*q3*q9*s23^2 - 3*q25*q3*q5^2*s12*s23^2 + 3*q3*q4*q5^2*s12*s23^2 + 
     3*q10^2*s34 + 10*q1*q2*s34 + 3*q10*q4*s34 - 10*q1*q5*s34 + 
     32*q10*q5*s34 + 28*q10*q7*s34 + 10*q2*q7*s34 + 10*q5*q7*s34 + 
     9*q8^2*s34 - 6*q10*q9*s34 - 6*q2*q9*s34 - 9*q9^2*s34 + 
     10*q10*q2*q5*s34^2 + 3*q10^2*q7*s34^2 + 10*q10*q5*q7*s34^2 - 
     3*q1*q8^2*s34^2 - 3*q2*q9^2*s34^2 + 40*q1*q10*s45 + 6*q10^2*s45 + 
     20*q1*q2*s45 + 20*q10*q2*s45 + 41*q10*q3*s45 + 9*q18*q3*s45 - 
     30*q2*q3*s45 + 6*q3^2*s45 + 10*q1*q5*s45 + 27*q10*q5*s45 - 3*q2*q5*s45 + 
     32*q3*q5*s45 + 91*q10*q7*s45 + 64*q3*q7*s45 + 29*q5*q7*s45 + 
     9*q8^2*s45 + 3*q3^2*q5*s12*s45 + 9*q3^2*q7*s12*s45 + 
     16*q3*q5*q7*s12*s45 + 3*q3^2*q5*q7*s12^2*s45 - 27*q1*q10*q5*s23*s45 + 
     9*q10^2*q5*s23*s45 + 25*q10*q3*q5*s23*s45 + 3*q3^2*q5*s23*s45 + 
     3*q10^2*q3*q5*s23^2*s45 + 9*q10^2*q5*s34*s45 + 10*q1*q2*q5*s34*s45 - 
     10*q10*q2*q5*s34*s45 + 12*q10^2*q7*s34*s45 + 42*q10*q5*q7*s34*s45 - 
     6*q1*q8^2*s34*s45 + 6*q2*q9^2*s34*s45 + 3*q10^2*q5*q7*s34^2*s45 - 
     3*q2*q5*q9^2*s34^2*s45 - 20*q1*q10*q2*s45^2 + 3*q10^2*q3*s45^2 + 
     10*q1*q2*q3*s45^2 + 6*q10*q3^2*s45^2 + 40*q1*q10*q5*s45^2 + 
     9*q10^2*q5*s45^2 - 10*q1*q2*q5*s45^2 + 20*q10*q2*q5*s45^2 + 
     38*q10*q3*q5*s45^2 + 3*q3^2*q5*s45^2 + 15*q10^2*q7*s45^2 + 
     82*q10*q3*q7*s45^2 + 9*q3^2*q7*s45^2 + 67*q10*q5*q7*s45^2 + 
     32*q3*q5*q7*s45^2 - 3*q1*q8^2*s45^2 + 3*q3^2*q5*q7*s12*s45^2 + 
     3*q10^2*q3*q5*s23*s45^2 + 3*q10*q3^2*q5*s23*s45^2 + 
     9*q10^2*q5*q7*s34*s45^2 - 20*q1*q10*q2*q5*s45^3 + 3*q10^2*q3*q5*s45^3 + 
     3*q10*q3^2*q5*s45^3 + 6*q10^2*q3*q7*s45^3 + 9*q10*q3^2*q7*s45^3 + 
     9*q10^2*q5*q7*s45^3 + 38*q10*q3*q5*q7*s45^3 + 3*q3^2*q5*q7*s45^3 + 
     3*q10^2*q3*q5*q7*s45^4 + 3*q10*q3^2*q5*q7*s45^4 + 10*q1*q10*s51 - 
     3*q1*q18*s51 - 6*q10*q18*s51 - 20*q1*q2*s51 + 10*q10*q2*s51 + 
     10*q10*q3*s51 + 30*q2*q3*s51 + 17*q1*q7*s51 + 43*q10*q7*s51 + 
     9*q18*q7*s51 - 34*q2*q7*s51 - 2*q3*q7*s51 - 6*q4*q7*s51 + 6*q1*q8*s51 - 
     12*q3*q8*s51 - 9*q8^2*s51 + 6*q2*q9*s51 - 9*q25*q9*s51 + 9*q9^2*s51 + 
     30*q2*q3*q7*s12*s51 - 6*q2*q7*q8*s12*s51 + 3*q2*q7*q8^2*s12^2*s51 + 
     9*q1*q10*q9*s23*s51 + 3*q10^2*q9*s23*s51 + 6*q1*q25*q9*s23*s51 + 
     3*q10*q3*q9*s23*s51 + 3*q25*q3*q9*s23*s51 - 9*q25*q9^2*s23*s51 + 
     3*q10^2*q3*q9*s23^2*s51 - 9*q1*q10*q9^2*s23^2*s51 - 
     9*q1*q25*q9^2*s23^2*s51 + 3*q10*q3*q9^2*s23^2*s51 + 
     3*q25*q3*q9^2*s23^2*s51 + 3*q10^2*q7*s34*s51 + 3*q10*q18*q7*s34*s51 + 
     10*q1*q2*q7*s34*s51 + 6*q10*q4*q7*s34*s51 + 6*q1*q8^2*s34*s51 + 
     6*q2*q9^2*s34*s51 - 10*q1*q10*q2*s45*s51 - 6*q1*q18*q3*s45*s51 - 
     3*q10*q18*q3*s45*s51 - 10*q1*q2*q3*s45*s51 + 9*q18*q3^2*s45*s51 + 
     6*q10^2*q7*s45*s51 + 7*q1*q3*q7*s45*s51 + 63*q10*q3*q7*s45*s51 + 
     9*q3^2*q7*s45*s51 + 9*q1*q3*q8*s45*s51 - 12*q3^2*q8*s45*s51 + 
     12*q1*q8^2*s45*s51 - 9*q3*q8^2*s45*s51 - 3*q2*q9^2*s45*s51 - 
     3*q1*q18*q3^2*s45^2*s51 + 3*q10^2*q3*q7*s45^2*s51 + 
     9*q10*q3^2*q7*s45^2*s51 + 3*q1*q3^2*q8*s45^2*s51 + 
     6*q1*q3*q8^2*s45^2*s51 + 9*q1*q18*q3*s51^2 - 9*q10*q18*q3*s51^2 + 
     20*q1*q2*q3*s51^2 - 3*q1*q18*q7*s51^2 + 9*q10*q18*q7*s51^2 - 
     20*q1*q2*q7*s51^2 - 13*q1*q3*q7*s51^2 + 19*q10*q3*q7*s51^2 + 
     40*q2*q3*q7*s51^2 - 6*q1*q3*q8*s51^2 - 3*q1*q8^2*s51^2 - 
     3*q2*q9^2*s51^2 - 3*q1*q10*q9^2*s23*s51^2 - 3*q1*q25*q9^2*s23*s51^2 + 
     3*q1*q10*q9^3*s23^2*s51^2 + 3*q1*q25*q9^3*s23^2*s51^2 - 
     3*q10*q18*q7^2*s34*s51^2 + 3*q10*q4*q7^2*s34*s51^2 + 
     9*q1*q18*q3^2*s45*s51^2 - 3*q10*q18*q3^2*s45*s51^2 + 
     3*q10*q3^2*q7*s45*s51^2 - 9*q1*q3^2*q8*s45*s51^2 - 
     6*q1*q3*q8^2*s45*s51^2 + 3*q1*q18*q3^3*s45^2*s51^2 - 
     3*q1*q3^3*q8*s45^2*s51^2 - 3*q1*q3^2*q8^2*s45^2*s51^2 + 
     20*q1*q2*q3*q7*s51^3])/2 + ((-4*F[1, 1, 7] + 4*F[1, 1, 9])*
   r[q13 + 2*q2 + 2*q20 - 6*q5 - q7 + q13*q2*s12 + q2*q3*s12 + q3^2*s12 - 
     2*q13*q5*s12 - 2*q3*q5*s12 - q3*q7*s12 - q3^2*q5*s12^2 + 
     q13*q2*q7*s12^2 - q2*q3*q7*s12^2 + q3^2*q7*s12^2 + 2*q1*q5*s23 - 
     8*q10*q5*s23 - 2*q3*q5*s23 - q3^2*q5*s12*s23 + q1^2*s34 + q1*q13*s34 + 
     3*q10*q2*s34 + q1*q5*s34 - 8*q10*q5*s34 + 2*q13*q5*s34 - 3*q10*q7*s34 + 
     q1^2*q5*s23*s34 + q1^2*s45 - 4*q1*q10*s45 + 2*q1*q13*s45 + 2*q1*q2*s45 - 
     6*q10*q2*s45 + q13*q2*s45 - 2*q2^2*s45 - 4*q10*q3*s45 - 2*q2*q3*s45 - 
     q3^2*s45 - 6*q1*q5*s45 + 2*q13*q5*s45 - 4*q3*q5*s45 - 12*q10*q7*s45 - 
     8*q3*q7*s45 - 3*q5*q7*s45 - 2*q7^2*s45 - q3^2*q5*s12*s45 - 
     2*q3^2*q7*s12*s45 - 3*q3*q5*q7*s12*s45 - q3^2*q5*q7*s12^2*s45 - 
     q1^2*q5*s23*s45 + 3*q1*q10*q5*s23*s45 - 3*q10*q3*q5*s23*s45 - 
     q3^2*q5*s23*s45 - q1^2*q2*s34*s45 - 2*q10*q2^2*s34*s45 - 
     2*q1^2*q5*s34*s45 - q1*q2*q5*s34*s45 + 3*q10*q2*q5*s34*s45 - 
     3*q10*q5*q7*s34*s45 - 2*q10*q7^2*s34*s45 + q1^2*q10*s45^2 - 
     q1^2*q2*s45^2 + 7*q1*q10*q2*s45^2 - q1*q13*q2*s45^2 + 2*q10*q2^2*s45^2 - 
     q10*q3^2*s45^2 + 2*q1^2*q5*s45^2 - 8*q1*q10*q5*s45^2 + 
     5*q1*q2*q5*s45^2 - 5*q10*q2*q5*s45^2 - 5*q10*q3*q5*s45^2 - 
     q3^2*q5*s45^2 - 11*q10*q3*q7*s45^2 - 2*q3^2*q7*s45^2 - 
     8*q10*q5*q7*s45^2 - 5*q3*q5*q7*s45^2 - 5*q10*q7^2*s45^2 - 
     3*q3*q7^2*s45^2 - q5*q7^2*s45^2 - q3^2*q5*q7*s12*s45^2 - 
     q3*q5*q7^2*s12*s45^2 - q1^2*q10*q5*s23*s45^2 - q10*q3^2*q5*s23*s45^2 + 
     q1^2*q2*q5*s34*s45^2 - q10*q2^2*q5*s34*s45^2 - q10*q5*q7^2*s34*s45^2 - 
     q1^2*q10*q2*s45^3 - 2*q1*q10*q2^2*s45^3 + 2*q1^2*q10*q5*s45^3 - 
     q1^2*q2*q5*s45^3 + 6*q1*q10*q2*q5*s45^3 - q1*q2^2*q5*s45^3 + 
     q10*q2^2*q5*s45^3 - q10*q3^2*q5*s45^3 - 2*q10*q3^2*q7*s45^3 - 
     6*q10*q3*q5*q7*s45^3 - q3^2*q5*q7*s45^3 - 3*q10*q3*q7^2*s45^3 - 
     2*q10*q5*q7^2*s45^3 - q3*q5*q7^2*s45^3 - q1^2*q10*q2*q5*s45^4 - 
     q1*q10*q2^2*q5*s45^4 - q10*q3^2*q5*q7*s45^4 - q10*q3*q5*q7^2*s45^4 - 
     q1*q2*s51 - q10*q2*s51 - 2*q13*q2*s51 - q2^2*s51 + q2*q3*s51 - 
     q20*q3*s51 + 2*q1*q7*s51 - 4*q10*q7*s51 - q3*q7*s51 - 2*q10*q8*s51 + 
     2*q20*q8*s51 - 3*q13*q2^2*s12*s51 + 2*q2^2*q3*s12*s51 - 
     2*q2*q3^2*s12*s51 + q13*q2*q7*s12*s51 - q2*q3*q7*s12*s51 + 
     2*q3^2*q7*s12*s51 - q13*q2^2*q7*s12^2*s51 + q2^2*q3*q7*s12^2*s51 - 
     q2*q3^2*q7*s12^2*s51 + q1^2*q2*s34*s51 - q10*q2^2*s34*s51 - 
     q1*q2*q20*s34*s51 - q10*q7^2*s34*s51 + q1^2*q2*s45*s51 + 
     q1*q10*q2*s45*s51 + q1*q13*q2*s45*s51 + q10*q2^2*s45*s51 + 
     3*q13*q2^2*s45*s51 - q2^2*q3*s45*s51 + q1*q20*q3*s45*s51 + 
     q2*q3^2*s45*s51 - q1*q3*q7*s45*s51 - 5*q10*q3*q7*s45*s51 - 
     q3^2*q7*s45*s51 - 4*q10*q7^2*s45*s51 - q1*q10*q2^2*s45^2*s51 - 
     q1*q13*q2^2*s45^2*s51 - q10*q3^2*q7*s45^2*s51 - 
     3*q10*q3*q7^2*s45^2*s51 - q1^2*q2*s51^2 - q13*q2^2*s51^2 + 
     2*q1^2*q20*s51^2 + q2^2*q3*s51^2 - q2*q3^2*s51^2 - q1^2*q7*s51^2 + 
     q3^2*q7*s51^2 + q1*q7^2*s51^2 - q10*q7^2*s51^2 - 
     2*q13*q2^2*q7*s12*s51^2 + 2*q2^2*q3*q7*s12*s51^2 - 
     2*q2*q3^2*q7*s12*s51^2 + q1^2*q2*q20*s34*s51^2 + q1^2*q20*q3*s45*s51^2 - 
     q1^2*q3*q7*s45*s51^2 + q1*q3*q7^2*s45*s51^2 - q10*q3*q7^2*s45*s51^2 - 
     q1^2*q2*q20*s51^3 - q13*q2^2*q7*s51^3 + q2^2*q3*q7*s51^3 - 
     q2*q3^2*q7*s51^3])/2 + ((-4*F[1, 1, 5] + 4*F[1, 1, 9])*
   r[-q1 - 3*q10 - q13 - 3*q18 + 4*q19 + 2*q4 - q7 - q9 - 3*q19^2*s12 - 
     q13*q2*s12 + q19*q2*s12 - 2*q19*q3*s12 - q2*q3*s12 - q3^2*s12 + 
     2*q13*q5*s12 - q3*q5*s12 + 2*q2*q8*s12 + 2*q3*q8*s12 - q13*q2*q7*s12^2 + 
     q2*q3*q7*s12^2 - q3^2*q7*s12^2 - q1^2*s23 + 2*q1*q10*s23 + 
     4*q1*q19*s23 - 2*q10*q19*s23 + 3*q19^2*s23 - 2*q19*q3*s23 - 
     2*q3*q5*s23 + q4*q5*s23 + q1*q9*s23 + q19*q3^2*s12*s23 + 
     q3^2*q5*s12*s23 - q3*q4*q5*s12*s23 + q1*q10*q19*s23^2 - q1*q13*s34 + 
     q10*q2*s34 - 2*q13*q5*s34 - q10*q7*s34 - q2*q9*s34 + 2*q1^2*s45 - 
     2*q1*q13*s45 - 3*q1*q19*s45 + q10*q19*s45 + 2*q1*q2*s45 + 2*q10*q2*s45 - 
     q13*q2*s45 - 3*q19*q2*s45 - 2*q10*q3*s45 - 3*q18*q3*s45 + 2*q19*q3*s45 + 
     2*q2*q3*s45 - q3^2*s45 - 2*q13*q5*s45 + q2*q5*s45 + q3*q5*s45 - 
     3*q10*q7*s45 - 2*q3*q7*s45 + q2*q8*s45 + q3*q8*s45 - q1*q9*s45 - 
     q5*q9*s45 - 3*q9^2*s45 - q3^2*q7*s12*s45 - q10*q3*q5*s23*s45 + 
     q10*q2*q5*s34*s45 - q2*q5*q9*s34*s45 - 2*q2*q9^2*s34*s45 - 
     q1^2*q2*s45^2 - 2*q1*q10*q2*s45^2 + q1*q13*q2*s45^2 - q10*q2^2*s45^2 - 
     q10*q3^2*s45^2 - 3*q10*q3*q7*s45^2 - q3^2*q7*s45^2 + q2*q9^2*s45^2 - 
     q2*q5*q9^2*s34*s45^2 + q1*q10*q2^2*s45^3 - q10*q3^2*q7*s45^3 - 
     q1^2*s51 + 3*q1*q10*s51 + q1*q18*s51 + 2*q10*q18*s51 + 2*q1*q19*s51 - 
     4*q10*q19*s51 - 2*q1*q2*s51 + 2*q10*q2*s51 + 2*q13*q2*s51 + 
     4*q19*q2*s51 + 2*q2*q3*s51 - 6*q10*q7*s51 - 3*q18*q7*s51 - 4*q3*q7*s51 + 
     2*q4*q7*s51 - q1*q8*s51 + 4*q3*q8*s51 + 3*q8^2*s51 - 3*q9^2*s51 - 
     3*q19^2*q2*s12*s51 + 3*q13*q2^2*s12*s51 - 3*q19*q2^2*s12*s51 - 
     2*q2^2*q3*s12*s51 + 2*q2*q3^2*s12*s51 + 2*q19^2*q7*s12*s51 - 
     q13*q2*q7*s12*s51 + q19*q2*q7*s12*s51 + 2*q2*q3*q7*s12*s51 - 
     2*q3^2*q7*s12*s51 + 2*q2^2*q8*s12*s51 - 2*q2*q7*q8*s12*s51 + 
     3*q2*q8^2*s12*s51 - q19^2*q2*q7*s12^2*s51 + q13*q2^2*q7*s12^2*s51 - 
     q2^2*q3*q7*s12^2*s51 + q2*q3^2*q7*s12^2*s51 + q2*q7*q8^2*s12^2*s51 - 
     3*q1^2*q19*s23*s51 + 7*q1*q10*q19*s23*s51 + 3*q1*q19^2*s23*s51 - 
     2*q10*q19^2*s23*s51 - 2*q1^2*q9*s23*s51 - 3*q1*q9^2*s23*s51 - 
     2*q1^2*q10*q19*s23^2*s51 + q1*q10*q19^2*s23^2*s51 - 
     2*q1^2*q10*q9*s23^2*s51 - q10*q18*q7*s34*s51 - q10*q4*q7*s34*s51 - 
     q1*q8^2*s34*s51 - q2*q9^2*s34*s51 + q10*q19^2*s45*s51 + 
     q1^2*q2*s45*s51 - q1*q10*q2*s45*s51 - q1*q13*q2*s45*s51 + 
     q10*q19*q2*s45*s51 - 2*q10*q2^2*s45*s51 - 3*q13*q2^2*s45*s51 + 
     2*q1*q18*q3*s45*s51 + q10*q18*q3*s45*s51 - 3*q1*q2*q3*s45*s51 + 
     q2^2*q3*s45*s51 - 3*q18*q3^2*s45*s51 - q2*q3^2*s45*s51 - 
     q1*q19*q7*s45*s51 - q19^2*q7*s45*s51 + q1*q3*q7*s45*s51 - 
     6*q10*q3*q7*s45*s51 - 2*q3^2*q7*s45*s51 - 2*q1*q3*q8*s45*s51 + 
     4*q3^2*q8*s45*s51 - 2*q1*q8^2*s45*s51 + 3*q3*q8^2*s45*s51 + 
     2*q2*q9^2*s45*s51 + q1*q10*q2^2*s45^2*s51 + q1*q13*q2^2*s45^2*s51 + 
     q1^2*q2*q3*s45^2*s51 + q1*q18*q3^2*s45^2*s51 - 2*q10*q3^2*q7*s45^2*s51 - 
     q1*q3^2*q8*s45^2*s51 - q1*q3*q8^2*s45^2*s51 - q1^2*q19*s51^2 + 
     3*q1*q10*q19*s51^2 - q1*q19^2*s51^2 - 2*q10*q19^2*s51^2 - 
     q1^2*q2*s51^2 + 2*q10*q19*q2*s51^2 + q19^2*q2*s51^2 - q10*q2^2*s51^2 + 
     q13*q2^2*s51^2 - q19*q2^2*s51^2 - 3*q1*q18*q3*s51^2 + 
     3*q10*q18*q3*s51^2 + 3*q1*q2*q3*s51^2 - q2^2*q3*s51^2 + q2*q3^2*s51^2 + 
     q1*q18*q7*s51^2 - 3*q10*q18*q7*s51^2 - q1*q19*q7*s51^2 + 
     2*q19^2*q7*s51^2 - 2*q1*q2*q7*s51^2 + 3*q19*q2*q7*s51^2 - 
     2*q1*q3*q7*s51^2 - 3*q10*q3*q7*s51^2 + 3*q2*q3*q7*s51^2 - 
     q3^2*q7*s51^2 + 2*q1*q3*q8*s51^2 + q1*q8^2*s51^2 + q2*q9^2*s51^2 - 
     3*q19^2*q2*q7*s12*s51^2 + 2*q13*q2^2*q7*s12*s51^2 - 
     2*q19*q2^2*q7*s12*s51^2 - 2*q2^2*q3*q7*s12*s51^2 + 
     2*q2*q3^2*q7*s12*s51^2 + 2*q2^2*q7*q8*s12*s51^2 + 
     q19^2*q2^2*q7*s12^2*s51^2 - q2^2*q7*q8^2*s12^2*s51^2 - 
     2*q1^2*q10*q19*s23*s51^2 + 3*q1*q10*q19^2*s23*s51^2 - 
     2*q1^2*q10*q9*s23*s51^2 - q1^2*q10*q19^2*s23^2*s51^2 + 
     q1^2*q10*q9^2*s23^2*s51^2 + q10*q18*q7^2*s34*s51^2 - 
     q10*q4*q7^2*s34*s51^2 + q10*q19^2*q2*s45*s51^2 - 
     q10*q19*q2^2*s45*s51^2 - q1^2*q2*q3*s45*s51^2 - 
     3*q1*q18*q3^2*s45*s51^2 + q10*q18*q3^2*s45*s51^2 - 
     q1^2*q19*q7*s45*s51^2 - q1*q19^2*q7*s45*s51^2 + q1^2*q3*q7*s45*s51^2 - 
     q10*q3^2*q7*s45*s51^2 + 3*q1*q3^2*q8*s45*s51^2 + 
     2*q1*q3*q8^2*s45*s51^2 - q1*q18*q3^3*s45^2*s51^2 + 
     q1*q3^3*q8*s45^2*s51^2 + q1*q3^2*q8^2*s45^2*s51^2 + q10*q19^2*q2*s51^3 - 
     q10*q19*q2^2*s51^3 + q1^2*q2*q3*s51^3 - q1^2*q19*q7*s51^3 - 
     q1*q19^2*q7*s51^3 - q1^2*q2*q7*s51^3 + q13*q2^2*q7*s51^3 - 
     q1^2*q3*q7*s51^3 + 3*q1*q2*q3*q7*s51^3 - q2^2*q3*q7*s51^3 + 
     q2*q3^2*q7*s51^3 + q1^2*q2*q3*q7*s51^4])/2 + 
 ((4*F[1, 1, 9] - 4*F[1, 1, 10])*r[2*q1 - 2*q10 + 2*q16 + 3*q2 + 2*q22 - 
     6*q3 - 3*q7 - 2*q3*q5*s12 - 6*q3*q7*s12 + 2*q1*q22*s23 - q10*q22*s23 - 
     2*q22*q3*s23 - 2*q3*q5*s23 + q5^2*s23 - q3*q5^2*s12*s23 + 
     q1^2*q22*s23^2 - q1^2*q5*s23^2 + q1*q5^2*s23^2 - q3*q5^2*s23^2 - 
     q1^2*s34 - q1*q16*s34 - q1*q2*s34 + 2*q10*q2*s34 - q16*q2*s34 - 
     q1*q22*s34 - q16*q5*s34 - 4*q10*q7*s34 - 2*q16*q7*s34 - 
     q1^2*q22*s23*s34 + q10^2*q2*s34^2 - q10*q2^2*s34^2 + q16*q2^2*s34^2 - 
     q10^2*q7*s34^2 - 2*q1^2*s45 - 2*q10^2*s45 + 2*q1*q16*s45 - 6*q1*q2*s45 + 
     2*q16*q2*s45 - q1*q22*s45 + 3*q10*q22*s45 + 2*q2*q22*s45 - 
     3*q10*q3*s45 + 2*q22*q3*s45 - 10*q10*q5*s45 - 4*q3*q5*s45 - q5^2*s45 - 
     12*q10*q7*s45 - 6*q3*q7*s45 - 4*q5*q7*s45 - q3*q5^2*s12*s45 - 
     3*q3*q5*q7*s12*s45 - 2*q1^2*q22*s23*s45 + 3*q1*q10*q22*s23*s45 + 
     2*q1^2*q5*s23*s45 - 3*q1*q10*q5*s23*s45 - 3*q10*q3*q5*s23*s45 - 
     2*q1*q5^2*s23*s45 - q3*q5^2*s23*s45 + q1^2*q10*q22*s23^2*s45 - 
     q1^2*q10*q5*s23^2*s45 + q1*q10*q5^2*s23^2*s45 - q10*q3*q5^2*s23^2*s45 + 
     q1^2*q2*s34*s45 + q16*q2^2*s34*s45 + 2*q1^2*q22*s34*s45 + 
     q1*q2*q22*s34*s45 - q10*q2*q5*s34*s45 + q16*q2*q5*s34*s45 - 
     4*q10^2*q7*s34*s45 - 5*q10*q5*q7*s34*s45 + q10^2*q2*q5*s34^2*s45 - 
     q10*q2^2*q5*s34^2*s45 + q16*q2^2*q5*s34^2*s45 - q10^2*q5*q7*s34^2*s45 + 
     2*q1^2*q2*s45^2 - 3*q1*q16*q2*s45^2 + q1*q2^2*s45^2 - q16*q2^2*s45^2 + 
     q1^2*q22*s45^2 - 3*q1*q10*q22*s45^2 - q1*q2*q22*s45^2 - q10^2*q3*s45^2 - 
     q1^2*q5*s45^2 + 3*q1*q10*q5*s45^2 - 3*q10^2*q5*s45^2 - 
     5*q10*q3*q5*s45^2 + q1*q5^2*s45^2 - 3*q10*q5^2*s45^2 - q3*q5^2*s45^2 - 
     5*q10^2*q7*s45^2 - 8*q10*q3*q7*s45^2 - 11*q10*q5*q7*s45^2 - 
     5*q3*q5*q7*s45^2 - q5^2*q7*s45^2 - q3*q5^2*q7*s12*s45^2 - 
     2*q1^2*q10*q22*s23*s45^2 + 2*q1^2*q10*q5*s23*s45^2 - 
     q10^2*q3*q5*s23*s45^2 - 2*q1*q10*q5^2*s23*s45^2 - 
     q10*q3*q5^2*s23*s45^2 - q1^2*q2*q22*s34*s45^2 - 
     3*q10^2*q5*q7*s34*s45^2 - q10*q5^2*q7*s34*s45^2 + q1*q16*q2^2*s45^3 + 
     q1^2*q10*q22*s45^3 - q1^2*q10*q5*s45^3 - q10^2*q3*q5*s45^3 + 
     q1*q10*q5^2*s45^3 - q10*q3*q5^2*s45^3 - 2*q10^2*q3*q7*s45^3 - 
     3*q10^2*q5*q7*s45^3 - 6*q10*q3*q5*q7*s45^3 - 2*q10*q5^2*q7*s45^3 - 
     q3*q5^2*q7*s45^3 - q10^2*q3*q5*q7*s45^4 - q10*q3*q5^2*q7*s45^4 + 
     5*q1*q2*s51 + 2*q2^2*s51 + q10*q22*s51 + q2*q22*s51 - 3*q2*q3*s51 + 
     2*q22*q3*s51 - 2*q1*q7*s51 - 3*q10*q7*s51 + 2*q2*q7*s51 - 4*q3*q7*s51 - 
     q2*q3*q7*s12*s51 - q1^2*q2*s34*s51 + q16*q2^2*s34*s51 - 
     q10^2*q7*s34*s51 - q1*q2*q7*s34*s51 - 2*q1^2*q2*s45*s51 - 
     q1*q16*q2*s45*s51 - q1*q2^2*s45*s51 - q16*q2^2*s45*s51 + 
     3*q1*q2*q3*s45*s51 - 2*q10^2*q7*s45*s51 - q1*q3*q7*s45*s51 - 
     3*q10*q3*q7*s45*s51 + q1*q16*q2^2*s45^2*s51 - q1^2*q2*q3*s45^2*s51 - 
     q10^2*q3*q7*s45^2*s51 + 2*q1^2*q2*s51^2 + q1*q2^2*s51^2 - 
     3*q1*q2*q3*s51^2 - 2*q2^2*q3*s51^2 - 2*q1^2*q7*s51^2 + 
     4*q1*q2*q7*s51^2 + q2^2*q7*s51^2 + 3*q1*q3*q7*s51^2 - 2*q2*q3*q7*s51^2 - 
     q2^2*q3*q7*s12*s51^2 - q1^2*q2*q7*s34*s51^2 + q1^2*q2*q3*s45*s51^2 + 
     q1*q2^2*q3*s45*s51^2 - q1^2*q3*q7*s45*s51^2 - q1^2*q2*q3*s51^3 - 
     q1*q2^2*q3*s51^3 + 2*q1^2*q2*q7*s51^3 + q1*q2^2*q7*s51^3 + 
     q1^2*q3*q7*s51^3 - 2*q1*q2*q3*q7*s51^3 - 2*q2^2*q3*q7*s51^3 - 
     q1^2*q2*q3*q7*s51^4 - q1*q2^2*q3*q7*s51^4])/2 + 
 (r[-10*q10 - 8*q3 - 2*q4 - 3*q5 - 6*q7 - 5*q3*q5*s12 - 5*q3*q7*s12 - 
     q4*q7*s12 - q5*q7*s12 + q3^3*s12^2 - 2*q3^2*q5*s12^2 + q3*q4*q5*s12^2 - 
     q3*q5*q7*s12^2 - 4*q10*q3*s23 - 2*q10*q4*s23 - 4*q10*q5*s23 - 
     6*q3*q5*s23 + q3^3*s12*s23 - 3*q3^2*q5*s12*s23 + 2*q3*q4*q5*s12*s23 - 
     q3^3*q5*s12^2*s23 - 2*q10*q3*q5*s23^2 - q3^2*q5*s23^2 + 
     2*q3*q4*q5*s23^2 - q3^3*q5*s12*s23^2 - 2*q10*q4*s34 - 3*q10*q5*s34 - 
     7*q10*q7*s34 - q4*q7*s34 - q5*q7*s34 - q10*q4*q7*s34^2 - 
     q10*q5*q7*s34^2 - 14*q10*q3*s45 - 8*q3^2*s45 - 10*q10*q5*s45 - 
     6*q3*q5*s45 - 21*q10*q7*s45 - 14*q3*q7*s45 - 4*q5*q7*s45 - 
     2*q3^3*s12*s45 - 3*q3^2*q5*s12*s45 - 7*q3^2*q7*s12*s45 - 
     3*q3*q5*q7*s12*s45 - q3^3*q5*s12^2*s45 - 2*q3^2*q5*q7*s12^2*s45 - 
     3*q10*q3^2*s23*s45 - q3^3*s23*s45 - 8*q10*q3*q5*s23*s45 - 
     4*q3^2*q5*s23*s45 - q3^3*q5*s12*s23*s45 - 2*q10*q3^2*q5*s23^2*s45 - 
     q3^3*q5*s23^2*s45 - 5*q10*q5*q7*s34*s45 - 8*q10*q3^2*s45^2 - 
     2*q3^3*s45^2 - 11*q10*q3*q5*s45^2 - 4*q3^2*q5*s45^2 - 
     25*q10*q3*q7*s45^2 - 10*q3^2*q7*s45^2 - 11*q10*q5*q7*s45^2 - 
     7*q3*q5*q7*s45^2 - q3^3*q5*s12*s45^2 - 3*q3^3*q7*s12*s45^2 - 
     3*q3^2*q5*q7*s12*s45^2 - q3^3*q5*q7*s12^2*s45^2 - q10*q3^3*s23*s45^2 - 
     5*q10*q3^2*q5*s23*s45^2 - q3^3*q5*s23*s45^2 - q10*q3^3*q5*s23^2*s45^2 - 
     2*q10*q3^3*s45^3 - 5*q10*q3^2*q5*s45^3 - q3^3*q5*s45^3 - 
     13*q10*q3^2*q7*s45^3 - 3*q3^3*q7*s45^3 - 11*q10*q3*q5*q7*s45^3 - 
     4*q3^2*q5*q7*s45^3 - q3^3*q5*q7*s12*s45^3 - q10*q3^3*q5*s23*s45^3 - 
     q10*q3^3*q5*s45^4 - 3*q10*q3^3*q7*s45^4 - 5*q10*q3^2*q5*q7*s45^4 - 
     q3^3*q5*q7*s45^4 - q10*q3^3*q5*q7*s45^5 - 4*q10*q3*s51 - 2*q10*q4*s51 - 
     12*q10*q7*s51 - 8*q3*q7*s51 - 2*q4*q7*s51 - 2*q10*q4*q7*s34*s51 - 
     3*q10*q3^2*s45*s51 - 18*q10*q3*q7*s45*s51 - 8*q3^2*q7*s45*s51 - 
     q10*q3^3*s45^2*s51 - 11*q10*q3^2*q7*s45^2*s51 - 3*q3^3*q7*s45^2*s51 - 
     3*q10*q3^3*q7*s45^3*s51 - 4*q10*q3*q7*s51^2 - 2*q10*q4*q7*s51^2 - 
     3*q10*q3^2*q7*s45*s51^2 - q10*q3^3*q7*s45^2*s51^2]*
   (2*F[1, 1, 2]^2 - 2*F[1, 1, 5]^2 - 4*F[1, 1, 2]*F[1, 1, 7] + 
    4*F[1, 1, 5]*F[1, 1, 7] + 4*F[2, 1, 4] - 4*F[2, 1, 7] - 
    (2*tci[1, 1]^2)/3))/2 + 
 (r[-5*q10 - 4*q3 + 2*q4 - 5*q5 - 4*q7 - 3*q3*q5*s12 - 3*q3*q7*s12 + 
     q4*q7*s12 - q5*q7*s12 - q3*q4*q5*s12^2 - q3*q5*q7*s12^2 - q10^2*s23 - 
     2*q10*q3*s23 + 2*q10*q4*s23 - 8*q10*q5*s23 - 6*q3*q5*s23 - 
     2*q3*q4*q5*s12*s23 - 4*q10*q3*q5*s23^2 - 2*q3*q4*q5*s23^2 - 
     3*q10^2*s34 + 2*q10*q4*s34 - 5*q10*q5*s34 - 5*q10*q7*s34 + q4*q7*s34 - 
     q5*q7*s34 - 2*q10^2*q7*s34^2 + q10*q4*q7*s34^2 - q10*q5*q7*s34^2 - 
     12*q10^2*s45 - 10*q10*q3*s45 - 18*q10*q5*s45 - 7*q3*q5*s45 - 
     24*q10*q7*s45 - 11*q3*q7*s45 - 6*q5*q7*s45 - 3*q3*q5*q7*s12*s45 - 
     2*q10^3*s23*s45 - 2*q10^2*q3*s23*s45 - 8*q10^2*q5*s23*s45 - 
     10*q10*q3*q5*s23*s45 - 3*q10^2*q3*q5*s23^2*s45 - 4*q10^3*s34*s45 - 
     7*q10^2*q5*s34*s45 - 14*q10^2*q7*s34*s45 - 9*q10*q5*q7*s34*s45 - 
     2*q10^3*q7*s34^2*s45 - 2*q10^2*q5*q7*s34^2*s45 - 5*q10^3*s45^2 - 
     7*q10^2*q3*s45^2 - 12*q10^2*q5*s45^2 - 11*q10*q3*q5*s45^2 - 
     24*q10^2*q7*s45^2 - 21*q10*q3*q7*s45^2 - 19*q10*q5*q7*s45^2 - 
     7*q3*q5*q7*s45^2 - q10^3*q3*s23*s45^2 - 3*q10^3*q5*s23*s45^2 - 
     5*q10^2*q3*q5*s23*s45^2 - q10^3*q3*q5*s23^2*s45^2 - 
     3*q10^3*q5*s34*s45^2 - 7*q10^3*q7*s34*s45^2 - 9*q10^2*q5*q7*s34*s45^2 - 
     q10^3*q5*q7*s34^2*s45^2 - 2*q10^3*q3*s45^3 - 3*q10^3*q5*s45^3 - 
     5*q10^2*q3*q5*s45^3 - 8*q10^3*q7*s45^3 - 12*q10^2*q3*q7*s45^3 - 
     12*q10^2*q5*q7*s45^3 - 11*q10*q3*q5*q7*s45^3 - q10^3*q3*q5*s23*s45^3 - 
     3*q10^3*q5*q7*s34*s45^3 - q10^3*q3*q5*s45^4 - 3*q10^3*q3*q7*s45^4 - 
     3*q10^3*q5*q7*s45^4 - 5*q10^2*q3*q5*q7*s45^4 - q10^3*q3*q5*q7*s45^5 - 
     2*q10^2*s51 - 2*q10*q3*s51 + 2*q10*q4*s51 - 4*q10*q7*s51 - 4*q3*q7*s51 + 
     2*q4*q7*s51 - q10^3*s34*s51 - 5*q10^2*q7*s34*s51 + 2*q10*q4*q7*s34*s51 - 
     q10^3*q7*s34^2*s51 - 2*q10^3*s45*s51 - 2*q10^2*q3*s45*s51 - 
     14*q10^2*q7*s45*s51 - 12*q10*q3*q7*s45*s51 - 5*q10^3*q7*s34*s45*s51 - 
     q10^3*q3*s45^2*s51 - 7*q10^3*q7*s45^2*s51 - 9*q10^2*q3*q7*s45^2*s51 - 
     3*q10^3*q3*q7*s45^3*s51 - 2*q10^2*q7*s51^2 - 2*q10*q3*q7*s51^2 + 
     2*q10*q4*q7*s51^2 - q10^3*q7*s34*s51^2 - 2*q10^3*q7*s45*s51^2 - 
     2*q10^2*q3*q7*s45*s51^2 - q10^3*q3*q7*s45^2*s51^2]*
   (2*F[1, 1, 2]^2 - 2*F[1, 1, 9]^2 - 4*F[1, 1, 2]*F[1, 1, 10] + 
    4*F[1, 1, 9]*F[1, 1, 10] + 4*F[2, 1, 11] - 4*F[2, 1, 15] - 
    (2*tci[1, 1]^2)/3))/2 + 
 (r[-q1 + 6*q10 + 6*q2 + 6*q3 + 2*q4 - 3*q5 - q7 - 6*q8 - q2*q3*s12 - 
     q3*q5*s12 + 4*q2*q7*s12 + 3*q3*q7*s12 + q4*q7*s12 - q5*q7*s12 - 
     4*q2*q8*s12 + 2*q3*q8*s12 - q3*q4*q5*s12^2 - q3^2*q7*s12^2 - 
     q3*q5*q7*s12^2 - 2*q2*q7*q8*s12^2 + 2*q10*q3*s23 + q3^2*s23 + 
     2*q10*q4*s23 - 4*q10*q5*s23 - 2*q3*q5*s23 - 2*q3*q4*q5*s12*s23 - 
     2*q10*q3*q5*s23^2 - 2*q3*q4*q5*s23^2 - q1*q2*s34 + 2*q10*q4*s34 - 
     3*q10*q5*s34 + 3*q10*q7*s34 - 2*q2*q7*s34 + q4*q7*s34 - q5*q7*s34 + 
     2*q1*q8*s34 + q10*q4*q7*s34^2 - q10*q5*q7*s34^2 - 2*q1*q2*s45 + 
     2*q10*q3*s45 + 3*q2*q3*s45 + q3^2*s45 - 4*q10*q5*s45 - 2*q3*q5*s45 + 
     3*q10*q7*s45 - q3*q7*s45 - 2*q5*q7*s45 + 4*q1*q8*s45 + 2*q2*q8*s45 - 
     4*q3*q8*s45 + q3^2*q7*s12*s45 - q3*q5*q7*s12*s45 + q10*q3^2*s23*s45 - 
     2*q10*q3*q5*s23*s45 - 3*q10*q5*q7*s34*s45 - 2*q1*q2*q3*s45^2 + 
     q10*q3^2*s45^2 - 2*q10*q3*q5*s45^2 + q3^2*q7*s45^2 - 4*q10*q5*q7*s45^2 - 
     2*q3*q5*q7*s45^2 + 2*q1*q3*q8*s45^2 + q10*q3^2*q7*s45^3 - 
     2*q10*q3*q5*q7*s45^3 + 2*q1*q2*s51 + q10*q3*s51 - 3*q2*q3*s51 + 
     2*q10*q4*s51 - 2*q1*q7*s51 + 7*q10*q7*s51 + 5*q2*q7*s51 + 6*q3*q7*s51 + 
     2*q4*q7*s51 - 2*q1*q8*s51 + 2*q3*q8*s51 + 2*q2*q3^2*s12*s51 - 
     q2*q3*q7*s12*s51 - 2*q3^2*q7*s12*s51 - 2*q2*q7*q8*s12*s51 + 
     q2*q3^2*q7*s12^2*s51 - q1*q2*q7*s34*s51 + 2*q10*q4*q7*s34*s51 + 
     2*q1*q2*q3*s45*s51 + q10*q3^2*s45*s51 - q2*q3^2*s45*s51 - 
     q1*q3*q7*s45*s51 + 3*q10*q3*q7*s45*s51 + 2*q3^2*q7*s45*s51 - 
     2*q1*q3*q8*s45*s51 + 2*q10*q3^2*q7*s45^2*s51 - 2*q1*q2*q3*s51^2 + 
     q2*q3^2*s51^2 + 2*q1*q2*q7*s51^2 + q1*q3*q7*s51^2 + q10*q3*q7*s51^2 - 
     3*q2*q3*q7*s51^2 - q3^2*q7*s51^2 + 2*q10*q4*q7*s51^2 + q1*q3*q8*s51^2 - 
     q2*q7*q8*s51^2 + 2*q2*q3^2*q7*s12*s51^2 + q10*q3^2*q7*s45*s51^2 - 
     2*q1*q2*q3*q7*s51^3 + q2*q3^2*q7*s51^3]*(2*F[1, 1, 6]^2 - 
    4*F[1, 1, 6]*F[1, 1, 9] + 2*F[1, 1, 9]^2 + 4*F[2, 1, 14] + 
    4*F[2, 1, 15] - (2*tci[1, 1]^2)/3))/2 + 
 (r[-q1 + 7*q10 + 3*q3 + 2*q4 - q5 + 4*q7 - 4*q9 + q3*q5*s12 + 3*q3*q7*s12 + 
     q4*q7*s12 + q5*q7*s12 - q3*q4*q5*s12^2 + q3*q5*q7*s12^2 + 2*q1*q10*s23 - 
     q10^2*s23 + q10*q3*s23 + 2*q10*q4*s23 - 3*q10*q5*s23 - q3*q5*s23 - 
     2*q1*q9*s23 - 2*q10*q9*s23 + q5*q9*s23 - 2*q3*q4*q5*s12*s23 + 
     q1*q10*q5*s23^2 - q10*q3*q5*s23^2 - 2*q3*q4*q5*s23^2 - q1*q10*q9*s23^2 + 
     2*q10*q2*s34 + 2*q10*q4*s34 - q1*q5*s34 - 2*q10*q5*s34 + 5*q10*q7*s34 + 
     q4*q7*s34 + q5*q7*s34 - 2*q10*q9*s34 - 2*q2*q9*s34 + 2*q5*q9*s34 + 
     q10^2*q2*s34^2 + q10*q4*q7*s34^2 + q10*q5*q7*s34^2 + 2*q2*q5*q9*s34^2 - 
     2*q1*q10*s45 + 4*q10*q3*s45 + q1*q5*s45 + 2*q3*q5*s45 + 10*q10*q7*s45 + 
     5*q3*q7*s45 + 2*q5*q7*s45 + q1*q9*s45 + 2*q2*q9*s45 - 2*q5*q9*s45 + 
     q3*q5*q7*s12*s45 - 3*q1*q10*q5*s23*s45 - q10^2*q5*s23*s45 - 
     q10*q3*q5*s23*s45 - q10^2*q3*q5*s23^2*s45 + q10^2*q5*s34*s45 + 
     q1*q2*q5*s34*s45 + q10*q2*q5*s34*s45 + 3*q10*q5*q7*s34*s45 - 
     2*q2*q5*q9*s34*s45 + q10^2*q2*q5*s34^2*s45 + 4*q1*q10*q5*s45^2 - 
     q1*q2*q5*s45^2 + 2*q10*q2*q5*s45^2 + 2*q10*q3*q5*s45^2 + 
     6*q10*q3*q7*s45^2 + 4*q10*q5*q7*s45^2 + 2*q3*q5*q7*s45^2 + 
     q2*q5*q9*s45^2 - 2*q1*q10*q2*q5*s45^3 + 2*q10*q3*q5*q7*s45^3 + 
     2*q1*q10*s51 + 2*q10*q3*s51 + 2*q10*q4*s51 + 8*q10*q7*s51 + 
     4*q3*q7*s51 + 2*q4*q7*s51 - q1*q9*s51 - 2*q10*q9*s51 + q2*q9*s51 - 
     2*q1*q10*q9*s23*s51 + 2*q10*q4*q7*s34*s51 + 6*q10*q3*q7*s45*s51 + 
     2*q10*q3*q7*s51^2 + 2*q10*q4*q7*s51^2 - 2*q1*q10*q9*s51^2]*
   (-2*F[1, 1, 5]^2 + 4*F[1, 1, 5]*F[1, 1, 6] - 2*F[1, 1, 6]^2 - 
    4*F[2, 1, 7] - 4*F[2, 1, 8] + (2*tci[1, 1]^2)/3))/2 + 
 (r[10*q10 + 5*q3 + 6*q4 + 5*q5 + 10*q7 + 2*q3*q4*s12 - 4*q4^2*s12 + 
     3*q3*q5*s12 + 2*q4*q5*s12 + 7*q3*q7*s12 + 3*q4*q7*s12 + q5*q7*s12 - 
     4*q3*q4^2*s12^2 + q3*q4*q5*s12^2 + 3*q3*q5*q7*s12^2 + q10*q3*s23 + 
     3*q10*q4*s23 + 2*q3*q4*s23 - 4*q4^2*s23 + 7*q10*q5*s23 + 3*q3*q5*s23 + 
     2*q4*q5*s23 - 4*q3*q4^2*s12*s23 + 2*q3*q4*q5*s12*s23 - 
     4*q4^2*q5*s12*s23 + 4*q3*q4^2*q5*s12^2*s23 + 3*q10*q3*q5*s23^2 + 
     q3*q4*q5*s23^2 - 4*q4^2*q5*s23^2 + 4*q3*q4^2*q5*s12*s23^2 + 
     8*q10*q4*s34 + 7*q10*q5*s34 + 19*q10*q7*s34 + 5*q4*q7*s34 + 
     3*q5*q7*s34 + 5*q10*q4*q7*s34^2 + 3*q10*q5*q7*s34^2 + 6*q10*q3*s45 + 
     9*q10*q5*s45 + 4*q3*q5*s45 + 22*q10*q7*s45 + 9*q3*q7*s45 + 6*q5*q7*s45 + 
     3*q3*q5*q7*s12*s45 + 3*q10*q3*q5*s23*s45 + 9*q10*q5*q7*s34*s45 + 
     4*q10*q3*q5*s45^2 + 10*q10*q3*q7*s45^2 + 10*q10*q5*q7*s45^2 + 
     4*q3*q5*q7*s45^2 + 4*q10*q3*q5*q7*s45^3 + 3*q10*q3*s51 + 5*q10*q4*s51 + 
     19*q10*q7*s51 + 7*q3*q7*s51 + 8*q4*q7*s51 + 4*q10*q4^2*s34*s51 + 
     18*q10*q4*q7*s34*s51 + 4*q4^2*q7*s34*s51 + 4*q10*q4^2*q7*s34^2*s51 + 
     9*q10*q3*q7*s45*s51 + 3*q10*q3*q7*s51^2 + 5*q10*q4*q7*s51^2 + 
     4*q10*q4^2*q7*s34*s51^2]*(4*F[1, 1, 6]^2 - 4*F[1, 1, 6]*F[1, 1, 7] - 
    4*F[1, 1, 6]*F[1, 1, 10] + 4*F[1, 1, 7]*F[1, 1, 10] + 4*F[2, 1, 8] + 
    4*F[2, 1, 14] + (2*tci[1, 1]^2)/3))/2 + 
 (r[q10 + 3*q12 + 4*q19 + 4*q2 + 2*q22 - 2*q4 + q7 + q8 - 3*q19^2*s12 + 
     q19*q2*s12 - 2*q19*q3*s12 - q3*q4*s12 + 2*q7*q8*s12 - 3*q8^2*s12 - 
     q7*q8^2*s12^2 - q1^2*s23 + 4*q1*q10*s23 + 4*q1*q19*s23 - 2*q10*q19*s23 + 
     3*q19^2*s23 + 2*q1*q22*s23 - q10*q22*s23 - 2*q19*q3*s23 - 2*q22*q3*s23 + 
     q1*q5*s23 - q3*q5*s23 + q5^2*s23 - q1*q9*s23 - 2*q5*q9*s23 - 
     3*q9^2*s23 + q19*q3^2*s12*s23 + q3^2*q5*s12*s23 + q3*q4*q5*s12*s23 + 
     q1*q10*q19*s23^2 + q1^2*q22*s23^2 - q1^2*q5*s23^2 + q1*q5^2*s23^2 - 
     q1*q10*q9*s23^2 - q1^2*s34 + 3*q10*q12*s34 - q1*q2*s34 + 2*q10*q2*s34 - 
     q12*q2*s34 - q1*q22*s34 - 2*q10*q4*s34 + 2*q10*q5*s34 + 6*q10*q7*s34 - 
     2*q12*q7*s34 + 3*q8^2*s34 + q2*q9*s34 - 4*q5*q9*s34 - 3*q9^2*s34 - 
     q1^2*q22*s23*s34 - q10*q12*q2*s34^2 - q10*q2*q5*s34^2 + 
     3*q12*q2*q5*s34^2 + 3*q10*q12*q7*s34^2 + 3*q10*q5*q7*s34^2 - 
     3*q12*q5*q7*s34^2 - q1*q8^2*s34^2 - 2*q2*q5*q9*s34^2 - q2*q9^2*s34^2 - 
     3*q1*q10*s45 - 3*q1*q19*s45 + q10*q19*s45 - 2*q1*q2*s45 - 2*q10*q2*s45 - 
     3*q19*q2*s45 - 2*q2^2*s45 - q1*q22*s45 + 3*q10*q22*s45 + 2*q2*q22*s45 - 
     q1*q3*s45 + 2*q19*q3*s45 + 2*q22*q3*s45 - 3*q1*q5*s45 + 3*q10*q5*s45 + 
     3*q12*q5*s45 + q3*q5*s45 + q5^2*s45 + 3*q10*q7*s45 + 2*q5*q7*s45 + 
     q2*q8*s45 + q3*q8*s45 + 3*q8^2*s45 - q1*q9*s45 - q5*q9*s45 + 
     q3*q5*q7*s12*s45 - 2*q1^2*q22*s23*s45 + 3*q1*q10*q22*s23*s45 + 
     2*q1^2*q5*s23*s45 - 2*q1*q10*q5*s23*s45 - 2*q1*q5^2*s23*s45 + 
     3*q10*q5^2*s23*s45 + q1^2*q10*q22*s23^2*s45 - q1^2*q10*q5*s23^2*s45 + 
     q1*q10*q5^2*s23^2*s45 + q1^2*q2*s34*s45 - 2*q10*q2^2*s34*s45 + 
     2*q1^2*q22*s34*s45 + q1*q2*q22*s34*s45 + 2*q10*q2*q5*s34*s45 - 
     2*q12*q2*q5*s34*s45 + 3*q10*q5^2*s34*s45 + 3*q12*q5^2*s34*s45 + 
     6*q10*q5*q7*s34*s45 - q12*q5*q7*s34*s45 - 2*q1*q8^2*s34*s45 + 
     2*q2*q5*q9*s34*s45 - 4*q5^2*q9*s34*s45 + 2*q2*q9^2*s34*s45 - 
     3*q5*q9^2*s34*s45 + 3*q12*q2*q5^2*s34^2*s45 + q10*q5^2*q7*s34^2*s45 - 
     q12*q5^2*q7*s34^2*s45 - 3*q2*q5^2*q9*s34^2*s45 - 
     2*q2*q5*q9^2*s34^2*s45 + q1^2*q2*s45^2 + 2*q1*q10*q2*s45^2 + 
     q10*q2^2*s45^2 + q1^2*q22*s45^2 - 3*q1*q10*q22*s45^2 - q1*q2*q22*s45^2 - 
     q1^2*q5*s45^2 + 3*q1*q2*q5*s45^2 - 3*q10*q2*q5*s45^2 + q1*q5^2*s45^2 + 
     3*q10*q5*q7*s45^2 + q5^2*q7*s45^2 - q1*q8^2*s45^2 - 
     2*q1^2*q10*q22*s23*s45^2 + 2*q1^2*q10*q5*s23*s45^2 - 
     2*q1*q10*q5^2*s23*s45^2 - q1^2*q2*q22*s34*s45^2 - 
     q10*q2^2*q5*s34*s45^2 - q12*q2*q5^2*s34*s45^2 + 
     2*q10*q5^2*q7*s34*s45^2 + q2*q5^2*q9*s34*s45^2 + q2*q5*q9^2*s34*s45^2 + 
     q12*q2*q5^3*s34^2*s45^2 - q2*q5^3*q9*s34^2*s45^2 - 
     q2*q5^2*q9^2*s34^2*s45^2 - q1*q10*q2^2*s45^3 + q1^2*q10*q22*s45^3 - 
     q1^2*q10*q5*s45^3 + 3*q1*q10*q2*q5*s45^3 - q1*q2^2*q5*s45^3 + 
     q10*q2^2*q5*s45^3 + q1*q10*q5^2*s45^3 + q10*q5^2*q7*s45^3 - 
     q1*q10*q2^2*q5*s45^4 - q1^2*s51 + 3*q1*q10*s51 + 2*q1*q19*s51 - 
     4*q10*q19*s51 + 2*q1*q2*s51 + q10*q2*s51 + 4*q19*q2*s51 - q2^2*s51 + 
     q10*q22*s51 + q2*q22*s51 + 2*q22*q3*s51 - 3*q1*q7*s51 + q10*q7*s51 + 
     3*q2*q7*s51 + q1*q8*s51 - 3*q19^2*q2*s12*s51 - 3*q19*q2^2*s12*s51 + 
     2*q19^2*q7*s12*s51 + q19*q2*q7*s12*s51 + 2*q2^2*q8*s12*s51 - 
     4*q2*q7*q8*s12*s51 + 3*q2*q8^2*s12*s51 - q19^2*q2*q7*s12^2*s51 + 
     2*q2*q7*q8^2*s12^2*s51 - 3*q1^2*q19*s23*s51 + 7*q1*q10*q19*s23*s51 + 
     3*q1*q19^2*s23*s51 - 2*q10*q19^2*s23*s51 - 2*q1^2*q9*s23*s51 - 
     2*q1*q10*q9*s23*s51 - 3*q1*q9^2*s23*s51 - 2*q1^2*q10*q19*s23^2*s51 + 
     q1*q10*q19^2*s23^2*s51 - 2*q1^2*q10*q9*s23^2*s51 + 
     q1*q10*q9^2*s23^2*s51 - q1^2*q2*s34*s51 - q10*q2^2*s34*s51 + 
     q10*q12*q7*s34*s51 - q1*q2*q7*s34*s51 + q10*q4*q7*s34*s51 + 
     q1*q8^2*s34*s51 + q2*q9^2*s34*s51 - q10^2*q12*q7*s34^2*s51 + 
     q10^2*q4*q7*s34^2*s51 + q10*q19^2*s45*s51 - q1^2*q2*s45*s51 + 
     q10*q19*q2*s45*s51 - q10*q2^2*s45*s51 - q1*q19*q7*s45*s51 - 
     q19^2*q7*s45*s51 - q1*q3*q7*s45*s51 + q1*q3*q8*s45*s51 + 
     2*q1*q8^2*s45*s51 + q1*q3*q8^2*s45^2*s51 - q1^2*q19*s51^2 + 
     3*q1*q10*q19*s51^2 - q1*q19^2*s51^2 - 2*q10*q19^2*s51^2 + 
     q1^2*q2*s51^2 + 2*q10*q19*q2*s51^2 + q19^2*q2*s51^2 - q10*q2^2*s51^2 - 
     q19*q2^2*s51^2 - 2*q1^2*q7*s51^2 - q1*q19*q7*s51^2 + 2*q19^2*q7*s51^2 + 
     2*q1*q2*q7*s51^2 + 3*q19*q2*q7*s51^2 - 3*q19^2*q2*q7*s12*s51^2 - 
     2*q19*q2^2*q7*s12*s51^2 + 2*q2^2*q7*q8*s12*s51^2 + 
     q19^2*q2^2*q7*s12^2*s51^2 - q2^2*q7*q8^2*s12^2*s51^2 - 
     2*q1^2*q10*q19*s23*s51^2 + 3*q1*q10*q19^2*s23*s51^2 - 
     2*q1^2*q10*q9*s23*s51^2 - q1^2*q10*q19^2*s23^2*s51^2 + 
     q1^2*q10*q9^2*s23^2*s51^2 - q1^2*q2*q7*s34*s51^2 + 
     q10*q19^2*q2*s45*s51^2 - q10*q19*q2^2*s45*s51^2 - 
     q1^2*q19*q7*s45*s51^2 - q1*q19^2*q7*s45*s51^2 + q10*q19^2*q2*s51^3 - 
     q10*q19*q2^2*s51^3 - q1^2*q19*q7*s51^3 - q1*q19^2*q7*s51^3 + 
     q1^2*q2*q7*s51^3]*(4*F[1, 1, 3] - 4*F[1, 1, 9] - 4*tci[1, 2]))/2 + 
 (r[3*q1 - 5*q10 - 9*q12 - 9*q17 + 40*q2 - 25*q3 + 6*q4 - 16*q5 - 48*q7 + 
     15*q8 - 3*q9 - 6*q17*q3*s12 - 30*q2*q3*s12 + 6*q3*q4*s12 + 
     3*q17*q5*s12 - 19*q3*q5*s12 + 3*q17*q7*s12 + 20*q2*q7*s12 - 
     11*q3*q7*s12 - 10*q5*q7*s12 + 12*q7*q8*s12 + 9*q8^2*s12 + 
     3*q17*q2*q3*s12^2 - 3*q17*q3^2*s12^2 + 3*q3^2*q4*s12^2 - 
     6*q17*q3*q5*s12^2 - 3*q17*q2*q7*s12^2 - 7*q2*q3*q7*s12^2 + 
     9*q17*q5*q7*s12^2 - 19*q3*q5*q7*s12^2 - 6*q17*q7^2*s12^2 + 
     6*q7^2*q8*s12^2 + 3*q7*q8^2*s12^2 + 14*q1*q10*s23 - 10*q10*q3*s23 - 
     32*q10*q5*s23 - 16*q3*q5*s23 + 6*q1*q9*s23 + 6*q5*q9*s23 + 9*q9^2*s23 - 
     3*q17*q3*q5*s12*s23 - 3*q3*q5^2*s12*s23 + 3*q17*q3^2*q5*s12^2*s23 - 
     3*q3^2*q4*q5*s12^2*s23 - 10*q1*q10*q5*s23^2 - 10*q10*q3*q5*s23^2 - 
     3*q3*q5^2*s23^2 + 3*q1*q10*q9*s23^2 - 9*q10*q12*s34 - 10*q1*q2*s34 + 
     3*q10*q2*s34 + 3*q12*q2*s34 + 6*q10*q4*s34 + 10*q1*q5*s34 - 
     38*q10*q5*s34 - 43*q10*q7*s34 + 6*q12*q7*s34 - 10*q2*q7*s34 - 
     10*q5*q7*s34 - 6*q1*q8*s34 - 9*q8^2*s34 - 6*q2*q9*s34 + 12*q5*q9*s34 + 
     9*q9^2*s34 + 3*q10*q12*q2*s34^2 - 7*q10*q2*q5*s34^2 - 
     9*q12*q2*q5*s34^2 - 9*q10*q12*q7*s34^2 - 19*q10*q5*q7*s34^2 + 
     9*q12*q5*q7*s34^2 + 3*q1*q8^2*s34^2 + 6*q2*q5*q9*s34^2 + 
     3*q2*q9^2*s34^2 - 34*q1*q10*s45 - 20*q1*q2*s45 - 20*q10*q2*s45 + 
     3*q1*q3*s45 - 29*q10*q3*s45 + 30*q2*q3*s45 - 10*q1*q5*s45 - 
     24*q10*q5*s45 - 9*q12*q5*s45 - 32*q3*q5*s45 - 6*q5^2*s45 - 
     91*q10*q7*s45 - 9*q17*q7*s45 - 67*q3*q7*s45 - 41*q5*q7*s45 - 
     6*q7^2*s45 + 9*q7*q8*s45 - 9*q9^2*s45 - 3*q3*q5^2*s12*s45 + 
     3*q17*q5*q7*s12*s45 - 25*q3*q5*q7*s12*s45 - 6*q17*q7^2*s12*s45 - 
     9*q3*q7^2*s12*s45 + 9*q7^2*q8*s12*s45 + 9*q7*q8^2*s12*s45 + 
     3*q17*q5*q7^2*s12^2*s45 - 3*q3*q5*q7^2*s12^2*s45 - 
     3*q17*q7^3*s12^2*s45 + 3*q7^3*q8*s12^2*s45 + 3*q7^2*q8^2*s12^2*s45 + 
     30*q1*q10*q5*s23*s45 - 16*q10*q3*q5*s23*s45 - 9*q10*q5^2*s23*s45 - 
     3*q3*q5^2*s23*s45 - 3*q10*q3*q5^2*s23^2*s45 - 10*q1*q2*q5*s34*s45 + 
     13*q10*q2*q5*s34*s45 + 6*q12*q2*q5*s34*s45 - 9*q10*q5^2*s34*s45 - 
     9*q12*q5^2*s34*s45 - 63*q10*q5*q7*s34*s45 + 3*q12*q5*q7*s34*s45 - 
     6*q10*q7^2*s34*s45 + 3*q1*q8^2*s34*s45 - 9*q2*q5*q9*s34*s45 + 
     12*q5^2*q9*s34*s45 - 12*q2*q9^2*s34*s45 + 9*q5*q9^2*s34*s45 - 
     9*q12*q2*q5^2*s34^2*s45 - 3*q10*q5^2*q7*s34^2*s45 + 
     3*q12*q5^2*q7*s34^2*s45 + 9*q2*q5^2*q9*s34^2*s45 + 
     6*q2*q5*q9^2*s34^2*s45 + 20*q1*q10*q2*s45^2 - 10*q1*q2*q3*s45^2 - 
     40*q1*q10*q5*s45^2 + 10*q1*q2*q5*s45^2 - 20*q10*q2*q5*s45^2 - 
     32*q10*q3*q5*s45^2 - 9*q10*q5^2*s45^2 - 3*q3*q5^2*s45^2 - 
     67*q10*q3*q7*s45^2 - 82*q10*q5*q7*s45^2 - 38*q3*q5*q7*s45^2 - 
     6*q5^2*q7*s45^2 - 15*q10*q7^2*s45^2 - 9*q3*q7^2*s45^2 - 
     3*q5*q7^2*s45^2 + 3*q2*q9^2*s45^2 - 3*q3*q5^2*q7*s12*s45^2 - 
     3*q3*q5*q7^2*s12*s45^2 - 3*q10*q3*q5^2*s23*s45^2 + 
     3*q12*q2*q5^2*s34*s45^2 - 9*q10*q5^2*q7*s34*s45^2 - 
     3*q10*q5*q7^2*s34*s45^2 - 3*q2*q5^2*q9*s34*s45^2 - 
     6*q2*q5*q9^2*s34*s45^2 - 3*q12*q2*q5^3*s34^2*s45^2 + 
     3*q2*q5^3*q9*s34^2*s45^2 + 3*q2*q5^2*q9^2*s34^2*s45^2 + 
     20*q1*q10*q2*q5*s45^3 - 3*q10*q3*q5^2*s45^3 - 38*q10*q3*q5*q7*s45^3 - 
     9*q10*q5^2*q7*s45^3 - 3*q3*q5^2*q7*s45^3 - 9*q10*q3*q7^2*s45^3 - 
     6*q10*q5*q7^2*s45^3 - 3*q3*q5*q7^2*s45^3 - 3*q10*q3*q5^2*q7*s45^4 - 
     3*q10*q3*q5*q7^2*s45^4 - 10*q1*q10*s51 + 20*q1*q2*s51 - 10*q10*q2*s51 - 
     10*q10*q3*s51 - 30*q2*q3*s51 - 20*q1*q7*s51 - 28*q10*q7*s51 + 
     40*q2*q7*s51 + 8*q3*q7*s51 - 3*q4*q7*s51 - 3*q7^2*s51 + 6*q1*q8*s51 + 
     6*q7*q8*s51 + 9*q8^2*s51 - 9*q9^2*s51 - 27*q2*q3*q7*s12*s51 - 
     3*q17*q7^2*s12*s51 - 3*q2*q7*q8*s12*s51 + 3*q7^2*q8*s12*s51 + 
     3*q17*q2*q7^2*s12^2*s51 + 3*q17*q7^3*s12^2*s51 - 
     3*q2*q7^2*q8*s12^2*s51 - 3*q7^3*q8*s12^2*s51 - 3*q7^2*q8^2*s12^2*s51 + 
     6*q1*q10*q9*s23*s51 - 3*q1*q10*q9^2*s23^2*s51 - 3*q10*q12*q7*s34*s51 - 
     10*q1*q2*q7*s34*s51 - 6*q10*q4*q7*s34*s51 - 3*q10*q7^2*s34*s51 - 
     6*q1*q8^2*s34*s51 - 6*q2*q9^2*s34*s51 + 3*q10^2*q12*q7*s34^2*s51 - 
     3*q10^2*q4*q7*s34^2*s51 + 10*q1*q10*q2*s45*s51 + 10*q1*q2*q3*s45*s51 - 
     10*q1*q3*q7*s45*s51 - 42*q10*q3*q7*s45*s51 - 12*q10*q7^2*s45*s51 - 
     9*q3*q7^2*s45*s51 - 6*q1*q8^2*s45*s51 + 6*q2*q9^2*s45*s51 - 
     9*q10*q3*q7^2*s45^2*s51 - 20*q1*q2*q3*s51^2 + 20*q1*q2*q7*s51^2 + 
     10*q1*q3*q7*s51^2 - 10*q10*q3*q7*s51^2 - 40*q2*q3*q7*s51^2 - 
     3*q10*q7^2*s51^2 + 3*q1*q8^2*s51^2 + 3*q2*q9^2*s51^2 + 
     3*q17*q2*q7^2*s12*s51^2 - 3*q2*q7^2*q8*s12*s51^2 - 
     3*q17*q2*q7^3*s12^2*s51^2 + 3*q2*q7^3*q8*s12^2*s51^2 + 
     3*q2*q7^2*q8^2*s12^2*s51^2 - 3*q10*q3*q7^2*s45*s51^2 + 
     3*q1*q3*q8^2*s45*s51^2 - 20*q1*q2*q3*q7*s51^3]*
   ((4*F[1, 1, 1])/3 - (4*F[1, 1, 9])/3 - (4*tci[1, 2])/3))/2 + 
 (r[q1 - 2*q10 - 3*q17 - 2*q2 - 2*q20 + 4*q23 - q5 - 3*q7 + 9*q8 - 3*q9 - 
     2*q17*q3*s12 + q3*q4*s12 + q17*q5*s12 + q17*q7*s12 - 5*q3*q7*s12 + 
     5*q7*q8*s12 + 4*q8^2*s12 + q17*q2*q3*s12^2 - q17*q3^2*s12^2 + 
     q3^2*q4*s12^2 - 2*q17*q3*q5*s12^2 - q17*q2*q7*s12^2 + q2*q3*q7*s12^2 + 
     3*q17*q5*q7*s12^2 - 3*q3*q5*q7*s12^2 - 2*q17*q7^2*s12^2 + 
     2*q7^2*q8*s12^2 + q7*q8^2*s12^2 - 2*q1*q10*s23 + q1*q5*s23 - 
     q17*q3*q5*s12*s23 + q3*q4*q5*s12*s23 + q17*q3^2*q5*s12^2*s23 - 
     q3^2*q4*q5*s12^2*s23 - 5*q1*q23*s34 + q2*q23*s34 + 6*q23^2*s34 - 
     2*q10*q7*s34 + q23*q7*s34 - 7*q1*q8*s34 - 6*q8^2*s34 - 2*q2*q9*s34 + 
     4*q1^2*q23*s34^2 - 2*q1*q23^2*s34^2 + q2*q23^2*s34^2 - q1^2*q5*s34^2 + 
     q1*q23*q5*s34^2 + q23^2*q5*s34^2 + 2*q1^2*q8*s34^2 + 4*q1*q8^2*s34^2 + 
     q1^2*q23^2*s34^3 - q1^2*q23*q5*s34^3 - q1*q23^2*q5*s34^3 - 
     q1^2*q8^2*s34^3 + 2*q1*q10*s45 - q1*q5*s45 - 2*q10*q7*s45 - 
     3*q17*q7*s45 - q5*q7*s45 - 2*q1*q8*s45 + 3*q7*q8*s45 + 2*q2*q9*s45 + 
     q17*q5*q7*s12*s45 - 2*q17*q7^2*s12*s45 - 3*q3*q7^2*s12*s45 + 
     3*q7^2*q8*s12*s45 + 4*q7*q8^2*s12*s45 + q17*q5*q7^2*s12^2*s45 - 
     q3*q5*q7^2*s12^2*s45 - q17*q7^3*s12^2*s45 + q7^3*q8*s12^2*s45 + 
     q7^2*q8^2*s12^2*s45 + q1*q10*q5*s23*s45 + q1^2*q2*s34*s45 + 
     5*q1^2*q23*s34*s45 - 3*q2^2*q23*s34*s45 - 3*q2*q23^2*s34*s45 + 
     q1*q2*q5*s34*s45 + q1*q23*q5*s34*s45 - q2*q23*q5*s34*s45 - 
     q10*q5*q7*s34*s45 + q10*q7^2*s34*s45 - q23*q7^2*s34*s45 + 
     2*q1^2*q8*s34*s45 + 4*q1*q8^2*s34*s45 + 2*q2^2*q9*s34*s45 + 
     3*q2*q9^2*s34*s45 + 2*q1^2*q23^2*s34^2*s45 - 2*q2^2*q23^2*s34^2*s45 - 
     2*q1^2*q23*q5*s34^2*s45 - 2*q1*q23^2*q5*s34^2*s45 + 
     q2*q23^2*q5*s34^2*s45 - 2*q1^2*q8^2*s34^2*s45 + 2*q2^2*q9^2*s34^2*s45 + 
     q1^2*q2*s45^2 - q1*q2^2*s45^2 + q1^2*q23*s45^2 + q2^2*q23*s45^2 + 
     2*q1*q23^2*s45^2 - 2*q2*q23^2*s45^2 - q1*q10*q5*s45^2 - 
     q10*q5*q7*s45^2 + q10*q7^2*s45^2 - q23*q7^2*s45^2 + 
     q1^2*q23^2*s34*s45^2 + 2*q2^2*q23^2*s34*s45^2 - q1^2*q2*q5*s34*s45^2 - 
     q1^2*q23*q5*s34*s45^2 - q1*q23^2*q5*s34*s45^2 + q2*q23^2*q5*s34*s45^2 - 
     q1^2*q8^2*s34*s45^2 - 2*q2^2*q9^2*s34*s45^2 - 
     q2^2*q23^2*q5*s34^2*s45^2 + q2^2*q5*q9^2*s34^2*s45^2 - q1*q10*s51 - 
     2*q2^2*s51 + q1*q23*s51 - 5*q2*q23*s51 - 6*q23^2*s51 + q2*q3*s51 + 
     q20*q3*s51 - 2*q1*q7*s51 - 2*q10*q7*s51 + q23*q7*s51 - 2*q3*q7*s51 - 
     q4*q7*s51 - q7^2*s51 + 4*q1*q8*s51 + 2*q10*q8*s51 - q2*q8*s51 - 
     2*q20*q8*s51 + 3*q7*q8*s51 + 3*q8^2*s51 + q1*q9*s51 + q10*q9*s51 + 
     5*q2*q9*s51 + 3*q9^2*s51 + 2*q2*q3*q7*s12*s51 - q17*q7^2*s12*s51 - 
     2*q2*q7*q8*s12*s51 + q7^2*q8*s12*s51 - q7*q8^2*s12*s51 + 
     q17*q2*q7^2*s12^2*s51 + q17*q7^3*s12^2*s51 - q2*q7^2*q8*s12^2*s51 - 
     q7^3*q8*s12^2*s51 - q7^2*q8^2*s12^2*s51 + 3*q1*q10*q9*s23*s51 - 
     q1^2*q2*s34*s51 + q1*q2*q20*s34*s51 - 3*q1^2*q23*s34*s51 - 
     3*q2^2*q23*s34*s51 + 4*q1*q23^2*s34*s51 - 4*q2*q23^2*s34*s51 - 
     q10*q4*q7*s34*s51 + q10*q7^2*s34*s51 - q23*q7^2*s34*s51 - 
     2*q1^2*q8*s34*s51 - 5*q1*q8^2*s34*s51 + 2*q2^2*q9*s34*s51 + 
     3*q2*q9^2*s34*s51 - 2*q1^2*q23^2*s34^2*s51 - q2^2*q23^2*s34^2*s51 + 
     2*q1^2*q8^2*s34^2*s51 + q2^2*q9^2*s34^2*s51 - q1^2*q2*s45*s51 + 
     q1*q2^2*s45*s51 - 3*q1^2*q23*s45*s51 + 5*q2^2*q23*s45*s51 + 
     3*q1*q23^2*s45*s51 - q1*q2*q3*s45*s51 - q1*q20*q3*s45*s51 - 
     q1*q23*q3*s45*s51 + q2*q23*q3*s45*s51 + q1*q3*q7*s45*s51 + 
     q10*q7^2*s45*s51 - q23*q7^2*s45*s51 - 3*q3*q7^2*s45*s51 - 
     2*q1^2*q8*s45*s51 - 5*q1*q8^2*s45*s51 - 2*q2^2*q9*s45*s51 - 
     3*q2*q9^2*s45*s51 - 4*q1^2*q23^2*s34*s45*s51 + 
     4*q2^2*q23^2*s34*s45*s51 + 4*q1^2*q8^2*s34*s45*s51 - 
     4*q2^2*q9^2*s34*s45*s51 - 2*q1^2*q23^2*s45^2*s51 - 
     q2^2*q23^2*s45^2*s51 + q1*q2^2*q3*s45^2*s51 - q2^2*q23*q3*s45^2*s51 - 
     q1*q23^2*q3*s45^2*s51 + q2*q23^2*q3*s45^2*s51 + 2*q1^2*q8^2*s45^2*s51 + 
     q2^2*q9^2*s45^2*s51 + q1^2*q2*s51^2 - q1*q2^2*s51^2 - 2*q1^2*q20*s51^2 + 
     4*q2^2*q23*s51^2 - q1*q23^2*s51^2 + 2*q2*q23^2*s51^2 + 3*q2^2*q3*s51^2 + 
     q2*q23*q3*s51^2 - q23^2*q3*s51^2 + q1^2*q7*s51^2 - q2^2*q7*s51^2 - 
     q1*q7^2*s51^2 - q2*q7*q8*s51^2 + q1*q8^2*s51^2 + q1*q10*q9*s51^2 - 
     2*q2^2*q9*s51^2 - 3*q2*q9^2*s51^2 + q2^2*q3*q7*s12*s51^2 + 
     q17*q2*q7^2*s12*s51^2 - q2*q7^2*q8*s12*s51^2 + q2*q7*q8^2*s12*s51^2 - 
     q17*q2*q7^3*s12^2*s51^2 + q2*q7^3*q8*s12^2*s51^2 + 
     q2*q7^2*q8^2*s12^2*s51^2 - q1*q10*q9^2*s23*s51^2 - 
     q1^2*q2*q20*s34*s51^2 + q1^2*q23^2*s34*s51^2 + 2*q2^2*q23^2*s34*s51^2 - 
     q1^2*q8^2*s34*s51^2 - 2*q2^2*q9^2*s34*s51^2 + 2*q1^2*q23^2*s45*s51^2 - 
     2*q2^2*q23^2*s45*s51^2 - q1*q2^2*q3*s45*s51^2 - q1^2*q20*q3*s45*s51^2 - 
     2*q2^2*q23*q3*s45*s51^2 - q1*q23^2*q3*s45*s51^2 + 
     2*q2*q23^2*q3*s45*s51^2 + q1^2*q3*q7*s45*s51^2 - q1*q3*q7^2*s45*s51^2 - 
     2*q1^2*q8^2*s45*s51^2 + q1*q3*q8^2*s45*s51^2 + 2*q2^2*q9^2*s45*s51^2 + 
     q1^2*q23^2*q3*s45^2*s51^2 - q1^2*q3*q8^2*s45^2*s51^2 + 
     q1^2*q2*q20*s51^3 - q2^2*q23^2*s51^3 + q1*q2^2*q3*s51^3 - 
     q2^2*q23*q3*s51^3 + q2*q23^2*q3*s51^3 - q1*q2^2*q7*s51^3 - 
     q1*q2*q3*q7*s51^3 + 2*q2^2*q3*q7*s51^3 + q2^2*q9^2*s51^3 + 
     q1*q2^2*q3*q7*s51^4]*(-4*F[1, 1, 8] + 4*F[1, 1, 9] + 4*tci[1, 2]))/2 + 
 (r[-6*q10 - 3*q3 - 2*q4 - 8*q5 - 10*q7 - 6*q3*q5*s12 - 4*q3*q7*s12 - 
     2*q4*q7*s12 - 4*q5*q7*s12 + 2*q3*q4*q5*s12^2 - q3*q5^2*s12^2 - 
     2*q3*q5*q7*s12^2 - q10*q3*s23 - q10*q4*s23 - 5*q10*q5*s23 - 
     5*q3*q5*s23 + 2*q3*q4*q5*s12*s23 - 3*q3*q5^2*s12*s23 + q5^3*s12*s23 - 
     q3*q5^3*s12^2*s23 - q10*q3*q5*s23^2 + q3*q4*q5*s23^2 - 2*q3*q5^2*s23^2 + 
     q5^3*s23^2 - q3*q5^3*s12*s23^2 - 2*q10*q4*s34 - 8*q10*q5*s34 - 
     12*q10*q7*s34 - 2*q4*q7*s34 - 4*q5*q7*s34 - 2*q10*q4*q7*s34^2 - 
     4*q10*q5*q7*s34^2 - 4*q10*q3*s45 - 14*q10*q5*s45 - 6*q3*q5*s45 - 
     8*q5^2*s45 - 21*q10*q7*s45 - 10*q3*q7*s45 - 14*q5*q7*s45 - 
     4*q3*q5^2*s12*s45 - q5^3*s12*s45 - 8*q3*q5*q7*s12*s45 - 
     3*q5^2*q7*s12*s45 - q3*q5^3*s12^2*s45 - 2*q3*q5^2*q7*s12^2*s45 - 
     3*q10*q3*q5*s23*s45 - 7*q10*q5^2*s23*s45 - 3*q3*q5^2*s23*s45 - 
     2*q5^3*s23*s45 - q3*q5^3*s12*s23*s45 - 2*q10*q3*q5^2*s23^2*s45 - 
     q3*q5^3*s23^2*s45 - 8*q10*q5^2*s34*s45 - 18*q10*q5*q7*s34*s45 - 
     3*q5^2*q7*s34*s45 - 3*q10*q5^2*q7*s34^2*s45 - 7*q10*q3*q5*s45^2 - 
     10*q10*q5^2*s45^2 - 4*q3*q5^2*s45^2 - 2*q5^3*s45^2 - 
     11*q10*q3*q7*s45^2 - 25*q10*q5*q7*s45^2 - 11*q3*q5*q7*s45^2 - 
     8*q5^2*q7*s45^2 - q3*q5^3*s12*s45^2 - 5*q3*q5^2*q7*s12*s45^2 - 
     q5^3*q7*s12*s45^2 - q3*q5^3*q7*s12^2*s45^2 - 3*q10*q3*q5^2*s23*s45^2 - 
     3*q10*q5^3*s23*s45^2 - q3*q5^3*s23*s45^2 - q10*q3*q5^3*s23^2*s45^2 - 
     3*q10*q5^3*s34*s45^2 - 11*q10*q5^2*q7*s34*s45^2 - q5^3*q7*s34*s45^2 - 
     q10*q5^3*q7*s34^2*s45^2 - 4*q10*q3*q5^2*s45^3 - 3*q10*q5^3*s45^3 - 
     q3*q5^3*s45^3 - 11*q10*q3*q5*q7*s45^3 - 13*q10*q5^2*q7*s45^3 - 
     5*q3*q5^2*q7*s45^3 - 2*q5^3*q7*s45^3 - q3*q5^3*q7*s12*s45^3 - 
     q10*q3*q5^3*s23*s45^3 - 3*q10*q5^3*q7*s34*s45^3 - q10*q3*q5^3*s45^4 - 
     5*q10*q3*q5^2*q7*s45^4 - 3*q10*q5^3*q7*s45^4 - q3*q5^3*q7*s45^4 - 
     q10*q3*q5^3*q7*s45^5 - q10*q3*s51 - q10*q4*s51 - 7*q10*q7*s51 - 
     3*q3*q7*s51 - 2*q4*q7*s51 - 2*q10*q4*q7*s34*s51 - 5*q10*q3*q7*s45*s51 - 
     q10*q3*q7*s51^2 - q10*q4*q7*s51^2]*(2*F[1, 1, 1]^2 - 2*F[1, 1, 3]^2 - 
    4*F[1, 1, 1]*F[1, 1, 10] + 4*F[1, 1, 3]*F[1, 1, 10] + 4*F[2, 1, 1] - 
    4*F[2, 1, 13] - 4*F[1, 1, 1]*tci[1, 2] + 4*F[1, 2, 2]*tci[1, 2]))/2 + 
 (r[4*q10 - q3 + 2*q4 + 3*q5 + 5*q7 - 3*q8 + 3*q2*q3*s12 - q3*q5*s12 - 
     6*q3*q7*s12 + 2*q4*q7*s12 + q5*q7*s12 - q7^2*s12 - 2*q2*q8*s12 + 
     q3*q8*s12 - 2*q3*q4*q5*s12^2 + q2*q3*q7*s12^2 - q3*q5*q7*s12^2 - 
     q2*q7*q8*s12^2 + q10*q3*s23 + q10*q4*s23 + 3*q10*q5*s23 + q3*q5*s23 - 
     2*q3*q4*q5*s12*s23 + q10*q3*q5*s23^2 - q3*q4*q5*s23^2 + 2*q10*q4*s34 + 
     4*q10*q5*s34 + 8*q10*q7*s34 + 2*q4*q7*s34 + 2*q5*q7*s34 + q1*q8*s34 + 
     2*q10*q4*q7*s34^2 + 2*q10*q5*q7*s34^2 + 2*q10*q3*s45 - 3*q2*q3*s45 + 
     5*q10*q5*s45 + 2*q3*q5*s45 + 10*q10*q7*s45 + 4*q3*q7*s45 + 4*q5*q7*s45 + 
     2*q1*q8*s45 + q2*q8*s45 - 2*q3*q8*s45 - q3*q5*q7*s12*s45 - 
     q3*q7^2*s12*s45 - q3*q5*q7^2*s12^2*s45 + q10*q3*q5*s23*s45 + 
     6*q10*q5*q7*s34*s45 + q1*q2*q3*s45^2 + 2*q10*q3*q5*s45^2 + 
     4*q10*q3*q7*s45^2 + 6*q10*q5*q7*s45^2 + 2*q3*q5*q7*s45^2 + 
     q1*q3*q8*s45^2 + 2*q10*q3*q5*q7*s45^3 + q10*q3*s51 + 3*q2*q3*s51 + 
     q10*q4*s51 + 2*q1*q7*s51 + 5*q10*q7*s51 - 6*q3*q7*s51 + 2*q4*q7*s51 - 
     2*q1*q8*s51 - q2*q8*s51 + 2*q3*q8*s51 + 3*q2*q3*q7*s12*s51 - 
     2*q2*q7*q8*s12*s51 + 2*q10*q4*q7*s34*s51 - q1*q2*q3*s45*s51 + 
     3*q1*q3*q7*s45*s51 + 3*q10*q3*q7*s45*s51 + q3*q7^2*s45*s51 - 
     2*q1*q3*q8*s45*s51 + 2*q1*q2*q3*s51^2 - 2*q1*q3*q7*s51^2 + 
     q10*q3*q7*s51^2 + 4*q2*q3*q7*s51^2 + q10*q4*q7*s51^2 + q1*q7^2*s51^2 + 
     2*q1*q3*q8*s51^2 - 2*q2*q7*q8*s51^2 + q1*q3*q7^2*s45*s51^2 + 
     2*q1*q2*q3*q7*s51^3]*(-2*F[1, 1, 3]^2 + 4*F[1, 1, 3]*F[1, 1, 6] - 
    2*F[1, 1, 6]^2 - 4*F[2, 1, 13] - 4*F[2, 1, 14] - (2*tci[1, 1]^2)/3 - 
    4*F[1, 1, 6]*tci[1, 2] + 4*F[1, 2, 2]*tci[1, 2]))/2 + 
 (r[-2*q10 - 4*q2 + 2*q7 + 3*q2*q3*s12 - 2*q2*q7*s12 - 2*q3*q7*s12 + 
     q2*q3*q7*s12^2 - 2*q1*q10*s23 + q10*q5*s23 + q1*q10*q5*s23^2 + 
     q1*q2*s34 - q1*q5*s34 + q10*q5*s34 + q2*q7*s34 + q10*q2*q5*s34^2 + 
     4*q1*q10*s45 + 2*q1*q2*s45 + 2*q10*q2*s45 - 3*q2*q3*s45 + q1*q5*s45 - 
     3*q10*q5*s45 + q3*q7*s45 - 3*q1*q10*q5*s23*s45 + q1*q2*q5*s34*s45 - 
     q10*q2*q5*s34*s45 - 2*q1*q10*q2*s45^2 + q1*q2*q3*s45^2 + 
     4*q1*q10*q5*s45^2 - q1*q2*q5*s45^2 + 2*q10*q2*q5*s45^2 - 
     2*q1*q10*q2*q5*s45^3 + q1*q10*s51 - 2*q1*q2*s51 + q10*q2*s51 + 
     3*q2*q3*s51 + 2*q1*q7*s51 - 4*q2*q7*s51 - 3*q3*q7*s51 + 
     3*q2*q3*q7*s12*s51 + q1*q2*q7*s34*s51 - q1*q10*q2*s45*s51 - 
     q1*q2*q3*s45*s51 + q1*q3*q7*s45*s51 + 2*q1*q2*q3*s51^2 - 
     2*q1*q2*q7*s51^2 - q1*q3*q7*s51^2 + 4*q2*q3*q7*s51^2 + 
     2*q1*q2*q3*q7*s51^3]*(-8*F[1, 1, 1]*F[1, 1, 2] + 8*F[1, 1, 4]^2 + 
    8*F[1, 1, 1]*F[1, 1, 6] + 8*F[1, 1, 2]*F[1, 1, 6] - 
    16*F[1, 1, 4]*F[1, 1, 6] + 16*F[2, 1, 6] + (20*tci[1, 1]^2)/3 + 
    8*F[1, 1, 2]*tci[1, 2] + 8*F[1, 1, 6]*tci[1, 2] - 
    16*F[1, 2, 3]*tci[1, 2]))/2 + 
 (r[-q1 + 6*q2 + 2*q3 - 3*q7 - 6*q8 - q2*q3*s12 - q3^2*s12 + 4*q2*q7*s12 + 
     2*q3*q7*s12 - 4*q2*q8*s12 + 2*q3*q8*s12 - q3^2*q7*s12^2 - 
     2*q2*q7*q8*s12^2 - q1*q2*s34 - 2*q2*q7*s34 + 2*q1*q8*s34 - 2*q1*q2*s45 + 
     3*q2*q3*s45 - q3*q7*s45 + 4*q1*q8*s45 + 2*q2*q8*s45 - 4*q3*q8*s45 - 
     2*q1*q2*q3*s45^2 + 2*q1*q3*q8*s45^2 + 2*q1*q2*s51 - 3*q2*q3*s51 - 
     2*q1*q7*s51 + 5*q2*q7*s51 + 3*q3*q7*s51 - 2*q1*q8*s51 + 2*q3*q8*s51 + 
     2*q2*q3^2*s12*s51 - q2*q3*q7*s12*s51 - 2*q3^2*q7*s12*s51 - 
     2*q2*q7*q8*s12*s51 + q2*q3^2*q7*s12^2*s51 - q1*q2*q7*s34*s51 + 
     2*q1*q2*q3*s45*s51 - q2*q3^2*s45*s51 - q1*q3*q7*s45*s51 - 
     2*q1*q3*q8*s45*s51 - 2*q1*q2*q3*s51^2 + q2*q3^2*s51^2 + 
     2*q1*q2*q7*s51^2 + q1*q3*q7*s51^2 - 3*q2*q3*q7*s51^2 - q3^2*q7*s51^2 + 
     q1*q3*q8*s51^2 - q2*q7*q8*s51^2 + 2*q2*q3^2*q7*s12*s51^2 - 
     2*q1*q2*q3*q7*s51^3 + q2*q3^2*q7*s51^3]*(2*F[1, 1, 1]^2 - 
    4*F[1, 1, 1]*F[1, 1, 4] + 2*F[1, 1, 4]^2 + 4*F[1, 1, 1]*F[1, 1, 6] - 
    4*F[1, 1, 4]*F[1, 1, 6] - 4*F[1, 1, 1]*F[1, 1, 8] + 
    4*F[1, 1, 4]*F[1, 1, 8] + 4*F[2, 1, 6] + 4*F[2, 1, 9] + 
    (2*tci[1, 1]^2)/3 + 4*F[1, 1, 1]*tci[1, 2] - 4*F[1, 2, 3]*tci[1, 2]))/2 + 
 (r[-q7 + 3*q8 - 3*q2*q3*s12 + 3*q3*q7*s12 + 2*q2*q8*s12 - q3*q8*s12 - 
     q2*q3*q7*s12^2 + q2*q7*q8*s12^2 - q1*q8*s34 + 3*q2*q3*s45 - 
     3*q3*q7*s45 - 2*q1*q8*s45 - q2*q8*s45 + 2*q3*q8*s45 - q3*q7^2*s12*s45 - 
     q1*q2*q3*s45^2 - q1*q3*q8*s45^2 - 3*q2*q3*s51 - 2*q1*q7*s51 + 
     5*q3*q7*s51 - q7^2*s51 + 2*q1*q8*s51 + q2*q8*s51 - 2*q3*q8*s51 - 
     3*q2*q3*q7*s12*s51 + 2*q2*q7*q8*s12*s51 + q1*q2*q3*s45*s51 - 
     3*q1*q3*q7*s45*s51 - 2*q3*q7^2*s45*s51 + 2*q1*q3*q8*s45*s51 - 
     2*q1*q2*q3*s51^2 + 2*q1*q3*q7*s51^2 - 4*q2*q3*q7*s51^2 - q1*q7^2*s51^2 - 
     2*q1*q3*q8*s51^2 + 2*q2*q7*q8*s51^2 - q1*q3*q7^2*s45*s51^2 - 
     2*q1*q2*q3*q7*s51^3]*(2*F[1, 1, 2]^2 - 4*F[1, 1, 2]*F[1, 1, 4] + 
    2*F[1, 1, 4]^2 - 4*F[1, 1, 2]*F[1, 1, 5] + 4*F[1, 1, 4]*F[1, 1, 5] + 
    4*F[1, 1, 2]*F[1, 1, 6] - 4*F[1, 1, 4]*F[1, 1, 6] + 4*F[2, 1, 4] + 
    4*F[2, 1, 6] + (8*tci[1, 1]^2)/3 + 4*F[1, 1, 2]*tci[1, 2] - 
    4*F[1, 1, 5]*tci[1, 2] + 4*F[1, 1, 6]*tci[1, 2] - 
    4*F[1, 2, 3]*tci[1, 2]))/2 + 
 (r[3*q10 - q2 + 2*q5 - 6*q9 + 6*q1*q10*s23 + q10*q5*s23 - q5^2*s23 - 
     4*q1*q9*s23 - 2*q10*q9*s23 + 2*q5*q9*s23 - q1*q5^2*s23^2 - 
     2*q1*q10*q9*s23^2 - q10*q9*s34 - 2*q2*q9*s34 + 2*q5*q9*s34 - 
     q10*q2*q5*s34^2 + q2*q5*q9*s34^2 - 6*q1*q10*s45 - 2*q10*q2*s45 + 
     2*q10*q5*s45 + 2*q1*q9*s45 + 4*q2*q9*s45 - 4*q5*q9*s45 + 
     q1*q10*q5*s23*s45 + 2*q1*q5^2*s23*s45 - 2*q10*q5^2*s23*s45 - 
     q1*q10*q5^2*s23^2*s45 + q10*q2*q5*s34*s45 - q10*q5^2*s34*s45 - 
     2*q2*q5*q9*s34*s45 + 2*q1*q10*q2*s45^2 - 3*q1*q10*q5*s45^2 - 
     2*q10*q2*q5*s45^2 - q1*q5^2*s45^2 + q10*q5^2*s45^2 + 2*q2*q5*q9*s45^2 + 
     2*q1*q10*q5^2*s23*s45^2 + 2*q1*q10*q2*q5*s45^3 - q1*q10*q5^2*s45^3 - 
     q1*q10*s51 - q10*q2*s51 - q10*q9*s51 + 2*q2*q9*s51 - 
     2*q1*q10*q9*s23*s51 + q1*q10*q2*s45*s51 - q1*q10*q9*s51^2]*
   (2*F[1, 1, 2]^2 - 4*F[1, 1, 2]*F[1, 1, 4] + 2*F[1, 1, 4]^2 + 
    4*F[1, 1, 2]*F[1, 1, 6] - 4*F[1, 1, 4]*F[1, 1, 6] - 
    4*F[1, 1, 2]*F[1, 1, 9] + 4*F[1, 1, 4]*F[1, 1, 9] + 4*F[2, 1, 6] + 
    4*F[2, 1, 11] + (8*tci[1, 1]^2)/3 + 4*F[1, 1, 2]*tci[1, 2] + 
    4*F[1, 1, 6]*tci[1, 2] - 4*F[1, 1, 9]*tci[1, 2] - 
    4*F[1, 2, 3]*tci[1, 2]))/2 + 
 (r[-2*q1 + 3*q10 + q2 + 2*q3 - q5 + 2*q2*q3*s12 - q3^2*s12 - q3^2*q7*s12^2 - 
     q10*q5*s23 - q10^2*s34 + 2*q10*q2*s34 - q10*q5*s34 - q10^2*q2*s34^2 - 
     q1*q10*s45 + 4*q1*q2*s45 - 2*q10*q2*s45 + q2^2*s45 - 2*q2*q3*s45 - 
     q10*q5*s45 - q10^2*q5*s23*s45 - q10*q2^2*s34*s45 - 2*q10^2*q5*s34*s45 - 
     q10*q2*q5*s34*s45 - q10^2*q2*q5*s34^2*s45 + 2*q1*q10*q2*s45^2 - 
     2*q1*q2^2*s45^2 + q10*q2^2*s45^2 - q1*q10*q2^2*s45^3 - q10*q2*s51 - 
     q2^2*s51 + q2^2*q3*s12*s51 + 2*q2*q3^2*s12*s51 - q2*q3*q7*s12*s51 - 
     2*q3^2*q7*s12*s51 + q2*q3^2*q7*s12^2*s51 - q10*q2^2*s34*s51 + 
     q1*q10*q2*s45*s51 + q10*q2^2*s45*s51 - q1*q2*q3*s45*s51 - 
     2*q2^2*q3*s45*s51 - q2*q3^2*s45*s51 - q1*q10*q2^2*s45^2*s51 + 
     q1*q2^2*q3*s45^2*s51 + q2*q3^2*s51^2 - q2*q3*q7*s51^2 - q3^2*q7*s51^2 + 
     2*q2*q3^2*q7*s12*s51^2 + q2*q3^2*q7*s51^3]*
   (2*F[1, 1, 1]^2 - 2*F[1, 1, 4]^2 - 4*F[1, 1, 1]*F[1, 1, 6] + 
    4*F[1, 1, 4]*F[1, 1, 6] + 4*F[2, 1, 2] - 4*F[2, 1, 6] - 
    4*F[1, 1, 1]*tci[1, 2] + 4*F[1, 2, 3]*tci[1, 2]))/2 + 
 (r[-q1 + 3*q10 - 4*q9 + 2*q1*q10*s23 - 2*q1*q9*s23 - 2*q10*q9*s23 + 
     q5*q9*s23 + q1*q10*q5*s23^2 - q1*q10*q9*s23^2 + q10^2*s34 + 
     2*q10*q2*s34 - q1*q5*s34 - q10*q5*s34 - 2*q10*q9*s34 - 2*q2*q9*s34 + 
     2*q5*q9*s34 + q10^2*q2*s34^2 + 2*q2*q5*q9*s34^2 - 2*q1*q10*s45 + 
     q1*q5*s45 - q10*q5*s45 + q1*q9*s45 + 2*q2*q9*s45 - 2*q5*q9*s45 - 
     3*q1*q10*q5*s23*s45 + q10^2*q5*s23*s45 + 2*q10^2*q5*s34*s45 + 
     q1*q2*q5*s34*s45 + q10*q2*q5*s34*s45 - 2*q2*q5*q9*s34*s45 + 
     q10^2*q2*q5*s34^2*s45 + 4*q1*q10*q5*s45^2 - q1*q2*q5*s45^2 + 
     2*q10*q2*q5*s45^2 + q2*q5*q9*s45^2 - 2*q1*q10*q2*q5*s45^3 + 
     2*q1*q10*s51 - q1*q9*s51 - 2*q10*q9*s51 + q2*q9*s51 - 
     2*q1*q10*q9*s23*s51 - 2*q1*q10*q9*s51^2]*(-2*F[1, 1, 1]^2 + 
    4*F[1, 1, 1]*F[1, 1, 3] + 4*F[1, 1, 1]*F[1, 1, 4] - 
    4*F[1, 1, 3]*F[1, 1, 4] - 2*F[1, 1, 4]^2 - 4*F[1, 1, 1]*F[1, 1, 6] + 
    4*F[1, 1, 4]*F[1, 1, 6] - 4*F[2, 1, 1] - 4*F[2, 1, 6] - 
    (2*tci[1, 1]^2)/3 - 4*F[1, 1, 1]*tci[1, 2] + 4*F[1, 2, 3]*tci[1, 2]))/2 + 
 (r[-q1 + q10 - 4*q9 + 10*q1*q10*s23 - 2*q1*q5*s23 + 7*q10*q5*s23 - 
     8*q1*q9*s23 - 8*q10*q9*s23 - 3*q5*q9*s23 - 8*q9^2*s23 + 
     3*q1*q10*q5*s23^2 - 5*q1*q10*q9*s23^2 - 2*q10*q2*s34 - q1*q5*s34 + 
     7*q10*q5*s34 - 3*q10*q9*s34 - 4*q5*q9*s34 - 12*q9^2*s34 + 
     3*q10*q2*q5*s34^2 - q2*q5*q9*s34^2 - 4*q2*q9^2*s34^2 - 2*q1*q10*s45 + 
     2*q10*q2*s45 + 3*q1*q5*s45 - 9*q10*q5*s45 + 3*q1*q9*s45 + 4*q5*q9*s45 + 
     12*q9^2*s45 - 9*q1*q10*q5*s23*s45 + q1*q2*q5*s34*s45 - 
     3*q10*q2*q5*s34*s45 + 2*q2*q5*q9*s34*s45 + 12*q2*q9^2*s34*s45 - 
     4*q5*q9^2*s34*s45 - 4*q2*q5*q9^2*s34^2*s45 - 2*q1*q10*q2*s45^2 + 
     10*q1*q10*q5*s45^2 - q1*q2*q5*s45^2 + 4*q10*q2*q5*s45^2 - 
     q2*q5*q9*s45^2 - 4*q2*q9^2*s45^2 + 4*q2*q5*q9^2*s34*s45^2 - 
     4*q1*q10*q2*q5*s45^3 + 7*q1*q10*s51 + q10*q2*s51 - 5*q1*q9*s51 - 
     5*q10*q9*s51 + q2*q9*s51 + 12*q9^2*s51 - 18*q1*q10*q9*s23*s51 + 
     4*q1*q9^2*s23*s51 + 4*q10*q9^2*s23*s51 + 4*q1*q10*q9^2*s23^2*s51 + 
     8*q2*q9^2*s34*s51 - q1*q10*q2*s45*s51 - 8*q2*q9^2*s45*s51 - 
     5*q1*q10*q9*s51^2 - 4*q2*q9^2*s51^2 + 4*q1*q10*q9^2*s23*s51^2]*
   (-2*F[1, 1, 4]^2 + 2*F[1, 1, 6]^2 + 4*F[1, 1, 4]*F[1, 1, 7] - 
    4*F[1, 1, 6]*F[1, 1, 7] - 4*F[2, 1, 6] + 4*F[2, 1, 8] - 
    (2*tci[1, 1]^2)/3 - 4*F[1, 1, 7]*tci[1, 2] + 4*F[1, 2, 3]*tci[1, 2]))/2 + 
 (r[-4*q2 - q7 + q8 + 7*q2*q3*s12 - 4*q2*q7*s12 - 2*q3*q7*s12 - 4*q2*q8*s12 - 
     3*q3*q8*s12 + 6*q7*q8*s12 - 12*q8^2*s12 + 3*q2*q3*q7*s12^2 - 
     q2*q7*q8*s12^2 - 4*q7*q8^2*s12^2 + q1*q2*s34 + 2*q2*q7*s34 + q1*q8*s34 + 
     12*q8^2*s34 - 4*q1*q8^2*s34^2 + 2*q1*q2*s45 - 7*q2*q3*s45 + q3*q7*s45 + 
     3*q2*q8*s45 + 4*q3*q8*s45 + 12*q8^2*s45 - 8*q1*q8^2*s34*s45 + 
     3*q1*q2*q3*s45^2 - q1*q3*q8*s45^2 - 4*q1*q8^2*s45^2 - 2*q1*q2*s51 + 
     9*q2*q3*s51 - 3*q2*q7*s51 - 3*q3*q7*s51 - 5*q2*q8*s51 - 4*q3*q8*s51 + 
     2*q7*q8*s51 - 12*q8^2*s51 + 9*q2*q3*q7*s12*s51 - 10*q2*q7*q8*s12*s51 + 
     4*q2*q8^2*s12*s51 - 4*q7*q8^2*s12*s51 + 4*q2*q7*q8^2*s12^2*s51 + 
     q1*q2*q7*s34*s51 + 8*q1*q8^2*s34*s51 - 3*q1*q2*q3*s45*s51 + 
     q1*q3*q7*s45*s51 + 2*q1*q3*q8*s45*s51 + 12*q1*q8^2*s45*s51 - 
     4*q3*q8^2*s45*s51 + 4*q1*q3*q8^2*s45^2*s51 + 4*q1*q2*q3*s51^2 - 
     2*q1*q2*q7*s51^2 - q1*q3*q7*s51^2 + 10*q2*q3*q7*s51^2 - q1*q3*q8*s51^2 - 
     5*q2*q7*q8*s51^2 - 4*q1*q8^2*s51^2 + 4*q2*q7*q8^2*s12*s51^2 - 
     4*q1*q3*q8^2*s45*s51^2 + 4*q1*q2*q3*q7*s51^3]*
   (-2*F[1, 1, 4]^2 + 2*F[1, 1, 6]^2 + 4*F[1, 1, 4]*F[1, 1, 10] - 
    4*F[1, 1, 6]*F[1, 1, 10] - 4*F[2, 1, 6] + 4*F[2, 1, 14] - 
    (2*tci[1, 1]^2)/3 - 4*F[1, 1, 10]*tci[1, 2] + 4*F[1, 2, 3]*tci[1, 2]))/
  2 + (r[q1 - q2 - q3 + 2*q5 + 2*q7 - q3*q7*s12 + 3*q1*q5*s23 - q10*q5*s23 - 
     q5^2*s23 - q1*q5^2*s23^2 - q1^2*s34 - q1*q2*s34 + q1*q5*s34 - 
     q10*q5*s34 + q1^2*q5*s23*s34 + q1^2*s45 + 2*q1*q2*s45 - 3*q1*q5*s45 + 
     q10*q5*s45 - q3*q7*s45 - q3*q7^2*s12*s45 + q1*q10*q5*s23*s45 + 
     2*q1*q5^2*s23*s45 - 2*q10*q5^2*s23*s45 - q1*q10*q5^2*s23^2*s45 + 
     q1^2*q2*s34*s45 - 2*q1^2*q5*s34*s45 - q1*q2*q5*s34*s45 - 
     q10*q5^2*s34*s45 - q1^2*q2*s45^2 - q1*q10*q5*s45^2 - q1*q5^2*s45^2 + 
     q10*q5^2*s45^2 + 2*q1*q10*q5^2*s23*s45^2 + q1^2*q2*q5*s34*s45^2 - 
     q1*q10*q5^2*s45^3 + 2*q1*q2*s51 + q2*q7*s51 - q3*q7*s51 - q7^2*s51 - 
     q1^2*q2*s34*s51 - q1*q2*q7*s34*s51 - q1^2*q2*s45*s51 - 
     q1*q3*q7*s45*s51 - 2*q3*q7^2*s45*s51 + q1^2*q2*s51^2 - q1^2*q7*s51^2 + 
     2*q1*q2*q7*s51^2 - q1*q7^2*s51^2 - q1^2*q2*q7*s34*s51^2 - 
     q1*q3*q7^2*s45*s51^2 + q1^2*q2*q7*s51^3]*
   (2*F[1, 1, 2]^2 - 2*F[1, 1, 4]^2 - 4*F[1, 1, 2]*F[1, 1, 6] + 
    4*F[1, 1, 4]*F[1, 1, 6] + 4*F[2, 1, 3] - 4*F[2, 1, 6] - 
    (8*tci[1, 1]^2)/3 - 4*F[1, 1, 2]*tci[1, 2] - 4*F[1, 1, 6]*tci[1, 2] + 
    4*F[1, 2, 3]*tci[1, 2] + 4*F[1, 2, 6]*tci[1, 2]))/2 + 
 (r[2*q10 + q3 + q5 + 2*q7 - 2*q8 + 3*q2*q3*s12 + q3*q5*s12 - q3*q7*s12 + 
     q4*q7*s12 + q5*q7*s12 - 3*q2*q8*s12 + 2*q7*q8*s12 - 4*q8^2*s12 - 
     q3*q4*q5*s12^2 + q2*q3*q7*s12^2 + q3*q5*q7*s12^2 - q2*q7*q8*s12^2 - 
     q7*q8^2*s12^2 - q8^3*s12^2 + q10*q3*s23 + q10*q4*s23 + q10*q5*s23 + 
     q3*q5*s23 + q10*q3*q5*s23^2 - q3*q4*q5*s23^2 + q10*q5*s34 + 
     3*q10*q7*s34 + q4*q7*s34 + q5*q7*s34 + q1*q8*s34 + 5*q8^2*s34 + 
     3*q8^3*s12*s34 + q10*q4*q7*s34^2 + q10*q5*q7*s34^2 - 2*q1*q8^2*s34^2 - 
     3*q8^3*s34^2 + q1*q8^3*s34^3 + 2*q10*q3*s45 - 3*q2*q3*s45 + 
     3*q10*q5*s45 + 2*q3*q5*s45 + 6*q10*q7*s45 + 4*q3*q7*s45 + 2*q5*q7*s45 + 
     2*q1*q8*s45 + 3*q2*q8*s45 - q7*q8*s45 + 6*q8^2*s45 + q3*q5*q7*s12*s45 + 
     2*q7*q8^2*s12*s45 - q7*q8^3*s12^2*s45 + q10*q3*q5*s23*s45 + 
     3*q10*q5*q7*s34*s45 - 4*q1*q8^2*s34*s45 - 3*q8^3*s34*s45 + 
     2*q1*q8^3*s34^2*s45 + q1*q2*q3*s45^2 + 2*q10*q3*q5*s45^2 + 
     4*q10*q3*q7*s45^2 + 4*q10*q5*q7*s45^2 + 2*q3*q5*q7*s45^2 + 
     q1*q3*q8*s45^2 - 2*q1*q8^2*s45^2 + q1*q8^3*s34*s45^2 + 
     2*q10*q3*q5*q7*s45^3 + q10*q3*s51 + 3*q2*q3*s51 + q10*q4*s51 + 
     3*q10*q7*s51 - 2*q3*q7*s51 - 3*q2*q8*s51 + 3*q7*q8*s51 - 2*q8^2*s51 + 
     3*q2*q3*q7*s12*s51 - 3*q2*q7*q8*s12*s51 + 3*q2*q8^2*s12*s51 - 
     3*q7*q8^2*s12*s51 + q2*q7*q8^2*s12^2*s51 + q7*q8^3*s12^2*s51 + 
     2*q1*q8^2*s34*s51 + 3*q8^3*s34*s51 - 2*q1*q8^3*s34^2*s51 - 
     q1*q2*q3*s45*s51 + q1*q3*q7*s45*s51 + 3*q10*q3*q7*s45*s51 + 
     4*q1*q8^2*s45*s51 + 3*q8^3*s45*s51 - 4*q1*q8^3*s34*s45*s51 + 
     2*q1*q3*q8^2*s45^2*s51 - 2*q1*q8^3*s45^2*s51 + 2*q1*q2*q3*s51^2 - 
     q1*q3*q7*s51^2 + q10*q3*q7*s51^2 + 4*q2*q3*q7*s51^2 + q10*q4*q7*s51^2 + 
     q1*q3*q8*s51^2 - 4*q2*q7*q8*s51^2 + 3*q2*q7*q8^2*s12*s51^2 - 
     q2*q7*q8^3*s12^2*s51^2 + q1*q8^3*s34*s51^2 + 2*q1*q8^3*s45*s51^2 + 
     q1*q3*q8^3*s45^2*s51^2 + 2*q1*q2*q3*q7*s51^3]*
   (2*F[1, 1, 2]^2 - 4*F[1, 1, 2]*F[1, 1, 3] + 2*F[1, 1, 3]^2 + 
    4*F[2, 1, 4] + 4*F[2, 1, 5] + (2*tci[1, 1]^2)/3 + 
    4*F[1, 1, 2]*tci[1, 2] - 4*F[1, 2, 7]*tci[1, 2]))/2 + 
 (r[-4*q1 - 2*q2 + 2*q3 + q7 - 3*q8 + 3*q2*q3*s12 - 2*q3*q7*s12 - 
     2*q2*q8*s12 + q3*q8*s12 + q2*q3*q7*s12^2 - q2*q7*q8*s12^2 - 2*q1^2*s23 + 
     q1*q3*s23 + 2*q1^2*s34 + q1*q2*s34 + q1*q8*s34 + q1^3*s23*s34 + 
     4*q1^2*s45 + 4*q1*q2*s45 - 2*q1*q3*s45 - 3*q2*q3*s45 + q3*q7*s45 + 
     2*q1*q8*s45 + q2*q8*s45 - 2*q3*q8*s45 - 2*q1^3*s34*s45 - 
     2*q1^2*q2*s34*s45 - 2*q1^2*q2*s45^2 + q1*q2*q3*s45^2 + q1*q3*q8*s45^2 + 
     q1^3*q2*s34*s45^2 - 2*q1^2*s51 - 8*q1*q2*s51 + q1*q3*s51 + 9*q2*q3*s51 + 
     4*q1*q7*s51 - 3*q2*q7*s51 - 7*q3*q7*s51 - 2*q1*q8*s51 - q2*q8*s51 + 
     2*q3*q8*s51 + 5*q2*q3*q7*s12*s51 - 2*q2*q7*q8*s12*s51 + q1^3*s34*s51 + 
     2*q1^2*q2*s34*s51 + q1*q2*q7*s34*s51 + 2*q1^3*s45*s51 + 
     7*q1^2*q2*s45*s51 - 7*q1*q2*q3*s45*s51 + 3*q1*q3*q7*s45*s51 - 
     2*q1*q3*q8*s45*s51 - q1^3*q2*s34*s45*s51 - 2*q1^3*q2*s45^2*s51 + 
     2*q1^2*q2*q3*s45^2*s51 - 7*q1^2*q2*s51^2 + 11*q1*q2*q3*s51^2 + 
     5*q1^2*q7*s51^2 - 8*q1*q2*q7*s51^2 - 9*q1*q3*q7*s51^2 + 
     11*q2*q3*q7*s51^2 + 2*q1*q3*q8*s51^2 - 2*q2*q7*q8*s51^2 + 
     q1^3*q2*s34*s51^2 + 2*q1^2*q2*q7*s34*s51^2 + 2*q1^3*q2*s45*s51^2 - 
     5*q1^2*q2*q3*s45*s51^2 + 3*q1^2*q3*q7*s45*s51^2 + 
     q1^3*q2*q3*s45^2*s51^2 - 2*q1^3*q2*s51^3 + 5*q1^2*q2*q3*s51^3 + 
     2*q1^3*q7*s51^3 - 7*q1^2*q2*q7*s51^3 - 5*q1^2*q3*q7*s51^3 + 
     11*q1*q2*q3*q7*s51^3 + q1^3*q2*q7*s34*s51^3 - q1^3*q2*q3*s45*s51^3 + 
     q1^3*q3*q7*s45*s51^3 + q1^3*q2*q3*s51^4 - 2*q1^3*q2*q7*s51^4 - 
     q1^3*q3*q7*s51^4 + 5*q1^2*q2*q3*q7*s51^4 + q1^3*q2*q3*q7*s51^5]*
   (4*F[1, 1, 3]^2 - 4*F[1, 1, 3]*F[1, 1, 5] - 4*F[1, 1, 3]*F[1, 1, 10] + 
    4*F[1, 1, 5]*F[1, 1, 10] + 4*F[2, 1, 5] + 4*F[2, 1, 13] + 
    (10*tci[1, 1]^2)/3 + 4*F[1, 1, 5]*tci[1, 2] + 4*F[1, 1, 10]*tci[1, 2] - 
    4*F[1, 2, 2]*tci[1, 2] - 4*F[1, 2, 7]*tci[1, 2]))/2 + 
 (r[-q1 + 5*q10 + q3 + q5 + 2*q7 - 4*q9 + q3*q5*s12 + q3*q7*s12 + q4*q7*s12 + 
     q5*q7*s12 - q3*q4*q5*s12^2 + q3*q5*q7*s12^2 + 6*q1*q10*s23 + 
     q10*q3*s23 + q10*q4*s23 + 2*q10*q5*s23 + q3*q5*s23 - 6*q1*q9*s23 - 
     2*q10*q9*s23 - 3*q9^2*s23 + q1*q10*q5*s23^2 + q10*q3*q5*s23^2 - 
     q3*q4*q5*s23^2 - 3*q1*q10*q9*s23^2 - q1*q5*s34 + 2*q10*q5*s34 + 
     3*q10*q7*s34 + q4*q7*s34 + q5*q7*s34 - q10*q9*s34 - 2*q9^2*s34 + 
     q10*q2*q5*s34^2 + q10*q4*q7*s34^2 + q10*q5*q7*s34^2 + q2*q5*q9*s34^2 - 
     4*q1*q10*s45 + 2*q10*q3*s45 + q1*q5*s45 + 2*q3*q5*s45 + 6*q10*q7*s45 + 
     3*q3*q7*s45 + 2*q5*q7*s45 + 3*q1*q9*s45 + 2*q2*q9*s45 + 6*q9^2*s45 + 
     q3*q5*q7*s12*s45 - 3*q1*q10*q5*s23*s45 + q10*q3*q5*s23*s45 + 
     q1*q2*q5*s34*s45 - q10*q2*q5*s34*s45 + 3*q10*q5*q7*s34*s45 + 
     4*q2*q9^2*s34*s45 + 3*q9^3*s34*s45 + 2*q2*q9^3*s34^2*s45 + 
     4*q1*q10*q5*s45^2 - q1*q2*q5*s45^2 + 2*q10*q2*q5*s45^2 + 
     2*q10*q3*q5*s45^2 + 4*q10*q3*q7*s45^2 + 4*q10*q5*q7*s45^2 + 
     2*q3*q5*q7*s45^2 + q2*q5*q9*s45^2 - 2*q2*q9^2*s45^2 + 
     2*q2*q5*q9^2*s34*s45^2 - 2*q2*q9^3*s34*s45^2 + q2*q5*q9^3*s34^2*s45^2 - 
     2*q1*q10*q2*q5*s45^3 + 2*q10*q3*q5*q7*s45^3 + 4*q1*q10*s51 + 
     q10*q3*s51 + q10*q4*s51 + 3*q10*q7*s51 + q3*q7*s51 - 3*q1*q9*s51 - 
     3*q10*q9*s51 + q2*q9*s51 + 5*q9^2*s51 - 9*q1*q10*q9*s23*s51 + 
     3*q1*q9^2*s23*s51 + q10*q9^2*s23*s51 + 3*q9^3*s23*s51 + 
     3*q1*q10*q9^2*s23^2*s51 + 2*q2*q9^2*s34*s51 + 3*q9^3*s34*s51 + 
     q2*q9^3*s34^2*s51 + 3*q10*q3*q7*s45*s51 - 4*q2*q9^2*s45*s51 - 
     3*q9^3*s45*s51 - 4*q2*q9^3*s34*s45*s51 + q2*q9^3*s45^2*s51 + 
     q10*q3*q7*s51^2 + q10*q4*q7*s51^2 - 4*q1*q10*q9*s51^2 - 
     2*q2*q9^2*s51^2 - 3*q9^3*s51^2 + 3*q1*q10*q9^2*s23*s51^2 - 
     q1*q10*q9^3*s23^2*s51^2 - 2*q2*q9^3*s34*s51^2 + 2*q2*q9^3*s45*s51^2 + 
     q2*q9^3*s51^3]*(2*F[1, 1, 1]^2 - 2*F[1, 1, 3]^2 - 
    4*F[1, 1, 1]*F[1, 1, 5] + 4*F[1, 1, 3]*F[1, 1, 5] + 4*F[2, 1, 1] - 
    4*F[2, 1, 5] - 4*F[1, 1, 1]*tci[1, 2] + 4*F[1, 2, 7]*tci[1, 2]))/2 + 
 (r[-4*q2 + 2*q5 - 4*q9 - 2*q2^2*s12 + q2*q5*s12 + 2*q1*q10*s23 - 
     2*q1*q5*s23 + 3*q10*q5*s23 - 2*q1*q9*s23 - 2*q10*q9*s23 + q5*q9*s23 + 
     q1*q10*q5*s23^2 - q1*q10*q9*s23^2 - 4*q10*q2*s34 - 2*q2^2*s34 - 
     2*q1*q5*s34 + 4*q10*q5*s34 + q2*q5*s34 - 2*q10*q9*s34 - 2*q2*q9*s34 + 
     2*q5*q9*s34 - 2*q10*q2^2*s34^2 + 2*q10*q2*q5*s34^2 + 2*q2*q5*q9*s34^2 + 
     q1*q10*s45 - 4*q1*q2*s45 + 8*q10*q2*s45 + 4*q2^2*s45 + 8*q1*q5*s45 - 
     10*q10*q5*s45 - 2*q2*q5*s45 + q1*q9*s45 + 2*q2*q9*s45 - 2*q5*q9*s45 - 
     5*q1*q10*q5*s23*s45 + 7*q10*q2^2*s34*s45 + 2*q2^3*s34*s45 + 
     4*q1*q2*q5*s34*s45 - 8*q10*q2*q5*s34*s45 - 2*q2*q5*q9*s34*s45 + 
     2*q10*q2^3*s34^2*s45 - 2*q10*q2^2*q5*s34^2*s45 - 8*q1*q10*q2*s45^2 + 
     5*q1*q2^2*s45^2 - 7*q10*q2^2*s45^2 + 11*q1*q10*q5*s45^2 - 
     10*q1*q2*q5*s45^2 + 11*q10*q2*q5*s45^2 + q2*q5*q9*s45^2 - 
     2*q10*q2^3*s34*s45^2 - 3*q1*q2^2*q5*s34*s45^2 + 
     5*q10*q2^2*q5*s34*s45^2 + q10*q2^3*q5*s34^2*s45^2 + 
     7*q1*q10*q2^2*s45^3 - 2*q1*q2^3*s45^3 + 2*q10*q2^3*s45^3 - 
     11*q1*q10*q2*q5*s45^3 + 5*q1*q2^2*q5*s45^3 - 5*q10*q2^2*q5*s45^3 + 
     q1*q2^3*q5*s34*s45^3 - q10*q2^3*q5*s34*s45^3 - 2*q1*q10*q2^3*s45^4 + 
     5*q1*q10*q2^2*q5*s45^4 - q1*q2^3*q5*s45^4 + q10*q2^3*q5*s45^4 - 
     q1*q10*q2^3*q5*s45^5 + 2*q1*q10*s51 + q10*q2*s51 + 2*q2^2*s51 - 
     q1*q9*s51 - 2*q10*q9*s51 + q2*q9*s51 + q2^3*s12*s51 - 
     2*q1*q10*q9*s23*s51 + 2*q10*q2^2*s34*s51 + q2^3*s34*s51 + 
     q10*q2^3*s34^2*s51 - q1*q10*q2*s45*s51 - 2*q10*q2^2*s45*s51 - 
     2*q2^3*s45*s51 - q10*q2^3*s34*s45*s51 + 2*q1*q10*q2^2*s45^2*s51 + 
     q10*q2^3*s45^2*s51 - q1*q10*q2^3*s45^3*s51 - 2*q1*q10*q9*s51^2]*
   (-2*F[1, 1, 3]^2 + 2*F[1, 1, 5]^2 + 4*F[1, 1, 3]*F[1, 1, 7] - 
    4*F[1, 1, 5]*F[1, 1, 7] - 4*F[2, 1, 5] + 4*F[2, 1, 7] - 
    (2*tci[1, 1]^2)/3 - 4*F[1, 1, 7]*tci[1, 2] + 4*F[1, 2, 7]*tci[1, 2]))/2 + 
 (r[5*q10 - q2 - 3*q3 + 2*q4 + 6*q5 + 6*q7 - 6*q9 - 2*q3*q5*s12 + q5^2*s12 - 
     4*q3*q7*s12 + 2*q4*q7*s12 + 2*q5*q7*s12 - 2*q3*q4*q5*s12^2 - 
     2*q3*q5*q7*s12^2 + 6*q1*q10*s23 - q10*q3*s23 + q10*q4*s23 + 
     2*q10*q5*s23 - q3*q5*s23 - 4*q1*q9*s23 - 2*q10*q9*s23 + 2*q5*q9*s23 - 
     2*q3*q4*q5*s12*s23 - q10*q3*q5*s23^2 - q3*q4*q5*s23^2 - q1*q5^2*s23^2 - 
     2*q1*q10*q9*s23^2 + 2*q10*q4*s34 + 3*q10*q5*s34 + 7*q10*q7*s34 + 
     2*q4*q7*s34 + q5*q7*s34 - q10*q9*s34 - 2*q2*q9*s34 + 2*q5*q9*s34 - 
     q10*q2*q5*s34^2 + 2*q10*q4*q7*s34^2 + q10*q5*q7*s34^2 + q2*q5*q9*s34^2 - 
     6*q1*q10*s45 - 2*q10*q2*s45 - 2*q10*q3*s45 + 2*q10*q5*s45 - 
     2*q3*q5*s45 + q5^2*s45 + 3*q10*q7*s45 - 4*q3*q7*s45 + 2*q5*q7*s45 + 
     2*q1*q9*s45 + 4*q2*q9*s45 - 4*q5*q9*s45 - 2*q3*q5*q7*s12*s45 + 
     q5^2*q7*s12*s45 + q1*q10*q5*s23*s45 - q10*q3*q5*s23*s45 + 
     2*q1*q5^2*s23*s45 - q10*q5^2*s23*s45 - q1*q10*q5^2*s23^2*s45 + 
     q10*q2*q5*s34*s45 + q10*q5^2*s34*s45 + 3*q10*q5*q7*s34*s45 + 
     q5^2*q7*s34*s45 - 2*q2*q5*q9*s34*s45 + q10*q5^2*q7*s34^2*s45 + 
     2*q1*q10*q2*s45^2 - 3*q1*q10*q5*s45^2 - 2*q10*q2*q5*s45^2 - 
     2*q10*q3*q5*s45^2 - q1*q5^2*s45^2 + 2*q10*q5^2*s45^2 - 
     4*q10*q3*q7*s45^2 - 2*q3*q5*q7*s45^2 + q5^2*q7*s45^2 + 
     2*q2*q5*q9*s45^2 + 2*q1*q10*q5^2*s23*s45^2 + 2*q10*q5^2*q7*s34*s45^2 + 
     2*q1*q10*q2*q5*s45^3 - q1*q10*q5^2*s45^3 - 2*q10*q3*q5*q7*s45^3 + 
     q10*q5^2*q7*s45^3 - q1*q10*s51 - q10*q2*s51 - q10*q3*s51 + q10*q4*s51 + 
     3*q10*q7*s51 - 3*q3*q7*s51 + 2*q4*q7*s51 - q10*q9*s51 + 2*q2*q9*s51 - 
     2*q1*q10*q9*s23*s51 + 2*q10*q4*q7*s34*s51 + q1*q10*q2*s45*s51 - 
     3*q10*q3*q7*s45*s51 - q10*q3*q7*s51^2 + q10*q4*q7*s51^2 - 
     q1*q10*q9*s51^2]*(2*F[1, 1, 6]^2 - 2*F[1, 1, 7]^2 - 
    4*F[1, 1, 6]*F[1, 1, 8] + 4*F[1, 1, 7]*F[1, 1, 8] + 4*F[2, 1, 8] - 
    4*F[2, 1, 10] + 4*F[1, 1, 6]*tci[1, 2] - 4*F[1, 2, 8]*tci[1, 2]))/2 + 
 (r[-4*q10 - 5*q3 + 2*q4 - 4*q5 - 5*q7 - 6*q3*q5*s12 - 8*q3*q7*s12 + 
     2*q4*q7*s12 - 2*q5*q7*s12 - q7^2*s12 - 2*q3*q4*q5*s12^2 - 
     4*q3*q5*q7*s12^2 - q10*q3*s23 + q10*q4*s23 - 3*q10*q5*s23 - 
     3*q3*q5*s23 - 2*q3*q4*q5*s12*s23 - q10*q3*q5*s23^2 - q3*q4*q5*s23^2 + 
     2*q10*q4*s34 - 4*q10*q5*s34 - 4*q10*q7*s34 + 2*q4*q7*s34 - 2*q5*q7*s34 - 
     2*q7^2*s34 + 2*q10*q4*q7*s34^2 - 2*q10*q5*q7*s34^2 - 2*q10*q7^2*s34^2 - 
     6*q10*q3*s45 - 11*q10*q5*s45 - 7*q3*q5*s45 - 24*q10*q7*s45 - 
     18*q3*q7*s45 - 10*q5*q7*s45 - 12*q7^2*s45 - 10*q3*q5*q7*s12*s45 - 
     8*q3*q7^2*s12*s45 - 2*q5*q7^2*s12*s45 - 2*q7^3*s12*s45 - 
     3*q3*q5*q7^2*s12^2*s45 - 3*q10*q3*q5*s23*s45 - 12*q10*q5*q7*s34*s45 - 
     14*q10*q7^2*s34*s45 - 2*q5*q7^2*s34*s45 - 2*q7^3*s34*s45 - 
     2*q10*q5*q7^2*s34^2*s45 - 2*q10*q7^3*s34^2*s45 - 7*q10*q3*q5*s45^2 - 
     19*q10*q3*q7*s45^2 - 21*q10*q5*q7*s45^2 - 11*q3*q5*q7*s45^2 - 
     24*q10*q7^2*s45^2 - 12*q3*q7^2*s45^2 - 7*q5*q7^2*s45^2 - 5*q7^3*s45^2 - 
     5*q3*q5*q7^2*s12*s45^2 - 3*q3*q7^3*s12*s45^2 - q5*q7^3*s12*s45^2 - 
     q3*q5*q7^3*s12^2*s45^2 - 9*q10*q5*q7^2*s34*s45^2 - 
     7*q10*q7^3*s34*s45^2 - q5*q7^3*s34*s45^2 - q10*q5*q7^3*s34^2*s45^2 - 
     11*q10*q3*q5*q7*s45^3 - 12*q10*q3*q7^2*s45^3 - 12*q10*q5*q7^2*s45^3 - 
     5*q3*q5*q7^2*s45^3 - 8*q10*q7^3*s45^3 - 3*q3*q7^3*s45^3 - 
     2*q5*q7^3*s45^3 - q3*q5*q7^3*s12*s45^3 - 3*q10*q5*q7^3*s34*s45^3 - 
     5*q10*q3*q5*q7^2*s45^4 - 3*q10*q3*q7^3*s45^4 - 3*q10*q5*q7^3*s45^4 - 
     q3*q5*q7^3*s45^4 - q10*q3*q5*q7^3*s45^5 - q10*q3*s51 + q10*q4*s51 - 
     5*q10*q7*s51 - 5*q3*q7*s51 + 2*q4*q7*s51 - 3*q7^2*s51 + 
     2*q10*q4*q7*s34*s51 - 5*q10*q7^2*s34*s51 - q7^3*s34*s51 - 
     q10*q7^3*s34^2*s51 - 9*q10*q3*q7*s45*s51 - 14*q10*q7^2*s45*s51 - 
     7*q3*q7^2*s45*s51 - 4*q7^3*s45*s51 - 5*q10*q7^3*s34*s45*s51 - 
     9*q10*q3*q7^2*s45^2*s51 - 7*q10*q7^3*s45^2*s51 - 3*q3*q7^3*s45^2*s51 - 
     3*q10*q3*q7^3*s45^3*s51 - q10*q3*q7*s51^2 + q10*q4*q7*s51^2 - 
     2*q10*q7^2*s51^2 - q10*q7^3*s34*s51^2 - 2*q10*q3*q7^2*s45*s51^2 - 
     2*q10*q7^3*s45*s51^2 - q10*q3*q7^3*s45^2*s51^2]*
   (2*F[1, 1, 1]^2 - 4*F[1, 1, 1]*F[1, 1, 7] + 2*F[1, 1, 7]^2 + 
    4*F[2, 1, 9] + 4*F[2, 1, 10] + (2*tci[1, 1]^2)/3 - 
    4*F[1, 1, 1]*tci[1, 2] + 4*F[1, 2, 8]*tci[1, 2]))/2 + 
 (r[6*q2 - q3 - q5 - 3*q7 - 3*q8 - 3*q2*q3*s12 - q3*q5*s12 + 4*q2*q7*s12 + 
     q3*q7*s12 + q4*q7*s12 - q5*q7*s12 - 2*q2*q8*s12 + q3*q8*s12 - q8^2*s12 - 
     q3*q4*q5*s12^2 - q2*q3*q7*s12^2 - q3*q5*q7*s12^2 - q2*q7*q8*s12^2 - 
     q8^3*s12^2 - q10*q3*s23 + q10*q4*s23 - q10*q5*s23 - q3*q5*s23 - 
     q10*q3*q5*s23^2 - q3*q4*q5*s23^2 - q1*q2*s34 - q10*q5*s34 + q10*q7*s34 - 
     2*q2*q7*s34 + q4*q7*s34 - q5*q7*s34 + q1*q8*s34 + 2*q8^2*s34 + 
     3*q8^3*s12*s34 + q10*q4*q7*s34^2 - q10*q5*q7*s34^2 - q1*q8^2*s34^2 - 
     3*q8^3*s34^2 + q1*q8^3*s34^3 - 2*q1*q2*s45 - 2*q10*q3*s45 + 
     4*q2*q3*s45 - 3*q10*q5*s45 - 2*q3*q5*s45 - 2*q10*q7*s45 - 4*q3*q7*s45 - 
     2*q5*q7*s45 + 2*q1*q8*s45 + q2*q8*s45 - 3*q3*q8*s45 - q8^2*s45 - 
     q3*q5*q7*s12*s45 - q7*q8^3*s12^2*s45 - q10*q3*q5*s23*s45 - 
     3*q10*q5*q7*s34*s45 - 3*q8^3*s34*s45 + 2*q1*q8^3*s34^2*s45 - 
     2*q1*q2*q3*s45^2 - 2*q10*q3*q5*s45^2 - 4*q10*q3*q7*s45^2 - 
     4*q10*q5*q7*s45^2 - 2*q3*q5*q7*s45^2 + 2*q1*q3*q8*s45^2 + 
     q1*q8^2*s45^2 + q1*q8^3*s34*s45^2 - 2*q10*q3*q5*q7*s45^3 + 2*q1*q2*s51 - 
     q10*q3*s51 - 4*q2*q3*s51 + q10*q4*s51 - 2*q1*q7*s51 + q10*q7*s51 + 
     5*q2*q7*s51 + 2*q3*q7*s51 + q2*q8*s51 + q3*q8*s51 + q8^2*s51 - 
     3*q2*q3*q7*s12*s51 + q7*q8^3*s12^2*s51 - q1*q2*q7*s34*s51 + 
     3*q8^3*s34*s51 - 2*q1*q8^3*s34^2*s51 + 2*q1*q2*q3*s45*s51 - 
     q1*q3*q7*s45*s51 - 3*q10*q3*q7*s45*s51 - q1*q3*q8*s45*s51 - 
     q1*q8^2*s45*s51 + q3*q8^2*s45*s51 + 3*q8^3*s45*s51 - 
     4*q1*q8^3*s34*s45*s51 - q1*q3*q8^2*s45^2*s51 - 2*q1*q8^3*s45^2*s51 - 
     2*q1*q2*q3*s51^2 + 2*q1*q2*q7*s51^2 + q1*q3*q7*s51^2 - q10*q3*q7*s51^2 - 
     4*q2*q3*q7*s51^2 + q10*q4*q7*s51^2 + q1*q3*q8*s51^2 + q1*q8^2*s51^2 - 
     q2*q7*q8^3*s12^2*s51^2 + q1*q8^3*s34*s51^2 + q1*q3*q8^2*s45*s51^2 + 
     2*q1*q8^3*s45*s51^2 + q1*q3*q8^3*s45^2*s51^2 - 2*q1*q2*q3*q7*s51^3]*
   (-2*F[1, 1, 1]^2 + 2*F[1, 1, 8]^2 + 4*F[1, 1, 1]*F[1, 1, 9] - 
    4*F[1, 1, 8]*F[1, 1, 9] - 4*F[2, 1, 9] + 4*F[2, 1, 12] + 
    4*F[1, 1, 1]*tci[1, 2] - 4*F[1, 2, 9]*tci[1, 2]))/2 + 
 (r[2*q10 - q3 - q5 - 2*q9 - q3*q5*s12 - q3*q7*s12 + q4*q7*s12 - q5*q7*s12 - 
     q3*q4*q5*s12^2 - q3*q5*q7*s12^2 + 4*q1*q10*s23 - q10*q3*s23 + 
     q10*q4*s23 - 2*q10*q5*s23 - q3*q5*s23 - 2*q1*q9*s23 + q5*q9*s23 - 
     q9^2*s23 - q1*q10*q5*s23^2 - q10*q3*q5*s23^2 - q3*q4*q5*s23^2 - 
     2*q1*q10*q9*s23^2 - 2*q10*q5*s34 + q10*q7*s34 + q4*q7*s34 - q5*q7*s34 + 
     q5*q9*s34 + q9^2*s34 - q10*q2*q5*s34^2 + q10*q4*q7*s34^2 - 
     q10*q5*q7*s34^2 + q2*q5*q9*s34^2 + q2*q9^2*s34^2 - 5*q1*q10*s45 - 
     2*q10*q2*s45 - 2*q10*q3*s45 - 2*q3*q5*s45 - 2*q10*q7*s45 - 3*q3*q7*s45 - 
     2*q5*q7*s45 + q1*q9*s45 + 2*q2*q9*s45 - 3*q5*q9*s45 - q9^2*s45 - 
     q3*q5*q7*s12*s45 + 3*q1*q10*q5*s23*s45 - q10*q3*q5*s23*s45 + 
     q10*q2*q5*s34*s45 - 3*q10*q5*q7*s34*s45 - q2*q5*q9*s34*s45 - 
     q2*q9^2*s34*s45 + q5*q9^2*s34*s45 + 3*q9^3*s34*s45 + 
     q2*q5*q9^2*s34^2*s45 + 2*q2*q9^3*s34^2*s45 + 2*q1*q10*q2*s45^2 - 
     4*q1*q10*q5*s45^2 - 2*q10*q2*q5*s45^2 - 2*q10*q3*q5*s45^2 - 
     4*q10*q3*q7*s45^2 - 4*q10*q5*q7*s45^2 - 2*q3*q5*q7*s45^2 + 
     2*q2*q5*q9*s45^2 + q2*q9^2*s45^2 - q2*q5*q9^2*s34*s45^2 - 
     2*q2*q9^3*s34*s45^2 + q2*q5*q9^3*s34^2*s45^2 + 2*q1*q10*q2*q5*s45^3 - 
     2*q10*q3*q5*q7*s45^3 - 2*q1*q10*s51 - q10*q2*s51 - q10*q3*s51 + 
     q10*q4*s51 + q10*q7*s51 - q3*q7*s51 + q1*q9*s51 + q2*q9*s51 + 
     2*q9^2*s51 + 3*q9^3*s23*s51 + 2*q1*q10*q9^2*s23^2*s51 + 3*q9^3*s34*s51 + 
     q2*q9^3*s34^2*s51 + q1*q10*q2*s45*s51 - 3*q10*q3*q7*s45*s51 - 
     3*q9^3*s45*s51 - 4*q2*q9^3*s34*s45*s51 + q2*q9^3*s45^2*s51 - 
     q10*q3*q7*s51^2 + q10*q4*q7*s51^2 - q2*q9^2*s51^2 - 3*q9^3*s51^2 - 
     q1*q10*q9^3*s23^2*s51^2 - 2*q2*q9^3*s34*s51^2 + 2*q2*q9^3*s45*s51^2 + 
     q2*q9^3*s51^3]*(-2*F[1, 1, 2]^2 + 4*F[1, 1, 2]*F[1, 1, 8] - 
    2*F[1, 1, 8]^2 - 4*F[2, 1, 11] - 4*F[2, 1, 12] - (2*tci[1, 1]^2)/3 - 
    4*F[1, 1, 2]*tci[1, 2] + 4*F[1, 2, 9]*tci[1, 2]))/2 + 
 (r[-9*q2 + 3*q7 + 6*q8 - 2*q2^2*s12 + 4*q2*q3*s12 - 4*q2*q7*s12 - 
     2*q3*q7*s12 + 4*q2*q8*s12 - 2*q3*q8*s12 + q2*q3*q7*s12^2 + 
     2*q2*q7*q8*s12^2 + 2*q1*q2*s34 + q2^2*s34 + 2*q2*q7*s34 - 2*q1*q8*s34 + 
     4*q1*q2*s45 + 3*q2^2*s45 - 5*q2*q3*s45 + q3*q7*s45 - 4*q1*q8*s45 - 
     2*q2*q8*s45 + 4*q3*q8*s45 - 2*q1*q2^2*s34*s45 - q2^3*s34*s45 - 
     q1*q2^2*s45^2 + 2*q1*q2*q3*s45^2 - 2*q1*q3*q8*s45^2 + 
     q1*q2^3*s34*s45^2 - 4*q1*q2*s51 - 4*q2^2*s51 + 5*q2*q3*s51 + 
     2*q1*q7*s51 - 5*q2*q7*s51 - 3*q3*q7*s51 + 2*q1*q8*s51 - 2*q3*q8*s51 - 
     2*q2^3*s12*s51 + q2^2*q3*s12*s51 + 3*q2*q3*q7*s12*s51 + 
     2*q2*q7*q8*s12*s51 + q1*q2^2*s34*s51 + q2^3*s34*s51 + q1*q2*q7*s34*s51 + 
     4*q1*q2^2*s45*s51 + 4*q2^3*s45*s51 - 3*q1*q2*q3*s45*s51 - 
     2*q2^2*q3*s45*s51 + q1*q3*q7*s45*s51 + 2*q1*q3*q8*s45*s51 - 
     q1*q2^3*s34*s45*s51 - 2*q1*q2^3*s45^2*s51 + q1*q2^2*q3*s45^2*s51 - 
     2*q1*q2^2*s51^2 - 4*q2^3*s51^2 + 2*q1*q2*q3*s51^2 + 3*q2^2*q3*s51^2 - 
     2*q1*q2*q7*s51^2 - q1*q3*q7*s51^2 + 3*q2*q3*q7*s51^2 - q1*q3*q8*s51^2 + 
     q2*q7*q8*s51^2 + 3*q2^3*q3*s12*s51^2 - 2*q2^3*q7*s12*s51^2 + 
     q2^3*q3*q7*s12^2*s51^2 + q1*q2^3*s34*s51^2 + q2^3*q7*s34*s51^2 + 
     2*q1*q2^3*s45*s51^2 - 2*q1*q2^2*q3*s45*s51^2 - 3*q2^3*q3*s45*s51^2 + 
     q1*q2^3*q3*s45^2*s51^2 - 2*q1*q2^3*s51^3 + q1*q2^2*q3*s51^3 + 
     3*q2^3*q3*s51^3 - 4*q2^3*q7*s51^3 + q1*q2*q3*q7*s51^3 + 
     3*q2^3*q3*q7*s12*s51^3 + q1*q2^3*q7*s34*s51^3 - q1*q2^3*q3*s45*s51^3 + 
     q1*q2^3*q3*s51^4 - 2*q1*q2^3*q7*s51^4 + 3*q2^3*q3*q7*s51^4 + 
     q1*q2^3*q3*q7*s51^5]*(-2*F[1, 1, 8]^2 + 2*F[1, 1, 9]^2 + 
    4*F[1, 1, 8]*F[1, 1, 10] - 4*F[1, 1, 9]*F[1, 1, 10] - 4*F[2, 1, 12] + 
    4*F[2, 1, 15] - (2*tci[1, 1]^2)/3 - 4*F[1, 1, 10]*tci[1, 2] + 
    4*F[1, 2, 9]*tci[1, 2]))/2 + 
 (r[-q1 + 7*q10 - 6*q9 + 8*q1*q10*s23 + 2*q1*q5*s23 - 4*q10*q5*s23 - 
     4*q1*q9*s23 - 2*q10*q9*s23 + 2*q5*q9*s23 + q1^2*q5*s23^2 - 
     2*q1*q10*q5*s23^2 - 2*q1*q10*q9*s23^2 + 2*q10*q2*s34 + q1*q5*s34 - 
     3*q10*q5*s34 - q10*q9*s34 - 2*q2*q9*s34 + 2*q5*q9*s34 + 
     2*q1^2*q5*s23*s34 + q1^3*q5*s23^2*s34 - q10*q2*q5*s34^2 + 
     q2*q5*q9*s34^2 + 5*q1^2*s45 - 18*q1*q10*s45 + 4*q1*q2*s45 - 
     8*q10*q2*s45 - 7*q1*q5*s45 + 11*q10*q5*s45 + 2*q1*q9*s45 + 4*q2*q9*s45 - 
     4*q5*q9*s45 + 2*q1^3*s23*s45 - 4*q1^2*q10*s23*s45 - 6*q1^2*q5*s23*s45 + 
     12*q1*q10*q5*s23*s45 - q1^3*q5*s23^2*s45 + 2*q1^2*q10*q5*s23^2*s45 - 
     4*q1^2*q5*s34*s45 - q1*q2*q5*s34*s45 + 3*q10*q2*q5*s34*s45 - 
     2*q2*q5*q9*s34*s45 - 3*q1^3*q5*s23*s34*s45 - 4*q1^3*s45^2 + 
     12*q1^2*q10*s45^2 - 5*q1^2*q2*s45^2 + 14*q1*q10*q2*s45^2 + 
     9*q1^2*q5*s45^2 - 21*q1*q10*q5*s45^2 + 5*q1*q2*q5*s45^2 - 
     7*q10*q2*q5*s45^2 + 2*q2*q5*q9*s45^2 + 2*q1^3*q10*s23*s45^2 + 
     3*q1^3*q5*s23*s45^2 - 9*q1^2*q10*q5*s23*s45^2 - 
     q1^3*q10*q5*s23^2*s45^2 + 3*q1^3*q5*s34*s45^2 + 2*q1^2*q2*q5*s34*s45^2 - 
     4*q1^3*q10*s45^3 + 2*q1^3*q2*s45^3 - 8*q1^2*q10*q2*s45^3 - 
     3*q1^3*q5*s45^3 + 12*q1^2*q10*q5*s45^3 - 4*q1^2*q2*q5*s45^3 + 
     11*q1*q10*q2*q5*s45^3 + 3*q1^3*q10*q5*s23*s45^3 - q1^3*q2*q5*s34*s45^3 + 
     2*q1^3*q10*q2*s45^4 - 3*q1^3*q10*q5*s45^4 + q1^3*q2*q5*s45^4 - 
     5*q1^2*q10*q2*q5*s45^4 + q1^3*q10*q2*q5*s45^5 - 2*q1*q10*s51 - 
     2*q10*q2*s51 - q10*q9*s51 + 2*q2*q9*s51 - 2*q1*q10*q9*s23*s51 + 
     2*q1^2*q10*s45*s51 + 4*q1*q10*q2*s45*s51 - q1^3*q10*s45^2*s51 - 
     3*q1^2*q10*q2*s45^2*s51 + q1^3*q10*q2*s45^3*s51 - q1*q10*q9*s51^2]*
   (2*F[1, 1, 7]^2 - 2*F[1, 1, 8]^2 - 4*F[1, 1, 7]*F[1, 1, 9] + 
    4*F[1, 1, 8]*F[1, 1, 9] + 4*F[2, 1, 10] - 4*F[2, 1, 12] - 
    (8*tci[1, 1]^2)/3 - 4*F[1, 1, 7]*tci[1, 2] - 4*F[1, 1, 9]*tci[1, 2] + 
    4*F[1, 2, 8]*tci[1, 2] + 4*F[1, 2, 9]*tci[1, 2]))/2 + 
 ep*(-2*F[1, 1, 9]*r[6*q1 - q10 - 2*q3 - 2*q5 + 3*q7 - 2*q8 - q9 + 
      3*q19*q2*s12 + 3*q19*q3*s12 + 2*q3*q5*s12 - 2*q19*q7*s12 - 
      2*q2*q8*s12 + q19*q2*q7*s12^2 - q2*q7*q8*s12^2 - 3*q1*q10*s23 - 
      3*q1*q19*s23 + 2*q10*q19*s23 - 3*q19*q3*s23 - q3*q5*s23 - 2*q1*q9*s23 - 
      q1*q10*q19*s23^2 + q1*q2*s34 + q1*q23*s34 + 2*q2*q23*s34 - q10*q7*s34 + 
      3*q23*q7*s34 + 2*q1*q8*s34 - 2*q2*q9*s34 - q1^2*q23*s34^2 + 
      q2^2*q23*s34^2 + q1*q23*q5*s34^2 - q1^2*q8*s34^2 - q2^2*q9*s34^2 + 
      5*q1*q10*s45 - q10*q19*s45 - 3*q1*q2*s45 - 2*q1*q23*s45 + 
      2*q2*q23*s45 + 2*q1*q3*s45 + 2*q2*q5*s45 + q10*q7*s45 + q19*q7*s45 - 
      q3*q8*s45 - q7*q8*s45 - q5*q9*s45 - q1^2*q23*s34*s45 - 
      2*q2^2*q23*s34*s45 + q1*q2*q5*s34*s45 + q1*q23*q5*s34*s45 - 
      q2*q23*q5*s34*s45 - q1^2*q8*s34*s45 + 2*q2^2*q9*s34*s45 + 
      q2^2*q23*q5*s34^2*s45 - q2^2*q5*q9*s34^2*s45 - q1*q10*q2*s45^2 + 
      q1*q19*s51 + 2*q10*q19*s51 - q1*q2*s51 - q19*q2*s51 - 2*q1*q23*s51 - 
      q2*q23*s51 + 2*q1*q7*s51 + 2*q10*q7*s51 - 2*q19*q7*s51 - 5*q2*q7*s51 - 
      3*q23*q7*s51 - 2*q1*q8*s51 + q10*q9*s51 + 2*q2*q9*s51 + 
      3*q19*q2*q7*s12*s51 - q19*q2^2*q7*s12^2*s51 + q2^2*q7*q8*s12^2*s51 - 
      3*q1*q10*q19*s23*s51 + q1^2*q10*q19*s23^2*s51 + q1^2*q10*q9*s23^2*s51 + 
      2*q1^2*q23*s34*s51 - 2*q2^2*q23*s34*s51 + q1*q2*q7*s34*s51 + 
      2*q1^2*q8*s34*s51 + 2*q2^2*q9*s34*s51 - q1*q10*q2*s45*s51 - 
      q10*q19*q2*s45*s51 + 2*q1^2*q23*s45*s51 + q2^2*q23*s45*s51 + 
      q1*q2*q3*s45*s51 + q1*q23*q3*s45*s51 - q2*q23*q3*s45*s51 + 
      q1*q19*q7*s45*s51 + 2*q1^2*q8*s45*s51 - q2^2*q9*s45*s51 - 
      q10*q19*q2*s51^2 - q1^2*q23*s51^2 + q2^2*q23*s51^2 - q2*q23*q3*s51^2 + 
      q1*q19*q7*s51^2 - q1*q2*q7*s51^2 - q1^2*q8*s51^2 - q2^2*q9*s51^2 - 
      q1^2*q23*q3*s45*s51^2 - q1^2*q3*q8*s45*s51^2] + 
   2*r[-q1 + 3*q10 + q23 - 4*q3 - 5*q5 - q7 + 2*q8 + 3*q9 + 4*q19*q2*s12 + 
      4*q19*q3*s12 - 3*q2*q3*s12 + 2*q3*q5*s12 - 3*q19*q7*s12 + 4*q2*q7*s12 - 
      2*q3*q7*s12 - 2*q5*q7*s12 - 2*q2*q8*s12 + 2*q7*q8*s12 + 
      q19*q2*q7*s12^2 - 2*q2*q3*q7*s12^2 - 2*q3*q5*q7*s12^2 - 
      q2*q7*q8*s12^2 + 2*q1*q10*s23 - 4*q1*q19*s23 + 3*q10*q19*s23 - 
      2*q10*q3*s23 - 4*q19*q3*s23 + q23*q3*s23 - q1*q5*s23 - 4*q10*q5*s23 - 
      q23*q5*s23 - 2*q3*q5*s23 - 2*q1*q9*s23 - q1*q10*q19*s23^2 - 
      2*q1*q10*q5*s23^2 - 2*q10*q3*q5*s23^2 - q1*q2*s34 - q10*q2*s34 + 
      q1*q23*s34 + 2*q2*q23*s34 + 2*q1*q5*s34 - 4*q10*q5*s34 - 2*q10*q7*s34 - 
      2*q2*q7*s34 + 4*q23*q7*s34 - 2*q5*q7*s34 - q1^2*q23*s34^2 + 
      q2^2*q23*s34^2 - 2*q10*q2*q5*s34^2 + q1*q23*q5*s34^2 - 
      2*q10*q5*q7*s34^2 - q1^2*q8*s34^2 - q2^2*q9*s34^2 - 2*q1*q10*s45 - 
      q10*q19*s45 + 3*q1*q2*s45 - 2*q10*q2*s45 - 3*q1*q23*s45 + 
      3*q2*q23*s45 + q2*q3*s45 + q1*q5*s45 + 2*q3*q5*s45 + 2*q10*q7*s45 + 
      q19*q7*s45 - 2*q1*q8*s45 - q3*q8*s45 - q7*q8*s45 - 2*q2*q9*s45 - 
      q5*q9*s45 + 2*q3*q5*q7*s12*s45 + 2*q1*q10*q5*s23*s45 + 
      2*q10*q3*q5*s23*s45 - q1^2*q23*s34*s45 - 2*q2^2*q23*s34*s45 - 
      q1*q2*q5*s34*s45 - 2*q10*q2*q5*s34*s45 + q1*q23*q5*s34*s45 - 
      2*q2*q23*q5*s34*s45 - 2*q10*q5*q7*s34*s45 - q1^2*q8*s34*s45 + 
      2*q2^2*q9*s34*s45 + 2*q2*q5*q9*s34*s45 + q2^2*q23*q5*s34^2*s45 - 
      q2^2*q5*q9*s34^2*s45 + q1*q10*q2*s45^2 - 2*q1*q10*s51 + q1*q19*s51 + 
      3*q10*q19*s51 + q1*q2*s51 - 2*q10*q2*s51 - q19*q2*s51 - 2*q1*q23*s51 - 
      q2*q23*s51 - 2*q10*q3*s51 + 2*q2*q3*s51 - q23*q3*s51 - q1*q7*s51 + 
      2*q10*q7*s51 - 3*q19*q7*s51 + 2*q2*q7*s51 - 4*q23*q7*s51 - 
      4*q3*q7*s51 + q10*q9*s51 + 4*q19*q2*q7*s12*s51 - 2*q2*q3*q7*s12*s51 - 
      2*q2*q7*q8*s12*s51 - q19*q2^2*q7*s12^2*s51 + q2^2*q7*q8*s12^2*s51 - 
      4*q1*q10*q19*s23*s51 - 2*q1*q10*q9*s23*s51 + q1^2*q10*q19*s23^2*s51 + 
      q1^2*q10*q9*s23^2*s51 + 2*q1^2*q23*s34*s51 - 2*q2^2*q23*s34*s51 - 
      q1*q2*q7*s34*s51 + 2*q1^2*q8*s34*s51 + 2*q2^2*q9*s34*s51 + 
      q1*q10*q2*s45*s51 - q10*q19*q2*s45*s51 + 2*q1^2*q23*s45*s51 + 
      q2^2*q23*s45*s51 - q1*q2*q3*s45*s51 + 2*q1*q23*q3*s45*s51 - 
      q2*q23*q3*s45*s51 + q1*q19*q7*s45*s51 - 2*q1*q3*q7*s45*s51 - 
      2*q10*q3*q7*s45*s51 + 2*q1^2*q8*s45*s51 + 2*q1*q3*q8*s45*s51 - 
      q2^2*q9*s45*s51 - q10*q19*q2*s51^2 - q1^2*q23*s51^2 + q2^2*q23*s51^2 - 
      q2*q23*q3*s51^2 + q1*q19*q7*s51^2 + q1*q2*q7*s51^2 - 2*q1*q3*q7*s51^2 - 
      2*q10*q3*q7*s51^2 - q1^2*q8*s51^2 - q2^2*q9*s51^2 - 
      q1^2*q23*q3*s45*s51^2 - q1^2*q3*q8*s45*s51^2] + 
   ((-12*F[1, 1, 6] + (80*F[1, 1, 9])/3)*r[5*q1 - 2*q10 + 7*q3 + 7*q5 + 
       3*q7 + 5*q2*q3*s12 + q2*q5*s12 + q3*q5*s12 - 3*q2*q7*s12 + 
       4*q3*q7*s12 + q5*q7*s12 + 2*q2*q3*q7*s12^2 + 2*q3*q5*q7*s12^2 - 
       3*q1*q10*s23 + q1*q3*s23 + q10*q3*s23 + q1*q5*s23 + 8*q10*q5*s23 + 
       q3*q5*s23 + 2*q1*q10*q5*s23^2 + 2*q10*q3*q5*s23^2 + 2*q1*q2*s34 + 
       q10*q2*s34 - 2*q1*q5*s34 + 8*q10*q5*s34 + q10*q7*s34 + 2*q2*q7*s34 + 
       2*q5*q7*s34 + 2*q10*q2*q5*s34^2 + 2*q10*q5*q7*s34^2 + 5*q1*q10*s45 - 
       2*q1*q2*s45 + 2*q10*q2*s45 - q1*q3*s45 + 2*q10*q3*s45 - 5*q2*q3*s45 - 
       q1*q5*s45 - q2*q5*s45 + q3*q5*s45 + 3*q10*q7*s45 + 4*q3*q7*s45 + 
       2*q5*q7*s45 - 4*q1*q10*q5*s23*s45 + 2*q1*q2*q5*s34*s45 + 
       4*q10*q5*q7*s34*s45 - 2*q1*q10*q2*s45^2 + 2*q1*q2*q3*s45^2 + 
       4*q1*q10*q5*s45^2 + 2*q10*q2*q5*s45^2 + 2*q10*q3*q5*s45^2 + 
       4*q10*q3*q7*s45^2 + 4*q10*q5*q7*s45^2 + 2*q3*q5*q7*s45^2 - 
       2*q1*q10*q2*q5*s45^3 + 2*q10*q3*q5*q7*s45^3 + 2*q1*q10*s51 - 
       2*q1*q2*s51 + 2*q10*q2*s51 + 2*q10*q3*s51 + 2*q2*q3*s51 + 
       3*q1*q7*s51 + q10*q7*s51 - 5*q2*q7*s51 + 4*q3*q7*s51 + 
       4*q2*q3*q7*s12*s51 + 2*q1*q2*q7*s34*s51 - 2*q1*q10*q2*s45*s51 + 
       2*q1*q3*q7*s45*s51 + 4*q10*q3*q7*s45*s51 + 2*q1*q2*q3*s51^2 - 
       2*q1*q2*q7*s51^2 + 2*q10*q3*q7*s51^2 + 4*q2*q3*q7*s51^2 + 
       2*q1*q2*q3*q7*s51^3])/2 + (((2*F[1, 1, 2]^2)/3 - (2*F[1, 1, 9]^2)/3)*
     r[8*q10 + 9*q18 - 37*q2 + 9*q25 + 16*q3 - 6*q4 + 25*q5 + 39*q7 + 3*q8 - 
       6*q9 + 30*q2*q3*s12 + 16*q3*q5*s12 - 20*q2*q7*s12 + 2*q3*q7*s12 + 
       10*q5*q7*s12 - 6*q2*q8*s12 - 6*q3*q8*s12 + 6*q7*q8*s12 - 9*q8^2*s12 + 
       3*q3^2*q5*s12^2 + 10*q2*q3*q7*s12^2 + 10*q3*q5*q7*s12^2 - 
       3*q7*q8^2*s12^2 - 26*q1*q10*s23 - 3*q10^2*s23 - 3*q1*q25*s23 + 
       7*q10*q3*s23 - 3*q25*q3*s23 + 3*q1*q5*s23 + 38*q10*q5*s23 + 
       6*q25*q5*s23 + 19*q3*q5*s23 - 6*q4*q5*s23 - 9*q10*q9*s23 + 
       3*q25*q3*q5*s12*s23 + 3*q3^2*q5*s12*s23 - 3*q10^2*q3*s23^2 + 
       7*q1*q10*q5*s23^2 - 3*q1*q25*q5*s23^2 + 19*q10*q3*q5*s23^2 + 
       6*q25*q3*q5*s23^2 + 3*q25*q5^2*s23^2 - 3*q4*q5^2*s23^2 + 
       9*q1*q10*q9*s23^2 + 9*q1*q25*q9*s23^2 - 9*q10*q3*q9*s23^2 - 
       9*q25*q3*q9*s23^2 - 3*q25*q3*q5^2*s12*s23^2 + 3*q3*q4*q5^2*s12*s23^2 + 
       3*q10^2*s34 + 10*q1*q2*s34 + 3*q10*q4*s34 - 10*q1*q5*s34 + 
       32*q10*q5*s34 + 28*q10*q7*s34 + 10*q2*q7*s34 + 10*q5*q7*s34 + 
       9*q8^2*s34 - 6*q10*q9*s34 - 6*q2*q9*s34 - 9*q9^2*s34 + 
       10*q10*q2*q5*s34^2 + 3*q10^2*q7*s34^2 + 10*q10*q5*q7*s34^2 - 
       3*q1*q8^2*s34^2 - 3*q2*q9^2*s34^2 + 40*q1*q10*s45 + 6*q10^2*s45 + 
       20*q1*q2*s45 + 20*q10*q2*s45 + 41*q10*q3*s45 + 9*q18*q3*s45 - 
       30*q2*q3*s45 + 6*q3^2*s45 + 10*q1*q5*s45 + 27*q10*q5*s45 - 
       3*q2*q5*s45 + 32*q3*q5*s45 + 91*q10*q7*s45 + 64*q3*q7*s45 + 
       29*q5*q7*s45 + 9*q8^2*s45 + 3*q3^2*q5*s12*s45 + 9*q3^2*q7*s12*s45 + 
       16*q3*q5*q7*s12*s45 + 3*q3^2*q5*q7*s12^2*s45 - 27*q1*q10*q5*s23*s45 + 
       9*q10^2*q5*s23*s45 + 25*q10*q3*q5*s23*s45 + 3*q3^2*q5*s23*s45 + 
       3*q10^2*q3*q5*s23^2*s45 + 9*q10^2*q5*s34*s45 + 10*q1*q2*q5*s34*s45 - 
       10*q10*q2*q5*s34*s45 + 12*q10^2*q7*s34*s45 + 42*q10*q5*q7*s34*s45 - 
       6*q1*q8^2*s34*s45 + 6*q2*q9^2*s34*s45 + 3*q10^2*q5*q7*s34^2*s45 - 
       3*q2*q5*q9^2*s34^2*s45 - 20*q1*q10*q2*s45^2 + 3*q10^2*q3*s45^2 + 
       10*q1*q2*q3*s45^2 + 6*q10*q3^2*s45^2 + 40*q1*q10*q5*s45^2 + 
       9*q10^2*q5*s45^2 - 10*q1*q2*q5*s45^2 + 20*q10*q2*q5*s45^2 + 
       38*q10*q3*q5*s45^2 + 3*q3^2*q5*s45^2 + 15*q10^2*q7*s45^2 + 
       82*q10*q3*q7*s45^2 + 9*q3^2*q7*s45^2 + 67*q10*q5*q7*s45^2 + 
       32*q3*q5*q7*s45^2 - 3*q1*q8^2*s45^2 + 3*q3^2*q5*q7*s12*s45^2 + 
       3*q10^2*q3*q5*s23*s45^2 + 3*q10*q3^2*q5*s23*s45^2 + 
       9*q10^2*q5*q7*s34*s45^2 - 20*q1*q10*q2*q5*s45^3 + 
       3*q10^2*q3*q5*s45^3 + 3*q10*q3^2*q5*s45^3 + 6*q10^2*q3*q7*s45^3 + 
       9*q10*q3^2*q7*s45^3 + 9*q10^2*q5*q7*s45^3 + 38*q10*q3*q5*q7*s45^3 + 
       3*q3^2*q5*q7*s45^3 + 3*q10^2*q3*q5*q7*s45^4 + 3*q10*q3^2*q5*q7*s45^4 + 
       10*q1*q10*s51 - 3*q1*q18*s51 - 6*q10*q18*s51 - 20*q1*q2*s51 + 
       10*q10*q2*s51 + 10*q10*q3*s51 + 30*q2*q3*s51 + 17*q1*q7*s51 + 
       43*q10*q7*s51 + 9*q18*q7*s51 - 34*q2*q7*s51 - 2*q3*q7*s51 - 
       6*q4*q7*s51 + 6*q1*q8*s51 - 12*q3*q8*s51 - 9*q8^2*s51 + 6*q2*q9*s51 - 
       9*q25*q9*s51 + 9*q9^2*s51 + 30*q2*q3*q7*s12*s51 - 6*q2*q7*q8*s12*s51 + 
       3*q2*q7*q8^2*s12^2*s51 + 9*q1*q10*q9*s23*s51 + 3*q10^2*q9*s23*s51 + 
       6*q1*q25*q9*s23*s51 + 3*q10*q3*q9*s23*s51 + 3*q25*q3*q9*s23*s51 - 
       9*q25*q9^2*s23*s51 + 3*q10^2*q3*q9*s23^2*s51 - 
       9*q1*q10*q9^2*s23^2*s51 - 9*q1*q25*q9^2*s23^2*s51 + 
       3*q10*q3*q9^2*s23^2*s51 + 3*q25*q3*q9^2*s23^2*s51 + 
       3*q10^2*q7*s34*s51 + 3*q10*q18*q7*s34*s51 + 10*q1*q2*q7*s34*s51 + 
       6*q10*q4*q7*s34*s51 + 6*q1*q8^2*s34*s51 + 6*q2*q9^2*s34*s51 - 
       10*q1*q10*q2*s45*s51 - 6*q1*q18*q3*s45*s51 - 3*q10*q18*q3*s45*s51 - 
       10*q1*q2*q3*s45*s51 + 9*q18*q3^2*s45*s51 + 6*q10^2*q7*s45*s51 + 
       7*q1*q3*q7*s45*s51 + 63*q10*q3*q7*s45*s51 + 9*q3^2*q7*s45*s51 + 
       9*q1*q3*q8*s45*s51 - 12*q3^2*q8*s45*s51 + 12*q1*q8^2*s45*s51 - 
       9*q3*q8^2*s45*s51 - 3*q2*q9^2*s45*s51 - 3*q1*q18*q3^2*s45^2*s51 + 
       3*q10^2*q3*q7*s45^2*s51 + 9*q10*q3^2*q7*s45^2*s51 + 
       3*q1*q3^2*q8*s45^2*s51 + 6*q1*q3*q8^2*s45^2*s51 + 9*q1*q18*q3*s51^2 - 
       9*q10*q18*q3*s51^2 + 20*q1*q2*q3*s51^2 - 3*q1*q18*q7*s51^2 + 
       9*q10*q18*q7*s51^2 - 20*q1*q2*q7*s51^2 - 13*q1*q3*q7*s51^2 + 
       19*q10*q3*q7*s51^2 + 40*q2*q3*q7*s51^2 - 6*q1*q3*q8*s51^2 - 
       3*q1*q8^2*s51^2 - 3*q2*q9^2*s51^2 - 3*q1*q10*q9^2*s23*s51^2 - 
       3*q1*q25*q9^2*s23*s51^2 + 3*q1*q10*q9^3*s23^2*s51^2 + 
       3*q1*q25*q9^3*s23^2*s51^2 - 3*q10*q18*q7^2*s34*s51^2 + 
       3*q10*q4*q7^2*s34*s51^2 + 9*q1*q18*q3^2*s45*s51^2 - 
       3*q10*q18*q3^2*s45*s51^2 + 3*q10*q3^2*q7*s45*s51^2 - 
       9*q1*q3^2*q8*s45*s51^2 - 6*q1*q3*q8^2*s45*s51^2 + 
       3*q1*q18*q3^3*s45^2*s51^2 - 3*q1*q3^3*q8*s45^2*s51^2 - 
       3*q1*q3^2*q8^2*s45^2*s51^2 + 20*q1*q2*q3*q7*s51^3])/2 + 
   (((2*F[1, 1, 2])/3 - (2*F[1, 1, 9])/3)*
     r[94*q1 - 28*q10 - 6*q18 - 12*q2 - 6*q25 + 161*q3 + 149*q5 + 48*q7 + 
       12*q8 + 27*q9 + 97*q2*q3*s12 + 3*q3^2*s12 + 20*q2*q5*s12 + 
       17*q3*q5*s12 - 60*q2*q7*s12 + 77*q3*q7*s12 + 20*q5*q7*s12 + 
       9*q2*q8*s12 + 12*q3*q8*s12 + 3*q5*q8*s12 - 3*q7*q8*s12 + 9*q8^2*s12 - 
       3*q3^2*q5*s12^2 + 37*q2*q3*q7*s12^2 + 43*q3*q5*q7*s12^2 + 
       3*q2*q7*q8*s12^2 - 3*q5*q7*q8*s12^2 + 3*q7*q8^2*s12^2 - 
       45*q1*q10*s23 + 9*q10^2*s23 + 20*q1*q3*s23 + 29*q10*q3*s23 + 
       6*q25*q3*s23 + 29*q1*q5*s23 + 142*q10*q5*s23 - 6*q25*q5*s23 - 
       q3*q5*s23 + 12*q10*q9*s23 - 3*q3^2*q5*s12*s23 + 3*q1*q10^2*s23^2 + 
       3*q10^2*q3*s23^2 + 40*q1*q10*q5*s23^2 + 31*q10*q3*q5*s23^2 - 
       6*q25*q3*q5*s23^2 - 6*q1*q10*q9*s23^2 - 6*q1*q25*q9*s23^2 + 
       6*q10*q3*q9*s23^2 + 6*q25*q3*q9*s23^2 + 40*q1*q2*s34 + 23*q10*q2*s34 - 
       49*q1*q5*s34 + 151*q10*q5*s34 + 11*q10*q7*s34 + 40*q2*q7*s34 + 
       40*q5*q7*s34 - 18*q1*q8*s34 - 15*q5*q8*s34 - 9*q8^2*s34 + 
       12*q10*q9*s34 + 3*q2*q9*s34 + 3*q5*q9*s34 + 9*q7*q9*s34 + 9*q9^2*s34 + 
       37*q10*q2*q5*s34^2 - 3*q10^2*q7*s34^2 + 43*q10*q5*q7*s34^2 + 
       9*q1*q5*q8*s34^2 + 3*q1*q8^2*s34^2 + 3*q2*q5*q9*s34^2 - 
       3*q5*q7*q9*s34^2 + 3*q2*q9^2*s34^2 + 73*q1*q10*s45 - 9*q10^2*s45 - 
       28*q1*q2*s45 + 31*q10*q2*s45 - 20*q1*q3*s45 + 10*q10*q3*s45 - 
       6*q18*q3*s45 - 103*q2*q3*s45 - 6*q3^2*s45 - 32*q1*q5*s45 - 
       33*q10*q5*s45 - 26*q2*q5*s45 - 10*q3*q5*s45 - 12*q10*q7*s45 + 
       41*q3*q7*s45 + 34*q5*q7*s45 - 21*q1*q8*s45 - 3*q3*q8*s45 - 
       3*q5*q8*s45 - 9*q8^2*s45 - 3*q2*q9*s45 + 6*q7*q9*s45 - 
       3*q3^2*q5*s12*s45 - 9*q3^2*q7*s12*s45 - 12*q3*q5*q7*s12*s45 + 
       6*q5*q7*q8*s12*s45 - 3*q3^2*q5*q7*s12^2*s45 - 6*q1*q10^2*s23*s45 - 
       71*q1*q10*q5*s23*s45 - 9*q10^2*q5*s23*s45 - 27*q10*q3*q5*s23*s45 - 
       3*q3^2*q5*s23*s45 - 3*q10^2*q3*q5*s23^2*s45 - 9*q10^2*q5*s34*s45 + 
       40*q1*q2*q5*s34*s45 - 12*q10^2*q7*s34*s45 + 68*q10*q5*q7*s34*s45 + 
       12*q1*q5*q8*s34*s45 + 6*q1*q8^2*s34*s45 + 6*q5*q7*q9*s34*s45 - 
       6*q2*q9^2*s34*s45 - 3*q10^2*q5*q7*s34^2*s45 + 3*q2*q5*q9^2*s34^2*s45 + 
       3*q1*q10^2*s45^2 - 28*q1*q10*q2*s45^2 - 3*q10^2*q3*s45^2 + 
       43*q1*q2*q3*s45^2 - 6*q10*q3^2*s45^2 + 68*q1*q10*q5*s45^2 - 
       9*q10^2*q5*s45^2 + 37*q10*q2*q5*s45^2 + 4*q10*q3*q5*s45^2 - 
       3*q3^2*q5*s45^2 - 15*q10^2*q7*s45^2 + 8*q10*q3*q7*s45^2 - 
       9*q3^2*q7*s45^2 + 32*q10*q5*q7*s45^2 + 10*q3*q5*q7*s45^2 - 
       3*q1*q3*q8*s45^2 + 3*q1*q5*q8*s45^2 + 3*q1*q8^2*s45^2 - 
       3*q3^2*q5*q7*s12*s45^2 - 3*q10^2*q3*q5*s23*s45^2 - 
       3*q10*q3^2*q5*s23*s45^2 - 9*q10^2*q5*q7*s34*s45^2 - 
       37*q1*q10*q2*q5*s45^3 - 3*q10^2*q3*q5*s45^3 - 3*q10*q3^2*q5*s45^3 - 
       6*q10^2*q3*q7*s45^3 - 9*q10*q3^2*q7*s45^3 - 9*q10^2*q5*q7*s45^3 + 
       4*q10*q3*q5*q7*s45^3 - 3*q3^2*q5*q7*s45^3 - 3*q10^2*q3*q5*q7*s45^4 - 
       3*q10*q3^2*q5*q7*s45^4 + 43*q1*q10*s51 + 6*q10*q18*s51 - 
       40*q1*q2*s51 + 37*q10*q2*s51 + 40*q10*q3*s51 + 37*q2*q3*s51 + 
       60*q1*q7*s51 - 16*q10*q7*s51 - 6*q18*q7*s51 - 94*q2*q7*s51 + 
       68*q3*q7*s51 + 3*q1*q8*s51 + 3*q2*q8*s51 + 18*q3*q8*s51 + 9*q8^2*s51 + 
       6*q1*q9*s51 - 9*q10*q9*s51 - 9*q2*q9*s51 + 6*q25*q9*s51 - 
       9*q3*q9*s51 + 9*q7*q9*s51 - 9*q9^2*s51 + 74*q2*q3*q7*s12*s51 + 
       6*q2*q7*q8*s12*s51 - 3*q2*q7*q8^2*s12^2*s51 + 6*q1*q10^2*s23*s51 - 
       21*q1*q10*q9*s23*s51 - 9*q10^2*q9*s23*s51 - 6*q1*q25*q9*s23*s51 - 
       9*q10*q3*q9*s23*s51 - 3*q10*q9^2*s23*s51 + 6*q25*q9^2*s23*s51 - 
       6*q1*q10^2*q9*s23^2*s51 - 3*q10^2*q3*q9*s23^2*s51 + 
       6*q1*q10*q9^2*s23^2*s51 + 6*q1*q25*q9^2*s23^2*s51 - 
       3*q10^2*q7*s34*s51 + 40*q1*q2*q7*s34*s51 - 6*q1*q8^2*s34*s51 - 
       6*q2*q9^2*s34*s51 - 34*q1*q10*q2*s45*s51 + 6*q1*q18*q3*s45*s51 - 
       3*q1*q2*q3*s45*s51 - 6*q18*q3^2*s45*s51 - 6*q10^2*q7*s45*s51 + 
       46*q1*q3*q7*s45*s51 + 35*q10*q3*q7*s45*s51 - 9*q3^2*q7*s45*s51 + 
       3*q10*q2*q8*s45*s51 + 3*q1*q3*q8*s45*s51 + 3*q10*q3*q8*s45*s51 + 
       15*q3^2*q8*s45*s51 - 12*q1*q8^2*s45*s51 + 9*q3*q8^2*s45*s51 + 
       3*q2*q3*q9*s45*s51 + 6*q1*q7*q9*s45*s51 + 3*q2*q9^2*s45*s51 - 
       3*q10^2*q3*q7*s45^2*s51 - 9*q10*q3^2*q7*s45^2*s51 - 
       6*q1*q3*q8^2*s45^2*s51 - 6*q1*q18*q3*s51^2 + 6*q10*q18*q3*s51^2 + 
       37*q1*q2*q3*s51^2 - 6*q10*q18*q7*s51^2 - 40*q1*q2*q7*s51^2 + 
       3*q1*q3*q7*s51^2 + 31*q10*q3*q7*s51^2 + 74*q2*q3*q7*s51^2 + 
       3*q10*q2*q8*s51^2 + 6*q1*q3*q8*s51^2 + 3*q10*q3*q8*s51^2 + 
       3*q1*q8^2*s51^2 - 3*q1*q10*q9*s51^2 + 3*q2*q3*q9*s51^2 + 
       9*q1*q7*q9*s51^2 + 3*q2*q9^2*s51^2 - 6*q1*q10^2*q9*s23*s51^2 + 
       3*q1*q10^2*q9^2*s23^2*s51^2 - 6*q1*q18*q3^2*s45*s51^2 - 
       3*q10*q3^2*q7*s45*s51^2 + 6*q1*q3^2*q8*s45*s51^2 + 
       3*q10*q3^2*q8*s45*s51^2 + 6*q1*q3*q8^2*s45*s51^2 + 
       3*q1*q3^2*q8^2*s45^2*s51^2 + 37*q1*q2*q3*q7*s51^3])/2 + 
   ((-4*F[1, 1, 7] + 4*F[1, 1, 9])*r[q13 + 2*q2 + 2*q20 - 6*q5 - q7 + 
       q13*q2*s12 + q2*q3*s12 + q3^2*s12 - 2*q13*q5*s12 - 2*q3*q5*s12 - 
       q3*q7*s12 - q3^2*q5*s12^2 + q13*q2*q7*s12^2 - q2*q3*q7*s12^2 + 
       q3^2*q7*s12^2 + 2*q1*q5*s23 - 8*q10*q5*s23 - 2*q3*q5*s23 - 
       q3^2*q5*s12*s23 + q1^2*s34 + q1*q13*s34 + 3*q10*q2*s34 + q1*q5*s34 - 
       8*q10*q5*s34 + 2*q13*q5*s34 - 3*q10*q7*s34 + q1^2*q5*s23*s34 + 
       q1^2*s45 - 4*q1*q10*s45 + 2*q1*q13*s45 + 2*q1*q2*s45 - 6*q10*q2*s45 + 
       q13*q2*s45 - 2*q2^2*s45 - 4*q10*q3*s45 - 2*q2*q3*s45 - q3^2*s45 - 
       6*q1*q5*s45 + 2*q13*q5*s45 - 4*q3*q5*s45 - 12*q10*q7*s45 - 
       8*q3*q7*s45 - 3*q5*q7*s45 - 2*q7^2*s45 - q3^2*q5*s12*s45 - 
       2*q3^2*q7*s12*s45 - 3*q3*q5*q7*s12*s45 - q3^2*q5*q7*s12^2*s45 - 
       q1^2*q5*s23*s45 + 3*q1*q10*q5*s23*s45 - 3*q10*q3*q5*s23*s45 - 
       q3^2*q5*s23*s45 - q1^2*q2*s34*s45 - 2*q10*q2^2*s34*s45 - 
       2*q1^2*q5*s34*s45 - q1*q2*q5*s34*s45 + 3*q10*q2*q5*s34*s45 - 
       3*q10*q5*q7*s34*s45 - 2*q10*q7^2*s34*s45 + q1^2*q10*s45^2 - 
       q1^2*q2*s45^2 + 7*q1*q10*q2*s45^2 - q1*q13*q2*s45^2 + 
       2*q10*q2^2*s45^2 - q10*q3^2*s45^2 + 2*q1^2*q5*s45^2 - 
       8*q1*q10*q5*s45^2 + 5*q1*q2*q5*s45^2 - 5*q10*q2*q5*s45^2 - 
       5*q10*q3*q5*s45^2 - q3^2*q5*s45^2 - 11*q10*q3*q7*s45^2 - 
       2*q3^2*q7*s45^2 - 8*q10*q5*q7*s45^2 - 5*q3*q5*q7*s45^2 - 
       5*q10*q7^2*s45^2 - 3*q3*q7^2*s45^2 - q5*q7^2*s45^2 - 
       q3^2*q5*q7*s12*s45^2 - q3*q5*q7^2*s12*s45^2 - q1^2*q10*q5*s23*s45^2 - 
       q10*q3^2*q5*s23*s45^2 + q1^2*q2*q5*s34*s45^2 - q10*q2^2*q5*s34*s45^2 - 
       q10*q5*q7^2*s34*s45^2 - q1^2*q10*q2*s45^3 - 2*q1*q10*q2^2*s45^3 + 
       2*q1^2*q10*q5*s45^3 - q1^2*q2*q5*s45^3 + 6*q1*q10*q2*q5*s45^3 - 
       q1*q2^2*q5*s45^3 + q10*q2^2*q5*s45^3 - q10*q3^2*q5*s45^3 - 
       2*q10*q3^2*q7*s45^3 - 6*q10*q3*q5*q7*s45^3 - q3^2*q5*q7*s45^3 - 
       3*q10*q3*q7^2*s45^3 - 2*q10*q5*q7^2*s45^3 - q3*q5*q7^2*s45^3 - 
       q1^2*q10*q2*q5*s45^4 - q1*q10*q2^2*q5*s45^4 - q10*q3^2*q5*q7*s45^4 - 
       q10*q3*q5*q7^2*s45^4 - q1*q2*s51 - q10*q2*s51 - 2*q13*q2*s51 - 
       q2^2*s51 - 2*q10*q20*s51 + q2*q3*s51 - q20*q3*s51 + 2*q1*q7*s51 - 
       4*q10*q7*s51 - q3*q7*s51 - 3*q13*q2^2*s12*s51 + 2*q2^2*q3*s12*s51 - 
       2*q2*q3^2*s12*s51 + q13*q2*q7*s12*s51 - q2*q3*q7*s12*s51 + 
       2*q3^2*q7*s12*s51 - q13*q2^2*q7*s12^2*s51 + q2^2*q3*q7*s12^2*s51 - 
       q2*q3^2*q7*s12^2*s51 + q1^2*q2*s34*s51 - q10*q2^2*s34*s51 - 
       q1*q2*q20*s34*s51 - q10*q7^2*s34*s51 + q1^2*q2*s45*s51 + 
       q1*q10*q2*s45*s51 + q1*q13*q2*s45*s51 + q10*q2^2*s45*s51 + 
       3*q13*q2^2*s45*s51 - q2^2*q3*s45*s51 + q1*q20*q3*s45*s51 + 
       q2*q3^2*s45*s51 - q1*q3*q7*s45*s51 - 5*q10*q3*q7*s45*s51 - 
       q3^2*q7*s45*s51 - 4*q10*q7^2*s45*s51 - q1*q10*q2^2*s45^2*s51 - 
       q1*q13*q2^2*s45^2*s51 - q10*q3^2*q7*s45^2*s51 - 
       3*q10*q3*q7^2*s45^2*s51 - q1^2*q2*s51^2 - q13*q2^2*s51^2 + 
       2*q1^2*q20*s51^2 + q2^2*q3*s51^2 - q2*q3^2*s51^2 - q1^2*q7*s51^2 + 
       q3^2*q7*s51^2 + q1*q7^2*s51^2 - q10*q7^2*s51^2 - 
       2*q13*q2^2*q7*s12*s51^2 + 2*q2^2*q3*q7*s12*s51^2 - 
       2*q2*q3^2*q7*s12*s51^2 + q1^2*q2*q20*s34*s51^2 + 
       q1^2*q20*q3*s45*s51^2 - q1^2*q3*q7*s45*s51^2 + q1*q3*q7^2*s45*s51^2 - 
       q10*q3*q7^2*s45*s51^2 - q1^2*q2*q20*s51^3 - q13*q2^2*q7*s51^3 + 
       q2^2*q3*q7*s51^3 - q2*q3^2*q7*s51^3])/2 + 
   ((4*F[1, 1, 7] + 2*F[1, 1, 7]^2 - 4*F[1, 1, 9] - 2*F[1, 1, 9]^2)*
     r[q13 + 2*q2 + 2*q20 - 6*q5 - q7 + q13*q2*s12 + q2*q3*s12 + q3^2*s12 - 
       2*q13*q5*s12 - 2*q3*q5*s12 - q3*q7*s12 - q3^2*q5*s12^2 + 
       q13*q2*q7*s12^2 - q2*q3*q7*s12^2 + q3^2*q7*s12^2 + 2*q1*q5*s23 - 
       8*q10*q5*s23 - 2*q3*q5*s23 - q3^2*q5*s12*s23 + q1^2*s34 + q1*q13*s34 + 
       3*q10*q2*s34 + q1*q5*s34 - 8*q10*q5*s34 + 2*q13*q5*s34 - 
       3*q10*q7*s34 + q1^2*q5*s23*s34 + q1^2*s45 - 4*q1*q10*s45 + 
       2*q1*q13*s45 + 2*q1*q2*s45 - 6*q10*q2*s45 + q13*q2*s45 - 2*q2^2*s45 - 
       4*q10*q3*s45 - 2*q2*q3*s45 - q3^2*s45 - 6*q1*q5*s45 + 2*q13*q5*s45 - 
       4*q3*q5*s45 - 12*q10*q7*s45 - 8*q3*q7*s45 - 3*q5*q7*s45 - 2*q7^2*s45 - 
       q3^2*q5*s12*s45 - 2*q3^2*q7*s12*s45 - 3*q3*q5*q7*s12*s45 - 
       q3^2*q5*q7*s12^2*s45 - q1^2*q5*s23*s45 + 3*q1*q10*q5*s23*s45 - 
       3*q10*q3*q5*s23*s45 - q3^2*q5*s23*s45 - q1^2*q2*s34*s45 - 
       2*q10*q2^2*s34*s45 - 2*q1^2*q5*s34*s45 - q1*q2*q5*s34*s45 + 
       3*q10*q2*q5*s34*s45 - 3*q10*q5*q7*s34*s45 - 2*q10*q7^2*s34*s45 + 
       q1^2*q10*s45^2 - q1^2*q2*s45^2 + 7*q1*q10*q2*s45^2 - q1*q13*q2*s45^2 + 
       2*q10*q2^2*s45^2 - q10*q3^2*s45^2 + 2*q1^2*q5*s45^2 - 
       8*q1*q10*q5*s45^2 + 5*q1*q2*q5*s45^2 - 5*q10*q2*q5*s45^2 - 
       5*q10*q3*q5*s45^2 - q3^2*q5*s45^2 - 11*q10*q3*q7*s45^2 - 
       2*q3^2*q7*s45^2 - 8*q10*q5*q7*s45^2 - 5*q3*q5*q7*s45^2 - 
       5*q10*q7^2*s45^2 - 3*q3*q7^2*s45^2 - q5*q7^2*s45^2 - 
       q3^2*q5*q7*s12*s45^2 - q3*q5*q7^2*s12*s45^2 - q1^2*q10*q5*s23*s45^2 - 
       q10*q3^2*q5*s23*s45^2 + q1^2*q2*q5*s34*s45^2 - q10*q2^2*q5*s34*s45^2 - 
       q10*q5*q7^2*s34*s45^2 - q1^2*q10*q2*s45^3 - 2*q1*q10*q2^2*s45^3 + 
       2*q1^2*q10*q5*s45^3 - q1^2*q2*q5*s45^3 + 6*q1*q10*q2*q5*s45^3 - 
       q1*q2^2*q5*s45^3 + q10*q2^2*q5*s45^3 - q10*q3^2*q5*s45^3 - 
       2*q10*q3^2*q7*s45^3 - 6*q10*q3*q5*q7*s45^3 - q3^2*q5*q7*s45^3 - 
       3*q10*q3*q7^2*s45^3 - 2*q10*q5*q7^2*s45^3 - q3*q5*q7^2*s45^3 - 
       q1^2*q10*q2*q5*s45^4 - q1*q10*q2^2*q5*s45^4 - q10*q3^2*q5*q7*s45^4 - 
       q10*q3*q5*q7^2*s45^4 - q1*q2*s51 - q10*q2*s51 - 2*q13*q2*s51 - 
       q2^2*s51 + q2*q3*s51 - q20*q3*s51 + 2*q1*q7*s51 - 4*q10*q7*s51 - 
       q3*q7*s51 - 2*q10*q8*s51 + 2*q20*q8*s51 - 3*q13*q2^2*s12*s51 + 
       2*q2^2*q3*s12*s51 - 2*q2*q3^2*s12*s51 + q13*q2*q7*s12*s51 - 
       q2*q3*q7*s12*s51 + 2*q3^2*q7*s12*s51 - q13*q2^2*q7*s12^2*s51 + 
       q2^2*q3*q7*s12^2*s51 - q2*q3^2*q7*s12^2*s51 + q1^2*q2*s34*s51 - 
       q10*q2^2*s34*s51 - q1*q2*q20*s34*s51 - q10*q7^2*s34*s51 + 
       q1^2*q2*s45*s51 + q1*q10*q2*s45*s51 + q1*q13*q2*s45*s51 + 
       q10*q2^2*s45*s51 + 3*q13*q2^2*s45*s51 - q2^2*q3*s45*s51 + 
       q1*q20*q3*s45*s51 + q2*q3^2*s45*s51 - q1*q3*q7*s45*s51 - 
       5*q10*q3*q7*s45*s51 - q3^2*q7*s45*s51 - 4*q10*q7^2*s45*s51 - 
       q1*q10*q2^2*s45^2*s51 - q1*q13*q2^2*s45^2*s51 - 
       q10*q3^2*q7*s45^2*s51 - 3*q10*q3*q7^2*s45^2*s51 - q1^2*q2*s51^2 - 
       q13*q2^2*s51^2 + 2*q1^2*q20*s51^2 + q2^2*q3*s51^2 - q2*q3^2*s51^2 - 
       q1^2*q7*s51^2 + q3^2*q7*s51^2 + q1*q7^2*s51^2 - q10*q7^2*s51^2 - 
       2*q13*q2^2*q7*s12*s51^2 + 2*q2^2*q3*q7*s12*s51^2 - 
       2*q2*q3^2*q7*s12*s51^2 + q1^2*q2*q20*s34*s51^2 + 
       q1^2*q20*q3*s45*s51^2 - q1^2*q3*q7*s45*s51^2 + q1*q3*q7^2*s45*s51^2 - 
       q10*q3*q7^2*s45*s51^2 - q1^2*q2*q20*s51^3 - q13*q2^2*q7*s51^3 + 
       q2^2*q3*q7*s51^3 - q2*q3^2*q7*s51^3])/2 + 
   ((2*F[1, 1, 7] - 2*F[1, 1, 9])*r[-6*q1 - 6*q13 - 6*q2 - 4*q20 - 14*q3 - 
       q5 - 2*q7 - 2*q8 - 5*q2*q3*s12 - 2*q3^2*s12 - 4*q13*q5*s12 + 
       3*q3*q5*s12 + 2*q13*q7*s12 - 3*q3*q7*s12 + q2*q8*s12 - q7*q8*s12 + 
       q3^2*q5*s12^2 - q2*q3*q7*s12^2 - q3^2*q7*s12^2 + q2*q7*q8*s12^2 + 
       6*q20*q3*s23 - 5*q1*q5*s23 + 7*q3*q5*s23 + q3^2*q5*s12*s23 - 
       2*q20*q3*q5*s23^2 - 2*q1^2*s34 - 6*q1*q2*s34 - 6*q10*q2*s34 + 
       2*q2*q20*s34 - 5*q1*q5*s34 + 4*q13*q5*s34 + 2*q20*q5*s34 + 
       6*q10*q7*s34 - q1^2*q5*s23*s34 + q1^2*q8*s34^2 - q1^2*s45 + 
       12*q1*q10*s45 - 2*q1*q13*s45 - 6*q1*q2*s45 + 18*q10*q2*s45 + 
       3*q2^2*s45 + 8*q10*q3*s45 + 5*q2*q3*s45 + q3^2*s45 + 17*q1*q5*s45 + 
       4*q13*q5*s45 + 3*q2*q5*s45 + 12*q3*q5*s45 + 26*q10*q7*s45 + 
       2*q13*q7*s45 + 10*q3*q7*s45 + 6*q5*q7*s45 + 2*q7^2*s45 + 2*q1*q8*s45 - 
       q3*q8*s45 - q7*q8*s45 + q3^2*q5*s12*s45 + 2*q3^2*q7*s12*s45 + 
       7*q3*q5*q7*s12*s45 - q7^2*q8*s12*s45 + q3^2*q5*q7*s12^2*s45 + 
       q1^2*q5*s23*s45 - 6*q1*q10*q5*s23*s45 + 6*q10*q3*q5*s23*s45 + 
       2*q20*q3*q5*s23*s45 + q3^2*q5*s23*s45 + q1^2*q2*s34*s45 + 
       2*q10*q2^2*s34*s45 + 2*q1^2*q5*s34*s45 + 5*q1*q2*q5*s34*s45 - 
       6*q10*q2*q5*s34*s45 - 2*q2*q20*q5*s34*s45 + 6*q10*q5*q7*s34*s45 + 
       2*q10*q7^2*s34*s45 + q1^2*q8*s34*s45 - q1^2*q10*s45^2 + 
       q1^2*q2*s45^2 - 19*q1*q10*q2*s45^2 - 2*q10*q2^2*s45^2 - 
       q1*q2*q3*s45^2 + q10*q3^2*s45^2 - 2*q1^2*q5*s45^2 + 
       19*q1*q10*q5*s45^2 - 13*q1*q2*q5*s45^2 + 13*q10*q2*q5*s45^2 + 
       13*q10*q3*q5*s45^2 + q3^2*q5*s45^2 + 23*q10*q3*q7*s45^2 + 
       2*q3^2*q7*s45^2 + 19*q10*q5*q7*s45^2 + 13*q3*q5*q7*s45^2 + 
       5*q10*q7^2*s45^2 + 3*q3*q7^2*s45^2 + q5*q7^2*s45^2 + q1*q3*q8*s45^2 + 
       q3^2*q5*q7*s12*s45^2 + q3*q5*q7^2*s12*s45^2 + q1^2*q10*q5*s23*s45^2 + 
       q10*q3^2*q5*s23*s45^2 - q1^2*q2*q5*s34*s45^2 + q10*q2^2*q5*s34*s45^2 + 
       q10*q5*q7^2*s34*s45^2 + q1^2*q10*q2*s45^3 + 2*q1*q10*q2^2*s45^3 - 
       2*q1^2*q10*q5*s45^3 + q1^2*q2*q5*s45^3 - 14*q1*q10*q2*q5*s45^3 + 
       q1*q2^2*q5*s45^3 - q10*q2^2*q5*s45^3 + q10*q3^2*q5*s45^3 + 
       2*q10*q3^2*q7*s45^3 + 14*q10*q3*q5*q7*s45^3 + q3^2*q5*q7*s45^3 + 
       3*q10*q3*q7^2*s45^3 + 2*q10*q5*q7^2*s45^3 + q3*q5*q7^2*s45^3 + 
       q1^2*q10*q2*q5*s45^4 + q1*q10*q2^2*q5*s45^4 + q10*q3^2*q5*q7*s45^4 + 
       q10*q3*q5*q7^2*s45^4 - 4*q10*q13*s51 + 7*q1*q2*s51 + 5*q10*q2*s51 - 
       4*q10*q20*s51 - 2*q2*q20*s51 + 6*q2*q3*s51 - 4*q20*q3*s51 - 
       14*q1*q7*s51 + 7*q10*q7*s51 + 3*q2*q7*s51 - 3*q3*q7*s51 - 2*q7^2*s51 + 
       3*q2^2*q3*s12*s51 + 3*q2*q3^2*s12*s51 - 2*q13*q2*q7*s12*s51 + 
       q2*q3*q7*s12*s51 - 2*q3^2*q7*s12*s51 + q7^2*q8*s12*s51 + 
       q2^2*q3*q7*s12^2*s51 + q2*q3^2*q7*s12^2*s51 - q2^2*q7*q8*s12^2*s51 - 
       q1^2*q2*s34*s51 + q10*q2^2*s34*s51 - 2*q1*q2*q20*s34*s51 - 
       5*q1*q2*q7*s34*s51 + q10*q7^2*s34*s51 - 2*q1^2*q8*s34*s51 + 
       2*q1*q10*q13*s45*s51 - q1^2*q2*s45*s51 - 5*q1*q10*q2*s45*s51 - 
       2*q1*q13*q2*s45*s51 - q10*q2^2*s45*s51 - 3*q1*q2*q3*s45*s51 - 
       3*q2^2*q3*s45*s51 + 2*q1*q20*q3*s45*s51 - 3*q2*q3^2*s45*s51 - 
       2*q10*q13*q7*s45*s51 - 7*q1*q3*q7*s45*s51 + 9*q10*q3*q7*s45*s51 + 
       q3^2*q7*s45*s51 + 4*q10*q7^2*s45*s51 - 2*q1^2*q8*s45*s51 - 
       2*q1*q3*q8*s45*s51 + q1*q10*q2^2*s45^2*s51 + q1*q2^2*q3*s45^2*s51 + 
       q1*q2*q3^2*s45^2*s51 + q10*q3^2*q7*s45^2*s51 + 
       3*q10*q3*q7^2*s45^2*s51 - q1*q3^2*q8*s45^2*s51 + q1^2*q2*s51^2 + 
       2*q1*q2*q20*s51^2 + q2^2*q3*s51^2 + q2*q3^2*s51^2 - 2*q1^2*q7*s51^2 - 
       2*q10*q13*q7*s51^2 + 6*q1*q2*q7*s51^2 - 2*q13*q2*q7*s51^2 - 
       q2^2*q7*s51^2 + 2*q2*q3*q7*s51^2 - q3^2*q7*s51^2 - 2*q1*q7^2*s51^2 + 
       q10*q7^2*s51^2 + 2*q2*q7^2*s51^2 + q1^2*q8*s51^2 + 
       2*q2^2*q3*q7*s12*s51^2 + 2*q2*q3^2*q7*s12*s51^2 - 
       q2*q7^2*q8*s12*s51^2 - q1^2*q2*q7*s34*s51^2 - q1*q2*q7^2*s34*s51^2 - 
       q1^2*q3*q7*s45*s51^2 - q1*q3*q7^2*s45*s51^2 + q10*q3*q7^2*s45*s51^2 + 
       q1^2*q3*q8*s45*s51^2 + q1^2*q2*q7*s51^3 + q2^2*q3*q7*s51^3 + 
       q2*q3^2*q7*s51^3 + q1*q2*q7^2*s51^3])/2 + 
   ((2*F[1, 1, 5] - 2*F[1, 1, 9])*r[2*q1 - 2*q10 + 6*q13 + 2*q18 - 6*q19 + 
       2*q2 + 6*q3 + 2*q5 - 5*q8 + 6*q9 + 8*q19^2*s12 + 4*q19*q2*s12 - 
       4*q19*q3*s12 + 3*q2*q3*s12 + q3^2*s12 + 4*q13*q5*s12 - 2*q13*q7*s12 + 
       6*q3*q7*s12 - 3*q2*q8*s12 - 4*q3*q8*s12 - 2*q7*q8*s12 - 
       2*q19*q2*q7*s12^2 + q2*q3*q7*s12^2 + q3^2*q7*s12^2 + q2*q7*q8*s12^2 + 
       q1^2*s23 - q1*q10*s23 + 2*q1*q19*s23 + 2*q10*q19*s23 - 8*q19^2*s23 - 
       2*q10*q3*s23 + 2*q19*q3*s23 + q1*q5*s23 - 3*q3*q5*s23 + 3*q1*q9*s23 + 
       q3*q9*s23 + 4*q19*q3^2*s12*s23 + 4*q3^2*q5*s12*s23 + q1^2*q10*s23^2 - 
       2*q1*q10*q19*s23^2 + q1*q10*q5*s23^2 - q10*q3*q5*s23^2 - 
       q1*q10*q9*s23^2 + q10*q3*q9*s23^2 - 4*q13*q5*s34 - q10*q7*s34 + 
       3*q1*q8*s34 + 2*q2*q9*s34 + q7*q9*s34 - 2*q1^2*s45 - 3*q1*q10*s45 + 
       2*q1*q13*s45 + 8*q1*q19*s45 + 4*q10*q19*s45 - 5*q1*q2*s45 - 
       3*q10*q2*s45 + 8*q19*q2*s45 - 9*q1*q3*s45 + 2*q10*q3*s45 + 
       2*q18*q3*s45 + 8*q19*q3*s45 - q2*q3*s45 + q3^2*s45 - 2*q1*q5*s45 - 
       3*q10*q5*s45 - 4*q13*q5*s45 + 4*q2*q5*s45 + 3*q3*q5*s45 - 
       2*q13*q7*s45 + 4*q19*q7*s45 + 2*q3*q7*s45 + 4*q1*q8*s45 - q3*q8*s45 + 
       q2*q9*s45 + q3*q9*s45 + 5*q5*q9*s45 + 2*q7*q9*s45 + 3*q9^2*s45 + 
       q3^2*q7*s12*s45 - 2*q1^2*q10*s23*s45 - 2*q1*q10*q5*s23*s45 - 
       q10*q3*q5*s23*s45 - q10*q5*q7*s34*s45 + 2*q2*q5*q9*s34*s45 + 
       q5*q7*q9*s34*s45 + 2*q2*q9^2*s34*s45 + q1^2*q10*s45^2 + 
       q1^2*q2*s45^2 + 6*q1*q10*q2*s45^2 + q10*q2^2*s45^2 + q10*q3^2*s45^2 + 
       q1*q10*q5*s45^2 + q1*q2*q5*s45^2 - q10*q3*q5*s45^2 + 
       4*q10*q3*q7*s45^2 + q3^2*q7*s45^2 - 2*q10*q5*q7*s45^2 - 
       q3*q5*q7*s45^2 + q1*q3*q8*s45^2 - q2*q3*q9*s45^2 - q2*q5*q9*s45^2 - 
       q2*q9^2*s45^2 + q2*q5*q9^2*s34*s45^2 - q1*q10*q2^2*s45^3 + 
       q10*q3^2*q7*s45^3 - q10*q3*q5*q7*s45^3 + q1^2*s51 - 8*q1*q10*s51 + 
       4*q10*q13*s51 - 2*q10*q18*s51 - 2*q1*q19*s51 + 8*q10*q19*s51 + 
       5*q1*q2*s51 - 3*q10*q2*s51 - 4*q19*q2*s51 - 8*q2*q3*s51 + 
       4*q10*q7*s51 + 2*q18*q7*s51 + 14*q3*q7*s51 - 2*q1*q8*s51 - 
       2*q2*q8*s51 - 6*q3*q8*s51 - 3*q8^2*s51 + 3*q1*q9*s51 + 2*q2*q9*s51 + 
       5*q3*q9*s51 + 2*q7*q9*s51 + 3*q9^2*s51 + 8*q19^2*q2*s12*s51 + 
       6*q19*q2^2*s12*s51 - 3*q2^2*q3*s12*s51 - 3*q2*q3^2*s12*s51 - 
       6*q19^2*q7*s12*s51 + 2*q13*q2*q7*s12*s51 - 4*q19*q2*q7*s12*s51 - 
       q2*q3*q7*s12*s51 + 2*q3^2*q7*s12*s51 - 3*q2^2*q8*s12*s51 + 
       3*q2*q7*q8*s12*s51 - 3*q2*q8^2*s12*s51 + 2*q19^2*q2*q7*s12^2*s51 + 
       2*q19*q2^2*q7*s12^2*s51 - q2^2*q3*q7*s12^2*s51 - 
       q2*q3^2*q7*s12^2*s51 - q2^2*q7*q8*s12^2*s51 - q2*q7*q8^2*s12^2*s51 + 
       2*q1^2*q10*s23*s51 + 6*q1^2*q19*s23*s51 - 14*q1*q10*q19*s23*s51 - 
       8*q1*q19^2*s23*s51 + 6*q10*q19^2*s23*s51 + 3*q1^2*q9*s23*s51 - 
       q1*q10*q9*s23*s51 + 2*q10*q3*q9*s23*s51 + 3*q1*q9^2*s23*s51 + 
       4*q1^2*q10*q19*s23^2*s51 - 2*q1*q10*q19^2*s23^2*s51 + 
       2*q1^2*q10*q9*s23^2*s51 + q1*q8^2*s34*s51 + q2*q9^2*s34*s51 - 
       2*q1*q10*q13*s45*s51 - 2*q10*q19^2*s45*s51 - q1^2*q2*s45*s51 + 
       5*q1*q10*q2*s45*s51 + 2*q1*q13*q2*s45*s51 + 4*q10*q19*q2*s45*s51 + 
       2*q10*q2^2*s45*s51 - 2*q1*q18*q3*s45*s51 + 9*q1*q2*q3*s45*s51 + 
       3*q2^2*q3*s45*s51 + 2*q18*q3^2*s45*s51 + 3*q2*q3^2*s45*s51 + 
       2*q10*q13*q7*s45*s51 + 6*q1*q19*q7*s45*s51 + 2*q19^2*q7*s45*s51 - 
       3*q1*q3*q7*s45*s51 + 8*q10*q3*q7*s45*s51 + 2*q3^2*q7*s45*s51 - 
       2*q10*q2*q8*s45*s51 - q1*q3*q8*s45*s51 - 2*q10*q3*q8*s45*s51 - 
       5*q3^2*q8*s45*s51 + 2*q1*q8^2*s45*s51 - 3*q3*q8^2*s45*s51 - 
       4*q2*q3*q9*s45*s51 + 3*q1*q7*q9*s45*s51 - 2*q2*q9^2*s45*s51 - 
       q1*q10*q2^2*s45^2*s51 - q1^2*q2*q3*s45^2*s51 - q1*q2^2*q3*s45^2*s51 - 
       q1*q2*q3^2*s45^2*s51 + 2*q10*q3^2*q7*s45^2*s51 + 
       q1*q3^2*q8*s45^2*s51 + q1*q3*q8^2*s45^2*s51 + 2*q1^2*q19*s51^2 - 
       8*q1*q10*q19*s51^2 + 2*q1*q19^2*s51^2 + 6*q10*q19^2*s51^2 + 
       q1^2*q2*s51^2 + 2*q10*q19*q2*s51^2 - 2*q19^2*q2*s51^2 + 
       q10*q2^2*s51^2 + 2*q19*q2^2*s51^2 + 2*q1*q18*q3*s51^2 - 
       2*q10*q18*q3*s51^2 - 6*q1*q2*q3*s51^2 - q2^2*q3*s51^2 - 
       q2*q3^2*s51^2 + 2*q10*q13*q7*s51^2 + 2*q10*q18*q7*s51^2 + 
       6*q1*q19*q7*s51^2 - 6*q19^2*q7*s51^2 + 5*q1*q2*q7*s51^2 + 
       2*q13*q2*q7*s51^2 - 8*q19*q2*q7*s51^2 + 6*q1*q3*q7*s51^2 + 
       3*q10*q3*q7*s51^2 - 7*q2*q3*q7*s51^2 + q3^2*q7*s51^2 - 
       q10*q2*q8*s51^2 - q2^2*q8*s51^2 - 2*q1*q3*q8*s51^2 - q10*q3*q8*s51^2 - 
       q1*q8^2*s51^2 + q1^2*q9*s51^2 - 3*q2*q3*q9*s51^2 + 3*q1*q7*q9*s51^2 - 
       q2*q9^2*s51^2 + 8*q19^2*q2*q7*s12*s51^2 + 4*q19*q2^2*q7*s12*s51^2 - 
       2*q2^2*q3*q7*s12*s51^2 - 2*q2*q3^2*q7*s12*s51^2 - 
       2*q2^2*q7*q8*s12*s51^2 - 2*q19^2*q2^2*q7*s12^2*s51^2 + 
       q2^2*q7*q8^2*s12^2*s51^2 + 4*q1^2*q10*q19*s23*s51^2 - 
       8*q1*q10*q19^2*s23*s51^2 + 2*q1^2*q10*q9*s23*s51^2 + 
       2*q1^2*q10*q19^2*s23^2*s51^2 - q1^2*q10*q9^2*s23^2*s51^2 - 
       2*q10*q19^2*q2*s45*s51^2 + 2*q10*q19*q2^2*s45*s51^2 + 
       q1^2*q2*q3*s45*s51^2 + 2*q1*q18*q3^2*s45*s51^2 + 
       2*q1^2*q19*q7*s45*s51^2 + 2*q1*q19^2*q7*s45*s51^2 - 
       q1^2*q3*q7*s45*s51^2 + q10*q3^2*q7*s45*s51^2 - q10*q2^2*q8*s45*s51^2 - 
       2*q1*q3^2*q8*s45*s51^2 - q10*q3^2*q8*s45*s51^2 - 
       2*q1*q3*q8^2*s45*s51^2 + q1^2*q7*q9*s45*s51^2 - 
       q1*q3^2*q8^2*s45^2*s51^2 - 2*q10*q19^2*q2*s51^3 + 
       2*q10*q19*q2^2*s51^3 - q1^2*q2*q3*s51^3 + 2*q1^2*q19*q7*s51^3 + 
       2*q1*q19^2*q7*s51^3 + q1^2*q2*q7*s51^3 + q1^2*q3*q7*s51^3 - 
       6*q1*q2*q3*q7*s51^3 - q2^2*q3*q7*s51^3 - q2*q3^2*q7*s51^3 - 
       q10*q2^2*q8*s51^3 + q1^2*q7*q9*s51^3 - q1^2*q2*q3*q7*s51^4])/2 + 
   ((2*F[1, 1, 5]^2 - 2*F[1, 1, 9]^2)*r[-q1 - 3*q10 - q13 - 3*q18 + 4*q19 + 
       2*q4 - q7 - q9 - 3*q19^2*s12 - q13*q2*s12 + q19*q2*s12 - 
       2*q19*q3*s12 - q2*q3*s12 - q3^2*s12 + 2*q13*q5*s12 - q3*q5*s12 + 
       2*q2*q8*s12 + 2*q3*q8*s12 - q13*q2*q7*s12^2 + q2*q3*q7*s12^2 - 
       q3^2*q7*s12^2 - q1^2*s23 + 2*q1*q10*s23 + 4*q1*q19*s23 - 
       2*q10*q19*s23 + 3*q19^2*s23 - 2*q19*q3*s23 - 2*q3*q5*s23 + q4*q5*s23 + 
       q1*q9*s23 + q19*q3^2*s12*s23 + q3^2*q5*s12*s23 - q3*q4*q5*s12*s23 + 
       q1*q10*q19*s23^2 - q1*q13*s34 + q10*q2*s34 - 2*q13*q5*s34 - 
       q10*q7*s34 - q2*q9*s34 + 2*q1^2*s45 - 2*q1*q13*s45 - 3*q1*q19*s45 + 
       q10*q19*s45 + 2*q1*q2*s45 + 2*q10*q2*s45 - q13*q2*s45 - 3*q19*q2*s45 - 
       2*q10*q3*s45 - 3*q18*q3*s45 + 2*q19*q3*s45 + 2*q2*q3*s45 - q3^2*s45 - 
       2*q13*q5*s45 + q2*q5*s45 + q3*q5*s45 - 3*q10*q7*s45 - 2*q3*q7*s45 + 
       q2*q8*s45 + q3*q8*s45 - q1*q9*s45 - q5*q9*s45 - 3*q9^2*s45 - 
       q3^2*q7*s12*s45 - q10*q3*q5*s23*s45 + q10*q2*q5*s34*s45 - 
       q2*q5*q9*s34*s45 - 2*q2*q9^2*s34*s45 - q1^2*q2*s45^2 - 
       2*q1*q10*q2*s45^2 + q1*q13*q2*s45^2 - q10*q2^2*s45^2 - 
       q10*q3^2*s45^2 - 3*q10*q3*q7*s45^2 - q3^2*q7*s45^2 + q2*q9^2*s45^2 - 
       q2*q5*q9^2*s34*s45^2 + q1*q10*q2^2*s45^3 - q10*q3^2*q7*s45^3 - 
       q1^2*s51 + 3*q1*q10*s51 + q1*q18*s51 + 2*q10*q18*s51 + 2*q1*q19*s51 - 
       4*q10*q19*s51 - 2*q1*q2*s51 + 2*q10*q2*s51 + 2*q13*q2*s51 + 
       4*q19*q2*s51 + 2*q2*q3*s51 - 6*q10*q7*s51 - 3*q18*q7*s51 - 
       4*q3*q7*s51 + 2*q4*q7*s51 - q1*q8*s51 + 4*q3*q8*s51 + 3*q8^2*s51 - 
       3*q9^2*s51 - 3*q19^2*q2*s12*s51 + 3*q13*q2^2*s12*s51 - 
       3*q19*q2^2*s12*s51 - 2*q2^2*q3*s12*s51 + 2*q2*q3^2*s12*s51 + 
       2*q19^2*q7*s12*s51 - q13*q2*q7*s12*s51 + q19*q2*q7*s12*s51 + 
       2*q2*q3*q7*s12*s51 - 2*q3^2*q7*s12*s51 + 2*q2^2*q8*s12*s51 - 
       2*q2*q7*q8*s12*s51 + 3*q2*q8^2*s12*s51 - q19^2*q2*q7*s12^2*s51 + 
       q13*q2^2*q7*s12^2*s51 - q2^2*q3*q7*s12^2*s51 + q2*q3^2*q7*s12^2*s51 + 
       q2*q7*q8^2*s12^2*s51 - 3*q1^2*q19*s23*s51 + 7*q1*q10*q19*s23*s51 + 
       3*q1*q19^2*s23*s51 - 2*q10*q19^2*s23*s51 - 2*q1^2*q9*s23*s51 - 
       3*q1*q9^2*s23*s51 - 2*q1^2*q10*q19*s23^2*s51 + 
       q1*q10*q19^2*s23^2*s51 - 2*q1^2*q10*q9*s23^2*s51 - 
       q10*q18*q7*s34*s51 - q10*q4*q7*s34*s51 - q1*q8^2*s34*s51 - 
       q2*q9^2*s34*s51 + q10*q19^2*s45*s51 + q1^2*q2*s45*s51 - 
       q1*q10*q2*s45*s51 - q1*q13*q2*s45*s51 + q10*q19*q2*s45*s51 - 
       2*q10*q2^2*s45*s51 - 3*q13*q2^2*s45*s51 + 2*q1*q18*q3*s45*s51 + 
       q10*q18*q3*s45*s51 - 3*q1*q2*q3*s45*s51 + q2^2*q3*s45*s51 - 
       3*q18*q3^2*s45*s51 - q2*q3^2*s45*s51 - q1*q19*q7*s45*s51 - 
       q19^2*q7*s45*s51 + q1*q3*q7*s45*s51 - 6*q10*q3*q7*s45*s51 - 
       2*q3^2*q7*s45*s51 - 2*q1*q3*q8*s45*s51 + 4*q3^2*q8*s45*s51 - 
       2*q1*q8^2*s45*s51 + 3*q3*q8^2*s45*s51 + 2*q2*q9^2*s45*s51 + 
       q1*q10*q2^2*s45^2*s51 + q1*q13*q2^2*s45^2*s51 + q1^2*q2*q3*s45^2*s51 + 
       q1*q18*q3^2*s45^2*s51 - 2*q10*q3^2*q7*s45^2*s51 - 
       q1*q3^2*q8*s45^2*s51 - q1*q3*q8^2*s45^2*s51 - q1^2*q19*s51^2 + 
       3*q1*q10*q19*s51^2 - q1*q19^2*s51^2 - 2*q10*q19^2*s51^2 - 
       q1^2*q2*s51^2 + 2*q10*q19*q2*s51^2 + q19^2*q2*s51^2 - q10*q2^2*s51^2 + 
       q13*q2^2*s51^2 - q19*q2^2*s51^2 - 3*q1*q18*q3*s51^2 + 
       3*q10*q18*q3*s51^2 + 3*q1*q2*q3*s51^2 - q2^2*q3*s51^2 + 
       q2*q3^2*s51^2 + q1*q18*q7*s51^2 - 3*q10*q18*q7*s51^2 - 
       q1*q19*q7*s51^2 + 2*q19^2*q7*s51^2 - 2*q1*q2*q7*s51^2 + 
       3*q19*q2*q7*s51^2 - 2*q1*q3*q7*s51^2 - 3*q10*q3*q7*s51^2 + 
       3*q2*q3*q7*s51^2 - q3^2*q7*s51^2 + 2*q1*q3*q8*s51^2 + q1*q8^2*s51^2 + 
       q2*q9^2*s51^2 - 3*q19^2*q2*q7*s12*s51^2 + 2*q13*q2^2*q7*s12*s51^2 - 
       2*q19*q2^2*q7*s12*s51^2 - 2*q2^2*q3*q7*s12*s51^2 + 
       2*q2*q3^2*q7*s12*s51^2 + 2*q2^2*q7*q8*s12*s51^2 + 
       q19^2*q2^2*q7*s12^2*s51^2 - q2^2*q7*q8^2*s12^2*s51^2 - 
       2*q1^2*q10*q19*s23*s51^2 + 3*q1*q10*q19^2*s23*s51^2 - 
       2*q1^2*q10*q9*s23*s51^2 - q1^2*q10*q19^2*s23^2*s51^2 + 
       q1^2*q10*q9^2*s23^2*s51^2 + q10*q18*q7^2*s34*s51^2 - 
       q10*q4*q7^2*s34*s51^2 + q10*q19^2*q2*s45*s51^2 - 
       q10*q19*q2^2*s45*s51^2 - q1^2*q2*q3*s45*s51^2 - 
       3*q1*q18*q3^2*s45*s51^2 + q10*q18*q3^2*s45*s51^2 - 
       q1^2*q19*q7*s45*s51^2 - q1*q19^2*q7*s45*s51^2 + q1^2*q3*q7*s45*s51^2 - 
       q10*q3^2*q7*s45*s51^2 + 3*q1*q3^2*q8*s45*s51^2 + 
       2*q1*q3*q8^2*s45*s51^2 - q1*q18*q3^3*s45^2*s51^2 + 
       q1*q3^3*q8*s45^2*s51^2 + q1*q3^2*q8^2*s45^2*s51^2 + 
       q10*q19^2*q2*s51^3 - q10*q19*q2^2*s51^3 + q1^2*q2*q3*s51^3 - 
       q1^2*q19*q7*s51^3 - q1*q19^2*q7*s51^3 - q1^2*q2*q7*s51^3 + 
       q13*q2^2*q7*s51^3 - q1^2*q3*q7*s51^3 + 3*q1*q2*q3*q7*s51^3 - 
       q2^2*q3*q7*s51^3 + q2*q3^2*q7*s51^3 + q1^2*q2*q3*q7*s51^4])/2 + 
   ((-2*F[1, 1, 9]^2 + 2*F[1, 1, 10]^2)*r[2*q1 - 2*q10 + 2*q16 + 3*q2 + 
       2*q22 - 6*q3 - 3*q7 - 2*q3*q5*s12 - 6*q3*q7*s12 + 2*q1*q22*s23 - 
       q10*q22*s23 - 2*q22*q3*s23 - 2*q3*q5*s23 + q5^2*s23 - 
       q3*q5^2*s12*s23 + q1^2*q22*s23^2 - q1^2*q5*s23^2 + q1*q5^2*s23^2 - 
       q3*q5^2*s23^2 - q1^2*s34 - q1*q16*s34 - q1*q2*s34 + 2*q10*q2*s34 - 
       q16*q2*s34 - q1*q22*s34 - q16*q5*s34 - 4*q10*q7*s34 - 2*q16*q7*s34 - 
       q1^2*q22*s23*s34 + q10^2*q2*s34^2 - q10*q2^2*s34^2 + q16*q2^2*s34^2 - 
       q10^2*q7*s34^2 - 2*q1^2*s45 - 2*q10^2*s45 + 2*q1*q16*s45 - 
       6*q1*q2*s45 + 2*q16*q2*s45 - q1*q22*s45 + 3*q10*q22*s45 + 
       2*q2*q22*s45 - 3*q10*q3*s45 + 2*q22*q3*s45 - 10*q10*q5*s45 - 
       4*q3*q5*s45 - q5^2*s45 - 12*q10*q7*s45 - 6*q3*q7*s45 - 4*q5*q7*s45 - 
       q3*q5^2*s12*s45 - 3*q3*q5*q7*s12*s45 - 2*q1^2*q22*s23*s45 + 
       3*q1*q10*q22*s23*s45 + 2*q1^2*q5*s23*s45 - 3*q1*q10*q5*s23*s45 - 
       3*q10*q3*q5*s23*s45 - 2*q1*q5^2*s23*s45 - q3*q5^2*s23*s45 + 
       q1^2*q10*q22*s23^2*s45 - q1^2*q10*q5*s23^2*s45 + 
       q1*q10*q5^2*s23^2*s45 - q10*q3*q5^2*s23^2*s45 + q1^2*q2*s34*s45 + 
       q16*q2^2*s34*s45 + 2*q1^2*q22*s34*s45 + q1*q2*q22*s34*s45 - 
       q10*q2*q5*s34*s45 + q16*q2*q5*s34*s45 - 4*q10^2*q7*s34*s45 - 
       5*q10*q5*q7*s34*s45 + q10^2*q2*q5*s34^2*s45 - q10*q2^2*q5*s34^2*s45 + 
       q16*q2^2*q5*s34^2*s45 - q10^2*q5*q7*s34^2*s45 + 2*q1^2*q2*s45^2 - 
       3*q1*q16*q2*s45^2 + q1*q2^2*s45^2 - q16*q2^2*s45^2 + q1^2*q22*s45^2 - 
       3*q1*q10*q22*s45^2 - q1*q2*q22*s45^2 - q10^2*q3*s45^2 - 
       q1^2*q5*s45^2 + 3*q1*q10*q5*s45^2 - 3*q10^2*q5*s45^2 - 
       5*q10*q3*q5*s45^2 + q1*q5^2*s45^2 - 3*q10*q5^2*s45^2 - q3*q5^2*s45^2 - 
       5*q10^2*q7*s45^2 - 8*q10*q3*q7*s45^2 - 11*q10*q5*q7*s45^2 - 
       5*q3*q5*q7*s45^2 - q5^2*q7*s45^2 - q3*q5^2*q7*s12*s45^2 - 
       2*q1^2*q10*q22*s23*s45^2 + 2*q1^2*q10*q5*s23*s45^2 - 
       q10^2*q3*q5*s23*s45^2 - 2*q1*q10*q5^2*s23*s45^2 - 
       q10*q3*q5^2*s23*s45^2 - q1^2*q2*q22*s34*s45^2 - 
       3*q10^2*q5*q7*s34*s45^2 - q10*q5^2*q7*s34*s45^2 + q1*q16*q2^2*s45^3 + 
       q1^2*q10*q22*s45^3 - q1^2*q10*q5*s45^3 - q10^2*q3*q5*s45^3 + 
       q1*q10*q5^2*s45^3 - q10*q3*q5^2*s45^3 - 2*q10^2*q3*q7*s45^3 - 
       3*q10^2*q5*q7*s45^3 - 6*q10*q3*q5*q7*s45^3 - 2*q10*q5^2*q7*s45^3 - 
       q3*q5^2*q7*s45^3 - q10^2*q3*q5*q7*s45^4 - q10*q3*q5^2*q7*s45^4 + 
       5*q1*q2*s51 + 2*q2^2*s51 + q10*q22*s51 + q2*q22*s51 - 3*q2*q3*s51 + 
       2*q22*q3*s51 - 2*q1*q7*s51 - 3*q10*q7*s51 + 2*q2*q7*s51 - 
       4*q3*q7*s51 - q2*q3*q7*s12*s51 - q1^2*q2*s34*s51 + q16*q2^2*s34*s51 - 
       q10^2*q7*s34*s51 - q1*q2*q7*s34*s51 - 2*q1^2*q2*s45*s51 - 
       q1*q16*q2*s45*s51 - q1*q2^2*s45*s51 - q16*q2^2*s45*s51 + 
       3*q1*q2*q3*s45*s51 - 2*q10^2*q7*s45*s51 - q1*q3*q7*s45*s51 - 
       3*q10*q3*q7*s45*s51 + q1*q16*q2^2*s45^2*s51 - q1^2*q2*q3*s45^2*s51 - 
       q10^2*q3*q7*s45^2*s51 + 2*q1^2*q2*s51^2 + q1*q2^2*s51^2 - 
       3*q1*q2*q3*s51^2 - 2*q2^2*q3*s51^2 - 2*q1^2*q7*s51^2 + 
       4*q1*q2*q7*s51^2 + q2^2*q7*s51^2 + 3*q1*q3*q7*s51^2 - 
       2*q2*q3*q7*s51^2 - q2^2*q3*q7*s12*s51^2 - q1^2*q2*q7*s34*s51^2 + 
       q1^2*q2*q3*s45*s51^2 + q1*q2^2*q3*s45*s51^2 - q1^2*q3*q7*s45*s51^2 - 
       q1^2*q2*q3*s51^3 - q1*q2^2*q3*s51^3 + 2*q1^2*q2*q7*s51^3 + 
       q1*q2^2*q7*s51^3 + q1^2*q3*q7*s51^3 - 2*q1*q2*q3*q7*s51^3 - 
       2*q2^2*q3*q7*s51^3 - q1^2*q2*q3*q7*s51^4 - q1*q2^2*q3*q7*s51^4])/2 + 
   ((-2*F[1, 1, 9] + 2*F[1, 1, 10])*r[-6*q1 - 5*q10 - 4*q16 - 17*q2 - 4*q22 - 
       q3 - 10*q5 + 11*q7 - q9 + 5*q3*q5*s12 - 5*q3*q7*s12 - q1*q10*s23 + 
       2*q1*q22*s23 - 4*q22*q3*s23 - 8*q1*q5*s23 - 2*q16*q5*s23 + 
       5*q3*q5*s23 - 2*q5^2*s23 + q1*q9*s23 + q3*q5^2*s12*s23 + 
       q1^2*q10*s23^2 - q1^2*q5*s23^2 - 2*q16*q3*q5*s23^2 - q1*q5^2*s23^2 + 
       q3*q5^2*s23^2 + q1^2*s34 + 5*q1*q2*s34 - 9*q10*q2*s34 + 2*q16*q2*s34 + 
       2*q1*q22*s34 - 2*q2*q22*s34 + 3*q1*q5*s34 + 5*q10*q7*s34 - 
       4*q16*q7*s34 + q1^2*q5*s23*s34 + q1*q5^2*s23*s34 - q10^2*q2*s34^2 - 
       q10*q2^2*s34^2 + q10^2*q7*s34^2 + q2^2*q9*s34^2 + 2*q1^2*s45 + 
       3*q1*q10*s45 - 2*q1*q16*s45 + 18*q1*q2*s45 - 4*q10*q2*s45 - 
       2*q16*q2*s45 - 2*q1*q22*s45 + 6*q10*q22*s45 - 2*q2*q22*s45 + 
       3*q1*q3*s45 + 6*q10*q3*s45 + 4*q22*q3*s45 + 9*q1*q5*s45 + 
       6*q10*q5*s45 + 4*q16*q5*s45 + 12*q3*q5*s45 + q5^2*s45 + 
       26*q10*q7*s45 + 17*q3*q7*s45 + 8*q5*q7*s45 + 2*q2*q9*s45 - q5*q9*s45 + 
       q3*q5^2*s12*s45 + 6*q3*q5*q7*s12*s45 - q1*q10^2*s23*s45 + 
       2*q1*q10*q22*s23*s45 + 2*q1^2*q5*s23*s45 - 5*q1*q10*q5*s23*s45 + 
       7*q10*q3*q5*s23*s45 + 2*q16*q3*q5*s23*s45 + 2*q1*q5^2*s23*s45 + 
       q3*q5^2*s23*s45 - q1^2*q10*q5*s23^2*s45 - q1*q10*q5^2*s23^2*s45 + 
       q10*q3*q5^2*s23^2*s45 - q1^2*q2*s34*s45 - q10^2*q2*s34*s45 - 
       q10*q2^2*s34*s45 - 2*q1*q2*q22*s34*s45 - 2*q1^2*q5*s34*s45 - 
       3*q1*q2*q5*s34*s45 - 7*q10*q2*q5*s34*s45 + 2*q16*q2*q5*s34*s45 - 
       2*q1*q5^2*s34*s45 + 4*q10^2*q7*s34*s45 + 9*q10*q5*q7*s34*s45 - 
       2*q2^2*q9*s34*s45 - 2*q2*q5*q9*s34*s45 - q10^2*q2*q5*s34^2*s45 - 
       q10*q2^2*q5*s34^2*s45 + q10^2*q5*q7*s34^2*s45 + q2^2*q5*q9*s34^2*s45 - 
       q1^2*q10*s45^2 + 2*q1*q10^2*s45^2 - 2*q1^2*q2*s45^2 + 
       3*q1*q10*q2*s45^2 + q10^2*q2*s45^2 + 2*q1*q16*q2*s45^2 - 
       q1*q2^2*s45^2 + q10*q2^2*s45^2 - 2*q1*q10*q22*s45^2 + q10^2*q3*s45^2 - 
       q1^2*q5*s45^2 + 5*q1*q10*q5*s45^2 + 3*q10^2*q5*s45^2 - 
       q1*q2*q5*s45^2 + 13*q10*q3*q5*s45^2 - q1*q5^2*s45^2 + 
       3*q10*q5^2*s45^2 + q3*q5^2*s45^2 + 5*q10^2*q7*s45^2 + 
       19*q10*q3*q7*s45^2 + 23*q10*q5*q7*s45^2 + 13*q3*q5*q7*s45^2 + 
       q5^2*q7*s45^2 + q2*q5*q9*s45^2 + q3*q5^2*q7*s12*s45^2 + 
       2*q1^2*q10*q5*s23*s45^2 + q10^2*q3*q5*s23*s45^2 + 
       2*q1*q10*q5^2*s23*s45^2 + q10*q3*q5^2*s23*s45^2 + 
       q1^2*q2*q5*s34*s45^2 + q1*q2*q5^2*s34*s45^2 + 3*q10^2*q5*q7*s34*
        s45^2 + q10*q5^2*q7*s34*s45^2 - q2*q5^2*q9*s34*s45^2 - 
       q1*q10^2*q2*s45^3 - q1*q10*q2^2*s45^3 - q1^2*q10*q5*s45^3 + 
       q10^2*q3*q5*s45^3 - q1*q10*q5^2*s45^3 + q10*q3*q5^2*s45^3 + 
       2*q10^2*q3*q7*s45^3 + 3*q10^2*q5*q7*s45^3 + 14*q10*q3*q5*q7*s45^3 + 
       2*q10*q5^2*q7*s45^3 + q3*q5^2*q7*s45^3 + q10^2*q3*q5*q7*s45^4 + 
       q10*q3*q5^2*q7*s45^4 - 17*q1*q2*s51 - 4*q10*q2*s51 - 2*q16*q2*s51 - 
       3*q2^2*s51 + 2*q10*q22*s51 + 2*q16*q3*s51 + 10*q2*q3*s51 + 
       4*q22*q3*s51 + 11*q1*q7*s51 + 8*q10*q7*s51 - 10*q2*q7*s51 - 
       2*q22*q7*s51 - 15*q3*q7*s51 + q10*q9*s51 + 4*q2*q3*q7*s12*s51 + 
       q1*q10^2*s23*s51 - q1^2*q10*q9*s23^2*s51 + q1^2*q2*s34*s51 - 
       q10^2*q2*s34*s51 - q10*q2^2*s34*s51 + q10^2*q7*s34*s51 + 
       5*q1*q2*q7*s34*s51 - 2*q2*q22*q7*s34*s51 - 2*q2^2*q9*s34*s51 + 
       2*q1^2*q2*s45*s51 + 3*q1*q10*q2*s45*s51 + q10^2*q2*s45*s51 + 
       2*q1*q16*q2*s45*s51 + q1*q2^2*s45*s51 + q10*q2^2*s45*s51 - 
       2*q1*q16*q3*s45*s51 - 7*q1*q2*q3*s45*s51 + 2*q10^2*q7*s45*s51 - 
       2*q10*q22*q7*s45*s51 + 6*q1*q3*q7*s45*s51 + 6*q10*q3*q7*s45*s51 + 
       q2^2*q9*s45*s51 - q1*q10^2*q2*s45^2*s51 - q1*q10*q2^2*s45^2*s51 + 
       q1^2*q2*q3*s45^2*s51 + q10^2*q3*q7*s45^2*s51 - 2*q1^2*q2*s51^2 - 
       q1*q2^2*s51^2 + 11*q1*q2*q3*s51^2 + 2*q2^2*q3*s51^2 + 
       2*q1^2*q7*s51^2 - 16*q1*q2*q7*s51^2 - q2^2*q7*s51^2 - 
       2*q10*q22*q7*s51^2 - 11*q1*q3*q7*s51^2 + 13*q2*q3*q7*s51^2 + 
       q2^2*q9*s51^2 + q2^2*q3*q7*s12*s51^2 - q1*q10^2*q9*s23*s51^2 + 
       q1^2*q2*q7*s34*s51^2 - q1^2*q2*q3*s45*s51^2 - q1*q2^2*q3*s45*s51^2 + 
       q1^2*q3*q7*s45*s51^2 + q1^2*q2*q3*s51^3 + q1*q2^2*q3*s51^3 - 
       2*q1^2*q2*q7*s51^3 - q1*q2^2*q7*s51^3 - q1^2*q3*q7*s51^3 + 
       10*q1*q2*q3*q7*s51^3 + 2*q2^2*q3*q7*s51^3 + q1^2*q2*q3*q7*s51^4 + 
       q1*q2^2*q3*q7*s51^4])/2 + 
   (r[3*q2 + 7*q3 + 2*q4 + 9*q5 + 2*q7 - 4*q9 + 2*q2*q3*s12 + 2*q2*q5*s12 + 
       2*q3*q5*s12 + 2*q4*q5*s12 - q2*q7*s12 + 6*q3*q7*s12 + 2*q4*q7*s12 + 
       q5*q7*s12 - 2*q3*q4*q5*s12^2 + 2*q3*q5*q7*s12^2 + 2*q1*q10*s23 - 
       2*q10^2*s23 - 2*q10*q3*s23 + 2*q10*q4*s23 + q1*q5*s23 + 8*q10*q5*s23 + 
       q3*q5*s23 - 2*q1*q9*s23 - 2*q10*q9*s23 + 2*q5*q9*s23 - 
       2*q3*q4*q5*s12*s23 + q1*q10*q5*s23^2 + q10*q3*q5*s23^2 - 
       2*q3*q4*q5*s23^2 - 2*q1*q10*q9*s23^2 + 2*q10*q4*s34 - 2*q1*q5*s34 + 
       10*q10*q5*s34 + q2*q5*s34 - 2*q4*q5*s34 + 6*q10*q7*s34 + q2*q7*s34 + 
       2*q5*q7*s34 - 2*q10*q9*s34 - 2*q2*q9*s34 + 2*q5*q9*s34 + 
       q10^2*q2*s34^2 + 2*q10*q2*q5*s34^2 + q10^2*q7*s34^2 + 
       2*q10*q4*q7*s34^2 + 2*q10*q5*q7*s34^2 + 2*q2*q5*q9*s34^2 - 
       2*q1*q10*s45 + 2*q10^2*s45 - 2*q1*q2*s45 + q1*q3*s45 + 4*q10*q3*s45 - 
       2*q2*q3*s45 - q1*q5*s45 + 2*q10*q5*s45 - 2*q2*q5*s45 + 10*q10*q7*s45 + 
       4*q3*q7*s45 + 3*q5*q7*s45 + 2*q1*q9*s45 + 4*q2*q9*s45 - 2*q5*q9*s45 + 
       2*q1*q10^2*s23*s45 - 2*q1*q10*q5*s23*s45 - 2*q10^2*q5*s23*s45 - 
       2*q10*q3*q5*s23*s45 - q1*q10^2*q5*s23^2*s45 - q10^2*q3*q5*s23^2*s45 + 
       2*q10^2*q5*s34*s45 + 2*q1*q2*q5*s34*s45 + 2*q10*q2*q5*s34*s45 + 
       2*q10^2*q7*s34*s45 + 6*q10*q5*q7*s34*s45 - 2*q2*q5*q9*s34*s45 + 
       q10^2*q2*q5*s34^2*s45 + q10^2*q5*q7*s34^2*s45 - 2*q1*q10^2*s45^2 + 
       3*q1*q10*q5*s45^2 + 2*q10^2*q5*s45^2 + 2*q10*q2*q5*s45^2 + 
       2*q10*q3*q5*s45^2 + q10^2*q7*s45^2 + 6*q10*q3*q7*s45^2 + 
       6*q10*q5*q7*s45^2 + 2*q3*q5*q7*s45^2 + 2*q2*q5*q9*s45^2 + 
       2*q1*q10^2*q5*s23*s45^2 + 2*q10^2*q5*q7*s34*s45^2 - 
       q1*q10^2*q5*s45^3 - 2*q1*q10*q2*q5*s45^3 + q10^2*q5*q7*s45^3 + 
       2*q10*q3*q5*q7*s45^3 + 3*q1*q10*s51 + q10^2*s51 + q1*q3*s51 + 
       2*q10*q3*s51 - 4*q2*q3*s51 + 2*q10*q4*s51 + 8*q10*q7*s51 + 
       2*q2*q7*s51 + 6*q3*q7*s51 + 2*q4*q7*s51 - 2*q10*q9*s51 + 2*q2*q9*s51 - 
       2*q2*q3*q7*s12*s51 - 2*q1*q10*q9*s23*s51 + 2*q10*q4*q7*s34*s51 - 
       q1*q10^2*s45*s51 + 2*q1*q2*q3*s45*s51 + 6*q10*q3*q7*s45*s51 + 
       2*q10*q3*q7*s51^2 - 2*q2*q3*q7*s51^2 + 2*q10*q4*q7*s51^2 - 
       2*q1*q10*q9*s51^2]*(2*F[1, 1, 5]^2 - 4*F[1, 1, 5]*F[1, 1, 6] + 
      2*F[1, 1, 6]^2 + 4*F[2, 1, 7] + 4*F[2, 1, 8] - (2*tci[1, 1]^2)/3))/2 + 
   (r[-q1 + 16*q10 - 2*q2 + 28*q3 + 4*q4 + 10*q6 - 9*q8 + 14*q2*q3*s12 + 
       10*q3^2*s12 + 14*q3*q5*s12 + 4*q4*q5*s12 + 4*q3*q7*s12 + 4*q4*q7*s12 - 
       2*q2*q8*s12 + 7*q3*q8*s12 - q3^3*s12^2 - 4*q3*q4*q5*s12^2 + 
       3*q2*q3*q7*s12^2 + 3*q3^2*q7*s12^2 + 4*q3*q5*q7*s12^2 - 
       3*q2*q7*q8*s12^2 + 4*q1*q10*s23 + 7*q1*q3*s23 + 4*q10*q3*s23 + 
       5*q3^2*s23 + 4*q10*q4*s23 + 6*q1*q5*s23 + 8*q10*q5*s23 + 9*q3*q5*s23 + 
       6*q3*q6*s23 - 2*q5*q6*s23 - 4*q3*q4*q5*s12*s23 + q3^3*q5*s12^2*s23 - 
       3*q1*q10*q5*s23^2 + 7*q10*q3*q5*s23^2 - 4*q3*q4*q5*s23^2 + 
       q3^3*q5*s12*s23^2 + 4*q10*q4*s34 + 8*q10*q5*s34 - 4*q4*q5*s34 - 
       2*q5*q6*s34 + 16*q10*q7*s34 + 4*q5*q7*s34 + 3*q1*q8*s34 + 
       4*q10*q4*q7*s34^2 + 4*q10*q5*q7*s34^2 - 18*q1*q10*s45 - 4*q10*q2*s45 - 
       14*q1*q3*s45 - 15*q2*q3*s45 - 5*q3^2*s45 - 6*q1*q5*s45 + 
       16*q10*q5*s45 + 6*q2*q5*s45 - 10*q3*q5*s45 + 2*q5*q6*s45 + 
       6*q10*q7*s45 - 4*q3*q7*s45 + 8*q5*q7*s45 + 6*q1*q8*s45 - 9*q3*q8*s45 + 
       2*q3^3*s12*s45 - 3*q3^2*q5*s12*s45 - 4*q3*q5*q7*s12*s45 + 
       q3^3*q5*s12^2*s45 + q3^3*s23*s45 + 15*q1*q10*q5*s23*s45 - 
       3*q10*q3*q5*s23*s45 - 2*q3^2*q5*s23*s45 + q3^3*q5*s12*s23*s45 + 
       q10*q3^2*q5*s23^2*s45 + q3^3*q5*s23^2*s45 + 2*q2*q5*q6*s34*s45 + 
       12*q10*q5*q7*s34*s45 + 4*q1*q10*q2*s45^2 + 4*q1*q2*q3*s45^2 - 
       q10*q3^2*s45^2 + 2*q3^3*s45^2 - 15*q1*q10*q5*s45^2 - 
       3*q10*q2*q5*s45^2 - 5*q10*q3*q5*s45^2 - 2*q3^2*q5*s45^2 - 
       5*q10*q3*q7*s45^2 - 5*q3^2*q7*s45^2 + 5*q10*q5*q7*s45^2 - 
       3*q3*q5*q7*s45^2 + 3*q1*q3*q8*s45^2 + q3^3*q5*s12*s45^2 + 
       3*q3^3*q7*s12*s45^2 - 3*q3^2*q5*q7*s12*s45^2 + 
       q3^3*q5*q7*s12^2*s45^2 + q10*q3^3*s23*s45^2 - q10*q3^2*q5*s23*s45^2 + 
       q3^3*q5*s23*s45^2 + q10*q3^3*q5*s23^2*s45^2 + 2*q10*q3^3*s45^3 + 
       3*q1*q10*q2*q5*s45^3 - q10*q3^2*q5*s45^3 + q3^3*q5*s45^3 - 
       2*q10*q3^2*q7*s45^3 + 3*q3^3*q7*s45^3 - 5*q10*q3*q5*q7*s45^3 - 
       2*q3^2*q5*q7*s45^3 + q3^3*q5*q7*s12*s45^3 + q10*q3^3*q5*s23*s45^3 + 
       q10*q3^3*q5*s45^4 + 3*q10*q3^3*q7*s45^4 - q10*q3^2*q5*q7*s45^4 + 
       q3^3*q5*q7*s45^4 + q10*q3^3*q5*q7*s45^5 - q1*q10*s51 - q10*q2*s51 + 
       2*q1*q3*s51 + 3*q10*q3*s51 + 8*q2*q3*s51 - q3^2*s51 + 4*q10*q4*s51 + 
       2*q10*q6*s51 - 6*q3*q6*s51 + 5*q10*q7*s51 - 4*q2*q7*s51 + 
       3*q3*q7*s51 + 4*q4*q7*s51 + 6*q6*q7*s51 - 6*q1*q8*s51 + 9*q3*q8*s51 - 
       7*q2*q3^2*s12*s51 - q3^3*s12*s51 + 12*q2*q3*q7*s12*s51 + 
       6*q3^2*q7*s12*s51 - 2*q2*q7*q8*s12*s51 - 3*q2*q3^2*q7*s12^2*s51 + 
       4*q10*q4*q7*s34*s51 + q1*q10*q2*s45*s51 + q1*q2*q3*s45*s51 + 
       5*q1*q3^2*s45*s51 + 5*q2*q3^2*s45*s51 + 2*q3^3*s45*s51 + 
       4*q1*q10*q6*s45*s51 + 6*q1*q3*q6*s45*s51 + 3*q10*q3*q7*s45*s51 + 
       6*q10*q6*q7*s45*s51 - 10*q1*q3*q8*s45*s51 + 5*q3^2*q8*s45*s51 - 
       q1*q2*q3^2*s45^2*s51 + q10*q3^3*s45^2*s51 - q10*q3^2*q7*s45^2*s51 + 
       3*q3^3*q7*s45^2*s51 - 4*q1*q3^2*q8*s45^2*s51 + 
       3*q10*q3^3*q7*s45^3*s51 - 3*q2*q3^2*s51^2 + 3*q10*q3*q7*s51^2 + 
       9*q2*q3*q7*s51^2 + 3*q3^2*q7*s51^2 + 4*q10*q4*q7*s51^2 + 
       6*q10*q6*q7*s51^2 + 3*q1*q3*q8*s51^2 - 6*q2*q3^2*q7*s12*s51^2 + 
       4*q1*q3^2*q8*s45*s51^2 + q10*q3^3*q7*s45^2*s51^2 + 
       q1*q3^3*q8*s45^2*s51^2 - 3*q2*q3^2*q7*s51^3]*
     (F[1, 1, 2]^2 - F[1, 1, 5]^2 - 2*F[1, 1, 2]*F[1, 1, 7] + 
      2*F[1, 1, 5]*F[1, 1, 7] + 2*F[2, 1, 4] - 2*F[2, 1, 7] - tci[1, 1]^2/3))/
    2 + (r[-8*q1 - 19*q10 - 2*q2 - 22*q3 + 4*q4 - 2*q5 - 4*q6 - 8*q7 - 6*q9 - 
       4*q3*q5*s12 + 4*q4*q5*s12 - 8*q3*q7*s12 + 4*q4*q7*s12 - 
       4*q3*q4*q5*s12^2 - 4*q3*q5*q7*s12^2 - 3*q1*q10*s23 - 9*q10^2*s23 - 
       8*q10*q3*s23 + 4*q10*q4*s23 - 12*q10*q5*s23 + 7*q3*q5*s23 + 
       10*q3*q6*s23 - 6*q5*q6*s23 - 4*q10*q9*s23 - 4*q3*q4*q5*s12*s23 - 
       3*q1*q10^2*s23^2 - 3*q10*q3*q5*s23^2 - 4*q3*q4*q5*s23^2 - 
       6*q3*q5*q6*s23^2 - 9*q10^2*s34 - 8*q10*q2*s34 + 4*q10*q4*s34 - 
       16*q10*q5*s34 - 4*q4*q5*s34 - 2*q2*q6*s34 - 2*q10*q7*s34 - 
       4*q5*q7*s34 - 7*q10*q9*s34 - 6*q2*q9*s34 + 2*q5*q9*s34 - 
       3*q10^2*q2*s34^2 - 3*q10*q2*q5*s34^2 + 4*q10*q4*q7*s34^2 - 
       4*q10*q5*q7*s34^2 + 3*q2*q5*q9*s34^2 - 2*q10^2*s45 + 2*q10*q2*s45 - 
       4*q10*q3*s45 + 3*q10*q5*s45 + 3*q3*q5*s45 + 6*q5*q6*s45 - 
       13*q3*q7*s45 + 2*q2*q9*s45 - 4*q3*q5*q7*s12*s45 + 5*q1*q10^2*s23*s45 - 
       4*q10^3*s23*s45 - q10^2*q3*s23*s45 - 3*q10^2*q5*s23*s45 + 
       3*q10*q3*q5*s23*s45 + 6*q3*q5*q6*s23*s45 - q1*q10^3*s23^2*s45 - 
       5*q10^3*s34*s45 - q10^2*q2*s34*s45 - 6*q10^2*q5*s34*s45 - 
       q10^2*q7*s34*s45 - 4*q10*q5*q7*s34*s45 - 2*q2*q5*q9*s34*s45 - 
       3*q10^2*q2*q5*s34^2*s45 - 2*q10^3*q7*s34^2*s45 - q1*q10^2*s45^2 - 
       4*q10^3*s45^2 - 3*q1*q10*q2*s45^2 + q10^2*q2*s45^2 + 
       2*q10^2*q5*s45^2 + 5*q10*q3*q5*s45^2 + q10*q3*q7*s45^2 + 
       5*q10*q5*q7*s45^2 + 3*q3*q5*q7*s45^2 + 2*q1*q10^3*s23*s45^2 - 
       q10^3*q3*s23*s45^2 - 3*q10^3*q5*s23*s45^2 + q10^2*q3*q5*s23*s45^2 - 
       q10^3*q3*q5*s23^2*s45^2 - 3*q10^3*q5*s34*s45^2 - 
       7*q10^3*q7*s34*s45^2 + q10^2*q5*q7*s34*s45^2 - 
       q10^3*q5*q7*s34^2*s45^2 - q1*q10^3*s45^3 - q1*q10^2*q2*s45^3 - 
       2*q10^3*q3*s45^3 - 3*q10^3*q5*s45^3 + q10^2*q3*q5*s45^3 - 
       8*q10^3*q7*s45^3 + q10^2*q3*q7*s45^3 + 2*q10^2*q5*q7*s45^3 + 
       5*q10*q3*q5*q7*s45^3 - q10^3*q3*q5*s23*s45^3 - 
       3*q10^3*q5*q7*s34*s45^3 - q10^3*q3*q5*s45^4 - 3*q10^3*q3*q7*s45^4 - 
       3*q10^3*q5*q7*s45^4 + q10^2*q3*q5*q7*s45^4 - q10^3*q3*q5*q7*s45^5 - 
       q1*q10*s51 - 3*q10^2*s51 - 2*q10*q2*s51 + 2*q1*q3*s51 - 7*q10*q3*s51 + 
       2*q2*q3*s51 + 4*q10*q4*s51 - 6*q10*q6*s51 - 4*q3*q6*s51 - 
       6*q1*q7*s51 + 2*q10*q7*s51 + 8*q2*q7*s51 - 11*q3*q7*s51 + 
       4*q4*q7*s51 + 3*q10*q9*s51 + 3*q2*q9*s51 - 2*q1*q10^2*s23*s51 + 
       2*q1*q10*q9*s23*s51 + 5*q10^2*q9*s23*s51 + q1*q10^3*s23^2*s51 + 
       2*q1*q10^2*q9*s23^2*s51 - 2*q10^3*s34*s51 - q10^2*q2*s34*s51 - 
       2*q10^2*q7*s34*s51 + 4*q10*q4*q7*s34*s51 - 2*q2*q6*q7*s34*s51 - 
       q10^3*q7*s34^2*s51 + q1*q10^2*s45*s51 - q10^3*s45*s51 + 
       q1*q10*q2*s45*s51 + q10^2*q2*s45*s51 - q10^2*q3*s45*s51 - 
       2*q1*q2*q3*s45*s51 + 6*q1*q10*q6*s45*s51 + 4*q1*q3*q6*s45*s51 - 
       3*q10^2*q7*s45*s51 - 6*q1*q3*q7*s45*s51 - 11*q10*q3*q7*s45*s51 - 
       5*q10^3*q7*s34*s45*s51 - q1*q10^3*s45^2*s51 - q1*q10^2*q2*s45^2*s51 - 
       q10^3*q3*s45^2*s51 - 7*q10^3*q7*s45^2*s51 - q10^2*q3*q7*s45^2*s51 - 
       3*q10^3*q3*q7*s45^3*s51 + 3*q1*q2*q3*s51^2 - q10^2*q7*s51^2 - 
       7*q10*q3*q7*s51^2 + 3*q2*q3*q7*s51^2 + 4*q10*q4*q7*s51^2 + 
       2*q1*q10^2*q9*s23*s51^2 - q1*q10^3*q9*s23^2*s51^2 - 
       q10^3*q7*s34*s51^2 - 2*q10^3*q7*s45*s51^2 - q10^2*q3*q7*s45*s51^2 - 
       q10^3*q3*q7*s45^2*s51^2 + 3*q1*q2*q3*q7*s51^3]*
     (-F[1, 1, 2]^2 + F[1, 1, 9]^2 + 2*F[1, 1, 2]*F[1, 1, 10] - 
      2*F[1, 1, 9]*F[1, 1, 10] - 2*F[2, 1, 11] + 2*F[2, 1, 15] + 
      tci[1, 1]^2/3))/2 + 
   (r[-5*q1 - 2*q10 - 13*q2 - 14*q3 + 42*q4 - 10*q5 + 11*q6 + 6*q7 - 12*q8 - 
       12*q9 - q2*q3*s12 + 4*q2*q4*s12 + 10*q3*q4*s12 - 4*q4^2*s12 - 
       5*q3*q5*s12 + 8*q4*q5*s12 - 4*q2*q7*s12 - 10*q3*q7*s12 + 8*q4*q7*s12 + 
       12*q4*q8*s12 - 4*q3*q4^2*s12^2 - 4*q3*q5*q7*s12^2 + 4*q2*q4*q8*s12^2 + 
       4*q2*q7*q8*s12^2 - 8*q1*q10*s23 + 4*q1*q4*s23 + 8*q10*q4*s23 + 
       8*q3*q4*s23 - 4*q4^2*s23 - 3*q1*q5*s23 - 8*q10*q5*s23 - 4*q3*q5*s23 + 
       10*q4*q5*s23 + 4*q3*q6*s23 - 4*q5*q6*s23 + 4*q10*q9*s23 + 
       12*q4*q9*s23 - 4*q3*q4^2*s12*s23 - 2*q3*q4*q5*s12*s23 - 
       4*q4^2*q5*s12*s23 + 4*q3*q4^2*q5*s12^2*s23 - 4*q10*q3*q5*s23^2 - 
       4*q4^2*q5*s23^2 - q3*q5*q6*s23^2 + 4*q1*q10*q9*s23^2 + 
       4*q1*q4*q9*s23^2 + 4*q3*q4^2*q5*s12*s23^2 - 3*q10*q2*s34 - 
       4*q1*q4*s34 + 12*q10*q4*s34 + 4*q2*q4*s34 - 8*q10*q5*s34 + 
       4*q2*q5*s34 + 3*q2*q6*s34 - 3*q5*q6*s34 + 5*q10*q7*s34 + 4*q4*q7*s34 - 
       4*q5*q7*s34 + 8*q1*q8*s34 - 12*q4*q8*s34 - 12*q2*q9*s34 + 
       12*q4*q9*s34 + 4*q5*q9*s34 + 4*q10*q4*q7*s34^2 - 4*q10*q5*q7*s34^2 + 
       4*q1*q4*q8*s34^2 + 4*q2*q4*q9*s34^2 + 4*q2*q5*q9*s34^2 + 
       8*q1*q10*s45 - q1*q3*s45 - 6*q10*q3*s45 + q2*q3*s45 + 3*q1*q5*s45 - 
       12*q10*q5*s45 - q2*q5*s45 - 2*q3*q5*s45 + 4*q5*q6*s45 - 5*q10*q7*s45 - 
       10*q3*q7*s45 - 6*q5*q7*s45 + 4*q1*q8*s45 + 4*q2*q9*s45 - 
       2*q3*q5*q7*s12*s45 - 2*q1*q10*q5*s23*s45 - 2*q10*q3*q5*s23*s45 + 
       q3*q5*q6*s23*s45 - 2*q10*q2*q5*s34*s45 + 3*q2*q5*q6*s34*s45 - 
       10*q10*q5*q7*s34*s45 - 4*q2*q5*q9*s34*s45 + 2*q1*q10*q5*s45^2 - 
       4*q10*q3*q5*s45^2 - 10*q10*q3*q7*s45^2 - 10*q10*q5*q7*s45^2 - 
       4*q3*q5*q7*s45^2 - 4*q10*q3*q5*q7*s45^3 + 4*q1*q3*s51 - 4*q10*q3*s51 + 
       2*q2*q3*s51 + 4*q1*q4*s51 + 4*q10*q4*s51 - 4*q2*q4*s51 + 
       2*q10*q6*s51 - 3*q3*q6*s51 - 3*q1*q7*s51 + 6*q10*q7*s51 - 
       8*q2*q7*s51 - 10*q3*q7*s51 + 12*q4*q7*s51 - q6*q7*s51 - 12*q1*q8*s51 + 
       4*q3*q8*s51 + 12*q4*q8*s51 + 8*q2*q9*s51 - 12*q4*q9*s51 + 
       2*q2*q3*q7*s12*s51 + 4*q2*q7*q8*s12*s51 + 4*q1*q10*q9*s23*s51 + 
       4*q10*q4^2*s34*s51 + 14*q10*q4*q7*s34*s51 + 4*q4^2*q7*s34*s51 + 
       3*q2*q6*q7*s34*s51 - 8*q1*q4*q8*s34*s51 - 8*q2*q4*q9*s34*s51 + 
       4*q10*q4^2*q7*s34^2*s51 - 3*q1*q10*q6*s45*s51 + 3*q1*q3*q6*s45*s51 - 
       2*q1*q3*q7*s45*s51 - 10*q10*q3*q7*s45*s51 - q10*q6*q7*s45*s51 - 
       4*q1*q3*q8*s45*s51 - 4*q10*q3*q7*s51^2 + 2*q2*q3*q7*s51^2 + 
       4*q10*q4*q7*s51^2 - q10*q6*q7*s51^2 + 4*q1*q3*q8*s51^2 + 
       4*q1*q4*q8*s51^2 + 4*q2*q4*q9*s51^2 + 4*q10*q4^2*q7*s34*s51^2]*
     (4*F[1, 1, 6]^2 - 4*F[1, 1, 6]*F[1, 1, 7] - 4*F[1, 1, 6]*F[1, 1, 10] + 
      4*F[1, 1, 7]*F[1, 1, 10] + 4*F[2, 1, 8] + 4*F[2, 1, 14] + 
      (2*tci[1, 1]^2)/3))/2 + 
   (r[-5*q1 + 2*q10 + 2*q3 + 2*q4 - 7*q5 - q7 - 8*q8 - 2*q2*q3*s12 + 
       2*q3*q5*s12 + 2*q4*q5*s12 + 5*q2*q7*s12 - 6*q3*q7*s12 + 2*q4*q7*s12 - 
       q5*q7*s12 - 4*q2*q8*s12 + 2*q3*q8*s12 - q3^2*q5*s12^2 - 
       2*q3*q4*q5*s12^2 - 2*q2*q3*q7*s12^2 - q3^2*q7*s12^2 - 
       2*q3*q5*q7*s12^2 - 2*q2*q7*q8*s12^2 - q1*q10*s23 + 3*q10*q3*s23 + 
       q3^2*s23 + 2*q10*q4*s23 - 4*q10*q5*s23 - 2*q3*q5*s23 - 
       2*q3*q4*q5*s12*s23 - 2*q10*q3*q5*s23^2 - 2*q3*q4*q5*s23^2 - 
       2*q1*q2*s34 - 4*q10*q2*s34 + 2*q10*q4*s34 - 4*q10*q5*s34 + q2*q5*s34 - 
       2*q4*q5*s34 + 4*q10*q7*s34 - 3*q2*q7*s34 - 2*q5*q7*s34 + 4*q1*q8*s34 + 
       2*q10*q4*q7*s34^2 - 2*q10*q5*q7*s34^2 - 2*q1*q10*s45 - 2*q10*q2*s45 + 
       q10*q3*s45 + 2*q2*q3*s45 + q3^2*s45 - 6*q10*q5*s45 + q2*q5*s45 - 
       2*q3*q5*s45 + 3*q10*q7*s45 - 2*q3*q7*s45 - 2*q5*q7*s45 + 4*q1*q8*s45 + 
       2*q2*q8*s45 - 4*q3*q8*s45 - 2*q7*q8*s45 - q3^2*q5*q7*s12^2*s45 + 
       q10*q3^2*s23*s45 - 2*q10*q3*q5*s23*s45 - 2*q10*q2*q5*s34*s45 - 
       4*q10*q5*q7*s34*s45 + 2*q1*q10*q2*s45^2 - 2*q1*q2*q3*s45^2 + 
       q10*q3^2*s45^2 - 2*q10*q3*q5*s45^2 - q10*q3*q7*s45^2 + q3^2*q7*s45^2 - 
       4*q10*q5*q7*s45^2 - 2*q3*q5*q7*s45^2 + 2*q1*q3*q8*s45^2 + 
       q10*q3^2*q7*s45^3 - 2*q10*q3*q5*q7*s45^3 + q1*q10*s51 + 2*q1*q2*s51 - 
       2*q10*q2*s51 + 2*q1*q3*s51 - q10*q3*s51 - 4*q2*q3*s51 + q3^2*s51 + 
       2*q10*q4*s51 - 3*q1*q7*s51 + 5*q10*q7*s51 + 6*q2*q7*s51 - 
       4*q3*q7*s51 + 2*q4*q7*s51 - 4*q1*q8*s51 + 2*q3*q8*s51 + 
       2*q2*q3^2*s12*s51 - 4*q2*q3*q7*s12*s51 - 2*q3^2*q7*s12*s51 - 
       2*q2*q7*q8*s12*s51 + q2*q3^2*q7*s12^2*s51 - 2*q1*q2*q7*s34*s51 + 
       2*q10*q4*q7*s34*s51 + 2*q1*q10*q2*s45*s51 + 2*q1*q2*q3*s45*s51 + 
       q10*q3^2*s45*s51 - q2*q3^2*s45*s51 - 2*q1*q3*q7*s45*s51 + 
       3*q3^2*q7*s45*s51 - 2*q1*q3*q8*s45*s51 + 2*q10*q3^2*q7*s45^2*s51 - 
       2*q1*q2*q3*s51^2 + q2*q3^2*s51^2 + 2*q1*q2*q7*s51^2 + q1*q3*q7*s51^2 - 
       q10*q3*q7*s51^2 - 4*q2*q3*q7*s51^2 - q3^2*q7*s51^2 + 
       2*q10*q4*q7*s51^2 + 2*q1*q3*q8*s51^2 - 2*q2*q7*q8*s51^2 + 
       2*q2*q3^2*q7*s12*s51^2 + q1*q3^2*q7*s45*s51^2 + 
       q10*q3^2*q7*s45*s51^2 - 2*q1*q2*q3*q7*s51^3 + q2*q3^2*q7*s51^3]*
     (-2*F[1, 1, 6]^2 + 4*F[1, 1, 6]*F[1, 1, 9] - 2*F[1, 1, 9]^2 - 
      4*F[2, 1, 14] - 4*F[2, 1, 15] + (2*tci[1, 1]^2)/3))/2 + 
   (r[-q1 + 4*q10 + 2*q12 + 6*q19 + 10*q2 + 4*q22 + 2*q3 + 6*q5 - 6*q7 + 
       4*q8 - 8*q9 - 8*q19^2*s12 - 10*q19*q2*s12 - 2*q19*q3*s12 + 
       3*q2*q3*s12 - 5*q3*q5*s12 + 4*q19*q7*s12 - 2*q3*q7*s12 + 3*q2*q8*s12 - 
       q5*q8*s12 + 3*q7*q8*s12 - 3*q8^2*s12 + q2*q3*q7*s12^2 - 
       q3*q5*q7*s12^2 - q2*q7*q8*s12^2 + q5*q7*q8*s12^2 - q7*q8^2*s12^2 - 
       q1^2*s23 + 9*q1*q10*s23 + 4*q1*q19*s23 - 6*q10*q19*s23 + 8*q19^2*s23 - 
       2*q1*q22*s23 + 4*q19*q3*s23 + 4*q22*q3*s23 + 6*q1*q5*s23 + 
       3*q10*q5*s23 + 4*q3*q5*s23 + q5^2*s23 - 3*q1*q9*s23 - q10*q9*s23 - 
       4*q5*q9*s23 - 3*q9^2*s23 - 4*q19*q3^2*s12*s23 - 4*q3^2*q5*s12*s23 - 
       2*q1^2*q10*s23^2 + 4*q1*q10*q19*s23^2 + q1^2*q5*s23^2 + 
       q1*q5^2*s23^2 - q1*q10*q9*s23^2 - q1^2*s34 + 2*q10*q12*s34 - 
       5*q1*q2*s34 + 3*q10*q2*s34 - 2*q1*q22*s34 + 2*q2*q22*s34 + 
       6*q10*q5*s34 + 6*q10*q7*s34 - 2*q12*q7*s34 + 2*q1*q8*s34 + 
       5*q5*q8*s34 + 3*q8^2*s34 - 2*q2*q9*s34 - 6*q5*q9*s34 - 2*q7*q9*s34 - 
       3*q9^2*s34 - q1^2*q5*s23*s34 - q1*q5^2*s23*s34 + 2*q12*q2*q5*s34^2 + 
       2*q10*q12*q7*s34^2 + 3*q10*q5*q7*s34^2 - 2*q12*q5*q7*s34^2 - 
       3*q1*q5*q8*s34^2 - q1*q8^2*s34^2 - 2*q2*q5*q9*s34^2 - q5*q7*q9*s34^2 - 
       q2*q9^2*s34^2 - 8*q1*q10*s45 - 8*q1*q19*s45 - 2*q10*q19*s45 - 
       6*q1*q2*s45 - 7*q10*q2*s45 - 8*q19*q2*s45 - 3*q2^2*s45 + 
       2*q1*q22*s45 - 6*q10*q22*s45 + 2*q2*q22*s45 + 4*q1*q3*s45 - 
       8*q19*q3*s45 - 3*q2*q3*s45 - 4*q22*q3*s45 - 10*q1*q5*s45 + 
       11*q10*q5*s45 + 2*q12*q5*s45 - 9*q2*q5*s45 - 5*q3*q5*s45 + q5^2*s45 - 
       6*q19*q7*s45 - 2*q3*q7*s45 + 2*q5*q7*s45 + q1*q8*s45 + 5*q3*q8*s45 + 
       q5*q8*s45 + 3*q8^2*s45 + 4*q2*q9*s45 - q5*q9*s45 - 3*q7*q9*s45 - 
       q3*q5*q7*s12*s45 - 2*q5*q7*q8*s12*s45 + 2*q1^2*q10*s23*s45 - 
       2*q1*q10*q22*s23*s45 - 2*q1^2*q5*s23*s45 + 5*q1*q10*q5*s23*s45 - 
       2*q1*q5^2*s23*s45 + 3*q10*q5^2*s23*s45 + q1^2*q10*q5*s23^2*s45 + 
       q1*q10*q5^2*s23^2*s45 + q1^2*q2*s34*s45 - 2*q10*q2^2*s34*s45 + 
       2*q1*q2*q22*s34*s45 + 2*q1^2*q5*s34*s45 + 3*q1*q2*q5*s34*s45 + 
       3*q10*q2*q5*s34*s45 - 2*q12*q2*q5*s34*s45 + 2*q1*q5^2*s34*s45 + 
       3*q10*q5^2*s34*s45 + 2*q12*q5^2*s34*s45 + 8*q10*q5*q7*s34*s45 - 
       4*q1*q5*q8*s34*s45 - 2*q1*q8^2*s34*s45 - q2*q5*q9*s34*s45 - 
       5*q5^2*q9*s34*s45 - 2*q5*q7*q9*s34*s45 + 2*q2*q9^2*s34*s45 - 
       3*q5*q9^2*s34*s45 + 2*q12*q2*q5^2*s34^2*s45 + q10*q5^2*q7*s34^2*s45 - 
       2*q2*q5^2*q9*s34^2*s45 - q5^2*q7*q9*s34^2*s45 - 
       2*q2*q5*q9^2*s34^2*s45 + q1^2*q2*s45^2 + 5*q1*q10*q2*s45^2 + 
       q10*q2^2*s45^2 + 2*q1*q10*q22*s45^2 + q1*q2*q3*s45^2 + q1^2*q5*s45^2 - 
       10*q1*q10*q5*s45^2 + 6*q1*q2*q5*s45^2 - 6*q10*q2*q5*s45^2 - 
       q10*q3*q5*s45^2 + q1*q5^2*s45^2 - 2*q10*q3*q7*s45^2 + 
       4*q10*q5*q7*s45^2 - q3*q5*q7*s45^2 + q5^2*q7*s45^2 - q1*q3*q8*s45^2 - 
       q1*q5*q8*s45^2 - q1*q8^2*s45^2 + q2*q5*q9*s45^2 - 
       2*q1^2*q10*q5*s23*s45^2 - 2*q1*q10*q5^2*s23*s45^2 - 
       q1^2*q2*q5*s34*s45^2 - q10*q2^2*q5*s34*s45^2 - q1*q2*q5^2*s34*s45^2 + 
       2*q10*q5^2*q7*s34*s45^2 + q2*q5^2*q9*s34*s45^2 + 
       q2*q5*q9^2*s34*s45^2 - q2*q5^2*q9^2*s34^2*s45^2 - q1*q10*q2^2*s45^3 + 
       q1^2*q10*q5*s45^3 + 6*q1*q10*q2*q5*s45^3 - q1*q2^2*q5*s45^3 + 
       q10*q2^2*q5*s45^3 + q1*q10*q5^2*s45^3 - q10*q3*q5*q7*s45^3 + 
       q10*q5^2*q7*s45^3 - q1*q10*q2^2*q5*s45^4 - q1^2*s51 + 8*q1*q10*s51 - 
       12*q10*q19*s51 + 6*q1*q2*s51 - q10*q2*s51 + 6*q19*q2*s51 - 
       2*q10*q22*s51 + q2*q3*s51 - 4*q22*q3*s51 - 9*q1*q7*s51 - 
       3*q10*q7*s51 + 4*q19*q7*s51 + 9*q2*q7*s51 + 2*q22*q7*s51 - q3*q7*s51 + 
       2*q1*q8*s51 + q2*q8*s51 - 4*q1*q9*s51 + 3*q2*q9*s51 - 3*q7*q9*s51 - 
       8*q19^2*q2*s12*s51 - 6*q19*q2^2*s12*s51 + 6*q19^2*q7*s12*s51 - 
       2*q19*q2*q7*s12*s51 + 2*q2*q3*q7*s12*s51 + 3*q2^2*q8*s12*s51 - 
       5*q2*q7*q8*s12*s51 + 3*q2*q8^2*s12*s51 - 2*q19^2*q2*q7*s12^2*s51 + 
       2*q2*q7*q8^2*s12^2*s51 - 2*q1^2*q10*s23*s51 - 6*q1^2*q19*s23*s51 + 
       20*q1*q10*q19*s23*s51 + 8*q1*q19^2*s23*s51 - 6*q10*q19^2*s23*s51 - 
       3*q1^2*q9*s23*s51 - q1*q10*q9*s23*s51 - 3*q1*q9^2*s23*s51 - 
       6*q1^2*q10*q19*s23^2*s51 + 2*q1*q10*q19^2*s23^2*s51 - 
       3*q1^2*q10*q9*s23^2*s51 + q1*q10*q9^2*s23^2*s51 - q1^2*q2*s34*s51 - 
       q10*q2^2*s34*s51 - 5*q1*q2*q7*s34*s51 + 2*q2*q22*q7*s34*s51 + 
       q1*q8^2*s34*s51 + q2*q9^2*s34*s51 + 2*q10*q19^2*s45*s51 - 
       q1^2*q2*s45*s51 - 2*q10*q19*q2*s45*s51 - q10*q2^2*s45*s51 - 
       8*q1*q19*q7*s45*s51 - 2*q19^2*q7*s45*s51 + 2*q10*q22*q7*s45*s51 - 
       q10*q3*q7*s45*s51 + q10*q2*q8*s45*s51 + 2*q1*q3*q8*s45*s51 + 
       q10*q3*q8*s45*s51 + 2*q1*q8^2*s45*s51 - 4*q1*q7*q9*s45*s51 + 
       q1*q3*q8^2*s45^2*s51 - 2*q1^2*q19*s51^2 + 8*q1*q10*q19*s51^2 - 
       2*q1*q19^2*s51^2 - 6*q10*q19^2*s51^2 + q1^2*q2*s51^2 + 
       2*q19^2*q2*s51^2 - q10*q2^2*s51^2 - 2*q19*q2^2*s51^2 - 
       2*q1^2*q7*s51^2 - 8*q1*q19*q7*s51^2 + 6*q19^2*q7*s51^2 + 
       6*q1*q2*q7*s51^2 + 8*q19*q2*q7*s51^2 + q2^2*q7*s51^2 + 
       2*q10*q22*q7*s51^2 + q2*q3*q7*s51^2 + q2^2*q8*s51^2 - q1^2*q9*s51^2 - 
       4*q1*q7*q9*s51^2 - 8*q19^2*q2*q7*s12*s51^2 - 4*q19*q2^2*q7*s12*s51^2 + 
       2*q2^2*q7*q8*s12*s51^2 + 2*q19^2*q2^2*q7*s12^2*s51^2 - 
       q2^2*q7*q8^2*s12^2*s51^2 - 4*q1^2*q10*q19*s23*s51^2 + 
       8*q1*q10*q19^2*s23*s51^2 - 2*q1^2*q10*q9*s23*s51^2 - 
       2*q1^2*q10*q19^2*s23^2*s51^2 + q1^2*q10*q9^2*s23^2*s51^2 - 
       q1^2*q2*q7*s34*s51^2 + 2*q10*q19^2*q2*s45*s51^2 - 
       2*q10*q19*q2^2*s45*s51^2 - 2*q1^2*q19*q7*s45*s51^2 - 
       2*q1*q19^2*q7*s45*s51^2 + q10*q2^2*q8*s45*s51^2 - 
       q1^2*q7*q9*s45*s51^2 + 2*q10*q19^2*q2*s51^3 - 2*q10*q19*q2^2*s51^3 - 
       2*q1^2*q19*q7*s51^3 - 2*q1*q19^2*q7*s51^3 + q1^2*q2*q7*s51^3 + 
       q10*q2^2*q8*s51^3 - q1^2*q7*q9*s51^3]*(2*F[1, 1, 3] - 2*F[1, 1, 9] - 
      2*tci[1, 2]))/2 + (r[7*q1 + 7*q10 + 2*q17 + 3*q2 + 4*q20 - 32*q23 + 
       5*q3 - 6*q5 - q7 - 20*q8 + 4*q9 + 2*q17*q2*s12 + 2*q17*q3*s12 - 
       2*q17*q5*s12 + 2*q3*q5*s12 - 2*q17*q7*s12 + 8*q3*q7*s12 - 
       4*q5*q8*s12 - 10*q7*q8*s12 - 4*q8^2*s12 + 2*q17*q3*q5*s12^2 - 
       2*q17*q5*q7*s12^2 + 3*q3*q5*q7*s12^2 + 2*q17*q7^2*s12^2 - 
       q5*q7*q8*s12^2 - 2*q7^2*q8*s12^2 - q7*q8^2*s12^2 + 3*q1*q10*s23 - 
       4*q23^2*s23 + q10*q3*s23 - 6*q20*q3*s23 - 4*q23*q3*s23 - 3*q3*q5*s23 - 
       2*q23^2*q3*s23^2 + 2*q23^2*q5*s23^2 + 2*q20*q3*q5*s23^2 + 
       6*q1*q2*s34 + q10*q2*s34 - 2*q2*q20*s34 + 20*q1*q23*s34 - 
       10*q2*q23*s34 - 14*q23^2*s34 + q1*q5*s34 - 2*q20*q5*s34 + 
       6*q23*q5*s34 + q10*q7*s34 - 6*q23*q7*s34 + 14*q1*q8*s34 + 
       6*q5*q8*s34 + 6*q8^2*s34 + 9*q2*q9*s34 - 3*q7*q9*s34 - 
       6*q1^2*q23*s34^2 + 4*q1*q23^2*s34^2 - 2*q2*q23^2*s34^2 + 
       q1^2*q5*s34^2 + q10*q2*q5*s34^2 - 8*q1*q23*q5*s34^2 - 
       2*q23^2*q5*s34^2 - q10*q5*q7*s34^2 - 3*q1^2*q8*s34^2 - 
       4*q1*q5*q8*s34^2 - 4*q1*q8^2*s34^2 - q2*q5*q9*s34^2 + q5*q7*q9*s34^2 - 
       2*q1^2*q23^2*s34^3 + 2*q1^2*q23*q5*s34^3 + 2*q1*q23^2*q5*s34^3 + 
       q1^2*q5*q8*s34^3 + q1^2*q8^2*s34^3 + 2*q1*q2*s45 - q10*q2*s45 + 
       2*q1*q23*s45 - 2*q2*q23*s45 + 2*q23^2*s45 - 3*q10*q5*s45 - 
       2*q23*q5*s45 - q3*q5*s45 + 4*q10*q7*s45 + 2*q17*q7*s45 - 
       14*q23*q7*s45 + 4*q3*q7*s45 - 4*q5*q7*s45 + 8*q1*q8*s45 - 
       4*q7*q8*s45 - 7*q2*q9*s45 - 2*q7*q9*s45 + 2*q3*q5*q7*s12*s45 + 
       2*q17*q7^2*s12*s45 + 3*q3*q7^2*s12*s45 - 4*q5*q7*q8*s12*s45 - 
       2*q7^2*q8*s12*s45 - 4*q7*q8^2*s12*s45 + q3*q5*q7^2*s12^2*s45 - 
       q5*q7^2*q8*s12^2*s45 - q7^2*q8^2*s12^2*s45 + 2*q23^2*q3*s23*s45 - 
       2*q23^2*q5*s23*s45 - q10*q3*q5*s23*s45 - 2*q20*q3*q5*s23*s45 - 
       q1^2*q2*s34*s45 - 8*q1^2*q23*s34*s45 + 6*q2^2*q23*s34*s45 - 
       2*q1*q23^2*s34*s45 + 4*q2*q23^2*s34*s45 - 5*q1*q2*q5*s34*s45 + 
       2*q2*q20*q5*s34*s45 - 8*q1*q23*q5*s34*s45 + 6*q2*q23*q5*s34*s45 + 
       2*q23^2*q5*s34*s45 - 3*q10*q5*q7*s34*s45 + 4*q10*q7^2*s34*s45 - 
       4*q23*q7^2*s34*s45 - 4*q1^2*q8*s34*s45 - 4*q1*q5*q8*s34*s45 - 
       4*q1*q8^2*s34*s45 - 3*q2^2*q9*s34*s45 + q2*q5*q9*s34*s45 - 
       2*q5*q7*q9*s34*s45 - 3*q2*q9^2*s34*s45 - 4*q1^2*q23^2*s34^2*s45 + 
       4*q2^2*q23^2*s34^2*s45 + 4*q1^2*q23*q5*s34^2*s45 + 
       4*q1*q23^2*q5*s34^2*s45 - 2*q2*q23^2*q5*s34^2*s45 + 
       2*q1^2*q5*q8*s34^2*s45 + 2*q1^2*q8^2*s34^2*s45 - 
       2*q2^2*q9^2*s34^2*s45 - q1^2*q2*s45^2 + q1*q10*q2*s45^2 + 
       q1*q2^2*s45^2 - 2*q1^2*q23*s45^2 - 2*q2^2*q23*s45^2 - 
       6*q1*q23^2*s45^2 + 6*q2*q23^2*s45^2 - q10*q3*q5*s45^2 - 
       q10*q3*q7*s45^2 - 3*q10*q5*q7*s45^2 - q3*q5*q7*s45^2 + 
       4*q10*q7^2*s45^2 - 4*q23*q7^2*s45^2 - q1^2*q8*s45^2 + q2^2*q9*s45^2 - 
       2*q1^2*q23^2*s34*s45^2 - 4*q2^2*q23^2*s34*s45^2 + 
       q1^2*q2*q5*s34*s45^2 + 2*q1^2*q23*q5*s34*s45^2 + 
       2*q1*q23^2*q5*s34*s45^2 - 4*q2*q23^2*q5*s34*s45^2 + 
       q1^2*q5*q8*s34*s45^2 + q1^2*q8^2*s34*s45^2 + 2*q2^2*q9^2*s34*s45^2 + 
       2*q2^2*q23^2*q5*s34^2*s45^2 - q2^2*q5*q9^2*s34^2*s45^2 - 
       q10*q3*q5*q7*s45^3 + 2*q1*q10*s51 - 4*q1*q2*s51 + 3*q2^2*s51 + 
       2*q2*q20*s51 - 6*q1*q23*s51 + 22*q2*q23*s51 + 16*q23^2*s51 - 
       2*q2*q3*s51 + 4*q20*q3*s51 + 10*q23*q3*s51 + 12*q1*q7*s51 - 
       2*q2*q7*s51 + 8*q3*q7*s51 + 3*q7^2*s51 - 7*q1*q8*s51 + 4*q10*q8*s51 + 
       3*q2*q8*s51 - 4*q20*q8*s51 - q3*q8*s51 - 7*q7*q8*s51 - 3*q8^2*s51 - 
       5*q1*q9*s51 - 5*q10*q9*s51 - 14*q2*q9*s51 - 3*q3*q9*s51 - 
       3*q7*q9*s51 - 3*q9^2*s51 + 2*q17*q2*q7*s12*s51 - q2*q3*q7*s12*s51 + 
       7*q2*q7*q8*s12*s51 - 3*q7^2*q8*s12*s51 + q7*q8^2*s12*s51 - 
       2*q17*q2*q7^2*s12^2*s51 + 2*q2*q7^2*q8*s12^2*s51 + 
       q7^2*q8^2*s12^2*s51 + 4*q23^2*q3*s23*s51 - 4*q1*q10*q9*s23*s51 - 
       q10*q3*q9*s23*s51 + q1^2*q2*s34*s51 + 2*q1*q2*q20*s34*s51 + 
       2*q1^2*q23*s34*s51 + 6*q2^2*q23*s34*s51 - 8*q1*q23^2*s34*s51 + 
       8*q2*q23^2*s34*s51 + 5*q1*q2*q7*s34*s51 + 4*q10*q7^2*s34*s51 - 
       4*q23*q7^2*s34*s51 + q1^2*q8*s34*s51 + 5*q1*q8^2*s34*s51 - 
       3*q2^2*q9*s34*s51 - 3*q2*q9^2*s34*s51 + 4*q1^2*q23^2*s34^2*s51 + 
       2*q2^2*q23^2*s34^2*s51 - 2*q1^2*q8^2*s34^2*s51 - q2^2*q9^2*s34^2*s51 + 
       q1^2*q2*s45*s51 - q1*q2^2*s45*s51 + 2*q1^2*q23*s45*s51 - 
       10*q2^2*q23*s45*s51 - 4*q1*q23^2*s45*s51 + 2*q2*q23^2*s45*s51 + 
       4*q1*q2*q3*s45*s51 - 2*q1*q20*q3*s45*s51 + 4*q1*q23*q3*s45*s51 - 
       6*q2*q23*q3*s45*s51 - 4*q23^2*q3*s45*s51 + 3*q1*q3*q7*s45*s51 + 
       4*q10*q7^2*s45*s51 - 4*q23*q7^2*s45*s51 + 3*q3*q7^2*s45*s51 + 
       q1^2*q8*s45*s51 - q1*q3*q8*s45*s51 + 5*q1*q8^2*s45*s51 + 
       5*q2^2*q9*s45*s51 + 3*q2*q3*q9*s45*s51 - 2*q1*q7*q9*s45*s51 + 
       3*q2*q9^2*s45*s51 + 8*q1^2*q23^2*s34*s45*s51 - 
       8*q2^2*q23^2*s34*s45*s51 - 4*q1^2*q8^2*s34*s45*s51 + 
       4*q2^2*q9^2*s34*s45*s51 + 4*q1^2*q23^2*s45^2*s51 + 
       2*q2^2*q23^2*s45^2*s51 - q1*q2^2*q3*s45^2*s51 + 
       2*q2^2*q23*q3*s45^2*s51 + 4*q1*q23^2*q3*s45^2*s51 - 
       2*q2*q23^2*q3*s45^2*s51 - 2*q1^2*q8^2*s45^2*s51 - 
       q2^2*q3*q9*s45^2*s51 - q2^2*q9^2*s45^2*s51 - q1^2*q2*s51^2 + 
       q1*q2^2*s51^2 - 2*q1*q2*q20*s51^2 + 2*q1^2*q23*s51^2 - 
       8*q2^2*q23*s51^2 + 2*q1*q23^2*s51^2 - 4*q2*q23^2*s51^2 - 
       3*q1*q2*q3*s51^2 - 3*q2^2*q3*s51^2 - 6*q2*q23*q3*s51^2 + 
       2*q1^2*q7*s51^2 - 4*q1*q2*q7*s51^2 + q2^2*q7*s51^2 + 
       3*q1*q3*q7*s51^2 - 3*q2*q3*q7*s51^2 + 2*q1*q7^2*s51^2 - 
       3*q2*q7^2*s51^2 + q1^2*q8*s51^2 + 3*q2*q7*q8*s51^2 - q1*q8^2*s51^2 - 
       2*q1*q10*q9*s51^2 + 4*q2^2*q9*s51^2 + 3*q2*q3*q9*s51^2 - 
       3*q1*q7*q9*s51^2 + 3*q2*q9^2*s51^2 - q2^2*q3*q7*s12*s51^2 + 
       3*q2*q7^2*q8*s12*s51^2 - q2*q7*q8^2*s12*s51^2 - 
       q2*q7^2*q8^2*s12^2*s51^2 + q1*q10*q9^2*s23*s51^2 - 
       2*q1^2*q23^2*s34*s51^2 - 4*q2^2*q23^2*s34*s51^2 + 
       q1^2*q2*q7*s34*s51^2 + q1*q2*q7^2*s34*s51^2 + q1^2*q8^2*s34*s51^2 + 
       2*q2^2*q9^2*s34*s51^2 - 4*q1^2*q23^2*s45*s51^2 + 
       4*q2^2*q23^2*s45*s51^2 + q1*q2^2*q3*s45*s51^2 + 
       2*q1^2*q23*q3*s45*s51^2 + 4*q2^2*q23*q3*s45*s51^2 + 
       2*q1*q23^2*q3*s45*s51^2 - 4*q2*q23^2*q3*s45*s51^2 + 
       q1^2*q3*q7*s45*s51^2 + q1*q3*q7^2*s45*s51^2 + q1^2*q3*q8*s45*s51^2 + 
       2*q1^2*q8^2*s45*s51^2 - q1*q3*q8^2*s45*s51^2 - 
       2*q2^2*q3*q9*s45*s51^2 - 2*q2^2*q9^2*s45*s51^2 - 
       2*q1^2*q23^2*q3*s45^2*s51^2 + q1^2*q3*q8^2*s45^2*s51^2 + 
       2*q2^2*q23^2*s51^3 - q1*q2^2*q3*s51^3 + 2*q2^2*q23*q3*s51^3 - 
       2*q2*q23^2*q3*s51^3 - q1^2*q2*q7*s51^3 + q1*q2^2*q7*s51^3 - 
       2*q1*q2*q3*q7*s51^3 - 2*q2^2*q3*q7*s51^3 - q1*q2*q7^2*s51^3 - 
       q2^2*q3*q9*s51^3 - q2^2*q9^2*s51^3 - q1*q2^2*q3*q7*s51^4]*
     (2*F[1, 1, 8] - 2*F[1, 1, 9] - 2*tci[1, 2]))/2 + 
   (r[79*q1 - 46*q10 - 6*q12 - 6*q17 + 30*q2 + 149*q3 + 161*q5 + 36*q7 + 
       33*q8 + 15*q9 - 6*q17*q2*s12 - 6*q17*q3*s12 + 100*q2*q3*s12 + 
       6*q17*q5*s12 + 20*q2*q5*s12 - q3*q5*s12 + 6*q17*q7*s12 - 
       60*q2*q7*s12 + 71*q3*q7*s12 + 20*q5*q7*s12 + 9*q5*q8*s12 + 
       27*q7*q8*s12 + 9*q8^2*s12 - 6*q17*q3*q5*s12^2 + 40*q2*q3*q7*s12^2 + 
       6*q17*q5*q7*s12^2 + 31*q3*q5*q7*s12^2 - 6*q17*q7^2*s12^2 + 
       3*q5*q7*q8*s12^2 + 6*q7^2*q8*s12^2 + 3*q7*q8^2*s12^2 - 66*q1*q10*s23 + 
       20*q1*q3*s23 + 26*q10*q3*s23 + 23*q1*q5*s23 + 151*q10*q5*s23 + 
       17*q3*q5*s23 + 3*q5^2*s23 + 9*q1*q9*s23 + 3*q10*q9*s23 - 3*q3*q9*s23 + 
       12*q5*q9*s23 + 9*q9^2*s23 - 3*q3*q5^2*s12*s23 + 37*q1*q10*q5*s23^2 + 
       43*q10*q3*q5*s23^2 - 3*q3*q5^2*s23^2 + 6*q1*q10*q9*s23^2 - 
       3*q10*q3*q9*s23^2 - 6*q10*q12*s34 + 34*q1*q2*s34 + 29*q10*q2*s34 - 
       37*q1*q5*s34 + 142*q10*q5*s34 - 16*q10*q7*s34 + 6*q12*q7*s34 + 
       40*q2*q7*s34 + 40*q5*q7*s34 - 9*q1*q8*s34 - 9*q5*q8*s34 - 9*q8^2*s34 + 
       3*q2*q9*s34 + 18*q5*q9*s34 + 3*q7*q9*s34 + 9*q9^2*s34 + 
       40*q10*q2*q5*s34^2 - 6*q12*q2*q5*s34^2 - 6*q10*q12*q7*s34^2 + 
       31*q10*q5*q7*s34^2 + 6*q12*q5*q7*s34^2 + 3*q1*q5*q8*s34^2 + 
       3*q1*q8^2*s34^2 + 6*q2*q5*q9*s34^2 + 3*q5*q7*q9*s34^2 + 
       3*q2*q9^2*s34^2 + 94*q1*q10*s45 - 40*q1*q2*s45 + 46*q10*q2*s45 - 
       26*q1*q3*s45 + 34*q10*q3*s45 - 100*q2*q3*s45 - 29*q1*q5*s45 - 
       33*q10*q5*s45 - 6*q12*q5*s45 - 20*q2*q5*s45 - 10*q3*q5*s45 - 
       6*q5^2*s45 - 12*q10*q7*s45 - 6*q17*q7*s45 + 35*q3*q7*s45 + 
       10*q5*q7*s45 - 6*q7^2*s45 - 3*q1*q8*s45 + 12*q7*q8*s45 - 
       21*q2*q9*s45 - 3*q3*q9*s45 - 3*q5*q9*s45 + 3*q7*q9*s45 - 9*q9^2*s45 - 
       3*q3*q5^2*s12*s45 - 27*q3*q5*q7*s12*s45 - 6*q17*q7^2*s12*s45 - 
       9*q3*q7^2*s12*s45 + 9*q5*q7*q8*s12*s45 + 9*q7^2*q8*s12*s45 + 
       9*q7*q8^2*s12*s45 - 3*q3*q5*q7^2*s12^2*s45 + 3*q5*q7^2*q8*s12^2*s45 + 
       3*q7^2*q8^2*s12^2*s45 - 74*q1*q10*q5*s23*s45 - 12*q10*q3*q5*s23*s45 - 
       9*q10*q5^2*s23*s45 - 3*q3*q5^2*s23*s45 - 3*q10*q3*q5^2*s23^2*s45 + 
       34*q1*q2*q5*s34*s45 + 9*q10*q2*q5*s34*s45 + 6*q12*q2*q5*s34*s45 - 
       9*q10*q5^2*s34*s45 - 6*q12*q5^2*s34*s45 + 35*q10*q5*q7*s34*s45 - 
       6*q10*q7^2*s34*s45 + 3*q1*q5*q8*s34*s45 + 3*q1*q8^2*s34*s45 + 
       3*q2*q5*q9*s34*s45 + 15*q5^2*q9*s34*s45 + 3*q5*q7*q9*s34*s45 - 
       12*q2*q9^2*s34*s45 + 9*q5*q9^2*s34*s45 - 6*q12*q2*q5^2*s34^2*s45 - 
       3*q10*q5^2*q7*s34^2*s45 + 6*q2*q5^2*q9*s34^2*s45 + 
       3*q5^2*q7*q9*s34^2*s45 + 6*q2*q5*q9^2*s34^2*s45 - 40*q1*q10*q2*s45^2 + 
       37*q1*q2*q3*s45^2 + 74*q1*q10*q5*s45^2 + 6*q1*q2*q5*s45^2 + 
       37*q10*q2*q5*s45^2 + 10*q10*q3*q5*s45^2 - 9*q10*q5^2*s45^2 - 
       3*q3*q5^2*s45^2 + 32*q10*q3*q7*s45^2 + 8*q10*q5*q7*s45^2 + 
       4*q3*q5*q7*s45^2 - 6*q5^2*q7*s45^2 - 15*q10*q7^2*s45^2 - 
       9*q3*q7^2*s45^2 - 3*q5*q7^2*s45^2 + 3*q2*q3*q9*s45^2 - 
       3*q2*q5*q9*s45^2 + 3*q2*q9^2*s45^2 - 3*q3*q5^2*q7*s12*s45^2 - 
       3*q3*q5*q7^2*s12*s45^2 - 3*q10*q3*q5^2*s23*s45^2 - 
       9*q10*q5^2*q7*s34*s45^2 - 3*q10*q5*q7^2*s34*s45^2 - 
       6*q2*q5*q9^2*s34*s45^2 + 3*q2*q5^2*q9^2*s34^2*s45^2 - 
       37*q1*q10*q2*q5*s45^3 - 3*q10*q3*q5^2*s45^3 + 4*q10*q3*q5*q7*s45^3 - 
       9*q10*q5^2*q7*s45^3 - 3*q3*q5^2*q7*s45^3 - 9*q10*q3*q7^2*s45^3 - 
       6*q10*q5*q7^2*s45^3 - 3*q3*q5*q7^2*s45^3 - 3*q10*q3*q5^2*q7*s45^4 - 
       3*q10*q3*q5*q7^2*s45^4 + 40*q1*q10*s51 - 28*q1*q2*s51 + 
       49*q10*q2*s51 + 40*q10*q3*s51 + 19*q2*q3*s51 + 48*q1*q7*s51 + 
       11*q10*q7*s51 - 70*q2*q7*s51 + 83*q3*q7*s51 - 3*q7^2*s51 + 
       3*q1*q8*s51 + 6*q2*q8*s51 + 3*q3*q8*s51 + 15*q7*q8*s51 + 9*q8^2*s51 + 
       3*q1*q9*s51 - 18*q2*q9*s51 - 15*q3*q9*s51 + 3*q7*q9*s51 - 9*q9^2*s51 - 
       6*q17*q2*q7*s12*s51 + 71*q2*q3*q7*s12*s51 - 15*q2*q7*q8*s12*s51 + 
       6*q7^2*q8*s12*s51 + 6*q17*q2*q7^2*s12^2*s51 - 6*q2*q7^2*q8*s12^2*s51 - 
       3*q7^2*q8^2*s12^2*s51 + 6*q1*q10*q9*s23*s51 - 6*q10*q3*q9*s23*s51 - 
       3*q1*q10*q9^2*s23^2*s51 + 34*q1*q2*q7*s34*s51 - 3*q10*q7^2*s34*s51 - 
       6*q1*q8^2*s34*s51 - 6*q2*q9^2*s34*s51 - 40*q1*q10*q2*s45*s51 + 
       3*q1*q2*q3*s45*s51 + 37*q1*q3*q7*s45*s51 + 68*q10*q3*q7*s45*s51 - 
       12*q10*q7^2*s45*s51 - 9*q3*q7^2*s45*s51 + 6*q10*q2*q8*s45*s51 + 
       6*q10*q3*q8*s45*s51 - 6*q1*q8^2*s45*s51 + 12*q2*q3*q9*s45*s51 + 
       3*q1*q7*q9*s45*s51 + 6*q2*q9^2*s45*s51 - 9*q10*q3*q7^2*s45^2*s51 + 
       37*q1*q2*q3*s51^2 - 28*q1*q2*q7*s51^2 + 43*q10*q3*q7*s51^2 + 
       68*q2*q3*q7*s51^2 - 3*q10*q7^2*s51^2 + 3*q2*q7^2*s51^2 + 
       9*q10*q2*q8*s51^2 + 3*q1*q3*q8*s51^2 - 3*q10*q3*q8*s51^2 - 
       3*q2*q7*q8*s51^2 + 3*q1*q8^2*s51^2 + 9*q2*q3*q9*s51^2 + 
       3*q1*q7*q9*s51^2 + 3*q2*q9^2*s51^2 - 6*q2*q7^2*q8*s12*s51^2 + 
       3*q2*q7^2*q8^2*s12^2*s51^2 - 3*q10*q3*q7^2*s45*s51^2 + 
       3*q1*q3*q8^2*s45*s51^2 + 37*q1*q2*q3*q7*s51^3]*
     ((2*F[1, 1, 1])/3 - (2*F[1, 1, 9])/3 - (2*tci[1, 2])/3))/2 + 
   (r[3*q1 - 5*q10 - 9*q12 - 9*q17 + 40*q2 - 25*q3 + 6*q4 - 16*q5 - 48*q7 + 
       15*q8 - 3*q9 - 6*q17*q3*s12 - 30*q2*q3*s12 + 6*q3*q4*s12 + 
       3*q17*q5*s12 - 19*q3*q5*s12 + 3*q17*q7*s12 + 20*q2*q7*s12 - 
       11*q3*q7*s12 - 10*q5*q7*s12 + 12*q7*q8*s12 + 9*q8^2*s12 + 
       3*q17*q2*q3*s12^2 - 3*q17*q3^2*s12^2 + 3*q3^2*q4*s12^2 - 
       6*q17*q3*q5*s12^2 - 3*q17*q2*q7*s12^2 - 7*q2*q3*q7*s12^2 + 
       9*q17*q5*q7*s12^2 - 19*q3*q5*q7*s12^2 - 6*q17*q7^2*s12^2 + 
       6*q7^2*q8*s12^2 + 3*q7*q8^2*s12^2 + 14*q1*q10*s23 - 10*q10*q3*s23 - 
       32*q10*q5*s23 - 16*q3*q5*s23 + 6*q1*q9*s23 + 6*q5*q9*s23 + 
       9*q9^2*s23 - 3*q17*q3*q5*s12*s23 - 3*q3*q5^2*s12*s23 + 
       3*q17*q3^2*q5*s12^2*s23 - 3*q3^2*q4*q5*s12^2*s23 - 
       10*q1*q10*q5*s23^2 - 10*q10*q3*q5*s23^2 - 3*q3*q5^2*s23^2 + 
       3*q1*q10*q9*s23^2 - 9*q10*q12*s34 - 10*q1*q2*s34 + 3*q10*q2*s34 + 
       3*q12*q2*s34 + 6*q10*q4*s34 + 10*q1*q5*s34 - 38*q10*q5*s34 - 
       43*q10*q7*s34 + 6*q12*q7*s34 - 10*q2*q7*s34 - 10*q5*q7*s34 - 
       6*q1*q8*s34 - 9*q8^2*s34 - 6*q2*q9*s34 + 12*q5*q9*s34 + 9*q9^2*s34 + 
       3*q10*q12*q2*s34^2 - 7*q10*q2*q5*s34^2 - 9*q12*q2*q5*s34^2 - 
       9*q10*q12*q7*s34^2 - 19*q10*q5*q7*s34^2 + 9*q12*q5*q7*s34^2 + 
       3*q1*q8^2*s34^2 + 6*q2*q5*q9*s34^2 + 3*q2*q9^2*s34^2 - 34*q1*q10*s45 - 
       20*q1*q2*s45 - 20*q10*q2*s45 + 3*q1*q3*s45 - 29*q10*q3*s45 + 
       30*q2*q3*s45 - 10*q1*q5*s45 - 24*q10*q5*s45 - 9*q12*q5*s45 - 
       32*q3*q5*s45 - 6*q5^2*s45 - 91*q10*q7*s45 - 9*q17*q7*s45 - 
       67*q3*q7*s45 - 41*q5*q7*s45 - 6*q7^2*s45 + 9*q7*q8*s45 - 9*q9^2*s45 - 
       3*q3*q5^2*s12*s45 + 3*q17*q5*q7*s12*s45 - 25*q3*q5*q7*s12*s45 - 
       6*q17*q7^2*s12*s45 - 9*q3*q7^2*s12*s45 + 9*q7^2*q8*s12*s45 + 
       9*q7*q8^2*s12*s45 + 3*q17*q5*q7^2*s12^2*s45 - 3*q3*q5*q7^2*s12^2*s45 - 
       3*q17*q7^3*s12^2*s45 + 3*q7^3*q8*s12^2*s45 + 3*q7^2*q8^2*s12^2*s45 + 
       30*q1*q10*q5*s23*s45 - 16*q10*q3*q5*s23*s45 - 9*q10*q5^2*s23*s45 - 
       3*q3*q5^2*s23*s45 - 3*q10*q3*q5^2*s23^2*s45 - 10*q1*q2*q5*s34*s45 + 
       13*q10*q2*q5*s34*s45 + 6*q12*q2*q5*s34*s45 - 9*q10*q5^2*s34*s45 - 
       9*q12*q5^2*s34*s45 - 63*q10*q5*q7*s34*s45 + 3*q12*q5*q7*s34*s45 - 
       6*q10*q7^2*s34*s45 + 3*q1*q8^2*s34*s45 - 9*q2*q5*q9*s34*s45 + 
       12*q5^2*q9*s34*s45 - 12*q2*q9^2*s34*s45 + 9*q5*q9^2*s34*s45 - 
       9*q12*q2*q5^2*s34^2*s45 - 3*q10*q5^2*q7*s34^2*s45 + 
       3*q12*q5^2*q7*s34^2*s45 + 9*q2*q5^2*q9*s34^2*s45 + 
       6*q2*q5*q9^2*s34^2*s45 + 20*q1*q10*q2*s45^2 - 10*q1*q2*q3*s45^2 - 
       40*q1*q10*q5*s45^2 + 10*q1*q2*q5*s45^2 - 20*q10*q2*q5*s45^2 - 
       32*q10*q3*q5*s45^2 - 9*q10*q5^2*s45^2 - 3*q3*q5^2*s45^2 - 
       67*q10*q3*q7*s45^2 - 82*q10*q5*q7*s45^2 - 38*q3*q5*q7*s45^2 - 
       6*q5^2*q7*s45^2 - 15*q10*q7^2*s45^2 - 9*q3*q7^2*s45^2 - 
       3*q5*q7^2*s45^2 + 3*q2*q9^2*s45^2 - 3*q3*q5^2*q7*s12*s45^2 - 
       3*q3*q5*q7^2*s12*s45^2 - 3*q10*q3*q5^2*s23*s45^2 + 
       3*q12*q2*q5^2*s34*s45^2 - 9*q10*q5^2*q7*s34*s45^2 - 
       3*q10*q5*q7^2*s34*s45^2 - 3*q2*q5^2*q9*s34*s45^2 - 
       6*q2*q5*q9^2*s34*s45^2 - 3*q12*q2*q5^3*s34^2*s45^2 + 
       3*q2*q5^3*q9*s34^2*s45^2 + 3*q2*q5^2*q9^2*s34^2*s45^2 + 
       20*q1*q10*q2*q5*s45^3 - 3*q10*q3*q5^2*s45^3 - 38*q10*q3*q5*q7*s45^3 - 
       9*q10*q5^2*q7*s45^3 - 3*q3*q5^2*q7*s45^3 - 9*q10*q3*q7^2*s45^3 - 
       6*q10*q5*q7^2*s45^3 - 3*q3*q5*q7^2*s45^3 - 3*q10*q3*q5^2*q7*s45^4 - 
       3*q10*q3*q5*q7^2*s45^4 - 10*q1*q10*s51 + 20*q1*q2*s51 - 
       10*q10*q2*s51 - 10*q10*q3*s51 - 30*q2*q3*s51 - 20*q1*q7*s51 - 
       28*q10*q7*s51 + 40*q2*q7*s51 + 8*q3*q7*s51 - 3*q4*q7*s51 - 
       3*q7^2*s51 + 6*q1*q8*s51 + 6*q7*q8*s51 + 9*q8^2*s51 - 9*q9^2*s51 - 
       27*q2*q3*q7*s12*s51 - 3*q17*q7^2*s12*s51 - 3*q2*q7*q8*s12*s51 + 
       3*q7^2*q8*s12*s51 + 3*q17*q2*q7^2*s12^2*s51 + 3*q17*q7^3*s12^2*s51 - 
       3*q2*q7^2*q8*s12^2*s51 - 3*q7^3*q8*s12^2*s51 - 3*q7^2*q8^2*s12^2*s51 + 
       6*q1*q10*q9*s23*s51 - 3*q1*q10*q9^2*s23^2*s51 - 3*q10*q12*q7*s34*s51 - 
       10*q1*q2*q7*s34*s51 - 6*q10*q4*q7*s34*s51 - 3*q10*q7^2*s34*s51 - 
       6*q1*q8^2*s34*s51 - 6*q2*q9^2*s34*s51 + 3*q10^2*q12*q7*s34^2*s51 - 
       3*q10^2*q4*q7*s34^2*s51 + 10*q1*q10*q2*s45*s51 + 10*q1*q2*q3*s45*s51 - 
       10*q1*q3*q7*s45*s51 - 42*q10*q3*q7*s45*s51 - 12*q10*q7^2*s45*s51 - 
       9*q3*q7^2*s45*s51 - 6*q1*q8^2*s45*s51 + 6*q2*q9^2*s45*s51 - 
       9*q10*q3*q7^2*s45^2*s51 - 20*q1*q2*q3*s51^2 + 20*q1*q2*q7*s51^2 + 
       10*q1*q3*q7*s51^2 - 10*q10*q3*q7*s51^2 - 40*q2*q3*q7*s51^2 - 
       3*q10*q7^2*s51^2 + 3*q1*q8^2*s51^2 + 3*q2*q9^2*s51^2 + 
       3*q17*q2*q7^2*s12*s51^2 - 3*q2*q7^2*q8*s12*s51^2 - 
       3*q17*q2*q7^3*s12^2*s51^2 + 3*q2*q7^3*q8*s12^2*s51^2 + 
       3*q2*q7^2*q8^2*s12^2*s51^2 - 3*q10*q3*q7^2*s45*s51^2 + 
       3*q1*q3*q8^2*s45*s51^2 - 20*q1*q2*q3*q7*s51^3]*
     ((-2*F[1, 1, 1]^2)/3 + (2*F[1, 1, 9]^2)/3 - (2*tci[1, 1]^2)/3 + 
      (4*F[1, 1, 1]*tci[1, 2])/3))/2 + 
   (r[q10 + 3*q12 + 4*q19 + 4*q2 + 2*q22 - 2*q4 + q7 + q8 - 3*q19^2*s12 + 
       q19*q2*s12 - 2*q19*q3*s12 - q3*q4*s12 + 2*q7*q8*s12 - 3*q8^2*s12 - 
       q7*q8^2*s12^2 - q1^2*s23 + 4*q1*q10*s23 + 4*q1*q19*s23 - 
       2*q10*q19*s23 + 3*q19^2*s23 + 2*q1*q22*s23 - q10*q22*s23 - 
       2*q19*q3*s23 - 2*q22*q3*s23 + q1*q5*s23 - q3*q5*s23 + q5^2*s23 - 
       q1*q9*s23 - 2*q5*q9*s23 - 3*q9^2*s23 + q19*q3^2*s12*s23 + 
       q3^2*q5*s12*s23 + q3*q4*q5*s12*s23 + q1*q10*q19*s23^2 + 
       q1^2*q22*s23^2 - q1^2*q5*s23^2 + q1*q5^2*s23^2 - q1*q10*q9*s23^2 - 
       q1^2*s34 + 3*q10*q12*s34 - q1*q2*s34 + 2*q10*q2*s34 - q12*q2*s34 - 
       q1*q22*s34 - 2*q10*q4*s34 + 2*q10*q5*s34 + 6*q10*q7*s34 - 
       2*q12*q7*s34 + 3*q8^2*s34 + q2*q9*s34 - 4*q5*q9*s34 - 3*q9^2*s34 - 
       q1^2*q22*s23*s34 - q10*q12*q2*s34^2 - q10*q2*q5*s34^2 + 
       3*q12*q2*q5*s34^2 + 3*q10*q12*q7*s34^2 + 3*q10*q5*q7*s34^2 - 
       3*q12*q5*q7*s34^2 - q1*q8^2*s34^2 - 2*q2*q5*q9*s34^2 - q2*q9^2*s34^2 - 
       3*q1*q10*s45 - 3*q1*q19*s45 + q10*q19*s45 - 2*q1*q2*s45 - 
       2*q10*q2*s45 - 3*q19*q2*s45 - 2*q2^2*s45 - q1*q22*s45 + 
       3*q10*q22*s45 + 2*q2*q22*s45 - q1*q3*s45 + 2*q19*q3*s45 + 
       2*q22*q3*s45 - 3*q1*q5*s45 + 3*q10*q5*s45 + 3*q12*q5*s45 + q3*q5*s45 + 
       q5^2*s45 + 3*q10*q7*s45 + 2*q5*q7*s45 + q2*q8*s45 + q3*q8*s45 + 
       3*q8^2*s45 - q1*q9*s45 - q5*q9*s45 + q3*q5*q7*s12*s45 - 
       2*q1^2*q22*s23*s45 + 3*q1*q10*q22*s23*s45 + 2*q1^2*q5*s23*s45 - 
       2*q1*q10*q5*s23*s45 - 2*q1*q5^2*s23*s45 + 3*q10*q5^2*s23*s45 + 
       q1^2*q10*q22*s23^2*s45 - q1^2*q10*q5*s23^2*s45 + 
       q1*q10*q5^2*s23^2*s45 + q1^2*q2*s34*s45 - 2*q10*q2^2*s34*s45 + 
       2*q1^2*q22*s34*s45 + q1*q2*q22*s34*s45 + 2*q10*q2*q5*s34*s45 - 
       2*q12*q2*q5*s34*s45 + 3*q10*q5^2*s34*s45 + 3*q12*q5^2*s34*s45 + 
       6*q10*q5*q7*s34*s45 - q12*q5*q7*s34*s45 - 2*q1*q8^2*s34*s45 + 
       2*q2*q5*q9*s34*s45 - 4*q5^2*q9*s34*s45 + 2*q2*q9^2*s34*s45 - 
       3*q5*q9^2*s34*s45 + 3*q12*q2*q5^2*s34^2*s45 + q10*q5^2*q7*s34^2*s45 - 
       q12*q5^2*q7*s34^2*s45 - 3*q2*q5^2*q9*s34^2*s45 - 
       2*q2*q5*q9^2*s34^2*s45 + q1^2*q2*s45^2 + 2*q1*q10*q2*s45^2 + 
       q10*q2^2*s45^2 + q1^2*q22*s45^2 - 3*q1*q10*q22*s45^2 - 
       q1*q2*q22*s45^2 - q1^2*q5*s45^2 + 3*q1*q2*q5*s45^2 - 
       3*q10*q2*q5*s45^2 + q1*q5^2*s45^2 + 3*q10*q5*q7*s45^2 + 
       q5^2*q7*s45^2 - q1*q8^2*s45^2 - 2*q1^2*q10*q22*s23*s45^2 + 
       2*q1^2*q10*q5*s23*s45^2 - 2*q1*q10*q5^2*s23*s45^2 - 
       q1^2*q2*q22*s34*s45^2 - q10*q2^2*q5*s34*s45^2 - 
       q12*q2*q5^2*s34*s45^2 + 2*q10*q5^2*q7*s34*s45^2 + 
       q2*q5^2*q9*s34*s45^2 + q2*q5*q9^2*s34*s45^2 + q12*q2*q5^3*s34^2*
        s45^2 - q2*q5^3*q9*s34^2*s45^2 - q2*q5^2*q9^2*s34^2*s45^2 - 
       q1*q10*q2^2*s45^3 + q1^2*q10*q22*s45^3 - q1^2*q10*q5*s45^3 + 
       3*q1*q10*q2*q5*s45^3 - q1*q2^2*q5*s45^3 + q10*q2^2*q5*s45^3 + 
       q1*q10*q5^2*s45^3 + q10*q5^2*q7*s45^3 - q1*q10*q2^2*q5*s45^4 - 
       q1^2*s51 + 3*q1*q10*s51 + 2*q1*q19*s51 - 4*q10*q19*s51 + 2*q1*q2*s51 + 
       q10*q2*s51 + 4*q19*q2*s51 - q2^2*s51 + q10*q22*s51 + q2*q22*s51 + 
       2*q22*q3*s51 - 3*q1*q7*s51 + q10*q7*s51 + 3*q2*q7*s51 + q1*q8*s51 - 
       3*q19^2*q2*s12*s51 - 3*q19*q2^2*s12*s51 + 2*q19^2*q7*s12*s51 + 
       q19*q2*q7*s12*s51 + 2*q2^2*q8*s12*s51 - 4*q2*q7*q8*s12*s51 + 
       3*q2*q8^2*s12*s51 - q19^2*q2*q7*s12^2*s51 + 2*q2*q7*q8^2*s12^2*s51 - 
       3*q1^2*q19*s23*s51 + 7*q1*q10*q19*s23*s51 + 3*q1*q19^2*s23*s51 - 
       2*q10*q19^2*s23*s51 - 2*q1^2*q9*s23*s51 - 2*q1*q10*q9*s23*s51 - 
       3*q1*q9^2*s23*s51 - 2*q1^2*q10*q19*s23^2*s51 + 
       q1*q10*q19^2*s23^2*s51 - 2*q1^2*q10*q9*s23^2*s51 + 
       q1*q10*q9^2*s23^2*s51 - q1^2*q2*s34*s51 - q10*q2^2*s34*s51 + 
       q10*q12*q7*s34*s51 - q1*q2*q7*s34*s51 + q10*q4*q7*s34*s51 + 
       q1*q8^2*s34*s51 + q2*q9^2*s34*s51 - q10^2*q12*q7*s34^2*s51 + 
       q10^2*q4*q7*s34^2*s51 + q10*q19^2*s45*s51 - q1^2*q2*s45*s51 + 
       q10*q19*q2*s45*s51 - q10*q2^2*s45*s51 - q1*q19*q7*s45*s51 - 
       q19^2*q7*s45*s51 - q1*q3*q7*s45*s51 + q1*q3*q8*s45*s51 + 
       2*q1*q8^2*s45*s51 + q1*q3*q8^2*s45^2*s51 - q1^2*q19*s51^2 + 
       3*q1*q10*q19*s51^2 - q1*q19^2*s51^2 - 2*q10*q19^2*s51^2 + 
       q1^2*q2*s51^2 + 2*q10*q19*q2*s51^2 + q19^2*q2*s51^2 - q10*q2^2*s51^2 - 
       q19*q2^2*s51^2 - 2*q1^2*q7*s51^2 - q1*q19*q7*s51^2 + 
       2*q19^2*q7*s51^2 + 2*q1*q2*q7*s51^2 + 3*q19*q2*q7*s51^2 - 
       3*q19^2*q2*q7*s12*s51^2 - 2*q19*q2^2*q7*s12*s51^2 + 
       2*q2^2*q7*q8*s12*s51^2 + q19^2*q2^2*q7*s12^2*s51^2 - 
       q2^2*q7*q8^2*s12^2*s51^2 - 2*q1^2*q10*q19*s23*s51^2 + 
       3*q1*q10*q19^2*s23*s51^2 - 2*q1^2*q10*q9*s23*s51^2 - 
       q1^2*q10*q19^2*s23^2*s51^2 + q1^2*q10*q9^2*s23^2*s51^2 - 
       q1^2*q2*q7*s34*s51^2 + q10*q19^2*q2*s45*s51^2 - 
       q10*q19*q2^2*s45*s51^2 - q1^2*q19*q7*s45*s51^2 - 
       q1*q19^2*q7*s45*s51^2 + q10*q19^2*q2*s51^3 - q10*q19*q2^2*s51^3 - 
       q1^2*q19*q7*s51^3 - q1*q19^2*q7*s51^3 + q1^2*q2*q7*s51^3]*
     (-2*F[1, 1, 3]^2 + 2*F[1, 1, 9]^2 - 2*tci[1, 1]^2 + 
      4*F[1, 1, 3]*tci[1, 2]))/2 + 
   (r[q1 - 2*q10 - 3*q17 - 2*q2 - 2*q20 + 4*q23 - q5 - 3*q7 + 9*q8 - 3*q9 - 
       2*q17*q3*s12 + q3*q4*s12 + q17*q5*s12 + q17*q7*s12 - 5*q3*q7*s12 + 
       5*q7*q8*s12 + 4*q8^2*s12 + q17*q2*q3*s12^2 - q17*q3^2*s12^2 + 
       q3^2*q4*s12^2 - 2*q17*q3*q5*s12^2 - q17*q2*q7*s12^2 + q2*q3*q7*s12^2 + 
       3*q17*q5*q7*s12^2 - 3*q3*q5*q7*s12^2 - 2*q17*q7^2*s12^2 + 
       2*q7^2*q8*s12^2 + q7*q8^2*s12^2 - 2*q1*q10*s23 + q1*q5*s23 - 
       q17*q3*q5*s12*s23 + q3*q4*q5*s12*s23 + q17*q3^2*q5*s12^2*s23 - 
       q3^2*q4*q5*s12^2*s23 - 5*q1*q23*s34 + q2*q23*s34 + 6*q23^2*s34 - 
       2*q10*q7*s34 + q23*q7*s34 - 7*q1*q8*s34 - 6*q8^2*s34 - 2*q2*q9*s34 + 
       4*q1^2*q23*s34^2 - 2*q1*q23^2*s34^2 + q2*q23^2*s34^2 - q1^2*q5*s34^2 + 
       q1*q23*q5*s34^2 + q23^2*q5*s34^2 + 2*q1^2*q8*s34^2 + 4*q1*q8^2*s34^2 + 
       q1^2*q23^2*s34^3 - q1^2*q23*q5*s34^3 - q1*q23^2*q5*s34^3 - 
       q1^2*q8^2*s34^3 + 2*q1*q10*s45 - q1*q5*s45 - 2*q10*q7*s45 - 
       3*q17*q7*s45 - q5*q7*s45 - 2*q1*q8*s45 + 3*q7*q8*s45 + 2*q2*q9*s45 + 
       q17*q5*q7*s12*s45 - 2*q17*q7^2*s12*s45 - 3*q3*q7^2*s12*s45 + 
       3*q7^2*q8*s12*s45 + 4*q7*q8^2*s12*s45 + q17*q5*q7^2*s12^2*s45 - 
       q3*q5*q7^2*s12^2*s45 - q17*q7^3*s12^2*s45 + q7^3*q8*s12^2*s45 + 
       q7^2*q8^2*s12^2*s45 + q1*q10*q5*s23*s45 + q1^2*q2*s34*s45 + 
       5*q1^2*q23*s34*s45 - 3*q2^2*q23*s34*s45 - 3*q2*q23^2*s34*s45 + 
       q1*q2*q5*s34*s45 + q1*q23*q5*s34*s45 - q2*q23*q5*s34*s45 - 
       q10*q5*q7*s34*s45 + q10*q7^2*s34*s45 - q23*q7^2*s34*s45 + 
       2*q1^2*q8*s34*s45 + 4*q1*q8^2*s34*s45 + 2*q2^2*q9*s34*s45 + 
       3*q2*q9^2*s34*s45 + 2*q1^2*q23^2*s34^2*s45 - 2*q2^2*q23^2*s34^2*s45 - 
       2*q1^2*q23*q5*s34^2*s45 - 2*q1*q23^2*q5*s34^2*s45 + 
       q2*q23^2*q5*s34^2*s45 - 2*q1^2*q8^2*s34^2*s45 + 
       2*q2^2*q9^2*s34^2*s45 + q1^2*q2*s45^2 - q1*q2^2*s45^2 + 
       q1^2*q23*s45^2 + q2^2*q23*s45^2 + 2*q1*q23^2*s45^2 - 
       2*q2*q23^2*s45^2 - q1*q10*q5*s45^2 - q10*q5*q7*s45^2 + 
       q10*q7^2*s45^2 - q23*q7^2*s45^2 + q1^2*q23^2*s34*s45^2 + 
       2*q2^2*q23^2*s34*s45^2 - q1^2*q2*q5*s34*s45^2 - 
       q1^2*q23*q5*s34*s45^2 - q1*q23^2*q5*s34*s45^2 + 
       q2*q23^2*q5*s34*s45^2 - q1^2*q8^2*s34*s45^2 - 2*q2^2*q9^2*s34*s45^2 - 
       q2^2*q23^2*q5*s34^2*s45^2 + q2^2*q5*q9^2*s34^2*s45^2 - q1*q10*s51 - 
       2*q2^2*s51 + q1*q23*s51 - 5*q2*q23*s51 - 6*q23^2*s51 + q2*q3*s51 + 
       q20*q3*s51 - 2*q1*q7*s51 - 2*q10*q7*s51 + q23*q7*s51 - 2*q3*q7*s51 - 
       q4*q7*s51 - q7^2*s51 + 4*q1*q8*s51 + 2*q10*q8*s51 - q2*q8*s51 - 
       2*q20*q8*s51 + 3*q7*q8*s51 + 3*q8^2*s51 + q1*q9*s51 + q10*q9*s51 + 
       5*q2*q9*s51 + 3*q9^2*s51 + 2*q2*q3*q7*s12*s51 - q17*q7^2*s12*s51 - 
       2*q2*q7*q8*s12*s51 + q7^2*q8*s12*s51 - q7*q8^2*s12*s51 + 
       q17*q2*q7^2*s12^2*s51 + q17*q7^3*s12^2*s51 - q2*q7^2*q8*s12^2*s51 - 
       q7^3*q8*s12^2*s51 - q7^2*q8^2*s12^2*s51 + 3*q1*q10*q9*s23*s51 - 
       q1^2*q2*s34*s51 + q1*q2*q20*s34*s51 - 3*q1^2*q23*s34*s51 - 
       3*q2^2*q23*s34*s51 + 4*q1*q23^2*s34*s51 - 4*q2*q23^2*s34*s51 - 
       q10*q4*q7*s34*s51 + q10*q7^2*s34*s51 - q23*q7^2*s34*s51 - 
       2*q1^2*q8*s34*s51 - 5*q1*q8^2*s34*s51 + 2*q2^2*q9*s34*s51 + 
       3*q2*q9^2*s34*s51 - 2*q1^2*q23^2*s34^2*s51 - q2^2*q23^2*s34^2*s51 + 
       2*q1^2*q8^2*s34^2*s51 + q2^2*q9^2*s34^2*s51 - q1^2*q2*s45*s51 + 
       q1*q2^2*s45*s51 - 3*q1^2*q23*s45*s51 + 5*q2^2*q23*s45*s51 + 
       3*q1*q23^2*s45*s51 - q1*q2*q3*s45*s51 - q1*q20*q3*s45*s51 - 
       q1*q23*q3*s45*s51 + q2*q23*q3*s45*s51 + q1*q3*q7*s45*s51 + 
       q10*q7^2*s45*s51 - q23*q7^2*s45*s51 - 3*q3*q7^2*s45*s51 - 
       2*q1^2*q8*s45*s51 - 5*q1*q8^2*s45*s51 - 2*q2^2*q9*s45*s51 - 
       3*q2*q9^2*s45*s51 - 4*q1^2*q23^2*s34*s45*s51 + 
       4*q2^2*q23^2*s34*s45*s51 + 4*q1^2*q8^2*s34*s45*s51 - 
       4*q2^2*q9^2*s34*s45*s51 - 2*q1^2*q23^2*s45^2*s51 - 
       q2^2*q23^2*s45^2*s51 + q1*q2^2*q3*s45^2*s51 - q2^2*q23*q3*s45^2*s51 - 
       q1*q23^2*q3*s45^2*s51 + q2*q23^2*q3*s45^2*s51 + 
       2*q1^2*q8^2*s45^2*s51 + q2^2*q9^2*s45^2*s51 + q1^2*q2*s51^2 - 
       q1*q2^2*s51^2 - 2*q1^2*q20*s51^2 + 4*q2^2*q23*s51^2 - q1*q23^2*s51^2 + 
       2*q2*q23^2*s51^2 + 3*q2^2*q3*s51^2 + q2*q23*q3*s51^2 - 
       q23^2*q3*s51^2 + q1^2*q7*s51^2 - q2^2*q7*s51^2 - q1*q7^2*s51^2 - 
       q2*q7*q8*s51^2 + q1*q8^2*s51^2 + q1*q10*q9*s51^2 - 2*q2^2*q9*s51^2 - 
       3*q2*q9^2*s51^2 + q2^2*q3*q7*s12*s51^2 + q17*q2*q7^2*s12*s51^2 - 
       q2*q7^2*q8*s12*s51^2 + q2*q7*q8^2*s12*s51^2 - q17*q2*q7^3*s12^2*
        s51^2 + q2*q7^3*q8*s12^2*s51^2 + q2*q7^2*q8^2*s12^2*s51^2 - 
       q1*q10*q9^2*s23*s51^2 - q1^2*q2*q20*s34*s51^2 + q1^2*q23^2*s34*s51^2 + 
       2*q2^2*q23^2*s34*s51^2 - q1^2*q8^2*s34*s51^2 - 2*q2^2*q9^2*s34*s51^2 + 
       2*q1^2*q23^2*s45*s51^2 - 2*q2^2*q23^2*s45*s51^2 - 
       q1*q2^2*q3*s45*s51^2 - q1^2*q20*q3*s45*s51^2 - 
       2*q2^2*q23*q3*s45*s51^2 - q1*q23^2*q3*s45*s51^2 + 
       2*q2*q23^2*q3*s45*s51^2 + q1^2*q3*q7*s45*s51^2 - 
       q1*q3*q7^2*s45*s51^2 - 2*q1^2*q8^2*s45*s51^2 + q1*q3*q8^2*s45*s51^2 + 
       2*q2^2*q9^2*s45*s51^2 + q1^2*q23^2*q3*s45^2*s51^2 - 
       q1^2*q3*q8^2*s45^2*s51^2 + q1^2*q2*q20*s51^3 - q2^2*q23^2*s51^3 + 
       q1*q2^2*q3*s51^3 - q2^2*q23*q3*s51^3 + q2*q23^2*q3*s51^3 - 
       q1*q2^2*q7*s51^3 - q1*q2*q3*q7*s51^3 + 2*q2^2*q3*q7*s51^3 + 
       q2^2*q9^2*s51^3 + q1*q2^2*q3*q7*s51^4]*(2*F[1, 1, 8]^2 - 
      2*F[1, 1, 9]^2 + 2*tci[1, 1]^2 - 4*F[1, 1, 8]*tci[1, 2]))/2 + 
   (r[q1 + 4*q10 + 9*q3 + 2*q4 + 7*q5 - 4*q8 + 5*q2*q3*s12 + q3*q5*s12 - 
       2*q2*q7*s12 + 4*q3*q7*s12 + 2*q4*q7*s12 - 2*q5*q7*s12 - 2*q2*q8*s12 + 
       2*q3*q8*s12 - 2*q3*q4*q5*s12^2 + 2*q2*q3*q7*s12^2 + q3*q5*q7*s12^2 - 
       q3*q7^2*s12^2 - 2*q2*q7*q8*s12^2 - q1*q10*s23 + 2*q1*q3*s23 + 
       q10*q3*s23 + 2*q10*q4*s23 + 2*q3*q4*s23 + 4*q1*q5*s23 + 4*q10*q5*s23 + 
       2*q3*q5*s23 - 2*q3*q4*q5*s12*s23 + 2*q10*q3*q5*s23^2 - 
       2*q3*q4*q5*s23^2 + 2*q10*q4*s34 - 2*q1*q5*s34 + 4*q10*q5*s34 + 
       q2*q5*s34 + 8*q10*q7*s34 + 2*q2*q7*s34 + 2*q4*q7*s34 + 2*q5*q7*s34 + 
       2*q1*q8*s34 + 2*q10*q4*q7*s34^2 + 2*q10*q5*q7*s34^2 - 2*q1*q10*s45 - 
       2*q1*q2*s45 - 2*q1*q3*s45 + 3*q10*q3*s45 - 5*q2*q3*s45 - 4*q1*q5*s45 + 
       6*q10*q5*s45 + q2*q5*s45 + 10*q10*q7*s45 + 6*q3*q7*s45 + 4*q5*q7*s45 + 
       4*q1*q8*s45 + 2*q2*q8*s45 - 2*q3*q8*s45 - 2*q3*q5*q7*s12*s45 - 
       q3*q5*q7^2*s12^2*s45 + 2*q1*q10*q5*s23*s45 + 2*q1*q2*q5*s34*s45 + 
       6*q10*q5*q7*s34*s45 + 2*q1*q2*q3*s45^2 - 2*q1*q10*q5*s45^2 + 
       2*q10*q3*q5*s45^2 + 6*q10*q3*q7*s45^2 + 6*q10*q5*q7*s45^2 + 
       2*q3*q5*q7*s45^2 + q10*q7^2*s45^2 + q3*q7^2*s45^2 + 2*q1*q3*q8*s45^2 + 
       2*q10*q3*q5*q7*s45^3 + q10*q3*q7^2*s45^3 + q1*q10*s51 + q1*q3*s51 + 
       2*q10*q3*s51 + 3*q2*q3*s51 - 2*q3*q4*s51 + 6*q10*q7*s51 - 
       4*q2*q7*s51 + 5*q3*q7*s51 + 2*q4*q7*s51 + 2*q7^2*s51 - 2*q1*q8*s51 + 
       2*q3*q8*s51 + 6*q2*q3*q7*s12*s51 - 2*q2*q7^2*s12*s51 - 
       2*q3*q7^2*s12*s51 - 2*q2*q7*q8*s12*s51 + q2*q3*q7^2*s12^2*s51 + 
       2*q10*q4*q7*s34*s51 + q2*q7^2*s34*s51 + 4*q1*q3*q7*s45*s51 + 
       6*q10*q3*q7*s45*s51 + 2*q10*q7^2*s45*s51 + 3*q3*q7^2*s45*s51 - 
       2*q1*q3*q8*s45*s51 + 2*q10*q3*q7^2*s45^2*s51 + 2*q1*q2*q3*s51^2 + 
       2*q10*q3*q7*s51^2 + 6*q2*q3*q7*s51^2 + 2*q10*q4*q7*s51^2 + 
       q1*q7^2*s51^2 + q10*q7^2*s51^2 - 2*q2*q7^2*s51^2 - q3*q7^2*s51^2 + 
       2*q1*q3*q8*s51^2 - 2*q2*q7*q8*s51^2 + 2*q2*q3*q7^2*s12*s51^2 + 
       q1*q3*q7^2*s45*s51^2 + q10*q3*q7^2*s45*s51^2 + 2*q1*q2*q3*q7*s51^3 + 
       q2*q3*q7^2*s51^3]*(2*F[1, 1, 3]^2 - 4*F[1, 1, 3]*F[1, 1, 6] + 
      2*F[1, 1, 6]^2 + 4*F[2, 1, 13] + 4*F[2, 1, 14] + (2*tci[1, 1]^2)/3 + 
      4*F[1, 1, 6]*tci[1, 2] - 4*F[1, 2, 2]*tci[1, 2]))/2 + 
   (r[2*q1 - 4*q10 + 17*q2 - 2*q3 + 4*q4 + 34*q5 + 10*q6 - 2*q7 - 9*q9 - 
       9*q2*q3*s12 + 7*q2*q5*s12 + 9*q3*q5*s12 + 5*q5^2*s12 + 4*q2*q7*s12 + 
       23*q3*q7*s12 + 4*q4*q7*s12 + 4*q5*q7*s12 - 4*q3*q4*q5*s12^2 - 
       3*q2*q3*q7*s12^2 + 7*q3*q5*q7*s12^2 + 2*q1*q10*s23 + 4*q10*q4*s23 + 
       4*q3*q4*s23 + 2*q1*q5*s23 + 16*q10*q5*s23 + 14*q3*q5*s23 + 
       10*q5^2*s23 + 2*q3*q6*s23 - 6*q5*q6*s23 - 2*q1*q9*s23 - 2*q10*q9*s23 + 
       7*q5*q9*s23 - 4*q3*q4*q5*s12*s23 + q3*q5^3*s12^2*s23 + 
       3*q1*q10*q5*s23^2 + 4*q10*q3*q5*s23^2 - 4*q3*q4*q5*s23^2 + 
       3*q1*q5^2*s23^2 - q5^3*s23^2 - 3*q1*q10*q9*s23^2 + q3*q5^3*s12*s23^2 - 
       q1*q2*s34 + 4*q10*q4*s34 - q1*q5*s34 + 12*q10*q5*s34 + 2*q2*q5*s34 - 
       q5^2*s34 - 4*q2*q6*s34 - 6*q5*q6*s34 + 11*q10*q7*s34 - q2*q7*s34 + 
       4*q4*q7*s34 + 3*q5*q7*s34 - 6*q2*q9*s34 + 9*q5*q9*s34 - 
       q1*q5^2*s23*s34 - q5^3*s23*s34 + 4*q10*q4*q7*s34^2 + 
       3*q10*q5*q7*s34^2 + 3*q2*q5*q9*s34^2 + 4*q1*q10*s45 - 4*q1*q2*s45 + 
       6*q1*q3*s45 + 8*q10*q3*s45 + 9*q2*q3*s45 - 6*q1*q5*s45 - 
       13*q10*q5*s45 - 14*q2*q5*s45 - 10*q3*q5*s45 - 5*q5^2*s45 + 
       6*q5*q6*s45 + 6*q10*q7*s45 + q3*q7*s45 + 6*q2*q9*s45 - 9*q5*q9*s45 - 
       2*q3*q5^2*s12*s45 + q5^3*s12*s45 - 3*q3*q5*q7*s12*s45 + 
       q3*q5^3*s12^2*s45 + q3*q5^2*q7*s12^2*s45 - 12*q1*q10*q5*s23*s45 - 
       4*q10*q3*q5*s23*s45 - 6*q1*q5^2*s23*s45 + 6*q10*q5^2*s23*s45 - 
       3*q3*q5^2*s23*s45 + 2*q5^3*s23*s45 + q3*q5^3*s12*s23*s45 + 
       3*q1*q10*q5^2*s23^2*s45 + q3*q5^3*s23^2*s45 + q1*q2*q5*s34*s45 + 
       2*q1*q5^2*s34*s45 + 3*q10*q5^2*s34*s45 + 5*q2*q5^2*s34*s45 + 
       2*q5^3*s34*s45 + 6*q2*q5*q6*s34*s45 + 3*q10*q5*q7*s34*s45 - 
       10*q2*q5*q9*s34*s45 + 5*q5^2*q9*s34*s45 + 4*q2*q5^2*q9*s34^2*s45 - 
       3*q1*q2*q3*s45^2 + 9*q1*q10*q5*s45^2 + 4*q1*q2*q5*s45^2 - 
       3*q10*q3*q5*s45^2 + 3*q1*q5^2*s45^2 - 8*q10*q5^2*s45^2 - 
       2*q3*q5^2*s45^2 + 2*q5^3*s45^2 + 5*q10*q3*q7*s45^2 - 
       5*q10*q5*q7*s45^2 - 5*q3*q5*q7*s45^2 - q5^2*q7*s45^2 + 
       3*q2*q5*q9*s45^2 + q3*q5^3*s12*s45^2 - q3*q5^2*q7*s12*s45^2 + 
       q5^3*q7*s12*s45^2 + q3*q5^3*q7*s12^2*s45^2 - 6*q1*q10*q5^2*s23*s45^2 - 
       3*q10*q3*q5^2*s23*s45^2 + 3*q10*q5^3*s23*s45^2 + q3*q5^3*s23*s45^2 + 
       q10*q3*q5^3*s23^2*s45^2 - q1*q2*q5^2*s34*s45^2 + 
       3*q10*q5^3*s34*s45^2 - q10*q5^2*q7*s34*s45^2 + q5^3*q7*s34*s45^2 - 
       4*q2*q5^2*q9*s34*s45^2 + q10*q5^3*q7*s34^2*s45^2 + 
       q2*q5^3*q9*s34^2*s45^2 + 3*q1*q10*q5^2*s45^3 - 2*q10*q3*q5^2*s45^3 + 
       3*q10*q5^3*s45^3 + q3*q5^3*s45^3 - 5*q10*q3*q5*q7*s45^3 - 
       2*q10*q5^2*q7*s45^3 - q3*q5^2*q7*s45^3 + 2*q5^3*q7*s45^3 + 
       q3*q5^3*q7*s12*s45^3 + q10*q3*q5^3*s23*s45^3 + 
       3*q10*q5^3*q7*s34*s45^3 + q10*q3*q5^3*s45^4 - q10*q3*q5^2*q7*s45^4 + 
       3*q10*q5^3*q7*s45^4 + q3*q5^3*q7*s45^4 + q10*q3*q5^3*q7*s45^5 + 
       4*q1*q2*s51 + 4*q10*q3*s51 - 15*q2*q3*s51 - 4*q3*q4*s51 + 
       6*q10*q6*s51 - 2*q3*q6*s51 - 4*q1*q7*s51 + 10*q10*q7*s51 + 
       18*q2*q7*s51 + 23*q3*q7*s51 + 4*q4*q7*s51 + 6*q6*q7*s51 + 
       3*q2*q9*s51 - 15*q2*q3*q7*s12*s51 - 2*q1*q10*q9*s23*s51 - 
       q1*q2*q7*s34*s51 + 4*q10*q4*q7*s34*s51 - 4*q2*q6*q7*s34*s51 + 
       3*q1*q2*q3*s45*s51 + 2*q1*q3*q6*s45*s51 - 3*q1*q3*q7*s45*s51 + 
       12*q10*q3*q7*s45*s51 + 6*q10*q6*q7*s45*s51 - 3*q1*q2*q3*s51^2 + 
       4*q1*q2*q7*s51^2 + 3*q1*q3*q7*s51^2 + 4*q10*q3*q7*s51^2 - 
       15*q2*q3*q7*s51^2 + 4*q10*q4*q7*s51^2 + 6*q10*q6*q7*s51^2 - 
       3*q1*q2*q3*q7*s51^3]*(F[1, 1, 1]^2 - F[1, 1, 3]^2 - 
      2*F[1, 1, 1]*F[1, 1, 10] + 2*F[1, 1, 3]*F[1, 1, 10] + 2*F[2, 1, 1] - 
      2*F[2, 1, 13] - 2*F[1, 1, 1]*tci[1, 2] + 2*F[1, 2, 2]*tci[1, 2]))/2 + 
   (r[-5*q1 + q10 + 2*q2 - 3*q3 - 7*q5 + 9*q6 - 6*q7 - 9*q2*q3*s12 - 
       2*q2*q5*s12 + 4*q3*q5*s12 + 6*q2*q7*s12 + 6*q3*q7*s12 - 2*q5*q7*s12 - 
       4*q2*q3*q7*s12^2 + 6*q1*q10*s23 - 2*q1*q3*s23 - 2*q10*q3*s23 - 
       q1*q5*s23 - 2*q10*q5*s23 - q3*q5*s23 - 4*q3*q6*s23 + 4*q5*q6*s23 - 
       4*q1*q10*q5*s23^2 + 5*q3*q5*q6*s23^2 - 3*q1*q2*s34 - q10*q2*s34 + 
       3*q1*q5*s34 - 2*q10*q5*s34 + q2*q6*s34 - q5*q6*s34 + 4*q10*q7*s34 - 
       4*q2*q7*s34 - 4*q10*q2*q5*s34^2 - 7*q1*q10*s45 + q1*q2*s45 - 
       3*q10*q2*s45 + 3*q1*q3*s45 + 3*q10*q3*s45 + 9*q2*q3*s45 + q1*q5*s45 + 
       10*q10*q5*s45 + 3*q2*q5*s45 - 4*q5*q6*s45 + 3*q10*q7*s45 + 
       2*q3*q7*s45 + 3*q5*q7*s45 + 3*q3*q5*q7*s12*s45 + 8*q1*q10*q5*s23*s45 + 
       3*q10*q3*q5*s23*s45 - 5*q3*q5*q6*s23*s45 - 3*q1*q2*q5*s34*s45 + 
       q2*q5*q6*s34*s45 + 3*q10*q5*q7*s34*s45 + 3*q1*q10*q2*s45^2 - 
       4*q1*q2*q3*s45^2 - 8*q1*q10*q5*s45^2 - 4*q10*q2*q5*s45^2 + 
       3*q10*q3*q7*s45^2 + 3*q10*q5*q7*s45^2 + 4*q1*q10*q2*q5*s45^3 - 
       4*q1*q10*s51 + 3*q1*q2*s51 - 3*q10*q2*s51 - 5*q2*q3*s51 + 
       6*q10*q6*s51 - q3*q6*s51 - 4*q1*q7*s51 - q10*q7*s51 + 7*q2*q7*s51 + 
       6*q3*q7*s51 + 5*q6*q7*s51 - 8*q2*q3*q7*s12*s51 - 3*q1*q2*q7*s34*s51 + 
       q2*q6*q7*s34*s51 + 3*q1*q10*q2*s45*s51 + q1*q2*q3*s45*s51 - 
       q1*q10*q6*s45*s51 + q1*q3*q6*s45*s51 - 4*q1*q3*q7*s45*s51 + 
       3*q10*q3*q7*s45*s51 + 5*q10*q6*q7*s45*s51 - 4*q1*q2*q3*s51^2 + 
       3*q1*q2*q7*s51^2 - 8*q2*q3*q7*s51^2 + 5*q10*q6*q7*s51^2 - 
       4*q1*q2*q3*q7*s51^3]*(-4*F[1, 1, 1]*F[1, 1, 2] + 4*F[1, 1, 4]^2 + 
      4*F[1, 1, 1]*F[1, 1, 6] + 4*F[1, 1, 2]*F[1, 1, 6] - 
      8*F[1, 1, 4]*F[1, 1, 6] + 8*F[2, 1, 6] + (10*tci[1, 1]^2)/3 + 
      4*F[1, 1, 2]*tci[1, 2] + 4*F[1, 1, 6]*tci[1, 2] - 
      8*F[1, 2, 3]*tci[1, 2]))/2 + 
   (r[3*q1 - 2*q10 - 2*q2 - 11*q3 + 5*q5 - 2*q6 + q7 + 8*q8 + 2*q2*q3*s12 + 
       q3*q4*s12 - 5*q3*q5*s12 - 5*q2*q7*s12 - 7*q3*q7*s12 + q5*q7*s12 + 
       4*q2*q8*s12 - 2*q3*q8*s12 + q3^2*q4*s12^2 + 2*q2*q3*q7*s12^2 + 
       q3^2*q7*s12^2 + 2*q2*q7*q8*s12^2 + 2*q3*q5*s23 + 3*q3*q6*s23 - 
       5*q5*q6*s23 + q3*q4*q5*s12*s23 - q3^2*q4*q5*s12^2*s23 - 
       3*q3*q5*q6*s23^2 + 2*q1*q2*s34 - q2*q5*s34 - 3*q2*q6*s34 - 
       2*q5*q6*s34 - 2*q10*q7*s34 + 3*q2*q7*s34 - 4*q1*q8*s34 + q1*q10*s45 + 
       2*q10*q2*s45 - 2*q10*q3*s45 - 2*q2*q3*s45 - 2*q10*q5*s45 - q2*q5*s45 + 
       5*q5*q6*s45 - 4*q10*q7*s45 - 3*q3*q7*s45 - 4*q1*q8*s45 - 2*q2*q8*s45 + 
       4*q3*q8*s45 + 2*q7*q8*s45 - 3*q3*q5*q7*s12*s45 - q10*q3*q5*s23*s45 + 
       3*q3*q5*q6*s23*s45 - q10*q2*q5*s34*s45 + 2*q2*q5*q6*s34*s45 - 
       2*q1*q10*q2*s45^2 + 2*q1*q2*q3*s45^2 - 2*q10*q3*q7*s45^2 - 
       2*q1*q3*q8*s45^2 - 2*q1*q2*s51 + 2*q10*q2*s51 + 5*q2*q3*s51 - 
       q10*q6*s51 + 2*q1*q7*s51 - 3*q10*q7*s51 - 3*q2*q7*s51 - 7*q3*q7*s51 - 
       q4*q7*s51 + 4*q1*q8*s51 - 2*q3*q8*s51 - 2*q2*q3^2*s12*s51 + 
       5*q2*q3*q7*s12*s51 + 2*q3^2*q7*s12*s51 + 2*q2*q7*q8*s12*s51 - 
       q2*q3^2*q7*s12^2*s51 + 2*q1*q2*q7*s34*s51 - q10*q4*q7*s34*s51 - 
       3*q2*q6*q7*s34*s51 - 2*q1*q10*q2*s45*s51 - 2*q1*q2*q3*s45*s51 + 
       q2*q3^2*s45*s51 + q1*q10*q6*s45*s51 + 2*q1*q3*q7*s45*s51 - 
       2*q10*q3*q7*s45*s51 + 2*q1*q3*q8*s45*s51 + 2*q1*q2*q3*s51^2 - 
       q2*q3^2*s51^2 - 2*q1*q2*q7*s51^2 + 5*q2*q3*q7*s51^2 + q3^2*q7*s51^2 - 
       2*q1*q3*q8*s51^2 + 2*q2*q7*q8*s51^2 - 2*q2*q3^2*q7*s12*s51^2 + 
       2*q1*q2*q3*q7*s51^3 - q2*q3^2*q7*s51^3]*(2*F[1, 1, 1]^2 - 
      4*F[1, 1, 1]*F[1, 1, 4] + 2*F[1, 1, 4]^2 + 4*F[1, 1, 1]*F[1, 1, 6] - 
      4*F[1, 1, 4]*F[1, 1, 6] - 4*F[1, 1, 1]*F[1, 1, 8] + 
      4*F[1, 1, 4]*F[1, 1, 8] + 4*F[2, 1, 6] + 4*F[2, 1, 9] + 
      (2*tci[1, 1]^2)/3 + 4*F[1, 1, 1]*tci[1, 2] - 4*F[1, 2, 3]*tci[1, 2]))/
    2 + (r[7*q1 - 10*q10 + 6*q2 + 13*q3 - 8*q4 + 10*q5 - 7*q6 + 8*q7 + 8*q8 + 
       40*q9 + q2*q3*s12 - 4*q3*q4*s12 + 2*q2*q5*s12 - q3*q5*s12 - 
       q2*q7*s12 + q5*q7*s12 + 4*q7*q8*s12 - 15*q1*q10*s23 + q10*q3*s23 - 
       8*q3*q4*s23 - 2*q1*q5*s23 + 8*q10*q5*s23 - 3*q3*q5*s23 - 4*q5*q6*s23 + 
       12*q1*q9*s23 + 12*q10*q9*s23 + 12*q3*q9*s23 - 12*q4*q9*s23 + 
       8*q5*q9*s23 + 8*q9^2*s23 + 4*q3*q4*q5*s12*s23 + 4*q1*q10*q5*s23^2 + 
       4*q3*q4*q5*s23^2 - 3*q3*q5*q6*s23^2 + 4*q1*q10*q9*s23^2 - 
       4*q3*q4*q9*s23^2 + 2*q1*q2*s34 - 2*q10*q2*s34 + 4*q10*q4*s34 - 
       2*q1*q5*s34 + 8*q10*q5*s34 + q2*q5*s34 - 3*q2*q6*s34 - q5*q6*s34 + 
       6*q10*q7*s34 + q2*q7*s34 - 4*q1*q8*s34 + 8*q10*q9*s34 + 10*q2*q9*s34 - 
       12*q4*q9*s34 + 8*q5*q9*s34 + 4*q7*q9*s34 + 12*q9^2*s34 + 
       4*q10*q2*q5*s34^2 + 4*q10*q4*q7*s34^2 - 4*q4*q7*q9*s34^2 + 
       4*q2*q9^2*s34^2 + 15*q1*q10*s45 - 2*q1*q2*s45 + 2*q10*q2*s45 + 
       4*q1*q3*s45 - q2*q3*s45 + 2*q1*q5*s45 - 12*q10*q5*s45 - 3*q2*q5*s45 + 
       4*q5*q6*s45 + 4*q10*q7*s45 - 2*q5*q7*s45 - 8*q1*q8*s45 - 4*q7*q8*s45 - 
       8*q1*q9*s45 - 10*q2*q9*s45 - 12*q3*q9*s45 - 8*q5*q9*s45 - 
       4*q7*q9*s45 - 12*q9^2*s45 - 10*q1*q10*q5*s23*s45 - 
       2*q10*q3*q5*s23*s45 + 3*q3*q5*q6*s23*s45 + 2*q1*q2*q5*s34*s45 - 
       2*q10*q2*q5*s34*s45 + q2*q5*q6*s34*s45 - 2*q10*q5*q7*s34*s45 + 
       2*q2*q5*q9*s34*s45 - 12*q2*q9^2*s34*s45 + 4*q5*q9^2*s34*s45 + 
       4*q2*q5*q9^2*s34^2*s45 - 2*q1*q10*q2*s45^2 + 10*q1*q10*q5*s45^2 + 
       4*q10*q2*q5*s45^2 - 2*q10*q5*q7*s45^2 - 4*q1*q3*q8*s45^2 + 
       4*q3*q8*q9*s45^2 + 4*q7*q8*q9*s45^2 + 4*q2*q9^2*s45^2 - 
       4*q2*q5*q9^2*s34*s45^2 - 4*q1*q10*q2*q5*s45^3 - q1*q10*s51 - 
       2*q1*q2*s51 + 2*q10*q2*s51 - q1*q3*s51 - 2*q2*q3*s51 + 4*q3*q4*s51 - 
       2*q10*q6*s51 + 3*q3*q6*s51 + 3*q1*q7*s51 + 6*q10*q7*s51 - 
       3*q6*q7*s51 + 4*q1*q8*s51 - 4*q2*q8*s51 + 4*q7*q8*s51 + 4*q1*q9*s51 + 
       4*q10*q9*s51 - 10*q2*q9*s51 - 12*q3*q9*s51 + 12*q4*q9*s51 - 
       12*q9^2*s51 - 4*q2*q7*q8*s12*s51 + 14*q1*q10*q9*s23*s51 + 
       8*q3*q4*q9*s23*s51 - 4*q1*q9^2*s23*s51 - 4*q10*q9^2*s23*s51 - 
       4*q1*q10*q9^2*s23^2*s51 + 2*q1*q2*q7*s34*s51 + 4*q10*q4*q7*s34*s51 - 
       3*q2*q6*q7*s34*s51 - 8*q2*q9^2*s34*s51 - 2*q1*q10*q2*s45*s51 + 
       2*q1*q2*q3*s45*s51 - q1*q10*q6*s45*s51 - 3*q1*q3*q6*s45*s51 - 
       3*q10*q6*q7*s45*s51 + 4*q1*q3*q8*s45*s51 + 8*q2*q9^2*s45*s51 - 
       2*q1*q2*q7*s51^2 - 3*q10*q6*q7*s51^2 - 4*q2*q7*q8*s51^2 + 
       4*q1*q10*q9*s51^2 - 4*q3*q4*q9*s51^2 + 4*q2*q9^2*s51^2 - 
       4*q1*q10*q9^2*s23*s51^2]*(2*F[1, 1, 4]^2 - 2*F[1, 1, 6]^2 - 
      4*F[1, 1, 4]*F[1, 1, 7] + 4*F[1, 1, 6]*F[1, 1, 7] + 4*F[2, 1, 6] - 
      4*F[2, 1, 8] + (2*tci[1, 1]^2)/3 + 4*F[1, 1, 7]*tci[1, 2] - 
      4*F[1, 2, 3]*tci[1, 2]))/2 + 
   (r[3*q1 - 2*q10 + 2*q2 - 8*q5 - 2*q6 - q7 + 6*q9 - q3*q5*s12 - 
       7*q1*q10*s23 + q10*q3*s23 - 3*q1*q5*s23 - 2*q10*q5*s23 - 2*q3*q5*s23 + 
       q4*q5*s23 + 5*q3*q6*s23 - 3*q5*q6*s23 + 4*q1*q9*s23 + 2*q10*q9*s23 - 
       2*q5*q9*s23 + q3*q4*q5*s12*s23 + 2*q1*q10*q5*s23^2 + q1*q5^2*s23^2 + 
       q4*q5^2*s23^2 - 3*q3*q5*q6*s23^2 + 2*q1*q10*q9*s23^2 - 
       q3*q4*q5^2*s12*s23^2 + 2*q1*q2*s34 - q10*q4*s34 - 2*q10*q5*s34 - 
       q2*q6*s34 - 3*q10*q7*s34 + 2*q10*q9*s34 + 4*q2*q9*s34 - 2*q5*q9*s34 + 
       2*q10*q2*q5*s34^2 - 2*q2*q5*q9*s34^2 + 5*q1*q10*s45 + 2*q10*q2*s45 - 
       q1*q3*s45 + 3*q1*q5*s45 - 8*q10*q5*s45 + 3*q5*q6*s45 - 4*q10*q7*s45 - 
       2*q3*q7*s45 - 2*q5*q7*s45 - 2*q1*q9*s45 - 4*q2*q9*s45 + 4*q5*q9*s45 - 
       q3*q5*q7*s12*s45 - 5*q1*q10*q5*s23*s45 - 3*q10*q3*q5*s23*s45 - 
       2*q1*q5^2*s23*s45 + 2*q10*q5^2*s23*s45 + 3*q3*q5*q6*s23*s45 + 
       q1*q10*q5^2*s23^2*s45 + q10*q5^2*s34*s45 - 2*q10*q5*q7*s34*s45 + 
       2*q2*q5*q9*s34*s45 - 2*q1*q10*q2*s45^2 + 5*q1*q10*q5*s45^2 + 
       2*q10*q2*q5*s45^2 + q1*q5^2*s45^2 - q10*q5^2*s45^2 - 
       2*q10*q5*q7*s45^2 - 2*q2*q5*q9*s45^2 - 2*q1*q10*q5^2*s23*s45^2 - 
       2*q1*q10*q2*q5*s45^3 + q1*q10*q5^2*s45^3 + q1*q10*s51 - 2*q1*q2*s51 + 
       2*q10*q2*s51 - q1*q3*s51 - 3*q10*q6*s51 - 2*q3*q6*s51 + 2*q1*q7*s51 - 
       2*q10*q7*s51 - q2*q7*s51 - 4*q2*q9*s51 + 2*q1*q10*q9*s23*s51 + 
       2*q1*q2*q7*s34*s51 - q10*q4*q7*s34*s51 - q2*q6*q7*s34*s51 - 
       2*q1*q10*q2*s45*s51 + 3*q1*q10*q6*s45*s51 + 2*q1*q3*q6*s45*s51 - 
       q1*q3*q7*s45*s51 - 2*q1*q2*q7*s51^2 + 2*q1*q10*q9*s51^2]*
     (2*F[1, 1, 2]^2 - 4*F[1, 1, 2]*F[1, 1, 4] + 2*F[1, 1, 4]^2 + 
      4*F[1, 1, 2]*F[1, 1, 6] - 4*F[1, 1, 4]*F[1, 1, 6] - 
      4*F[1, 1, 2]*F[1, 1, 9] + 4*F[1, 1, 4]*F[1, 1, 9] + 4*F[2, 1, 6] + 
      4*F[2, 1, 11] + (8*tci[1, 1]^2)/3 + 4*F[1, 1, 2]*tci[1, 2] + 
      4*F[1, 1, 6]*tci[1, 2] - 4*F[1, 1, 9]*tci[1, 2] - 
      4*F[1, 2, 3]*tci[1, 2]))/2 + 
   (r[6*q1 - 10*q10 - 2*q2 - 5*q3 + 2*q4 - 3*q5 + 2*q6 - q7 - 4*q2*q3*s12 + 
       2*q3*q4*s12 - q3*q5*s12 - 4*q3*q7*s12 + q3^2*q4*s12^2 + 
       q3^2*q7*s12^2 - 4*q3*q5*s23 - 2*q3*q6*s23 + 2*q5*q6*s23 - 
       q3^2*q4*q5*s12^2*s23 + 2*q3*q5*q6*s23^2 - 7*q10*q2*s34 + 
       2*q10*q4*s34 - 3*q10*q7*s34 + q10^2*q2*s34^2 - q10^2*q7*s34^2 + 
       3*q1*q10*s45 - q10^2*s45 - 8*q1*q2*s45 + 4*q10*q2*s45 - 2*q10*q3*s45 + 
       4*q2*q3*s45 - 4*q10*q5*s45 + q2*q5*s45 - 2*q5*q6*s45 - 7*q10*q7*s45 - 
       2*q3*q7*s45 + q10^2*q5*s23*s45 - 2*q10*q3*q5*s23*s45 - 
       2*q3*q5*q6*s23*s45 + q1*q2^2*s34*s45 + q10*q2^2*s34*s45 + 
       2*q10^2*q5*s34*s45 - q1*q2*q5*s34*s45 - 2*q10*q2*q5*s34*s45 - 
       2*q10^2*q7*s34*s45 + q10^2*q2*q5*s34^2*s45 - 4*q1*q10*q2*s45^2 + 
       q1*q2^2*s45^2 - q10*q2^2*s45^2 - q10^2*q7*s45^2 - 2*q10*q3*q7*s45^2 + 
       q1*q2^2*q5*s34*s45^2 + q1*q10*q2^2*s45^3 - q1*q2*s51 + 3*q10*q2*s51 + 
       2*q2^2*s51 + q2*q3*s51 + 2*q10*q6*s51 + q1*q7*s51 - 6*q10*q7*s51 - 
       5*q2*q7*s51 - 4*q3*q7*s51 - q4*q7*s51 + 2*q6*q7*s51 - 
       q2^2*q3*s12*s51 - 2*q2*q3^2*s12*s51 + 4*q2*q3*q7*s12*s51 + 
       2*q3^2*q7*s12*s51 - q2*q3^2*q7*s12^2*s51 - q1*q2^2*s34*s51 + 
       q10*q2^2*s34*s51 - 2*q10^2*q7*s34*s51 + q1*q2*q7*s34*s51 - 
       2*q10*q4*q7*s34*s51 - q10^2*q4*q7*s34^2*s51 - 3*q1*q10*q2*s45*s51 - 
       q1*q2^2*s45*s51 - q10*q2^2*s45*s51 + 3*q1*q2*q3*s45*s51 + 
       2*q2^2*q3*s45*s51 + q2*q3^2*s45*s51 - q10^2*q7*s45*s51 - 
       2*q10*q3*q7*s45*s51 + 2*q10*q6*q7*s45*s51 + q1*q10*q2^2*s45^2*s51 - 
       q1*q2^2*q3*s45^2*s51 + q1*q2^2*s51^2 - q2*q3^2*s51^2 - 
       2*q1*q2*q7*s51^2 + q2^2*q7*s51^2 + 4*q2*q3*q7*s51^2 + q3^2*q7*s51^2 + 
       2*q10*q6*q7*s51^2 - 2*q2*q3^2*q7*s12*s51^2 - q1*q2^2*q7*s34*s51^2 + 
       q1*q2^2*q7*s51^3 - q2*q3^2*q7*s51^3]*(2*F[1, 1, 1]^2 - 
      2*F[1, 1, 4]^2 - 4*F[1, 1, 1]*F[1, 1, 6] + 4*F[1, 1, 4]*F[1, 1, 6] + 
      4*F[2, 1, 2] - 4*F[2, 1, 6] - 4*F[1, 1, 1]*tci[1, 2] + 
      4*F[1, 2, 3]*tci[1, 2]))/2 + 
   (r[q1 + q10 + 4*q2 - 2*q3 - 2*q4 + q5 + 5*q6 - q7 + 4*q9 - q2*q3*s12 - 
       q3*q4*s12 - 2*q2*q5*s12 + q3*q5*s12 + q2*q7*s12 + q3*q7*s12 - 
       q5*q7*s12 - 2*q1*q10*s23 + 2*q10*q5*s23 + 2*q3*q5*s23 + q3*q6*s23 - 
       3*q5*q6*s23 + 2*q1*q9*s23 + 2*q10*q9*s23 - 2*q5*q9*s23 + 
       q3*q4*q5*s12*s23 - 2*q1*q10*q5*s23^2 + 2*q1*q10*q9*s23^2 + 
       q10*q2*s34 - 2*q10*q4*s34 + 2*q1*q5*s34 + 2*q10*q5*s34 - q2*q5*s34 - 
       2*q2*q6*s34 - 3*q5*q6*s34 + 6*q10*q7*s34 - q2*q7*s34 + 2*q10*q9*s34 + 
       2*q2*q9*s34 - 2*q5*q9*s34 - q10^2*q2*s34^2 - 2*q10*q2*q5*s34^2 + 
       q10^2*q7*s34^2 - 2*q2*q5*q9*s34^2 + 2*q1*q10*s45 + q10^2*s45 + 
       2*q1*q2*s45 + q10*q3*s45 + q2*q3*s45 + 6*q10*q5*s45 + 3*q2*q5*s45 + 
       3*q5*q6*s45 + 4*q10*q7*s45 + q3*q7*s45 + 3*q5*q7*s45 - 2*q1*q9*s45 - 
       4*q2*q9*s45 + 2*q5*q9*s45 + 4*q1*q10*q5*s23*s45 - q10^2*q5*s23*s45 + 
       2*q10*q3*q5*s23*s45 - 2*q10^2*q5*s34*s45 - 2*q1*q2*q5*s34*s45 - 
       q10*q2*q5*s34*s45 + 3*q2*q5*q6*s34*s45 + 2*q10^2*q7*s34*s45 + 
       3*q10*q5*q7*s34*s45 + 2*q2*q5*q9*s34*s45 - q10^2*q2*q5*s34^2*s45 - 
       4*q1*q10*q5*s45^2 - 2*q10*q2*q5*s45^2 + q10^2*q7*s45^2 + 
       q10*q3*q7*s45^2 + 3*q10*q5*q7*s45^2 - 2*q2*q5*q9*s45^2 + 
       2*q1*q10*q2*q5*s45^3 - 2*q1*q10*s51 + q2*q3*s51 + 3*q10*q6*s51 - 
       q3*q6*s51 - q10*q7*s51 + 3*q2*q7*s51 + q3*q7*s51 + 3*q6*q7*s51 + 
       2*q10*q9*s51 - 2*q2*q9*s51 - q2*q3*q7*s12*s51 + 2*q1*q10*q9*s23*s51 + 
       2*q10^2*q7*s34*s51 + q10*q4*q7*s34*s51 - 2*q2*q6*q7*s34*s51 + 
       q10^2*q4*q7*s34^2*s51 - 2*q1*q2*q3*s45*s51 + q1*q3*q6*s45*s51 + 
       q10^2*q7*s45*s51 + q10*q3*q7*s45*s51 + 3*q10*q6*q7*s45*s51 - 
       q2*q3*q7*s51^2 + 3*q10*q6*q7*s51^2 + 2*q1*q10*q9*s51^2]*
     (-2*F[1, 1, 1]^2 + 4*F[1, 1, 1]*F[1, 1, 3] + 4*F[1, 1, 1]*F[1, 1, 4] - 
      4*F[1, 1, 3]*F[1, 1, 4] - 2*F[1, 1, 4]^2 - 4*F[1, 1, 1]*F[1, 1, 6] + 
      4*F[1, 1, 4]*F[1, 1, 6] - 4*F[2, 1, 1] - 4*F[2, 1, 6] - 
      (2*tci[1, 1]^2)/3 - 4*F[1, 1, 1]*tci[1, 2] + 4*F[1, 2, 3]*tci[1, 2]))/
    2 + (r[q1 + 2*q10 - q2 - 2*q3 - 2*q4 - q5 + 5*q6 + 3*q7 + 4*q8 - 
       4*q2*q3*s12 + 2*q3*q5*s12 + 6*q3*q7*s12 + 2*q2*q8*s12 - 2*q3*q8*s12 - 
       2*q2*q3*q7*s12^2 + 2*q2*q7*q8*s12^2 + q1*q10*s23 - 2*q1*q3*s23 - 
       q10*q3*s23 + q3*q5*s23 - q4*q5*s23 + 3*q3*q6*s23 - q5*q6*s23 + 
       q3*q4*q5*s12*s23 + 2*q1*q5*s34 - q5*q6*s34 + 2*q10*q7*s34 - 
       2*q1*q8*s34 - 3*q1*q10*s45 + 2*q1*q2*s45 + 3*q1*q3*s45 + 
       3*q10*q3*s45 + 4*q2*q3*s45 + 2*q10*q5*s45 + q5*q6*s45 + 4*q10*q7*s45 + 
       2*q3*q7*s45 + q5*q7*s45 + q7^2*s45 - 4*q1*q8*s45 - 2*q2*q8*s45 + 
       2*q3*q8*s45 + 2*q3*q5*q7*s12*s45 - q3*q7^2*s12*s45 + 
       q1*q10*q5*s23*s45 - 2*q1*q2*q5*s34*s45 + q2*q5*q6*s34*s45 + 
       q10*q5*q7*s34*s45 + q10*q7^2*s34*s45 - 2*q1*q2*q3*s45^2 - 
       q1*q10*q5*s45^2 + 3*q10*q3*q7*s45^2 + q10*q5*q7*s45^2 + 
       q10*q7^2*s45^2 - 2*q1*q3*q8*s45^2 - q1*q10*s51 - q1*q3*s51 - 
       2*q2*q3*s51 + q10*q6*s51 - 3*q3*q6*s51 + q1*q7*s51 + 3*q10*q7*s51 + 
       6*q3*q7*s51 - 2*q4*q7*s51 + 3*q6*q7*s51 + 2*q1*q8*s51 - 2*q3*q8*s51 - 
       4*q2*q3*q7*s12*s51 + 2*q2*q7*q8*s12*s51 + q10*q4*q7*s34*s51 + 
       2*q10*q7^2*s34*s51 + 2*q1*q10*q6*s45*s51 + 3*q1*q3*q6*s45*s51 - 
       3*q1*q3*q7*s45*s51 + 3*q10*q3*q7*s45*s51 + 3*q10*q6*q7*s45*s51 + 
       2*q10*q7^2*s45*s51 - 2*q3*q7^2*s45*s51 + 2*q1*q3*q8*s45*s51 - 
       2*q1*q2*q3*s51^2 - 4*q2*q3*q7*s51^2 + 3*q10*q6*q7*s51^2 - 
       q1*q7^2*s51^2 + q10*q7^2*s51^2 - 2*q1*q3*q8*s51^2 + 2*q2*q7*q8*s51^2 + 
       q10*q4*q7^2*s34*s51^2 - q1*q3*q7^2*s45*s51^2 - 2*q1*q2*q3*q7*s51^3]*
     (-2*F[1, 1, 2]^2 + 4*F[1, 1, 2]*F[1, 1, 4] - 2*F[1, 1, 4]^2 + 
      4*F[1, 1, 2]*F[1, 1, 5] - 4*F[1, 1, 4]*F[1, 1, 5] - 
      4*F[1, 1, 2]*F[1, 1, 6] + 4*F[1, 1, 4]*F[1, 1, 6] - 4*F[2, 1, 4] - 
      4*F[2, 1, 6] - (8*tci[1, 1]^2)/3 - 4*F[1, 1, 2]*tci[1, 2] + 
      4*F[1, 1, 5]*tci[1, 2] - 4*F[1, 1, 6]*tci[1, 2] + 
      4*F[1, 2, 3]*tci[1, 2]))/2 + 
   (r[-6*q1 - 8*q10 + 4*q2 - 6*q3 + 8*q4 - 13*q5 + 7*q6 - 5*q7 - 36*q8 - 
       8*q9 - 8*q2*q3*s12 + 6*q3*q5*s12 + 8*q4*q5*s12 + 5*q2*q7*s12 + 
       2*q3*q7*s12 - q5*q7*s12 - 8*q2*q8*s12 - 8*q3*q8*s12 + 12*q4*q8*s12 - 
       12*q5*q8*s12 - 2*q7*q8*s12 - 12*q8^2*s12 - 4*q3*q4*q5*s12^2 - 
       4*q2*q3*q7*s12^2 + 4*q4*q5*q8*s12^2 - 4*q7*q8^2*s12^2 - 3*q1*q10*s23 - 
       2*q1*q3*s23 - q10*q3*s23 - q1*q5*s23 - 2*q3*q5*s23 + 4*q4*q5*s23 - 
       4*q3*q6*s23 - 4*q3*q4*q5*s12*s23 + 3*q3*q5*q6*s23^2 - 2*q1*q2*s34 - 
       q10*q2*s34 + 2*q1*q5*s34 + q2*q5*s34 - 4*q4*q5*s34 - q2*q6*s34 - 
       3*q5*q6*s34 - 3*q10*q7*s34 - 3*q2*q7*s34 + 10*q1*q8*s34 - 
       12*q4*q8*s34 + 12*q5*q8*s34 + 12*q8^2*s34 - 4*q2*q9*s34 - 
       8*q4*q5*q8*s12*s34 + 4*q4*q5*q8*s34^2 - 4*q1*q8^2*s34^2 + 
       4*q1*q10*s45 + 2*q1*q2*s45 - 2*q10*q2*s45 + 3*q1*q3*s45 + 
       2*q10*q3*s45 + 8*q2*q3*s45 + q1*q5*s45 - 4*q2*q5*s45 - 4*q10*q7*s45 + 
       2*q3*q7*s45 + 10*q1*q8*s45 + 8*q2*q8*s45 + 8*q3*q8*s45 + 
       12*q5*q8*s45 + 12*q8^2*s45 + 8*q2*q9*s45 + 4*q8*q9*s45 + 
       2*q3*q5*q7*s12*s45 - 3*q3*q5*q6*s23*s45 - 2*q1*q2*q5*s34*s45 + 
       3*q2*q5*q6*s34*s45 - 8*q1*q8^2*s34*s45 - 4*q2*q5*q9*s34*s45 + 
       2*q1*q10*q2*s45^2 - 4*q1*q2*q3*s45^2 + 2*q10*q3*q7*s45^2 - 
       4*q1*q8^2*s45^2 + 4*q2*q5*q9*s45^2 - 4*q5*q8*q9*s45^2 - 5*q1*q10*s51 + 
       2*q1*q2*s51 - 2*q10*q2*s51 - q1*q3*s51 - 8*q2*q3*s51 + 6*q10*q6*s51 + 
       q3*q6*s51 - 9*q10*q7*s51 + 11*q2*q7*s51 + 2*q3*q7*s51 - 4*q4*q7*s51 + 
       3*q6*q7*s51 - 10*q1*q8*s51 - 4*q2*q8*s51 - 8*q3*q8*s51 + 
       12*q4*q8*s51 - 4*q7*q8*s51 - 12*q8^2*s51 + 4*q1*q9*s51 + 4*q2*q9*s51 - 
       4*q8*q9*s51 - 10*q2*q3*q7*s12*s51 - 6*q2*q7*q8*s12*s51 + 
       4*q2*q8^2*s12*s51 - 4*q7*q8^2*s12*s51 + 4*q2*q7*q8^2*s12^2*s51 + 
       4*q1*q10*q9*s23*s51 - 2*q1*q2*q7*s34*s51 - 4*q10*q4*q7*s34*s51 - 
       q2*q6*q7*s34*s51 + 8*q1*q8^2*s34*s51 + 2*q1*q10*q2*s45*s51 + 
       2*q1*q2*q3*s45*s51 - 3*q1*q10*q6*s45*s51 - q1*q3*q6*s45*s51 - 
       2*q1*q3*q7*s45*s51 + 2*q10*q3*q7*s45*s51 + 3*q10*q6*q7*s45*s51 - 
       2*q1*q3*q8*s45*s51 + 12*q1*q8^2*s45*s51 - 4*q3*q8^2*s45*s51 + 
       4*q1*q3*q8^2*s45^2*s51 - 4*q1*q2*q3*s51^2 + 2*q1*q2*q7*s51^2 - 
       10*q2*q3*q7*s51^2 - 4*q10*q4*q7*s51^2 + 3*q10*q6*q7*s51^2 + 
       4*q10*q4*q8*s51^2 - 4*q2*q7*q8*s51^2 - 4*q1*q8^2*s51^2 + 
       4*q1*q10*q9*s51^2 - 4*q10*q8*q9*s51^2 + 4*q2*q7*q8^2*s12*s51^2 - 
       4*q1*q3*q8^2*s45*s51^2 - 4*q1*q2*q3*q7*s51^3]*
     (-2*F[1, 1, 4]^2 + 2*F[1, 1, 6]^2 + 4*F[1, 1, 4]*F[1, 1, 10] - 
      4*F[1, 1, 6]*F[1, 1, 10] - 4*F[2, 1, 6] + 4*F[2, 1, 14] - 
      (2*tci[1, 1]^2)/3 - 4*F[1, 1, 10]*tci[1, 2] + 4*F[1, 2, 3]*tci[1, 2]))/
    2 + (r[2*q1 - 5*q10 + 3*q2 - q3 + 2*q4 - 7*q5 + 2*q6 - 7*q7 - 
       2*q3*q5*s12 - 8*q1*q5*s23 - 3*q3*q5*s23 + 2*q4*q5*s23 - 2*q3*q6*s23 + 
       2*q5*q6*s23 + q1*q5^2*s23^2 + q4*q5^2*s23^2 + 2*q3*q5*q6*s23^2 - 
       q3*q4*q5^2*s12*s23^2 + q1^2*s34 + 3*q1*q2*s34 - q10*q4*s34 - 
       3*q1*q5*s34 - 4*q10*q7*s34 - q1^2*q5*s23*s34 + q1^2*s45 + 
       3*q1*q10*s45 - 4*q1*q2*s45 + q1*q3*s45 + 8*q1*q5*s45 - 6*q10*q5*s45 - 
       2*q5*q6*s45 - 7*q10*q7*s45 - 4*q3*q7*s45 - 2*q5*q7*s45 - q7^2*s45 - 
       2*q3*q5*q7*s12*s45 + q3*q7^2*s12*s45 - 4*q1*q10*q5*s23*s45 - 
       2*q1*q5^2*s23*s45 + 2*q10*q5^2*s23*s45 - 2*q3*q5*q6*s23*s45 + 
       q1*q10*q5^2*s23^2*s45 - q1^2*q2*s34*s45 + 2*q1^2*q5*s34*s45 + 
       3*q1*q2*q5*s34*s45 + q10*q5^2*s34*s45 - 2*q10*q5*q7*s34*s45 - 
       q10*q7^2*s34*s45 + q1^2*q10*s45^2 - q1^2*q2*s45^2 + q1*q10*q2*s45^2 + 
       4*q1*q10*q5*s45^2 + q1*q5^2*s45^2 - q10*q5^2*s45^2 - 
       2*q10*q5*q7*s45^2 - q10*q7^2*s45^2 - 2*q1*q10*q5^2*s23*s45^2 - 
       q1^2*q2*q5*s34*s45^2 - q1^2*q10*q2*s45^3 + q1*q10*q5^2*s45^3 - 
       4*q1*q2*s51 + 2*q10*q6*s51 - 3*q1*q7*s51 - 5*q10*q7*s51 - 
       3*q2*q7*s51 + 2*q4*q7*s51 + 2*q6*q7*s51 + q1^2*q2*s34*s51 + 
       3*q1*q2*q7*s34*s51 - 2*q10*q4*q7*s34*s51 - 2*q10*q7^2*s34*s51 + 
       q1^2*q2*s45*s51 + q1*q10*q2*s45*s51 - q1*q2*q3*s45*s51 - 
       2*q1*q3*q7*s45*s51 + 2*q10*q6*q7*s45*s51 - 2*q10*q7^2*s45*s51 + 
       2*q3*q7^2*s45*s51 - q1^2*q10*q2*s45^2*s51 + q1^2*q2*q3*s45^2*s51 - 
       q1^2*q2*s51^2 + q1^2*q7*s51^2 - 4*q1*q2*q7*s51^2 + 2*q10*q6*q7*s51^2 + 
       q1*q7^2*s51^2 - q10*q7^2*s51^2 + q1^2*q2*q7*s34*s51^2 - 
       q10*q4*q7^2*s34*s51^2 + q1*q3*q7^2*s45*s51^2 - q1^2*q2*q7*s51^3]*
     (2*F[1, 1, 2]^2 - 2*F[1, 1, 4]^2 - 4*F[1, 1, 2]*F[1, 1, 6] + 
      4*F[1, 1, 4]*F[1, 1, 6] + 4*F[2, 1, 3] - 4*F[2, 1, 6] - 
      (8*tci[1, 1]^2)/3 - 4*F[1, 1, 2]*tci[1, 2] - 4*F[1, 1, 6]*tci[1, 2] + 
      4*F[1, 2, 3]*tci[1, 2] + 4*F[1, 2, 6]*tci[1, 2]))/2 + 
   (r[-6*q10 + 4*q2 + 6*q3 - 4*q4 + 16*q5 + 2*q7 - 5*q9 + 4*q2*q3*s12 + 
       2*q3*q4*s12 + 4*q2*q5*s12 + 4*q3*q5*s12 + 4*q4*q5*s12 - 2*q2*q7*s12 + 
       8*q3*q7*s12 + 4*q4*q7*s12 + 2*q5*q7*s12 - 4*q3*q4*q5*s12^2 + 
       4*q3*q5*q7*s12^2 + 3*q10*q3*s23 + 4*q10*q4*s23 + 4*q3*q4*s23 + 
       2*q1*q5*s23 + 11*q10*q5*s23 - 5*q3*q5*s23 + 2*q4*q5*s23 + q1*q9*s23 - 
       6*q10*q9*s23 + 3*q3*q9*s23 + 3*q5*q9*s23 - 6*q9^2*s23 + 
       4*q1*q10*q5*s23^2 + q10*q3*q5*s23^2 - 4*q3*q4*q5*s23^2 - 
       3*q1*q10*q9*s23^2 - 2*q10*q4*s34 - 4*q1*q5*s34 + 15*q10*q5*s34 + 
       2*q2*q5*s34 - 4*q4*q5*s34 + 3*q10*q7*s34 + 2*q2*q7*s34 + 4*q5*q7*s34 - 
       q10*q9*s34 - 6*q2*q9*s34 + 13*q5*q9*s34 + 5*q7*q9*s34 + 
       4*q10*q2*q5*s34^2 + 4*q10*q4*q7*s34^2 + 5*q10*q5*q7*s34^2 + 
       4*q2*q5*q9*s34^2 - q5*q7*q9*s34^2 + 2*q2*q9^2*s34^2 - q7*q9^2*s34^2 - 
       q1*q10*s45 - 4*q1*q2*s45 + 6*q1*q3*s45 + 4*q10*q3*s45 - 4*q2*q3*s45 - 
       2*q1*q5*s45 - 5*q10*q5*s45 - 4*q2*q5*s45 - 3*q3*q5*s45 + 
       4*q10*q7*s45 + q3*q7*s45 + 4*q5*q7*s45 + q1*q9*s45 - 4*q2*q9*s45 - 
       6*q3*q9*s45 - 12*q5*q9*s45 - 4*q7*q9*s45 + 5*q9^2*s45 - 
       8*q1*q10*q5*s23*s45 - 3*q10*q3*q5*s23*s45 + 4*q1*q2*q5*s34*s45 + 
       7*q10*q5*q7*s34*s45 - 4*q2*q5*q9*s34*s45 + q5*q7*q9*s34*s45 - 
       9*q2*q9^2*s34*s45 - 3*q5*q9^2*s34*s45 - q7*q9^2*s34*s45 + 
       3*q9^3*s34*s45 + 2*q2*q5*q9^2*s34^2*s45 - q5*q7*q9^2*s34^2*s45 + 
       2*q2*q9^3*s34^2*s45 - 3*q1*q2*q3*s45^2 + 8*q1*q10*q5*s45^2 + 
       4*q10*q2*q5*s45^2 + q10*q3*q5*s45^2 + 5*q10*q3*q7*s45^2 + 
       3*q10*q5*q7*s45^2 + q3*q5*q7*s45^2 + 3*q2*q3*q9*s45^2 + 
       4*q2*q5*q9*s45^2 + 3*q2*q9^2*s45^2 - 2*q2*q9^3*s34*s45^2 + 
       q2*q5*q9^3*s34^2*s45^2 - 4*q1*q10*q2*q5*s45^3 + q10*q3*q5*q7*s45^3 + 
       3*q1*q10*s51 + 4*q10*q3*s51 - 22*q2*q3*s51 - 4*q3*q4*s51 + 
       8*q10*q7*s51 + 4*q2*q7*s51 + 11*q3*q7*s51 - 2*q4*q7*s51 + 
       2*q1*q9*s51 - 2*q10*q9*s51 - 9*q2*q9*s51 - 21*q3*q9*s51 - 
       11*q9^2*s51 - 6*q2*q3*q7*s12*s51 - 9*q10*q3*q9*s23*s51 + 
       q1*q9^2*s23*s51 - 3*q10*q9^2*s23*s51 + 3*q3*q9^2*s23*s51 + 
       3*q9^3*s23*s51 + 3*q10*q3*q9^2*s23^2*s51 - 9*q2*q9^2*s34*s51 - 
       q7*q9^2*s34*s51 + 3*q9^3*s34*s51 + q2*q9^3*s34^2*s51 + 
       7*q1*q2*q3*s45*s51 - 3*q1*q3*q7*s45*s51 + 8*q10*q3*q7*s45*s51 + 
       15*q2*q3*q9*s45*s51 - 3*q1*q7*q9*s45*s51 + 19*q2*q9^2*s45*s51 + 
       3*q3*q9^2*s45*s51 - q7*q9^2*s45*s51 - 3*q9^3*s45*s51 - 
       4*q2*q9^3*s34*s45*s51 - 3*q2*q3*q9^2*s45^2*s51 + q2*q9^3*s45^2*s51 - 
       3*q1*q2*q3*s51^2 + 3*q1*q3*q7*s51^2 + 4*q10*q3*q7*s51^2 - 
       9*q2*q3*q7*s51^2 + 4*q10*q4*q7*s51^2 - 3*q1*q10*q9*s51^2 + 
       18*q2*q3*q9*s51^2 + q1*q7*q9*s51^2 - q1*q9^2*s51^2 + 
       16*q2*q9^2*s51^2 + 15*q3*q9^2*s51^2 - q7*q9^2*s51^2 - 3*q9^3*s51^2 + 
       6*q10*q3*q9^2*s23*s51^2 - q1*q10*q9^3*s23^2*s51^2 - 
       2*q2*q9^3*s34*s51^2 - 12*q2*q3*q9^2*s45*s51^2 - q1*q7*q9^2*s45*s51^2 + 
       2*q2*q9^3*s45*s51^2 - 3*q1*q2*q3*q7*s51^3 - 9*q2*q3*q9^2*s51^3 - 
       q1*q7*q9^2*s51^3 + q2*q9^3*s51^3]*(-F[1, 1, 1]^2 + F[1, 1, 3]^2 + 
      2*F[1, 1, 1]*F[1, 1, 5] - 2*F[1, 1, 3]*F[1, 1, 5] - 2*F[2, 1, 1] + 
      2*F[2, 1, 5] + 2*F[1, 1, 1]*tci[1, 2] - 2*F[1, 2, 7]*tci[1, 2]))/2 + 
   (r[-7*q1 + 2*q10 + 2*q2 - 8*q3 - 8*q6 - 4*q7 + 8*q8 - 6*q9 - 8*q2*q3*s12 + 
       4*q3*q7*s12 + 4*q2*q8*s12 - 4*q3*q8*s12 - 4*q2*q3*q7*s12^2 + 
       4*q2*q7*q8*s12^2 - 2*q1^2*s23 - 5*q1*q10*s23 - 7*q1*q3*s23 + 
       3*q10*q3*s23 - 10*q1*q5*s23 + 11*q3*q5*s23 + 2*q3*q6*s23 - 
       2*q5*q6*s23 - 4*q1*q9*s23 - q1^3*s23^2 - 2*q1^2*q10*s23^2 - 
       q1^2*q5*s23^2 - 3*q1*q10*q5*s23^2 + 3*q10*q3*q5*s23^2 - 
       2*q3*q5*q6*s23^2 + q1^2*s34 + 2*q1*q2*s34 - 6*q2*q6*s34 + 
       2*q10*q7*s34 - 4*q1*q8*s34 - 2*q2*q9*s34 - q1^3*s23*s34 + 
       3*q1^2*q5*s23*s34 + 5*q1^2*s45 - q1*q10*s45 + 6*q1*q2*s45 + 
       18*q1*q3*s45 + 12*q10*q3*s45 + 8*q2*q3*s45 + 13*q1*q5*s45 + 
       6*q10*q5*s45 + 3*q3*q5*s45 + 2*q5*q6*s45 + 12*q10*q7*s45 + 
       11*q3*q7*s45 + 2*q5*q7*s45 - 8*q1*q8*s45 - 4*q2*q8*s45 + 4*q3*q8*s45 + 
       7*q1*q9*s45 + 6*q2*q9*s45 - 2*q5*q9*s45 + 2*q1^3*s23*s45 + 
       3*q1^2*q10*s23*s45 + 2*q1^2*q5*s23*s45 + 3*q1*q10*q5*s23*s45 + 
       3*q10*q3*q5*s23*s45 + 2*q3*q5*q6*s23*s45 - q1^3*q10*s23^2*s45 - 
       q1^2*q10*q5*s23^2*s45 + 2*q1^3*s34*s45 - q1^2*q2*s34*s45 - 
       6*q1^2*q5*s34*s45 + 2*q10*q5*q7*s34*s45 - 2*q2*q5*q9*s34*s45 - 
       q1^3*s45^2 - q1^2*q10*s45^2 - 3*q1^2*q2*s45^2 - 4*q1*q2*q3*s45^2 - 
       q1^2*q5*s45^2 - 3*q1*q2*q5*s45^2 + 3*q10*q3*q5*s45^2 + 
       15*q10*q3*q7*s45^2 + 5*q10*q5*q7*s45^2 + 3*q3*q5*q7*s45^2 - 
       4*q1*q3*q8*s45^2 + 3*q2*q5*q9*s45^2 + 2*q1^3*q10*s23*s45^2 + 
       2*q1^2*q10*q5*s23*s45^2 - q1^3*q2*s34*s45^2 + 3*q1^2*q2*q5*s34*s45^2 - 
       q1^3*q10*s45^3 - q1^2*q10*q5*s45^3 + 3*q10*q3*q5*q7*s45^3 + q1^2*s51 - 
       q1*q10*s51 - 10*q1*q2*s51 - 6*q1*q3*s51 + 3*q10*q3*s51 - 4*q2*q3*s51 - 
       2*q10*q6*s51 + 3*q1*q7*s51 + 7*q10*q7*s51 + 8*q2*q7*s51 - 
       3*q3*q7*s51 + 4*q6*q7*s51 + 4*q1*q8*s51 - 4*q3*q8*s51 + 3*q1*q9*s51 + 
       3*q2*q9*s51 - 12*q2*q3*q7*s12*s51 + 4*q2*q7*q8*s12*s51 - 
       2*q1^2*q10*s23*s51 + 5*q1^2*q9*s23*s51 + 2*q1*q10*q9*s23*s51 + 
       q1^3*q10*s23^2*s51 + 2*q1^2*q10*q9*s23^2*s51 - q1^3*s34*s51 + 
       q1^2*q2*s34*s51 + 2*q1*q2*q7*s34*s51 - 6*q2*q6*q7*s34*s51 - 
       2*q1^3*s45*s51 + 2*q1^2*q10*s45*s51 + 2*q1^2*q2*s45*s51 + 
       3*q1^2*q3*s45*s51 - 4*q1*q2*q3*s45*s51 + 6*q1*q10*q6*s45*s51 + 
       2*q1*q3*q7*s45*s51 + 15*q10*q3*q7*s45*s51 + 4*q10*q6*q7*s45*s51 + 
       4*q1*q3*q8*s45*s51 + q1^3*q2*s34*s45*s51 - q1^3*q10*s45^2*s51 + 
       2*q1^3*q2*s45^2*s51 - 2*q1^2*q2*s51^2 + 5*q1*q2*q3*s51^2 + 
       3*q1^2*q7*s51^2 - 10*q1*q2*q7*s51^2 - 12*q1*q3*q7*s51^2 + 
       3*q10*q3*q7*s51^2 - 5*q2*q3*q7*s51^2 + 4*q10*q6*q7*s51^2 - 
       4*q1*q3*q8*s51^2 + 4*q2*q7*q8*s51^2 + 2*q1^2*q10*q9*s23*s51^2 - 
       q1^3*q10*q9*s23^2*s51^2 - q1^3*q2*s34*s51^2 + q1^2*q2*q7*s34*s51^2 - 
       2*q1^3*q2*s45*s51^2 - q1^2*q2*q3*s45*s51^2 + 2*q1^2*q3*q7*s45*s51^2 - 
       q1^3*q2*q3*s45^2*s51^2 + 2*q1^3*q2*s51^3 + q1^2*q2*q3*s51^3 - 
       2*q1^3*q7*s51^3 - 2*q1^2*q2*q7*s51^3 - q1^2*q3*q7*s51^3 + 
       5*q1*q2*q3*q7*s51^3 - q1^3*q2*q7*s34*s51^3 + q1^3*q2*q3*s45*s51^3 - 
       q1^3*q3*q7*s45*s51^3 - q1^3*q2*q3*s51^4 + 2*q1^3*q2*q7*s51^4 + 
       q1^3*q3*q7*s51^4 + q1^2*q2*q3*q7*s51^4 - q1^3*q2*q3*q7*s51^5]*
     (2*F[1, 1, 3]^2 - 2*F[1, 1, 3]*F[1, 1, 5] - 2*F[1, 1, 3]*F[1, 1, 10] + 
      2*F[1, 1, 5]*F[1, 1, 10] + 2*F[2, 1, 5] + 2*F[2, 1, 13] + 
      (5*tci[1, 1]^2)/3 + 2*F[1, 1, 5]*tci[1, 2] + 2*F[1, 1, 10]*tci[1, 2] - 
      2*F[1, 2, 2]*tci[1, 2] - 2*F[1, 2, 7]*tci[1, 2]))/2 + 
   (r[6*q10 + 2*q2 + 16*q3 - 4*q4 + 6*q5 - 6*q7 - 7*q8 + 10*q2*q3*s12 + 
       2*q3*q4*s12 - 5*q3*q5*s12 + 4*q4*q5*s12 + 3*q3*q7*s12 + 4*q4*q7*s12 + 
       2*q2*q8*s12 + 3*q3*q8*s12 + 6*q5*q8*s12 - 9*q7*q8*s12 - 4*q8^2*s12 - 
       4*q3*q4*q5*s12^2 + 4*q2*q3*q7*s12^2 + q3*q5*q7*s12^2 - 
       4*q2*q7*q8*s12^2 + 3*q5*q7*q8*s12^2 - 3*q5*q8^2*s12^2 + 
       2*q7*q8^2*s12^2 - q8^3*s12^2 - 2*q1*q10*s23 + 4*q1*q3*s23 + 
       2*q10*q3*s23 + 4*q10*q4*s23 + 4*q3*q4*s23 + 10*q1*q5*s23 + 
       2*q10*q5*s23 + 4*q3*q5*s23 + 2*q4*q5*s23 + 4*q10*q3*q5*s23^2 - 
       4*q3*q4*q5*s23^2 - 2*q10*q4*s34 - 13*q1*q5*s34 + 2*q10*q5*s34 - 
       4*q4*q5*s34 + 8*q10*q7*s34 + 4*q5*q7*s34 - 9*q1*q8*s34 - 
       21*q5*q8*s34 - 10*q8^2*s34 - 3*q5*q8^2*s12*s34 + 3*q8^3*s12*s34 + 
       4*q10*q4*q7*s34^2 + 4*q10*q5*q7*s34^2 + 18*q1*q5*q8*s34^2 + 
       16*q1*q8^2*s34^2 + 15*q5*q8^2*s34^2 - 3*q8^3*s34^2 - 
       9*q1*q5*q8^2*s34^3 + q1*q8^3*s34^3 - 4*q1*q10*s45 - 4*q1*q2*s45 - 
       4*q10*q2*s45 - 4*q1*q3*s45 + 4*q10*q3*s45 - 10*q2*q3*s45 - 
       13*q1*q5*s45 + 10*q10*q5*s45 + 6*q2*q5*s45 - 3*q3*q5*s45 + 
       4*q10*q7*s45 + 3*q3*q7*s45 + 4*q5*q7*s45 - 4*q1*q8*s45 + q2*q8*s45 - 
       12*q3*q8*s45 - 6*q5*q8*s45 - q7*q8*s45 + 5*q8^2*s45 - 
       3*q3*q5*q7*s12*s45 - 3*q5*q7*q8*s12*s45 + 6*q5*q8^2*s12*s45 + 
       3*q7*q8^2*s12*s45 - 3*q5*q7*q8^2*s12^2*s45 - q7*q8^3*s12^2*s45 + 
       6*q1*q10*q5*s23*s45 + 4*q1*q2*q5*s34*s45 + 8*q10*q5*q7*s34*s45 + 
       15*q1*q5*q8*s34*s45 + 19*q1*q8^2*s34*s45 + 3*q5*q8^2*s34*s45 - 
       3*q8^3*s34*s45 - 12*q1*q5*q8^2*s34^2*s45 + 2*q1*q8^3*s34^2*s45 + 
       4*q1*q2*q3*s45^2 - 9*q1*q10*q5*s45^2 - 3*q10*q2*q5*s45^2 + 
       q10*q3*q5*s45^2 + 3*q10*q3*q7*s45^2 + 5*q10*q5*q7*s45^2 + 
       q3*q5*q7*s45^2 + 4*q1*q3*q8*s45^2 + 3*q1*q5*q8*s45^2 + 
       3*q1*q8^2*s45^2 + 6*q5*q7*q8^2*s12*s45^2 - 3*q1*q5*q8^2*s34*s45^2 + 
       q1*q8^3*s34*s45^2 + 3*q1*q10*q2*q5*s45^3 + q10*q3*q5*q7*s45^3 + 
       2*q1*q10*s51 - q10*q2*s51 + 2*q1*q3*s51 + 4*q10*q3*s51 + 4*q2*q3*s51 - 
       4*q3*q4*s51 + 3*q10*q7*s51 - 2*q2*q7*s51 + 7*q3*q7*s51 - 2*q4*q7*s51 - 
       6*q1*q8*s51 + 6*q10*q8*s51 + 13*q3*q8*s51 + 2*q7*q8*s51 + q8^2*s51 + 
       8*q2*q3*q7*s12*s51 + q2*q8^2*s12*s51 - 2*q2*q7*q8^2*s12^2*s51 + 
       q7*q8^3*s12^2*s51 - 9*q1*q8^2*s34*s51 + 3*q8^3*s34*s51 - 
       2*q1*q8^3*s34^2*s51 + 4*q1*q3*q7*s45*s51 + 7*q10*q3*q7*s45*s51 - 
       5*q10*q2*q8*s45*s51 - 4*q1*q3*q8*s45*s51 + q10*q3*q8*s45*s51 - 
       9*q1*q8^2*s45*s51 - 3*q3*q8^2*s45*s51 + 3*q8^3*s45*s51 - 
       4*q1*q8^3*s34*s45*s51 - 2*q1*q8^3*s45^2*s51 + 4*q1*q2*q3*s51^2 + 
       5*q10*q3*q7*s51^2 + 8*q2*q3*q7*s51^2 + 4*q10*q4*q7*s51^2 - 
       2*q10*q2*q8*s51^2 + 4*q1*q3*q8*s51^2 - q10*q3*q8*s51^2 - 
       3*q2*q7*q8*s51^2 + 2*q1*q8^2*s51^2 - q2*q8^2*s51^2 - 
       q2*q7*q8^3*s12^2*s51^2 + q1*q8^3*s34*s51^2 - q10*q2*q8^2*s45*s51^2 + 
       2*q1*q3*q8^2*s45*s51^2 - q10*q3*q8^2*s45*s51^2 + 2*q1*q8^3*s45*s51^2 + 
       q1*q3*q8^3*s45^2*s51^2 + 4*q1*q2*q3*q7*s51^3 - q10*q2*q8^2*s51^3]*
     (-F[1, 1, 2]^2 + 2*F[1, 1, 2]*F[1, 1, 3] - F[1, 1, 3]^2 - 2*F[2, 1, 4] - 
      2*F[2, 1, 5] - tci[1, 1]^2/3 - 2*F[1, 1, 2]*tci[1, 2] + 
      2*F[1, 2, 7]*tci[1, 2]))/2 + 
   (r[-2*q1 - q2 - 2*q3 - 6*q5 - 8*q6 - q7 - 9*q8 + 8*q9 - 2*q2^2*s12 - 
       15*q2*q3*s12 - 7*q2*q5*s12 + 9*q3*q5*s12 + 5*q3*q7*s12 + 3*q5*q7*s12 - 
       9*q2*q8*s12 - 4*q2*q3*q7*s12^2 + 3*q3*q5*q7*s12^2 - 3*q2*q7*q8*s12^2 - 
       4*q1*q10*s23 + 4*q1*q5*s23 - 8*q10*q5*s23 + 2*q3*q5*s23 + 
       2*q3*q6*s23 - 2*q5*q6*s23 + 4*q1*q9*s23 + 4*q10*q9*s23 - 4*q5*q9*s23 - 
       4*q1*q10*q5*s23^2 - 2*q3*q5*q6*s23^2 + 4*q1*q10*q9*s23^2 - 
       7*q10*q2*s34 + q1*q5*s34 - 8*q10*q5*s34 - 6*q2*q5*s34 - 6*q2*q6*s34 + 
       11*q10*q7*s34 + 3*q5*q7*s34 + 3*q1*q8*s34 + 4*q10*q9*s34 + 
       4*q2*q9*s34 - 4*q5*q9*s34 + q10*q2^2*s34^2 - 7*q10*q2*q5*s34^2 + 
       3*q10*q5*q7*s34^2 - 4*q2*q5*q9*s34^2 - 4*q1*q10*s45 - 4*q1*q2*s45 + 
       10*q10*q2*s45 + 7*q2^2*s45 + 2*q10*q3*s45 + 14*q2*q3*s45 + 
       3*q1*q5*s45 + 16*q10*q5*s45 + 18*q2*q5*s45 + 3*q3*q5*s45 + 
       2*q5*q6*s45 + 12*q10*q7*s45 + 5*q3*q7*s45 + 12*q5*q7*s45 + 
       6*q1*q8*s45 + 7*q2*q8*s45 - 2*q3*q8*s45 - 4*q1*q9*s45 - 8*q2*q9*s45 + 
       4*q5*q9*s45 + 3*q3*q5*q7*s12*s45 + 12*q1*q10*q5*s23*s45 + 
       2*q3*q5*q6*s23*s45 + 2*q10*q2^2*s34*s45 - q2^3*s34*s45 + 
       q1*q2*q5*s34*s45 - 3*q10*q2*q5*s34*s45 + 3*q2^2*q5*s34*s45 + 
       15*q10*q5*q7*s34*s45 + 4*q2*q5*q9*s34*s45 - 2*q10*q2^3*s34^2*s45 + 
       q10*q2^2*q5*s34^2*s45 - 10*q1*q10*q2*s45^2 - q1*q2^2*s45^2 - 
       2*q10*q2^2*s45^2 - 3*q1*q2*q3*s45^2 - 5*q1*q10*q5*s45^2 - 
       9*q1*q2*q5*s45^2 + 5*q10*q2*q5*s45^2 + 3*q10*q3*q5*s45^2 + 
       5*q10*q3*q7*s45^2 + 15*q10*q5*q7*s45^2 + 3*q3*q5*q7*s45^2 + 
       3*q1*q3*q8*s45^2 - 4*q2*q5*q9*s45^2 + 2*q10*q2^3*s34*s45^2 - 
       q1*q2^2*q5*s34*s45^2 + q10*q2^2*q5*s34*s45^2 - 
       q10*q2^3*q5*s34^2*s45^2 + 2*q1*q10*q2^2*s45^3 + 2*q1*q2^3*s45^3 - 
       2*q10*q2^3*s45^3 - 5*q1*q10*q2*q5*s45^3 + q1*q2^2*q5*s45^3 - 
       q10*q2^2*q5*s45^3 + 3*q10*q3*q5*q7*s45^3 - q1*q2^3*q5*s34*s45^3 + 
       q10*q2^3*q5*s34*s45^3 + 2*q1*q10*q2^3*s45^4 + q1*q10*q2^2*q5*s45^4 + 
       q1*q2^3*q5*s45^4 - q10*q2^3*q5*s45^4 + q1*q10*q2^3*q5*s45^5 - 
       4*q1*q10*s51 + 2*q10*q2*s51 - 2*q2^2*s51 - 2*q2*q3*s51 - 
       2*q10*q6*s51 - 2*q10*q7*s51 + 6*q2*q7*s51 + 2*q3*q7*s51 + 
       4*q6*q7*s51 - 2*q1*q8*s51 + 3*q2*q8*s51 + 4*q10*q9*s51 - 4*q2*q9*s51 + 
       q2^3*s12*s51 + 5*q2^2*q3*s12*s51 - 5*q2^2*q7*s12*s51 - 
       7*q2*q3*q7*s12*s51 + 5*q2^2*q8*s12*s51 - 2*q2*q7*q8*s12*s51 + 
       q2^2*q3*q7*s12^2*s51 + 4*q2^2*q7*q8*s12^2*s51 + 4*q1*q10*q9*s23*s51 + 
       q10*q2^2*s34*s51 - 2*q2^3*s34*s51 - 6*q2*q6*q7*s34*s51 - 
       q10*q2^3*s34^2*s51 - 2*q1*q10*q2*s45*s51 - q10*q2^2*s45*s51 + 
       q2^3*s45*s51 - 7*q2^2*q3*s45*s51 + 6*q1*q10*q6*s45*s51 + 
       2*q10*q3*q7*s45*s51 + 4*q10*q6*q7*s45*s51 - 2*q1*q3*q8*s45*s51 + 
       q10*q2^3*s34*s45*s51 + q1*q10*q2^2*s45^2*s51 - q10*q2^3*s45^2*s51 + 
       3*q1*q2^2*q3*s45^2*s51 + q1*q10*q2^3*s45^3*s51 + q2^3*s51^2 + 
       q2^2*q3*s51^2 - 4*q2^2*q7*s51^2 - 3*q2*q3*q7*s51^2 + 
       4*q10*q6*q7*s51^2 + 4*q1*q10*q9*s51^2 + 2*q2^3*q7*s12*s51^2 + 
       2*q2^2*q3*q7*s12*s51^2 + 2*q2^2*q7*q8*s12*s51^2 - 
       q2^3*q7*q8*s12^2*s51^2 - q2^3*q7*s34*s51^2 + q2^3*q7*s51^3 + 
       q2^2*q3*q7*s51^3]*(-F[1, 1, 3]^2 + F[1, 1, 5]^2 + 
      2*F[1, 1, 3]*F[1, 1, 7] - 2*F[1, 1, 5]*F[1, 1, 7] - 2*F[2, 1, 5] + 
      2*F[2, 1, 7] - tci[1, 1]^2/3 - 2*F[1, 1, 7]*tci[1, 2] + 
      2*F[1, 2, 7]*tci[1, 2]))/2 + 
   (r[-10*q1 - 8*q2 - 8*q3 + 4*q4 - 12*q5 - 4*q6 - 16*q7 - 9*q8 + q3*q5*s12 - 
       4*q2*q7*s12 - 12*q3*q7*s12 + 4*q4*q7*s12 - 8*q5*q7*s12 - 3*q7^2*s12 - 
       9*q7*q8*s12 - 4*q3*q4*q5*s12^2 - 3*q3*q5*q7*s12^2 - 3*q7^2*q8*s12^2 + 
       4*q10*q4*s23 + 4*q3*q4*s23 - 8*q10*q5*s23 + 2*q3*q5*s23 + 
       6*q3*q6*s23 - 10*q5*q6*s23 - 4*q3*q4*q5*s12*s23 - 4*q10*q3*q5*s23^2 - 
       4*q3*q4*q5*s23^2 - 6*q3*q5*q6*s23^2 - 2*q1*q2*s34 - 6*q10*q2*s34 + 
       4*q10*q4*s34 - q1*q5*s34 - 8*q10*q5*s34 + 2*q2*q5*s34 - 6*q2*q6*s34 - 
       4*q5*q6*s34 + 2*q10*q7*s34 - 3*q2*q7*s34 + 4*q4*q7*s34 - 7*q5*q7*s34 - 
       q7^2*s34 + 3*q1*q8*s34 + 3*q10*q2*q5*s34^2 + 4*q10*q4*q7*s34^2 - 
       7*q10*q5*q7*s34^2 - q10*q7^2*s34^2 - 8*q1*q10*s45 + 2*q1*q2*s45 + 
       3*q1*q5*s45 - 16*q10*q5*s45 + 3*q3*q5*s45 + 10*q5*q6*s45 + 
       3*q3*q7*s45 - 4*q5*q7*s45 - 2*q7^2*s45 + 2*q1*q8*s45 - 3*q7*q8*s45 + 
       3*q3*q5*q7*s12*s45 - 3*q3*q7^2*s12*s45 - q5*q7^2*s12*s45 - 
       2*q7^3*s12*s45 - 3*q7^2*q8*s12*s45 - q7^3*q8*s12^2*s45 - 
       4*q10*q3*q5*s23*s45 + 6*q3*q5*q6*s23*s45 + q1*q2*q5*s34*s45 - 
       9*q10*q2*q5*s34*s45 + 4*q2*q5*q6*s34*s45 - 11*q10*q5*q7*s34*s45 - 
       3*q10*q7^2*s34*s45 - q5*q7^2*s34*s45 - 2*q7^3*s34*s45 - 
       q10*q5*q7^2*s34^2*s45 - 2*q10*q7^3*s34^2*s45 + 3*q1*q10*q5*s45^2 - 
       3*q1*q2*q5*s45^2 + 3*q10*q2*q5*s45^2 + 3*q10*q3*q5*s45^2 + 
       5*q10*q3*q7*s45^2 + q10*q5*q7*s45^2 + 5*q3*q5*q7*s45^2 + 
       2*q3*q7^2*s45^2 - 5*q7^3*s45^2 + q3*q5*q7^2*s12*s45^2 - 
       3*q3*q7^3*s12*s45^2 - q5*q7^3*s12*s45^2 - q3*q5*q7^3*s12^2*s45^2 - 
       q10*q5*q7^2*s34*s45^2 - 7*q10*q7^3*s34*s45^2 - q5*q7^3*s34*s45^2 - 
       q10*q5*q7^3*s34^2*s45^2 - 3*q1*q10*q2*q5*s45^3 + 
       5*q10*q3*q5*q7*s45^3 + 2*q10*q3*q7^2*s45^3 + q10*q5*q7^2*s45^3 + 
       q3*q5*q7^2*s45^3 - 8*q10*q7^3*s45^3 - 3*q3*q7^3*s45^3 - 
       2*q5*q7^3*s45^3 - q3*q5*q7^3*s12*s45^3 - 3*q10*q5*q7^3*s34*s45^3 + 
       q10*q3*q5*q7^2*s45^4 - 3*q10*q3*q7^3*s45^4 - 3*q10*q5*q7^3*s45^4 - 
       q3*q5*q7^3*s45^4 - q10*q3*q5*q7^3*s45^5 - q1*q2*s51 - 4*q10*q3*s51 - 
       4*q3*q4*s51 - 2*q10*q6*s51 - 7*q1*q7*s51 - 2*q10*q7*s51 + q2*q7*s51 - 
       16*q3*q7*s51 + 4*q4*q7*s51 - 10*q7^2*s51 - 6*q1*q8*s51 + 2*q3*q8*s51 - 
       7*q7*q8*s51 + q2*q7^2*s12*s51 - 2*q7^3*s12*s51 + 2*q2*q7*q8*s12*s51 - 
       2*q7^2*q8*s12*s51 + 2*q2*q7^2*q8*s12^2*s51 + q7^3*q8*s12^2*s51 - 
       3*q1*q2*q7*s34*s51 + 4*q10*q4*q7*s34*s51 - 6*q2*q6*q7*s34*s51 - 
       2*q10*q7^2*s34*s51 - 3*q2*q7^2*s34*s51 - q7^3*s34*s51 - 
       q10*q7^3*s34^2*s51 + 2*q1*q10*q6*s45*s51 - 4*q10*q3*q7*s45*s51 - 
       q10*q7^2*s45*s51 - 6*q3*q7^2*s45*s51 - 4*q7^3*s45*s51 - 
       2*q1*q3*q8*s45*s51 - 5*q10*q7^3*s34*s45*s51 + q10*q3*q7^2*s45^2*s51 - 
       7*q10*q7^3*s45^2*s51 - 3*q3*q7^3*s45^2*s51 - 3*q10*q3*q7^3*s45^3*s51 - 
       3*q1*q3*q7*s51^2 - 4*q10*q3*q7*s51^2 + 4*q10*q4*q7*s51^2 - 
       4*q1*q7^2*s51^2 + 2*q2*q7^2*s51^2 - q7^3*s51^2 + 3*q1*q3*q8*s51^2 + 
       2*q2*q7^3*s12*s51^2 + 2*q2*q7^2*q8*s12*s51^2 - 
       q2*q7^3*q8*s12^2*s51^2 - q1*q2*q7^2*s34*s51^2 - q10*q7^3*s34*s51^2 - 
       q2*q7^3*s34*s51^2 - 3*q1*q3*q7^2*s45*s51^2 - 2*q10*q7^3*s45*s51^2 - 
       q10*q3*q7^3*s45^2*s51^2 + q1*q2*q7^2*s51^3 + q2*q7^3*s51^3]*
     (-F[1, 1, 1]^2 + 2*F[1, 1, 1]*F[1, 1, 7] - F[1, 1, 7]^2 - 2*F[2, 1, 9] - 
      2*F[2, 1, 10] - tci[1, 1]^2/3 + 2*F[1, 1, 1]*tci[1, 2] - 
      2*F[1, 2, 8]*tci[1, 2]))/2 + 
   (r[-8*q1 + 5*q10 - 3*q2 - 7*q3 + 2*q4 + 2*q5 - 6*q9 - 2*q3*q5*s12 + 
       q5^2*s12 - q2*q7*s12 - 4*q3*q7*s12 + 2*q4*q7*s12 + 3*q5*q7*s12 - 
       2*q3*q4*q5*s12^2 - 2*q3*q5*q7*s12^2 + 7*q1*q10*s23 - q10*q3*s23 + 
       2*q10*q4*s23 + 2*q3*q4*s23 + 2*q1*q5*s23 - 10*q10*q5*s23 + 
       2*q3*q5*s23 - 4*q1*q9*s23 - 2*q10*q9*s23 + 2*q5*q9*s23 - 
       2*q3*q4*q5*s12*s23 - 2*q1*q10*q5*s23^2 - 2*q10*q3*q5*s23^2 - 
       2*q3*q4*q5*s23^2 - q1*q5^2*s23^2 - q3*q5^2*s23^2 - 2*q1*q10*q9*s23^2 - 
       2*q1*q2*s34 - q10*q2*s34 + 2*q10*q4*s34 - 8*q10*q5*s34 + 2*q2*q5*s34 + 
       q5^2*s34 + 5*q10*q7*s34 + q2*q7*s34 + 2*q4*q7*s34 - q5*q7*s34 - 
       2*q10*q9*s34 - 4*q2*q9*s34 + 2*q5*q9*s34 - q10*q2*q5*s34^2 + 
       2*q10*q4*q7*s34^2 - q10*q5*q7*s34^2 + 2*q2*q5*q9*s34^2 - 
       8*q1*q10*s45 - 2*q10*q2*s45 + q1*q3*s45 - 2*q10*q3*s45 - 2*q1*q5*s45 + 
       2*q10*q5*s45 - 2*q3*q5*s45 + q5^2*s45 + 3*q10*q7*s45 - 6*q3*q7*s45 + 
       q5*q7*s45 + 2*q1*q9*s45 + 4*q2*q9*s45 - 4*q5*q9*s45 - 
       2*q3*q5*q7*s12*s45 + q5^2*q7*s12*s45 + 4*q1*q10*q5*s23*s45 + 
       2*q1*q5^2*s23*s45 - 2*q10*q5^2*s23*s45 - q1*q10*q5^2*s23^2*s45 - 
       q10*q3*q5^2*s23^2*s45 + 2*q10*q5^2*s34*s45 + q5^2*q7*s34*s45 - 
       2*q2*q5*q9*s34*s45 + q10*q2*q5^2*s34^2*s45 + q10*q5^2*q7*s34^2*s45 + 
       2*q1*q10*q2*s45^2 - 4*q1*q10*q5*s45^2 - 2*q10*q2*q5*s45^2 - 
       2*q10*q3*q5*s45^2 - q1*q5^2*s45^2 + 2*q10*q5^2*s45^2 - 
       4*q10*q3*q7*s45^2 - q10*q5*q7*s45^2 - 2*q3*q5*q7*s45^2 + 
       q5^2*q7*s45^2 + 2*q2*q5*q9*s45^2 + 2*q1*q10*q5^2*s23*s45^2 + 
       2*q10*q5^2*q7*s34*s45^2 + 2*q1*q10*q2*q5*s45^3 - q1*q10*q5^2*s45^3 - 
       2*q10*q3*q5*q7*s45^3 + q10*q5^2*q7*s45^3 - q1*q10*s51 + 2*q1*q2*s51 - 
       2*q10*q2*s51 + q1*q3*s51 - 2*q10*q3*s51 - 2*q3*q4*s51 - 6*q1*q7*s51 + 
       4*q10*q7*s51 + 2*q2*q7*s51 - 4*q3*q7*s51 + 2*q4*q7*s51 + 4*q2*q9*s51 - 
       2*q1*q10*q9*s23*s51 - 2*q1*q2*q7*s34*s51 + 2*q10*q4*q7*s34*s51 + 
       2*q1*q10*q2*s45*s51 - 2*q1*q3*q7*s45*s51 - 4*q10*q3*q7*s45*s51 + 
       2*q1*q2*q7*s51^2 - 2*q10*q3*q7*s51^2 + 2*q10*q4*q7*s51^2 - 
       2*q1*q10*q9*s51^2]*(-2*F[1, 1, 6]^2 + 2*F[1, 1, 7]^2 + 
      4*F[1, 1, 6]*F[1, 1, 8] - 4*F[1, 1, 7]*F[1, 1, 8] - 4*F[2, 1, 8] + 
      4*F[2, 1, 10] - 4*F[1, 1, 6]*tci[1, 2] + 4*F[1, 2, 8]*tci[1, 2]))/2 + 
   (r[-18*q1 + 16*q10 - 4*q2 - 14*q3 - 4*q4 + 4*q5 + 2*q7 - 15*q9 + 
       2*q3*q4*s12 + 4*q4*q5*s12 - 2*q3*q7*s12 + 4*q4*q7*s12 - 
       4*q3*q4*q5*s12^2 - 4*q3*q5*q7*s12^2 + 20*q1*q10*s23 - 5*q10*q3*s23 + 
       4*q10*q4*s23 + 4*q3*q4*s23 - 15*q10*q5*s23 + 5*q3*q5*s23 + 
       2*q4*q5*s23 - q1*q9*s23 - 10*q10*q9*s23 + q3*q9*s23 + q5*q9*s23 - 
       6*q9^2*s23 - 4*q1*q10*q5*s23^2 - 5*q10*q3*q5*s23^2 - 
       4*q3*q4*q5*s23^2 - 7*q1*q10*q9*s23^2 + 2*q10*q3*q9*s23^2 - 
       4*q1*q2*s34 - 2*q10*q2*s34 - 2*q10*q4*s34 - 11*q10*q5*s34 - 
       4*q4*q5*s34 + 13*q10*q7*s34 - 4*q5*q7*s34 - 3*q10*q9*s34 - 
       14*q2*q9*s34 + 9*q5*q9*s34 + 9*q7*q9*s34 - 4*q10*q2*q5*s34^2 + 
       4*q10*q4*q7*s34^2 - q10*q5*q7*s34^2 + 4*q2*q5*q9*s34^2 - 
       3*q5*q7*q9*s34^2 - 2*q2*q9^2*s34^2 + 3*q7*q9^2*s34^2 - 21*q1*q10*s45 - 
       4*q10*q2*s45 - 4*q10*q3*s45 + 9*q10*q5*s45 - q3*q5*s45 + 
       12*q10*q7*s45 - 7*q3*q7*s45 + 8*q5*q7*s45 + 7*q1*q9*s45 + 
       12*q2*q9*s45 + 4*q3*q9*s45 - 6*q5*q9*s45 - 6*q7*q9*s45 - 7*q9^2*s45 + 
       8*q1*q10*q5*s23*s45 + 3*q10*q3*q5*s23*s45 + q10*q5*q7*s34*s45 - 
       4*q2*q5*q9*s34*s45 + 9*q5*q7*q9*s34*s45 + 9*q2*q9^2*s34*s45 - 
       3*q5*q9^2*s34*s45 - 15*q7*q9^2*s34*s45 + 3*q9^3*s34*s45 - 
       2*q2*q5*q9^2*s34^2*s45 + 3*q5*q7*q9^2*s34^2*s45 + 
       2*q2*q9^3*s34^2*s45 + 4*q1*q10*q2*s45^2 + 3*q1*q2*q3*s45^2 - 
       8*q1*q10*q5*s45^2 - 4*q10*q2*q5*s45^2 - q10*q3*q5*s45^2 - 
       5*q10*q3*q7*s45^2 + q10*q5*q7*s45^2 - q3*q5*q7*s45^2 - 
       3*q2*q3*q9*s45^2 + 4*q2*q5*q9*s45^2 - 6*q5*q7*q9*s45^2 - 
       q2*q9^2*s45^2 - 6*q7*q9^2*s45^2 + 2*q2*q5*q9^2*s34*s45^2 - 
       6*q5*q7*q9^2*s34*s45^2 - 2*q2*q9^3*s34*s45^2 + 
       q2*q5*q9^3*s34^2*s45^2 + 4*q1*q10*q2*q5*s45^3 - q10*q3*q5*q7*s45^3 - 
       q1*q10*s51 + 4*q1*q2*s51 - 4*q10*q2*s51 + 2*q1*q3*s51 - 4*q10*q3*s51 + 
       2*q2*q3*s51 - 4*q3*q4*s51 - 14*q1*q7*s51 + 4*q10*q7*s51 + 
       10*q2*q7*s51 - 5*q3*q7*s51 - 2*q4*q7*s51 + 8*q1*q9*s51 - 
       6*q10*q9*s51 + 15*q2*q9*s51 + q3*q9*s51 - 11*q9^2*s51 - 
       12*q1*q10*q9*s23*s51 + 3*q10*q3*q9*s23*s51 - 5*q1*q9^2*s23*s51 - 
       3*q10*q9^2*s23*s51 - 3*q3*q9^2*s23*s51 + 3*q9^3*s23*s51 + 
       4*q1*q10*q9^2*s23^2*s51 - q10*q3*q9^2*s23^2*s51 - 4*q1*q2*q7*s34*s51 + 
       7*q2*q9^2*s34*s51 - 9*q7*q9^2*s34*s51 + 3*q9^3*s34*s51 + 
       q2*q9^3*s34^2*s51 + 4*q1*q10*q2*s45*s51 - 3*q1*q2*q3*s45*s51 - 
       3*q1*q3*q7*s45*s51 - 8*q10*q3*q7*s45*s51 - q2*q3*q9*s45*s51 + 
       9*q1*q7*q9*s45*s51 - 6*q1*q9^2*s45*s51 - 5*q2*q9^2*s45*s51 + 
       3*q3*q9^2*s45*s51 - 15*q7*q9^2*s45*s51 - 3*q9^3*s45*s51 - 
       4*q2*q9^3*s34*s45*s51 - q2*q3*q9^2*s45^2*s51 - 
       6*q1*q7*q9^2*s45^2*s51 + q2*q9^3*s45^2*s51 + 3*q1*q2*q3*s51^2 + 
       4*q1*q2*q7*s51^2 - 3*q1*q3*q7*s51^2 - 4*q10*q3*q7*s51^2 + 
       3*q2*q3*q7*s51^2 + 4*q10*q4*q7*s51^2 - 5*q1*q10*q9*s51^2 + 
       2*q2*q3*q9*s51^2 + 9*q1*q7*q9*s51^2 - 9*q1*q9^2*s51^2 - 
       4*q2*q9^2*s51^2 + 3*q3*q9^2*s51^2 - 9*q7*q9^2*s51^2 - 3*q9^3*s51^2 + 
       2*q1*q10*q9^2*s23*s51^2 - q1*q10*q9^3*s23^2*s51^2 - 
       2*q2*q9^3*s34*s51^2 - 2*q2*q3*q9^2*s45*s51^2 - 
       15*q1*q7*q9^2*s45*s51^2 + 2*q2*q9^3*s45*s51^2 + 3*q1*q2*q3*q7*s51^3 - 
       q2*q3*q9^2*s51^3 - 9*q1*q7*q9^2*s51^3 + q2*q9^3*s51^3]*
     (F[1, 1, 2]^2 - 2*F[1, 1, 2]*F[1, 1, 8] + F[1, 1, 8]^2 + 2*F[2, 1, 11] + 
      2*F[2, 1, 12] + tci[1, 1]^2/3 + 2*F[1, 1, 2]*tci[1, 2] - 
      2*F[1, 2, 9]*tci[1, 2]))/2 + 
   (r[3*q1 + 2*q10 + 9*q2 - 4*q3 + 15*q5 + 14*q6 - 15*q7 + 16*q8 + 4*q9 + 
       6*q2^2*s12 + 19*q2*q3*s12 + 7*q2*q5*s12 - 11*q3*q5*s12 - 
       12*q2*q7*s12 - 5*q3*q7*s12 - 3*q5*q7*s12 + 8*q2*q8*s12 - 4*q3*q8*s12 + 
       7*q2*q3*q7*s12^2 - 3*q3*q5*q7*s12^2 + 4*q2*q7*q8*s12^2 + 
       2*q1*q10*s23 + 2*q3*q5*s23 + 10*q3*q6*s23 - 10*q5*q6*s23 - 
       4*q3*q5*q6*s23^2 + q1*q2*s34 + 7*q10*q2*s34 + 2*q2*q5*s34 - 
       6*q5*q6*s34 - 9*q10*q7*s34 + 8*q2*q7*s34 - 3*q5*q7*s34 - 8*q1*q8*s34 + 
       6*q2*q9*s34 + q10*q2^2*s34^2 + 3*q10*q2*q5*s34^2 - 3*q10*q5*q7*s34^2 + 
       2*q2^2*q9*s34^2 - 5*q1*q10*s45 - 2*q1*q2*s45 - 10*q2^2*s45 - 
       16*q2*q3*s45 - 6*q10*q5*s45 - 4*q2*q5*s45 - 3*q3*q5*s45 + 
       10*q5*q6*s45 - 14*q10*q7*s45 - 13*q3*q7*s45 - 6*q5*q7*s45 - 
       8*q1*q8*s45 - 4*q2*q8*s45 + 8*q3*q8*s45 + 4*q7*q8*s45 - 6*q2*q9*s45 - 
       9*q3*q5*q7*s12*s45 - 2*q10*q3*q5*s23*s45 + 4*q3*q5*q6*s23*s45 + 
       2*q1*q2^2*s34*s45 + 3*q10*q2^2*s34*s45 + q2^3*s34*s45 + 
       3*q10*q2*q5*s34*s45 + 5*q2^2*q5*s34*s45 + 6*q2*q5*q6*s34*s45 - 
       9*q10*q5*q7*s34*s45 - 3*q2^2*q9*s34*s45 + 2*q2*q5*q9*s34*s45 + 
       q10*q2^2*q5*s34^2*s45 + 2*q2^3*q9*s34^2*s45 + 2*q2^2*q5*q9*s34^2*s45 + 
       5*q1*q2^2*s45^2 - 3*q10*q2^2*s45^2 + 4*q1*q2*q3*s45^2 - 
       3*q10*q3*q5*s45^2 - 3*q10*q3*q7*s45^2 - 9*q10*q5*q7*s45^2 - 
       3*q3*q5*q7*s45^2 - 4*q1*q3*q8*s45^2 + 2*q2^2*q9*s45^2 + 
       q1*q2^3*s34*s45^2 - 2*q2^3*q9*s34*s45^2 - 2*q2^2*q5*q9*s34*s45^2 + 
       q2^3*q5*q9*s34^2*s45^2 + 3*q1*q10*q2^2*s45^3 - 3*q10*q3*q5*q7*s45^3 + 
       3*q1*q10*s51 + 15*q2^2*s51 + 12*q2*q3*s51 + 2*q10*q6*s51 - 
       6*q3*q6*s51 - 4*q1*q7*s51 - 2*q10*q7*s51 - 12*q2*q7*s51 - 
       2*q3*q7*s51 + 2*q6*q7*s51 + 8*q1*q8*s51 - 4*q3*q8*s51 - 2*q1*q9*s51 - 
       2*q10*q9*s51 - 3*q2*q9*s51 - q2^3*s12*s51 - 4*q2^2*q3*s12*s51 + 
       5*q2^2*q7*s12*s51 + 18*q2*q3*q7*s12*s51 + 4*q2*q7*q8*s12*s51 - 
       q2^2*q3*q7*s12^2*s51 - 2*q1*q10*q9*s23*s51 - 3*q1*q2^2*s34*s51 + 
       3*q10*q2^2*s34*s51 + 2*q2^3*s34*s51 + 4*q1*q2*q7*s34*s51 - 
       4*q2^2*q7*s34*s51 - q2^2*q9*s34*s51 + q2^3*q9*s34^2*s51 - 
       6*q1*q2^2*s45*s51 - 3*q10*q2^2*s45*s51 + 2*q2^3*s45*s51 - 
       2*q1*q2*q3*s45*s51 + 5*q2^2*q3*s45*s51 + 6*q1*q3*q6*s45*s51 - 
       4*q1*q3*q7*s45*s51 + 2*q10*q6*q7*s45*s51 + 4*q1*q3*q8*s45*s51 + 
       q2^2*q9*s45*s51 - q1*q2^3*s34*s45*s51 - 4*q2^3*q9*s34*s45*s51 + 
       3*q1*q10*q2^2*s45^2*s51 - 2*q1*q2^3*s45^2*s51 - 
       2*q1*q2^2*q3*s45^2*s51 + q2^3*q9*s45^2*s51 + 8*q1*q2^2*s51^2 - 
       5*q2^3*s51^2 + 4*q1*q2*q3*s51^2 - 10*q2^2*q3*s51^2 - 
       8*q1*q2*q7*s51^2 + 15*q2^2*q7*s51^2 + 20*q2*q3*q7*s51^2 + 
       2*q10*q6*q7*s51^2 - 4*q1*q3*q8*s51^2 + 4*q2*q7*q8*s51^2 - 
       3*q1*q10*q9*s51^2 - q2^2*q9*s51^2 + 3*q2^3*q3*s12*s51^2 - 
       2*q2^3*q7*s12*s51^2 - 8*q2^2*q3*q7*s12*s51^2 + 
       q2^3*q3*q7*s12^2*s51^2 + q1*q2^3*s34*s51^2 - 4*q1*q2^2*q7*s34*s51^2 + 
       q2^3*q7*s34*s51^2 - 2*q2^3*q9*s34*s51^2 + 2*q1*q2^3*s45*s51^2 + 
       4*q1*q2^2*q3*s45*s51^2 - 3*q2^3*q3*s45*s51^2 + 2*q2^3*q9*s45*s51^2 + 
       q1*q2^3*q3*s45^2*s51^2 - 2*q1*q2^3*s51^3 - 5*q1*q2^2*q3*s51^3 + 
       3*q2^3*q3*s51^3 + 10*q1*q2^2*q7*s51^3 - 4*q2^3*q7*s51^3 + 
       9*q1*q2*q3*q7*s51^3 - 13*q2^2*q3*q7*s51^3 + q2^3*q9*s51^3 + 
       3*q2^3*q3*q7*s12*s51^3 + q1*q2^3*q7*s34*s51^3 - q1*q2^3*q3*s45*s51^3 + 
       q1*q2^3*q3*s51^4 - 2*q1*q2^3*q7*s51^4 - 6*q1*q2^2*q3*q7*s51^4 + 
       3*q2^3*q3*q7*s51^4 + q1*q2^3*q3*q7*s51^5]*
     (F[1, 1, 8]^2 - F[1, 1, 9]^2 - 2*F[1, 1, 8]*F[1, 1, 10] + 
      2*F[1, 1, 9]*F[1, 1, 10] + 2*F[2, 1, 12] - 2*F[2, 1, 15] + 
      tci[1, 1]^2/3 + 2*F[1, 1, 10]*tci[1, 2] - 2*F[1, 2, 9]*tci[1, 2]))/2 + 
   (r[-14*q1 + 12*q10 + 2*q2 + 4*q3 - 4*q4 - 14*q5 - 6*q7 - 13*q8 - 
       8*q2*q3*s12 + 2*q3*q4*s12 + 5*q3*q5*s12 + 4*q4*q5*s12 + 10*q2*q7*s12 - 
       7*q3*q7*s12 + 4*q4*q7*s12 - 2*q5*q7*s12 - 6*q2*q8*s12 + q3*q8*s12 - 
       2*q5*q8*s12 - 5*q7*q8*s12 + 4*q8^2*s12 - 4*q3*q4*q5*s12^2 - 
       4*q2*q3*q7*s12^2 - 5*q3*q5*q7*s12^2 - 4*q2*q7*q8*s12^2 + 
       q5*q7*q8*s12^2 + q5*q8^2*s12^2 - 2*q7*q8^2*s12^2 - q8^3*s12^2 + 
       4*q10*q4*s23 + 4*q3*q4*s23 - 2*q10*q5*s23 + 2*q4*q5*s23 - 
       4*q10*q3*q5*s23^2 - 4*q3*q4*q5*s23^2 - 4*q1*q2*s34 - 10*q10*q2*s34 - 
       2*q10*q4*s34 - q1*q5*s34 - 2*q10*q5*s34 + 2*q2*q5*s34 - 4*q4*q5*s34 + 
       4*q10*q7*s34 - 6*q2*q7*s34 - 4*q5*q7*s34 + 15*q1*q8*s34 + q5*q8*s34 - 
       2*q8^2*s34 - 3*q5*q8^2*s12*s34 + 3*q8^3*s12*s34 + 4*q10*q4*q7*s34^2 - 
       4*q10*q5*q7*s34^2 + 2*q1*q5*q8*s34^2 - 4*q1*q8^2*s34^2 + 
       3*q5*q8^2*s34^2 - 3*q8^3*s34^2 - q1*q5*q8^2*s34^3 + q1*q8^3*s34^3 - 
       10*q1*q10*s45 - 10*q10*q2*s45 + 8*q10*q3*s45 + 8*q2*q3*s45 + 
       3*q1*q5*s45 - 10*q10*q5*s45 - q3*q5*s45 + 12*q10*q7*s45 + q3*q7*s45 - 
       4*q5*q7*s45 + 12*q1*q8*s45 + q2*q8*s45 - 6*q3*q8*s45 + 4*q5*q8*s45 + 
       q7*q8*s45 - q8^2*s45 + 3*q3*q5*q7*s12*s45 - 3*q5*q7*q8*s12*s45 + 
       5*q7*q8^2*s12*s45 + q5*q7*q8^2*s12^2*s45 - q7*q8^3*s12^2*s45 - 
       6*q10*q2*q5*s34*s45 - 8*q10*q5*q7*s34*s45 - q1*q5*q8*s34*s45 - 
       5*q1*q8^2*s34*s45 + 3*q5*q8^2*s34*s45 - 3*q8^3*s34*s45 - 
       2*q1*q5*q8^2*s34^2*s45 + 2*q1*q8^3*s34^2*s45 + 4*q1*q10*q2*s45^2 - 
       4*q1*q2*q3*s45^2 + 3*q1*q10*q5*s45^2 + 3*q10*q2*q5*s45^2 - 
       q10*q3*q5*s45^2 + q10*q3*q7*s45^2 - 5*q10*q5*q7*s45^2 - 
       q3*q5*q7*s45^2 - 6*q10*q2*q8*s45^2 + 4*q1*q3*q8*s45^2 - 
       6*q10*q3*q8*s45^2 - 3*q1*q5*q8*s45^2 - q1*q8^2*s45^2 - 
       q1*q5*q8^2*s34*s45^2 + q1*q8^3*s34*s45^2 - 3*q1*q10*q2*q5*s45^3 - 
       q10*q3*q5*q7*s45^3 + 4*q1*q2*s51 - 13*q10*q2*s51 - 4*q10*q3*s51 - 
       8*q2*q3*s51 - 4*q3*q4*s51 - 6*q1*q7*s51 + 13*q10*q7*s51 + 
       16*q2*q7*s51 - 3*q3*q7*s51 - 2*q4*q7*s51 - 14*q1*q8*s51 + 
       18*q10*q8*s51 - 10*q2*q8*s51 + 9*q3*q8*s51 + 2*q7*q8*s51 + 
       9*q8^2*s51 - 8*q2*q3*q7*s12*s51 - 8*q2*q7*q8*s12*s51 - 
       5*q2*q8^2*s12*s51 - 2*q7*q8^2*s12*s51 + 2*q2*q7*q8^2*s12^2*s51 + 
       q7*q8^3*s12^2*s51 - 4*q1*q2*q7*s34*s51 + 7*q1*q8^2*s34*s51 + 
       3*q8^3*s34*s51 - 2*q1*q8^3*s34^2*s51 + 4*q1*q10*q2*s45*s51 + 
       4*q1*q2*q3*s45*s51 - 4*q1*q3*q7*s45*s51 + q10*q3*q7*s45*s51 - 
       21*q10*q2*q8*s45*s51 - 4*q1*q3*q8*s45*s51 + 9*q10*q3*q8*s45*s51 + 
       9*q1*q8^2*s45*s51 - 6*q2*q8^2*s45*s51 - 3*q3*q8^2*s45*s51 + 
       3*q8^3*s45*s51 - 4*q1*q8^3*s34*s45*s51 - 6*q10*q2*q8^2*s45^2*s51 + 
       2*q1*q3*q8^2*s45^2*s51 - 6*q10*q3*q8^2*s45^2*s51 - 
       2*q1*q8^3*s45^2*s51 - 4*q1*q2*q3*s51^2 + 4*q1*q2*q7*s51^2 - 
       q10*q3*q7*s51^2 - 8*q2*q3*q7*s51^2 + 4*q10*q4*q7*s51^2 - 
       18*q10*q2*q8*s51^2 + 4*q1*q3*q8*s51^2 - 3*q10*q3*q8*s51^2 - 
       5*q2*q7*q8*s51^2 - 2*q1*q8^2*s51^2 + 12*q10*q8^2*s51^2 - 
       9*q2*q8^2*s51^2 + 2*q2*q7*q8^2*s12*s51^2 - q2*q7*q8^3*s12^2*s51^2 + 
       q1*q8^3*s34*s51^2 - 15*q10*q2*q8^2*s45*s51^2 - 
       2*q1*q3*q8^2*s45*s51^2 + 3*q10*q3*q8^2*s45*s51^2 + 
       2*q1*q8^3*s45*s51^2 + q1*q3*q8^3*s45^2*s51^2 - 4*q1*q2*q3*q7*s51^3 - 
       9*q10*q2*q8^2*s51^3]*(F[1, 1, 1]^2 - F[1, 1, 8]^2 - 
      2*F[1, 1, 1]*F[1, 1, 9] + 2*F[1, 1, 8]*F[1, 1, 9] + 2*F[2, 1, 9] - 
      2*F[2, 1, 12] - 2*F[1, 1, 1]*tci[1, 2] + 2*F[1, 2, 9]*tci[1, 2]))/2 + 
   (r[14*q1 - 16*q10 + 6*q2 + 5*q3 + 6*q5 + 14*q6 - 2*q7 + 5*q8 + 12*q9 - 
       2*q3*q5*s12 + 2*q7*q8*s12 + 3*q1^2*s23 - 13*q1*q10*s23 + 7*q1*q3*s23 - 
       3*q10*q3*s23 + 6*q1*q5*s23 + 8*q10*q5*s23 - 7*q3*q5*s23 + 
       10*q3*q6*s23 - 10*q5*q6*s23 + 8*q1*q9*s23 + 4*q10*q9*s23 - 
       4*q5*q9*s23 + 7*q1*q10*q5*s23^2 - 3*q10*q3*q5*s23^2 - 
       4*q3*q5*q6*s23^2 + 4*q1*q10*q9*s23^2 + 4*q1^2*s34 - 4*q10*q2*s34 + 
       2*q1*q5*s34 + 8*q10*q5*s34 - 6*q5*q6*s34 - 3*q1*q8*s34 + 
       4*q10*q9*s34 + 8*q2*q9*s34 - 4*q5*q9*s34 + q1^3*s23*s34 + 
       q1^2*q5*s23*s34 - q1^3*q5*s23^2*s34 - q1^3*s34^2 + 4*q10*q2*q5*s34^2 - 
       q1^2*q8*s34^2 - 4*q2*q5*q9*s34^2 + q1^3*q8*s34^3 - 3*q1^2*s45 - 
       2*q1*q10*s45 + 4*q1*q2*s45 - 6*q10*q2*s45 - 4*q1*q3*s45 - 
       6*q10*q3*s45 - 13*q1*q5*s45 - 16*q10*q5*s45 - 3*q3*q5*s45 + 
       10*q5*q6*s45 - 14*q10*q7*s45 - 6*q3*q7*s45 - 6*q1*q8*s45 - q7*q8*s45 - 
       4*q1*q9*s45 - 8*q2*q9*s45 + 8*q5*q9*s45 - 2*q3*q5*q7*s12*s45 - 
       2*q1^3*s23*s45 - q1^2*q10*s23*s45 - 2*q1^2*q5*s23*s45 - 
       11*q1*q10*q5*s23*s45 - 9*q10*q3*q5*s23*s45 + 4*q3*q5*q6*s23*s45 + 
       q1^3*q5*s23^2*s45 - q1^2*q10*q5*s23^2*s45 - 2*q1^3*s34*s45 - 
       3*q1^2*q2*s34*s45 - 2*q1^2*q5*s34*s45 - 2*q1*q2*q5*s34*s45 - 
       4*q10*q2*q5*s34*s45 + 6*q2*q5*q6*s34*s45 + q1^2*q8*s34*s45 + 
       4*q2*q5*q9*s34*s45 + 3*q1^3*q5*s23*s34*s45 + 2*q1^3*q8*s34^2*s45 + 
       4*q1^3*s45^2 + 3*q1^2*q10*s45^2 - 2*q1^2*q2*s45^2 + 
       10*q1*q10*q2*s45^2 + 4*q1^2*q5*s45^2 - q1*q10*q5*s45^2 + 
       7*q1*q2*q5*s45^2 - 3*q10*q2*q5*s45^2 - 3*q10*q3*q5*s45^2 - 
       9*q10*q3*q7*s45^2 - 3*q10*q5*q7*s45^2 - 3*q3*q5*q7*s45^2 + 
       2*q1^2*q8*s45^2 - 4*q2*q5*q9*s45^2 - 2*q1^3*q10*s23*s45^2 - 
       3*q1^3*q5*s23*s45^2 + q1^2*q10*q5*s23*s45^2 + q1^3*q10*q5*s23^2*
        s45^2 - 3*q1^3*q5*s34*s45^2 + q1^2*q2*q5*s34*s45^2 + 
       q1^3*q8*s34*s45^2 + 4*q1^3*q10*s45^3 - 2*q1^3*q2*s45^3 - 
       2*q1^2*q10*q2*s45^3 + 3*q1^3*q5*s45^3 + q1^2*q10*q5*s45^3 - 
       2*q1^2*q2*q5*s45^3 + 5*q1*q10*q2*q5*s45^3 - 3*q10*q3*q5*q7*s45^3 - 
       3*q1^3*q10*q5*s23*s45^3 + q1^3*q2*q5*s34*s45^3 - 2*q1^3*q10*q2*s45^4 + 
       3*q1^3*q10*q5*s45^4 - q1^3*q2*q5*s45^4 - q1^2*q10*q2*q5*s45^4 - 
       q1^3*q10*q2*q5*s45^5 + 3*q1^2*s51 + q1*q10*s51 + q10*q2*s51 + 
       2*q1*q3*s51 - 3*q10*q3*s51 + 2*q10*q6*s51 - 6*q3*q6*s51 + 
       7*q1*q7*s51 - 11*q10*q7*s51 + 2*q2*q7*s51 + 2*q6*q7*s51 + 
       6*q1*q8*s51 - 2*q2*q8*s51 + 3*q7*q8*s51 - 8*q2*q9*s51 - 
       2*q2*q7*q8*s12*s51 + 4*q1*q10*q9*s23*s51 + q1^3*s34*s51 + 
       3*q1^2*q2*s34*s51 - q1^2*q8*s34*s51 - 2*q1^3*q8*s34^2*s51 + 
       2*q1^3*s45*s51 + 2*q1^2*q10*s45*s51 + 3*q1^2*q2*s45*s51 + 
       q1*q10*q2*s45*s51 + 5*q1^2*q3*s45*s51 + 6*q1*q3*q6*s45*s51 + 
       3*q1*q3*q7*s45*s51 - 9*q10*q3*q7*s45*s51 + 2*q10*q6*q7*s45*s51 - 
       3*q1^2*q8*s45*s51 + 2*q1*q3*q8*s45*s51 - 4*q1^3*q8*s34*s45*s51 + 
       q1^3*q10*s45^2*s51 - q1^2*q10*q2*s45^2*s51 - 2*q1^3*q8*s45^2*s51 - 
       2*q1^2*q3*q8*s45^2*s51 - q1^3*q10*q2*s45^3*s51 - 3*q1^2*q2*s51^2 + 
       4*q1^2*q7*s51^2 + 3*q1*q3*q7*s51^2 - 3*q10*q3*q7*s51^2 + 
       2*q10*q6*q7*s51^2 + 2*q1^2*q8*s51^2 - 3*q2*q7*q8*s51^2 + 
       4*q1*q10*q9*s51^2 + 3*q1^2*q2*q7*s34*s51^2 + q1^3*q8*s34*s51^2 + 
       q1^2*q3*q7*s45*s51^2 + 2*q1^3*q8*s45*s51^2 + 2*q1^2*q3*q8*s45*s51^2 + 
       q1^3*q3*q8*s45^2*s51^2 - 3*q1^2*q2*q7*s51^3]*
     (F[1, 1, 7]^2 - F[1, 1, 8]^2 - 2*F[1, 1, 7]*F[1, 1, 9] + 
      2*F[1, 1, 8]*F[1, 1, 9] + 2*F[2, 1, 10] - 2*F[2, 1, 12] - 
      (4*tci[1, 1]^2)/3 - 2*F[1, 1, 7]*tci[1, 2] - 2*F[1, 1, 9]*tci[1, 2] + 
      2*F[1, 2, 8]*tci[1, 2] + 2*F[1, 2, 9]*tci[1, 2]))/2 + 
   (r[2*q1*q2*q3 - 6*q1*q10*q5 - 3*q10*q2*q5 + 2*q1*q3*q5 - 2*q2*q3*q5 - 
       3*q1*q10*q7 + 2*q10*q2*q7 - q1*q3*q7 + 6*q2*q3*q7 - q1*q2*q8 - 
       4*q1*q3*q8 - 6*q2*q3*q8 - 4*q2*q7*q8 - 4*q3*q7*q8 + 4*q1*q10*q9 + 
       q1*q2*q9 + 3*q10*q2*q9 + 6*q1*q5*q9 + 4*q10*q5*q9 + 4*q2*q5*q9 - 
       3*q2*q3*q7*q8*s12 + 3*q1*q10*q5*q9*s23 + 3*q10*q2*q5*q9*s34 + 
       4*q1*q10*q2*q5*s45 + q1*q2*q3*q5*s45 + 3*q1*q2*q3*q8*s45 - 
       3*q1*q2*q5*q9*s45 + q1*q10*q2*q7*s51 + 4*q1*q2*q3*q7*s51 - 
       3*q1*q2*q7*q8*s51 - 3*q1*q3*q7*q8*s51 + 3*q1*q10*q2*q9*s51]*
     (4*eps5t*F[3, 70] + (8*eps5t*tci[1, 1]^3)/27 - 8*eps5t*tci[1, 2]*
       tci[2, 1]))/2 + (r[q1*q10*q3 + 2*q1*q3*q5 + q10*q3*q5 + 2*q2*q3*q5 + 
       2*q10*q2*q7 + 4*q10*q3*q7 + 4*q10*q5*q7 + q2*q5*q7 + q3*q5*q7 + 
       q1*q2*q8 + 2*q1*q3*q8 + 2*q2*q3*q8 + 2*q2*q7*q8 + 2*q3*q7*q8 + 
       2*q1*q10*q9 + q1*q2*q9 + 2*q10*q2*q9 + 2*q1*q5*q9 + 2*q10*q5*q9 + 
       2*q2*q5*q9 + q2*q3*q5*q7*s12 + q2*q3*q7*q8*s12 + q1*q10*q3*q5*s23 + 
       q1*q10*q5*q9*s23 + 2*q10*q2*q5*q7*s34 + 2*q10*q2*q5*q9*s34 - 
       q1*q2*q3*q5*s45 + 2*q10*q3*q5*q7*s45 - q1*q2*q3*q8*s45 - 
       q1*q2*q5*q9*s45 + 2*q1*q10*q2*q7*s51 + 2*q1*q10*q3*q7*s51 + 
       2*q1*q2*q7*q8*s51 + 2*q1*q3*q7*q8*s51 + 2*q1*q10*q2*q9*s51]*
     (4*eps5t*F[3, 78] - (8*eps5t*tci[1, 1]^3)/27 + 8*eps5t*tci[1, 2]*
       tci[2, 1]))/2 + (r[4*q1*q3*q5 + 2*q10*q3*q5 + 4*q2*q3*q5 + q10*q2*q7 + 
       2*q10*q3*q7 + 2*q10*q5*q7 + 2*q3*q5*q7 + 2*q1*q3*q8 + 4*q2*q3*q8 + 
       2*q2*q7*q8 + 2*q3*q7*q8 + 2*q1*q10*q9 + q10*q2*q9 + 4*q1*q5*q9 + 
       2*q10*q5*q9 + 2*q2*q5*q9 + 2*q2*q3*q5*q7*s12 + 2*q2*q3*q7*q8*s12 + 
       2*q1*q10*q3*q5*s23 + 2*q1*q10*q5*q9*s23 + q10*q2*q5*q7*s34 + 
       q10*q2*q5*q9*s34 - 2*q1*q2*q3*q5*s45 + 2*q10*q3*q5*q7*s45 - 
       2*q1*q2*q3*q8*s45 - 2*q1*q2*q5*q9*s45 + q1*q10*q2*q7*s51 + 
       q1*q10*q3*q7*s51 + q1*q2*q7*q8*s51 + q1*q3*q7*q8*s51 + 
       q1*q10*q2*q9*s51]*(-4*eps5t*F[3, 80] - (8*eps5t*tci[1, 1]^3)/27 + 
      8*eps5t*tci[1, 2]*tci[2, 1]))/2 + 
   (r[2*q1*q2*q3 - 2*q1*q10*q4 - 2*q1*q3*q4 + 4*q1*q3*q5 + 2*q2*q3*q5 - 
       2*q10*q4*q5 - q2*q4*q5 - 2*q3*q4*q5 - q1*q10*q7 - q1*q2*q7 + 
       q10*q2*q7 + 2*q2*q3*q7 - 2*q10*q4*q7 - q2*q4*q7 - 2*q3*q4*q7 + 
       2*q1*q10*q9 + q10*q2*q9 + 4*q1*q5*q9 + 2*q10*q5*q9 + 2*q2*q5*q9 - 
       q2*q3*q4*q5*s12 - q2*q3*q4*q7*s12 - 2*q1*q10*q4*q5*s23 - 
       2*q1*q3*q4*q5*s23 + 2*q1*q10*q5*q9*s23 - q10*q2*q4*q5*s34 - 
       q10*q2*q4*q7*s34 + q10*q2*q5*q9*s34 - 2*q1*q2*q3*q5*s45 - 
       2*q1*q2*q5*q9*s45 + q1*q10*q2*q7*s51 + 2*q1*q2*q3*q7*s51 - 
       2*q1*q10*q4*q7*s51 - 2*q1*q3*q4*q7*s51 + q1*q10*q2*q9*s51]*
     (-4*eps5t*F[3, 70] + 4*eps5t*F[3, 71] - (16*eps5t*tci[1, 1]^3)/27 + 
      16*eps5t*tci[1, 2]*tci[2, 1]))/2 + 
   (r[-2*q1*q10*q2 - q1*q2*q3 + q1*q10*q4 + q1*q3*q4 - 2*q1*q10*q5 + 
       q1*q2*q5 - q10*q2*q5 - 2*q1*q3*q5 - 2*q2*q3*q5 + q2*q4*q5 + 
       q1*q10*q7 - q10*q2*q7 + q1*q3*q7 - 2*q2*q3*q7 + q2*q4*q7 + 
       q2*q3*q4*q5*s12 + q2*q3*q4*q7*s12 + q1*q10*q4*q5*s23 + 
       q1*q3*q4*q5*s23 + q10*q2*q4*q5*s34 + q10*q2*q4*q7*s34 + 
       2*q1*q10*q2*q5*s45 + q1*q2*q3*q5*s45 - 2*q1*q10*q2*q7*s51 - 
       2*q1*q2*q3*q7*s51 + q1*q10*q4*q7*s51 + q1*q3*q4*q7*s51]*
     (-4*eps5t*F[3, 23] + 4*eps5t*F[3, 70] + (62*eps5t*tci[1, 1]^3)/135 - 
      (16*eps5t*tci[1, 2]*tci[2, 1])/3 + (96*eps5t*tci[3, 1])/5 + 
      8*eps5t*tci[2, 1]*tcr[1, 1] - (2*eps5t*tci[1, 1]*tcr[1, 1]^2)/5))/2 + 
   (r[-2*q1*q2*q3 + q1*q10*q4 + q1*q3*q4 - 2*q1*q10*q5 - q10*q2*q5 - 
       2*q1*q3*q5 - 2*q2*q3*q5 + q2*q4*q5 + q1*q2*q7 - q10*q2*q7 + q1*q3*q7 - 
       2*q2*q3*q7 + q2*q4*q7 + q2*q3*q4*q5*s12 + q2*q3*q4*q7*s12 + 
       q1*q10*q4*q5*s23 + q1*q3*q4*q5*s23 + q10*q2*q4*q5*s34 + 
       q10*q2*q4*q7*s34 + 2*q1*q10*q2*q5*s45 + 2*q1*q2*q3*q5*s45 - 
       q1*q10*q2*q7*s51 - 2*q1*q2*q3*q7*s51 + q1*q10*q4*q7*s51 + 
       q1*q3*q4*q7*s51]*(4*eps5t*F[3, 25] - 4*eps5t*F[3, 70] - 
      (2*eps5t*tci[1, 1]^3)/15 + (32*eps5t*tci[1, 2]*tci[2, 1])/3 + 
      (96*eps5t*tci[3, 1])/5 + 8*eps5t*tci[2, 1]*tcr[1, 1] - 
      (2*eps5t*tci[1, 1]*tcr[1, 1]^2)/5))/2 + 
   (r[q1*q2*q3 - 2*q1*q10*q5 - 2*q10*q2*q5 - 2*q2*q3*q5 - q1*q10*q7 + 
       2*q10*q2*q7 - q1*q3*q7 + 4*q2*q3*q7 - 2*q1*q3*q8 - 4*q2*q3*q8 - 
       2*q2*q7*q8 - 2*q3*q7*q8 + 2*q1*q10*q9 + q1*q2*q9 + 2*q10*q2*q9 + 
       2*q1*q5*q9 + 2*q10*q5*q9 + 2*q2*q5*q9 - 2*q2*q3*q7*q8*s12 + 
       q1*q10*q5*q9*s23 + 2*q10*q2*q5*q9*s34 + 2*q1*q10*q2*q5*s45 + 
       q1*q2*q3*q5*s45 + 2*q1*q2*q3*q8*s45 - q1*q2*q5*q9*s45 + 
       q1*q10*q2*q7*s51 + 2*q1*q2*q3*q7*s51 - q1*q2*q7*q8*s51 - 
       q1*q3*q7*q8*s51 + 2*q1*q10*q2*q9*s51]*(-4*eps5t*F[3, 63] - 
      4*eps5t*F[3, 70] - (62*eps5t*tci[1, 1]^3)/135 + 
      (16*eps5t*tci[1, 2]*tci[2, 1])/3 - (96*eps5t*tci[3, 1])/5 - 
      8*eps5t*tci[2, 1]*tcr[1, 1] + (2*eps5t*tci[1, 1]*tcr[1, 1]^2)/5))/2 + 
   (r[-(q1*q10*q4) - q1*q3*q4 + 2*q1*q10*q5 + 2*q10*q2*q5 + 2*q1*q3*q5 + 
       4*q2*q3*q5 - 2*q10*q4*q5 - 2*q2*q4*q5 - 2*q3*q4*q5 - 2*q10*q4*q7 - 
       2*q2*q4*q7 - 2*q3*q4*q7 + 2*q1*q3*q8 + 4*q2*q3*q8 + 2*q2*q7*q8 + 
       2*q3*q7*q8 - 2*q2*q3*q4*q5*s12 - 2*q2*q3*q4*q7*s12 + 
       2*q2*q3*q7*q8*s12 - q1*q10*q4*q5*s23 - q1*q3*q4*q5*s23 - 
       2*q10*q2*q4*q5*s34 - 2*q10*q2*q4*q7*s34 - 2*q1*q10*q2*q5*s45 - 
       2*q1*q2*q3*q5*s45 - 2*q1*q2*q3*q8*s45 + q1*q10*q2*q7*s51 - 
       q1*q10*q4*q7*s51 - q1*q3*q4*q7*s51 + q1*q2*q7*q8*s51 + 
       q1*q3*q7*q8*s51]*(4*eps5t*F[3, 45] - 4*eps5t*F[3, 63] - 
      (44*eps5t*tci[1, 1]^3)/135 - (16*eps5t*tci[1, 2]*tci[2, 1])/3 - 
      (192*eps5t*tci[3, 1])/5 - 16*eps5t*tci[2, 1]*tcr[1, 1] + 
      (4*eps5t*tci[1, 1]*tcr[1, 1]^2)/5))/2 + 
   (r[-2*q10 - 4*q2 + 2*q7 + 3*q2*q3*s12 - 2*q2*q7*s12 - 2*q3*q7*s12 + 
       q2*q3*q7*s12^2 - 2*q1*q10*s23 + q10*q5*s23 + q1*q10*q5*s23^2 + 
       q1*q2*s34 - q1*q5*s34 + q10*q5*s34 + q2*q7*s34 + q10*q2*q5*s34^2 + 
       4*q1*q10*s45 + 2*q1*q2*s45 + 2*q10*q2*s45 - 3*q2*q3*s45 + q1*q5*s45 - 
       3*q10*q5*s45 + q3*q7*s45 - 3*q1*q10*q5*s23*s45 + q1*q2*q5*s34*s45 - 
       q10*q2*q5*s34*s45 - 2*q1*q10*q2*s45^2 + q1*q2*q3*s45^2 + 
       4*q1*q10*q5*s45^2 - q1*q2*q5*s45^2 + 2*q10*q2*q5*s45^2 - 
       2*q1*q10*q2*q5*s45^3 + q1*q10*s51 - 2*q1*q2*s51 + q10*q2*s51 + 
       3*q2*q3*s51 + 2*q1*q7*s51 - 4*q2*q7*s51 - 3*q3*q7*s51 + 
       3*q2*q3*q7*s12*s51 + q1*q2*q7*s34*s51 - q1*q10*q2*s45*s51 - 
       q1*q2*q3*s45*s51 + q1*q3*q7*s45*s51 + 2*q1*q2*q3*s51^2 - 
       2*q1*q2*q7*s51^2 - q1*q3*q7*s51^2 + 4*q2*q3*q7*s51^2 + 
       2*q1*q2*q3*q7*s51^3]*(-16*F[3, 1] + 8*F[3, 2] - (20*F[3, 4])/3 + 
      (4*F[3, 5])/3 - 16*F[3, 6] - (16*F[3, 11])/3 - 4*F[3, 12] - 
      4*F[3, 13] - (32*F[3, 14])/3 - 8*F[3, 15] + 4*F[3, 17] - 12*F[3, 18] - 
      (16*F[3, 19])/3 + 16*F[3, 22] + (16*F[3, 31])/3 + (44*F[3, 32])/3 + 
      8*F[3, 33] + (128*F[3, 34])/3 + (16*F[3, 36])/3 - (4*F[3, 37])/3 + 
      4*F[3, 40] - (16*F[3, 44])/3 - (64*F[1, 1, 1]^3)/3 - 
      12*F[1, 1, 1]^2*F[1, 1, 2] - 4*F[1, 1, 1]*F[1, 1, 2]^2 + 
      (40*F[1, 1, 2]^3)/3 + (16*F[1, 1, 1]^2*F[1, 1, 3])/3 + 
      (56*F[1, 1, 1]*F[1, 1, 3]^2)/3 + 8*F[1, 1, 2]*F[1, 1, 3]^2 + 
      (8*F[1, 1, 3]^3)/3 + (40*F[1, 1, 1]^2*F[1, 1, 4])/3 - 
      (8*F[1, 1, 2]^2*F[1, 1, 4])/3 - (32*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4])/
       3 - (20*F[1, 1, 3]^2*F[1, 1, 4])/3 + (32*F[1, 1, 1]*F[1, 1, 4]^2)/3 - 
      (16*F[1, 1, 2]*F[1, 1, 4]^2)/3 - (20*F[1, 1, 3]*F[1, 1, 4]^2)/3 + 
      4*F[1, 1, 4]^2*F[1, 1, 5] - 8*F[1, 1, 1]*F[1, 1, 5]^2 - 
      8*F[1, 1, 2]*F[1, 1, 5]^2 + 8*F[1, 1, 3]*F[1, 1, 5]^2 + 
      4*F[1, 1, 4]*F[1, 1, 5]^2 - 8*F[1, 1, 5]^3 - 
      (4*F[1, 1, 1]^2*F[1, 1, 6])/3 + 8*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 6] - 
      4*F[1, 1, 2]^2*F[1, 1, 6] - (16*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 6])/3 + 
      (8*F[1, 1, 4]^2*F[1, 1, 6])/3 + 4*F[1, 1, 5]^2*F[1, 1, 6] + 
      (20*F[1, 1, 1]*F[1, 1, 6]^2)/3 - 4*F[1, 1, 2]*F[1, 1, 6]^2 - 
      (8*F[1, 1, 4]*F[1, 1, 6]^2)/3 + 4*F[1, 1, 5]*F[1, 1, 6]^2 - 
      (136*F[1, 1, 6]^3)/9 - (8*F[1, 1, 1]^2*F[1, 1, 7])/3 + 
      (16*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 7])/3 - (8*F[1, 1, 4]^2*F[1, 1, 7])/
       3 - (8*F[1, 1, 5]^2*F[1, 1, 7])/3 - 
      (16*F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 7])/3 + 
      (16*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 7])/3 + (32*F[1, 1, 6]^2*F[1, 1, 7])/
       3 - (16*F[1, 1, 1]*F[1, 1, 7]^2)/3 - (8*F[1, 1, 4]*F[1, 1, 7]^2)/3 + 
      (40*F[1, 1, 6]*F[1, 1, 7]^2)/3 - (56*F[1, 1, 7]^3)/9 + 
      8*F[1, 1, 1]^2*F[1, 1, 8] - 12*F[1, 1, 3]^2*F[1, 1, 8] - 
      16*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8] + 24*F[1, 1, 3]*F[1, 1, 4]*
       F[1, 1, 8] - 4*F[1, 1, 4]^2*F[1, 1, 8] + (4*F[1, 1, 5]^2*F[1, 1, 8])/
       3 - (16*F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 8])/3 + 
      (16*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 8])/3 - 8*F[1, 1, 5]*F[1, 1, 6]*
       F[1, 1, 8] + 4*F[1, 1, 6]^2*F[1, 1, 8] + 
      (16*F[1, 1, 1]*F[1, 1, 7]*F[1, 1, 8])/3 - 
      (16*F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 8])/3 + 
      (16*F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8])/3 - (8*F[1, 1, 7]^2*F[1, 1, 8])/
       3 + 16*F[1, 1, 1]*F[1, 1, 8]^2 - 12*F[1, 1, 3]*F[1, 1, 8]^2 - 
      4*F[1, 1, 4]*F[1, 1, 8]^2 + (4*F[1, 1, 5]*F[1, 1, 8]^2)/3 + 
      (28*F[1, 1, 6]*F[1, 1, 8]^2)/3 - (32*F[1, 1, 7]*F[1, 1, 8]^2)/3 - 
      (8*F[1, 1, 2]^2*F[1, 1, 9])/3 + (16*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9])/
       3 + (4*F[1, 1, 4]^2*F[1, 1, 9])/3 - 8*F[1, 1, 4]*F[1, 1, 5]*
       F[1, 1, 9] + 4*F[1, 1, 5]^2*F[1, 1, 9] - (16*F[1, 1, 2]*F[1, 1, 9]^2)/
       3 + (4*F[1, 1, 4]*F[1, 1, 9]^2)/3 + 4*F[1, 1, 5]*F[1, 1, 9]^2 - 
      (80*F[1, 1, 1]*F[2, 1, 1])/3 - (80*F[1, 1, 3]*F[2, 1, 1])/3 + 
      (16*F[1, 1, 1]*F[2, 1, 2])/3 + (16*F[1, 1, 4]*F[2, 1, 2])/3 + 
      (16*F[1, 1, 2]*F[2, 1, 3])/3 + (16*F[1, 1, 4]*F[2, 1, 3])/3 + 
      16*F[1, 1, 2]*F[2, 1, 4] + 16*F[1, 1, 5]*F[2, 1, 4] - 
      16*F[1, 1, 3]*F[2, 1, 5] - 16*F[1, 1, 5]*F[2, 1, 5] - 
      (16*F[1, 1, 5]*F[2, 1, 7])/3 - (16*F[1, 1, 7]*F[2, 1, 7])/3 + 
      (32*F[1, 1, 1]*F[2, 1, 8])/3 - (32*F[1, 1, 4]*F[2, 1, 8])/3 - 
      (112*F[1, 1, 6]*F[2, 1, 8])/3 - (80*F[1, 1, 7]*F[2, 1, 8])/3 - 
      (32*F[1, 1, 8]*F[2, 1, 8])/3 - 16*F[1, 1, 1]*F[2, 1, 9] - 
      16*F[1, 1, 8]*F[2, 1, 9] + 16*F[1, 1, 7]*F[2, 1, 10] + 
      16*F[1, 1, 8]*F[2, 1, 10] + (16*F[1, 1, 2]*F[2, 1, 11])/3 + 
      (16*F[1, 1, 9]*F[2, 1, 11])/3 - (28*F[1, 1, 1]*tci[1, 1]^2)/9 - 
      (16*F[1, 1, 2]*tci[1, 1]^2)/3 + (268*F[1, 1, 3]*tci[1, 1]^2)/9 + 
      (52*F[1, 1, 5]*tci[1, 1]^2)/9 + (32*F[1, 1, 6]*tci[1, 1]^2)/3 - 
      (16*F[1, 1, 7]*tci[1, 1]^2)/9 - (8*F[1, 1, 8]*tci[1, 1]^2)/3 + 
      (16*F[1, 1, 9]*tci[1, 1]^2)/9 - (16*F[1, 2, 6]*tci[1, 1]^2)/3 - 
      16*F[1, 2, 7]*tci[1, 1]^2 - 16*F[1, 2, 8]*tci[1, 1]^2 + 
      (112*F[1, 1, 1]^2*tci[1, 2])/3 + 24*F[1, 1, 1]*F[1, 1, 2]*tci[1, 2] + 
      (4*F[1, 1, 2]^2*tci[1, 2])/3 - (112*F[1, 1, 1]*F[1, 1, 3]*tci[1, 2])/
       3 - 16*F[1, 1, 2]*F[1, 1, 3]*tci[1, 2] - 24*F[1, 1, 3]^2*tci[1, 2] - 
      (64*F[1, 1, 1]*F[1, 1, 4]*tci[1, 2])/3 + 
      (16*F[1, 1, 2]*F[1, 1, 4]*tci[1, 2])/3 + 
      (40*F[1, 1, 3]*F[1, 1, 4]*tci[1, 2])/3 - 16*F[1, 1, 3]*F[1, 1, 5]*
       tci[1, 2] - 8*F[1, 1, 4]*F[1, 1, 5]*tci[1, 2] - 
      (16*F[1, 1, 5]^2*tci[1, 2])/3 + (40*F[1, 1, 1]*F[1, 1, 6]*tci[1, 2])/
       3 - 8*F[1, 1, 2]*F[1, 1, 6]*tci[1, 2] - 
      (16*F[1, 1, 4]*F[1, 1, 6]*tci[1, 2])/3 + 8*F[1, 1, 5]*F[1, 1, 6]*
       tci[1, 2] - 8*F[1, 1, 6]^2*tci[1, 2] - 
      (16*F[1, 1, 1]*F[1, 1, 7]*tci[1, 2])/3 + 
      (16*F[1, 1, 4]*F[1, 1, 7]*tci[1, 2])/3 - 
      (16*F[1, 1, 5]*F[1, 1, 7]*tci[1, 2])/3 - (16*F[1, 1, 7]^2*tci[1, 2])/
       3 - 32*F[1, 1, 1]*F[1, 1, 8]*tci[1, 2] + 24*F[1, 1, 3]*F[1, 1, 8]*
       tci[1, 2] + 8*F[1, 1, 4]*F[1, 1, 8]*tci[1, 2] - 
      (8*F[1, 1, 5]*F[1, 1, 8]*tci[1, 2])/3 - 
      (56*F[1, 1, 6]*F[1, 1, 8]*tci[1, 2])/3 + 
      (16*F[1, 1, 7]*F[1, 1, 8]*tci[1, 2])/3 - 
      (16*F[1, 1, 2]*F[1, 1, 9]*tci[1, 2])/3 - 
      (8*F[1, 1, 4]*F[1, 1, 9]*tci[1, 2])/3 + 8*F[1, 1, 5]*F[1, 1, 9]*
       tci[1, 2] - (4*F[1, 1, 9]^2*tci[1, 2])/3 + 
      (16*F[1, 1, 2]*F[1, 2, 6]*tci[1, 2])/3 + 
      (16*F[1, 1, 4]*F[1, 2, 6]*tci[1, 2])/3 + 16*F[1, 1, 3]*F[1, 2, 7]*
       tci[1, 2] + 16*F[1, 1, 5]*F[1, 2, 7]*tci[1, 2] + 
      16*F[1, 1, 7]*F[1, 2, 8]*tci[1, 2] + 16*F[1, 1, 8]*F[1, 2, 8]*
       tci[1, 2] + (160*F[2, 1, 1]*tci[1, 2])/3 - (32*F[2, 1, 2]*tci[1, 2])/
       3 - (16*F[2, 1, 3]*tci[1, 2])/3 + 16*F[2, 1, 5]*tci[1, 2] + 
      (32*F[2, 1, 8]*tci[1, 2])/3 + 32*F[2, 1, 9]*tci[1, 2] - 
      16*F[2, 1, 10]*tci[1, 2] + (20*tci[1, 2]^3)/9 + 
      (76*tci[1, 1]^2*tcr[1, 1])/9 - (88*tci[1, 2]*tcr[1, 1]^2)/3 + 
      (64*tcr[1, 1]^3)/3 + (88*tci[1, 1]^2*tcr[1, 2])/3 - 
      16*tci[1, 2]*tcr[1, 1]*tcr[1, 2] - (176*tci[1, 2]*tcr[2, 1])/3 + 
      (112*tcr[1, 1]*tcr[2, 1])/3 - (52*tcr[3, 3])/3))/2 + 
   (r[q10 + 4*q2 - q3 - q5 - 3*q7 - 3*q2*q3*s12 - q3*q5*s12 + 2*q2*q7*s12 + 
       q3*q7*s12 - q5*q7*s12 - q2*q3*q7*s12^2 - q3*q5*q7*s12^2 + 
       2*q1*q10*s23 - q10*q3*s23 - 2*q10*q5*s23 - q3*q5*s23 - 
       q1*q10*q5*s23^2 - q10*q3*q5*s23^2 - q1*q2*s34 + q1*q5*s34 - 
       2*q10*q5*s34 - q10*q7*s34 - q2*q7*s34 - q5*q7*s34 - q10*q2*q5*s34^2 - 
       q10*q5*q7*s34^2 - 4*q1*q10*s45 - 2*q1*q2*s45 - 2*q10*q2*s45 - 
       2*q10*q3*s45 + 3*q2*q3*s45 - q1*q5*s45 - 2*q3*q5*s45 - 4*q10*q7*s45 - 
       4*q3*q7*s45 - 2*q5*q7*s45 - q3*q5*q7*s12*s45 + 3*q1*q10*q5*s23*s45 - 
       q10*q3*q5*s23*s45 - q1*q2*q5*s34*s45 + q10*q2*q5*s34*s45 - 
       3*q10*q5*q7*s34*s45 + 2*q1*q10*q2*s45^2 - q1*q2*q3*s45^2 - 
       4*q1*q10*q5*s45^2 + q1*q2*q5*s45^2 - 2*q10*q2*q5*s45^2 - 
       2*q10*q3*q5*s45^2 - 4*q10*q3*q7*s45^2 - 4*q10*q5*q7*s45^2 - 
       2*q3*q5*q7*s45^2 + 2*q1*q10*q2*q5*s45^3 - 2*q10*q3*q5*q7*s45^3 - 
       q1*q10*s51 + 2*q1*q2*s51 - q10*q2*s51 - q10*q3*s51 - 3*q2*q3*s51 - 
       2*q1*q7*s51 - q10*q7*s51 + 4*q2*q7*s51 + 2*q3*q7*s51 - 
       3*q2*q3*q7*s12*s51 - q1*q2*q7*s34*s51 + q1*q10*q2*s45*s51 + 
       q1*q2*q3*s45*s51 - q1*q3*q7*s45*s51 - 3*q10*q3*q7*s45*s51 - 
       2*q1*q2*q3*s51^2 + 2*q1*q2*q7*s51^2 + q1*q3*q7*s51^2 - 
       q10*q3*q7*s51^2 - 4*q2*q3*q7*s51^2 - 2*q1*q2*q3*q7*s51^3]*
     (6*F[1, 1, 6]^2 - (40*F[1, 1, 9]^2)/3 - (11*tci[1, 1]^2)/9 - 
      2*tci[1, 1]^2*tci[1, 2] + 2*tci[1, 2]^3 - 16*tcr[3, 3]))/2 + 
   (r[-q1 + 3*q10 - 4*q9 + 2*q1*q10*s23 - 2*q1*q9*s23 - 2*q10*q9*s23 + 
       q5*q9*s23 + q1*q10*q5*s23^2 - q1*q10*q9*s23^2 + q10^2*s34 + 
       2*q10*q2*s34 - q1*q5*s34 - q10*q5*s34 - 2*q10*q9*s34 - 2*q2*q9*s34 + 
       2*q5*q9*s34 + q10^2*q2*s34^2 + 2*q2*q5*q9*s34^2 - 2*q1*q10*s45 + 
       q1*q5*s45 - q10*q5*s45 + q1*q9*s45 + 2*q2*q9*s45 - 2*q5*q9*s45 - 
       3*q1*q10*q5*s23*s45 + q10^2*q5*s23*s45 + 2*q10^2*q5*s34*s45 + 
       q1*q2*q5*s34*s45 + q10*q2*q5*s34*s45 - 2*q2*q5*q9*s34*s45 + 
       q10^2*q2*q5*s34^2*s45 + 4*q1*q10*q5*s45^2 - q1*q2*q5*s45^2 + 
       2*q10*q2*q5*s45^2 + q2*q5*q9*s45^2 - 2*q1*q10*q2*q5*s45^3 + 
       2*q1*q10*s51 - q1*q9*s51 - 2*q10*q9*s51 + q2*q9*s51 - 
       2*q1*q10*q9*s23*s51 - 2*q1*q10*q9*s51^2]*(-2*F[3, 4] - 2*F[3, 35] + 
      tci[1, 2]^3/3 - (7*tci[1, 1]^2*tcr[1, 1])/3 + 2*tci[1, 2]*tcr[1, 1]^2 + 
      2*tcr[1, 1]^3 + 3*tci[1, 1]^2*tcr[1, 2] - 4*tci[1, 2]*tcr[1, 1]*
       tcr[1, 2] - 4*tcr[1, 2]^3 + 8*tcr[1, 1]*tcr[2, 1] + 12*tcr[3, 1] + 
      3*tcr[3, 2] - (85*tcr[3, 3])/6))/2 + 
   (r[-4*q1 - 2*q2 + 2*q3 + q7 - 3*q8 + 3*q2*q3*s12 - 2*q3*q7*s12 - 
       2*q2*q8*s12 + q3*q8*s12 + q2*q3*q7*s12^2 - q2*q7*q8*s12^2 - 
       2*q1^2*s23 + q1*q3*s23 + 2*q1^2*s34 + q1*q2*s34 + q1*q8*s34 + 
       q1^3*s23*s34 + 4*q1^2*s45 + 4*q1*q2*s45 - 2*q1*q3*s45 - 3*q2*q3*s45 + 
       q3*q7*s45 + 2*q1*q8*s45 + q2*q8*s45 - 2*q3*q8*s45 - 2*q1^3*s34*s45 - 
       2*q1^2*q2*s34*s45 - 2*q1^2*q2*s45^2 + q1*q2*q3*s45^2 + 
       q1*q3*q8*s45^2 + q1^3*q2*s34*s45^2 - 2*q1^2*s51 - 8*q1*q2*s51 + 
       q1*q3*s51 + 9*q2*q3*s51 + 4*q1*q7*s51 - 3*q2*q7*s51 - 7*q3*q7*s51 - 
       2*q1*q8*s51 - q2*q8*s51 + 2*q3*q8*s51 + 5*q2*q3*q7*s12*s51 - 
       2*q2*q7*q8*s12*s51 + q1^3*s34*s51 + 2*q1^2*q2*s34*s51 + 
       q1*q2*q7*s34*s51 + 2*q1^3*s45*s51 + 7*q1^2*q2*s45*s51 - 
       7*q1*q2*q3*s45*s51 + 3*q1*q3*q7*s45*s51 - 2*q1*q3*q8*s45*s51 - 
       q1^3*q2*s34*s45*s51 - 2*q1^3*q2*s45^2*s51 + 2*q1^2*q2*q3*s45^2*s51 - 
       7*q1^2*q2*s51^2 + 11*q1*q2*q3*s51^2 + 5*q1^2*q7*s51^2 - 
       8*q1*q2*q7*s51^2 - 9*q1*q3*q7*s51^2 + 11*q2*q3*q7*s51^2 + 
       2*q1*q3*q8*s51^2 - 2*q2*q7*q8*s51^2 + q1^3*q2*s34*s51^2 + 
       2*q1^2*q2*q7*s34*s51^2 + 2*q1^3*q2*s45*s51^2 - 
       5*q1^2*q2*q3*s45*s51^2 + 3*q1^2*q3*q7*s45*s51^2 + 
       q1^3*q2*q3*s45^2*s51^2 - 2*q1^3*q2*s51^3 + 5*q1^2*q2*q3*s51^3 + 
       2*q1^3*q7*s51^3 - 7*q1^2*q2*q7*s51^3 - 5*q1^2*q3*q7*s51^3 + 
       11*q1*q2*q3*q7*s51^3 + q1^3*q2*q7*s34*s51^3 - q1^3*q2*q3*s45*s51^3 + 
       q1^3*q3*q7*s45*s51^3 + q1^3*q2*q3*s51^4 - 2*q1^3*q2*q7*s51^4 - 
       q1^3*q3*q7*s51^4 + 5*q1^2*q2*q3*q7*s51^4 + q1^3*q2*q3*q7*s51^5]*
     (8*F[3, 1] - 2*F[3, 2] - (4*F[3, 3])/3 + 5*F[3, 4] - (11*F[3, 5])/3 + 
      (20*F[3, 6])/3 - 2*F[3, 7] - (32*F[3, 8])/3 - (4*F[3, 11])/3 + 
      (5*F[3, 12])/3 + F[3, 13]/3 - F[3, 17] + 5*F[3, 18] + (8*F[3, 19])/3 + 
      (4*F[3, 24])/3 - (4*F[3, 51])/3 - (2*F[3, 56])/3 - 2*F[3, 57] + 
      4*F[3, 61] + 10*F[1, 1, 1]^3 + (2*F[1, 1, 1]^2*F[1, 1, 2])/3 + 
      (8*F[1, 1, 1]*F[1, 1, 2]^2)/3 - (22*F[1, 1, 2]^3)/9 - 
      10*F[1, 1, 1]*F[1, 1, 3]^2 - (4*F[1, 1, 3]^3)/3 - 
      (10*F[1, 1, 1]^2*F[1, 1, 4])/3 - (4*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 4])/
       3 - (2*F[1, 1, 2]^2*F[1, 1, 4])/3 + 5*F[1, 1, 3]^2*F[1, 1, 4] - 
      (20*F[1, 1, 1]*F[1, 1, 4]^2)/3 + (8*F[1, 1, 2]*F[1, 1, 4]^2)/3 + 
      5*F[1, 1, 3]*F[1, 1, 4]^2 - 2*F[1, 1, 1]^2*F[1, 1, 5] + 
      (2*F[1, 1, 2]^2*F[1, 1, 5])/3 - (4*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5])/
       3 - (F[1, 1, 4]^2*F[1, 1, 5])/3 + 2*F[1, 1, 1]*F[1, 1, 5]^2 + 
      (4*F[1, 1, 2]*F[1, 1, 5]^2)/3 - (F[1, 1, 4]*F[1, 1, 5]^2)/3 + 
      (8*F[1, 1, 5]^3)/3 - (10*F[1, 1, 1]^2*F[1, 1, 8])/3 - 
      (4*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 8])/3 - (2*F[1, 1, 2]^2*F[1, 1, 8])/
       3 + 5*F[1, 1, 3]^2*F[1, 1, 8] + (20*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8])/
       3 + (4*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 8])/3 - 10*F[1, 1, 3]*F[1, 1, 4]*
       F[1, 1, 8] + (5*F[1, 1, 4]^2*F[1, 1, 8])/3 - 
      (20*F[1, 1, 1]*F[1, 1, 8]^2)/3 + (2*F[1, 1, 2]*F[1, 1, 8]^2)/3 + 
      5*F[1, 1, 3]*F[1, 1, 8]^2 + (5*F[1, 1, 4]*F[1, 1, 8]^2)/3 + 
      (2*F[1, 1, 8]^3)/3 - (2*F[1, 1, 1]^2*F[1, 1, 9])/3 - 
      (4*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 9])/3 - (4*F[1, 1, 2]^2*F[1, 1, 9])/
       3 + (2*F[1, 1, 3]^2*F[1, 1, 9])/3 + 
      (4*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 9])/3 + 
      (8*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9])/3 - (7*F[1, 1, 4]^2*F[1, 1, 9])/
       3 + 2*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9] - F[1, 1, 5]^2*F[1, 1, 9] + 
      (4*F[1, 1, 1]*F[1, 1, 8]*F[1, 1, 9])/3 + 
      (4*F[1, 1, 2]*F[1, 1, 8]*F[1, 1, 9])/3 - 
      (4*F[1, 1, 4]*F[1, 1, 8]*F[1, 1, 9])/3 - (2*F[1, 1, 8]^2*F[1, 1, 9])/
       3 - (4*F[1, 1, 1]*F[1, 1, 9]^2)/3 + (10*F[1, 1, 2]*F[1, 1, 9]^2)/3 + 
      (2*F[1, 1, 3]*F[1, 1, 9]^2)/3 - (7*F[1, 1, 4]*F[1, 1, 9]^2)/3 - 
      F[1, 1, 5]*F[1, 1, 9]^2 + (4*F[1, 1, 8]*F[1, 1, 9]^2)/3 - 
      (20*F[1, 1, 9]^3)/9 - 4*F[1, 1, 1]^2*F[1, 1, 10] + 
      (2*F[1, 1, 3]^2*F[1, 1, 10])/3 + 4*F[1, 1, 1]*F[1, 1, 5]*F[1, 1, 10] - 
      2*F[1, 1, 5]^2*F[1, 1, 10] + 2*F[1, 1, 8]^2*F[1, 1, 10] - 
      (4*F[1, 1, 3]*F[1, 1, 9]*F[1, 1, 10])/3 + (2*F[1, 1, 9]^2*F[1, 1, 10])/
       3 - 2*F[1, 1, 1]*F[1, 1, 10]^2 + 2*F[1, 1, 3]*F[1, 1, 10]^2 - 
      2*F[1, 1, 5]*F[1, 1, 10]^2 + 2*F[1, 1, 9]*F[1, 1, 10]^2 + 
      20*F[1, 1, 1]*F[2, 1, 1] + 20*F[1, 1, 3]*F[2, 1, 1] + 
      (20*F[1, 1, 1]*F[2, 1, 2])/3 + (20*F[1, 1, 4]*F[2, 1, 2])/3 - 
      4*F[1, 1, 2]*F[2, 1, 3] - 4*F[1, 1, 4]*F[2, 1, 3] - 
      (4*F[1, 1, 2]*F[2, 1, 4])/3 - (4*F[1, 1, 5]*F[2, 1, 4])/3 + 
      (20*F[1, 1, 1]*F[2, 1, 9])/3 + (20*F[1, 1, 8]*F[2, 1, 9])/3 + 
      (8*F[1, 1, 1]*F[2, 1, 11])/3 - (20*F[1, 1, 2]*F[2, 1, 11])/3 - 
      (8*F[1, 1, 4]*F[2, 1, 11])/3 - (8*F[1, 1, 8]*F[2, 1, 11])/3 - 
      (28*F[1, 1, 9]*F[2, 1, 11])/3 - 4*F[1, 1, 8]*F[2, 1, 12] - 
      4*F[1, 1, 9]*F[2, 1, 12] - (8*F[1, 1, 3]*F[2, 1, 13])/3 - 
      (8*F[1, 1, 10]*F[2, 1, 13])/3 - (8*F[1, 1, 9]*F[2, 1, 15])/3 - 
      (8*F[1, 1, 10]*F[2, 1, 15])/3 - (8*F[1, 1, 1]*tci[1, 1]^2)/9 + 
      (4*F[1, 1, 2]*tci[1, 1]^2)/9 + F[1, 1, 3]*tci[1, 1]^2 + 
      (8*F[1, 1, 4]*tci[1, 1]^2)/9 - (10*F[1, 1, 5]*tci[1, 1]^2)/9 + 
      (77*F[1, 1, 8]*tci[1, 1]^2)/9 - (22*F[1, 1, 9]*tci[1, 1]^2)/9 - 
      (16*F[1, 1, 10]*tci[1, 1]^2)/9 - (8*F[1, 2, 2]*tci[1, 1]^2)/3 + 
      4*F[1, 2, 6]*tci[1, 1]^2 - 4*F[1, 2, 9]*tci[1, 1]^2 - 
      (70*F[1, 1, 1]^2*tci[1, 2])/3 + (4*F[1, 1, 1]*F[1, 1, 2]*tci[1, 2])/3 + 
      (8*F[1, 1, 2]^2*tci[1, 2])/3 + 20*F[1, 1, 1]*F[1, 1, 3]*tci[1, 2] + 
      (4*F[1, 1, 3]^2*tci[1, 2])/3 + (40*F[1, 1, 1]*F[1, 1, 4]*tci[1, 2])/3 - 
      (4*F[1, 1, 2]*F[1, 1, 4]*tci[1, 2])/3 - 10*F[1, 1, 3]*F[1, 1, 4]*
       tci[1, 2] + 4*F[1, 1, 1]*F[1, 1, 5]*tci[1, 2] + 
      (4*F[1, 1, 2]*F[1, 1, 5]*tci[1, 2])/3 + 
      (2*F[1, 1, 4]*F[1, 1, 5]*tci[1, 2])/3 - (5*F[1, 1, 5]^2*tci[1, 2])/3 + 
      (40*F[1, 1, 1]*F[1, 1, 8]*tci[1, 2])/3 - 
      (4*F[1, 1, 2]*F[1, 1, 8]*tci[1, 2])/3 - 10*F[1, 1, 3]*F[1, 1, 8]*
       tci[1, 2] - (10*F[1, 1, 4]*F[1, 1, 8]*tci[1, 2])/3 - 
      6*F[1, 1, 8]^2*tci[1, 2] - (4*F[1, 1, 1]*F[1, 1, 9]*tci[1, 2])/3 - 
      (8*F[1, 1, 2]*F[1, 1, 9]*tci[1, 2])/3 - 
      (4*F[1, 1, 3]*F[1, 1, 9]*tci[1, 2])/3 + 
      (14*F[1, 1, 4]*F[1, 1, 9]*tci[1, 2])/3 - 2*F[1, 1, 5]*F[1, 1, 9]*
       tci[1, 2] - (8*F[1, 1, 8]*F[1, 1, 9]*tci[1, 2])/3 + 
      (5*F[1, 1, 9]^2*tci[1, 2])/3 + 8*F[1, 1, 1]*F[1, 1, 10]*tci[1, 2] - 
      4*F[1, 1, 3]*F[1, 1, 10]*tci[1, 2] - 4*F[1, 1, 5]*F[1, 1, 10]*
       tci[1, 2] - 4*F[1, 1, 8]*F[1, 1, 10]*tci[1, 2] + 
      (4*F[1, 1, 9]*F[1, 1, 10]*tci[1, 2])/3 + 
      (8*F[1, 1, 3]*F[1, 2, 2]*tci[1, 2])/3 + 
      (8*F[1, 1, 10]*F[1, 2, 2]*tci[1, 2])/3 - 4*F[1, 1, 2]*F[1, 2, 6]*
       tci[1, 2] - 4*F[1, 1, 4]*F[1, 2, 6]*tci[1, 2] + 
      4*F[1, 1, 8]*F[1, 2, 9]*tci[1, 2] + 4*F[1, 1, 9]*F[1, 2, 9]*tci[1, 2] - 
      40*F[2, 1, 1]*tci[1, 2] - (40*F[2, 1, 2]*tci[1, 2])/3 + 
      4*F[2, 1, 3]*tci[1, 2] - (40*F[2, 1, 9]*tci[1, 2])/3 + 
      (8*F[2, 1, 11]*tci[1, 2])/3 + 4*F[2, 1, 12]*tci[1, 2] + 
      (8*F[2, 1, 13]*tci[1, 2])/3 + (20*tci[1, 2]^3)/9 + 
      (32*tci[1, 1]^2*tcr[1, 1])/9 + (82*tci[1, 2]*tcr[1, 1]^2)/3 - 
      10*tcr[1, 1]^3 - (4*tci[1, 1]^2*tcr[1, 2])/3 - 
      8*tci[1, 2]*tcr[1, 1]*tcr[1, 2] + (224*tci[1, 2]*tcr[2, 1])/3 - 
      (100*tcr[1, 1]*tcr[2, 1])/3 - (26*tcr[3, 3])/3))/2 + 
   (r[-q7 + 3*q8 - 3*q2*q3*s12 + 3*q3*q7*s12 + 2*q2*q8*s12 - q3*q8*s12 - 
       q2*q3*q7*s12^2 + q2*q7*q8*s12^2 - q1*q8*s34 + 3*q2*q3*s45 - 
       3*q3*q7*s45 - 2*q1*q8*s45 - q2*q8*s45 + 2*q3*q8*s45 - 
       q3*q7^2*s12*s45 - q1*q2*q3*s45^2 - q1*q3*q8*s45^2 - 3*q2*q3*s51 - 
       2*q1*q7*s51 + 5*q3*q7*s51 - q7^2*s51 + 2*q1*q8*s51 + q2*q8*s51 - 
       2*q3*q8*s51 - 3*q2*q3*q7*s12*s51 + 2*q2*q7*q8*s12*s51 + 
       q1*q2*q3*s45*s51 - 3*q1*q3*q7*s45*s51 - 2*q3*q7^2*s45*s51 + 
       2*q1*q3*q8*s45*s51 - 2*q1*q2*q3*s51^2 + 2*q1*q3*q7*s51^2 - 
       4*q2*q3*q7*s51^2 - q1*q7^2*s51^2 - 2*q1*q3*q8*s51^2 + 
       2*q2*q7*q8*s51^2 - q1*q3*q7^2*s45*s51^2 - 2*q1*q2*q3*q7*s51^3]*
     (-4*F[3, 1] + 2*F[3, 2] - (4*F[3, 3])/3 - 2*F[3, 4] - (16*F[3, 6])/3 - 
      (4*F[3, 12])/3 - (8*F[3, 13])/3 - 4*F[3, 14] - 2*F[3, 15] - 
      4*F[3, 18] - (4*F[3, 19])/3 + 4*F[3, 22] + (8*F[3, 31])/3 + 
      (22*F[3, 32])/3 + 4*F[3, 33] + (64*F[3, 34])/3 - 2*F[3, 35] + 
      (8*F[3, 36])/3 - (2*F[3, 37])/3 + 2*F[3, 40] - (8*F[3, 44])/3 - 
      6*F[1, 1, 1]^3 - 4*F[1, 1, 1]^2*F[1, 1, 2] - 
      2*F[1, 1, 1]*F[1, 1, 2]^2 + (8*F[1, 1, 2]^3)/3 + 
      2*F[1, 1, 1]^2*F[1, 1, 3] + 6*F[1, 1, 1]*F[1, 1, 3]^2 + 
      2*F[1, 1, 2]*F[1, 1, 3]^2 + (2*F[1, 1, 3]^3)/3 + 
      (14*F[1, 1, 1]^2*F[1, 1, 4])/3 + (2*F[1, 1, 2]^2*F[1, 1, 4])/3 - 
      4*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4] - 2*F[1, 1, 3]^2*F[1, 1, 4] + 
      (10*F[1, 1, 1]*F[1, 1, 4]^2)/3 - (2*F[1, 1, 2]*F[1, 1, 4]^2)/3 - 
      2*F[1, 1, 3]*F[1, 1, 4]^2 + (2*F[1, 1, 2]^2*F[1, 1, 5])/3 - 
      (4*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5])/3 + (2*F[1, 1, 4]^2*F[1, 1, 5])/
       3 - 2*F[1, 1, 1]*F[1, 1, 5]^2 - (2*F[1, 1, 2]*F[1, 1, 5]^2)/3 + 
      2*F[1, 1, 3]*F[1, 1, 5]^2 + (2*F[1, 1, 4]*F[1, 1, 5]^2)/3 - 
      (8*F[1, 1, 5]^3)/3 - (2*F[1, 1, 1]^2*F[1, 1, 6])/3 + 
      4*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 6] - 2*F[1, 1, 2]^2*F[1, 1, 6] - 
      (8*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 6])/3 + (4*F[1, 1, 4]^2*F[1, 1, 6])/
       3 + 2*F[1, 1, 5]^2*F[1, 1, 6] + (10*F[1, 1, 1]*F[1, 1, 6]^2)/3 - 
      2*F[1, 1, 2]*F[1, 1, 6]^2 - (4*F[1, 1, 4]*F[1, 1, 6]^2)/3 + 
      2*F[1, 1, 5]*F[1, 1, 6]^2 - (68*F[1, 1, 6]^3)/9 - 
      (4*F[1, 1, 1]^2*F[1, 1, 7])/3 + (8*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 7])/
       3 - (4*F[1, 1, 4]^2*F[1, 1, 7])/3 - (4*F[1, 1, 5]^2*F[1, 1, 7])/3 - 
      (8*F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 7])/3 + 
      (8*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 7])/3 + (16*F[1, 1, 6]^2*F[1, 1, 7])/
       3 - (8*F[1, 1, 1]*F[1, 1, 7]^2)/3 - (4*F[1, 1, 4]*F[1, 1, 7]^2)/3 + 
      (20*F[1, 1, 6]*F[1, 1, 7]^2)/3 - (28*F[1, 1, 7]^3)/9 + 
      (8*F[1, 1, 1]^2*F[1, 1, 8])/3 - 4*F[1, 1, 3]^2*F[1, 1, 8] - 
      (16*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8])/3 + 8*F[1, 1, 3]*F[1, 1, 4]*
       F[1, 1, 8] - (4*F[1, 1, 4]^2*F[1, 1, 8])/3 + 
      (2*F[1, 1, 5]^2*F[1, 1, 8])/3 - (8*F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 8])/
       3 + (8*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 8])/3 - 4*F[1, 1, 5]*F[1, 1, 6]*
       F[1, 1, 8] + 2*F[1, 1, 6]^2*F[1, 1, 8] + 
      (8*F[1, 1, 1]*F[1, 1, 7]*F[1, 1, 8])/3 - 
      (8*F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 8])/3 + 
      (8*F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8])/3 - (4*F[1, 1, 7]^2*F[1, 1, 8])/
       3 + (16*F[1, 1, 1]*F[1, 1, 8]^2)/3 - 4*F[1, 1, 3]*F[1, 1, 8]^2 - 
      (4*F[1, 1, 4]*F[1, 1, 8]^2)/3 + (2*F[1, 1, 5]*F[1, 1, 8]^2)/3 + 
      (14*F[1, 1, 6]*F[1, 1, 8]^2)/3 - (16*F[1, 1, 7]*F[1, 1, 8]^2)/3 - 
      8*F[1, 1, 1]*F[2, 1, 1] - 8*F[1, 1, 3]*F[2, 1, 1] + 
      (8*F[1, 1, 1]*F[2, 1, 2])/3 + (8*F[1, 1, 4]*F[2, 1, 2])/3 + 
      (8*F[1, 1, 2]*F[2, 1, 3])/3 + (8*F[1, 1, 4]*F[2, 1, 3])/3 + 
      (8*F[1, 1, 2]*F[2, 1, 4])/3 + (8*F[1, 1, 5]*F[2, 1, 4])/3 - 
      4*F[1, 1, 3]*F[2, 1, 5] - 4*F[1, 1, 5]*F[2, 1, 5] - 
      (8*F[1, 1, 5]*F[2, 1, 7])/3 - (8*F[1, 1, 7]*F[2, 1, 7])/3 + 
      (16*F[1, 1, 1]*F[2, 1, 8])/3 - (16*F[1, 1, 4]*F[2, 1, 8])/3 - 
      (56*F[1, 1, 6]*F[2, 1, 8])/3 - (40*F[1, 1, 7]*F[2, 1, 8])/3 - 
      (16*F[1, 1, 8]*F[2, 1, 8])/3 - (16*F[1, 1, 1]*F[2, 1, 9])/3 - 
      (16*F[1, 1, 8]*F[2, 1, 9])/3 + 8*F[1, 1, 7]*F[2, 1, 10] + 
      8*F[1, 1, 8]*F[2, 1, 10] + (22*F[1, 1, 1]*tci[1, 1]^2)/9 - 
      (4*F[1, 1, 2]*tci[1, 1]^2)/3 + (22*F[1, 1, 3]*tci[1, 1]^2)/3 + 
      (13*F[1, 1, 5]*tci[1, 1]^2)/9 + (16*F[1, 1, 6]*tci[1, 1]^2)/3 - 
      (8*F[1, 1, 7]*tci[1, 1]^2)/9 - (10*F[1, 1, 8]*tci[1, 1]^2)/9 - 
      (8*F[1, 2, 6]*tci[1, 1]^2)/3 - 4*F[1, 2, 7]*tci[1, 1]^2 - 
      8*F[1, 2, 8]*tci[1, 1]^2 + (26*F[1, 1, 1]^2*tci[1, 2])/3 + 
      8*F[1, 1, 1]*F[1, 1, 2]*tci[1, 2] - (4*F[1, 1, 2]^2*tci[1, 2])/3 - 
      12*F[1, 1, 1]*F[1, 1, 3]*tci[1, 2] - 4*F[1, 1, 2]*F[1, 1, 3]*
       tci[1, 2] - 6*F[1, 1, 3]^2*tci[1, 2] - 
      (20*F[1, 1, 1]*F[1, 1, 4]*tci[1, 2])/3 - 
      (4*F[1, 1, 2]*F[1, 1, 4]*tci[1, 2])/3 + 4*F[1, 1, 3]*F[1, 1, 4]*
       tci[1, 2] + (4*F[1, 1, 2]*F[1, 1, 5]*tci[1, 2])/3 - 
      4*F[1, 1, 3]*F[1, 1, 5]*tci[1, 2] - (4*F[1, 1, 4]*F[1, 1, 5]*tci[1, 2])/
       3 - (4*F[1, 1, 5]^2*tci[1, 2])/3 + (20*F[1, 1, 1]*F[1, 1, 6]*
        tci[1, 2])/3 - 4*F[1, 1, 2]*F[1, 1, 6]*tci[1, 2] - 
      (8*F[1, 1, 4]*F[1, 1, 6]*tci[1, 2])/3 + 4*F[1, 1, 5]*F[1, 1, 6]*
       tci[1, 2] - 4*F[1, 1, 6]^2*tci[1, 2] - 
      (8*F[1, 1, 1]*F[1, 1, 7]*tci[1, 2])/3 + 
      (8*F[1, 1, 4]*F[1, 1, 7]*tci[1, 2])/3 - 
      (8*F[1, 1, 5]*F[1, 1, 7]*tci[1, 2])/3 - (8*F[1, 1, 7]^2*tci[1, 2])/3 - 
      (32*F[1, 1, 1]*F[1, 1, 8]*tci[1, 2])/3 + 8*F[1, 1, 3]*F[1, 1, 8]*
       tci[1, 2] + (8*F[1, 1, 4]*F[1, 1, 8]*tci[1, 2])/3 - 
      (4*F[1, 1, 5]*F[1, 1, 8]*tci[1, 2])/3 - 
      (28*F[1, 1, 6]*F[1, 1, 8]*tci[1, 2])/3 + 
      (8*F[1, 1, 7]*F[1, 1, 8]*tci[1, 2])/3 + 
      (8*F[1, 1, 2]*F[1, 2, 6]*tci[1, 2])/3 + 
      (8*F[1, 1, 4]*F[1, 2, 6]*tci[1, 2])/3 + 4*F[1, 1, 3]*F[1, 2, 7]*
       tci[1, 2] + 4*F[1, 1, 5]*F[1, 2, 7]*tci[1, 2] + 
      8*F[1, 1, 7]*F[1, 2, 8]*tci[1, 2] + 8*F[1, 1, 8]*F[1, 2, 8]*tci[1, 2] + 
      16*F[2, 1, 1]*tci[1, 2] - (16*F[2, 1, 2]*tci[1, 2])/3 - 
      (8*F[2, 1, 3]*tci[1, 2])/3 + 4*F[2, 1, 5]*tci[1, 2] + 
      (16*F[2, 1, 8]*tci[1, 2])/3 + (32*F[2, 1, 9]*tci[1, 2])/3 - 
      8*F[2, 1, 10]*tci[1, 2] + (4*tci[1, 2]^3)/9 + (2*tci[1, 1]^2*tcr[1, 1])/
       9 - (14*tci[1, 2]*tcr[1, 1]^2)/3 + 6*tcr[1, 1]^3 + 
      (38*tci[1, 1]^2*tcr[1, 2])/3 - 8*tci[1, 2]*tcr[1, 1]*tcr[1, 2] - 
      (40*tci[1, 2]*tcr[2, 1])/3 + (32*tcr[1, 1]*tcr[2, 1])/3 - 
      (17*tcr[3, 3])/3))/2 + 
   (r[3*q10 - q2 + 2*q5 - 6*q9 + 6*q1*q10*s23 + q10*q5*s23 - q5^2*s23 - 
       4*q1*q9*s23 - 2*q10*q9*s23 + 2*q5*q9*s23 - q1*q5^2*s23^2 - 
       2*q1*q10*q9*s23^2 - q10*q9*s34 - 2*q2*q9*s34 + 2*q5*q9*s34 - 
       q10*q2*q5*s34^2 + q2*q5*q9*s34^2 - 6*q1*q10*s45 - 2*q10*q2*s45 + 
       2*q10*q5*s45 + 2*q1*q9*s45 + 4*q2*q9*s45 - 4*q5*q9*s45 + 
       q1*q10*q5*s23*s45 + 2*q1*q5^2*s23*s45 - 2*q10*q5^2*s23*s45 - 
       q1*q10*q5^2*s23^2*s45 + q10*q2*q5*s34*s45 - q10*q5^2*s34*s45 - 
       2*q2*q5*q9*s34*s45 + 2*q1*q10*q2*s45^2 - 3*q1*q10*q5*s45^2 - 
       2*q10*q2*q5*s45^2 - q1*q5^2*s45^2 + q10*q5^2*s45^2 + 
       2*q2*q5*q9*s45^2 + 2*q1*q10*q5^2*s23*s45^2 + 2*q1*q10*q2*q5*s45^3 - 
       q1*q10*q5^2*s45^3 - q1*q10*s51 - q10*q2*s51 - q10*q9*s51 + 
       2*q2*q9*s51 - 2*q1*q10*q9*s23*s51 + q1*q10*q2*s45*s51 - 
       q1*q10*q9*s51^2]*(-4*F[3, 1] + 2*F[3, 2] - (4*F[3, 3])/3 - 2*F[3, 4] + 
      2*F[3, 5] - (16*F[3, 6])/3 - (4*F[3, 12])/3 - (2*F[3, 13])/3 - 
      4*F[3, 14] - 2*F[3, 15] - 4*F[3, 18] - (4*F[3, 19])/3 + 4*F[3, 22] + 
      (8*F[3, 31])/3 + (22*F[3, 32])/3 + 4*F[3, 33] + (64*F[3, 34])/3 - 
      2*F[3, 35] + (8*F[3, 36])/3 - (2*F[3, 37])/3 + 2*F[3, 40] - 
      (8*F[3, 44])/3 - 6*F[1, 1, 1]^3 - 4*F[1, 1, 1]^2*F[1, 1, 2] - 
      2*F[1, 1, 1]*F[1, 1, 2]^2 + (8*F[1, 1, 2]^3)/3 + 
      2*F[1, 1, 1]^2*F[1, 1, 3] + 6*F[1, 1, 1]*F[1, 1, 3]^2 + 
      2*F[1, 1, 2]*F[1, 1, 3]^2 + (2*F[1, 1, 3]^3)/3 + 
      (14*F[1, 1, 1]^2*F[1, 1, 4])/3 + (2*F[1, 1, 2]^2*F[1, 1, 4])/3 - 
      4*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4] - 2*F[1, 1, 3]^2*F[1, 1, 4] + 
      (10*F[1, 1, 1]*F[1, 1, 4]^2)/3 - (2*F[1, 1, 2]*F[1, 1, 4]^2)/3 - 
      2*F[1, 1, 3]*F[1, 1, 4]^2 + (2*F[1, 1, 2]^2*F[1, 1, 5])/3 - 
      (4*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5])/3 + (2*F[1, 1, 4]^2*F[1, 1, 5])/
       3 - 2*F[1, 1, 1]*F[1, 1, 5]^2 - (2*F[1, 1, 2]*F[1, 1, 5]^2)/3 + 
      2*F[1, 1, 3]*F[1, 1, 5]^2 + (2*F[1, 1, 4]*F[1, 1, 5]^2)/3 - 
      (8*F[1, 1, 5]^3)/3 - (2*F[1, 1, 1]^2*F[1, 1, 6])/3 + 
      4*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 6] - 2*F[1, 1, 2]^2*F[1, 1, 6] - 
      (8*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 6])/3 + (4*F[1, 1, 4]^2*F[1, 1, 6])/
       3 + 2*F[1, 1, 5]^2*F[1, 1, 6] + (10*F[1, 1, 1]*F[1, 1, 6]^2)/3 - 
      2*F[1, 1, 2]*F[1, 1, 6]^2 - (4*F[1, 1, 4]*F[1, 1, 6]^2)/3 + 
      2*F[1, 1, 5]*F[1, 1, 6]^2 - (68*F[1, 1, 6]^3)/9 - 
      (4*F[1, 1, 1]^2*F[1, 1, 7])/3 + (8*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 7])/
       3 - (4*F[1, 1, 4]^2*F[1, 1, 7])/3 - (4*F[1, 1, 5]^2*F[1, 1, 7])/3 - 
      (8*F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 7])/3 + 
      (8*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 7])/3 + (16*F[1, 1, 6]^2*F[1, 1, 7])/
       3 - (8*F[1, 1, 1]*F[1, 1, 7]^2)/3 - (4*F[1, 1, 4]*F[1, 1, 7]^2)/3 + 
      (20*F[1, 1, 6]*F[1, 1, 7]^2)/3 - (28*F[1, 1, 7]^3)/9 + 
      (8*F[1, 1, 1]^2*F[1, 1, 8])/3 - 4*F[1, 1, 3]^2*F[1, 1, 8] - 
      (16*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8])/3 + 8*F[1, 1, 3]*F[1, 1, 4]*
       F[1, 1, 8] - (4*F[1, 1, 4]^2*F[1, 1, 8])/3 + 
      (2*F[1, 1, 5]^2*F[1, 1, 8])/3 - (8*F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 8])/
       3 + (8*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 8])/3 - 4*F[1, 1, 5]*F[1, 1, 6]*
       F[1, 1, 8] + 2*F[1, 1, 6]^2*F[1, 1, 8] + 
      (8*F[1, 1, 1]*F[1, 1, 7]*F[1, 1, 8])/3 - 
      (8*F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 8])/3 + 
      (8*F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8])/3 - (4*F[1, 1, 7]^2*F[1, 1, 8])/
       3 + (16*F[1, 1, 1]*F[1, 1, 8]^2)/3 - 4*F[1, 1, 3]*F[1, 1, 8]^2 - 
      (4*F[1, 1, 4]*F[1, 1, 8]^2)/3 + (2*F[1, 1, 5]*F[1, 1, 8]^2)/3 + 
      (14*F[1, 1, 6]*F[1, 1, 8]^2)/3 - (16*F[1, 1, 7]*F[1, 1, 8]^2)/3 - 
      8*F[1, 1, 1]*F[2, 1, 1] - 8*F[1, 1, 3]*F[2, 1, 1] + 
      (8*F[1, 1, 1]*F[2, 1, 2])/3 + (8*F[1, 1, 4]*F[2, 1, 2])/3 + 
      (8*F[1, 1, 2]*F[2, 1, 3])/3 + (8*F[1, 1, 4]*F[2, 1, 3])/3 + 
      (8*F[1, 1, 2]*F[2, 1, 4])/3 + (8*F[1, 1, 5]*F[2, 1, 4])/3 - 
      4*F[1, 1, 3]*F[2, 1, 5] - 4*F[1, 1, 5]*F[2, 1, 5] - 
      (8*F[1, 1, 5]*F[2, 1, 7])/3 - (8*F[1, 1, 7]*F[2, 1, 7])/3 + 
      (16*F[1, 1, 1]*F[2, 1, 8])/3 - (16*F[1, 1, 4]*F[2, 1, 8])/3 - 
      (56*F[1, 1, 6]*F[2, 1, 8])/3 - (40*F[1, 1, 7]*F[2, 1, 8])/3 - 
      (16*F[1, 1, 8]*F[2, 1, 8])/3 - (16*F[1, 1, 1]*F[2, 1, 9])/3 - 
      (16*F[1, 1, 8]*F[2, 1, 9])/3 + 8*F[1, 1, 7]*F[2, 1, 10] + 
      8*F[1, 1, 8]*F[2, 1, 10] + (22*F[1, 1, 1]*tci[1, 1]^2)/9 - 
      (4*F[1, 1, 2]*tci[1, 1]^2)/3 + (22*F[1, 1, 3]*tci[1, 1]^2)/3 + 
      (13*F[1, 1, 5]*tci[1, 1]^2)/9 + (16*F[1, 1, 6]*tci[1, 1]^2)/3 - 
      (8*F[1, 1, 7]*tci[1, 1]^2)/9 - (10*F[1, 1, 8]*tci[1, 1]^2)/9 - 
      (8*F[1, 2, 6]*tci[1, 1]^2)/3 - 4*F[1, 2, 7]*tci[1, 1]^2 - 
      8*F[1, 2, 8]*tci[1, 1]^2 + (26*F[1, 1, 1]^2*tci[1, 2])/3 + 
      8*F[1, 1, 1]*F[1, 1, 2]*tci[1, 2] - (4*F[1, 1, 2]^2*tci[1, 2])/3 - 
      12*F[1, 1, 1]*F[1, 1, 3]*tci[1, 2] - 4*F[1, 1, 2]*F[1, 1, 3]*
       tci[1, 2] - 6*F[1, 1, 3]^2*tci[1, 2] - 
      (20*F[1, 1, 1]*F[1, 1, 4]*tci[1, 2])/3 - 
      (4*F[1, 1, 2]*F[1, 1, 4]*tci[1, 2])/3 + 4*F[1, 1, 3]*F[1, 1, 4]*
       tci[1, 2] + (4*F[1, 1, 2]*F[1, 1, 5]*tci[1, 2])/3 - 
      4*F[1, 1, 3]*F[1, 1, 5]*tci[1, 2] - (4*F[1, 1, 4]*F[1, 1, 5]*tci[1, 2])/
       3 - (4*F[1, 1, 5]^2*tci[1, 2])/3 + (20*F[1, 1, 1]*F[1, 1, 6]*
        tci[1, 2])/3 - 4*F[1, 1, 2]*F[1, 1, 6]*tci[1, 2] - 
      (8*F[1, 1, 4]*F[1, 1, 6]*tci[1, 2])/3 + 4*F[1, 1, 5]*F[1, 1, 6]*
       tci[1, 2] - 4*F[1, 1, 6]^2*tci[1, 2] - 
      (8*F[1, 1, 1]*F[1, 1, 7]*tci[1, 2])/3 + 
      (8*F[1, 1, 4]*F[1, 1, 7]*tci[1, 2])/3 - 
      (8*F[1, 1, 5]*F[1, 1, 7]*tci[1, 2])/3 - (8*F[1, 1, 7]^2*tci[1, 2])/3 - 
      (32*F[1, 1, 1]*F[1, 1, 8]*tci[1, 2])/3 + 8*F[1, 1, 3]*F[1, 1, 8]*
       tci[1, 2] + (8*F[1, 1, 4]*F[1, 1, 8]*tci[1, 2])/3 - 
      (4*F[1, 1, 5]*F[1, 1, 8]*tci[1, 2])/3 - 
      (28*F[1, 1, 6]*F[1, 1, 8]*tci[1, 2])/3 + 
      (8*F[1, 1, 7]*F[1, 1, 8]*tci[1, 2])/3 + 
      (8*F[1, 1, 2]*F[1, 2, 6]*tci[1, 2])/3 + 
      (8*F[1, 1, 4]*F[1, 2, 6]*tci[1, 2])/3 + 4*F[1, 1, 3]*F[1, 2, 7]*
       tci[1, 2] + 4*F[1, 1, 5]*F[1, 2, 7]*tci[1, 2] + 
      8*F[1, 1, 7]*F[1, 2, 8]*tci[1, 2] + 8*F[1, 1, 8]*F[1, 2, 8]*tci[1, 2] + 
      16*F[2, 1, 1]*tci[1, 2] - (16*F[2, 1, 2]*tci[1, 2])/3 - 
      (8*F[2, 1, 3]*tci[1, 2])/3 + 4*F[2, 1, 5]*tci[1, 2] + 
      (16*F[2, 1, 8]*tci[1, 2])/3 + (32*F[2, 1, 9]*tci[1, 2])/3 - 
      8*F[2, 1, 10]*tci[1, 2] + (4*tci[1, 2]^3)/9 + (2*tci[1, 1]^2*tcr[1, 1])/
       9 - (14*tci[1, 2]*tcr[1, 1]^2)/3 + 6*tcr[1, 1]^3 + 
      (38*tci[1, 1]^2*tcr[1, 2])/3 - 8*tci[1, 2]*tcr[1, 1]*tcr[1, 2] - 
      (40*tci[1, 2]*tcr[2, 1])/3 + (32*tcr[1, 1]*tcr[2, 1])/3 - 
      (17*tcr[3, 3])/3))/2 + 
   (r[-q1 + 7*q10 + 3*q3 + 2*q4 - q5 + 4*q7 - 4*q9 + q3*q5*s12 + 
       3*q3*q7*s12 + q4*q7*s12 + q5*q7*s12 - q3*q4*q5*s12^2 + 
       q3*q5*q7*s12^2 + 2*q1*q10*s23 - q10^2*s23 + q10*q3*s23 + 
       2*q10*q4*s23 - 3*q10*q5*s23 - q3*q5*s23 - 2*q1*q9*s23 - 2*q10*q9*s23 + 
       q5*q9*s23 - 2*q3*q4*q5*s12*s23 + q1*q10*q5*s23^2 - q10*q3*q5*s23^2 - 
       2*q3*q4*q5*s23^2 - q1*q10*q9*s23^2 + 2*q10*q2*s34 + 2*q10*q4*s34 - 
       q1*q5*s34 - 2*q10*q5*s34 + 5*q10*q7*s34 + q4*q7*s34 + q5*q7*s34 - 
       2*q10*q9*s34 - 2*q2*q9*s34 + 2*q5*q9*s34 + q10^2*q2*s34^2 + 
       q10*q4*q7*s34^2 + q10*q5*q7*s34^2 + 2*q2*q5*q9*s34^2 - 2*q1*q10*s45 + 
       4*q10*q3*s45 + q1*q5*s45 + 2*q3*q5*s45 + 10*q10*q7*s45 + 5*q3*q7*s45 + 
       2*q5*q7*s45 + q1*q9*s45 + 2*q2*q9*s45 - 2*q5*q9*s45 + 
       q3*q5*q7*s12*s45 - 3*q1*q10*q5*s23*s45 - q10^2*q5*s23*s45 - 
       q10*q3*q5*s23*s45 - q10^2*q3*q5*s23^2*s45 + q10^2*q5*s34*s45 + 
       q1*q2*q5*s34*s45 + q10*q2*q5*s34*s45 + 3*q10*q5*q7*s34*s45 - 
       2*q2*q5*q9*s34*s45 + q10^2*q2*q5*s34^2*s45 + 4*q1*q10*q5*s45^2 - 
       q1*q2*q5*s45^2 + 2*q10*q2*q5*s45^2 + 2*q10*q3*q5*s45^2 + 
       6*q10*q3*q7*s45^2 + 4*q10*q5*q7*s45^2 + 2*q3*q5*q7*s45^2 + 
       q2*q5*q9*s45^2 - 2*q1*q10*q2*q5*s45^3 + 2*q10*q3*q5*q7*s45^3 + 
       2*q1*q10*s51 + 2*q10*q3*s51 + 2*q10*q4*s51 + 8*q10*q7*s51 + 
       4*q3*q7*s51 + 2*q4*q7*s51 - q1*q9*s51 - 2*q10*q9*s51 + q2*q9*s51 - 
       2*q1*q10*q9*s23*s51 + 2*q10*q4*q7*s34*s51 + 6*q10*q3*q7*s45*s51 + 
       2*q10*q3*q7*s51^2 + 2*q10*q4*q7*s51^2 - 2*q1*q10*q9*s51^2]*
     (2*F[3, 40] - 4*tcr[3, 3]))/2 + 
   (r[10*q10 + 5*q3 + 6*q4 + 5*q5 + 10*q7 + 2*q3*q4*s12 - 4*q4^2*s12 + 
       3*q3*q5*s12 + 2*q4*q5*s12 + 7*q3*q7*s12 + 3*q4*q7*s12 + q5*q7*s12 - 
       4*q3*q4^2*s12^2 + q3*q4*q5*s12^2 + 3*q3*q5*q7*s12^2 + q10*q3*s23 + 
       3*q10*q4*s23 + 2*q3*q4*s23 - 4*q4^2*s23 + 7*q10*q5*s23 + 3*q3*q5*s23 + 
       2*q4*q5*s23 - 4*q3*q4^2*s12*s23 + 2*q3*q4*q5*s12*s23 - 
       4*q4^2*q5*s12*s23 + 4*q3*q4^2*q5*s12^2*s23 + 3*q10*q3*q5*s23^2 + 
       q3*q4*q5*s23^2 - 4*q4^2*q5*s23^2 + 4*q3*q4^2*q5*s12*s23^2 + 
       8*q10*q4*s34 + 7*q10*q5*s34 + 19*q10*q7*s34 + 5*q4*q7*s34 + 
       3*q5*q7*s34 + 5*q10*q4*q7*s34^2 + 3*q10*q5*q7*s34^2 + 6*q10*q3*s45 + 
       9*q10*q5*s45 + 4*q3*q5*s45 + 22*q10*q7*s45 + 9*q3*q7*s45 + 
       6*q5*q7*s45 + 3*q3*q5*q7*s12*s45 + 3*q10*q3*q5*s23*s45 + 
       9*q10*q5*q7*s34*s45 + 4*q10*q3*q5*s45^2 + 10*q10*q3*q7*s45^2 + 
       10*q10*q5*q7*s45^2 + 4*q3*q5*q7*s45^2 + 4*q10*q3*q5*q7*s45^3 + 
       3*q10*q3*s51 + 5*q10*q4*s51 + 19*q10*q7*s51 + 7*q3*q7*s51 + 
       8*q4*q7*s51 + 4*q10*q4^2*s34*s51 + 18*q10*q4*q7*s34*s51 + 
       4*q4^2*q7*s34*s51 + 4*q10*q4^2*q7*s34^2*s51 + 9*q10*q3*q7*s45*s51 + 
       3*q10*q3*q7*s51^2 + 5*q10*q4*q7*s51^2 + 4*q10*q4^2*q7*s34*s51^2]*
     ((16*F[3, 31])/3 + (28*F[3, 32])/3 + 6*F[3, 33] + (64*F[3, 34])/3 + 
      (8*F[3, 36])/3 - (4*F[3, 37])/3 + 4*F[3, 40] - (8*F[3, 44])/3 + 
      (8*F[3, 51])/3 + 2*F[3, 52] + 2*F[3, 53] - (2*F[3, 56])/3 + 
      2*F[3, 59] - (4*F[1, 1, 3]^3)/3 + 4*F[1, 1, 4]^3 - (8*F[1, 1, 5]^3)/3 + 
      (4*F[1, 1, 1]^2*F[1, 1, 6])/3 + 2*F[1, 1, 3]^2*F[1, 1, 6] - 
      (8*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 6])/3 + (4*F[1, 1, 4]^2*F[1, 1, 6])/
       3 + 4*F[1, 1, 5]^2*F[1, 1, 6] + (16*F[1, 1, 1]*F[1, 1, 6]^2)/3 + 
      2*F[1, 1, 3]*F[1, 1, 6]^2 - (16*F[1, 1, 4]*F[1, 1, 6]^2)/3 + 
      4*F[1, 1, 5]*F[1, 1, 6]^2 - (140*F[1, 1, 6]^3)/9 - 
      (4*F[1, 1, 1]^2*F[1, 1, 7])/3 + (8*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 7])/
       3 - (10*F[1, 1, 4]^2*F[1, 1, 7])/3 - (8*F[1, 1, 5]^2*F[1, 1, 7])/3 - 
      (8*F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 7])/3 + 
      (8*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 7])/3 + (16*F[1, 1, 6]^2*F[1, 1, 7])/
       3 - (8*F[1, 1, 1]*F[1, 1, 7]^2)/3 - (10*F[1, 1, 4]*F[1, 1, 7]^2)/3 + 
      (32*F[1, 1, 6]*F[1, 1, 7]^2)/3 - (16*F[1, 1, 7]^3)/9 + 
      (4*F[1, 1, 5]^2*F[1, 1, 8])/3 - (8*F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 8])/
       3 + (8*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 8])/3 - 8*F[1, 1, 5]*F[1, 1, 6]*
       F[1, 1, 8] + 4*F[1, 1, 6]^2*F[1, 1, 8] + 
      (8*F[1, 1, 1]*F[1, 1, 7]*F[1, 1, 8])/3 - 
      (8*F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 8])/3 + 
      (16*F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8])/3 - (8*F[1, 1, 7]^2*F[1, 1, 8])/
       3 + (4*F[1, 1, 5]*F[1, 1, 8]^2)/3 + (20*F[1, 1, 6]*F[1, 1, 8]^2)/3 - 
      8*F[1, 1, 7]*F[1, 1, 8]^2 + (2*F[1, 1, 3]^2*F[1, 1, 9])/3 - 
      4*F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 9] + 2*F[1, 1, 6]^2*F[1, 1, 9] + 
      (2*F[1, 1, 3]*F[1, 1, 9]^2)/3 + 2*F[1, 1, 6]*F[1, 1, 9]^2 - 
      (4*F[1, 1, 9]^3)/3 - (4*F[1, 1, 3]^2*F[1, 1, 10])/3 - 
      2*F[1, 1, 4]^2*F[1, 1, 10] + 4*F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 10] - 
      2*F[1, 1, 7]^2*F[1, 1, 10] + (8*F[1, 1, 3]*F[1, 1, 9]*F[1, 1, 10])/3 - 
      (4*F[1, 1, 9]^2*F[1, 1, 10])/3 - 2*F[1, 1, 4]*F[1, 1, 10]^2 + 
      4*F[1, 1, 6]*F[1, 1, 10]^2 - 2*F[1, 1, 7]*F[1, 1, 10]^2 + 
      8*F[1, 1, 4]*F[2, 1, 6] + 8*F[1, 1, 6]*F[2, 1, 6] - 
      (16*F[1, 1, 5]*F[2, 1, 7])/3 - (16*F[1, 1, 7]*F[2, 1, 7])/3 + 
      (16*F[1, 1, 1]*F[2, 1, 8])/3 - (16*F[1, 1, 4]*F[2, 1, 8])/3 - 
      (80*F[1, 1, 6]*F[2, 1, 8])/3 - (64*F[1, 1, 7]*F[2, 1, 8])/3 - 
      (16*F[1, 1, 8]*F[2, 1, 8])/3 + (32*F[1, 1, 7]*F[2, 1, 10])/3 + 
      (32*F[1, 1, 8]*F[2, 1, 10])/3 - (8*F[1, 1, 3]*F[2, 1, 13])/3 - 
      (8*F[1, 1, 10]*F[2, 1, 13])/3 - 8*F[1, 1, 6]*F[2, 1, 14] - 
      8*F[1, 1, 10]*F[2, 1, 14] - (8*F[1, 1, 9]*F[2, 1, 15])/3 - 
      (8*F[1, 1, 10]*F[2, 1, 15])/3 - (2*F[1, 1, 3]*tci[1, 1]^2)/3 + 
      2*F[1, 1, 4]*tci[1, 1]^2 + (16*F[1, 1, 5]*tci[1, 1]^2)/9 + 
      12*F[1, 1, 6]*tci[1, 1]^2 - (32*F[1, 1, 7]*tci[1, 1]^2)/9 - 
      (8*F[1, 1, 8]*tci[1, 1]^2)/9 + (8*F[1, 1, 9]*tci[1, 1]^2)/9 - 
      (28*F[1, 1, 10]*tci[1, 1]^2)/9 - (8*F[1, 2, 2]*tci[1, 1]^2)/3 + 
      8*F[1, 2, 3]*tci[1, 1]^2 - (32*F[1, 2, 8]*tci[1, 1]^2)/3 + 
      (4*F[1, 1, 3]^2*tci[1, 2])/3 - 4*F[1, 1, 4]^2*tci[1, 2] - 
      (4*F[1, 1, 5]^2*tci[1, 2])/3 + (8*F[1, 1, 1]*F[1, 1, 6]*tci[1, 2])/3 - 
      4*F[1, 1, 3]*F[1, 1, 6]*tci[1, 2] + (16*F[1, 1, 4]*F[1, 1, 6]*
        tci[1, 2])/3 + 8*F[1, 1, 5]*F[1, 1, 6]*tci[1, 2] - 
      6*F[1, 1, 6]^2*tci[1, 2] - (8*F[1, 1, 1]*F[1, 1, 7]*tci[1, 2])/3 + 
      (20*F[1, 1, 4]*F[1, 1, 7]*tci[1, 2])/3 - 
      (16*F[1, 1, 5]*F[1, 1, 7]*tci[1, 2])/3 - 2*F[1, 1, 7]^2*tci[1, 2] - 
      (8*F[1, 1, 5]*F[1, 1, 8]*tci[1, 2])/3 - 
      (40*F[1, 1, 6]*F[1, 1, 8]*tci[1, 2])/3 + 
      (16*F[1, 1, 7]*F[1, 1, 8]*tci[1, 2])/3 - 
      (4*F[1, 1, 3]*F[1, 1, 9]*tci[1, 2])/3 + 4*F[1, 1, 6]*F[1, 1, 9]*
       tci[1, 2] - (2*F[1, 1, 9]^2*tci[1, 2])/3 + 4*F[1, 1, 4]*F[1, 1, 10]*
       tci[1, 2] - 4*F[1, 1, 7]*F[1, 1, 10]*tci[1, 2] - 
      (8*F[1, 1, 9]*F[1, 1, 10]*tci[1, 2])/3 + 2*F[1, 1, 10]^2*tci[1, 2] + 
      (8*F[1, 1, 3]*F[1, 2, 2]*tci[1, 2])/3 + 
      (8*F[1, 1, 10]*F[1, 2, 2]*tci[1, 2])/3 - 8*F[1, 1, 4]*F[1, 2, 3]*
       tci[1, 2] - 8*F[1, 1, 6]*F[1, 2, 3]*tci[1, 2] + 
      (32*F[1, 1, 7]*F[1, 2, 8]*tci[1, 2])/3 + 
      (32*F[1, 1, 8]*F[1, 2, 8]*tci[1, 2])/3 - 8*F[2, 1, 6]*tci[1, 2] + 
      (16*F[2, 1, 8]*tci[1, 2])/3 - (32*F[2, 1, 10]*tci[1, 2])/3 + 
      (8*F[2, 1, 13]*tci[1, 2])/3 - (4*tci[1, 2]^3)/3 + 
      (16*tci[1, 1]^2*tcr[1, 2])/3 - 4*tcr[3, 3]))/2 + 
   (r[2*q10 + q3 + q5 + 2*q7 - 2*q8 + 3*q2*q3*s12 + q3*q5*s12 - q3*q7*s12 + 
       q4*q7*s12 + q5*q7*s12 - 3*q2*q8*s12 + 2*q7*q8*s12 - 4*q8^2*s12 - 
       q3*q4*q5*s12^2 + q2*q3*q7*s12^2 + q3*q5*q7*s12^2 - q2*q7*q8*s12^2 - 
       q7*q8^2*s12^2 - q8^3*s12^2 + q10*q3*s23 + q10*q4*s23 + q10*q5*s23 + 
       q3*q5*s23 + q10*q3*q5*s23^2 - q3*q4*q5*s23^2 + q10*q5*s34 + 
       3*q10*q7*s34 + q4*q7*s34 + q5*q7*s34 + q1*q8*s34 + 5*q8^2*s34 + 
       3*q8^3*s12*s34 + q10*q4*q7*s34^2 + q10*q5*q7*s34^2 - 2*q1*q8^2*s34^2 - 
       3*q8^3*s34^2 + q1*q8^3*s34^3 + 2*q10*q3*s45 - 3*q2*q3*s45 + 
       3*q10*q5*s45 + 2*q3*q5*s45 + 6*q10*q7*s45 + 4*q3*q7*s45 + 
       2*q5*q7*s45 + 2*q1*q8*s45 + 3*q2*q8*s45 - q7*q8*s45 + 6*q8^2*s45 + 
       q3*q5*q7*s12*s45 + 2*q7*q8^2*s12*s45 - q7*q8^3*s12^2*s45 + 
       q10*q3*q5*s23*s45 + 3*q10*q5*q7*s34*s45 - 4*q1*q8^2*s34*s45 - 
       3*q8^3*s34*s45 + 2*q1*q8^3*s34^2*s45 + q1*q2*q3*s45^2 + 
       2*q10*q3*q5*s45^2 + 4*q10*q3*q7*s45^2 + 4*q10*q5*q7*s45^2 + 
       2*q3*q5*q7*s45^2 + q1*q3*q8*s45^2 - 2*q1*q8^2*s45^2 + 
       q1*q8^3*s34*s45^2 + 2*q10*q3*q5*q7*s45^3 + q10*q3*s51 + 3*q2*q3*s51 + 
       q10*q4*s51 + 3*q10*q7*s51 - 2*q3*q7*s51 - 3*q2*q8*s51 + 3*q7*q8*s51 - 
       2*q8^2*s51 + 3*q2*q3*q7*s12*s51 - 3*q2*q7*q8*s12*s51 + 
       3*q2*q8^2*s12*s51 - 3*q7*q8^2*s12*s51 + q2*q7*q8^2*s12^2*s51 + 
       q7*q8^3*s12^2*s51 + 2*q1*q8^2*s34*s51 + 3*q8^3*s34*s51 - 
       2*q1*q8^3*s34^2*s51 - q1*q2*q3*s45*s51 + q1*q3*q7*s45*s51 + 
       3*q10*q3*q7*s45*s51 + 4*q1*q8^2*s45*s51 + 3*q8^3*s45*s51 - 
       4*q1*q8^3*s34*s45*s51 + 2*q1*q3*q8^2*s45^2*s51 - 2*q1*q8^3*s45^2*s51 + 
       2*q1*q2*q3*s51^2 - q1*q3*q7*s51^2 + q10*q3*q7*s51^2 + 
       4*q2*q3*q7*s51^2 + q10*q4*q7*s51^2 + q1*q3*q8*s51^2 - 
       4*q2*q7*q8*s51^2 + 3*q2*q7*q8^2*s12*s51^2 - q2*q7*q8^3*s12^2*s51^2 + 
       q1*q8^3*s34*s51^2 + 2*q1*q8^3*s45*s51^2 + q1*q3*q8^3*s45^2*s51^2 + 
       2*q1*q2*q3*q7*s51^3]*(-2*F[3, 15] + tci[1, 2]^3/3 - 
      2*tci[1, 1]^2*tcr[1, 2] - 3*tcr[3, 3]))/2 + 
   (r[5*q10 - q2 - 3*q3 + 2*q4 + 6*q5 + 6*q7 - 6*q9 - 2*q3*q5*s12 + 
       q5^2*s12 - 4*q3*q7*s12 + 2*q4*q7*s12 + 2*q5*q7*s12 - 
       2*q3*q4*q5*s12^2 - 2*q3*q5*q7*s12^2 + 6*q1*q10*s23 - q10*q3*s23 + 
       q10*q4*s23 + 2*q10*q5*s23 - q3*q5*s23 - 4*q1*q9*s23 - 2*q10*q9*s23 + 
       2*q5*q9*s23 - 2*q3*q4*q5*s12*s23 - q10*q3*q5*s23^2 - q3*q4*q5*s23^2 - 
       q1*q5^2*s23^2 - 2*q1*q10*q9*s23^2 + 2*q10*q4*s34 + 3*q10*q5*s34 + 
       7*q10*q7*s34 + 2*q4*q7*s34 + q5*q7*s34 - q10*q9*s34 - 2*q2*q9*s34 + 
       2*q5*q9*s34 - q10*q2*q5*s34^2 + 2*q10*q4*q7*s34^2 + q10*q5*q7*s34^2 + 
       q2*q5*q9*s34^2 - 6*q1*q10*s45 - 2*q10*q2*s45 - 2*q10*q3*s45 + 
       2*q10*q5*s45 - 2*q3*q5*s45 + q5^2*s45 + 3*q10*q7*s45 - 4*q3*q7*s45 + 
       2*q5*q7*s45 + 2*q1*q9*s45 + 4*q2*q9*s45 - 4*q5*q9*s45 - 
       2*q3*q5*q7*s12*s45 + q5^2*q7*s12*s45 + q1*q10*q5*s23*s45 - 
       q10*q3*q5*s23*s45 + 2*q1*q5^2*s23*s45 - q10*q5^2*s23*s45 - 
       q1*q10*q5^2*s23^2*s45 + q10*q2*q5*s34*s45 + q10*q5^2*s34*s45 + 
       3*q10*q5*q7*s34*s45 + q5^2*q7*s34*s45 - 2*q2*q5*q9*s34*s45 + 
       q10*q5^2*q7*s34^2*s45 + 2*q1*q10*q2*s45^2 - 3*q1*q10*q5*s45^2 - 
       2*q10*q2*q5*s45^2 - 2*q10*q3*q5*s45^2 - q1*q5^2*s45^2 + 
       2*q10*q5^2*s45^2 - 4*q10*q3*q7*s45^2 - 2*q3*q5*q7*s45^2 + 
       q5^2*q7*s45^2 + 2*q2*q5*q9*s45^2 + 2*q1*q10*q5^2*s23*s45^2 + 
       2*q10*q5^2*q7*s34*s45^2 + 2*q1*q10*q2*q5*s45^3 - q1*q10*q5^2*s45^3 - 
       2*q10*q3*q5*q7*s45^3 + q10*q5^2*q7*s45^3 - q1*q10*s51 - q10*q2*s51 - 
       q10*q3*s51 + q10*q4*s51 + 3*q10*q7*s51 - 3*q3*q7*s51 + 2*q4*q7*s51 - 
       q10*q9*s51 + 2*q2*q9*s51 - 2*q1*q10*q9*s23*s51 + 2*q10*q4*q7*s34*s51 + 
       q1*q10*q2*s45*s51 - 3*q10*q3*q7*s45*s51 - q10*q3*q7*s51^2 + 
       q10*q4*q7*s51^2 - q1*q10*q9*s51^2]*(-2*F[3, 32] + tci[1, 2]^3/3 - 
      2*tci[1, 1]^2*tcr[1, 2] - 3*tcr[3, 3]))/2 + 
   (r[-q1 + 5*q10 + q3 + q5 + 2*q7 - 4*q9 + q3*q5*s12 + q3*q7*s12 + 
       q4*q7*s12 + q5*q7*s12 - q3*q4*q5*s12^2 + q3*q5*q7*s12^2 + 
       6*q1*q10*s23 + q10*q3*s23 + q10*q4*s23 + 2*q10*q5*s23 + q3*q5*s23 - 
       6*q1*q9*s23 - 2*q10*q9*s23 - 3*q9^2*s23 + q1*q10*q5*s23^2 + 
       q10*q3*q5*s23^2 - q3*q4*q5*s23^2 - 3*q1*q10*q9*s23^2 - q1*q5*s34 + 
       2*q10*q5*s34 + 3*q10*q7*s34 + q4*q7*s34 + q5*q7*s34 - q10*q9*s34 - 
       2*q9^2*s34 + q10*q2*q5*s34^2 + q10*q4*q7*s34^2 + q10*q5*q7*s34^2 + 
       q2*q5*q9*s34^2 - 4*q1*q10*s45 + 2*q10*q3*s45 + q1*q5*s45 + 
       2*q3*q5*s45 + 6*q10*q7*s45 + 3*q3*q7*s45 + 2*q5*q7*s45 + 3*q1*q9*s45 + 
       2*q2*q9*s45 + 6*q9^2*s45 + q3*q5*q7*s12*s45 - 3*q1*q10*q5*s23*s45 + 
       q10*q3*q5*s23*s45 + q1*q2*q5*s34*s45 - q10*q2*q5*s34*s45 + 
       3*q10*q5*q7*s34*s45 + 4*q2*q9^2*s34*s45 + 3*q9^3*s34*s45 + 
       2*q2*q9^3*s34^2*s45 + 4*q1*q10*q5*s45^2 - q1*q2*q5*s45^2 + 
       2*q10*q2*q5*s45^2 + 2*q10*q3*q5*s45^2 + 4*q10*q3*q7*s45^2 + 
       4*q10*q5*q7*s45^2 + 2*q3*q5*q7*s45^2 + q2*q5*q9*s45^2 - 
       2*q2*q9^2*s45^2 + 2*q2*q5*q9^2*s34*s45^2 - 2*q2*q9^3*s34*s45^2 + 
       q2*q5*q9^3*s34^2*s45^2 - 2*q1*q10*q2*q5*s45^3 + 2*q10*q3*q5*q7*s45^3 + 
       4*q1*q10*s51 + q10*q3*s51 + q10*q4*s51 + 3*q10*q7*s51 + q3*q7*s51 - 
       3*q1*q9*s51 - 3*q10*q9*s51 + q2*q9*s51 + 5*q9^2*s51 - 
       9*q1*q10*q9*s23*s51 + 3*q1*q9^2*s23*s51 + q10*q9^2*s23*s51 + 
       3*q9^3*s23*s51 + 3*q1*q10*q9^2*s23^2*s51 + 2*q2*q9^2*s34*s51 + 
       3*q9^3*s34*s51 + q2*q9^3*s34^2*s51 + 3*q10*q3*q7*s45*s51 - 
       4*q2*q9^2*s45*s51 - 3*q9^3*s45*s51 - 4*q2*q9^3*s34*s45*s51 + 
       q2*q9^3*s45^2*s51 + q10*q3*q7*s51^2 + q10*q4*q7*s51^2 - 
       4*q1*q10*q9*s51^2 - 2*q2*q9^2*s51^2 - 3*q9^3*s51^2 + 
       3*q1*q10*q9^2*s23*s51^2 - q1*q10*q9^3*s23^2*s51^2 - 
       2*q2*q9^3*s34*s51^2 + 2*q2*q9^3*s45*s51^2 + q2*q9^3*s51^3]*
     (2*F[3, 2] + tci[1, 2]^3 - (7*tci[1, 1]^2*tcr[1, 1])/3 + 
      6*tci[1, 2]*tcr[1, 1]^2 - (2*tcr[1, 1]^3)/3 + (7*tci[1, 1]^2*tcr[1, 2])/
       3 - 4*tci[1, 2]*tcr[1, 1]*tcr[1, 2] - (4*tcr[1, 2]^3)/3 + 
      8*tci[1, 2]*tcr[2, 1] + 4*tcr[3, 1] + tcr[3, 2] - (11*tcr[3, 3])/6))/
    2 + (r[-2*q1 + 3*q10 + q2 + 2*q3 - q5 + 2*q2*q3*s12 - q3^2*s12 - 
       q3^2*q7*s12^2 - q10*q5*s23 - q10^2*s34 + 2*q10*q2*s34 - q10*q5*s34 - 
       q10^2*q2*s34^2 - q1*q10*s45 + 4*q1*q2*s45 - 2*q10*q2*s45 + q2^2*s45 - 
       2*q2*q3*s45 - q10*q5*s45 - q10^2*q5*s23*s45 - q10*q2^2*s34*s45 - 
       2*q10^2*q5*s34*s45 - q10*q2*q5*s34*s45 - q10^2*q2*q5*s34^2*s45 + 
       2*q1*q10*q2*s45^2 - 2*q1*q2^2*s45^2 + q10*q2^2*s45^2 - 
       q1*q10*q2^2*s45^3 - q10*q2*s51 - q2^2*s51 + q2^2*q3*s12*s51 + 
       2*q2*q3^2*s12*s51 - q2*q3*q7*s12*s51 - 2*q3^2*q7*s12*s51 + 
       q2*q3^2*q7*s12^2*s51 - q10*q2^2*s34*s51 + q1*q10*q2*s45*s51 + 
       q10*q2^2*s45*s51 - q1*q2*q3*s45*s51 - 2*q2^2*q3*s45*s51 - 
       q2*q3^2*s45*s51 - q1*q10*q2^2*s45^2*s51 + q1*q2^2*q3*s45^2*s51 + 
       q2*q3^2*s51^2 - q2*q3*q7*s51^2 - q3^2*q7*s51^2 + 
       2*q2*q3^2*q7*s12*s51^2 + q2*q3^2*q7*s51^3]*
     (-2*F[3, 35] + tci[1, 2]^3 - (7*tci[1, 1]^2*tcr[1, 1])/3 + 
      6*tci[1, 2]*tcr[1, 1]^2 - (2*tcr[1, 1]^3)/3 + (7*tci[1, 1]^2*tcr[1, 2])/
       3 - 4*tci[1, 2]*tcr[1, 1]*tcr[1, 2] - (4*tcr[1, 2]^3)/3 + 
      8*tci[1, 2]*tcr[2, 1] + 4*tcr[3, 1] + tcr[3, 2] - (11*tcr[3, 3])/6))/
    2 + (r[-4*q10 - 5*q3 + 2*q4 - 4*q5 - 5*q7 - 6*q3*q5*s12 - 8*q3*q7*s12 + 
       2*q4*q7*s12 - 2*q5*q7*s12 - q7^2*s12 - 2*q3*q4*q5*s12^2 - 
       4*q3*q5*q7*s12^2 - q10*q3*s23 + q10*q4*s23 - 3*q10*q5*s23 - 
       3*q3*q5*s23 - 2*q3*q4*q5*s12*s23 - q10*q3*q5*s23^2 - q3*q4*q5*s23^2 + 
       2*q10*q4*s34 - 4*q10*q5*s34 - 4*q10*q7*s34 + 2*q4*q7*s34 - 
       2*q5*q7*s34 - 2*q7^2*s34 + 2*q10*q4*q7*s34^2 - 2*q10*q5*q7*s34^2 - 
       2*q10*q7^2*s34^2 - 6*q10*q3*s45 - 11*q10*q5*s45 - 7*q3*q5*s45 - 
       24*q10*q7*s45 - 18*q3*q7*s45 - 10*q5*q7*s45 - 12*q7^2*s45 - 
       10*q3*q5*q7*s12*s45 - 8*q3*q7^2*s12*s45 - 2*q5*q7^2*s12*s45 - 
       2*q7^3*s12*s45 - 3*q3*q5*q7^2*s12^2*s45 - 3*q10*q3*q5*s23*s45 - 
       12*q10*q5*q7*s34*s45 - 14*q10*q7^2*s34*s45 - 2*q5*q7^2*s34*s45 - 
       2*q7^3*s34*s45 - 2*q10*q5*q7^2*s34^2*s45 - 2*q10*q7^3*s34^2*s45 - 
       7*q10*q3*q5*s45^2 - 19*q10*q3*q7*s45^2 - 21*q10*q5*q7*s45^2 - 
       11*q3*q5*q7*s45^2 - 24*q10*q7^2*s45^2 - 12*q3*q7^2*s45^2 - 
       7*q5*q7^2*s45^2 - 5*q7^3*s45^2 - 5*q3*q5*q7^2*s12*s45^2 - 
       3*q3*q7^3*s12*s45^2 - q5*q7^3*s12*s45^2 - q3*q5*q7^3*s12^2*s45^2 - 
       9*q10*q5*q7^2*s34*s45^2 - 7*q10*q7^3*s34*s45^2 - q5*q7^3*s34*s45^2 - 
       q10*q5*q7^3*s34^2*s45^2 - 11*q10*q3*q5*q7*s45^3 - 
       12*q10*q3*q7^2*s45^3 - 12*q10*q5*q7^2*s45^3 - 5*q3*q5*q7^2*s45^3 - 
       8*q10*q7^3*s45^3 - 3*q3*q7^3*s45^3 - 2*q5*q7^3*s45^3 - 
       q3*q5*q7^3*s12*s45^3 - 3*q10*q5*q7^3*s34*s45^3 - 
       5*q10*q3*q5*q7^2*s45^4 - 3*q10*q3*q7^3*s45^4 - 3*q10*q5*q7^3*s45^4 - 
       q3*q5*q7^3*s45^4 - q10*q3*q5*q7^3*s45^5 - q10*q3*s51 + q10*q4*s51 - 
       5*q10*q7*s51 - 5*q3*q7*s51 + 2*q4*q7*s51 - 3*q7^2*s51 + 
       2*q10*q4*q7*s34*s51 - 5*q10*q7^2*s34*s51 - q7^3*s34*s51 - 
       q10*q7^3*s34^2*s51 - 9*q10*q3*q7*s45*s51 - 14*q10*q7^2*s45*s51 - 
       7*q3*q7^2*s45*s51 - 4*q7^3*s45*s51 - 5*q10*q7^3*s34*s45*s51 - 
       9*q10*q3*q7^2*s45^2*s51 - 7*q10*q7^3*s45^2*s51 - 3*q3*q7^3*s45^2*s51 - 
       3*q10*q3*q7^3*s45^3*s51 - q10*q3*q7*s51^2 + q10*q4*q7*s51^2 - 
       2*q10*q7^2*s51^2 - q10*q7^3*s34*s51^2 - 2*q10*q3*q7^2*s45*s51^2 - 
       2*q10*q7^3*s45*s51^2 - q10*q3*q7^3*s45^2*s51^2]*
     (-4*F[3, 1] + 2*F[3, 2] - (2*F[3, 4])/3 - (4*F[3, 6])/3 + 
      (2*F[3, 12])/3 + (4*F[3, 14])/3 - (4*F[3, 19])/3 + (4*F[3, 31])/3 + 
      (2*F[3, 32])/3 - (8*F[3, 36])/3 - (4*F[3, 37])/3 - 2*F[3, 38] + 
      2*F[3, 40] + 4*F[3, 42] - (2*F[1, 1, 1]^3)/3 - 
      (2*F[1, 1, 1]^2*F[1, 1, 3])/3 + (2*F[1, 1, 1]*F[1, 1, 3]^2)/3 + 
      (2*F[1, 1, 3]^3)/3 + (4*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4])/3 - 
      (2*F[1, 1, 3]^2*F[1, 1, 4])/3 - (2*F[1, 1, 3]*F[1, 1, 4]^2)/3 - 
      2*F[1, 1, 1]*F[1, 1, 5]^2 + 2*F[1, 1, 3]*F[1, 1, 5]^2 - 
      4*F[1, 1, 5]^3 + 2*F[1, 1, 5]^2*F[1, 1, 6] + 
      2*F[1, 1, 5]*F[1, 1, 6]^2 - (4*F[1, 1, 6]^3)/3 - 
      2*F[1, 1, 1]^2*F[1, 1, 7] + 2*F[1, 1, 3]^2*F[1, 1, 7] - 
      (2*F[1, 1, 5]^2*F[1, 1, 7])/3 - (4*F[1, 1, 6]^2*F[1, 1, 7])/3 + 
      2*F[1, 1, 5]*F[1, 1, 7]^2 + (2*F[1, 1, 1]^2*F[1, 1, 8])/3 - 
      (4*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8])/3 + (2*F[1, 1, 4]^2*F[1, 1, 8])/
       3 + (4*F[1, 1, 5]^2*F[1, 1, 8])/3 - 4*F[1, 1, 5]*F[1, 1, 6]*
       F[1, 1, 8] + (2*F[1, 1, 6]^2*F[1, 1, 8])/3 + 
      (4*F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8])/3 + 
      (8*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 8])/3 - 2*F[1, 1, 7]^2*F[1, 1, 8] - 
      (2*F[1, 1, 1]*F[1, 1, 8]^2)/3 + (2*F[1, 1, 4]*F[1, 1, 8]^2)/3 + 
      (4*F[1, 1, 5]*F[1, 1, 8]^2)/3 + (2*F[1, 1, 6]*F[1, 1, 8]^2)/3 - 
      2*F[1, 1, 7]*F[1, 1, 8]^2 - (8*F[1, 1, 1]*F[2, 1, 1])/3 - 
      (8*F[1, 1, 3]*F[2, 1, 1])/3 - 4*F[1, 1, 3]*F[2, 1, 5] - 
      4*F[1, 1, 5]*F[2, 1, 5] - (16*F[1, 1, 5]*F[2, 1, 7])/3 - 
      (16*F[1, 1, 7]*F[2, 1, 7])/3 - (8*F[1, 1, 6]*F[2, 1, 8])/3 - 
      (8*F[1, 1, 7]*F[2, 1, 8])/3 + (8*F[1, 1, 1]*F[2, 1, 9])/3 + 
      (8*F[1, 1, 8]*F[2, 1, 9])/3 - (10*F[1, 1, 1]*tci[1, 1]^2)/3 + 
      (70*F[1, 1, 3]*tci[1, 1]^2)/9 + (13*F[1, 1, 5]*tci[1, 1]^2)/9 + 
      (8*F[1, 1, 6]*tci[1, 1]^2)/9 - (4*F[1, 1, 7]*tci[1, 1]^2)/3 + 
      (2*F[1, 1, 8]*tci[1, 1]^2)/9 - 4*F[1, 2, 7]*tci[1, 1]^2 + 
      2*F[1, 1, 1]^2*tci[1, 2] - (4*F[1, 1, 1]*F[1, 1, 3]*tci[1, 2])/3 - 
      6*F[1, 1, 3]^2*tci[1, 2] + (4*F[1, 1, 3]*F[1, 1, 4]*tci[1, 2])/3 - 
      4*F[1, 1, 3]*F[1, 1, 5]*tci[1, 2] - (4*F[1, 1, 5]^2*tci[1, 2])/3 + 
      4*F[1, 1, 5]*F[1, 1, 6]*tci[1, 2] - (2*F[1, 1, 6]^2*tci[1, 2])/3 + 
      4*F[1, 1, 1]*F[1, 1, 7]*tci[1, 2] - 4*F[1, 1, 3]*F[1, 1, 7]*tci[1, 2] - 
      (4*F[1, 1, 5]*F[1, 1, 7]*tci[1, 2])/3 - 
      (8*F[1, 1, 6]*F[1, 1, 7]*tci[1, 2])/3 + 2*F[1, 1, 7]^2*tci[1, 2] + 
      (4*F[1, 1, 1]*F[1, 1, 8]*tci[1, 2])/3 - 
      (4*F[1, 1, 4]*F[1, 1, 8]*tci[1, 2])/3 - 
      (8*F[1, 1, 5]*F[1, 1, 8]*tci[1, 2])/3 - 
      (4*F[1, 1, 6]*F[1, 1, 8]*tci[1, 2])/3 + 4*F[1, 1, 7]*F[1, 1, 8]*
       tci[1, 2] + 4*F[1, 1, 3]*F[1, 2, 7]*tci[1, 2] + 
      4*F[1, 1, 5]*F[1, 2, 7]*tci[1, 2] + (16*F[2, 1, 1]*tci[1, 2])/3 + 
      4*F[2, 1, 5]*tci[1, 2] - (16*F[2, 1, 9]*tci[1, 2])/3 + 
      (4*tci[1, 2]^3)/3 + tci[1, 1]^2*tcr[1, 1] + 4*tci[1, 2]*tcr[1, 1]^2 + 
      (19*tci[1, 1]^2*tcr[1, 2])/3 - 4*tci[1, 2]*tcr[1, 1]*tcr[1, 2] - 
      (4*tcr[1, 2]^3)/3 + 8*tci[1, 2]*tcr[2, 1] + 4*tcr[3, 1] + tcr[3, 2] - 
      (11*tcr[3, 3])/6))/2 + 
   (r[-6*q10 - 3*q3 - 2*q4 - 8*q5 - 10*q7 - 6*q3*q5*s12 - 4*q3*q7*s12 - 
       2*q4*q7*s12 - 4*q5*q7*s12 + 2*q3*q4*q5*s12^2 - q3*q5^2*s12^2 - 
       2*q3*q5*q7*s12^2 - q10*q3*s23 - q10*q4*s23 - 5*q10*q5*s23 - 
       5*q3*q5*s23 + 2*q3*q4*q5*s12*s23 - 3*q3*q5^2*s12*s23 + q5^3*s12*s23 - 
       q3*q5^3*s12^2*s23 - q10*q3*q5*s23^2 + q3*q4*q5*s23^2 - 
       2*q3*q5^2*s23^2 + q5^3*s23^2 - q3*q5^3*s12*s23^2 - 2*q10*q4*s34 - 
       8*q10*q5*s34 - 12*q10*q7*s34 - 2*q4*q7*s34 - 4*q5*q7*s34 - 
       2*q10*q4*q7*s34^2 - 4*q10*q5*q7*s34^2 - 4*q10*q3*s45 - 14*q10*q5*s45 - 
       6*q3*q5*s45 - 8*q5^2*s45 - 21*q10*q7*s45 - 10*q3*q7*s45 - 
       14*q5*q7*s45 - 4*q3*q5^2*s12*s45 - q5^3*s12*s45 - 8*q3*q5*q7*s12*s45 - 
       3*q5^2*q7*s12*s45 - q3*q5^3*s12^2*s45 - 2*q3*q5^2*q7*s12^2*s45 - 
       3*q10*q3*q5*s23*s45 - 7*q10*q5^2*s23*s45 - 3*q3*q5^2*s23*s45 - 
       2*q5^3*s23*s45 - q3*q5^3*s12*s23*s45 - 2*q10*q3*q5^2*s23^2*s45 - 
       q3*q5^3*s23^2*s45 - 8*q10*q5^2*s34*s45 - 18*q10*q5*q7*s34*s45 - 
       3*q5^2*q7*s34*s45 - 3*q10*q5^2*q7*s34^2*s45 - 7*q10*q3*q5*s45^2 - 
       10*q10*q5^2*s45^2 - 4*q3*q5^2*s45^2 - 2*q5^3*s45^2 - 
       11*q10*q3*q7*s45^2 - 25*q10*q5*q7*s45^2 - 11*q3*q5*q7*s45^2 - 
       8*q5^2*q7*s45^2 - q3*q5^3*s12*s45^2 - 5*q3*q5^2*q7*s12*s45^2 - 
       q5^3*q7*s12*s45^2 - q3*q5^3*q7*s12^2*s45^2 - 3*q10*q3*q5^2*s23*s45^2 - 
       3*q10*q5^3*s23*s45^2 - q3*q5^3*s23*s45^2 - q10*q3*q5^3*s23^2*s45^2 - 
       3*q10*q5^3*s34*s45^2 - 11*q10*q5^2*q7*s34*s45^2 - q5^3*q7*s34*s45^2 - 
       q10*q5^3*q7*s34^2*s45^2 - 4*q10*q3*q5^2*s45^3 - 3*q10*q5^3*s45^3 - 
       q3*q5^3*s45^3 - 11*q10*q3*q5*q7*s45^3 - 13*q10*q5^2*q7*s45^3 - 
       5*q3*q5^2*q7*s45^3 - 2*q5^3*q7*s45^3 - q3*q5^3*q7*s12*s45^3 - 
       q10*q3*q5^3*s23*s45^3 - 3*q10*q5^3*q7*s34*s45^3 - q10*q3*q5^3*s45^4 - 
       5*q10*q3*q5^2*q7*s45^4 - 3*q10*q5^3*q7*s45^4 - q3*q5^3*q7*s45^4 - 
       q10*q3*q5^3*q7*s45^5 - q10*q3*s51 - q10*q4*s51 - 7*q10*q7*s51 - 
       3*q3*q7*s51 - 2*q4*q7*s51 - 2*q10*q4*q7*s34*s51 - 
       5*q10*q3*q7*s45*s51 - q10*q3*q7*s51^2 - q10*q4*q7*s51^2]*
     ((-4*F[3, 3])/3 + F[3, 4] - (11*F[3, 5])/3 + (4*F[3, 6])/3 - 2*F[3, 7] - 
      (32*F[3, 8])/3 - (4*F[3, 11])/3 + F[3, 12]/3 + F[3, 13]/3 - F[3, 17] + 
      F[3, 18] + (4*F[3, 24])/3 + (4*F[3, 51])/3 + (2*F[3, 52])/3 - 
      (8*F[3, 55])/3 - (4*F[3, 56])/3 - 2*F[3, 57] + 2*F[3, 59] + 
      4*F[3, 61] + (2*F[1, 1, 1]^3)/3 + (2*F[1, 1, 1]^2*F[1, 1, 2])/3 + 
      (8*F[1, 1, 1]*F[1, 1, 2]^2)/3 - (22*F[1, 1, 2]^3)/9 - 
      2*F[1, 1, 1]*F[1, 1, 3]^2 - (2*F[1, 1, 1]^2*F[1, 1, 4])/3 - 
      (4*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 4])/3 - (2*F[1, 1, 2]^2*F[1, 1, 4])/
       3 + F[1, 1, 3]^2*F[1, 1, 4] - (4*F[1, 1, 1]*F[1, 1, 4]^2)/3 + 
      (8*F[1, 1, 2]*F[1, 1, 4]^2)/3 + F[1, 1, 3]*F[1, 1, 4]^2 + 
      (2*F[1, 1, 2]^2*F[1, 1, 5])/3 - (4*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5])/
       3 - (F[1, 1, 4]^2*F[1, 1, 5])/3 + (4*F[1, 1, 2]*F[1, 1, 5]^2)/3 - 
      (F[1, 1, 4]*F[1, 1, 5]^2)/3 + (2*F[1, 1, 3]^2*F[1, 1, 6])/3 + 
      (2*F[1, 1, 3]*F[1, 1, 6]^2)/3 - (4*F[1, 1, 6]^3)/3 - 
      (2*F[1, 1, 1]^2*F[1, 1, 8])/3 - (4*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 8])/
       3 - (2*F[1, 1, 2]^2*F[1, 1, 8])/3 + F[1, 1, 3]^2*F[1, 1, 8] + 
      (4*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8])/3 + 
      (4*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 8])/3 - 2*F[1, 1, 3]*F[1, 1, 4]*
       F[1, 1, 8] + (F[1, 1, 4]^2*F[1, 1, 8])/3 - (4*F[1, 1, 1]*F[1, 1, 8]^2)/
       3 + (2*F[1, 1, 2]*F[1, 1, 8]^2)/3 + F[1, 1, 3]*F[1, 1, 8]^2 + 
      (F[1, 1, 4]*F[1, 1, 8]^2)/3 + (2*F[1, 1, 8]^3)/3 - 
      (2*F[1, 1, 1]^2*F[1, 1, 9])/3 - (4*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 9])/
       3 - (4*F[1, 1, 2]^2*F[1, 1, 9])/3 + (4*F[1, 1, 3]^2*F[1, 1, 9])/3 + 
      (4*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 9])/3 + 
      (8*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9])/3 - (7*F[1, 1, 4]^2*F[1, 1, 9])/
       3 + 2*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9] - F[1, 1, 5]^2*F[1, 1, 9] - 
      4*F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 9] + 2*F[1, 1, 6]^2*F[1, 1, 9] + 
      (4*F[1, 1, 1]*F[1, 1, 8]*F[1, 1, 9])/3 + 
      (4*F[1, 1, 2]*F[1, 1, 8]*F[1, 1, 9])/3 - 
      (4*F[1, 1, 4]*F[1, 1, 8]*F[1, 1, 9])/3 - (2*F[1, 1, 8]^2*F[1, 1, 9])/
       3 - (4*F[1, 1, 1]*F[1, 1, 9]^2)/3 + (10*F[1, 1, 2]*F[1, 1, 9]^2)/3 + 
      (4*F[1, 1, 3]*F[1, 1, 9]^2)/3 - (7*F[1, 1, 4]*F[1, 1, 9]^2)/3 - 
      F[1, 1, 5]*F[1, 1, 9]^2 + 2*F[1, 1, 6]*F[1, 1, 9]^2 + 
      (4*F[1, 1, 8]*F[1, 1, 9]^2)/3 - (32*F[1, 1, 9]^3)/9 - 
      2*F[1, 1, 1]^2*F[1, 1, 10] - 2*F[1, 1, 3]^2*F[1, 1, 10] + 
      (8*F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 10])/3 - (4*F[1, 1, 6]^2*F[1, 1, 10])/
       3 + 2*F[1, 1, 8]^2*F[1, 1, 10] + (4*F[1, 1, 3]*F[1, 1, 9]*F[1, 1, 10])/
       3 - (2*F[1, 1, 9]^2*F[1, 1, 10])/3 - 2*F[1, 1, 3]*F[1, 1, 10]^2 + 
      2*F[1, 1, 9]*F[1, 1, 10]^2 + 4*F[1, 1, 1]*F[2, 1, 1] + 
      4*F[1, 1, 3]*F[2, 1, 1] + (4*F[1, 1, 1]*F[2, 1, 2])/3 + 
      (4*F[1, 1, 4]*F[2, 1, 2])/3 - 4*F[1, 1, 2]*F[2, 1, 3] - 
      4*F[1, 1, 4]*F[2, 1, 3] - (4*F[1, 1, 2]*F[2, 1, 4])/3 - 
      (4*F[1, 1, 5]*F[2, 1, 4])/3 + (4*F[1, 1, 1]*F[2, 1, 9])/3 + 
      (4*F[1, 1, 8]*F[2, 1, 9])/3 + (8*F[1, 1, 1]*F[2, 1, 11])/3 - 
      (20*F[1, 1, 2]*F[2, 1, 11])/3 - (8*F[1, 1, 4]*F[2, 1, 11])/3 - 
      (8*F[1, 1, 8]*F[2, 1, 11])/3 - (28*F[1, 1, 9]*F[2, 1, 11])/3 - 
      4*F[1, 1, 8]*F[2, 1, 12] - 4*F[1, 1, 9]*F[2, 1, 12] - 
      (8*F[1, 1, 6]*F[2, 1, 14])/3 - (8*F[1, 1, 10]*F[2, 1, 14])/3 - 
      (16*F[1, 1, 9]*F[2, 1, 15])/3 - (16*F[1, 1, 10]*F[2, 1, 15])/3 - 
      (46*F[1, 1, 1]*tci[1, 1]^2)/9 + (4*F[1, 1, 2]*tci[1, 1]^2)/9 + 
      (F[1, 1, 3]*tci[1, 1]^2)/3 + (4*F[1, 1, 4]*tci[1, 1]^2)/9 - 
      (4*F[1, 1, 5]*tci[1, 1]^2)/9 + (8*F[1, 1, 6]*tci[1, 1]^2)/9 + 
      (73*F[1, 1, 8]*tci[1, 1]^2)/9 - (14*F[1, 1, 9]*tci[1, 1]^2)/9 - 
      (4*F[1, 1, 10]*tci[1, 1]^2)/3 + 4*F[1, 2, 6]*tci[1, 1]^2 - 
      4*F[1, 2, 9]*tci[1, 1]^2 - (2*F[1, 1, 1]^2*tci[1, 2])/3 + 
      (4*F[1, 1, 1]*F[1, 1, 2]*tci[1, 2])/3 + (8*F[1, 1, 2]^2*tci[1, 2])/3 + 
      4*F[1, 1, 1]*F[1, 1, 3]*tci[1, 2] + (8*F[1, 1, 1]*F[1, 1, 4]*tci[1, 2])/
       3 - (4*F[1, 1, 2]*F[1, 1, 4]*tci[1, 2])/3 - 2*F[1, 1, 3]*F[1, 1, 4]*
       tci[1, 2] + (4*F[1, 1, 2]*F[1, 1, 5]*tci[1, 2])/3 + 
      (2*F[1, 1, 4]*F[1, 1, 5]*tci[1, 2])/3 + (F[1, 1, 5]^2*tci[1, 2])/3 - 
      (4*F[1, 1, 3]*F[1, 1, 6]*tci[1, 2])/3 - (2*F[1, 1, 6]^2*tci[1, 2])/3 + 
      (8*F[1, 1, 1]*F[1, 1, 8]*tci[1, 2])/3 - 
      (4*F[1, 1, 2]*F[1, 1, 8]*tci[1, 2])/3 - 2*F[1, 1, 3]*F[1, 1, 8]*
       tci[1, 2] - (2*F[1, 1, 4]*F[1, 1, 8]*tci[1, 2])/3 - 
      6*F[1, 1, 8]^2*tci[1, 2] - (4*F[1, 1, 1]*F[1, 1, 9]*tci[1, 2])/3 - 
      (8*F[1, 1, 2]*F[1, 1, 9]*tci[1, 2])/3 - 
      (8*F[1, 1, 3]*F[1, 1, 9]*tci[1, 2])/3 + 
      (14*F[1, 1, 4]*F[1, 1, 9]*tci[1, 2])/3 - 2*F[1, 1, 5]*F[1, 1, 9]*
       tci[1, 2] + 4*F[1, 1, 6]*F[1, 1, 9]*tci[1, 2] - 
      (8*F[1, 1, 8]*F[1, 1, 9]*tci[1, 2])/3 + F[1, 1, 9]^2*tci[1, 2] + 
      4*F[1, 1, 1]*F[1, 1, 10]*tci[1, 2] + 4*F[1, 1, 3]*F[1, 1, 10]*
       tci[1, 2] - (8*F[1, 1, 6]*F[1, 1, 10]*tci[1, 2])/3 - 
      4*F[1, 1, 8]*F[1, 1, 10]*tci[1, 2] - 
      (4*F[1, 1, 9]*F[1, 1, 10]*tci[1, 2])/3 + 2*F[1, 1, 10]^2*tci[1, 2] - 
      4*F[1, 1, 2]*F[1, 2, 6]*tci[1, 2] - 4*F[1, 1, 4]*F[1, 2, 6]*tci[1, 2] + 
      4*F[1, 1, 8]*F[1, 2, 9]*tci[1, 2] + 4*F[1, 1, 9]*F[1, 2, 9]*tci[1, 2] - 
      8*F[2, 1, 1]*tci[1, 2] - (8*F[2, 1, 2]*tci[1, 2])/3 + 
      4*F[2, 1, 3]*tci[1, 2] - (8*F[2, 1, 9]*tci[1, 2])/3 + 
      (8*F[2, 1, 11]*tci[1, 2])/3 + 4*F[2, 1, 12]*tci[1, 2] + 
      (5*tci[1, 2]^3)/3 + (25*tci[1, 1]^2*tcr[1, 1])/9 + 
      (20*tci[1, 2]*tcr[1, 1]^2)/3 - (4*tcr[1, 1]^3)/3 + 
      (7*tci[1, 1]^2*tcr[1, 2])/3 - 4*tci[1, 2]*tcr[1, 1]*tcr[1, 2] - 
      (4*tcr[1, 2]^3)/3 + (64*tci[1, 2]*tcr[2, 1])/3 - 
      (20*tcr[1, 1]*tcr[2, 1])/3 + 4*tcr[3, 1] + tcr[3, 2] - 
      (11*tcr[3, 3])/6))/2 + 
   (r[6*q2 - q3 - q5 - 3*q7 - 3*q8 - 3*q2*q3*s12 - q3*q5*s12 + 4*q2*q7*s12 + 
       q3*q7*s12 + q4*q7*s12 - q5*q7*s12 - 2*q2*q8*s12 + q3*q8*s12 - 
       q8^2*s12 - q3*q4*q5*s12^2 - q2*q3*q7*s12^2 - q3*q5*q7*s12^2 - 
       q2*q7*q8*s12^2 - q8^3*s12^2 - q10*q3*s23 + q10*q4*s23 - q10*q5*s23 - 
       q3*q5*s23 - q10*q3*q5*s23^2 - q3*q4*q5*s23^2 - q1*q2*s34 - 
       q10*q5*s34 + q10*q7*s34 - 2*q2*q7*s34 + q4*q7*s34 - q5*q7*s34 + 
       q1*q8*s34 + 2*q8^2*s34 + 3*q8^3*s12*s34 + q10*q4*q7*s34^2 - 
       q10*q5*q7*s34^2 - q1*q8^2*s34^2 - 3*q8^3*s34^2 + q1*q8^3*s34^3 - 
       2*q1*q2*s45 - 2*q10*q3*s45 + 4*q2*q3*s45 - 3*q10*q5*s45 - 
       2*q3*q5*s45 - 2*q10*q7*s45 - 4*q3*q7*s45 - 2*q5*q7*s45 + 2*q1*q8*s45 + 
       q2*q8*s45 - 3*q3*q8*s45 - q8^2*s45 - q3*q5*q7*s12*s45 - 
       q7*q8^3*s12^2*s45 - q10*q3*q5*s23*s45 - 3*q10*q5*q7*s34*s45 - 
       3*q8^3*s34*s45 + 2*q1*q8^3*s34^2*s45 - 2*q1*q2*q3*s45^2 - 
       2*q10*q3*q5*s45^2 - 4*q10*q3*q7*s45^2 - 4*q10*q5*q7*s45^2 - 
       2*q3*q5*q7*s45^2 + 2*q1*q3*q8*s45^2 + q1*q8^2*s45^2 + 
       q1*q8^3*s34*s45^2 - 2*q10*q3*q5*q7*s45^3 + 2*q1*q2*s51 - q10*q3*s51 - 
       4*q2*q3*s51 + q10*q4*s51 - 2*q1*q7*s51 + q10*q7*s51 + 5*q2*q7*s51 + 
       2*q3*q7*s51 + q2*q8*s51 + q3*q8*s51 + q8^2*s51 - 3*q2*q3*q7*s12*s51 + 
       q7*q8^3*s12^2*s51 - q1*q2*q7*s34*s51 + 3*q8^3*s34*s51 - 
       2*q1*q8^3*s34^2*s51 + 2*q1*q2*q3*s45*s51 - q1*q3*q7*s45*s51 - 
       3*q10*q3*q7*s45*s51 - q1*q3*q8*s45*s51 - q1*q8^2*s45*s51 + 
       q3*q8^2*s45*s51 + 3*q8^3*s45*s51 - 4*q1*q8^3*s34*s45*s51 - 
       q1*q3*q8^2*s45^2*s51 - 2*q1*q8^3*s45^2*s51 - 2*q1*q2*q3*s51^2 + 
       2*q1*q2*q7*s51^2 + q1*q3*q7*s51^2 - q10*q3*q7*s51^2 - 
       4*q2*q3*q7*s51^2 + q10*q4*q7*s51^2 + q1*q3*q8*s51^2 + q1*q8^2*s51^2 - 
       q2*q7*q8^3*s12^2*s51^2 + q1*q8^3*s34*s51^2 + q1*q3*q8^2*s45*s51^2 + 
       2*q1*q8^3*s45*s51^2 + q1*q3*q8^3*s45^2*s51^2 - 2*q1*q2*q3*q7*s51^3]*
     (2*F[3, 10] - tci[1, 2]^3 + (7*tci[1, 1]^2*tcr[1, 1])/3 - 
      6*tci[1, 2]*tcr[1, 1]^2 + (2*tcr[1, 1]^3)/3 - (7*tci[1, 1]^2*tcr[1, 2])/
       3 + 4*tci[1, 2]*tcr[1, 1]*tcr[1, 2] + (4*tcr[1, 2]^3)/3 - 
      8*tci[1, 2]*tcr[2, 1] - 4*tcr[3, 1] - tcr[3, 2] + (11*tcr[3, 3])/6))/
    2 + (r[2*q10 - q3 - q5 - 2*q9 - q3*q5*s12 - q3*q7*s12 + q4*q7*s12 - 
       q5*q7*s12 - q3*q4*q5*s12^2 - q3*q5*q7*s12^2 + 4*q1*q10*s23 - 
       q10*q3*s23 + q10*q4*s23 - 2*q10*q5*s23 - q3*q5*s23 - 2*q1*q9*s23 + 
       q5*q9*s23 - q9^2*s23 - q1*q10*q5*s23^2 - q10*q3*q5*s23^2 - 
       q3*q4*q5*s23^2 - 2*q1*q10*q9*s23^2 - 2*q10*q5*s34 + q10*q7*s34 + 
       q4*q7*s34 - q5*q7*s34 + q5*q9*s34 + q9^2*s34 - q10*q2*q5*s34^2 + 
       q10*q4*q7*s34^2 - q10*q5*q7*s34^2 + q2*q5*q9*s34^2 + q2*q9^2*s34^2 - 
       5*q1*q10*s45 - 2*q10*q2*s45 - 2*q10*q3*s45 - 2*q3*q5*s45 - 
       2*q10*q7*s45 - 3*q3*q7*s45 - 2*q5*q7*s45 + q1*q9*s45 + 2*q2*q9*s45 - 
       3*q5*q9*s45 - q9^2*s45 - q3*q5*q7*s12*s45 + 3*q1*q10*q5*s23*s45 - 
       q10*q3*q5*s23*s45 + q10*q2*q5*s34*s45 - 3*q10*q5*q7*s34*s45 - 
       q2*q5*q9*s34*s45 - q2*q9^2*s34*s45 + q5*q9^2*s34*s45 + 
       3*q9^3*s34*s45 + q2*q5*q9^2*s34^2*s45 + 2*q2*q9^3*s34^2*s45 + 
       2*q1*q10*q2*s45^2 - 4*q1*q10*q5*s45^2 - 2*q10*q2*q5*s45^2 - 
       2*q10*q3*q5*s45^2 - 4*q10*q3*q7*s45^2 - 4*q10*q5*q7*s45^2 - 
       2*q3*q5*q7*s45^2 + 2*q2*q5*q9*s45^2 + q2*q9^2*s45^2 - 
       q2*q5*q9^2*s34*s45^2 - 2*q2*q9^3*s34*s45^2 + q2*q5*q9^3*s34^2*s45^2 + 
       2*q1*q10*q2*q5*s45^3 - 2*q10*q3*q5*q7*s45^3 - 2*q1*q10*s51 - 
       q10*q2*s51 - q10*q3*s51 + q10*q4*s51 + q10*q7*s51 - q3*q7*s51 + 
       q1*q9*s51 + q2*q9*s51 + 2*q9^2*s51 + 3*q9^3*s23*s51 + 
       2*q1*q10*q9^2*s23^2*s51 + 3*q9^3*s34*s51 + q2*q9^3*s34^2*s51 + 
       q1*q10*q2*s45*s51 - 3*q10*q3*q7*s45*s51 - 3*q9^3*s45*s51 - 
       4*q2*q9^3*s34*s45*s51 + q2*q9^3*s45^2*s51 - q10*q3*q7*s51^2 + 
       q10*q4*q7*s51^2 - q2*q9^2*s51^2 - 3*q9^3*s51^2 - 
       q1*q10*q9^3*s23^2*s51^2 - 2*q2*q9^3*s34*s51^2 + 2*q2*q9^3*s45*s51^2 + 
       q2*q9^3*s51^3]*(-2*F[3, 7] - tci[1, 2]^3/3 + 2*tci[1, 1]^2*tcr[1, 2] + 
      3*tcr[3, 3]))/2 + (r[-q1 + q10 - 4*q9 + 10*q1*q10*s23 - 2*q1*q5*s23 + 
       7*q10*q5*s23 - 8*q1*q9*s23 - 8*q10*q9*s23 - 3*q5*q9*s23 - 8*q9^2*s23 + 
       3*q1*q10*q5*s23^2 - 5*q1*q10*q9*s23^2 - 2*q10*q2*s34 - q1*q5*s34 + 
       7*q10*q5*s34 - 3*q10*q9*s34 - 4*q5*q9*s34 - 12*q9^2*s34 + 
       3*q10*q2*q5*s34^2 - q2*q5*q9*s34^2 - 4*q2*q9^2*s34^2 - 2*q1*q10*s45 + 
       2*q10*q2*s45 + 3*q1*q5*s45 - 9*q10*q5*s45 + 3*q1*q9*s45 + 
       4*q5*q9*s45 + 12*q9^2*s45 - 9*q1*q10*q5*s23*s45 + q1*q2*q5*s34*s45 - 
       3*q10*q2*q5*s34*s45 + 2*q2*q5*q9*s34*s45 + 12*q2*q9^2*s34*s45 - 
       4*q5*q9^2*s34*s45 - 4*q2*q5*q9^2*s34^2*s45 - 2*q1*q10*q2*s45^2 + 
       10*q1*q10*q5*s45^2 - q1*q2*q5*s45^2 + 4*q10*q2*q5*s45^2 - 
       q2*q5*q9*s45^2 - 4*q2*q9^2*s45^2 + 4*q2*q5*q9^2*s34*s45^2 - 
       4*q1*q10*q2*q5*s45^3 + 7*q1*q10*s51 + q10*q2*s51 - 5*q1*q9*s51 - 
       5*q10*q9*s51 + q2*q9*s51 + 12*q9^2*s51 - 18*q1*q10*q9*s23*s51 + 
       4*q1*q9^2*s23*s51 + 4*q10*q9^2*s23*s51 + 4*q1*q10*q9^2*s23^2*s51 + 
       8*q2*q9^2*s34*s51 - q1*q10*q2*s45*s51 - 8*q2*q9^2*s45*s51 - 
       5*q1*q10*q9*s51^2 - 4*q2*q9^2*s51^2 + 4*q1*q10*q9^2*s23*s51^2]*
     (-2*F[3, 33] - tci[1, 2]^3/3 + 2*tci[1, 1]^2*tcr[1, 2] + 3*tcr[3, 3]))/
    2 + (r[-4*q2 + 2*q5 - 4*q9 - 2*q2^2*s12 + q2*q5*s12 + 2*q1*q10*s23 - 
       2*q1*q5*s23 + 3*q10*q5*s23 - 2*q1*q9*s23 - 2*q10*q9*s23 + q5*q9*s23 + 
       q1*q10*q5*s23^2 - q1*q10*q9*s23^2 - 4*q10*q2*s34 - 2*q2^2*s34 - 
       2*q1*q5*s34 + 4*q10*q5*s34 + q2*q5*s34 - 2*q10*q9*s34 - 2*q2*q9*s34 + 
       2*q5*q9*s34 - 2*q10*q2^2*s34^2 + 2*q10*q2*q5*s34^2 + 
       2*q2*q5*q9*s34^2 + q1*q10*s45 - 4*q1*q2*s45 + 8*q10*q2*s45 + 
       4*q2^2*s45 + 8*q1*q5*s45 - 10*q10*q5*s45 - 2*q2*q5*s45 + q1*q9*s45 + 
       2*q2*q9*s45 - 2*q5*q9*s45 - 5*q1*q10*q5*s23*s45 + 7*q10*q2^2*s34*s45 + 
       2*q2^3*s34*s45 + 4*q1*q2*q5*s34*s45 - 8*q10*q2*q5*s34*s45 - 
       2*q2*q5*q9*s34*s45 + 2*q10*q2^3*s34^2*s45 - 2*q10*q2^2*q5*s34^2*s45 - 
       8*q1*q10*q2*s45^2 + 5*q1*q2^2*s45^2 - 7*q10*q2^2*s45^2 + 
       11*q1*q10*q5*s45^2 - 10*q1*q2*q5*s45^2 + 11*q10*q2*q5*s45^2 + 
       q2*q5*q9*s45^2 - 2*q10*q2^3*s34*s45^2 - 3*q1*q2^2*q5*s34*s45^2 + 
       5*q10*q2^2*q5*s34*s45^2 + q10*q2^3*q5*s34^2*s45^2 + 
       7*q1*q10*q2^2*s45^3 - 2*q1*q2^3*s45^3 + 2*q10*q2^3*s45^3 - 
       11*q1*q10*q2*q5*s45^3 + 5*q1*q2^2*q5*s45^3 - 5*q10*q2^2*q5*s45^3 + 
       q1*q2^3*q5*s34*s45^3 - q10*q2^3*q5*s34*s45^3 - 2*q1*q10*q2^3*s45^4 + 
       5*q1*q10*q2^2*q5*s45^4 - q1*q2^3*q5*s45^4 + q10*q2^3*q5*s45^4 - 
       q1*q10*q2^3*q5*s45^5 + 2*q1*q10*s51 + q10*q2*s51 + 2*q2^2*s51 - 
       q1*q9*s51 - 2*q10*q9*s51 + q2*q9*s51 + q2^3*s12*s51 - 
       2*q1*q10*q9*s23*s51 + 2*q10*q2^2*s34*s51 + q2^3*s34*s51 + 
       q10*q2^3*s34^2*s51 - q1*q10*q2*s45*s51 - 2*q10*q2^2*s45*s51 - 
       2*q2^3*s45*s51 - q10*q2^3*s34*s45*s51 + 2*q1*q10*q2^2*s45^2*s51 + 
       q10*q2^3*s45^2*s51 - q1*q10*q2^3*s45^3*s51 - 2*q1*q10*q9*s51^2]*
     (2*F[3, 38] - tci[1, 2]^3/3 + 2*tci[1, 1]^2*tcr[1, 2] + 3*tcr[3, 3]))/
    2 + (r[4*q10 - q3 + 2*q4 + 3*q5 + 5*q7 - 3*q8 + 3*q2*q3*s12 - q3*q5*s12 - 
       6*q3*q7*s12 + 2*q4*q7*s12 + q5*q7*s12 - q7^2*s12 - 2*q2*q8*s12 + 
       q3*q8*s12 - 2*q3*q4*q5*s12^2 + q2*q3*q7*s12^2 - q3*q5*q7*s12^2 - 
       q2*q7*q8*s12^2 + q10*q3*s23 + q10*q4*s23 + 3*q10*q5*s23 + q3*q5*s23 - 
       2*q3*q4*q5*s12*s23 + q10*q3*q5*s23^2 - q3*q4*q5*s23^2 + 2*q10*q4*s34 + 
       4*q10*q5*s34 + 8*q10*q7*s34 + 2*q4*q7*s34 + 2*q5*q7*s34 + q1*q8*s34 + 
       2*q10*q4*q7*s34^2 + 2*q10*q5*q7*s34^2 + 2*q10*q3*s45 - 3*q2*q3*s45 + 
       5*q10*q5*s45 + 2*q3*q5*s45 + 10*q10*q7*s45 + 4*q3*q7*s45 + 
       4*q5*q7*s45 + 2*q1*q8*s45 + q2*q8*s45 - 2*q3*q8*s45 - 
       q3*q5*q7*s12*s45 - q3*q7^2*s12*s45 - q3*q5*q7^2*s12^2*s45 + 
       q10*q3*q5*s23*s45 + 6*q10*q5*q7*s34*s45 + q1*q2*q3*s45^2 + 
       2*q10*q3*q5*s45^2 + 4*q10*q3*q7*s45^2 + 6*q10*q5*q7*s45^2 + 
       2*q3*q5*q7*s45^2 + q1*q3*q8*s45^2 + 2*q10*q3*q5*q7*s45^3 + 
       q10*q3*s51 + 3*q2*q3*s51 + q10*q4*s51 + 2*q1*q7*s51 + 5*q10*q7*s51 - 
       6*q3*q7*s51 + 2*q4*q7*s51 - 2*q1*q8*s51 - q2*q8*s51 + 2*q3*q8*s51 + 
       3*q2*q3*q7*s12*s51 - 2*q2*q7*q8*s12*s51 + 2*q10*q4*q7*s34*s51 - 
       q1*q2*q3*s45*s51 + 3*q1*q3*q7*s45*s51 + 3*q10*q3*q7*s45*s51 + 
       q3*q7^2*s45*s51 - 2*q1*q3*q8*s45*s51 + 2*q1*q2*q3*s51^2 - 
       2*q1*q3*q7*s51^2 + q10*q3*q7*s51^2 + 4*q2*q3*q7*s51^2 + 
       q10*q4*q7*s51^2 + q1*q7^2*s51^2 + 2*q1*q3*q8*s51^2 - 
       2*q2*q7*q8*s51^2 + q1*q3*q7^2*s45*s51^2 + 2*q1*q2*q3*q7*s51^3]*
     (2*F[3, 52] - tci[1, 2]^3/3 + 2*tci[1, 1]^2*tcr[1, 2] + 3*tcr[3, 3]))/
    2 + (r[-4*q2 - q7 + q8 + 7*q2*q3*s12 - 4*q2*q7*s12 - 2*q3*q7*s12 - 
       4*q2*q8*s12 - 3*q3*q8*s12 + 6*q7*q8*s12 - 12*q8^2*s12 + 
       3*q2*q3*q7*s12^2 - q2*q7*q8*s12^2 - 4*q7*q8^2*s12^2 + q1*q2*s34 + 
       2*q2*q7*s34 + q1*q8*s34 + 12*q8^2*s34 - 4*q1*q8^2*s34^2 + 
       2*q1*q2*s45 - 7*q2*q3*s45 + q3*q7*s45 + 3*q2*q8*s45 + 4*q3*q8*s45 + 
       12*q8^2*s45 - 8*q1*q8^2*s34*s45 + 3*q1*q2*q3*s45^2 - q1*q3*q8*s45^2 - 
       4*q1*q8^2*s45^2 - 2*q1*q2*s51 + 9*q2*q3*s51 - 3*q2*q7*s51 - 
       3*q3*q7*s51 - 5*q2*q8*s51 - 4*q3*q8*s51 + 2*q7*q8*s51 - 12*q8^2*s51 + 
       9*q2*q3*q7*s12*s51 - 10*q2*q7*q8*s12*s51 + 4*q2*q8^2*s12*s51 - 
       4*q7*q8^2*s12*s51 + 4*q2*q7*q8^2*s12^2*s51 + q1*q2*q7*s34*s51 + 
       8*q1*q8^2*s34*s51 - 3*q1*q2*q3*s45*s51 + q1*q3*q7*s45*s51 + 
       2*q1*q3*q8*s45*s51 + 12*q1*q8^2*s45*s51 - 4*q3*q8^2*s45*s51 + 
       4*q1*q3*q8^2*s45^2*s51 + 4*q1*q2*q3*s51^2 - 2*q1*q2*q7*s51^2 - 
       q1*q3*q7*s51^2 + 10*q2*q3*q7*s51^2 - q1*q3*q8*s51^2 - 
       5*q2*q7*q8*s51^2 - 4*q1*q8^2*s51^2 + 4*q2*q7*q8^2*s12*s51^2 - 
       4*q1*q3*q8^2*s45*s51^2 + 4*q1*q2*q3*q7*s51^3]*
     (-2*F[3, 53] - tci[1, 2]^3/3 + 2*tci[1, 1]^2*tcr[1, 2] + 3*tcr[3, 3]))/
    2 + (r[-9*q2 + 3*q7 + 6*q8 - 2*q2^2*s12 + 4*q2*q3*s12 - 4*q2*q7*s12 - 
       2*q3*q7*s12 + 4*q2*q8*s12 - 2*q3*q8*s12 + q2*q3*q7*s12^2 + 
       2*q2*q7*q8*s12^2 + 2*q1*q2*s34 + q2^2*s34 + 2*q2*q7*s34 - 
       2*q1*q8*s34 + 4*q1*q2*s45 + 3*q2^2*s45 - 5*q2*q3*s45 + q3*q7*s45 - 
       4*q1*q8*s45 - 2*q2*q8*s45 + 4*q3*q8*s45 - 2*q1*q2^2*s34*s45 - 
       q2^3*s34*s45 - q1*q2^2*s45^2 + 2*q1*q2*q3*s45^2 - 2*q1*q3*q8*s45^2 + 
       q1*q2^3*s34*s45^2 - 4*q1*q2*s51 - 4*q2^2*s51 + 5*q2*q3*s51 + 
       2*q1*q7*s51 - 5*q2*q7*s51 - 3*q3*q7*s51 + 2*q1*q8*s51 - 2*q3*q8*s51 - 
       2*q2^3*s12*s51 + q2^2*q3*s12*s51 + 3*q2*q3*q7*s12*s51 + 
       2*q2*q7*q8*s12*s51 + q1*q2^2*s34*s51 + q2^3*s34*s51 + 
       q1*q2*q7*s34*s51 + 4*q1*q2^2*s45*s51 + 4*q2^3*s45*s51 - 
       3*q1*q2*q3*s45*s51 - 2*q2^2*q3*s45*s51 + q1*q3*q7*s45*s51 + 
       2*q1*q3*q8*s45*s51 - q1*q2^3*s34*s45*s51 - 2*q1*q2^3*s45^2*s51 + 
       q1*q2^2*q3*s45^2*s51 - 2*q1*q2^2*s51^2 - 4*q2^3*s51^2 + 
       2*q1*q2*q3*s51^2 + 3*q2^2*q3*s51^2 - 2*q1*q2*q7*s51^2 - 
       q1*q3*q7*s51^2 + 3*q2*q3*q7*s51^2 - q1*q3*q8*s51^2 + q2*q7*q8*s51^2 + 
       3*q2^3*q3*s12*s51^2 - 2*q2^3*q7*s12*s51^2 + q2^3*q3*q7*s12^2*s51^2 + 
       q1*q2^3*s34*s51^2 + q2^3*q7*s34*s51^2 + 2*q1*q2^3*s45*s51^2 - 
       2*q1*q2^2*q3*s45*s51^2 - 3*q2^3*q3*s45*s51^2 + 
       q1*q2^3*q3*s45^2*s51^2 - 2*q1*q2^3*s51^3 + q1*q2^2*q3*s51^3 + 
       3*q2^3*q3*s51^3 - 4*q2^3*q7*s51^3 + q1*q2*q3*q7*s51^3 + 
       3*q2^3*q3*q7*s12*s51^3 + q1*q2^3*q7*s34*s51^3 - q1*q2^3*q3*s45*s51^3 + 
       q1*q2^3*q3*s51^4 - 2*q1*q2^3*q7*s51^4 + 3*q2^3*q3*q7*s51^4 + 
       q1*q2^3*q3*q7*s51^5]*(2*F[3, 57] - tci[1, 2]^3/3 + 
      2*tci[1, 1]^2*tcr[1, 2] + 3*tcr[3, 3]))/2 + 
   (r[-q1 + 6*q10 + 6*q2 + 6*q3 + 2*q4 - 3*q5 - q7 - 6*q8 - q2*q3*s12 - 
       q3*q5*s12 + 4*q2*q7*s12 + 3*q3*q7*s12 + q4*q7*s12 - q5*q7*s12 - 
       4*q2*q8*s12 + 2*q3*q8*s12 - q3*q4*q5*s12^2 - q3^2*q7*s12^2 - 
       q3*q5*q7*s12^2 - 2*q2*q7*q8*s12^2 + 2*q10*q3*s23 + q3^2*s23 + 
       2*q10*q4*s23 - 4*q10*q5*s23 - 2*q3*q5*s23 - 2*q3*q4*q5*s12*s23 - 
       2*q10*q3*q5*s23^2 - 2*q3*q4*q5*s23^2 - q1*q2*s34 + 2*q10*q4*s34 - 
       3*q10*q5*s34 + 3*q10*q7*s34 - 2*q2*q7*s34 + q4*q7*s34 - q5*q7*s34 + 
       2*q1*q8*s34 + q10*q4*q7*s34^2 - q10*q5*q7*s34^2 - 2*q1*q2*s45 + 
       2*q10*q3*s45 + 3*q2*q3*s45 + q3^2*s45 - 4*q10*q5*s45 - 2*q3*q5*s45 + 
       3*q10*q7*s45 - q3*q7*s45 - 2*q5*q7*s45 + 4*q1*q8*s45 + 2*q2*q8*s45 - 
       4*q3*q8*s45 + q3^2*q7*s12*s45 - q3*q5*q7*s12*s45 + q10*q3^2*s23*s45 - 
       2*q10*q3*q5*s23*s45 - 3*q10*q5*q7*s34*s45 - 2*q1*q2*q3*s45^2 + 
       q10*q3^2*s45^2 - 2*q10*q3*q5*s45^2 + q3^2*q7*s45^2 - 
       4*q10*q5*q7*s45^2 - 2*q3*q5*q7*s45^2 + 2*q1*q3*q8*s45^2 + 
       q10*q3^2*q7*s45^3 - 2*q10*q3*q5*q7*s45^3 + 2*q1*q2*s51 + q10*q3*s51 - 
       3*q2*q3*s51 + 2*q10*q4*s51 - 2*q1*q7*s51 + 7*q10*q7*s51 + 
       5*q2*q7*s51 + 6*q3*q7*s51 + 2*q4*q7*s51 - 2*q1*q8*s51 + 2*q3*q8*s51 + 
       2*q2*q3^2*s12*s51 - q2*q3*q7*s12*s51 - 2*q3^2*q7*s12*s51 - 
       2*q2*q7*q8*s12*s51 + q2*q3^2*q7*s12^2*s51 - q1*q2*q7*s34*s51 + 
       2*q10*q4*q7*s34*s51 + 2*q1*q2*q3*s45*s51 + q10*q3^2*s45*s51 - 
       q2*q3^2*s45*s51 - q1*q3*q7*s45*s51 + 3*q10*q3*q7*s45*s51 + 
       2*q3^2*q7*s45*s51 - 2*q1*q3*q8*s45*s51 + 2*q10*q3^2*q7*s45^2*s51 - 
       2*q1*q2*q3*s51^2 + q2*q3^2*s51^2 + 2*q1*q2*q7*s51^2 + q1*q3*q7*s51^2 + 
       q10*q3*q7*s51^2 - 3*q2*q3*q7*s51^2 - q3^2*q7*s51^2 + 
       2*q10*q4*q7*s51^2 + q1*q3*q8*s51^2 - q2*q7*q8*s51^2 + 
       2*q2*q3^2*q7*s12*s51^2 + q10*q3^2*q7*s45*s51^2 - 2*q1*q2*q3*q7*s51^3 + 
       q2*q3^2*q7*s51^3]*(-2*F[3, 59] + 4*tcr[3, 3]))/2 + 
   (r[-5*q10 - 4*q3 + 2*q4 - 5*q5 - 4*q7 - 3*q3*q5*s12 - 3*q3*q7*s12 + 
       q4*q7*s12 - q5*q7*s12 - q3*q4*q5*s12^2 - q3*q5*q7*s12^2 - q10^2*s23 - 
       2*q10*q3*s23 + 2*q10*q4*s23 - 8*q10*q5*s23 - 6*q3*q5*s23 - 
       2*q3*q4*q5*s12*s23 - 4*q10*q3*q5*s23^2 - 2*q3*q4*q5*s23^2 - 
       3*q10^2*s34 + 2*q10*q4*s34 - 5*q10*q5*s34 - 5*q10*q7*s34 + q4*q7*s34 - 
       q5*q7*s34 - 2*q10^2*q7*s34^2 + q10*q4*q7*s34^2 - q10*q5*q7*s34^2 - 
       12*q10^2*s45 - 10*q10*q3*s45 - 18*q10*q5*s45 - 7*q3*q5*s45 - 
       24*q10*q7*s45 - 11*q3*q7*s45 - 6*q5*q7*s45 - 3*q3*q5*q7*s12*s45 - 
       2*q10^3*s23*s45 - 2*q10^2*q3*s23*s45 - 8*q10^2*q5*s23*s45 - 
       10*q10*q3*q5*s23*s45 - 3*q10^2*q3*q5*s23^2*s45 - 4*q10^3*s34*s45 - 
       7*q10^2*q5*s34*s45 - 14*q10^2*q7*s34*s45 - 9*q10*q5*q7*s34*s45 - 
       2*q10^3*q7*s34^2*s45 - 2*q10^2*q5*q7*s34^2*s45 - 5*q10^3*s45^2 - 
       7*q10^2*q3*s45^2 - 12*q10^2*q5*s45^2 - 11*q10*q3*q5*s45^2 - 
       24*q10^2*q7*s45^2 - 21*q10*q3*q7*s45^2 - 19*q10*q5*q7*s45^2 - 
       7*q3*q5*q7*s45^2 - q10^3*q3*s23*s45^2 - 3*q10^3*q5*s23*s45^2 - 
       5*q10^2*q3*q5*s23*s45^2 - q10^3*q3*q5*s23^2*s45^2 - 
       3*q10^3*q5*s34*s45^2 - 7*q10^3*q7*s34*s45^2 - 9*q10^2*q5*q7*s34*
        s45^2 - q10^3*q5*q7*s34^2*s45^2 - 2*q10^3*q3*s45^3 - 
       3*q10^3*q5*s45^3 - 5*q10^2*q3*q5*s45^3 - 8*q10^3*q7*s45^3 - 
       12*q10^2*q3*q7*s45^3 - 12*q10^2*q5*q7*s45^3 - 11*q10*q3*q5*q7*s45^3 - 
       q10^3*q3*q5*s23*s45^3 - 3*q10^3*q5*q7*s34*s45^3 - q10^3*q3*q5*s45^4 - 
       3*q10^3*q3*q7*s45^4 - 3*q10^3*q5*q7*s45^4 - 5*q10^2*q3*q5*q7*s45^4 - 
       q10^3*q3*q5*q7*s45^5 - 2*q10^2*s51 - 2*q10*q3*s51 + 2*q10*q4*s51 - 
       4*q10*q7*s51 - 4*q3*q7*s51 + 2*q4*q7*s51 - q10^3*s34*s51 - 
       5*q10^2*q7*s34*s51 + 2*q10*q4*q7*s34*s51 - q10^3*q7*s34^2*s51 - 
       2*q10^3*s45*s51 - 2*q10^2*q3*s45*s51 - 14*q10^2*q7*s45*s51 - 
       12*q10*q3*q7*s45*s51 - 5*q10^3*q7*s34*s45*s51 - q10^3*q3*s45^2*s51 - 
       7*q10^3*q7*s45^2*s51 - 9*q10^2*q3*q7*s45^2*s51 - 
       3*q10^3*q3*q7*s45^3*s51 - 2*q10^2*q7*s51^2 - 2*q10*q3*q7*s51^2 + 
       2*q10*q4*q7*s51^2 - q10^3*q7*s34*s51^2 - 2*q10^3*q7*s45*s51^2 - 
       2*q10^2*q3*q7*s45*s51^2 - q10^3*q3*q7*s45^2*s51^2]*
     ((-16*F[3, 3])/3 - (28*F[3, 5])/3 - 6*F[3, 7] - (64*F[3, 8])/3 - 
      (8*F[3, 11])/3 + (4*F[3, 13])/3 - 4*F[3, 17] + (8*F[3, 24])/3 - 
      (2*F[3, 52])/3 + (8*F[3, 55])/3 + 2*F[3, 56] + 2*F[3, 57] - 
      2*F[3, 59] + (4*F[1, 1, 1]^2*F[1, 1, 2])/3 + 
      (16*F[1, 1, 1]*F[1, 1, 2]^2)/3 - (104*F[1, 1, 2]^3)/9 + 
      (4*F[1, 1, 3]^3)/3 - (8*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 4])/3 + 
      8*F[1, 1, 2]*F[1, 1, 4]^2 + (8*F[1, 1, 2]^2*F[1, 1, 5])/3 - 
      (16*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5])/3 - (4*F[1, 1, 4]^2*F[1, 1, 5])/
       3 + (16*F[1, 1, 2]*F[1, 1, 5]^2)/3 - (4*F[1, 1, 4]*F[1, 1, 5]^2)/3 - 
      (2*F[1, 1, 3]^2*F[1, 1, 6])/3 - (2*F[1, 1, 3]*F[1, 1, 6]^2)/3 + 
      (4*F[1, 1, 6]^3)/3 - (8*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 8])/3 + 
      (2*F[1, 1, 2]^2*F[1, 1, 8])/3 + (8*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 8])/
       3 + (10*F[1, 1, 2]*F[1, 1, 8]^2)/3 - 4*F[1, 1, 8]^3 - 
      (4*F[1, 1, 1]^2*F[1, 1, 9])/3 - (8*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 9])/
       3 - (8*F[1, 1, 2]^2*F[1, 1, 9])/3 - 2*F[1, 1, 3]^2*F[1, 1, 9] + 
      (8*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 9])/3 + 
      (16*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9])/3 - (20*F[1, 1, 4]^2*F[1, 1, 9])/
       3 + 8*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9] - 4*F[1, 1, 5]^2*F[1, 1, 9] + 
      4*F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 9] - 2*F[1, 1, 6]^2*F[1, 1, 9] + 
      (8*F[1, 1, 1]*F[1, 1, 8]*F[1, 1, 9])/3 + 
      (8*F[1, 1, 2]*F[1, 1, 8]*F[1, 1, 9])/3 - 
      (8*F[1, 1, 4]*F[1, 1, 8]*F[1, 1, 9])/3 - (4*F[1, 1, 8]^2*F[1, 1, 9])/
       3 - (8*F[1, 1, 1]*F[1, 1, 9]^2)/3 + (32*F[1, 1, 2]*F[1, 1, 9]^2)/3 - 
      2*F[1, 1, 3]*F[1, 1, 9]^2 - (20*F[1, 1, 4]*F[1, 1, 9]^2)/3 - 
      4*F[1, 1, 5]*F[1, 1, 9]^2 - 2*F[1, 1, 6]*F[1, 1, 9]^2 + 
      (8*F[1, 1, 8]*F[1, 1, 9]^2)/3 + (20*F[1, 1, 9]^3)/9 + 
      2*F[1, 1, 2]^2*F[1, 1, 10] + (4*F[1, 1, 3]^2*F[1, 1, 10])/3 - 
      (8*F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 10])/3 + (4*F[1, 1, 6]^2*F[1, 1, 10])/
       3 - 4*F[1, 1, 2]*F[1, 1, 8]*F[1, 1, 10] + 2*F[1, 1, 8]^2*F[1, 1, 10] + 
      2*F[1, 1, 2]*F[1, 1, 10]^2 + 2*F[1, 1, 8]*F[1, 1, 10]^2 - 
      4*F[1, 1, 9]*F[1, 1, 10]^2 - (32*F[1, 1, 2]*F[2, 1, 3])/3 - 
      (32*F[1, 1, 4]*F[2, 1, 3])/3 - (16*F[1, 1, 2]*F[2, 1, 4])/3 - 
      (16*F[1, 1, 5]*F[2, 1, 4])/3 + (16*F[1, 1, 1]*F[2, 1, 11])/3 - 
      (64*F[1, 1, 2]*F[2, 1, 11])/3 - (16*F[1, 1, 4]*F[2, 1, 11])/3 - 
      (16*F[1, 1, 8]*F[2, 1, 11])/3 - (80*F[1, 1, 9]*F[2, 1, 11])/3 - 
      8*F[1, 1, 8]*F[2, 1, 12] - 8*F[1, 1, 9]*F[2, 1, 12] + 
      (8*F[1, 1, 3]*F[2, 1, 13])/3 + (8*F[1, 1, 10]*F[2, 1, 13])/3 + 
      (8*F[1, 1, 6]*F[2, 1, 14])/3 + (8*F[1, 1, 10]*F[2, 1, 14])/3 + 
      8*F[1, 1, 9]*F[2, 1, 15] + 8*F[1, 1, 10]*F[2, 1, 15] + 
      (32*F[1, 1, 2]*tci[1, 1]^2)/9 + (2*F[1, 1, 3]*tci[1, 1]^2)/3 + 
      (8*F[1, 1, 4]*tci[1, 1]^2)/9 - (16*F[1, 1, 5]*tci[1, 1]^2)/9 - 
      (8*F[1, 1, 6]*tci[1, 1]^2)/9 - 2*F[1, 1, 8]*tci[1, 1]^2 - 
      12*F[1, 1, 9]*tci[1, 1]^2 + (28*F[1, 1, 10]*tci[1, 1]^2)/9 + 
      (8*F[1, 2, 2]*tci[1, 1]^2)/3 + (32*F[1, 2, 6]*tci[1, 1]^2)/3 - 
      8*F[1, 2, 9]*tci[1, 1]^2 + (8*F[1, 1, 1]*F[1, 1, 2]*tci[1, 2])/3 + 
      (14*F[1, 1, 2]^2*tci[1, 2])/3 - (4*F[1, 1, 3]^2*tci[1, 2])/3 - 
      (16*F[1, 1, 2]*F[1, 1, 4]*tci[1, 2])/3 + 
      (16*F[1, 1, 2]*F[1, 1, 5]*tci[1, 2])/3 + 
      (8*F[1, 1, 4]*F[1, 1, 5]*tci[1, 2])/3 + (4*F[1, 1, 5]^2*tci[1, 2])/3 + 
      (4*F[1, 1, 3]*F[1, 1, 6]*tci[1, 2])/3 + (2*F[1, 1, 6]^2*tci[1, 2])/3 - 
      (20*F[1, 1, 2]*F[1, 1, 8]*tci[1, 2])/3 + 4*F[1, 1, 8]^2*tci[1, 2] - 
      (8*F[1, 1, 1]*F[1, 1, 9]*tci[1, 2])/3 - 
      (16*F[1, 1, 2]*F[1, 1, 9]*tci[1, 2])/3 + 4*F[1, 1, 3]*F[1, 1, 9]*
       tci[1, 2] + (40*F[1, 1, 4]*F[1, 1, 9]*tci[1, 2])/3 - 
      8*F[1, 1, 5]*F[1, 1, 9]*tci[1, 2] - 4*F[1, 1, 6]*F[1, 1, 9]*tci[1, 2] - 
      (16*F[1, 1, 8]*F[1, 1, 9]*tci[1, 2])/3 + (26*F[1, 1, 9]^2*tci[1, 2])/
       3 + 4*F[1, 1, 2]*F[1, 1, 10]*tci[1, 2] + 
      (8*F[1, 1, 6]*F[1, 1, 10]*tci[1, 2])/3 - 4*F[1, 1, 8]*F[1, 1, 10]*
       tci[1, 2] - 2*F[1, 1, 10]^2*tci[1, 2] - 
      (8*F[1, 1, 3]*F[1, 2, 2]*tci[1, 2])/3 - 
      (8*F[1, 1, 10]*F[1, 2, 2]*tci[1, 2])/3 - 
      (32*F[1, 1, 2]*F[1, 2, 6]*tci[1, 2])/3 - 
      (32*F[1, 1, 4]*F[1, 2, 6]*tci[1, 2])/3 + 8*F[1, 1, 8]*F[1, 2, 9]*
       tci[1, 2] + 8*F[1, 1, 9]*F[1, 2, 9]*tci[1, 2] + 
      (32*F[2, 1, 3]*tci[1, 2])/3 + (16*F[2, 1, 11]*tci[1, 2])/3 + 
      8*F[2, 1, 12]*tci[1, 2] - (8*F[2, 1, 13]*tci[1, 2])/3 + 
      (4*tci[1, 2]^3)/3 - (16*tci[1, 1]^2*tcr[1, 2])/3 + 4*tcr[3, 3]))/2 + 
   (r[-10*q10 - 8*q3 - 2*q4 - 3*q5 - 6*q7 - 5*q3*q5*s12 - 5*q3*q7*s12 - 
       q4*q7*s12 - q5*q7*s12 + q3^3*s12^2 - 2*q3^2*q5*s12^2 + 
       q3*q4*q5*s12^2 - q3*q5*q7*s12^2 - 4*q10*q3*s23 - 2*q10*q4*s23 - 
       4*q10*q5*s23 - 6*q3*q5*s23 + q3^3*s12*s23 - 3*q3^2*q5*s12*s23 + 
       2*q3*q4*q5*s12*s23 - q3^3*q5*s12^2*s23 - 2*q10*q3*q5*s23^2 - 
       q3^2*q5*s23^2 + 2*q3*q4*q5*s23^2 - q3^3*q5*s12*s23^2 - 2*q10*q4*s34 - 
       3*q10*q5*s34 - 7*q10*q7*s34 - q4*q7*s34 - q5*q7*s34 - 
       q10*q4*q7*s34^2 - q10*q5*q7*s34^2 - 14*q10*q3*s45 - 8*q3^2*s45 - 
       10*q10*q5*s45 - 6*q3*q5*s45 - 21*q10*q7*s45 - 14*q3*q7*s45 - 
       4*q5*q7*s45 - 2*q3^3*s12*s45 - 3*q3^2*q5*s12*s45 - 7*q3^2*q7*s12*s45 - 
       3*q3*q5*q7*s12*s45 - q3^3*q5*s12^2*s45 - 2*q3^2*q5*q7*s12^2*s45 - 
       3*q10*q3^2*s23*s45 - q3^3*s23*s45 - 8*q10*q3*q5*s23*s45 - 
       4*q3^2*q5*s23*s45 - q3^3*q5*s12*s23*s45 - 2*q10*q3^2*q5*s23^2*s45 - 
       q3^3*q5*s23^2*s45 - 5*q10*q5*q7*s34*s45 - 8*q10*q3^2*s45^2 - 
       2*q3^3*s45^2 - 11*q10*q3*q5*s45^2 - 4*q3^2*q5*s45^2 - 
       25*q10*q3*q7*s45^2 - 10*q3^2*q7*s45^2 - 11*q10*q5*q7*s45^2 - 
       7*q3*q5*q7*s45^2 - q3^3*q5*s12*s45^2 - 3*q3^3*q7*s12*s45^2 - 
       3*q3^2*q5*q7*s12*s45^2 - q3^3*q5*q7*s12^2*s45^2 - q10*q3^3*s23*s45^2 - 
       5*q10*q3^2*q5*s23*s45^2 - q3^3*q5*s23*s45^2 - q10*q3^3*q5*s23^2*
        s45^2 - 2*q10*q3^3*s45^3 - 5*q10*q3^2*q5*s45^3 - q3^3*q5*s45^3 - 
       13*q10*q3^2*q7*s45^3 - 3*q3^3*q7*s45^3 - 11*q10*q3*q5*q7*s45^3 - 
       4*q3^2*q5*q7*s45^3 - q3^3*q5*q7*s12*s45^3 - q10*q3^3*q5*s23*s45^3 - 
       q10*q3^3*q5*s45^4 - 3*q10*q3^3*q7*s45^4 - 5*q10*q3^2*q5*q7*s45^4 - 
       q3^3*q5*q7*s45^4 - q10*q3^3*q5*q7*s45^5 - 4*q10*q3*s51 - 
       2*q10*q4*s51 - 12*q10*q7*s51 - 8*q3*q7*s51 - 2*q4*q7*s51 - 
       2*q10*q4*q7*s34*s51 - 3*q10*q3^2*s45*s51 - 18*q10*q3*q7*s45*s51 - 
       8*q3^2*q7*s45*s51 - q10*q3^3*s45^2*s51 - 11*q10*q3^2*q7*s45^2*s51 - 
       3*q3^3*q7*s45^2*s51 - 3*q10*q3^3*q7*s45^3*s51 - 4*q10*q3*q7*s51^2 - 
       2*q10*q4*q7*s51^2 - 3*q10*q3^2*q7*s45*s51^2 - q10*q3^3*q7*s45^2*s51^2]*
     (-8*F[3, 1] + 4*F[3, 2] - 2*F[3, 4] - (2*F[3, 5])/3 - (8*F[3, 6])/3 + 
      (8*F[3, 11])/3 - (2*F[3, 12])/3 + 2*F[3, 13] + 2*F[3, 15] - 
      2*F[3, 17] - 2*F[3, 18] - (8*F[3, 19])/3 - (2*F[3, 32])/3 + 
      (8*F[3, 36])/3 + 2*F[3, 37] + 2*F[3, 38] - 2*F[3, 40] - 
      (8*F[1, 1, 1]^3)/3 - (20*F[1, 1, 2]^3)/3 + 2*F[1, 1, 2]^2*F[1, 1, 3] + 
      4*F[1, 1, 1]*F[1, 1, 3]^2 + 2*F[1, 1, 2]*F[1, 1, 3]^2 - 
      4*F[1, 1, 3]^3 + (4*F[1, 1, 1]^2*F[1, 1, 4])/3 + 
      (4*F[1, 1, 2]^2*F[1, 1, 4])/3 - 2*F[1, 1, 3]^2*F[1, 1, 4] + 
      (8*F[1, 1, 1]*F[1, 1, 4]^2)/3 + (8*F[1, 1, 2]*F[1, 1, 4]^2)/3 - 
      2*F[1, 1, 3]*F[1, 1, 4]^2 - 2*F[1, 1, 4]^2*F[1, 1, 5] - 
      4*F[1, 1, 1]*F[1, 1, 5]^2 + 4*F[1, 1, 2]*F[1, 1, 5]^2 + 
      4*F[1, 1, 3]*F[1, 1, 5]^2 - 2*F[1, 1, 4]*F[1, 1, 5]^2 + 
      (4*F[1, 1, 5]^3)/3 - 2*F[1, 1, 5]^2*F[1, 1, 6] - 
      2*F[1, 1, 5]*F[1, 1, 6]^2 + (4*F[1, 1, 6]^3)/3 + 
      2*F[1, 1, 2]^2*F[1, 1, 7] - 4*F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 7] + 
      2*F[1, 1, 3]^2*F[1, 1, 7] + (4*F[1, 1, 6]^2*F[1, 1, 7])/3 + 
      2*F[1, 1, 2]*F[1, 1, 7]^2 + 2*F[1, 1, 3]*F[1, 1, 7]^2 - 
      4*F[1, 1, 5]*F[1, 1, 7]^2 - (4*F[1, 1, 7]^3)/3 + 
      (4*F[1, 1, 1]^2*F[1, 1, 8])/3 - 2*F[1, 1, 3]^2*F[1, 1, 8] - 
      (8*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8])/3 + 4*F[1, 1, 3]*F[1, 1, 4]*
       F[1, 1, 8] - (2*F[1, 1, 4]^2*F[1, 1, 8])/3 - 
      2*F[1, 1, 5]^2*F[1, 1, 8] + 4*F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 8] - 
      (2*F[1, 1, 6]^2*F[1, 1, 8])/3 - (8*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 8])/
       3 + (4*F[1, 1, 7]^2*F[1, 1, 8])/3 + (8*F[1, 1, 1]*F[1, 1, 8]^2)/3 - 
      2*F[1, 1, 3]*F[1, 1, 8]^2 - (2*F[1, 1, 4]*F[1, 1, 8]^2)/3 - 
      2*F[1, 1, 5]*F[1, 1, 8]^2 - (2*F[1, 1, 6]*F[1, 1, 8]^2)/3 + 
      (8*F[1, 1, 7]*F[1, 1, 8]^2)/3 + (4*F[1, 1, 2]^2*F[1, 1, 9])/3 - 
      (8*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9])/3 - (2*F[1, 1, 4]^2*F[1, 1, 9])/
       3 + 4*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9] - 2*F[1, 1, 5]^2*F[1, 1, 9] + 
      (8*F[1, 1, 2]*F[1, 1, 9]^2)/3 - (2*F[1, 1, 4]*F[1, 1, 9]^2)/3 - 
      2*F[1, 1, 5]*F[1, 1, 9]^2 - 8*F[1, 1, 1]*F[2, 1, 1] - 
      8*F[1, 1, 3]*F[2, 1, 1] - (8*F[1, 1, 1]*F[2, 1, 2])/3 - 
      (8*F[1, 1, 4]*F[2, 1, 2])/3 - (8*F[1, 1, 2]*F[2, 1, 3])/3 - 
      (8*F[1, 1, 4]*F[2, 1, 3])/3 - 8*F[1, 1, 2]*F[2, 1, 4] - 
      8*F[1, 1, 5]*F[2, 1, 4] - 8*F[1, 1, 3]*F[2, 1, 5] - 
      8*F[1, 1, 5]*F[2, 1, 5] + 8*F[1, 1, 5]*F[2, 1, 7] + 
      8*F[1, 1, 7]*F[2, 1, 7] + (8*F[1, 1, 6]*F[2, 1, 8])/3 + 
      (8*F[1, 1, 7]*F[2, 1, 8])/3 - (8*F[1, 1, 1]*F[2, 1, 9])/3 - 
      (8*F[1, 1, 8]*F[2, 1, 9])/3 - (8*F[1, 1, 7]*F[2, 1, 10])/3 - 
      (8*F[1, 1, 8]*F[2, 1, 10])/3 - (8*F[1, 1, 2]*F[2, 1, 11])/3 - 
      (8*F[1, 1, 9]*F[2, 1, 11])/3 + (32*F[1, 1, 1]*tci[1, 1]^2)/9 + 
      (8*F[1, 1, 2]*tci[1, 1]^2)/3 - (8*F[1, 1, 3]*tci[1, 1]^2)/3 - 
      6*F[1, 1, 5]*tci[1, 1]^2 - (8*F[1, 1, 6]*tci[1, 1]^2)/9 + 
      (8*F[1, 1, 7]*tci[1, 1]^2)/3 - (8*F[1, 1, 9]*tci[1, 1]^2)/9 + 
      (8*F[1, 2, 6]*tci[1, 1]^2)/3 - 8*F[1, 2, 7]*tci[1, 1]^2 + 
      (8*F[1, 2, 8]*tci[1, 1]^2)/3 + (16*F[1, 1, 1]^2*tci[1, 2])/3 - 
      (2*F[1, 1, 2]^2*tci[1, 2])/3 - 8*F[1, 1, 1]*F[1, 1, 3]*tci[1, 2] - 
      4*F[1, 1, 2]*F[1, 1, 3]*tci[1, 2] + 4*F[1, 1, 3]^2*tci[1, 2] - 
      (16*F[1, 1, 1]*F[1, 1, 4]*tci[1, 2])/3 - 
      (8*F[1, 1, 2]*F[1, 1, 4]*tci[1, 2])/3 + 4*F[1, 1, 3]*F[1, 1, 4]*
       tci[1, 2] - 8*F[1, 1, 3]*F[1, 1, 5]*tci[1, 2] + 
      4*F[1, 1, 4]*F[1, 1, 5]*tci[1, 2] + 4*F[1, 1, 5]^2*tci[1, 2] - 
      4*F[1, 1, 5]*F[1, 1, 6]*tci[1, 2] + (2*F[1, 1, 6]^2*tci[1, 2])/3 + 
      4*F[1, 1, 2]*F[1, 1, 7]*tci[1, 2] - 4*F[1, 1, 3]*F[1, 1, 7]*tci[1, 2] + 
      (8*F[1, 1, 6]*F[1, 1, 7]*tci[1, 2])/3 - (2*F[1, 1, 7]^2*tci[1, 2])/3 - 
      (16*F[1, 1, 1]*F[1, 1, 8]*tci[1, 2])/3 + 4*F[1, 1, 3]*F[1, 1, 8]*
       tci[1, 2] + (4*F[1, 1, 4]*F[1, 1, 8]*tci[1, 2])/3 + 
      4*F[1, 1, 5]*F[1, 1, 8]*tci[1, 2] + (4*F[1, 1, 6]*F[1, 1, 8]*tci[1, 2])/
       3 - (8*F[1, 1, 7]*F[1, 1, 8]*tci[1, 2])/3 + 
      (8*F[1, 1, 2]*F[1, 1, 9]*tci[1, 2])/3 + 
      (4*F[1, 1, 4]*F[1, 1, 9]*tci[1, 2])/3 - 4*F[1, 1, 5]*F[1, 1, 9]*
       tci[1, 2] + (2*F[1, 1, 9]^2*tci[1, 2])/3 - 
      (8*F[1, 1, 2]*F[1, 2, 6]*tci[1, 2])/3 - 
      (8*F[1, 1, 4]*F[1, 2, 6]*tci[1, 2])/3 + 8*F[1, 1, 3]*F[1, 2, 7]*
       tci[1, 2] + 8*F[1, 1, 5]*F[1, 2, 7]*tci[1, 2] - 
      (8*F[1, 1, 7]*F[1, 2, 8]*tci[1, 2])/3 - 
      (8*F[1, 1, 8]*F[1, 2, 8]*tci[1, 2])/3 + 16*F[2, 1, 1]*tci[1, 2] + 
      (16*F[2, 1, 2]*tci[1, 2])/3 + (8*F[2, 1, 3]*tci[1, 2])/3 + 
      8*F[2, 1, 5]*tci[1, 2] + (16*F[2, 1, 9]*tci[1, 2])/3 + 
      (8*F[2, 1, 10]*tci[1, 2])/3 + (10*tci[1, 2]^3)/9 - 
      (32*tci[1, 1]^2*tcr[1, 1])/9 - (16*tci[1, 2]*tcr[1, 1]^2)/3 + 
      (8*tcr[1, 1]^3)/3 + (8*tci[1, 1]^2*tcr[1, 2])/3 - 
      (80*tci[1, 2]*tcr[2, 1])/3 + (40*tcr[1, 1]*tcr[2, 1])/3 + 4*tcr[3, 3]))/
    2 + (r[q1 - q2 - q3 + 2*q5 + 2*q7 - q3*q7*s12 + 3*q1*q5*s23 - 
       q10*q5*s23 - q5^2*s23 - q1*q5^2*s23^2 - q1^2*s34 - q1*q2*s34 + 
       q1*q5*s34 - q10*q5*s34 + q1^2*q5*s23*s34 + q1^2*s45 + 2*q1*q2*s45 - 
       3*q1*q5*s45 + q10*q5*s45 - q3*q7*s45 - q3*q7^2*s12*s45 + 
       q1*q10*q5*s23*s45 + 2*q1*q5^2*s23*s45 - 2*q10*q5^2*s23*s45 - 
       q1*q10*q5^2*s23^2*s45 + q1^2*q2*s34*s45 - 2*q1^2*q5*s34*s45 - 
       q1*q2*q5*s34*s45 - q10*q5^2*s34*s45 - q1^2*q2*s45^2 - 
       q1*q10*q5*s45^2 - q1*q5^2*s45^2 + q10*q5^2*s45^2 + 
       2*q1*q10*q5^2*s23*s45^2 + q1^2*q2*q5*s34*s45^2 - q1*q10*q5^2*s45^3 + 
       2*q1*q2*s51 + q2*q7*s51 - q3*q7*s51 - q7^2*s51 - q1^2*q2*s34*s51 - 
       q1*q2*q7*s34*s51 - q1^2*q2*s45*s51 - q1*q3*q7*s45*s51 - 
       2*q3*q7^2*s45*s51 + q1^2*q2*s51^2 - q1^2*q7*s51^2 + 2*q1*q2*q7*s51^2 - 
       q1*q7^2*s51^2 - q1^2*q2*q7*s34*s51^2 - q1*q3*q7^2*s45*s51^2 + 
       q1^2*q2*q7*s51^3]*(4*F[3, 1] - 2*F[3, 2] + (4*F[3, 3])/3 + 2*F[3, 4] + 
      (16*F[3, 6])/3 + (4*F[3, 12])/3 + (2*F[3, 13])/3 + 4*F[3, 14] + 
      2*F[3, 15] + 4*F[3, 18] + (4*F[3, 19])/3 - 4*F[3, 22] - 
      (8*F[3, 31])/3 - (22*F[3, 32])/3 - 4*F[3, 33] - (64*F[3, 34])/3 + 
      2*F[3, 35] - (8*F[3, 36])/3 + (2*F[3, 37])/3 - 2*F[3, 40] + 
      (8*F[3, 44])/3 + 6*F[1, 1, 1]^3 + 4*F[1, 1, 1]^2*F[1, 1, 2] + 
      2*F[1, 1, 1]*F[1, 1, 2]^2 - (8*F[1, 1, 2]^3)/3 - 
      2*F[1, 1, 1]^2*F[1, 1, 3] - 6*F[1, 1, 1]*F[1, 1, 3]^2 - 
      2*F[1, 1, 2]*F[1, 1, 3]^2 - (2*F[1, 1, 3]^3)/3 - 
      (14*F[1, 1, 1]^2*F[1, 1, 4])/3 - (2*F[1, 1, 2]^2*F[1, 1, 4])/3 + 
      4*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4] + 2*F[1, 1, 3]^2*F[1, 1, 4] - 
      (10*F[1, 1, 1]*F[1, 1, 4]^2)/3 + (2*F[1, 1, 2]*F[1, 1, 4]^2)/3 + 
      2*F[1, 1, 3]*F[1, 1, 4]^2 - (2*F[1, 1, 2]^2*F[1, 1, 5])/3 + 
      (4*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5])/3 - (2*F[1, 1, 4]^2*F[1, 1, 5])/
       3 + 2*F[1, 1, 1]*F[1, 1, 5]^2 + (2*F[1, 1, 2]*F[1, 1, 5]^2)/3 - 
      2*F[1, 1, 3]*F[1, 1, 5]^2 - (2*F[1, 1, 4]*F[1, 1, 5]^2)/3 + 
      (8*F[1, 1, 5]^3)/3 + (2*F[1, 1, 1]^2*F[1, 1, 6])/3 - 
      4*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 6] + 2*F[1, 1, 2]^2*F[1, 1, 6] + 
      (8*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 6])/3 - (4*F[1, 1, 4]^2*F[1, 1, 6])/
       3 - 2*F[1, 1, 5]^2*F[1, 1, 6] - (10*F[1, 1, 1]*F[1, 1, 6]^2)/3 + 
      2*F[1, 1, 2]*F[1, 1, 6]^2 + (4*F[1, 1, 4]*F[1, 1, 6]^2)/3 - 
      2*F[1, 1, 5]*F[1, 1, 6]^2 + (68*F[1, 1, 6]^3)/9 + 
      (4*F[1, 1, 1]^2*F[1, 1, 7])/3 - (8*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 7])/
       3 + (4*F[1, 1, 4]^2*F[1, 1, 7])/3 + (4*F[1, 1, 5]^2*F[1, 1, 7])/3 + 
      (8*F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 7])/3 - 
      (8*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 7])/3 - (16*F[1, 1, 6]^2*F[1, 1, 7])/
       3 + (8*F[1, 1, 1]*F[1, 1, 7]^2)/3 + (4*F[1, 1, 4]*F[1, 1, 7]^2)/3 - 
      (20*F[1, 1, 6]*F[1, 1, 7]^2)/3 + (28*F[1, 1, 7]^3)/9 - 
      (8*F[1, 1, 1]^2*F[1, 1, 8])/3 + 4*F[1, 1, 3]^2*F[1, 1, 8] + 
      (16*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8])/3 - 8*F[1, 1, 3]*F[1, 1, 4]*
       F[1, 1, 8] + (4*F[1, 1, 4]^2*F[1, 1, 8])/3 - 
      (2*F[1, 1, 5]^2*F[1, 1, 8])/3 + (8*F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 8])/
       3 - (8*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 8])/3 + 4*F[1, 1, 5]*F[1, 1, 6]*
       F[1, 1, 8] - 2*F[1, 1, 6]^2*F[1, 1, 8] - 
      (8*F[1, 1, 1]*F[1, 1, 7]*F[1, 1, 8])/3 + 
      (8*F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 8])/3 - 
      (8*F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8])/3 + (4*F[1, 1, 7]^2*F[1, 1, 8])/
       3 - (16*F[1, 1, 1]*F[1, 1, 8]^2)/3 + 4*F[1, 1, 3]*F[1, 1, 8]^2 + 
      (4*F[1, 1, 4]*F[1, 1, 8]^2)/3 - (2*F[1, 1, 5]*F[1, 1, 8]^2)/3 - 
      (14*F[1, 1, 6]*F[1, 1, 8]^2)/3 + (16*F[1, 1, 7]*F[1, 1, 8]^2)/3 + 
      8*F[1, 1, 1]*F[2, 1, 1] + 8*F[1, 1, 3]*F[2, 1, 1] - 
      (8*F[1, 1, 1]*F[2, 1, 2])/3 - (8*F[1, 1, 4]*F[2, 1, 2])/3 - 
      (8*F[1, 1, 2]*F[2, 1, 3])/3 - (8*F[1, 1, 4]*F[2, 1, 3])/3 - 
      (8*F[1, 1, 2]*F[2, 1, 4])/3 - (8*F[1, 1, 5]*F[2, 1, 4])/3 + 
      4*F[1, 1, 3]*F[2, 1, 5] + 4*F[1, 1, 5]*F[2, 1, 5] + 
      (8*F[1, 1, 5]*F[2, 1, 7])/3 + (8*F[1, 1, 7]*F[2, 1, 7])/3 - 
      (16*F[1, 1, 1]*F[2, 1, 8])/3 + (16*F[1, 1, 4]*F[2, 1, 8])/3 + 
      (56*F[1, 1, 6]*F[2, 1, 8])/3 + (40*F[1, 1, 7]*F[2, 1, 8])/3 + 
      (16*F[1, 1, 8]*F[2, 1, 8])/3 + (16*F[1, 1, 1]*F[2, 1, 9])/3 + 
      (16*F[1, 1, 8]*F[2, 1, 9])/3 - 8*F[1, 1, 7]*F[2, 1, 10] - 
      8*F[1, 1, 8]*F[2, 1, 10] - (22*F[1, 1, 1]*tci[1, 1]^2)/9 + 
      (4*F[1, 1, 2]*tci[1, 1]^2)/3 - (22*F[1, 1, 3]*tci[1, 1]^2)/3 - 
      (13*F[1, 1, 5]*tci[1, 1]^2)/9 - (16*F[1, 1, 6]*tci[1, 1]^2)/3 + 
      (8*F[1, 1, 7]*tci[1, 1]^2)/9 + (10*F[1, 1, 8]*tci[1, 1]^2)/9 + 
      (8*F[1, 2, 6]*tci[1, 1]^2)/3 + 4*F[1, 2, 7]*tci[1, 1]^2 + 
      8*F[1, 2, 8]*tci[1, 1]^2 - (26*F[1, 1, 1]^2*tci[1, 2])/3 - 
      8*F[1, 1, 1]*F[1, 1, 2]*tci[1, 2] + (4*F[1, 1, 2]^2*tci[1, 2])/3 + 
      12*F[1, 1, 1]*F[1, 1, 3]*tci[1, 2] + 4*F[1, 1, 2]*F[1, 1, 3]*
       tci[1, 2] + 6*F[1, 1, 3]^2*tci[1, 2] + 
      (20*F[1, 1, 1]*F[1, 1, 4]*tci[1, 2])/3 + 
      (4*F[1, 1, 2]*F[1, 1, 4]*tci[1, 2])/3 - 4*F[1, 1, 3]*F[1, 1, 4]*
       tci[1, 2] - (4*F[1, 1, 2]*F[1, 1, 5]*tci[1, 2])/3 + 
      4*F[1, 1, 3]*F[1, 1, 5]*tci[1, 2] + (4*F[1, 1, 4]*F[1, 1, 5]*tci[1, 2])/
       3 + (4*F[1, 1, 5]^2*tci[1, 2])/3 - (20*F[1, 1, 1]*F[1, 1, 6]*
        tci[1, 2])/3 + 4*F[1, 1, 2]*F[1, 1, 6]*tci[1, 2] + 
      (8*F[1, 1, 4]*F[1, 1, 6]*tci[1, 2])/3 - 4*F[1, 1, 5]*F[1, 1, 6]*
       tci[1, 2] + 4*F[1, 1, 6]^2*tci[1, 2] + 
      (8*F[1, 1, 1]*F[1, 1, 7]*tci[1, 2])/3 - 
      (8*F[1, 1, 4]*F[1, 1, 7]*tci[1, 2])/3 + 
      (8*F[1, 1, 5]*F[1, 1, 7]*tci[1, 2])/3 + (8*F[1, 1, 7]^2*tci[1, 2])/3 + 
      (32*F[1, 1, 1]*F[1, 1, 8]*tci[1, 2])/3 - 8*F[1, 1, 3]*F[1, 1, 8]*
       tci[1, 2] - (8*F[1, 1, 4]*F[1, 1, 8]*tci[1, 2])/3 + 
      (4*F[1, 1, 5]*F[1, 1, 8]*tci[1, 2])/3 + 
      (28*F[1, 1, 6]*F[1, 1, 8]*tci[1, 2])/3 - 
      (8*F[1, 1, 7]*F[1, 1, 8]*tci[1, 2])/3 - 
      (8*F[1, 1, 2]*F[1, 2, 6]*tci[1, 2])/3 - 
      (8*F[1, 1, 4]*F[1, 2, 6]*tci[1, 2])/3 - 4*F[1, 1, 3]*F[1, 2, 7]*
       tci[1, 2] - 4*F[1, 1, 5]*F[1, 2, 7]*tci[1, 2] - 
      8*F[1, 1, 7]*F[1, 2, 8]*tci[1, 2] - 8*F[1, 1, 8]*F[1, 2, 8]*tci[1, 2] - 
      16*F[2, 1, 1]*tci[1, 2] + (16*F[2, 1, 2]*tci[1, 2])/3 + 
      (8*F[2, 1, 3]*tci[1, 2])/3 - 4*F[2, 1, 5]*tci[1, 2] - 
      (16*F[2, 1, 8]*tci[1, 2])/3 - (32*F[2, 1, 9]*tci[1, 2])/3 + 
      8*F[2, 1, 10]*tci[1, 2] - (7*tci[1, 2]^3)/9 - (2*tci[1, 1]^2*tcr[1, 1])/
       9 + (14*tci[1, 2]*tcr[1, 1]^2)/3 - 6*tcr[1, 1]^3 - 
      (32*tci[1, 1]^2*tcr[1, 2])/3 + 8*tci[1, 2]*tcr[1, 1]*tcr[1, 2] + 
      (40*tci[1, 2]*tcr[2, 1])/3 - (32*tcr[1, 1]*tcr[2, 1])/3 + 
      (26*tcr[3, 3])/3))/2 + 
   (r[-q1 + 7*q10 - 6*q9 + 8*q1*q10*s23 + 2*q1*q5*s23 - 4*q10*q5*s23 - 
       4*q1*q9*s23 - 2*q10*q9*s23 + 2*q5*q9*s23 + q1^2*q5*s23^2 - 
       2*q1*q10*q5*s23^2 - 2*q1*q10*q9*s23^2 + 2*q10*q2*s34 + q1*q5*s34 - 
       3*q10*q5*s34 - q10*q9*s34 - 2*q2*q9*s34 + 2*q5*q9*s34 + 
       2*q1^2*q5*s23*s34 + q1^3*q5*s23^2*s34 - q10*q2*q5*s34^2 + 
       q2*q5*q9*s34^2 + 5*q1^2*s45 - 18*q1*q10*s45 + 4*q1*q2*s45 - 
       8*q10*q2*s45 - 7*q1*q5*s45 + 11*q10*q5*s45 + 2*q1*q9*s45 + 
       4*q2*q9*s45 - 4*q5*q9*s45 + 2*q1^3*s23*s45 - 4*q1^2*q10*s23*s45 - 
       6*q1^2*q5*s23*s45 + 12*q1*q10*q5*s23*s45 - q1^3*q5*s23^2*s45 + 
       2*q1^2*q10*q5*s23^2*s45 - 4*q1^2*q5*s34*s45 - q1*q2*q5*s34*s45 + 
       3*q10*q2*q5*s34*s45 - 2*q2*q5*q9*s34*s45 - 3*q1^3*q5*s23*s34*s45 - 
       4*q1^3*s45^2 + 12*q1^2*q10*s45^2 - 5*q1^2*q2*s45^2 + 
       14*q1*q10*q2*s45^2 + 9*q1^2*q5*s45^2 - 21*q1*q10*q5*s45^2 + 
       5*q1*q2*q5*s45^2 - 7*q10*q2*q5*s45^2 + 2*q2*q5*q9*s45^2 + 
       2*q1^3*q10*s23*s45^2 + 3*q1^3*q5*s23*s45^2 - 9*q1^2*q10*q5*s23*s45^2 - 
       q1^3*q10*q5*s23^2*s45^2 + 3*q1^3*q5*s34*s45^2 + 
       2*q1^2*q2*q5*s34*s45^2 - 4*q1^3*q10*s45^3 + 2*q1^3*q2*s45^3 - 
       8*q1^2*q10*q2*s45^3 - 3*q1^3*q5*s45^3 + 12*q1^2*q10*q5*s45^3 - 
       4*q1^2*q2*q5*s45^3 + 11*q1*q10*q2*q5*s45^3 + 3*q1^3*q10*q5*s23*s45^3 - 
       q1^3*q2*q5*s34*s45^3 + 2*q1^3*q10*q2*s45^4 - 3*q1^3*q10*q5*s45^4 + 
       q1^3*q2*q5*s45^4 - 5*q1^2*q10*q2*q5*s45^4 + q1^3*q10*q2*q5*s45^5 - 
       2*q1*q10*s51 - 2*q10*q2*s51 - q10*q9*s51 + 2*q2*q9*s51 - 
       2*q1*q10*q9*s23*s51 + 2*q1^2*q10*s45*s51 + 4*q1*q10*q2*s45*s51 - 
       q1^3*q10*s45^2*s51 - 3*q1^2*q10*q2*s45^2*s51 + q1^3*q10*q2*s45^3*s51 - 
       q1*q10*q9*s51^2]*(4*F[3, 1] - 2*F[3, 2] - (8*F[3, 3])/3 - 
      (22*F[3, 5])/3 + (4*F[3, 6])/3 - 4*F[3, 7] - (64*F[3, 8])/3 + 
      2*F[3, 10] - (8*F[3, 11])/3 - (8*F[3, 12])/3 + (2*F[3, 13])/3 - 
      4*F[3, 14] - 2*F[3, 17] - 2*F[3, 18] + (4*F[3, 19])/3 + 
      (8*F[3, 24])/3 + (4*F[3, 31])/3 + (2*F[3, 37])/3 + 2*F[3, 38] - 
      4*F[3, 42] - 6*F[1, 1, 1]^3 + (4*F[1, 1, 1]^2*F[1, 1, 2])/3 + 
      (16*F[1, 1, 1]*F[1, 1, 2]^2)/3 - (44*F[1, 1, 2]^3)/9 + 
      2*F[1, 1, 1]^2*F[1, 1, 3] + 2*F[1, 1, 1]*F[1, 1, 3]^2 - 
      (2*F[1, 1, 3]^3)/3 + (4*F[1, 1, 1]^2*F[1, 1, 4])/3 - 
      (8*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 4])/3 - (4*F[1, 1, 2]^2*F[1, 1, 4])/
       3 - 4*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4] + (8*F[1, 1, 1]*F[1, 1, 4]^2)/
       3 + (16*F[1, 1, 2]*F[1, 1, 4]^2)/3 + (4*F[1, 1, 2]^2*F[1, 1, 5])/3 - 
      (8*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5])/3 - (2*F[1, 1, 4]^2*F[1, 1, 5])/
       3 + 2*F[1, 1, 1]*F[1, 1, 5]^2 + (8*F[1, 1, 2]*F[1, 1, 5]^2)/3 - 
      2*F[1, 1, 3]*F[1, 1, 5]^2 - (2*F[1, 1, 4]*F[1, 1, 5]^2)/3 + 
      (8*F[1, 1, 5]^3)/3 + 4*F[1, 1, 1]^2*F[1, 1, 7] - 
      2*F[1, 1, 3]^2*F[1, 1, 7] - (2*F[1, 1, 5]^2*F[1, 1, 7])/3 + 
      2*F[1, 1, 1]*F[1, 1, 7]^2 - 2*F[1, 1, 5]*F[1, 1, 7]^2 - 
      (4*F[1, 1, 7]^3)/3 - (2*F[1, 1, 1]^2*F[1, 1, 8])/3 - 
      (8*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 8])/3 - (4*F[1, 1, 2]^2*F[1, 1, 8])/
       3 - 2*F[1, 1, 3]^2*F[1, 1, 8] + (4*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8])/
       3 + (8*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 8])/3 + 4*F[1, 1, 3]*F[1, 1, 4]*
       F[1, 1, 8] - (8*F[1, 1, 4]^2*F[1, 1, 8])/3 - 
      (2*F[1, 1, 5]^2*F[1, 1, 8])/3 + (4*F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8])/
       3 - (2*F[1, 1, 7]^2*F[1, 1, 8])/3 + (14*F[1, 1, 1]*F[1, 1, 8]^2)/3 + 
      (4*F[1, 1, 2]*F[1, 1, 8]^2)/3 - 2*F[1, 1, 3]*F[1, 1, 8]^2 - 
      (8*F[1, 1, 4]*F[1, 1, 8]^2)/3 - (2*F[1, 1, 5]*F[1, 1, 8]^2)/3 + 
      (2*F[1, 1, 7]*F[1, 1, 8]^2)/3 + (2*F[1, 1, 1]^2*F[1, 1, 9])/3 - 
      (8*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 9])/3 - (8*F[1, 1, 2]^2*F[1, 1, 9])/
       3 + (8*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 9])/3 + 
      (16*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9])/3 - (14*F[1, 1, 4]^2*F[1, 1, 9])/
       3 + 4*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9] - 2*F[1, 1, 5]^2*F[1, 1, 9] - 
      4*F[1, 1, 1]*F[1, 1, 7]*F[1, 1, 9] + 2*F[1, 1, 7]^2*F[1, 1, 9] + 
      (8*F[1, 1, 1]*F[1, 1, 8]*F[1, 1, 9])/3 + 
      (8*F[1, 1, 2]*F[1, 1, 8]*F[1, 1, 9])/3 - 
      (8*F[1, 1, 4]*F[1, 1, 8]*F[1, 1, 9])/3 - (4*F[1, 1, 8]^2*F[1, 1, 9])/
       3 - (2*F[1, 1, 1]*F[1, 1, 9]^2)/3 + (20*F[1, 1, 2]*F[1, 1, 9]^2)/3 - 
      (14*F[1, 1, 4]*F[1, 1, 9]^2)/3 - 2*F[1, 1, 5]*F[1, 1, 9]^2 + 
      2*F[1, 1, 7]*F[1, 1, 9]^2 - (4*F[1, 1, 8]*F[1, 1, 9]^2)/3 - 
      (16*F[1, 1, 9]^3)/9 - (8*F[1, 1, 1]*F[2, 1, 2])/3 - 
      (8*F[1, 1, 4]*F[2, 1, 2])/3 - 8*F[1, 1, 2]*F[2, 1, 3] - 
      8*F[1, 1, 4]*F[2, 1, 3] - (8*F[1, 1, 2]*F[2, 1, 4])/3 - 
      (8*F[1, 1, 5]*F[2, 1, 4])/3 + 4*F[1, 1, 3]*F[2, 1, 5] + 
      4*F[1, 1, 5]*F[2, 1, 5] + (8*F[1, 1, 5]*F[2, 1, 7])/3 + 
      (8*F[1, 1, 7]*F[2, 1, 7])/3 - (32*F[1, 1, 1]*F[2, 1, 9])/3 - 
      (32*F[1, 1, 8]*F[2, 1, 9])/3 - (8*F[1, 1, 7]*F[2, 1, 10])/3 - 
      (8*F[1, 1, 8]*F[2, 1, 10])/3 + (16*F[1, 1, 1]*F[2, 1, 11])/3 - 
      (40*F[1, 1, 2]*F[2, 1, 11])/3 - (16*F[1, 1, 4]*F[2, 1, 11])/3 - 
      (16*F[1, 1, 8]*F[2, 1, 11])/3 - (56*F[1, 1, 9]*F[2, 1, 11])/3 - 
      (40*F[1, 1, 1]*tci[1, 1]^2)/9 + (8*F[1, 1, 2]*tci[1, 1]^2)/9 - 
      8*F[1, 1, 3]*tci[1, 1]^2 + (4*F[1, 1, 4]*tci[1, 1]^2)/9 - 
      (13*F[1, 1, 5]*tci[1, 1]^2)/9 + (4*F[1, 1, 7]*tci[1, 1]^2)/3 - 
      (2*F[1, 1, 8]*tci[1, 1]^2)/3 - (16*F[1, 1, 9]*tci[1, 1]^2)/3 + 
      8*F[1, 2, 6]*tci[1, 1]^2 + 4*F[1, 2, 7]*tci[1, 1]^2 + 
      (8*F[1, 2, 8]*tci[1, 1]^2)/3 + (46*F[1, 1, 1]^2*tci[1, 2])/3 + 
      (8*F[1, 1, 1]*F[1, 1, 2]*tci[1, 2])/3 + (16*F[1, 1, 2]^2*tci[1, 2])/3 - 
      4*F[1, 1, 1]*F[1, 1, 3]*tci[1, 2] + 6*F[1, 1, 3]^2*tci[1, 2] - 
      (16*F[1, 1, 1]*F[1, 1, 4]*tci[1, 2])/3 - 
      (8*F[1, 1, 2]*F[1, 1, 4]*tci[1, 2])/3 + 
      (8*F[1, 1, 2]*F[1, 1, 5]*tci[1, 2])/3 + 4*F[1, 1, 3]*F[1, 1, 5]*
       tci[1, 2] + (4*F[1, 1, 4]*F[1, 1, 5]*tci[1, 2])/3 + 
      (4*F[1, 1, 5]^2*tci[1, 2])/3 - 8*F[1, 1, 1]*F[1, 1, 7]*tci[1, 2] + 
      4*F[1, 1, 3]*F[1, 1, 7]*tci[1, 2] - (4*F[1, 1, 5]*F[1, 1, 7]*tci[1, 2])/
       3 + (4*F[1, 1, 7]^2*tci[1, 2])/3 - (28*F[1, 1, 1]*F[1, 1, 8]*
        tci[1, 2])/3 - (8*F[1, 1, 2]*F[1, 1, 8]*tci[1, 2])/3 + 
      4*F[1, 1, 3]*F[1, 1, 8]*tci[1, 2] + (16*F[1, 1, 4]*F[1, 1, 8]*
        tci[1, 2])/3 + (4*F[1, 1, 5]*F[1, 1, 8]*tci[1, 2])/3 + 
      (4*F[1, 1, 7]*F[1, 1, 8]*tci[1, 2])/3 - 
      (20*F[1, 1, 1]*F[1, 1, 9]*tci[1, 2])/3 - 
      (16*F[1, 1, 2]*F[1, 1, 9]*tci[1, 2])/3 + 
      (28*F[1, 1, 4]*F[1, 1, 9]*tci[1, 2])/3 - 4*F[1, 1, 5]*F[1, 1, 9]*
       tci[1, 2] + 4*F[1, 1, 7]*F[1, 1, 9]*tci[1, 2] + 
      (8*F[1, 1, 8]*F[1, 1, 9]*tci[1, 2])/3 + (20*F[1, 1, 9]^2*tci[1, 2])/3 - 
      8*F[1, 1, 2]*F[1, 2, 6]*tci[1, 2] - 8*F[1, 1, 4]*F[1, 2, 6]*tci[1, 2] - 
      4*F[1, 1, 3]*F[1, 2, 7]*tci[1, 2] - 4*F[1, 1, 5]*F[1, 2, 7]*tci[1, 2] - 
      (8*F[1, 1, 7]*F[1, 2, 8]*tci[1, 2])/3 - 
      (8*F[1, 1, 8]*F[1, 2, 8]*tci[1, 2])/3 + (16*F[2, 1, 2]*tci[1, 2])/3 + 
      8*F[2, 1, 3]*tci[1, 2] - 4*F[2, 1, 5]*tci[1, 2] + 
      (64*F[2, 1, 9]*tci[1, 2])/3 + (8*F[2, 1, 10]*tci[1, 2])/3 + 
      (16*F[2, 1, 11]*tci[1, 2])/3 - (7*tci[1, 2]^3)/9 + 
      (16*tci[1, 1]^2*tcr[1, 1])/9 - (58*tci[1, 2]*tcr[1, 1]^2)/3 + 
      6*tcr[1, 1]^3 - (32*tci[1, 1]^2*tcr[1, 2])/3 + 
      8*tci[1, 2]*tcr[1, 1]*tcr[1, 2] - (104*tci[1, 2]*tcr[2, 1])/3 + 
      (40*tcr[1, 1]*tcr[2, 1])/3 + (26*tcr[3, 3])/3))/2 + 
   (r[-q1 + 6*q2 + 2*q3 - 3*q7 - 6*q8 - q2*q3*s12 - q3^2*s12 + 4*q2*q7*s12 + 
       2*q3*q7*s12 - 4*q2*q8*s12 + 2*q3*q8*s12 - q3^2*q7*s12^2 - 
       2*q2*q7*q8*s12^2 - q1*q2*s34 - 2*q2*q7*s34 + 2*q1*q8*s34 - 
       2*q1*q2*s45 + 3*q2*q3*s45 - q3*q7*s45 + 4*q1*q8*s45 + 2*q2*q8*s45 - 
       4*q3*q8*s45 - 2*q1*q2*q3*s45^2 + 2*q1*q3*q8*s45^2 + 2*q1*q2*s51 - 
       3*q2*q3*s51 - 2*q1*q7*s51 + 5*q2*q7*s51 + 3*q3*q7*s51 - 2*q1*q8*s51 + 
       2*q3*q8*s51 + 2*q2*q3^2*s12*s51 - q2*q3*q7*s12*s51 - 
       2*q3^2*q7*s12*s51 - 2*q2*q7*q8*s12*s51 + q2*q3^2*q7*s12^2*s51 - 
       q1*q2*q7*s34*s51 + 2*q1*q2*q3*s45*s51 - q2*q3^2*s45*s51 - 
       q1*q3*q7*s45*s51 - 2*q1*q3*q8*s45*s51 - 2*q1*q2*q3*s51^2 + 
       q2*q3^2*s51^2 + 2*q1*q2*q7*s51^2 + q1*q3*q7*s51^2 - 3*q2*q3*q7*s51^2 - 
       q3^2*q7*s51^2 + q1*q3*q8*s51^2 - q2*q7*q8*s51^2 + 
       2*q2*q3^2*q7*s12*s51^2 - 2*q1*q2*q3*q7*s51^3 + q2*q3^2*q7*s51^3]*
     (2*F[3, 12] + 2*F[3, 35] - tci[1, 2]^3/3 + (7*tci[1, 1]^2*tcr[1, 1])/3 - 
      2*tci[1, 2]*tcr[1, 1]^2 - 2*tcr[1, 1]^3 - 3*tci[1, 1]^2*tcr[1, 2] + 
      4*tci[1, 2]*tcr[1, 1]*tcr[1, 2] + 4*tcr[1, 2]^3 - 
      8*tcr[1, 1]*tcr[2, 1] - 12*tcr[3, 1] - 3*tcr[3, 2] + (85*tcr[3, 3])/6))/
    2) + ep^2*(-2*F[1, 1, 9]*r[-q1 + 3*q10 + q23 - 4*q3 - 5*q5 - q7 + 2*q8 + 
      3*q9 + 4*q19*q2*s12 + 4*q19*q3*s12 - 3*q2*q3*s12 + 2*q3*q5*s12 - 
      3*q19*q7*s12 + 4*q2*q7*s12 - 2*q3*q7*s12 - 2*q5*q7*s12 - 2*q2*q8*s12 + 
      2*q7*q8*s12 + q19*q2*q7*s12^2 - 2*q2*q3*q7*s12^2 - 2*q3*q5*q7*s12^2 - 
      q2*q7*q8*s12^2 + 2*q1*q10*s23 - 4*q1*q19*s23 + 3*q10*q19*s23 - 
      2*q10*q3*s23 - 4*q19*q3*s23 + q23*q3*s23 - q1*q5*s23 - 4*q10*q5*s23 - 
      q23*q5*s23 - 2*q3*q5*s23 - 2*q1*q9*s23 - q1*q10*q19*s23^2 - 
      2*q1*q10*q5*s23^2 - 2*q10*q3*q5*s23^2 - q1*q2*s34 - q10*q2*s34 + 
      q1*q23*s34 + 2*q2*q23*s34 + 2*q1*q5*s34 - 4*q10*q5*s34 - 2*q10*q7*s34 - 
      2*q2*q7*s34 + 4*q23*q7*s34 - 2*q5*q7*s34 - q1^2*q23*s34^2 + 
      q2^2*q23*s34^2 - 2*q10*q2*q5*s34^2 + q1*q23*q5*s34^2 - 
      2*q10*q5*q7*s34^2 - q1^2*q8*s34^2 - q2^2*q9*s34^2 - 2*q1*q10*s45 - 
      q10*q19*s45 + 3*q1*q2*s45 - 2*q10*q2*s45 - 3*q1*q23*s45 + 
      3*q2*q23*s45 + q2*q3*s45 + q1*q5*s45 + 2*q3*q5*s45 + 2*q10*q7*s45 + 
      q19*q7*s45 - 2*q1*q8*s45 - q3*q8*s45 - q7*q8*s45 - 2*q2*q9*s45 - 
      q5*q9*s45 + 2*q3*q5*q7*s12*s45 + 2*q1*q10*q5*s23*s45 + 
      2*q10*q3*q5*s23*s45 - q1^2*q23*s34*s45 - 2*q2^2*q23*s34*s45 - 
      q1*q2*q5*s34*s45 - 2*q10*q2*q5*s34*s45 + q1*q23*q5*s34*s45 - 
      2*q2*q23*q5*s34*s45 - 2*q10*q5*q7*s34*s45 - q1^2*q8*s34*s45 + 
      2*q2^2*q9*s34*s45 + 2*q2*q5*q9*s34*s45 + q2^2*q23*q5*s34^2*s45 - 
      q2^2*q5*q9*s34^2*s45 + q1*q10*q2*s45^2 - 2*q1*q10*s51 + q1*q19*s51 + 
      3*q10*q19*s51 + q1*q2*s51 - 2*q10*q2*s51 - q19*q2*s51 - 2*q1*q23*s51 - 
      q2*q23*s51 - 2*q10*q3*s51 + 2*q2*q3*s51 - q23*q3*s51 - q1*q7*s51 + 
      2*q10*q7*s51 - 3*q19*q7*s51 + 2*q2*q7*s51 - 4*q23*q7*s51 - 
      4*q3*q7*s51 + q10*q9*s51 + 4*q19*q2*q7*s12*s51 - 2*q2*q3*q7*s12*s51 - 
      2*q2*q7*q8*s12*s51 - q19*q2^2*q7*s12^2*s51 + q2^2*q7*q8*s12^2*s51 - 
      4*q1*q10*q19*s23*s51 - 2*q1*q10*q9*s23*s51 + q1^2*q10*q19*s23^2*s51 + 
      q1^2*q10*q9*s23^2*s51 + 2*q1^2*q23*s34*s51 - 2*q2^2*q23*s34*s51 - 
      q1*q2*q7*s34*s51 + 2*q1^2*q8*s34*s51 + 2*q2^2*q9*s34*s51 + 
      q1*q10*q2*s45*s51 - q10*q19*q2*s45*s51 + 2*q1^2*q23*s45*s51 + 
      q2^2*q23*s45*s51 - q1*q2*q3*s45*s51 + 2*q1*q23*q3*s45*s51 - 
      q2*q23*q3*s45*s51 + q1*q19*q7*s45*s51 - 2*q1*q3*q7*s45*s51 - 
      2*q10*q3*q7*s45*s51 + 2*q1^2*q8*s45*s51 + 2*q1*q3*q8*s45*s51 - 
      q2^2*q9*s45*s51 - q10*q19*q2*s51^2 - q1^2*q23*s51^2 + q2^2*q23*s51^2 - 
      q2*q23*q3*s51^2 + q1*q19*q7*s51^2 + q1*q2*q7*s51^2 - 2*q1*q3*q7*s51^2 - 
      2*q10*q3*q7*s51^2 - q1^2*q8*s51^2 - q2^2*q9*s51^2 - 
      q1^2*q23*q3*s45*s51^2 - q1^2*q3*q8*s45*s51^2] - 
   2*r[q1 - 4*q10 + 8*q2 - q23 + 4*q3 + 5*q5 - 6*q7 - 4*q8 - 6*q9 - 
      7*q19*q2*s12 - 7*q19*q3*s12 + 5*q2*q3*s12 - 2*q2*q5*s12 - 
      12*q3*q5*s12 + 5*q19*q7*s12 - 6*q2*q7*s12 + 4*q5*q7*s12 + 4*q2*q8*s12 - 
      4*q7*q8*s12 - 2*q19*q2*q7*s12^2 + 2*q2*q3*q7*s12^2 + 2*q3*q5*q7*s12^2 + 
      2*q2*q7*q8*s12^2 - 3*q1*q10*s23 + 7*q1*q19*s23 - 5*q10*q19*s23 - 
      2*q1*q3*s23 + 4*q10*q3*s23 + 7*q19*q3*s23 - q23*q3*s23 + 9*q1*q5*s23 - 
      4*q10*q5*s23 + q23*q5*s23 - 5*q3*q5*s23 + 4*q1*q9*s23 + 
      2*q1*q10*q19*s23^2 + 2*q1*q10*q5*s23^2 + 2*q10*q3*q5*s23^2 + 
      9*q10*q2*s34 - 2*q1*q23*s34 - 4*q2*q23*s34 - 2*q1*q5*s34 - 
      4*q10*q5*s34 - 5*q10*q7*s34 + 2*q2*q7*s34 - 7*q23*q7*s34 + 
      2*q5*q7*s34 + 2*q1^2*q23*s34^2 - 2*q2^2*q23*s34^2 + 2*q10*q2*q5*s34^2 - 
      2*q1*q23*q5*s34^2 + 2*q10*q5*q7*s34^2 + 2*q1^2*q8*s34^2 + 
      2*q2^2*q9*s34^2 - 5*q1*q10*s45 + 2*q10*q19*s45 - 6*q1*q2*s45 - 
      4*q10*q2*s45 + 5*q1*q23*s45 - 5*q2*q23*s45 - 6*q10*q3*s45 - 
      3*q2*q3*s45 - 15*q1*q5*s45 - 6*q3*q5*s45 - 23*q10*q7*s45 - 
      2*q19*q7*s45 - 12*q3*q7*s45 - 6*q5*q7*s45 + 4*q1*q8*s45 + 2*q3*q8*s45 + 
      2*q7*q8*s45 + 4*q2*q9*s45 + 2*q5*q9*s45 - 8*q3*q5*q7*s12*s45 + 
      4*q1*q10*q5*s23*s45 - 8*q10*q3*q5*s23*s45 + 2*q1^2*q23*s34*s45 + 
      4*q2^2*q23*s34*s45 + 8*q10*q2*q5*s34*s45 - 2*q1*q23*q5*s34*s45 + 
      3*q2*q23*q5*s34*s45 - 4*q10*q5*q7*s34*s45 + 2*q1^2*q8*s34*s45 - 
      4*q2^2*q9*s34*s45 - 4*q2*q5*q9*s34*s45 - 2*q2^2*q23*q5*s34^2*s45 + 
      2*q2^2*q5*q9*s34^2*s45 + 6*q1*q10*q2*s45^2 - 12*q1*q10*q5*s45^2 + 
      6*q1*q2*q5*s45^2 - 6*q10*q2*q5*s45^2 - 6*q10*q3*q5*s45^2 - 
      12*q10*q3*q7*s45^2 - 12*q10*q5*q7*s45^2 - 6*q3*q5*q7*s45^2 + 
      6*q1*q10*q2*q5*s45^3 - 6*q10*q3*q5*q7*s45^3 + 2*q1*q10*s51 - 
      2*q1*q19*s51 - 5*q10*q19*s51 + 6*q1*q2*s51 + 2*q10*q2*s51 + 
      2*q19*q2*s51 + 4*q1*q23*s51 + 2*q2*q23*s51 + 2*q10*q3*s51 - 
      14*q2*q3*s51 + q23*q3*s51 + q1*q7*s51 - 12*q10*q7*s51 + 5*q19*q7*s51 + 
      5*q2*q7*s51 + 7*q23*q7*s51 + 8*q3*q7*s51 - 2*q10*q9*s51 - 
      7*q19*q2*q7*s12*s51 - 4*q2*q3*q7*s12*s51 + 4*q2*q7*q8*s12*s51 + 
      2*q19*q2^2*q7*s12^2*s51 - 2*q2^2*q7*q8*s12^2*s51 + 
      7*q1*q10*q19*s23*s51 + 4*q1*q10*q9*s23*s51 - 2*q1^2*q10*q19*s23^2*s51 - 
      2*q1^2*q10*q9*s23^2*s51 - 4*q1^2*q23*s34*s51 + 4*q2^2*q23*s34*s51 - 
      4*q1^2*q8*s34*s51 - 4*q2^2*q9*s34*s51 + 2*q10*q19*q2*s45*s51 - 
      4*q1^2*q23*s45*s51 - 2*q2^2*q23*s45*s51 + 6*q1*q2*q3*s45*s51 - 
      3*q1*q23*q3*s45*s51 + 2*q2*q23*q3*s45*s51 - 2*q1*q19*q7*s45*s51 + 
      2*q1*q3*q7*s45*s51 - 4*q10*q3*q7*s45*s51 - 4*q1^2*q8*s45*s51 - 
      4*q1*q3*q8*s45*s51 + 2*q2^2*q9*s45*s51 + 2*q10*q19*q2*s51^2 + 
      2*q1^2*q23*s51^2 - 2*q2^2*q23*s51^2 - 6*q1*q2*q3*s51^2 + 
      2*q2*q23*q3*s51^2 - 2*q1*q19*q7*s51^2 + 6*q1*q2*q7*s51^2 + 
      8*q1*q3*q7*s51^2 + 2*q10*q3*q7*s51^2 - 12*q2*q3*q7*s51^2 + 
      2*q1^2*q8*s51^2 + 2*q2^2*q9*s51^2 + 2*q1^2*q23*q3*s45*s51^2 + 
      2*q1^2*q3*q8*s45*s51^2 - 6*q1*q2*q3*q7*s51^3] + 
   ((-12*F[1, 1, 6] + (80*F[1, 1, 9])/3)*r[-q1 + q10 + 2*q2 - 2*q3 - 2*q5 - 
       2*q7 - q2*q3*s12 - 2*q2*q5*s12 - 4*q3*q5*s12 - 2*q3*q7*s12 + 
       q5*q7*s12 - q2*q3*q7*s12^2 - q3*q5*q7*s12^2 - 2*q1*q3*s23 + 
       q10*q3*s23 + 3*q1*q5*s23 - 6*q10*q5*s23 - 4*q3*q5*s23 - 
       q1*q10*q5*s23^2 - q10*q3*q5*s23^2 - q1*q2*s34 + 3*q10*q2*s34 + 
       q1*q5*s34 - 6*q10*q5*s34 - 4*q10*q7*s34 - q2*q7*s34 - q5*q7*s34 - 
       q10*q2*q5*s34^2 - q10*q5*q7*s34^2 - 3*q1*q10*s45 + q1*q2*s45 - 
       3*q10*q2*s45 + 2*q1*q3*s45 - 3*q10*q3*s45 + q2*q3*s45 - 5*q1*q5*s45 + 
       2*q2*q5*s45 - q3*q5*s45 - 9*q10*q7*s45 - 6*q3*q7*s45 - 3*q5*q7*s45 - 
       2*q3*q5*q7*s12*s45 + 4*q1*q10*q5*s23*s45 - 2*q10*q3*q5*s23*s45 - 
       q1*q2*q5*s34*s45 + 2*q10*q2*q5*s34*s45 - 4*q10*q5*q7*s34*s45 + 
       3*q1*q10*q2*s45^2 - q1*q2*q3*s45^2 - 6*q1*q10*q5*s45^2 + 
       2*q1*q2*q5*s45^2 - 3*q10*q2*q5*s45^2 - 3*q10*q3*q5*s45^2 - 
       6*q10*q3*q7*s45^2 - 6*q10*q5*q7*s45^2 - 3*q3*q5*q7*s45^2 + 
       3*q1*q10*q2*q5*s45^3 - 3*q10*q3*q5*q7*s45^3 - q1*q10*s51 + 
       3*q1*q2*s51 - q10*q2*s51 - q10*q3*s51 - 5*q2*q3*s51 - 4*q10*q7*s51 + 
       3*q2*q7*s51 - 4*q2*q3*q7*s12*s51 - q1*q2*q7*s34*s51 + 
       q1*q10*q2*s45*s51 + 2*q1*q2*q3*s45*s51 - q1*q3*q7*s45*s51 - 
       4*q10*q3*q7*s45*s51 - 3*q1*q2*q3*s51^2 + 3*q1*q2*q7*s51^2 + 
       2*q1*q3*q7*s51^2 - q10*q3*q7*s51^2 - 6*q2*q3*q7*s51^2 - 
       3*q1*q2*q3*q7*s51^3])/2 + ((-F[1, 1, 2]^2/3 + F[1, 1, 9]^2/3)*
     r[94*q1 - 28*q10 - 6*q18 - 12*q2 - 6*q25 + 161*q3 + 149*q5 + 48*q7 + 
       12*q8 + 27*q9 + 97*q2*q3*s12 + 3*q3^2*s12 + 20*q2*q5*s12 + 
       17*q3*q5*s12 - 60*q2*q7*s12 + 77*q3*q7*s12 + 20*q5*q7*s12 + 
       9*q2*q8*s12 + 12*q3*q8*s12 + 3*q5*q8*s12 - 3*q7*q8*s12 + 9*q8^2*s12 - 
       3*q3^2*q5*s12^2 + 37*q2*q3*q7*s12^2 + 43*q3*q5*q7*s12^2 + 
       3*q2*q7*q8*s12^2 - 3*q5*q7*q8*s12^2 + 3*q7*q8^2*s12^2 - 
       45*q1*q10*s23 + 9*q10^2*s23 + 20*q1*q3*s23 + 29*q10*q3*s23 + 
       6*q25*q3*s23 + 29*q1*q5*s23 + 142*q10*q5*s23 - 6*q25*q5*s23 - 
       q3*q5*s23 + 12*q10*q9*s23 - 3*q3^2*q5*s12*s23 + 3*q1*q10^2*s23^2 + 
       3*q10^2*q3*s23^2 + 40*q1*q10*q5*s23^2 + 31*q10*q3*q5*s23^2 - 
       6*q25*q3*q5*s23^2 - 6*q1*q10*q9*s23^2 - 6*q1*q25*q9*s23^2 + 
       6*q10*q3*q9*s23^2 + 6*q25*q3*q9*s23^2 + 40*q1*q2*s34 + 23*q10*q2*s34 - 
       49*q1*q5*s34 + 151*q10*q5*s34 + 11*q10*q7*s34 + 40*q2*q7*s34 + 
       40*q5*q7*s34 - 18*q1*q8*s34 - 15*q5*q8*s34 - 9*q8^2*s34 + 
       12*q10*q9*s34 + 3*q2*q9*s34 + 3*q5*q9*s34 + 9*q7*q9*s34 + 9*q9^2*s34 + 
       37*q10*q2*q5*s34^2 - 3*q10^2*q7*s34^2 + 43*q10*q5*q7*s34^2 + 
       9*q1*q5*q8*s34^2 + 3*q1*q8^2*s34^2 + 3*q2*q5*q9*s34^2 - 
       3*q5*q7*q9*s34^2 + 3*q2*q9^2*s34^2 + 73*q1*q10*s45 - 9*q10^2*s45 - 
       28*q1*q2*s45 + 31*q10*q2*s45 - 20*q1*q3*s45 + 10*q10*q3*s45 - 
       6*q18*q3*s45 - 103*q2*q3*s45 - 6*q3^2*s45 - 32*q1*q5*s45 - 
       33*q10*q5*s45 - 26*q2*q5*s45 - 10*q3*q5*s45 - 12*q10*q7*s45 + 
       41*q3*q7*s45 + 34*q5*q7*s45 - 21*q1*q8*s45 - 3*q3*q8*s45 - 
       3*q5*q8*s45 - 9*q8^2*s45 - 3*q2*q9*s45 + 6*q7*q9*s45 - 
       3*q3^2*q5*s12*s45 - 9*q3^2*q7*s12*s45 - 12*q3*q5*q7*s12*s45 + 
       6*q5*q7*q8*s12*s45 - 3*q3^2*q5*q7*s12^2*s45 - 6*q1*q10^2*s23*s45 - 
       71*q1*q10*q5*s23*s45 - 9*q10^2*q5*s23*s45 - 27*q10*q3*q5*s23*s45 - 
       3*q3^2*q5*s23*s45 - 3*q10^2*q3*q5*s23^2*s45 - 9*q10^2*q5*s34*s45 + 
       40*q1*q2*q5*s34*s45 - 12*q10^2*q7*s34*s45 + 68*q10*q5*q7*s34*s45 + 
       12*q1*q5*q8*s34*s45 + 6*q1*q8^2*s34*s45 + 6*q5*q7*q9*s34*s45 - 
       6*q2*q9^2*s34*s45 - 3*q10^2*q5*q7*s34^2*s45 + 3*q2*q5*q9^2*s34^2*s45 + 
       3*q1*q10^2*s45^2 - 28*q1*q10*q2*s45^2 - 3*q10^2*q3*s45^2 + 
       43*q1*q2*q3*s45^2 - 6*q10*q3^2*s45^2 + 68*q1*q10*q5*s45^2 - 
       9*q10^2*q5*s45^2 + 37*q10*q2*q5*s45^2 + 4*q10*q3*q5*s45^2 - 
       3*q3^2*q5*s45^2 - 15*q10^2*q7*s45^2 + 8*q10*q3*q7*s45^2 - 
       9*q3^2*q7*s45^2 + 32*q10*q5*q7*s45^2 + 10*q3*q5*q7*s45^2 - 
       3*q1*q3*q8*s45^2 + 3*q1*q5*q8*s45^2 + 3*q1*q8^2*s45^2 - 
       3*q3^2*q5*q7*s12*s45^2 - 3*q10^2*q3*q5*s23*s45^2 - 
       3*q10*q3^2*q5*s23*s45^2 - 9*q10^2*q5*q7*s34*s45^2 - 
       37*q1*q10*q2*q5*s45^3 - 3*q10^2*q3*q5*s45^3 - 3*q10*q3^2*q5*s45^3 - 
       6*q10^2*q3*q7*s45^3 - 9*q10*q3^2*q7*s45^3 - 9*q10^2*q5*q7*s45^3 + 
       4*q10*q3*q5*q7*s45^3 - 3*q3^2*q5*q7*s45^3 - 3*q10^2*q3*q5*q7*s45^4 - 
       3*q10*q3^2*q5*q7*s45^4 + 43*q1*q10*s51 + 6*q10*q18*s51 - 
       40*q1*q2*s51 + 37*q10*q2*s51 + 40*q10*q3*s51 + 37*q2*q3*s51 + 
       60*q1*q7*s51 - 16*q10*q7*s51 - 6*q18*q7*s51 - 94*q2*q7*s51 + 
       68*q3*q7*s51 + 3*q1*q8*s51 + 3*q2*q8*s51 + 18*q3*q8*s51 + 9*q8^2*s51 + 
       6*q1*q9*s51 - 9*q10*q9*s51 - 9*q2*q9*s51 + 6*q25*q9*s51 - 
       9*q3*q9*s51 + 9*q7*q9*s51 - 9*q9^2*s51 + 74*q2*q3*q7*s12*s51 + 
       6*q2*q7*q8*s12*s51 - 3*q2*q7*q8^2*s12^2*s51 + 6*q1*q10^2*s23*s51 - 
       21*q1*q10*q9*s23*s51 - 9*q10^2*q9*s23*s51 - 6*q1*q25*q9*s23*s51 - 
       9*q10*q3*q9*s23*s51 - 3*q10*q9^2*s23*s51 + 6*q25*q9^2*s23*s51 - 
       6*q1*q10^2*q9*s23^2*s51 - 3*q10^2*q3*q9*s23^2*s51 + 
       6*q1*q10*q9^2*s23^2*s51 + 6*q1*q25*q9^2*s23^2*s51 - 
       3*q10^2*q7*s34*s51 + 40*q1*q2*q7*s34*s51 - 6*q1*q8^2*s34*s51 - 
       6*q2*q9^2*s34*s51 - 34*q1*q10*q2*s45*s51 + 6*q1*q18*q3*s45*s51 - 
       3*q1*q2*q3*s45*s51 - 6*q18*q3^2*s45*s51 - 6*q10^2*q7*s45*s51 + 
       46*q1*q3*q7*s45*s51 + 35*q10*q3*q7*s45*s51 - 9*q3^2*q7*s45*s51 + 
       3*q10*q2*q8*s45*s51 + 3*q1*q3*q8*s45*s51 + 3*q10*q3*q8*s45*s51 + 
       15*q3^2*q8*s45*s51 - 12*q1*q8^2*s45*s51 + 9*q3*q8^2*s45*s51 + 
       3*q2*q3*q9*s45*s51 + 6*q1*q7*q9*s45*s51 + 3*q2*q9^2*s45*s51 - 
       3*q10^2*q3*q7*s45^2*s51 - 9*q10*q3^2*q7*s45^2*s51 - 
       6*q1*q3*q8^2*s45^2*s51 - 6*q1*q18*q3*s51^2 + 6*q10*q18*q3*s51^2 + 
       37*q1*q2*q3*s51^2 - 6*q10*q18*q7*s51^2 - 40*q1*q2*q7*s51^2 + 
       3*q1*q3*q7*s51^2 + 31*q10*q3*q7*s51^2 + 74*q2*q3*q7*s51^2 + 
       3*q10*q2*q8*s51^2 + 6*q1*q3*q8*s51^2 + 3*q10*q3*q8*s51^2 + 
       3*q1*q8^2*s51^2 - 3*q1*q10*q9*s51^2 + 3*q2*q3*q9*s51^2 + 
       9*q1*q7*q9*s51^2 + 3*q2*q9^2*s51^2 - 6*q1*q10^2*q9*s23*s51^2 + 
       3*q1*q10^2*q9^2*s23^2*s51^2 - 6*q1*q18*q3^2*s45*s51^2 - 
       3*q10*q3^2*q7*s45*s51^2 + 6*q1*q3^2*q8*s45*s51^2 + 
       3*q10*q3^2*q8*s45*s51^2 + 6*q1*q3*q8^2*s45*s51^2 + 
       3*q1*q3^2*q8^2*s45^2*s51^2 + 37*q1*q2*q3*q7*s51^3])/2 + 
   (((-2*F[1, 1, 2])/3 + (2*F[1, 1, 9])/3)*
     r[2*q1 - 8*q10 + 18*q18 - 16*q2 + 18*q25 + q3 - 12*q4 + 19*q5 + 28*q7 - 
       42*q8 - 45*q9 + 5*q2*q3*s12 - 3*q3^2*s12 + 40*q2*q5*s12 + 
       83*q3*q5*s12 + 24*q2*q7*s12 + 43*q3*q7*s12 - 32*q5*q7*s12 - 
       21*q2*q8*s12 - 12*q3*q8*s12 - 21*q5*q8*s12 + 9*q7*q8*s12 - 
       27*q8^2*s12 + 9*q3^2*q5*s12^2 + 11*q2*q3*q7*s12^2 + 
       11*q3*q5*q7*s12^2 - 3*q2*q7*q8*s12^2 - 3*q5*q7*q8*s12^2 - 
       9*q7*q8^2*s12^2 - 27*q1*q10*s23 - 15*q10^2*s23 - 6*q1*q25*s23 + 
       40*q1*q3*s23 - 35*q10*q3*s23 - 6*q25*q3*s23 - 69*q1*q5*s23 + 
       144*q10*q5*s23 + 12*q25*q5*s23 + 119*q3*q5*s23 - 12*q4*q5*s23 - 
       18*q10*q9*s23 + 6*q25*q3*q5*s12*s23 + 9*q3^2*q5*s12*s23 - 
       3*q1*q10^2*s23^2 - 9*q10^2*q3*s23^2 + 14*q1*q10*q5*s23^2 - 
       6*q1*q25*q5*s23^2 + 41*q10*q3*q5*s23^2 + 12*q25*q3*q5*s23^2 + 
       6*q25*q5^2*s23^2 - 6*q4*q5^2*s23^2 + 18*q1*q10*q9*s23^2 + 
       18*q1*q25*q9*s23^2 - 18*q10*q3*q9*s23^2 - 18*q25*q3*q9*s23^2 - 
       6*q25*q3*q5^2*s12*s23^2 + 6*q3*q4*q5^2*s12*s23^2 + 6*q10^2*s34 + 
       14*q1*q2*s34 - 63*q10*q2*s34 + 6*q10*q4*s34 + q1*q5*s34 + 
       111*q10*q5*s34 + 113*q10*q7*s34 + 8*q2*q7*s34 + 8*q5*q7*s34 + 
       36*q1*q8*s34 + 33*q5*q8*s34 + 27*q8^2*s34 - 12*q10*q9*s34 - 
       15*q2*q9*s34 - 9*q5*q9*s34 - 15*q7*q9*s34 - 27*q9^2*s34 + 
       11*q10*q2*q5*s34^2 + 9*q10^2*q7*s34^2 + 11*q10*q5*q7*s34^2 - 
       15*q1*q5*q8*s34^2 - 9*q1*q8^2*s34^2 - 3*q2*q5*q9*s34^2 - 
       3*q5*q7*q9*s34^2 - 9*q2*q9^2*s34^2 + 93*q1*q10*s45 + 21*q10^2*s45 - 
       14*q1*q2*s45 + 63*q10*q2*s45 - 40*q1*q3*s45 + 126*q10*q3*s45 + 
       18*q18*q3*s45 - 11*q2*q3*s45 + 18*q3^2*s45 + 118*q1*q5*s45 + 
       69*q10*q5*s45 - 58*q2*q5*s45 + 74*q3*q5*s45 + 336*q10*q7*s45 + 
       195*q3*q7*s45 + 72*q5*q7*s45 + 39*q1*q8*s45 - 9*q3*q8*s45 + 
       9*q5*q8*s45 + 27*q8^2*s45 + 3*q2*q9*s45 - 12*q7*q9*s45 + 
       9*q3^2*q5*s12*s45 + 27*q3^2*q7*s12*s45 + 64*q3*q5*q7*s12*s45 - 
       12*q5*q7*q8*s12*s45 + 9*q3^2*q5*q7*s12^2*s45 + 6*q1*q10^2*s23*s45 - 
       89*q1*q10*q5*s23*s45 + 27*q10^2*q5*s23*s45 + 97*q10*q3*q5*s23*s45 + 
       9*q3^2*q5*s23*s45 + 9*q10^2*q3*q5*s23^2*s45 + 27*q10^2*q5*s34*s45 + 
       14*q1*q2*q5*s34*s45 - 46*q10*q2*q5*s34*s45 + 36*q10^2*q7*s34*s45 + 
       104*q10*q5*q7*s34*s45 - 18*q1*q5*q8*s34*s45 - 18*q1*q8^2*s34*s45 - 
       12*q5*q7*q9*s34*s45 + 18*q2*q9^2*s34*s45 + 9*q10^2*q5*q7*s34^2*s45 - 
       9*q2*q5*q9^2*s34^2*s45 - 3*q1*q10^2*s45^2 - 66*q1*q10*q2*s45^2 + 
       9*q10^2*q3*s45^2 + 17*q1*q2*q3*s45^2 + 18*q10*q3^2*s45^2 + 
       138*q1*q10*q5*s45^2 + 27*q10^2*q5*s45^2 - 40*q1*q2*q5*s45^2 + 
       63*q10*q2*q5*s45^2 + 132*q10*q3*q5*s45^2 + 9*q3^2*q5*s45^2 + 
       45*q10^2*q7*s45^2 + 270*q10*q3*q7*s45^2 + 27*q3^2*q7*s45^2 + 
       216*q10*q5*q7*s45^2 + 114*q3*q5*q7*s45^2 + 3*q1*q3*q8*s45^2 - 
       3*q1*q5*q8*s45^2 - 9*q1*q8^2*s45^2 + 9*q3^2*q5*q7*s12*s45^2 + 
       9*q10^2*q3*q5*s23*s45^2 + 9*q10*q3^2*q5*s23*s45^2 + 
       27*q10^2*q5*q7*s34*s45^2 - 63*q1*q10*q2*q5*s45^3 + 
       9*q10^2*q3*q5*s45^3 + 9*q10*q3^2*q5*s45^3 + 18*q10^2*q3*q7*s45^3 + 
       27*q10*q3^2*q7*s45^3 + 27*q10^2*q5*q7*s45^3 + 132*q10*q3*q5*q7*s45^3 + 
       9*q3^2*q5*q7*s45^3 + 9*q10^2*q3*q5*q7*s45^4 + 9*q10*q3^2*q5*q7*s45^4 + 
       17*q1*q10*s51 - 6*q1*q18*s51 - 12*q10*q18*s51 - 54*q1*q2*s51 + 
       17*q10*q2*s51 + 20*q10*q3*s51 + 103*q2*q3*s51 - 12*q1*q7*s51 + 
       170*q10*q7*s51 + 18*q18*q7*s51 - 12*q2*q7*s51 + 24*q3*q7*s51 - 
       12*q4*q7*s51 - 9*q1*q8*s51 - 3*q2*q8*s51 - 24*q3*q8*s51 - 
       27*q8^2*s51 - 12*q1*q9*s51 + 9*q10*q9*s51 + 21*q2*q9*s51 - 
       18*q25*q9*s51 + 9*q3*q9*s51 - 15*q7*q9*s51 + 27*q9^2*s51 + 
       68*q2*q3*q7*s12*s51 - 18*q2*q7*q8*s12*s51 + 9*q2*q7*q8^2*s12^2*s51 - 
       6*q1*q10^2*s23*s51 + 39*q1*q10*q9*s23*s51 + 15*q10^2*q9*s23*s51 + 
       12*q1*q25*q9*s23*s51 + 15*q10*q3*q9*s23*s51 + 6*q25*q3*q9*s23*s51 + 
       9*q10*q9^2*s23*s51 - 18*q25*q9^2*s23*s51 + 6*q1*q10^2*q9*s23^2*s51 + 
       9*q10^2*q3*q9*s23^2*s51 - 18*q1*q10*q9^2*s23^2*s51 - 
       18*q1*q25*q9^2*s23^2*s51 + 6*q10*q3*q9^2*s23^2*s51 + 
       6*q25*q3*q9^2*s23^2*s51 + 9*q10^2*q7*s34*s51 + 6*q10*q18*q7*s34*s51 + 
       14*q1*q2*q7*s34*s51 + 12*q10*q4*q7*s34*s51 + 18*q1*q8^2*s34*s51 + 
       18*q2*q9^2*s34*s51 - 20*q1*q10*q2*s45*s51 - 12*q1*q18*q3*s45*s51 - 
       6*q10*q18*q3*s45*s51 - 43*q1*q2*q3*s45*s51 + 18*q18*q3^2*s45*s51 + 
       18*q10^2*q7*s45*s51 + 2*q1*q3*q7*s45*s51 + 179*q10*q3*q7*s45*s51 + 
       27*q3^2*q7*s45*s51 - 3*q10*q2*q8*s45*s51 - 3*q1*q3*q8*s45*s51 - 
       3*q10*q3*q8*s45*s51 - 33*q3^2*q8*s45*s51 + 36*q1*q8^2*s45*s51 - 
       27*q3*q8^2*s45*s51 - 3*q2*q3*q9*s45*s51 - 12*q1*q7*q9*s45*s51 - 
       9*q2*q9^2*s45*s51 - 6*q1*q18*q3^2*s45^2*s51 + 9*q10^2*q3*q7*s45^2*
        s51 + 27*q10*q3^2*q7*s45^2*s51 + 6*q1*q3^2*q8*s45^2*s51 + 
       18*q1*q3*q8^2*s45^2*s51 + 18*q1*q18*q3*s51^2 - 18*q10*q18*q3*s51^2 + 
       63*q1*q2*q3*s51^2 - 6*q1*q18*q7*s51^2 + 18*q10*q18*q7*s51^2 - 
       54*q1*q2*q7*s51^2 - 49*q1*q3*q7*s51^2 + 41*q10*q3*q7*s51^2 + 
       120*q2*q3*q7*s51^2 - 3*q10*q2*q8*s51^2 - 12*q1*q3*q8*s51^2 - 
       3*q10*q3*q8*s51^2 - 9*q1*q8^2*s51^2 + 3*q1*q10*q9*s51^2 - 
       3*q2*q3*q9*s51^2 - 15*q1*q7*q9*s51^2 - 9*q2*q9^2*s51^2 + 
       6*q1*q10^2*q9*s23*s51^2 - 6*q1*q10*q9^2*s23*s51^2 - 
       6*q1*q25*q9^2*s23*s51^2 - 3*q1*q10^2*q9^2*s23^2*s51^2 + 
       6*q1*q10*q9^3*s23^2*s51^2 + 6*q1*q25*q9^3*s23^2*s51^2 - 
       6*q10*q18*q7^2*s34*s51^2 + 6*q10*q4*q7^2*s34*s51^2 + 
       18*q1*q18*q3^2*s45*s51^2 - 6*q10*q18*q3^2*s45*s51^2 + 
       9*q10*q3^2*q7*s45*s51^2 - 18*q1*q3^2*q8*s45*s51^2 - 
       3*q10*q3^2*q8*s45*s51^2 - 18*q1*q3*q8^2*s45*s51^2 + 
       6*q1*q18*q3^3*s45^2*s51^2 - 6*q1*q3^3*q8*s45^2*s51^2 - 
       9*q1*q3^2*q8^2*s45^2*s51^2 + 63*q1*q2*q3*q7*s51^3])/2 + 
   ((4*F[1, 1, 7] + 2*F[1, 1, 7]^2 - 4*F[1, 1, 9] - 2*F[1, 1, 9]^2)*
     r[q13 + 2*q2 + 2*q20 - 6*q5 - q7 + q13*q2*s12 + q2*q3*s12 + q3^2*s12 - 
       2*q13*q5*s12 - 2*q3*q5*s12 - q3*q7*s12 - q3^2*q5*s12^2 + 
       q13*q2*q7*s12^2 - q2*q3*q7*s12^2 + q3^2*q7*s12^2 + 2*q1*q5*s23 - 
       8*q10*q5*s23 - 2*q3*q5*s23 - q3^2*q5*s12*s23 + q1^2*s34 + q1*q13*s34 + 
       3*q10*q2*s34 + q1*q5*s34 - 8*q10*q5*s34 + 2*q13*q5*s34 - 
       3*q10*q7*s34 + q1^2*q5*s23*s34 + q1^2*s45 - 4*q1*q10*s45 + 
       2*q1*q13*s45 + 2*q1*q2*s45 - 6*q10*q2*s45 + q13*q2*s45 - 2*q2^2*s45 - 
       4*q10*q3*s45 - 2*q2*q3*s45 - q3^2*s45 - 6*q1*q5*s45 + 2*q13*q5*s45 - 
       4*q3*q5*s45 - 12*q10*q7*s45 - 8*q3*q7*s45 - 3*q5*q7*s45 - 2*q7^2*s45 - 
       q3^2*q5*s12*s45 - 2*q3^2*q7*s12*s45 - 3*q3*q5*q7*s12*s45 - 
       q3^2*q5*q7*s12^2*s45 - q1^2*q5*s23*s45 + 3*q1*q10*q5*s23*s45 - 
       3*q10*q3*q5*s23*s45 - q3^2*q5*s23*s45 - q1^2*q2*s34*s45 - 
       2*q10*q2^2*s34*s45 - 2*q1^2*q5*s34*s45 - q1*q2*q5*s34*s45 + 
       3*q10*q2*q5*s34*s45 - 3*q10*q5*q7*s34*s45 - 2*q10*q7^2*s34*s45 + 
       q1^2*q10*s45^2 - q1^2*q2*s45^2 + 7*q1*q10*q2*s45^2 - q1*q13*q2*s45^2 + 
       2*q10*q2^2*s45^2 - q10*q3^2*s45^2 + 2*q1^2*q5*s45^2 - 
       8*q1*q10*q5*s45^2 + 5*q1*q2*q5*s45^2 - 5*q10*q2*q5*s45^2 - 
       5*q10*q3*q5*s45^2 - q3^2*q5*s45^2 - 11*q10*q3*q7*s45^2 - 
       2*q3^2*q7*s45^2 - 8*q10*q5*q7*s45^2 - 5*q3*q5*q7*s45^2 - 
       5*q10*q7^2*s45^2 - 3*q3*q7^2*s45^2 - q5*q7^2*s45^2 - 
       q3^2*q5*q7*s12*s45^2 - q3*q5*q7^2*s12*s45^2 - q1^2*q10*q5*s23*s45^2 - 
       q10*q3^2*q5*s23*s45^2 + q1^2*q2*q5*s34*s45^2 - q10*q2^2*q5*s34*s45^2 - 
       q10*q5*q7^2*s34*s45^2 - q1^2*q10*q2*s45^3 - 2*q1*q10*q2^2*s45^3 + 
       2*q1^2*q10*q5*s45^3 - q1^2*q2*q5*s45^3 + 6*q1*q10*q2*q5*s45^3 - 
       q1*q2^2*q5*s45^3 + q10*q2^2*q5*s45^3 - q10*q3^2*q5*s45^3 - 
       2*q10*q3^2*q7*s45^3 - 6*q10*q3*q5*q7*s45^3 - q3^2*q5*q7*s45^3 - 
       3*q10*q3*q7^2*s45^3 - 2*q10*q5*q7^2*s45^3 - q3*q5*q7^2*s45^3 - 
       q1^2*q10*q2*q5*s45^4 - q1*q10*q2^2*q5*s45^4 - q10*q3^2*q5*q7*s45^4 - 
       q10*q3*q5*q7^2*s45^4 - q1*q2*s51 - q10*q2*s51 - 2*q13*q2*s51 - 
       q2^2*s51 - 2*q10*q20*s51 + q2*q3*s51 - q20*q3*s51 + 2*q1*q7*s51 - 
       4*q10*q7*s51 - q3*q7*s51 - 3*q13*q2^2*s12*s51 + 2*q2^2*q3*s12*s51 - 
       2*q2*q3^2*s12*s51 + q13*q2*q7*s12*s51 - q2*q3*q7*s12*s51 + 
       2*q3^2*q7*s12*s51 - q13*q2^2*q7*s12^2*s51 + q2^2*q3*q7*s12^2*s51 - 
       q2*q3^2*q7*s12^2*s51 + q1^2*q2*s34*s51 - q10*q2^2*s34*s51 - 
       q1*q2*q20*s34*s51 - q10*q7^2*s34*s51 + q1^2*q2*s45*s51 + 
       q1*q10*q2*s45*s51 + q1*q13*q2*s45*s51 + q10*q2^2*s45*s51 + 
       3*q13*q2^2*s45*s51 - q2^2*q3*s45*s51 + q1*q20*q3*s45*s51 + 
       q2*q3^2*s45*s51 - q1*q3*q7*s45*s51 - 5*q10*q3*q7*s45*s51 - 
       q3^2*q7*s45*s51 - 4*q10*q7^2*s45*s51 - q1*q10*q2^2*s45^2*s51 - 
       q1*q13*q2^2*s45^2*s51 - q10*q3^2*q7*s45^2*s51 - 
       3*q10*q3*q7^2*s45^2*s51 - q1^2*q2*s51^2 - q13*q2^2*s51^2 + 
       2*q1^2*q20*s51^2 + q2^2*q3*s51^2 - q2*q3^2*s51^2 - q1^2*q7*s51^2 + 
       q3^2*q7*s51^2 + q1*q7^2*s51^2 - q10*q7^2*s51^2 - 
       2*q13*q2^2*q7*s12*s51^2 + 2*q2^2*q3*q7*s12*s51^2 - 
       2*q2*q3^2*q7*s12*s51^2 + q1^2*q2*q20*s34*s51^2 + 
       q1^2*q20*q3*s45*s51^2 - q1^2*q3*q7*s45*s51^2 + q1*q3*q7^2*s45*s51^2 - 
       q10*q3*q7^2*s45*s51^2 - q1^2*q2*q20*s51^3 - q13*q2^2*q7*s51^3 + 
       q2^2*q3*q7*s51^3 - q2*q3^2*q7*s51^3])/2 + 
   ((-2*F[1, 1, 7] + 2*F[1, 1, 9])*r[10*q1 + 2*q13 + 14*q2 + 4*q20 + 18*q3 + 
       q5 + 2*q7 + 10*q8 + 2*q13*q2*s12 + 5*q2*q3*s12 + 4*q3^2*s12 - 
       4*q13*q5*s12 - 5*q3*q5*s12 + q3*q7*s12 - q2*q8*s12 + 5*q7*q8*s12 - 
       3*q3^2*q5*s12^2 + 2*q13*q2*q7*s12^2 - q2*q3*q7*s12^2 + 
       3*q3^2*q7*s12^2 - q2*q7*q8*s12^2 + 9*q1*q5*s23 - 9*q3*q5*s23 - 
       3*q3^2*q5*s12*s23 + 4*q1^2*s34 + 2*q1*q13*s34 + 6*q1*q2*s34 + 
       12*q10*q2*s34 + 7*q1*q5*s34 + 4*q13*q5*s34 - 12*q10*q7*s34 - 
       4*q1*q8*s34 + 3*q1^2*q5*s23*s34 - q1^2*q8*s34^2 + 3*q1^2*s45 - 
       24*q1*q10*s45 + 4*q1*q13*s45 + 10*q1*q2*s45 - 30*q10*q2*s45 + 
       2*q13*q2*s45 - 7*q2^2*s45 - 16*q10*q3*s45 - 7*q2*q3*s45 - 3*q3^2*s45 - 
       29*q1*q5*s45 + 4*q13*q5*s45 - 5*q2*q5*s45 - 20*q3*q5*s45 - 
       46*q10*q7*s45 - 26*q3*q7*s45 - 12*q5*q7*s45 - 6*q7^2*s45 - 
       6*q1*q8*s45 + q3*q8*s45 + q7*q8*s45 - 3*q3^2*q5*s12*s45 - 
       6*q3^2*q7*s12*s45 - 13*q3*q5*q7*s12*s45 + q7^2*q8*s12*s45 - 
       3*q3^2*q5*q7*s12^2*s45 - 3*q1^2*q5*s23*s45 + 12*q1*q10*q5*s23*s45 - 
       12*q10*q3*q5*s23*s45 - 3*q3^2*q5*s23*s45 - 3*q1^2*q2*s34*s45 - 
       6*q10*q2^2*s34*s45 - 6*q1^2*q5*s34*s45 - 7*q1*q2*q5*s34*s45 + 
       12*q10*q2*q5*s34*s45 - 12*q10*q5*q7*s34*s45 - 6*q10*q7^2*s34*s45 - 
       q1^2*q8*s34*s45 + 3*q1^2*q10*s45^2 - 3*q1^2*q2*s45^2 + 
       33*q1*q10*q2*s45^2 - 2*q1*q13*q2*s45^2 + 6*q10*q2^2*s45^2 + 
       q1*q2*q3*s45^2 - 3*q10*q3^2*s45^2 + 6*q1^2*q5*s45^2 - 
       35*q1*q10*q5*s45^2 + 23*q1*q2*q5*s45^2 - 23*q10*q2*q5*s45^2 - 
       23*q10*q3*q5*s45^2 - 3*q3^2*q5*s45^2 - 45*q10*q3*q7*s45^2 - 
       6*q3^2*q7*s45^2 - 35*q10*q5*q7*s45^2 - 23*q3*q5*q7*s45^2 - 
       15*q10*q7^2*s45^2 - 9*q3*q7^2*s45^2 - 3*q5*q7^2*s45^2 - 
       q1*q3*q8*s45^2 - 3*q3^2*q5*q7*s12*s45^2 - 3*q3*q5*q7^2*s12*s45^2 - 
       3*q1^2*q10*q5*s23*s45^2 - 3*q10*q3^2*q5*s23*s45^2 + 
       3*q1^2*q2*q5*s34*s45^2 - 3*q10*q2^2*q5*s34*s45^2 - 
       3*q10*q5*q7^2*s34*s45^2 - 3*q1^2*q10*q2*s45^3 - 6*q1*q10*q2^2*s45^3 + 
       6*q1^2*q10*q5*s45^3 - 3*q1^2*q2*q5*s45^3 + 26*q1*q10*q2*q5*s45^3 - 
       3*q1*q2^2*q5*s45^3 + 3*q10*q2^2*q5*s45^3 - 3*q10*q3^2*q5*s45^3 - 
       6*q10*q3^2*q7*s45^3 - 26*q10*q3*q5*q7*s45^3 - 3*q3^2*q5*q7*s45^3 - 
       9*q10*q3*q7^2*s45^3 - 6*q10*q5*q7^2*s45^3 - 3*q3*q5*q7^2*s45^3 - 
       3*q1^2*q10*q2*q5*s45^4 - 3*q1*q10*q2^2*q5*s45^4 - 
       3*q10*q3^2*q5*q7*s45^4 - 3*q10*q3*q5*q7^2*s45^4 - 9*q1*q2*s51 - 
       7*q10*q2*s51 - 4*q13*q2*s51 - 2*q2^2*s51 - 4*q10*q20*s51 - 
       6*q2*q3*s51 - 2*q20*q3*s51 + 18*q1*q7*s51 - 11*q10*q7*s51 + 
       q2*q7*s51 + q3*q7*s51 + 2*q7^2*s51 + 4*q1*q8*s51 - 
       6*q13*q2^2*s12*s51 + q2^2*q3*s12*s51 - 7*q2*q3^2*s12*s51 + 
       2*q13*q2*q7*s12*s51 - 3*q2*q3*q7*s12*s51 + 6*q3^2*q7*s12*s51 - 
       4*q2*q7*q8*s12*s51 - q7^2*q8*s12*s51 - 2*q13*q2^2*q7*s12^2*s51 + 
       q2^2*q3*q7*s12^2*s51 - 3*q2*q3^2*q7*s12^2*s51 + q2^2*q7*q8*s12^2*s51 + 
       3*q1^2*q2*s34*s51 - 3*q10*q2^2*s34*s51 - 2*q1*q2*q20*s34*s51 + 
       7*q1*q2*q7*s34*s51 - 3*q10*q7^2*s34*s51 + 2*q1^2*q8*s34*s51 + 
       3*q1^2*q2*s45*s51 + 7*q1*q10*q2*s45*s51 + 2*q1*q13*q2*s45*s51 + 
       3*q10*q2^2*s45*s51 + 6*q13*q2^2*s45*s51 + 5*q1*q2*q3*s45*s51 + 
       q2^2*q3*s45*s51 + 2*q1*q20*q3*s45*s51 + 5*q2*q3^2*s45*s51 + 
       5*q1*q3*q7*s45*s51 - 19*q10*q3*q7*s45*s51 - 3*q3^2*q7*s45*s51 - 
       12*q10*q7^2*s45*s51 + 2*q1^2*q8*s45*s51 + 6*q1*q3*q8*s45*s51 - 
       3*q1*q10*q2^2*s45^2*s51 - 2*q1*q13*q2^2*s45^2*s51 - 
       q1*q2^2*q3*s45^2*s51 - q1*q2*q3^2*s45^2*s51 - 3*q10*q3^2*q7*s45^2*
        s51 - 9*q10*q3*q7^2*s45^2*s51 + q1*q3^2*q8*s45^2*s51 - 
       3*q1^2*q2*s51^2 - 2*q13*q2^2*s51^2 + 4*q1^2*q20*s51^2 + 
       q2^2*q3*s51^2 - 3*q2*q3^2*s51^2 - 8*q1*q2*q7*s51^2 + q2^2*q7*s51^2 - 
       2*q2*q3*q7*s51^2 + 3*q3^2*q7*s51^2 + 4*q1*q7^2*s51^2 - 
       3*q10*q7^2*s51^2 - 2*q2*q7^2*s51^2 - q1^2*q8*s51^2 - 
       4*q13*q2^2*q7*s12*s51^2 + 2*q2^2*q3*q7*s12*s51^2 - 
       6*q2*q3^2*q7*s12*s51^2 + q2*q7^2*q8*s12*s51^2 + 
       2*q1^2*q2*q20*s34*s51^2 + q1^2*q2*q7*s34*s51^2 + 
       q1*q2*q7^2*s34*s51^2 + 2*q1^2*q20*q3*s45*s51^2 - 
       q1^2*q3*q7*s45*s51^2 + 3*q1*q3*q7^2*s45*s51^2 - 
       3*q10*q3*q7^2*s45*s51^2 - q1^2*q3*q8*s45*s51^2 - 2*q1^2*q2*q20*s51^3 - 
       q1^2*q2*q7*s51^3 - 2*q13*q2^2*q7*s51^3 + q2^2*q3*q7*s51^3 - 
       3*q2*q3^2*q7*s51^3 - q1*q2*q7^2*s51^3])/2 + 
   ((-F[1, 1, 7]^2 + F[1, 1, 9]^2)*r[-6*q1 - 6*q13 - 6*q2 - 4*q20 - 14*q3 - 
       q5 - 2*q7 - 2*q8 - 5*q2*q3*s12 - 2*q3^2*s12 - 4*q13*q5*s12 + 
       3*q3*q5*s12 + 2*q13*q7*s12 - 3*q3*q7*s12 + q2*q8*s12 - q7*q8*s12 + 
       q3^2*q5*s12^2 - q2*q3*q7*s12^2 - q3^2*q7*s12^2 + q2*q7*q8*s12^2 + 
       6*q20*q3*s23 - 5*q1*q5*s23 + 7*q3*q5*s23 + q3^2*q5*s12*s23 - 
       2*q20*q3*q5*s23^2 - 2*q1^2*s34 - 6*q1*q2*s34 - 6*q10*q2*s34 + 
       2*q2*q20*s34 - 5*q1*q5*s34 + 4*q13*q5*s34 + 2*q20*q5*s34 + 
       6*q10*q7*s34 - q1^2*q5*s23*s34 + q1^2*q8*s34^2 - q1^2*s45 + 
       12*q1*q10*s45 - 2*q1*q13*s45 - 6*q1*q2*s45 + 18*q10*q2*s45 + 
       3*q2^2*s45 + 8*q10*q3*s45 + 5*q2*q3*s45 + q3^2*s45 + 17*q1*q5*s45 + 
       4*q13*q5*s45 + 3*q2*q5*s45 + 12*q3*q5*s45 + 26*q10*q7*s45 + 
       2*q13*q7*s45 + 10*q3*q7*s45 + 6*q5*q7*s45 + 2*q7^2*s45 + 2*q1*q8*s45 - 
       q3*q8*s45 - q7*q8*s45 + q3^2*q5*s12*s45 + 2*q3^2*q7*s12*s45 + 
       7*q3*q5*q7*s12*s45 - q7^2*q8*s12*s45 + q3^2*q5*q7*s12^2*s45 + 
       q1^2*q5*s23*s45 - 6*q1*q10*q5*s23*s45 + 6*q10*q3*q5*s23*s45 + 
       2*q20*q3*q5*s23*s45 + q3^2*q5*s23*s45 + q1^2*q2*s34*s45 + 
       2*q10*q2^2*s34*s45 + 2*q1^2*q5*s34*s45 + 5*q1*q2*q5*s34*s45 - 
       6*q10*q2*q5*s34*s45 - 2*q2*q20*q5*s34*s45 + 6*q10*q5*q7*s34*s45 + 
       2*q10*q7^2*s34*s45 + q1^2*q8*s34*s45 - q1^2*q10*s45^2 + 
       q1^2*q2*s45^2 - 19*q1*q10*q2*s45^2 - 2*q10*q2^2*s45^2 - 
       q1*q2*q3*s45^2 + q10*q3^2*s45^2 - 2*q1^2*q5*s45^2 + 
       19*q1*q10*q5*s45^2 - 13*q1*q2*q5*s45^2 + 13*q10*q2*q5*s45^2 + 
       13*q10*q3*q5*s45^2 + q3^2*q5*s45^2 + 23*q10*q3*q7*s45^2 + 
       2*q3^2*q7*s45^2 + 19*q10*q5*q7*s45^2 + 13*q3*q5*q7*s45^2 + 
       5*q10*q7^2*s45^2 + 3*q3*q7^2*s45^2 + q5*q7^2*s45^2 + q1*q3*q8*s45^2 + 
       q3^2*q5*q7*s12*s45^2 + q3*q5*q7^2*s12*s45^2 + q1^2*q10*q5*s23*s45^2 + 
       q10*q3^2*q5*s23*s45^2 - q1^2*q2*q5*s34*s45^2 + q10*q2^2*q5*s34*s45^2 + 
       q10*q5*q7^2*s34*s45^2 + q1^2*q10*q2*s45^3 + 2*q1*q10*q2^2*s45^3 - 
       2*q1^2*q10*q5*s45^3 + q1^2*q2*q5*s45^3 - 14*q1*q10*q2*q5*s45^3 + 
       q1*q2^2*q5*s45^3 - q10*q2^2*q5*s45^3 + q10*q3^2*q5*s45^3 + 
       2*q10*q3^2*q7*s45^3 + 14*q10*q3*q5*q7*s45^3 + q3^2*q5*q7*s45^3 + 
       3*q10*q3*q7^2*s45^3 + 2*q10*q5*q7^2*s45^3 + q3*q5*q7^2*s45^3 + 
       q1^2*q10*q2*q5*s45^4 + q1*q10*q2^2*q5*s45^4 + q10*q3^2*q5*q7*s45^4 + 
       q10*q3*q5*q7^2*s45^4 - 4*q10*q13*s51 + 7*q1*q2*s51 + 5*q10*q2*s51 - 
       4*q10*q20*s51 - 2*q2*q20*s51 + 6*q2*q3*s51 - 4*q20*q3*s51 - 
       14*q1*q7*s51 + 7*q10*q7*s51 + 3*q2*q7*s51 - 3*q3*q7*s51 - 2*q7^2*s51 + 
       3*q2^2*q3*s12*s51 + 3*q2*q3^2*s12*s51 - 2*q13*q2*q7*s12*s51 + 
       q2*q3*q7*s12*s51 - 2*q3^2*q7*s12*s51 + q7^2*q8*s12*s51 + 
       q2^2*q3*q7*s12^2*s51 + q2*q3^2*q7*s12^2*s51 - q2^2*q7*q8*s12^2*s51 - 
       q1^2*q2*s34*s51 + q10*q2^2*s34*s51 - 2*q1*q2*q20*s34*s51 - 
       5*q1*q2*q7*s34*s51 + q10*q7^2*s34*s51 - 2*q1^2*q8*s34*s51 + 
       2*q1*q10*q13*s45*s51 - q1^2*q2*s45*s51 - 5*q1*q10*q2*s45*s51 - 
       2*q1*q13*q2*s45*s51 - q10*q2^2*s45*s51 - 3*q1*q2*q3*s45*s51 - 
       3*q2^2*q3*s45*s51 + 2*q1*q20*q3*s45*s51 - 3*q2*q3^2*s45*s51 - 
       2*q10*q13*q7*s45*s51 - 7*q1*q3*q7*s45*s51 + 9*q10*q3*q7*s45*s51 + 
       q3^2*q7*s45*s51 + 4*q10*q7^2*s45*s51 - 2*q1^2*q8*s45*s51 - 
       2*q1*q3*q8*s45*s51 + q1*q10*q2^2*s45^2*s51 + q1*q2^2*q3*s45^2*s51 + 
       q1*q2*q3^2*s45^2*s51 + q10*q3^2*q7*s45^2*s51 + 
       3*q10*q3*q7^2*s45^2*s51 - q1*q3^2*q8*s45^2*s51 + q1^2*q2*s51^2 + 
       2*q1*q2*q20*s51^2 + q2^2*q3*s51^2 + q2*q3^2*s51^2 - 2*q1^2*q7*s51^2 - 
       2*q10*q13*q7*s51^2 + 6*q1*q2*q7*s51^2 - 2*q13*q2*q7*s51^2 - 
       q2^2*q7*s51^2 + 2*q2*q3*q7*s51^2 - q3^2*q7*s51^2 - 2*q1*q7^2*s51^2 + 
       q10*q7^2*s51^2 + 2*q2*q7^2*s51^2 + q1^2*q8*s51^2 + 
       2*q2^2*q3*q7*s12*s51^2 + 2*q2*q3^2*q7*s12*s51^2 - 
       q2*q7^2*q8*s12*s51^2 - q1^2*q2*q7*s34*s51^2 - q1*q2*q7^2*s34*s51^2 - 
       q1^2*q3*q7*s45*s51^2 - q1*q3*q7^2*s45*s51^2 + q10*q3*q7^2*s45*s51^2 + 
       q1^2*q3*q8*s45*s51^2 + q1^2*q2*q7*s51^3 + q2^2*q3*q7*s51^3 + 
       q2*q3^2*q7*s51^3 + q1*q2*q7^2*s51^3])/2 + 
   ((-F[1, 1, 5]^2 + F[1, 1, 9]^2)*r[2*q1 - 2*q10 + 6*q13 + 2*q18 - 6*q19 + 
       2*q2 + 6*q3 + 2*q5 - 5*q8 + 6*q9 + 8*q19^2*s12 + 4*q19*q2*s12 - 
       4*q19*q3*s12 + 3*q2*q3*s12 + q3^2*s12 + 4*q13*q5*s12 - 2*q13*q7*s12 + 
       6*q3*q7*s12 - 3*q2*q8*s12 - 4*q3*q8*s12 - 2*q7*q8*s12 - 
       2*q19*q2*q7*s12^2 + q2*q3*q7*s12^2 + q3^2*q7*s12^2 + q2*q7*q8*s12^2 + 
       q1^2*s23 - q1*q10*s23 + 2*q1*q19*s23 + 2*q10*q19*s23 - 8*q19^2*s23 - 
       2*q10*q3*s23 + 2*q19*q3*s23 + q1*q5*s23 - 3*q3*q5*s23 + 3*q1*q9*s23 + 
       q3*q9*s23 + 4*q19*q3^2*s12*s23 + 4*q3^2*q5*s12*s23 + q1^2*q10*s23^2 - 
       2*q1*q10*q19*s23^2 + q1*q10*q5*s23^2 - q10*q3*q5*s23^2 - 
       q1*q10*q9*s23^2 + q10*q3*q9*s23^2 - 4*q13*q5*s34 - q10*q7*s34 + 
       3*q1*q8*s34 + 2*q2*q9*s34 + q7*q9*s34 - 2*q1^2*s45 - 3*q1*q10*s45 + 
       2*q1*q13*s45 + 8*q1*q19*s45 + 4*q10*q19*s45 - 5*q1*q2*s45 - 
       3*q10*q2*s45 + 8*q19*q2*s45 - 9*q1*q3*s45 + 2*q10*q3*s45 + 
       2*q18*q3*s45 + 8*q19*q3*s45 - q2*q3*s45 + q3^2*s45 - 2*q1*q5*s45 - 
       3*q10*q5*s45 - 4*q13*q5*s45 + 4*q2*q5*s45 + 3*q3*q5*s45 - 
       2*q13*q7*s45 + 4*q19*q7*s45 + 2*q3*q7*s45 + 4*q1*q8*s45 - q3*q8*s45 + 
       q2*q9*s45 + q3*q9*s45 + 5*q5*q9*s45 + 2*q7*q9*s45 + 3*q9^2*s45 + 
       q3^2*q7*s12*s45 - 2*q1^2*q10*s23*s45 - 2*q1*q10*q5*s23*s45 - 
       q10*q3*q5*s23*s45 - q10*q5*q7*s34*s45 + 2*q2*q5*q9*s34*s45 + 
       q5*q7*q9*s34*s45 + 2*q2*q9^2*s34*s45 + q1^2*q10*s45^2 + 
       q1^2*q2*s45^2 + 6*q1*q10*q2*s45^2 + q10*q2^2*s45^2 + q10*q3^2*s45^2 + 
       q1*q10*q5*s45^2 + q1*q2*q5*s45^2 - q10*q3*q5*s45^2 + 
       4*q10*q3*q7*s45^2 + q3^2*q7*s45^2 - 2*q10*q5*q7*s45^2 - 
       q3*q5*q7*s45^2 + q1*q3*q8*s45^2 - q2*q3*q9*s45^2 - q2*q5*q9*s45^2 - 
       q2*q9^2*s45^2 + q2*q5*q9^2*s34*s45^2 - q1*q10*q2^2*s45^3 + 
       q10*q3^2*q7*s45^3 - q10*q3*q5*q7*s45^3 + q1^2*s51 - 8*q1*q10*s51 + 
       4*q10*q13*s51 - 2*q10*q18*s51 - 2*q1*q19*s51 + 8*q10*q19*s51 + 
       5*q1*q2*s51 - 3*q10*q2*s51 - 4*q19*q2*s51 - 8*q2*q3*s51 + 
       4*q10*q7*s51 + 2*q18*q7*s51 + 14*q3*q7*s51 - 2*q1*q8*s51 - 
       2*q2*q8*s51 - 6*q3*q8*s51 - 3*q8^2*s51 + 3*q1*q9*s51 + 2*q2*q9*s51 + 
       5*q3*q9*s51 + 2*q7*q9*s51 + 3*q9^2*s51 + 8*q19^2*q2*s12*s51 + 
       6*q19*q2^2*s12*s51 - 3*q2^2*q3*s12*s51 - 3*q2*q3^2*s12*s51 - 
       6*q19^2*q7*s12*s51 + 2*q13*q2*q7*s12*s51 - 4*q19*q2*q7*s12*s51 - 
       q2*q3*q7*s12*s51 + 2*q3^2*q7*s12*s51 - 3*q2^2*q8*s12*s51 + 
       3*q2*q7*q8*s12*s51 - 3*q2*q8^2*s12*s51 + 2*q19^2*q2*q7*s12^2*s51 + 
       2*q19*q2^2*q7*s12^2*s51 - q2^2*q3*q7*s12^2*s51 - 
       q2*q3^2*q7*s12^2*s51 - q2^2*q7*q8*s12^2*s51 - q2*q7*q8^2*s12^2*s51 + 
       2*q1^2*q10*s23*s51 + 6*q1^2*q19*s23*s51 - 14*q1*q10*q19*s23*s51 - 
       8*q1*q19^2*s23*s51 + 6*q10*q19^2*s23*s51 + 3*q1^2*q9*s23*s51 - 
       q1*q10*q9*s23*s51 + 2*q10*q3*q9*s23*s51 + 3*q1*q9^2*s23*s51 + 
       4*q1^2*q10*q19*s23^2*s51 - 2*q1*q10*q19^2*s23^2*s51 + 
       2*q1^2*q10*q9*s23^2*s51 + q1*q8^2*s34*s51 + q2*q9^2*s34*s51 - 
       2*q1*q10*q13*s45*s51 - 2*q10*q19^2*s45*s51 - q1^2*q2*s45*s51 + 
       5*q1*q10*q2*s45*s51 + 2*q1*q13*q2*s45*s51 + 4*q10*q19*q2*s45*s51 + 
       2*q10*q2^2*s45*s51 - 2*q1*q18*q3*s45*s51 + 9*q1*q2*q3*s45*s51 + 
       3*q2^2*q3*s45*s51 + 2*q18*q3^2*s45*s51 + 3*q2*q3^2*s45*s51 + 
       2*q10*q13*q7*s45*s51 + 6*q1*q19*q7*s45*s51 + 2*q19^2*q7*s45*s51 - 
       3*q1*q3*q7*s45*s51 + 8*q10*q3*q7*s45*s51 + 2*q3^2*q7*s45*s51 - 
       2*q10*q2*q8*s45*s51 - q1*q3*q8*s45*s51 - 2*q10*q3*q8*s45*s51 - 
       5*q3^2*q8*s45*s51 + 2*q1*q8^2*s45*s51 - 3*q3*q8^2*s45*s51 - 
       4*q2*q3*q9*s45*s51 + 3*q1*q7*q9*s45*s51 - 2*q2*q9^2*s45*s51 - 
       q1*q10*q2^2*s45^2*s51 - q1^2*q2*q3*s45^2*s51 - q1*q2^2*q3*s45^2*s51 - 
       q1*q2*q3^2*s45^2*s51 + 2*q10*q3^2*q7*s45^2*s51 + 
       q1*q3^2*q8*s45^2*s51 + q1*q3*q8^2*s45^2*s51 + 2*q1^2*q19*s51^2 - 
       8*q1*q10*q19*s51^2 + 2*q1*q19^2*s51^2 + 6*q10*q19^2*s51^2 + 
       q1^2*q2*s51^2 + 2*q10*q19*q2*s51^2 - 2*q19^2*q2*s51^2 + 
       q10*q2^2*s51^2 + 2*q19*q2^2*s51^2 + 2*q1*q18*q3*s51^2 - 
       2*q10*q18*q3*s51^2 - 6*q1*q2*q3*s51^2 - q2^2*q3*s51^2 - 
       q2*q3^2*s51^2 + 2*q10*q13*q7*s51^2 + 2*q10*q18*q7*s51^2 + 
       6*q1*q19*q7*s51^2 - 6*q19^2*q7*s51^2 + 5*q1*q2*q7*s51^2 + 
       2*q13*q2*q7*s51^2 - 8*q19*q2*q7*s51^2 + 6*q1*q3*q7*s51^2 + 
       3*q10*q3*q7*s51^2 - 7*q2*q3*q7*s51^2 + q3^2*q7*s51^2 - 
       q10*q2*q8*s51^2 - q2^2*q8*s51^2 - 2*q1*q3*q8*s51^2 - q10*q3*q8*s51^2 - 
       q1*q8^2*s51^2 + q1^2*q9*s51^2 - 3*q2*q3*q9*s51^2 + 3*q1*q7*q9*s51^2 - 
       q2*q9^2*s51^2 + 8*q19^2*q2*q7*s12*s51^2 + 4*q19*q2^2*q7*s12*s51^2 - 
       2*q2^2*q3*q7*s12*s51^2 - 2*q2*q3^2*q7*s12*s51^2 - 
       2*q2^2*q7*q8*s12*s51^2 - 2*q19^2*q2^2*q7*s12^2*s51^2 + 
       q2^2*q7*q8^2*s12^2*s51^2 + 4*q1^2*q10*q19*s23*s51^2 - 
       8*q1*q10*q19^2*s23*s51^2 + 2*q1^2*q10*q9*s23*s51^2 + 
       2*q1^2*q10*q19^2*s23^2*s51^2 - q1^2*q10*q9^2*s23^2*s51^2 - 
       2*q10*q19^2*q2*s45*s51^2 + 2*q10*q19*q2^2*s45*s51^2 + 
       q1^2*q2*q3*s45*s51^2 + 2*q1*q18*q3^2*s45*s51^2 + 
       2*q1^2*q19*q7*s45*s51^2 + 2*q1*q19^2*q7*s45*s51^2 - 
       q1^2*q3*q7*s45*s51^2 + q10*q3^2*q7*s45*s51^2 - q10*q2^2*q8*s45*s51^2 - 
       2*q1*q3^2*q8*s45*s51^2 - q10*q3^2*q8*s45*s51^2 - 
       2*q1*q3*q8^2*s45*s51^2 + q1^2*q7*q9*s45*s51^2 - 
       q1*q3^2*q8^2*s45^2*s51^2 - 2*q10*q19^2*q2*s51^3 + 
       2*q10*q19*q2^2*s51^3 - q1^2*q2*q3*s51^3 + 2*q1^2*q19*q7*s51^3 + 
       2*q1*q19^2*q7*s51^3 + q1^2*q2*q7*s51^3 + q1^2*q3*q7*s51^3 - 
       6*q1*q2*q3*q7*s51^3 - q2^2*q3*q7*s51^3 - q2*q3^2*q7*s51^3 - 
       q10*q2^2*q8*s51^3 + q1^2*q7*q9*s51^3 - q1^2*q2*q3*q7*s51^4])/2 + 
   ((-2*F[1, 1, 5] + 2*F[1, 1, 9])*r[-2*q1 - 2*q10 - 2*q13 - 6*q18 + 22*q19 - 
       2*q2 - 6*q3 + 4*q4 - 2*q5 - 2*q7 + 11*q8 - 2*q9 - 14*q19^2*s12 - 
       2*q13*q2*s12 + 2*q19*q2*s12 - 3*q2*q3*s12 - 3*q3^2*s12 + 
       4*q13*q5*s12 + 2*q19*q7*s12 - 8*q3*q7*s12 + 7*q2*q8*s12 + 
       4*q3*q8*s12 + 4*q7*q8*s12 - 2*q13*q2*q7*s12^2 + 2*q19*q3*q7*s12^2 + 
       q2*q3*q7*s12^2 - 3*q3^2*q7*s12^2 + q2*q7*q8*s12^2 - 3*q1^2*s23 + 
       3*q1*q10*s23 + 8*q1*q19*s23 - 2*q10*q19*s23 + 14*q19^2*s23 + 
       4*q10*q3*s23 - 8*q19*q3*s23 - q1*q5*s23 - 5*q3*q5*s23 + 2*q4*q5*s23 - 
       q1*q9*s23 + 3*q3*q9*s23 + 4*q19*q3^2*s12*s23 + 4*q3^2*q5*s12*s23 - 
       2*q3*q4*q5*s12*s23 - q1^2*q10*s23^2 + 2*q1*q10*q19*s23^2 + 
       2*q10*q19*q3*s23^2 - q1*q10*q5*s23^2 + q10*q3*q5*s23^2 - 
       q1*q10*q9*s23^2 + q10*q3*q9*s23^2 - 2*q1*q13*s34 + 2*q10*q2*s34 - 
       4*q13*q5*s34 - q10*q7*s34 - 5*q1*q8*s34 - 2*q2*q9*s34 - q7*q9*s34 + 
       6*q1^2*s45 + 7*q1*q10*s45 - 4*q1*q13*s45 - 14*q1*q19*s45 - 
       6*q10*q19*s45 + 9*q1*q2*s45 + 7*q10*q2*s45 - 2*q13*q2*s45 - 
       14*q19*q2*s45 + 7*q1*q3*s45 - 2*q10*q3*s45 - 6*q18*q3*s45 + 
       4*q19*q3*s45 + 3*q2*q3*s45 - 3*q3^2*s45 + 2*q1*q5*s45 + 3*q10*q5*s45 - 
       4*q13*q5*s45 + 4*q2*q5*s45 + 5*q3*q5*s45 - 6*q10*q7*s45 - 
       8*q19*q7*s45 - 6*q1*q8*s45 + 2*q2*q8*s45 + 5*q3*q8*s45 - 2*q1*q9*s45 - 
       5*q2*q9*s45 - 3*q3*q9*s45 - 5*q5*q9*s45 - 2*q7*q9*s45 - 9*q9^2*s45 - 
       2*q19*q3*q7*s12*s45 - 3*q3^2*q7*s12*s45 + 2*q1^2*q10*s23*s45 - 
       2*q10*q19*q3*s23*s45 + 2*q1*q10*q5*s23*s45 - q10*q3*q5*s23*s45 + 
       2*q10*q2*q5*s34*s45 + q10*q5*q7*s34*s45 - 2*q2*q5*q9*s34*s45 - 
       q5*q7*q9*s34*s45 - 6*q2*q9^2*s34*s45 - q1^2*q10*s45^2 - 
       3*q1^2*q2*s45^2 - 10*q1*q10*q2*s45^2 + 2*q1*q13*q2*s45^2 - 
       3*q10*q2^2*s45^2 - 3*q10*q3^2*s45^2 - q1*q10*q5*s45^2 - 
       q1*q2*q5*s45^2 + q10*q3*q5*s45^2 - 2*q10*q19*q7*s45^2 - 
       6*q10*q3*q7*s45^2 - 3*q3^2*q7*s45^2 + 2*q10*q5*q7*s45^2 + 
       q3*q5*q7*s45^2 - q1*q3*q8*s45^2 + q2*q3*q9*s45^2 + q2*q5*q9*s45^2 + 
       3*q2*q9^2*s45^2 - 3*q2*q5*q9^2*s34*s45^2 + 3*q1*q10*q2^2*s45^3 - 
       3*q10*q3^2*q7*s45^3 + q10*q3*q5*q7*s45^3 - 3*q1^2*s51 + 
       14*q1*q10*s51 + 2*q1*q18*s51 + 4*q10*q18*s51 + 6*q1*q19*s51 - 
       16*q10*q19*s51 - 9*q1*q2*s51 + 7*q10*q2*s51 + 4*q13*q2*s51 + 
       12*q19*q2*s51 + 12*q2*q3*s51 - 14*q10*q7*s51 - 6*q18*q7*s51 - 
       2*q19*q7*s51 - 2*q2*q7*s51 - 20*q3*q7*s51 + 4*q4*q7*s51 + 
       4*q1*q8*s51 + 2*q2*q8*s51 + 8*q3*q8*s51 + 9*q8^2*s51 - 3*q1*q9*s51 - 
       6*q2*q9*s51 - 11*q3*q9*s51 - 2*q7*q9*s51 - 9*q9^2*s51 - 
       14*q19^2*q2*s12*s51 + 6*q13*q2^2*s12*s51 - 12*q19*q2^2*s12*s51 - 
       q2^2*q3*s12*s51 + 7*q2*q3^2*s12*s51 + 10*q19^2*q7*s12*s51 - 
       2*q13*q2*q7*s12*s51 + 6*q19*q2*q7*s12*s51 + 5*q2*q3*q7*s12*s51 - 
       6*q3^2*q7*s12*s51 + 7*q2^2*q8*s12*s51 - 7*q2*q7*q8*s12*s51 + 
       9*q2*q8^2*s12*s51 - 4*q19^2*q2*q7*s12^2*s51 + 2*q13*q2^2*q7*s12^2*
        s51 - 2*q19*q2^2*q7*s12^2*s51 - q2^2*q3*q7*s12^2*s51 + 
       3*q2*q3^2*q7*s12^2*s51 + q2^2*q7*q8*s12^2*s51 + 
       3*q2*q7*q8^2*s12^2*s51 - 2*q1^2*q10*s23*s51 - 12*q1^2*q19*s23*s51 + 
       26*q1*q10*q19*s23*s51 + 14*q1*q19^2*s23*s51 - 10*q10*q19^2*s23*s51 - 
       7*q1^2*q9*s23*s51 + q1*q10*q9*s23*s51 - 4*q10*q3*q9*s23*s51 - 
       9*q1*q9^2*s23*s51 - 8*q1^2*q10*q19*s23^2*s51 + 
       4*q1*q10*q19^2*s23^2*s51 - 6*q1^2*q10*q9*s23^2*s51 - 
       2*q10*q18*q7*s34*s51 - 2*q10*q4*q7*s34*s51 - 3*q1*q8^2*s34*s51 - 
       3*q2*q9^2*s34*s51 + 4*q10*q19^2*s45*s51 + 3*q1^2*q2*s45*s51 - 
       7*q1*q10*q2*s45*s51 - 2*q1*q13*q2*s45*s51 - 2*q10*q19*q2*s45*s51 - 
       6*q10*q2^2*s45*s51 - 6*q13*q2^2*s45*s51 + 4*q1*q18*q3*s45*s51 + 
       2*q10*q18*q3*s45*s51 - 17*q1*q2*q3*s45*s51 - q2^2*q3*s45*s51 - 
       6*q18*q3^2*s45*s51 - 5*q2*q3^2*s45*s51 - 8*q1*q19*q7*s45*s51 - 
       4*q10*q19*q7*s45*s51 - 4*q19^2*q7*s45*s51 + 5*q1*q3*q7*s45*s51 - 
       14*q10*q3*q7*s45*s51 - 6*q3^2*q7*s45*s51 + 2*q10*q2*q8*s45*s51 + 
       q1*q3*q8*s45*s51 + 2*q10*q3*q8*s45*s51 + 11*q3^2*q8*s45*s51 - 
       6*q1*q8^2*s45*s51 + 9*q3*q8^2*s45*s51 + 6*q2*q3*q9*s45*s51 - 
       3*q1*q7*q9*s45*s51 + 6*q2*q9^2*s45*s51 + 3*q1*q10*q2^2*s45^2*s51 + 
       2*q1*q13*q2^2*s45^2*s51 + 3*q1^2*q2*q3*s45^2*s51 + 
       q1*q2^2*q3*s45^2*s51 + 2*q1*q18*q3^2*s45^2*s51 + 
       q1*q2*q3^2*s45^2*s51 - 6*q10*q3^2*q7*s45^2*s51 - 
       3*q1*q3^2*q8*s45^2*s51 - 3*q1*q3*q8^2*s45^2*s51 - 4*q1^2*q19*s51^2 + 
       14*q1*q10*q19*s51^2 - 4*q1*q19^2*s51^2 - 10*q10*q19^2*s51^2 - 
       3*q1^2*q2*s51^2 + 2*q10*q19*q2*s51^2 + 4*q19^2*q2*s51^2 - 
       3*q10*q2^2*s51^2 + 2*q13*q2^2*s51^2 - 4*q19*q2^2*s51^2 - 
       6*q1*q18*q3*s51^2 + 6*q10*q18*q3*s51^2 + 12*q1*q2*q3*s51^2 - 
       q2^2*q3*s51^2 + 3*q2*q3^2*s51^2 + 2*q1*q18*q7*s51^2 - 
       6*q10*q18*q7*s51^2 - 8*q1*q19*q7*s51^2 - 2*q10*q19*q7*s51^2 + 
       10*q19^2*q7*s51^2 - 9*q1*q2*q7*s51^2 + 14*q19*q2*q7*s51^2 - 
       10*q1*q3*q7*s51^2 - 7*q10*q3*q7*s51^2 + 13*q2*q3*q7*s51^2 - 
       3*q3^2*q7*s51^2 + q10*q2*q8*s51^2 + q2^2*q8*s51^2 + 4*q1*q3*q8*s51^2 + 
       q10*q3*q8*s51^2 + 3*q1*q8^2*s51^2 - q1^2*q9*s51^2 + 5*q2*q3*q9*s51^2 - 
       3*q1*q7*q9*s51^2 + 3*q2*q9^2*s51^2 - 14*q19^2*q2*q7*s12*s51^2 + 
       4*q13*q2^2*q7*s12*s51^2 - 8*q19*q2^2*q7*s12*s51^2 - 
       2*q2^2*q3*q7*s12*s51^2 + 6*q2*q3^2*q7*s12*s51^2 + 
       6*q2^2*q7*q8*s12*s51^2 + 4*q19^2*q2^2*q7*s12^2*s51^2 - 
       3*q2^2*q7*q8^2*s12^2*s51^2 - 8*q1^2*q10*q19*s23*s51^2 + 
       14*q1*q10*q19^2*s23*s51^2 - 6*q1^2*q10*q9*s23*s51^2 - 
       4*q1^2*q10*q19^2*s23^2*s51^2 + 3*q1^2*q10*q9^2*s23^2*s51^2 + 
       2*q10*q18*q7^2*s34*s51^2 - 2*q10*q4*q7^2*s34*s51^2 + 
       4*q10*q19^2*q2*s45*s51^2 - 4*q10*q19*q2^2*s45*s51^2 - 
       3*q1^2*q2*q3*s45*s51^2 - 6*q1*q18*q3^2*s45*s51^2 + 
       2*q10*q18*q3^2*s45*s51^2 - 4*q1^2*q19*q7*s45*s51^2 - 
       4*q1*q19^2*q7*s45*s51^2 + 3*q1^2*q3*q7*s45*s51^2 - 
       3*q10*q3^2*q7*s45*s51^2 + q10*q2^2*q8*s45*s51^2 + 
       6*q1*q3^2*q8*s45*s51^2 + q10*q3^2*q8*s45*s51^2 + 
       6*q1*q3*q8^2*s45*s51^2 - q1^2*q7*q9*s45*s51^2 - 
       2*q1*q18*q3^3*s45^2*s51^2 + 2*q1*q3^3*q8*s45^2*s51^2 + 
       3*q1*q3^2*q8^2*s45^2*s51^2 + 4*q10*q19^2*q2*s51^3 - 
       4*q10*q19*q2^2*s51^3 + 3*q1^2*q2*q3*s51^3 - 4*q1^2*q19*q7*s51^3 - 
       4*q1*q19^2*q7*s51^3 - 3*q1^2*q2*q7*s51^3 + 2*q13*q2^2*q7*s51^3 - 
       3*q1^2*q3*q7*s51^3 + 12*q1*q2*q3*q7*s51^3 - q2^2*q3*q7*s51^3 + 
       3*q2*q3^2*q7*s51^3 + q10*q2^2*q8*s51^3 - q1^2*q7*q9*s51^3 + 
       3*q1^2*q2*q3*q7*s51^4])/2 + ((2*F[1, 1, 9] - 2*F[1, 1, 10])*
     r[10*q1 + 5*q10 + 4*q16 + 31*q2 + 4*q22 + q3 + 18*q5 - 21*q7 + 9*q9 - 
       9*q3*q5*s12 + 9*q3*q7*s12 + 5*q1*q10*s23 + 4*q1*q22*s23 - 
       2*q10*q22*s23 - 4*q22*q3*s23 + 6*q1*q5*s23 - 5*q3*q5*s23 + 
       4*q5^2*s23 - q1*q9*s23 - 3*q3*q5^2*s12*s23 - q1^2*q10*s23^2 + 
       2*q1^2*q22*s23^2 - q1^2*q5*s23^2 + 3*q1*q5^2*s23^2 - 3*q3*q5^2*s23^2 - 
       3*q1^2*s34 - 2*q1*q16*s34 - 7*q1*q2*s34 + 11*q10*q2*s34 - 
       2*q16*q2*s34 - 2*q1*q22*s34 - 5*q1*q5*s34 - 2*q16*q5*s34 - 
       11*q10*q7*s34 - 4*q16*q7*s34 + 4*q2*q9*s34 - 2*q1^2*q22*s23*s34 - 
       q1^2*q5*s23*s34 - q1*q5^2*s23*s34 + 3*q10^2*q2*s34^2 - 
       q10*q2^2*s34^2 + 2*q16*q2^2*s34^2 - 3*q10^2*q7*s34^2 - q2^2*q9*s34^2 - 
       6*q1^2*s45 - 7*q1*q10*s45 - 4*q10^2*s45 + 4*q1*q16*s45 - 
       30*q1*q2*s45 + 6*q10*q2*s45 + 4*q16*q2*s45 - 2*q1*q22*s45 + 
       6*q10*q22*s45 + 4*q2*q22*s45 - 5*q1*q3*s45 - 12*q10*q3*s45 + 
       4*q22*q3*s45 - 7*q1*q5*s45 - 26*q10*q5*s45 - 20*q3*q5*s45 - 
       3*q5^2*s45 - 46*q10*q7*s45 - 29*q3*q7*s45 - 16*q5*q7*s45 - 
       6*q2*q9*s45 + q5*q9*s45 - 3*q3*q5^2*s12*s45 - 12*q3*q5*q7*s12*s45 + 
       q1*q10^2*s23*s45 - 4*q1^2*q22*s23*s45 + 6*q1*q10*q22*s23*s45 + 
       2*q1^2*q5*s23*s45 - q1*q10*q5*s23*s45 - 13*q10*q3*q5*s23*s45 - 
       6*q1*q5^2*s23*s45 - 3*q3*q5^2*s23*s45 + 2*q1^2*q10*q22*s23^2*s45 - 
       q1^2*q10*q5*s23^2*s45 + 3*q1*q10*q5^2*s23^2*s45 - 
       3*q10*q3*q5^2*s23^2*s45 + 3*q1^2*q2*s34*s45 + q10^2*q2*s34*s45 + 
       q10*q2^2*s34*s45 + 2*q16*q2^2*s34*s45 + 4*q1^2*q22*s34*s45 + 
       2*q1*q2*q22*s34*s45 + 2*q1^2*q5*s34*s45 + 5*q1*q2*q5*s34*s45 + 
       5*q10*q2*q5*s34*s45 + 2*q16*q2*q5*s34*s45 + 2*q1*q5^2*s34*s45 - 
       12*q10^2*q7*s34*s45 - 19*q10*q5*q7*s34*s45 + 2*q2^2*q9*s34*s45 + 
       6*q2*q5*q9*s34*s45 + 3*q10^2*q2*q5*s34^2*s45 - q10*q2^2*q5*s34^2*s45 + 
       2*q16*q2^2*q5*s34^2*s45 - 3*q10^2*q5*q7*s34^2*s45 - 
       q2^2*q5*q9*s34^2*s45 + q1^2*q10*s45^2 - 2*q1*q10^2*s45^2 + 
       6*q1^2*q2*s45^2 - 5*q1*q10*q2*s45^2 - q10^2*q2*s45^2 - 
       6*q1*q16*q2*s45^2 + 3*q1*q2^2*s45^2 - q10*q2^2*s45^2 - 
       2*q16*q2^2*s45^2 + 2*q1^2*q22*s45^2 - 6*q1*q10*q22*s45^2 - 
       2*q1*q2*q22*s45^2 - 3*q10^2*q3*s45^2 - q1^2*q5*s45^2 + 
       q1*q10*q5*s45^2 - 9*q10^2*q5*s45^2 + q1*q2*q5*s45^2 - 
       23*q10*q3*q5*s45^2 + 3*q1*q5^2*s45^2 - 9*q10*q5^2*s45^2 - 
       3*q3*q5^2*s45^2 - 15*q10^2*q7*s45^2 - 35*q10*q3*q7*s45^2 - 
       45*q10*q5*q7*s45^2 - 23*q3*q5*q7*s45^2 - 3*q5^2*q7*s45^2 - 
       q2*q5*q9*s45^2 - 3*q3*q5^2*q7*s12*s45^2 - 4*q1^2*q10*q22*s23*s45^2 + 
       2*q1^2*q10*q5*s23*s45^2 - 3*q10^2*q3*q5*s23*s45^2 - 
       6*q1*q10*q5^2*s23*s45^2 - 3*q10*q3*q5^2*s23*s45^2 - 
       2*q1^2*q2*q22*s34*s45^2 - q1^2*q2*q5*s34*s45^2 - 
       q1*q2*q5^2*s34*s45^2 - 9*q10^2*q5*q7*s34*s45^2 - 
       3*q10*q5^2*q7*s34*s45^2 + q2*q5^2*q9*s34*s45^2 + q1*q10^2*q2*s45^3 + 
       q1*q10*q2^2*s45^3 + 2*q1*q16*q2^2*s45^3 + 2*q1^2*q10*q22*s45^3 - 
       q1^2*q10*q5*s45^3 - 3*q10^2*q3*q5*s45^3 + 3*q1*q10*q5^2*s45^3 - 
       3*q10*q3*q5^2*s45^3 - 6*q10^2*q3*q7*s45^3 - 9*q10^2*q5*q7*s45^3 - 
       26*q10*q3*q5*q7*s45^3 - 6*q10*q5^2*q7*s45^3 - 3*q3*q5^2*q7*s45^3 - 
       3*q10^2*q3*q5*q7*s45^4 - 3*q10*q3*q5^2*q7*s45^4 + 27*q1*q2*s51 + 
       6*q10*q2*s51 + 7*q2^2*s51 + 2*q10*q22*s51 + 2*q2*q22*s51 - 
       16*q2*q3*s51 + 4*q22*q3*s51 - 15*q1*q7*s51 - 12*q10*q7*s51 + 
       18*q2*q7*s51 + 23*q3*q7*s51 - q10*q9*s51 - 4*q2*q9*s51 - 
       6*q2*q3*q7*s12*s51 - q1*q10^2*s23*s51 - 4*q1*q10*q9*s23*s51 + 
       q1^2*q10*q9*s23^2*s51 - 3*q1^2*q2*s34*s51 + q10^2*q2*s34*s51 + 
       q10*q2^2*s34*s51 + 2*q16*q2^2*s34*s51 - 3*q10^2*q7*s34*s51 - 
       7*q1*q2*q7*s34*s51 + 2*q2^2*q9*s34*s51 - 6*q1^2*q2*s45*s51 - 
       5*q1*q10*q2*s45*s51 - q10^2*q2*s45*s51 - 2*q1*q16*q2*s45*s51 - 
       3*q1*q2^2*s45*s51 - q10*q2^2*s45*s51 - 2*q16*q2^2*s45*s51 + 
       13*q1*q2*q3*s45*s51 - 6*q10^2*q7*s45*s51 - 8*q1*q3*q7*s45*s51 - 
       12*q10*q3*q7*s45*s51 - q2^2*q9*s45*s51 + q1*q10^2*q2*s45^2*s51 + 
       q1*q10*q2^2*s45^2*s51 + 2*q1*q16*q2^2*s45^2*s51 - 
       3*q1^2*q2*q3*s45^2*s51 - 3*q10^2*q3*q7*s45^2*s51 + 6*q1^2*q2*s51^2 + 
       3*q1*q2^2*s51^2 - 17*q1*q2*q3*s51^2 - 6*q2^2*q3*s51^2 - 
       6*q1^2*q7*s51^2 + 24*q1*q2*q7*s51^2 + 3*q2^2*q7*s51^2 + 
       17*q1*q3*q7*s51^2 - 17*q2*q3*q7*s51^2 - q2^2*q9*s51^2 - 
       3*q2^2*q3*q7*s12*s51^2 + q1*q10^2*q9*s23*s51^2 - 
       3*q1^2*q2*q7*s34*s51^2 + 3*q1^2*q2*q3*s45*s51^2 + 
       3*q1*q2^2*q3*s45*s51^2 - 3*q1^2*q3*q7*s45*s51^2 - 3*q1^2*q2*q3*s51^3 - 
       3*q1*q2^2*q3*s51^3 + 6*q1^2*q2*q7*s51^3 + 3*q1*q2^2*q7*s51^3 + 
       3*q1^2*q3*q7*s51^3 - 14*q1*q2*q3*q7*s51^3 - 6*q2^2*q3*q7*s51^3 - 
       3*q1^2*q2*q3*q7*s51^4 - 3*q1*q2^2*q3*q7*s51^4])/2 + 
   ((F[1, 1, 9]^2 - F[1, 1, 10]^2)*r[-6*q1 - 5*q10 - 4*q16 - 17*q2 - 4*q22 - 
       q3 - 10*q5 + 11*q7 - q9 + 5*q3*q5*s12 - 5*q3*q7*s12 - q1*q10*s23 + 
       2*q1*q22*s23 - 4*q22*q3*s23 - 8*q1*q5*s23 - 2*q16*q5*s23 + 
       5*q3*q5*s23 - 2*q5^2*s23 + q1*q9*s23 + q3*q5^2*s12*s23 + 
       q1^2*q10*s23^2 - q1^2*q5*s23^2 - 2*q16*q3*q5*s23^2 - q1*q5^2*s23^2 + 
       q3*q5^2*s23^2 + q1^2*s34 + 5*q1*q2*s34 - 9*q10*q2*s34 + 2*q16*q2*s34 + 
       2*q1*q22*s34 - 2*q2*q22*s34 + 3*q1*q5*s34 + 5*q10*q7*s34 - 
       4*q16*q7*s34 + q1^2*q5*s23*s34 + q1*q5^2*s23*s34 - q10^2*q2*s34^2 - 
       q10*q2^2*s34^2 + q10^2*q7*s34^2 + q2^2*q9*s34^2 + 2*q1^2*s45 + 
       3*q1*q10*s45 - 2*q1*q16*s45 + 18*q1*q2*s45 - 4*q10*q2*s45 - 
       2*q16*q2*s45 - 2*q1*q22*s45 + 6*q10*q22*s45 - 2*q2*q22*s45 + 
       3*q1*q3*s45 + 6*q10*q3*s45 + 4*q22*q3*s45 + 9*q1*q5*s45 + 
       6*q10*q5*s45 + 4*q16*q5*s45 + 12*q3*q5*s45 + q5^2*s45 + 
       26*q10*q7*s45 + 17*q3*q7*s45 + 8*q5*q7*s45 + 2*q2*q9*s45 - q5*q9*s45 + 
       q3*q5^2*s12*s45 + 6*q3*q5*q7*s12*s45 - q1*q10^2*s23*s45 + 
       2*q1*q10*q22*s23*s45 + 2*q1^2*q5*s23*s45 - 5*q1*q10*q5*s23*s45 + 
       7*q10*q3*q5*s23*s45 + 2*q16*q3*q5*s23*s45 + 2*q1*q5^2*s23*s45 + 
       q3*q5^2*s23*s45 - q1^2*q10*q5*s23^2*s45 - q1*q10*q5^2*s23^2*s45 + 
       q10*q3*q5^2*s23^2*s45 - q1^2*q2*s34*s45 - q10^2*q2*s34*s45 - 
       q10*q2^2*s34*s45 - 2*q1*q2*q22*s34*s45 - 2*q1^2*q5*s34*s45 - 
       3*q1*q2*q5*s34*s45 - 7*q10*q2*q5*s34*s45 + 2*q16*q2*q5*s34*s45 - 
       2*q1*q5^2*s34*s45 + 4*q10^2*q7*s34*s45 + 9*q10*q5*q7*s34*s45 - 
       2*q2^2*q9*s34*s45 - 2*q2*q5*q9*s34*s45 - q10^2*q2*q5*s34^2*s45 - 
       q10*q2^2*q5*s34^2*s45 + q10^2*q5*q7*s34^2*s45 + q2^2*q5*q9*s34^2*s45 - 
       q1^2*q10*s45^2 + 2*q1*q10^2*s45^2 - 2*q1^2*q2*s45^2 + 
       3*q1*q10*q2*s45^2 + q10^2*q2*s45^2 + 2*q1*q16*q2*s45^2 - 
       q1*q2^2*s45^2 + q10*q2^2*s45^2 - 2*q1*q10*q22*s45^2 + q10^2*q3*s45^2 - 
       q1^2*q5*s45^2 + 5*q1*q10*q5*s45^2 + 3*q10^2*q5*s45^2 - 
       q1*q2*q5*s45^2 + 13*q10*q3*q5*s45^2 - q1*q5^2*s45^2 + 
       3*q10*q5^2*s45^2 + q3*q5^2*s45^2 + 5*q10^2*q7*s45^2 + 
       19*q10*q3*q7*s45^2 + 23*q10*q5*q7*s45^2 + 13*q3*q5*q7*s45^2 + 
       q5^2*q7*s45^2 + q2*q5*q9*s45^2 + q3*q5^2*q7*s12*s45^2 + 
       2*q1^2*q10*q5*s23*s45^2 + q10^2*q3*q5*s23*s45^2 + 
       2*q1*q10*q5^2*s23*s45^2 + q10*q3*q5^2*s23*s45^2 + 
       q1^2*q2*q5*s34*s45^2 + q1*q2*q5^2*s34*s45^2 + 3*q10^2*q5*q7*s34*
        s45^2 + q10*q5^2*q7*s34*s45^2 - q2*q5^2*q9*s34*s45^2 - 
       q1*q10^2*q2*s45^3 - q1*q10*q2^2*s45^3 - q1^2*q10*q5*s45^3 + 
       q10^2*q3*q5*s45^3 - q1*q10*q5^2*s45^3 + q10*q3*q5^2*s45^3 + 
       2*q10^2*q3*q7*s45^3 + 3*q10^2*q5*q7*s45^3 + 14*q10*q3*q5*q7*s45^3 + 
       2*q10*q5^2*q7*s45^3 + q3*q5^2*q7*s45^3 + q10^2*q3*q5*q7*s45^4 + 
       q10*q3*q5^2*q7*s45^4 - 17*q1*q2*s51 - 4*q10*q2*s51 - 2*q16*q2*s51 - 
       3*q2^2*s51 + 2*q10*q22*s51 + 2*q16*q3*s51 + 10*q2*q3*s51 + 
       4*q22*q3*s51 + 11*q1*q7*s51 + 8*q10*q7*s51 - 10*q2*q7*s51 - 
       2*q22*q7*s51 - 15*q3*q7*s51 + q10*q9*s51 + 4*q2*q3*q7*s12*s51 + 
       q1*q10^2*s23*s51 - q1^2*q10*q9*s23^2*s51 + q1^2*q2*s34*s51 - 
       q10^2*q2*s34*s51 - q10*q2^2*s34*s51 + q10^2*q7*s34*s51 + 
       5*q1*q2*q7*s34*s51 - 2*q2*q22*q7*s34*s51 - 2*q2^2*q9*s34*s51 + 
       2*q1^2*q2*s45*s51 + 3*q1*q10*q2*s45*s51 + q10^2*q2*s45*s51 + 
       2*q1*q16*q2*s45*s51 + q1*q2^2*s45*s51 + q10*q2^2*s45*s51 - 
       2*q1*q16*q3*s45*s51 - 7*q1*q2*q3*s45*s51 + 2*q10^2*q7*s45*s51 - 
       2*q10*q22*q7*s45*s51 + 6*q1*q3*q7*s45*s51 + 6*q10*q3*q7*s45*s51 + 
       q2^2*q9*s45*s51 - q1*q10^2*q2*s45^2*s51 - q1*q10*q2^2*s45^2*s51 + 
       q1^2*q2*q3*s45^2*s51 + q10^2*q3*q7*s45^2*s51 - 2*q1^2*q2*s51^2 - 
       q1*q2^2*s51^2 + 11*q1*q2*q3*s51^2 + 2*q2^2*q3*s51^2 + 
       2*q1^2*q7*s51^2 - 16*q1*q2*q7*s51^2 - q2^2*q7*s51^2 - 
       2*q10*q22*q7*s51^2 - 11*q1*q3*q7*s51^2 + 13*q2*q3*q7*s51^2 + 
       q2^2*q9*s51^2 + q2^2*q3*q7*s12*s51^2 - q1*q10^2*q9*s23*s51^2 + 
       q1^2*q2*q7*s34*s51^2 - q1^2*q2*q3*s45*s51^2 - q1*q2^2*q3*s45*s51^2 + 
       q1^2*q3*q7*s45*s51^2 + q1^2*q2*q3*s51^3 + q1*q2^2*q3*s51^3 - 
       2*q1^2*q2*q7*s51^3 - q1*q2^2*q7*s51^3 - q1^2*q3*q7*s51^3 + 
       10*q1*q2*q3*q7*s51^3 + 2*q2^2*q3*q7*s51^3 + q1^2*q2*q3*q7*s51^4 + 
       q1*q2^2*q3*q7*s51^4])/2 + 
   (r[-4*q1 + 5*q10 + 3*q2 + 7*q3 - 6*q4 - 5*q5 + 7*q6 - 5*q7 - 8*q8 + 
       8*q2*q3*s12 + 3*q3^2*s12 + 3*q3*q4*s12 - q3*q5*s12 - 2*q4*q5*s12 - 
       7*q3*q7*s12 - q4*q7*s12 + q5*q7*s12 - q2*q8*s12 + 2*q3*q8*s12 - 
       q5*q8*s12 + q3^3*s12^2 - 2*q3^2*q5*s12^2 + q3*q4*q5*s12^2 + 
       2*q2*q3*q7*s12^2 + q3^2*q7*s12^2 - 2*q3*q5*q7*s12^2 - 
       2*q2*q7*q8*s12^2 + q5*q7*q8*s12^2 + 2*q1*q10*s23 + 4*q1*q3*s23 + 
       q10*q3*s23 - q3^2*s23 - 3*q10*q4*s23 - 6*q3*q4*s23 + q1*q5*s23 - 
       6*q10*q5*s23 - q3*q5*s23 + 3*q4*q5*s23 + 10*q3*q6*s23 - 6*q5*q6*s23 + 
       q3^3*s12*s23 - 6*q3^2*q5*s12*s23 - q3^3*q5*s12^2*s23 - 
       2*q1*q10*q5*s23^2 - q10*q3*q5*s23^2 - q3^2*q5*s23^2 + 
       3*q3*q4*q5*s23^2 - 3*q3*q5*q6*s23^2 - q3^3*q5*s12*s23^2 - 
       3*q10*q4*s34 + 3*q1*q5*s34 - 4*q10*q5*s34 + 2*q4*q5*s34 - 
       3*q2*q6*s34 - 3*q5*q6*s34 - q10*q7*s34 + q4*q7*s34 - q5*q7*s34 + 
       7*q1*q8*s34 + 5*q5*q8*s34 - q10*q4*q7*s34^2 - q10*q5*q7*s34^2 - 
       3*q1*q5*q8*s34^2 - 16*q1*q10*s45 - 2*q10*q2*s45 - 13*q1*q3*s45 - 
       14*q10*q3*s45 - 9*q2*q3*s45 - 17*q3^2*s45 + 2*q10*q5*s45 + 
       4*q2*q5*s45 - 7*q3*q5*s45 + 6*q5*q6*s45 - 20*q10*q7*s45 - 
       9*q3*q7*s45 + 10*q1*q8*s45 - 4*q3*q8*s45 + q5*q8*s45 - 
       2*q3^3*s12*s45 - 3*q3^2*q5*s12*s45 - 10*q3^2*q7*s12*s45 - 
       q3*q5*q7*s12*s45 - 2*q5*q7*q8*s12*s45 - q3^3*q5*s12^2*s45 - 
       2*q3^2*q5*q7*s12^2*s45 - 6*q10*q3^2*s23*s45 - q3^3*s23*s45 + 
       11*q1*q10*q5*s23*s45 - 9*q10*q3*q5*s23*s45 - 4*q3^2*q5*s23*s45 + 
       3*q3*q5*q6*s23*s45 - q3^3*q5*s12*s23*s45 - 2*q10*q3^2*q5*s23^2*s45 - 
       q3^3*q5*s23^2*s45 + 3*q2*q5*q6*s34*s45 - q10*q5*q7*s34*s45 - 
       4*q1*q5*q8*s34*s45 + 2*q1*q10*q2*s45^2 + 3*q1*q2*q3*s45^2 - 
       11*q10*q3^2*s45^2 - 2*q3^3*s45^2 - 11*q1*q10*q5*s45^2 - 
       2*q10*q2*q5*s45^2 - 12*q10*q3*q5*s45^2 - 4*q3^2*q5*s45^2 - 
       26*q10*q3*q7*s45^2 - 13*q3^2*q7*s45^2 - 8*q10*q5*q7*s45^2 - 
       8*q3*q5*q7*s45^2 + 3*q1*q3*q8*s45^2 - q1*q5*q8*s45^2 - 
       q3^3*q5*s12*s45^2 - 3*q3^3*q7*s12*s45^2 - 3*q3^2*q5*q7*s12*s45^2 - 
       q3^3*q5*q7*s12^2*s45^2 - q10*q3^3*s23*s45^2 - 5*q10*q3^2*q5*s23*
        s45^2 - q3^3*q5*s23*s45^2 - q10*q3^3*q5*s23^2*s45^2 - 
       2*q10*q3^3*s45^3 + 2*q1*q10*q2*q5*s45^3 - 5*q10*q3^2*q5*s45^3 - 
       q3^3*q5*s45^3 - 16*q10*q3^2*q7*s45^3 - 3*q3^3*q7*s45^3 - 
       12*q10*q3*q5*q7*s45^3 - 4*q3^2*q5*q7*s45^3 - q3^3*q5*q7*s12*s45^3 - 
       q10*q3^3*q5*s23*s45^3 - q10*q3^3*q5*s45^4 - 3*q10*q3^3*q7*s45^4 - 
       5*q10*q3^2*q5*q7*s45^4 - q3^3*q5*q7*s45^4 - q10*q3^3*q5*q7*s45^5 + 
       2*q1*q3*s51 - 8*q10*q3*s51 + 3*q2*q3*s51 + 3*q10*q4*s51 + 
       6*q3*q4*s51 - 7*q3*q6*s51 - 15*q10*q7*s51 + 3*q2*q7*s51 - 
       13*q3*q7*s51 - 3*q4*q7*s51 + 7*q6*q7*s51 - 6*q1*q8*s51 + 5*q3*q8*s51 - 
       3*q2*q3^2*s12*s51 + 5*q2*q3*q7*s12*s51 + 2*q3^2*q7*s12*s51 - 
       2*q2*q7*q8*s12*s51 - q2*q3^2*q7*s12^2*s51 - 3*q2*q6*q7*s34*s51 + 
       2*q1*q3^2*s45*s51 - 6*q10*q3^2*s45*s51 + 3*q2*q3^2*s45*s51 + 
       7*q1*q10*q6*s45*s51 + 7*q1*q3*q6*s45*s51 - 22*q10*q3*q7*s45*s51 - 
       14*q3^2*q7*s45*s51 + 7*q10*q6*q7*s45*s51 - 8*q1*q3*q8*s45*s51 + 
       q3^2*q8*s45*s51 - q1*q2*q3^2*s45^2*s51 - q10*q3^3*s45^2*s51 - 
       17*q10*q3^2*q7*s45^2*s51 - 3*q3^3*q7*s45^2*s51 - 
       2*q1*q3^2*q8*s45^2*s51 - 3*q10*q3^3*q7*s45^3*s51 - q2*q3^2*s51^2 - 
       8*q10*q3*q7*s51^2 + 3*q2*q3*q7*s51^2 + q3^2*q7*s51^2 - 
       3*q10*q4*q7*s51^2 + 7*q10*q6*q7*s51^2 + 2*q1*q3*q8*s51^2 - 
       2*q2*q3^2*q7*s12*s51^2 - 6*q10*q3^2*q7*s45*s51^2 + 
       2*q1*q3^2*q8*s45*s51^2 - q10*q3^3*q7*s45^2*s51^2 - q2*q3^2*q7*s51^3]*
     (2*F[1, 1, 2]^2 - 2*F[1, 1, 5]^2 - 4*F[1, 1, 2]*F[1, 1, 7] + 
      4*F[1, 1, 5]*F[1, 1, 7] + 4*F[2, 1, 4] - 4*F[2, 1, 7] - 
      (2*tci[1, 1]^2)/3))/2 + 
   (r[2*q10 + 2*q2 - 10*q3 + 6*q4 + 3*q5 - 2*q7 - 5*q8 - 3*q3*q4*s12 - 
       2*q3*q5*s12 + 2*q4*q5*s12 - q3*q7*s12 + q4*q7*s12 + q5*q7*s12 + 
       3*q3*q8*s12 - 3*q7*q8*s12 - q3*q4*q5*s12^2 + q2*q3*q7*s12^2 - 
       q3^2*q7*s12^2 - q3*q5*q7*s12^2 - 3*q2*q7*q8*s12^2 + 3*q10*q3*s23 + 
       q3^2*s23 + 3*q10*q4*s23 + 6*q3*q4*s23 - 6*q10*q5*s23 + 3*q3*q5*s23 - 
       3*q4*q5*s23 - 3*q10*q3*q5*s23^2 - 3*q3*q4*q5*s23^2 - q1*q2*s34 + 
       4*q10*q2*s34 + 3*q10*q4*s34 - 4*q10*q5*s34 - 2*q4*q5*s34 - 
       4*q10*q7*s34 - 2*q2*q7*s34 - q4*q7*s34 - q5*q7*s34 + 2*q1*q8*s34 + 
       q10*q4*q7*s34^2 - q10*q5*q7*s34^2 + 4*q1*q10*s45 - q1*q2*s45 + 
       4*q10*q2*s45 + 4*q2*q3*s45 + q3^2*s45 + 4*q10*q5*s45 - 3*q3*q5*s45 - 
       7*q10*q7*s45 - 4*q3*q7*s45 - 3*q5*q7*s45 + 3*q1*q8*s45 + 3*q2*q8*s45 - 
       2*q7*q8*s45 + q3^2*q7*s12*s45 - 2*q3*q5*q7*s12*s45 + 
       q10*q3^2*s23*s45 + 3*q10*q3*q5*s23*s45 + 4*q10*q2*q5*s34*s45 - 
       4*q10*q5*q7*s34*s45 - 4*q1*q10*q2*s45^2 - 3*q1*q2*q3*s45^2 + 
       q10*q3^2*s45^2 - 3*q10*q3*q5*s45^2 - 3*q10*q3*q7*s45^2 + 
       q3^2*q7*s45^2 - 6*q10*q5*q7*s45^2 - 3*q3*q5*q7*s45^2 + 
       3*q1*q3*q8*s45^2 + q10*q3^2*q7*s45^3 - 3*q10*q3*q5*q7*s45^3 + 
       3*q1*q2*s51 + 4*q10*q2*s51 + 2*q10*q3*s51 - 3*q10*q4*s51 - 
       6*q3*q4*s51 + q2*q7*s51 + 4*q3*q7*s51 + 3*q4*q7*s51 - 2*q1*q8*s51 + 
       3*q3*q8*s51 + 2*q2*q3^2*s12*s51 - 2*q2*q3*q7*s12*s51 - 
       2*q3^2*q7*s12*s51 + q2*q3^2*q7*s12^2*s51 - q1*q2*q7*s34*s51 - 
       4*q1*q10*q2*s45*s51 - 3*q1*q2*q3*s45*s51 + q10*q3^2*s45*s51 - 
       q2*q3^2*s45*s51 - q1*q3*q7*s45*s51 + 2*q10*q3*q7*s45*s51 + 
       2*q3^2*q7*s45*s51 + 2*q10*q3^2*q7*s45^2*s51 - 3*q1*q2*q3*s51^2 + 
       q2*q3^2*s51^2 + 3*q1*q2*q7*s51^2 + 2*q1*q3*q7*s51^2 + 
       2*q10*q3*q7*s51^2 - 6*q2*q3*q7*s51^2 - q3^2*q7*s51^2 + 
       3*q10*q4*q7*s51^2 + q1*q3*q8*s51^2 - q2*q7*q8*s51^2 + 
       2*q2*q3^2*q7*s12*s51^2 + q10*q3^2*q7*s45*s51^2 - 3*q1*q2*q3*q7*s51^3 + 
       q2*q3^2*q7*s51^3]*(2*F[1, 1, 6]^2 - 4*F[1, 1, 6]*F[1, 1, 9] + 
      2*F[1, 1, 9]^2 + 4*F[2, 1, 14] + 4*F[2, 1, 15] - (2*tci[1, 1]^2)/3))/
    2 + (r[6*q1 - q10 - 2*q3 - 2*q5 + 3*q7 - 2*q8 - q9 + 3*q19*q2*s12 + 
       3*q19*q3*s12 + 2*q3*q5*s12 - 2*q19*q7*s12 - 2*q2*q8*s12 + 
       q19*q2*q7*s12^2 - q2*q7*q8*s12^2 - 3*q1*q10*s23 - 3*q1*q19*s23 + 
       2*q10*q19*s23 - 3*q19*q3*s23 - q3*q5*s23 - 2*q1*q9*s23 - 
       q1*q10*q19*s23^2 + q1*q2*s34 + q1*q23*s34 + 2*q2*q23*s34 - 
       q10*q7*s34 + 3*q23*q7*s34 + 2*q1*q8*s34 - 2*q2*q9*s34 - 
       q1^2*q23*s34^2 + q2^2*q23*s34^2 + q1*q23*q5*s34^2 - q1^2*q8*s34^2 - 
       q2^2*q9*s34^2 + 5*q1*q10*s45 - q10*q19*s45 - 3*q1*q2*s45 - 
       2*q1*q23*s45 + 2*q2*q23*s45 + 2*q1*q3*s45 + 2*q2*q5*s45 + q10*q7*s45 + 
       q19*q7*s45 - q3*q8*s45 - q7*q8*s45 - q5*q9*s45 - q1^2*q23*s34*s45 - 
       2*q2^2*q23*s34*s45 + q1*q2*q5*s34*s45 + q1*q23*q5*s34*s45 - 
       q2*q23*q5*s34*s45 - q1^2*q8*s34*s45 + 2*q2^2*q9*s34*s45 + 
       q2^2*q23*q5*s34^2*s45 - q2^2*q5*q9*s34^2*s45 - q1*q10*q2*s45^2 + 
       q1*q19*s51 + 2*q10*q19*s51 - q1*q2*s51 - q19*q2*s51 - 2*q1*q23*s51 - 
       q2*q23*s51 + 2*q1*q7*s51 + 2*q10*q7*s51 - 2*q19*q7*s51 - 5*q2*q7*s51 - 
       3*q23*q7*s51 - 2*q1*q8*s51 + q10*q9*s51 + 2*q2*q9*s51 + 
       3*q19*q2*q7*s12*s51 - q19*q2^2*q7*s12^2*s51 + q2^2*q7*q8*s12^2*s51 - 
       3*q1*q10*q19*s23*s51 + q1^2*q10*q19*s23^2*s51 + 
       q1^2*q10*q9*s23^2*s51 + 2*q1^2*q23*s34*s51 - 2*q2^2*q23*s34*s51 + 
       q1*q2*q7*s34*s51 + 2*q1^2*q8*s34*s51 + 2*q2^2*q9*s34*s51 - 
       q1*q10*q2*s45*s51 - q10*q19*q2*s45*s51 + 2*q1^2*q23*s45*s51 + 
       q2^2*q23*s45*s51 + q1*q2*q3*s45*s51 + q1*q23*q3*s45*s51 - 
       q2*q23*q3*s45*s51 + q1*q19*q7*s45*s51 + 2*q1^2*q8*s45*s51 - 
       q2^2*q9*s45*s51 - q10*q19*q2*s51^2 - q1^2*q23*s51^2 + q2^2*q23*s51^2 - 
       q2*q23*q3*s51^2 + q1*q19*q7*s51^2 - q1*q2*q7*s51^2 - q1^2*q8*s51^2 - 
       q2^2*q9*s51^2 - q1^2*q23*q3*s45*s51^2 - q1^2*q3*q8*s45*s51^2]*
     (2*F[1, 1, 9]^2 + tci[1, 1]^2/3))/2 + 
   (r[q1 - q10 - 5*q2 - 6*q3 + 6*q4 + 4*q5 + q7 - 3*q9 - 3*q3*q4*s12 + 
       4*q2*q5*s12 + 6*q3*q5*s12 + 2*q4*q5*s12 + q4*q7*s12 - q5*q7*s12 - 
       q3*q4*q5*s12^2 + q3*q5*q7*s12^2 - q10^2*s23 + 2*q10*q3*s23 + 
       3*q10*q4*s23 + 6*q3*q4*s23 - 3*q1*q5*s23 + 2*q10*q5*s23 + 
       6*q3*q5*s23 - 3*q4*q5*s23 - 3*q10*q9*s23 + q5*q9*s23 + 
       q1*q10*q5*s23^2 - 2*q10*q3*q5*s23^2 - 3*q3*q4*q5*s23^2 - 
       q1*q10*q9*s23^2 + 3*q10*q4*s34 - q1*q5*s34 + 3*q10*q5*s34 - 
       2*q4*q5*s34 + 4*q10*q7*s34 - q4*q7*s34 + q5*q7*s34 - 3*q10*q9*s34 - 
       6*q2*q9*s34 + 3*q5*q9*s34 + q10^2*q2*s34^2 - q10*q2*q5*s34^2 + 
       q10*q4*q7*s34^2 + q10*q5*q7*s34^2 + 3*q2*q5*q9*s34^2 + 6*q1*q10*s45 - 
       2*q1*q2*s45 + 6*q10*q2*s45 + 5*q1*q5*s45 - 4*q2*q5*s45 - q3*q5*s45 + 
       6*q10*q7*s45 + 2*q3*q7*s45 + 3*q5*q7*s45 + q1*q9*s45 - q2*q9*s45 + 
       2*q3*q5*q7*s12*s45 - 4*q1*q10*q5*s23*s45 - q10^2*q5*s23*s45 + 
       2*q10*q3*q5*s23*s45 - q10^2*q3*q5*s23^2*s45 + q10^2*q5*s34*s45 + 
       q1*q2*q5*s34*s45 - 2*q10*q2*q5*s34*s45 + 4*q10*q5*q7*s34*s45 + 
       q10^2*q2*q5*s34^2*s45 - 6*q1*q10*q2*s45^2 + 6*q1*q10*q5*s45^2 - 
       2*q1*q2*q5*s45^2 + 3*q10*q2*q5*s45^2 + 3*q10*q3*q5*s45^2 + 
       3*q10*q3*q7*s45^2 + 6*q10*q5*q7*s45^2 + 3*q3*q5*q7*s45^2 + 
       q2*q5*q9*s45^2 - 3*q1*q10*q2*q5*s45^3 + 3*q10*q3*q5*q7*s45^3 + 
       3*q1*q10*s51 + 6*q10*q2*s51 + 3*q10*q3*s51 + 8*q2*q3*s51 - 
       3*q10*q4*s51 - 6*q3*q4*s51 + 3*q10*q7*s51 - 4*q2*q7*s51 + 
       2*q3*q7*s51 + 3*q4*q7*s51 - 2*q1*q9*s51 + 3*q10*q9*s51 + 4*q2*q9*s51 + 
       4*q2*q3*q7*s12*s51 - 6*q1*q10*q2*s45*s51 - 4*q1*q2*q3*s45*s51 + 
       3*q10*q3*q7*s45*s51 + 3*q10*q3*q7*s51^2 + 4*q2*q3*q7*s51^2 + 
       3*q10*q4*q7*s51^2 - 3*q1*q10*q9*s51^2]*(-2*F[1, 1, 5]^2 + 
      4*F[1, 1, 5]*F[1, 1, 6] - 2*F[1, 1, 6]^2 - 4*F[2, 1, 7] - 
      4*F[2, 1, 8] + (2*tci[1, 1]^2)/3))/2 + 
   (r[-12*q1 - 5*q10 - 28*q2 - 20*q3 + 88*q4 - 12*q5 + 12*q6 + 11*q7 - 
       24*q8 - 24*q9 + 8*q2*q4*s12 + 24*q3*q4*s12 - 8*q4^2*s12 + 
       3*q3*q5*s12 + 12*q4*q5*s12 - 8*q2*q7*s12 + 6*q3*q7*s12 + 
       14*q4*q7*s12 - 4*q5*q7*s12 + 24*q4*q8*s12 - 8*q3*q4^2*s12^2 + 
       2*q3*q4*q5*s12^2 + 4*q3*q5*q7*s12^2 + 8*q2*q4*q8*s12^2 + 
       8*q2*q7*q8*s12^2 - 16*q1*q10*s23 - 4*q10*q3*s23 + 8*q1*q4*s23 + 
       14*q10*q4*s23 + 12*q3*q4*s23 - 8*q4^2*s23 - 4*q1*q5*s23 + 
       10*q10*q5*s23 + 7*q3*q5*s23 + 24*q4*q5*s23 + 8*q3*q6*s23 - 
       8*q5*q6*s23 + 8*q10*q9*s23 + 24*q4*q9*s23 - 8*q3*q4^2*s12*s23 - 
       8*q3*q4*q5*s12*s23 - 8*q4^2*q5*s12*s23 + 8*q3*q4^2*q5*s12^2*s23 + 
       4*q10*q3*q5*s23^2 + 2*q3*q4*q5*s23^2 - 8*q4^2*q5*s23^2 - 
       4*q3*q5*q6*s23^2 + 8*q1*q10*q9*s23^2 + 8*q1*q4*q9*s23^2 + 
       8*q3*q4^2*q5*s12*s23^2 - 4*q10*q2*s34 - 8*q1*q4*s34 + 24*q10*q4*s34 + 
       8*q2*q4*s34 + 10*q10*q5*s34 + 8*q2*q5*s34 + 4*q2*q6*s34 - 
       4*q5*q6*s34 + 23*q10*q7*s34 + 10*q4*q7*s34 + 4*q5*q7*s34 + 
       16*q1*q8*s34 - 24*q4*q8*s34 - 24*q2*q9*s34 + 24*q4*q9*s34 + 
       8*q5*q9*s34 + 10*q10*q4*q7*s34^2 + 4*q10*q5*q7*s34^2 + 
       8*q1*q4*q8*s34^2 + 8*q2*q4*q9*s34^2 + 8*q2*q5*q9*s34^2 + 
       16*q1*q10*s45 + 3*q10*q3*s45 + 4*q1*q5*s45 - 6*q10*q5*s45 + 
       2*q3*q5*s45 + 8*q5*q6*s45 + 24*q10*q7*s45 - 2*q3*q7*s45 + 
       3*q5*q7*s45 + 8*q1*q8*s45 + 8*q2*q9*s45 - q3*q5*q7*s12*s45 - 
       4*q1*q10*q5*s23*s45 - q10*q3*q5*s23*s45 + 4*q3*q5*q6*s23*s45 - 
       4*q10*q2*q5*s34*s45 + 4*q2*q5*q6*s34*s45 + 7*q10*q5*q7*s34*s45 - 
       8*q2*q5*q9*s34*s45 + 4*q1*q10*q5*s45^2 + 6*q10*q3*q5*s45^2 + 
       9*q10*q3*q7*s45^2 + 9*q10*q5*q7*s45^2 + 6*q3*q5*q7*s45^2 + 
       6*q10*q3*q5*q7*s45^3 + 8*q1*q3*s51 + 4*q10*q3*s51 + 4*q2*q3*s51 + 
       8*q1*q4*s51 + 10*q10*q4*s51 - 8*q2*q4*s51 - 4*q3*q6*s51 - 
       4*q1*q7*s51 + 27*q10*q7*s51 - 16*q2*q7*s51 + 6*q3*q7*s51 + 
       24*q4*q7*s51 - 4*q6*q7*s51 - 24*q1*q8*s51 + 8*q3*q8*s51 + 
       24*q4*q8*s51 + 16*q2*q9*s51 - 24*q4*q9*s51 + 4*q2*q3*q7*s12*s51 + 
       8*q2*q7*q8*s12*s51 + 8*q1*q10*q9*s23*s51 + 8*q10*q4^2*s34*s51 + 
       24*q10*q4*q7*s34*s51 + 8*q4^2*q7*s34*s51 + 4*q2*q6*q7*s34*s51 - 
       16*q1*q4*q8*s34*s51 - 16*q2*q4*q9*s34*s51 + 8*q10*q4^2*q7*s34^2*s51 - 
       4*q1*q10*q6*s45*s51 + 4*q1*q3*q6*s45*s51 - 4*q1*q3*q7*s45*s51 + 
       7*q10*q3*q7*s45*s51 - 4*q10*q6*q7*s45*s51 - 8*q1*q3*q8*s45*s51 + 
       4*q10*q3*q7*s51^2 + 4*q2*q3*q7*s51^2 + 10*q10*q4*q7*s51^2 - 
       4*q10*q6*q7*s51^2 + 8*q1*q3*q8*s51^2 + 8*q1*q4*q8*s51^2 + 
       8*q2*q4*q9*s51^2 + 8*q10*q4^2*q7*s34*s51^2]*
     (4*F[1, 1, 6]^2 - 4*F[1, 1, 6]*F[1, 1, 7] - 4*F[1, 1, 6]*F[1, 1, 10] + 
      4*F[1, 1, 7]*F[1, 1, 10] + 4*F[2, 1, 8] + 4*F[2, 1, 14] + 
      (2*tci[1, 1]^2)/3))/2 + 
   (r[-4*q1 - 6*q10 - 8*q3 - 6*q4 + 8*q5 + 3*q6 - 5*q7 - 2*q9 + 3*q3*q4*s12 - 
       q3*q5*s12 - 2*q4*q5*s12 + 4*q3*q7*s12 - q4*q7*s12 - q5*q7*s12 + 
       q3*q4*q5*s12^2 + q3*q5*q7*s12^2 + q10^2*s23 - 8*q10*q3*s23 - 
       3*q10*q4*s23 - 6*q3*q4*s23 + 10*q10*q5*s23 + 9*q3*q5*s23 + 
       3*q4*q5*s23 + 14*q3*q6*s23 - 10*q5*q6*s23 - 4*q10*q9*s23 - 
       2*q1*q10^2*s23^2 + 8*q10*q3*q5*s23^2 + 3*q3*q4*q5*s23^2 - 
       7*q3*q5*q6*s23^2 + 4*q10^2*s34 - 5*q10*q2*s34 - 3*q10*q4*s34 + 
       2*q10*q5*s34 + 2*q4*q5*s34 - 3*q2*q6*s34 - 3*q5*q6*s34 + 
       3*q10*q7*s34 + q4*q7*s34 + q5*q7*s34 - 2*q10*q9*s34 - 5*q2*q9*s34 + 
       2*q5*q9*s34 + 3*q7*q9*s34 - q10^2*q2*s34^2 - 2*q10*q2*q5*s34^2 + 
       2*q10^2*q7*s34^2 - q10*q4*q7*s34^2 + 2*q10*q5*q7*s34^2 + 
       2*q2*q5*q9*s34^2 - q5*q7*q9*s34^2 - q1*q10*s45 + 16*q10^2*s45 + 
       2*q10*q2*s45 + 10*q10*q3*s45 + 12*q10*q5*s45 + 8*q3*q5*s45 + 
       10*q5*q6*s45 + 20*q10*q7*s45 + 2*q3*q7*s45 + 7*q5*q7*s45 + 
       2*q2*q9*s45 + 2*q7*q9*s45 - q3*q5*q7*s12*s45 + 4*q1*q10^2*s23*s45 + 
       2*q10^3*s23*s45 + 2*q10^2*q3*s23*s45 + 13*q10^2*q5*s23*s45 + 
       6*q10*q3*q5*s23*s45 + 7*q3*q5*q6*s23*s45 + 6*q10^2*q3*q5*s23^2*s45 + 
       4*q10^3*s34*s45 - q10^2*q2*s34*s45 + 8*q10^2*q5*s34*s45 - 
       q10*q2*q5*s34*s45 + 3*q2*q5*q6*s34*s45 + 17*q10^2*q7*s34*s45 + 
       9*q10*q5*q7*s34*s45 - 2*q2*q5*q9*s34*s45 + 2*q5*q7*q9*s34*s45 - 
       q10^2*q2*q5*s34^2*s45 + 2*q10^3*q7*s34^2*s45 + 
       2*q10^2*q5*q7*s34^2*s45 - q1*q10^2*s45^2 + 5*q10^3*s45^2 - 
       3*q1*q10*q2*s45^2 + q10^2*q2*s45^2 + 7*q10^2*q3*s45^2 + 
       12*q10^2*q5*s45^2 + 12*q10*q3*q5*s45^2 + 27*q10^2*q7*s45^2 + 
       22*q10*q3*q7*s45^2 + 19*q10*q5*q7*s45^2 + 8*q3*q5*q7*s45^2 + 
       q10^3*q3*s23*s45^2 + 3*q10^3*q5*s23*s45^2 + 5*q10^2*q3*q5*s23*s45^2 + 
       q10^3*q3*q5*s23^2*s45^2 + 3*q10^3*q5*s34*s45^2 + 
       7*q10^3*q7*s34*s45^2 + 9*q10^2*q5*q7*s34*s45^2 + 
       q10^3*q5*q7*s34^2*s45^2 - q1*q10^2*q2*s45^3 + 2*q10^3*q3*s45^3 + 
       3*q10^3*q5*s45^3 + 5*q10^2*q3*q5*s45^3 + 8*q10^3*q7*s45^3 + 
       12*q10^2*q3*q7*s45^3 + 12*q10^2*q5*q7*s45^3 + 12*q10*q3*q5*q7*s45^3 + 
       q10^3*q3*q5*s23*s45^3 + 3*q10^3*q5*q7*s34*s45^3 + q10^3*q3*q5*s45^4 + 
       3*q10^3*q3*q7*s45^4 + 3*q10^3*q5*q7*s45^4 + 5*q10^2*q3*q5*q7*s45^4 + 
       q10^3*q3*q5*q7*s45^5 + q1*q10*s51 + 2*q10^2*s51 - q10*q2*s51 + 
       2*q1*q3*s51 + q10*q3*s51 + 2*q2*q3*s51 + 3*q10*q4*s51 + 6*q3*q4*s51 - 
       4*q10*q6*s51 - 7*q3*q6*s51 - 4*q1*q7*s51 + 2*q10*q7*s51 + 
       7*q2*q7*s51 + 4*q3*q7*s51 - 3*q4*q7*s51 + 3*q6*q7*s51 + 2*q1*q9*s51 - 
       q10*q9*s51 + 3*q2*q9*s51 + 3*q7*q9*s51 - 2*q1*q10^2*s23*s51 + 
       q10^2*q9*s23*s51 + 2*q1*q10^2*q9*s23^2*s51 + q10^3*s34*s51 - 
       q10^2*q2*s34*s51 + 8*q10^2*q7*s34*s51 - 3*q2*q6*q7*s34*s51 + 
       q10^3*q7*s34^2*s51 + 2*q10^3*s45*s51 + q10^2*q2*s45*s51 + 
       2*q10^2*q3*s45*s51 - 2*q1*q2*q3*s45*s51 + 7*q1*q10*q6*s45*s51 + 
       7*q1*q3*q6*s45*s51 + 17*q10^2*q7*s45*s51 - 5*q1*q3*q7*s45*s51 + 
       11*q10*q3*q7*s45*s51 + 3*q10*q6*q7*s45*s51 + 2*q1*q7*q9*s45*s51 + 
       5*q10^3*q7*s34*s45*s51 - q1*q10^2*q2*s45^2*s51 + q10^3*q3*s45^2*s51 + 
       7*q10^3*q7*s45^2*s51 + 9*q10^2*q3*q7*s45^2*s51 + 
       3*q10^3*q3*q7*s45^3*s51 + 2*q1*q2*q3*s51^2 + 2*q10^2*q7*s51^2 + 
       q10*q3*q7*s51^2 + 2*q2*q3*q7*s51^2 - 3*q10*q4*q7*s51^2 + 
       3*q10*q6*q7*s51^2 - q1*q10*q9*s51^2 + 3*q1*q7*q9*s51^2 + 
       2*q1*q10^2*q9*s23*s51^2 + q10^3*q7*s34*s51^2 + 2*q10^3*q7*s45*s51^2 + 
       2*q10^2*q3*q7*s45*s51^2 + q10^3*q3*q7*s45^2*s51^2 + 
       2*q1*q2*q3*q7*s51^3]*(-2*F[1, 1, 2]^2 + 2*F[1, 1, 9]^2 + 
      4*F[1, 1, 2]*F[1, 1, 10] - 4*F[1, 1, 9]*F[1, 1, 10] - 4*F[2, 1, 11] + 
      4*F[2, 1, 15] + (2*tci[1, 1]^2)/3))/2 + 
   (r[8*q10 + 9*q18 - 37*q2 + 9*q25 + 16*q3 - 6*q4 + 25*q5 + 39*q7 + 3*q8 - 
       6*q9 + 30*q2*q3*s12 + 16*q3*q5*s12 - 20*q2*q7*s12 + 2*q3*q7*s12 + 
       10*q5*q7*s12 - 6*q2*q8*s12 - 6*q3*q8*s12 + 6*q7*q8*s12 - 9*q8^2*s12 + 
       3*q3^2*q5*s12^2 + 10*q2*q3*q7*s12^2 + 10*q3*q5*q7*s12^2 - 
       3*q7*q8^2*s12^2 - 26*q1*q10*s23 - 3*q10^2*s23 - 3*q1*q25*s23 + 
       7*q10*q3*s23 - 3*q25*q3*s23 + 3*q1*q5*s23 + 38*q10*q5*s23 + 
       6*q25*q5*s23 + 19*q3*q5*s23 - 6*q4*q5*s23 - 9*q10*q9*s23 + 
       3*q25*q3*q5*s12*s23 + 3*q3^2*q5*s12*s23 - 3*q10^2*q3*s23^2 + 
       7*q1*q10*q5*s23^2 - 3*q1*q25*q5*s23^2 + 19*q10*q3*q5*s23^2 + 
       6*q25*q3*q5*s23^2 + 3*q25*q5^2*s23^2 - 3*q4*q5^2*s23^2 + 
       9*q1*q10*q9*s23^2 + 9*q1*q25*q9*s23^2 - 9*q10*q3*q9*s23^2 - 
       9*q25*q3*q9*s23^2 - 3*q25*q3*q5^2*s12*s23^2 + 3*q3*q4*q5^2*s12*s23^2 + 
       3*q10^2*s34 + 10*q1*q2*s34 + 3*q10*q4*s34 - 10*q1*q5*s34 + 
       32*q10*q5*s34 + 28*q10*q7*s34 + 10*q2*q7*s34 + 10*q5*q7*s34 + 
       9*q8^2*s34 - 6*q10*q9*s34 - 6*q2*q9*s34 - 9*q9^2*s34 + 
       10*q10*q2*q5*s34^2 + 3*q10^2*q7*s34^2 + 10*q10*q5*q7*s34^2 - 
       3*q1*q8^2*s34^2 - 3*q2*q9^2*s34^2 + 40*q1*q10*s45 + 6*q10^2*s45 + 
       20*q1*q2*s45 + 20*q10*q2*s45 + 41*q10*q3*s45 + 9*q18*q3*s45 - 
       30*q2*q3*s45 + 6*q3^2*s45 + 10*q1*q5*s45 + 27*q10*q5*s45 - 
       3*q2*q5*s45 + 32*q3*q5*s45 + 91*q10*q7*s45 + 64*q3*q7*s45 + 
       29*q5*q7*s45 + 9*q8^2*s45 + 3*q3^2*q5*s12*s45 + 9*q3^2*q7*s12*s45 + 
       16*q3*q5*q7*s12*s45 + 3*q3^2*q5*q7*s12^2*s45 - 27*q1*q10*q5*s23*s45 + 
       9*q10^2*q5*s23*s45 + 25*q10*q3*q5*s23*s45 + 3*q3^2*q5*s23*s45 + 
       3*q10^2*q3*q5*s23^2*s45 + 9*q10^2*q5*s34*s45 + 10*q1*q2*q5*s34*s45 - 
       10*q10*q2*q5*s34*s45 + 12*q10^2*q7*s34*s45 + 42*q10*q5*q7*s34*s45 - 
       6*q1*q8^2*s34*s45 + 6*q2*q9^2*s34*s45 + 3*q10^2*q5*q7*s34^2*s45 - 
       3*q2*q5*q9^2*s34^2*s45 - 20*q1*q10*q2*s45^2 + 3*q10^2*q3*s45^2 + 
       10*q1*q2*q3*s45^2 + 6*q10*q3^2*s45^2 + 40*q1*q10*q5*s45^2 + 
       9*q10^2*q5*s45^2 - 10*q1*q2*q5*s45^2 + 20*q10*q2*q5*s45^2 + 
       38*q10*q3*q5*s45^2 + 3*q3^2*q5*s45^2 + 15*q10^2*q7*s45^2 + 
       82*q10*q3*q7*s45^2 + 9*q3^2*q7*s45^2 + 67*q10*q5*q7*s45^2 + 
       32*q3*q5*q7*s45^2 - 3*q1*q8^2*s45^2 + 3*q3^2*q5*q7*s12*s45^2 + 
       3*q10^2*q3*q5*s23*s45^2 + 3*q10*q3^2*q5*s23*s45^2 + 
       9*q10^2*q5*q7*s34*s45^2 - 20*q1*q10*q2*q5*s45^3 + 
       3*q10^2*q3*q5*s45^3 + 3*q10*q3^2*q5*s45^3 + 6*q10^2*q3*q7*s45^3 + 
       9*q10*q3^2*q7*s45^3 + 9*q10^2*q5*q7*s45^3 + 38*q10*q3*q5*q7*s45^3 + 
       3*q3^2*q5*q7*s45^3 + 3*q10^2*q3*q5*q7*s45^4 + 3*q10*q3^2*q5*q7*s45^4 + 
       10*q1*q10*s51 - 3*q1*q18*s51 - 6*q10*q18*s51 - 20*q1*q2*s51 + 
       10*q10*q2*s51 + 10*q10*q3*s51 + 30*q2*q3*s51 + 17*q1*q7*s51 + 
       43*q10*q7*s51 + 9*q18*q7*s51 - 34*q2*q7*s51 - 2*q3*q7*s51 - 
       6*q4*q7*s51 + 6*q1*q8*s51 - 12*q3*q8*s51 - 9*q8^2*s51 + 6*q2*q9*s51 - 
       9*q25*q9*s51 + 9*q9^2*s51 + 30*q2*q3*q7*s12*s51 - 6*q2*q7*q8*s12*s51 + 
       3*q2*q7*q8^2*s12^2*s51 + 9*q1*q10*q9*s23*s51 + 3*q10^2*q9*s23*s51 + 
       6*q1*q25*q9*s23*s51 + 3*q10*q3*q9*s23*s51 + 3*q25*q3*q9*s23*s51 - 
       9*q25*q9^2*s23*s51 + 3*q10^2*q3*q9*s23^2*s51 - 
       9*q1*q10*q9^2*s23^2*s51 - 9*q1*q25*q9^2*s23^2*s51 + 
       3*q10*q3*q9^2*s23^2*s51 + 3*q25*q3*q9^2*s23^2*s51 + 
       3*q10^2*q7*s34*s51 + 3*q10*q18*q7*s34*s51 + 10*q1*q2*q7*s34*s51 + 
       6*q10*q4*q7*s34*s51 + 6*q1*q8^2*s34*s51 + 6*q2*q9^2*s34*s51 - 
       10*q1*q10*q2*s45*s51 - 6*q1*q18*q3*s45*s51 - 3*q10*q18*q3*s45*s51 - 
       10*q1*q2*q3*s45*s51 + 9*q18*q3^2*s45*s51 + 6*q10^2*q7*s45*s51 + 
       7*q1*q3*q7*s45*s51 + 63*q10*q3*q7*s45*s51 + 9*q3^2*q7*s45*s51 + 
       9*q1*q3*q8*s45*s51 - 12*q3^2*q8*s45*s51 + 12*q1*q8^2*s45*s51 - 
       9*q3*q8^2*s45*s51 - 3*q2*q9^2*s45*s51 - 3*q1*q18*q3^2*s45^2*s51 + 
       3*q10^2*q3*q7*s45^2*s51 + 9*q10*q3^2*q7*s45^2*s51 + 
       3*q1*q3^2*q8*s45^2*s51 + 6*q1*q3*q8^2*s45^2*s51 + 9*q1*q18*q3*s51^2 - 
       9*q10*q18*q3*s51^2 + 20*q1*q2*q3*s51^2 - 3*q1*q18*q7*s51^2 + 
       9*q10*q18*q7*s51^2 - 20*q1*q2*q7*s51^2 - 13*q1*q3*q7*s51^2 + 
       19*q10*q3*q7*s51^2 + 40*q2*q3*q7*s51^2 - 6*q1*q3*q8*s51^2 - 
       3*q1*q8^2*s51^2 - 3*q2*q9^2*s51^2 - 3*q1*q10*q9^2*s23*s51^2 - 
       3*q1*q25*q9^2*s23*s51^2 + 3*q1*q10*q9^3*s23^2*s51^2 + 
       3*q1*q25*q9^3*s23^2*s51^2 - 3*q10*q18*q7^2*s34*s51^2 + 
       3*q10*q4*q7^2*s34*s51^2 + 9*q1*q18*q3^2*s45*s51^2 - 
       3*q10*q18*q3^2*s45*s51^2 + 3*q10*q3^2*q7*s45*s51^2 - 
       9*q1*q3^2*q8*s45*s51^2 - 6*q1*q3*q8^2*s45*s51^2 + 
       3*q1*q18*q3^3*s45^2*s51^2 - 3*q1*q3^3*q8*s45^2*s51^2 - 
       3*q1*q3^2*q8^2*s45^2*s51^2 + 20*q1*q2*q3*q7*s51^3]*
     ((-2*F[1, 1, 2]^3)/9 + (2*F[1, 1, 9]^3)/9 - (F[1, 1, 2]*tci[1, 1]^2)/9 + 
      (F[1, 1, 9]*tci[1, 1]^2)/9))/2 + 
   (r[-q1 - 3*q10 - q13 - 3*q18 + 4*q19 + 2*q4 - q7 - q9 - 3*q19^2*s12 - 
       q13*q2*s12 + q19*q2*s12 - 2*q19*q3*s12 - q2*q3*s12 - q3^2*s12 + 
       2*q13*q5*s12 - q3*q5*s12 + 2*q2*q8*s12 + 2*q3*q8*s12 - 
       q13*q2*q7*s12^2 + q2*q3*q7*s12^2 - q3^2*q7*s12^2 - q1^2*s23 + 
       2*q1*q10*s23 + 4*q1*q19*s23 - 2*q10*q19*s23 + 3*q19^2*s23 - 
       2*q19*q3*s23 - 2*q3*q5*s23 + q4*q5*s23 + q1*q9*s23 + 
       q19*q3^2*s12*s23 + q3^2*q5*s12*s23 - q3*q4*q5*s12*s23 + 
       q1*q10*q19*s23^2 - q1*q13*s34 + q10*q2*s34 - 2*q13*q5*s34 - 
       q10*q7*s34 - q2*q9*s34 + 2*q1^2*s45 - 2*q1*q13*s45 - 3*q1*q19*s45 + 
       q10*q19*s45 + 2*q1*q2*s45 + 2*q10*q2*s45 - q13*q2*s45 - 3*q19*q2*s45 - 
       2*q10*q3*s45 - 3*q18*q3*s45 + 2*q19*q3*s45 + 2*q2*q3*s45 - q3^2*s45 - 
       2*q13*q5*s45 + q2*q5*s45 + q3*q5*s45 - 3*q10*q7*s45 - 2*q3*q7*s45 + 
       q2*q8*s45 + q3*q8*s45 - q1*q9*s45 - q5*q9*s45 - 3*q9^2*s45 - 
       q3^2*q7*s12*s45 - q10*q3*q5*s23*s45 + q10*q2*q5*s34*s45 - 
       q2*q5*q9*s34*s45 - 2*q2*q9^2*s34*s45 - q1^2*q2*s45^2 - 
       2*q1*q10*q2*s45^2 + q1*q13*q2*s45^2 - q10*q2^2*s45^2 - 
       q10*q3^2*s45^2 - 3*q10*q3*q7*s45^2 - q3^2*q7*s45^2 + q2*q9^2*s45^2 - 
       q2*q5*q9^2*s34*s45^2 + q1*q10*q2^2*s45^3 - q10*q3^2*q7*s45^3 - 
       q1^2*s51 + 3*q1*q10*s51 + q1*q18*s51 + 2*q10*q18*s51 + 2*q1*q19*s51 - 
       4*q10*q19*s51 - 2*q1*q2*s51 + 2*q10*q2*s51 + 2*q13*q2*s51 + 
       4*q19*q2*s51 + 2*q2*q3*s51 - 6*q10*q7*s51 - 3*q18*q7*s51 - 
       4*q3*q7*s51 + 2*q4*q7*s51 - q1*q8*s51 + 4*q3*q8*s51 + 3*q8^2*s51 - 
       3*q9^2*s51 - 3*q19^2*q2*s12*s51 + 3*q13*q2^2*s12*s51 - 
       3*q19*q2^2*s12*s51 - 2*q2^2*q3*s12*s51 + 2*q2*q3^2*s12*s51 + 
       2*q19^2*q7*s12*s51 - q13*q2*q7*s12*s51 + q19*q2*q7*s12*s51 + 
       2*q2*q3*q7*s12*s51 - 2*q3^2*q7*s12*s51 + 2*q2^2*q8*s12*s51 - 
       2*q2*q7*q8*s12*s51 + 3*q2*q8^2*s12*s51 - q19^2*q2*q7*s12^2*s51 + 
       q13*q2^2*q7*s12^2*s51 - q2^2*q3*q7*s12^2*s51 + q2*q3^2*q7*s12^2*s51 + 
       q2*q7*q8^2*s12^2*s51 - 3*q1^2*q19*s23*s51 + 7*q1*q10*q19*s23*s51 + 
       3*q1*q19^2*s23*s51 - 2*q10*q19^2*s23*s51 - 2*q1^2*q9*s23*s51 - 
       3*q1*q9^2*s23*s51 - 2*q1^2*q10*q19*s23^2*s51 + 
       q1*q10*q19^2*s23^2*s51 - 2*q1^2*q10*q9*s23^2*s51 - 
       q10*q18*q7*s34*s51 - q10*q4*q7*s34*s51 - q1*q8^2*s34*s51 - 
       q2*q9^2*s34*s51 + q10*q19^2*s45*s51 + q1^2*q2*s45*s51 - 
       q1*q10*q2*s45*s51 - q1*q13*q2*s45*s51 + q10*q19*q2*s45*s51 - 
       2*q10*q2^2*s45*s51 - 3*q13*q2^2*s45*s51 + 2*q1*q18*q3*s45*s51 + 
       q10*q18*q3*s45*s51 - 3*q1*q2*q3*s45*s51 + q2^2*q3*s45*s51 - 
       3*q18*q3^2*s45*s51 - q2*q3^2*s45*s51 - q1*q19*q7*s45*s51 - 
       q19^2*q7*s45*s51 + q1*q3*q7*s45*s51 - 6*q10*q3*q7*s45*s51 - 
       2*q3^2*q7*s45*s51 - 2*q1*q3*q8*s45*s51 + 4*q3^2*q8*s45*s51 - 
       2*q1*q8^2*s45*s51 + 3*q3*q8^2*s45*s51 + 2*q2*q9^2*s45*s51 + 
       q1*q10*q2^2*s45^2*s51 + q1*q13*q2^2*s45^2*s51 + q1^2*q2*q3*s45^2*s51 + 
       q1*q18*q3^2*s45^2*s51 - 2*q10*q3^2*q7*s45^2*s51 - 
       q1*q3^2*q8*s45^2*s51 - q1*q3*q8^2*s45^2*s51 - q1^2*q19*s51^2 + 
       3*q1*q10*q19*s51^2 - q1*q19^2*s51^2 - 2*q10*q19^2*s51^2 - 
       q1^2*q2*s51^2 + 2*q10*q19*q2*s51^2 + q19^2*q2*s51^2 - q10*q2^2*s51^2 + 
       q13*q2^2*s51^2 - q19*q2^2*s51^2 - 3*q1*q18*q3*s51^2 + 
       3*q10*q18*q3*s51^2 + 3*q1*q2*q3*s51^2 - q2^2*q3*s51^2 + 
       q2*q3^2*s51^2 + q1*q18*q7*s51^2 - 3*q10*q18*q7*s51^2 - 
       q1*q19*q7*s51^2 + 2*q19^2*q7*s51^2 - 2*q1*q2*q7*s51^2 + 
       3*q19*q2*q7*s51^2 - 2*q1*q3*q7*s51^2 - 3*q10*q3*q7*s51^2 + 
       3*q2*q3*q7*s51^2 - q3^2*q7*s51^2 + 2*q1*q3*q8*s51^2 + q1*q8^2*s51^2 + 
       q2*q9^2*s51^2 - 3*q19^2*q2*q7*s12*s51^2 + 2*q13*q2^2*q7*s12*s51^2 - 
       2*q19*q2^2*q7*s12*s51^2 - 2*q2^2*q3*q7*s12*s51^2 + 
       2*q2*q3^2*q7*s12*s51^2 + 2*q2^2*q7*q8*s12*s51^2 + 
       q19^2*q2^2*q7*s12^2*s51^2 - q2^2*q7*q8^2*s12^2*s51^2 - 
       2*q1^2*q10*q19*s23*s51^2 + 3*q1*q10*q19^2*s23*s51^2 - 
       2*q1^2*q10*q9*s23*s51^2 - q1^2*q10*q19^2*s23^2*s51^2 + 
       q1^2*q10*q9^2*s23^2*s51^2 + q10*q18*q7^2*s34*s51^2 - 
       q10*q4*q7^2*s34*s51^2 + q10*q19^2*q2*s45*s51^2 - 
       q10*q19*q2^2*s45*s51^2 - q1^2*q2*q3*s45*s51^2 - 
       3*q1*q18*q3^2*s45*s51^2 + q10*q18*q3^2*s45*s51^2 - 
       q1^2*q19*q7*s45*s51^2 - q1*q19^2*q7*s45*s51^2 + q1^2*q3*q7*s45*s51^2 - 
       q10*q3^2*q7*s45*s51^2 + 3*q1*q3^2*q8*s45*s51^2 + 
       2*q1*q3*q8^2*s45*s51^2 - q1*q18*q3^3*s45^2*s51^2 + 
       q1*q3^3*q8*s45^2*s51^2 + q1*q3^2*q8^2*s45^2*s51^2 + 
       q10*q19^2*q2*s51^3 - q10*q19*q2^2*s51^3 + q1^2*q2*q3*s51^3 - 
       q1^2*q19*q7*s51^3 - q1*q19^2*q7*s51^3 - q1^2*q2*q7*s51^3 + 
       q13*q2^2*q7*s51^3 - q1^2*q3*q7*s51^3 + 3*q1*q2*q3*q7*s51^3 - 
       q2^2*q3*q7*s51^3 + q2*q3^2*q7*s51^3 + q1^2*q2*q3*q7*s51^4]*
     ((-2*F[1, 1, 5]^3)/3 + (2*F[1, 1, 9]^3)/3 - (F[1, 1, 5]*tci[1, 1]^2)/3 + 
      (F[1, 1, 9]*tci[1, 1]^2)/3))/2 + 
   (r[q13 + 2*q2 + 2*q20 - 6*q5 - q7 + q13*q2*s12 + q2*q3*s12 + q3^2*s12 - 
       2*q13*q5*s12 - 2*q3*q5*s12 - q3*q7*s12 - q3^2*q5*s12^2 + 
       q13*q2*q7*s12^2 - q2*q3*q7*s12^2 + q3^2*q7*s12^2 + 2*q1*q5*s23 - 
       8*q10*q5*s23 - 2*q3*q5*s23 - q3^2*q5*s12*s23 + q1^2*s34 + q1*q13*s34 + 
       3*q10*q2*s34 + q1*q5*s34 - 8*q10*q5*s34 + 2*q13*q5*s34 - 
       3*q10*q7*s34 + q1^2*q5*s23*s34 + q1^2*s45 - 4*q1*q10*s45 + 
       2*q1*q13*s45 + 2*q1*q2*s45 - 6*q10*q2*s45 + q13*q2*s45 - 2*q2^2*s45 - 
       4*q10*q3*s45 - 2*q2*q3*s45 - q3^2*s45 - 6*q1*q5*s45 + 2*q13*q5*s45 - 
       4*q3*q5*s45 - 12*q10*q7*s45 - 8*q3*q7*s45 - 3*q5*q7*s45 - 2*q7^2*s45 - 
       q3^2*q5*s12*s45 - 2*q3^2*q7*s12*s45 - 3*q3*q5*q7*s12*s45 - 
       q3^2*q5*q7*s12^2*s45 - q1^2*q5*s23*s45 + 3*q1*q10*q5*s23*s45 - 
       3*q10*q3*q5*s23*s45 - q3^2*q5*s23*s45 - q1^2*q2*s34*s45 - 
       2*q10*q2^2*s34*s45 - 2*q1^2*q5*s34*s45 - q1*q2*q5*s34*s45 + 
       3*q10*q2*q5*s34*s45 - 3*q10*q5*q7*s34*s45 - 2*q10*q7^2*s34*s45 + 
       q1^2*q10*s45^2 - q1^2*q2*s45^2 + 7*q1*q10*q2*s45^2 - q1*q13*q2*s45^2 + 
       2*q10*q2^2*s45^2 - q10*q3^2*s45^2 + 2*q1^2*q5*s45^2 - 
       8*q1*q10*q5*s45^2 + 5*q1*q2*q5*s45^2 - 5*q10*q2*q5*s45^2 - 
       5*q10*q3*q5*s45^2 - q3^2*q5*s45^2 - 11*q10*q3*q7*s45^2 - 
       2*q3^2*q7*s45^2 - 8*q10*q5*q7*s45^2 - 5*q3*q5*q7*s45^2 - 
       5*q10*q7^2*s45^2 - 3*q3*q7^2*s45^2 - q5*q7^2*s45^2 - 
       q3^2*q5*q7*s12*s45^2 - q3*q5*q7^2*s12*s45^2 - q1^2*q10*q5*s23*s45^2 - 
       q10*q3^2*q5*s23*s45^2 + q1^2*q2*q5*s34*s45^2 - q10*q2^2*q5*s34*s45^2 - 
       q10*q5*q7^2*s34*s45^2 - q1^2*q10*q2*s45^3 - 2*q1*q10*q2^2*s45^3 + 
       2*q1^2*q10*q5*s45^3 - q1^2*q2*q5*s45^3 + 6*q1*q10*q2*q5*s45^3 - 
       q1*q2^2*q5*s45^3 + q10*q2^2*q5*s45^3 - q10*q3^2*q5*s45^3 - 
       2*q10*q3^2*q7*s45^3 - 6*q10*q3*q5*q7*s45^3 - q3^2*q5*q7*s45^3 - 
       3*q10*q3*q7^2*s45^3 - 2*q10*q5*q7^2*s45^3 - q3*q5*q7^2*s45^3 - 
       q1^2*q10*q2*q5*s45^4 - q1*q10*q2^2*q5*s45^4 - q10*q3^2*q5*q7*s45^4 - 
       q10*q3*q5*q7^2*s45^4 - q1*q2*s51 - q10*q2*s51 - 2*q13*q2*s51 - 
       q2^2*s51 + q2*q3*s51 - q20*q3*s51 + 2*q1*q7*s51 - 4*q10*q7*s51 - 
       q3*q7*s51 - 2*q10*q8*s51 + 2*q20*q8*s51 - 3*q13*q2^2*s12*s51 + 
       2*q2^2*q3*s12*s51 - 2*q2*q3^2*s12*s51 + q13*q2*q7*s12*s51 - 
       q2*q3*q7*s12*s51 + 2*q3^2*q7*s12*s51 - q13*q2^2*q7*s12^2*s51 + 
       q2^2*q3*q7*s12^2*s51 - q2*q3^2*q7*s12^2*s51 + q1^2*q2*s34*s51 - 
       q10*q2^2*s34*s51 - q1*q2*q20*s34*s51 - q10*q7^2*s34*s51 + 
       q1^2*q2*s45*s51 + q1*q10*q2*s45*s51 + q1*q13*q2*s45*s51 + 
       q10*q2^2*s45*s51 + 3*q13*q2^2*s45*s51 - q2^2*q3*s45*s51 + 
       q1*q20*q3*s45*s51 + q2*q3^2*s45*s51 - q1*q3*q7*s45*s51 - 
       5*q10*q3*q7*s45*s51 - q3^2*q7*s45*s51 - 4*q10*q7^2*s45*s51 - 
       q1*q10*q2^2*s45^2*s51 - q1*q13*q2^2*s45^2*s51 - 
       q10*q3^2*q7*s45^2*s51 - 3*q10*q3*q7^2*s45^2*s51 - q1^2*q2*s51^2 - 
       q13*q2^2*s51^2 + 2*q1^2*q20*s51^2 + q2^2*q3*s51^2 - q2*q3^2*s51^2 - 
       q1^2*q7*s51^2 + q3^2*q7*s51^2 + q1*q7^2*s51^2 - q10*q7^2*s51^2 - 
       2*q13*q2^2*q7*s12*s51^2 + 2*q2^2*q3*q7*s12*s51^2 - 
       2*q2*q3^2*q7*s12*s51^2 + q1^2*q2*q20*s34*s51^2 + 
       q1^2*q20*q3*s45*s51^2 - q1^2*q3*q7*s45*s51^2 + q1*q3*q7^2*s45*s51^2 - 
       q10*q3*q7^2*s45*s51^2 - q1^2*q2*q20*s51^3 - q13*q2^2*q7*s51^3 + 
       q2^2*q3*q7*s51^3 - q2*q3^2*q7*s51^3]*(-4*F[1, 1, 7] - 2*F[1, 1, 7]^2 - 
      (2*F[1, 1, 7]^3)/3 + 4*F[1, 1, 9] + 2*F[1, 1, 9]^2 + 
      (2*F[1, 1, 9]^3)/3 - (F[1, 1, 7]*tci[1, 1]^2)/3 + 
      (F[1, 1, 9]*tci[1, 1]^2)/3))/2 + 
   (r[2*q1 - 2*q10 + 2*q16 + 3*q2 + 2*q22 - 6*q3 - 3*q7 - 2*q3*q5*s12 - 
       6*q3*q7*s12 + 2*q1*q22*s23 - q10*q22*s23 - 2*q22*q3*s23 - 
       2*q3*q5*s23 + q5^2*s23 - q3*q5^2*s12*s23 + q1^2*q22*s23^2 - 
       q1^2*q5*s23^2 + q1*q5^2*s23^2 - q3*q5^2*s23^2 - q1^2*s34 - 
       q1*q16*s34 - q1*q2*s34 + 2*q10*q2*s34 - q16*q2*s34 - q1*q22*s34 - 
       q16*q5*s34 - 4*q10*q7*s34 - 2*q16*q7*s34 - q1^2*q22*s23*s34 + 
       q10^2*q2*s34^2 - q10*q2^2*s34^2 + q16*q2^2*s34^2 - q10^2*q7*s34^2 - 
       2*q1^2*s45 - 2*q10^2*s45 + 2*q1*q16*s45 - 6*q1*q2*s45 + 2*q16*q2*s45 - 
       q1*q22*s45 + 3*q10*q22*s45 + 2*q2*q22*s45 - 3*q10*q3*s45 + 
       2*q22*q3*s45 - 10*q10*q5*s45 - 4*q3*q5*s45 - q5^2*s45 - 
       12*q10*q7*s45 - 6*q3*q7*s45 - 4*q5*q7*s45 - q3*q5^2*s12*s45 - 
       3*q3*q5*q7*s12*s45 - 2*q1^2*q22*s23*s45 + 3*q1*q10*q22*s23*s45 + 
       2*q1^2*q5*s23*s45 - 3*q1*q10*q5*s23*s45 - 3*q10*q3*q5*s23*s45 - 
       2*q1*q5^2*s23*s45 - q3*q5^2*s23*s45 + q1^2*q10*q22*s23^2*s45 - 
       q1^2*q10*q5*s23^2*s45 + q1*q10*q5^2*s23^2*s45 - 
       q10*q3*q5^2*s23^2*s45 + q1^2*q2*s34*s45 + q16*q2^2*s34*s45 + 
       2*q1^2*q22*s34*s45 + q1*q2*q22*s34*s45 - q10*q2*q5*s34*s45 + 
       q16*q2*q5*s34*s45 - 4*q10^2*q7*s34*s45 - 5*q10*q5*q7*s34*s45 + 
       q10^2*q2*q5*s34^2*s45 - q10*q2^2*q5*s34^2*s45 + 
       q16*q2^2*q5*s34^2*s45 - q10^2*q5*q7*s34^2*s45 + 2*q1^2*q2*s45^2 - 
       3*q1*q16*q2*s45^2 + q1*q2^2*s45^2 - q16*q2^2*s45^2 + q1^2*q22*s45^2 - 
       3*q1*q10*q22*s45^2 - q1*q2*q22*s45^2 - q10^2*q3*s45^2 - 
       q1^2*q5*s45^2 + 3*q1*q10*q5*s45^2 - 3*q10^2*q5*s45^2 - 
       5*q10*q3*q5*s45^2 + q1*q5^2*s45^2 - 3*q10*q5^2*s45^2 - q3*q5^2*s45^2 - 
       5*q10^2*q7*s45^2 - 8*q10*q3*q7*s45^2 - 11*q10*q5*q7*s45^2 - 
       5*q3*q5*q7*s45^2 - q5^2*q7*s45^2 - q3*q5^2*q7*s12*s45^2 - 
       2*q1^2*q10*q22*s23*s45^2 + 2*q1^2*q10*q5*s23*s45^2 - 
       q10^2*q3*q5*s23*s45^2 - 2*q1*q10*q5^2*s23*s45^2 - 
       q10*q3*q5^2*s23*s45^2 - q1^2*q2*q22*s34*s45^2 - 
       3*q10^2*q5*q7*s34*s45^2 - q10*q5^2*q7*s34*s45^2 + q1*q16*q2^2*s45^3 + 
       q1^2*q10*q22*s45^3 - q1^2*q10*q5*s45^3 - q10^2*q3*q5*s45^3 + 
       q1*q10*q5^2*s45^3 - q10*q3*q5^2*s45^3 - 2*q10^2*q3*q7*s45^3 - 
       3*q10^2*q5*q7*s45^3 - 6*q10*q3*q5*q7*s45^3 - 2*q10*q5^2*q7*s45^3 - 
       q3*q5^2*q7*s45^3 - q10^2*q3*q5*q7*s45^4 - q10*q3*q5^2*q7*s45^4 + 
       5*q1*q2*s51 + 2*q2^2*s51 + q10*q22*s51 + q2*q22*s51 - 3*q2*q3*s51 + 
       2*q22*q3*s51 - 2*q1*q7*s51 - 3*q10*q7*s51 + 2*q2*q7*s51 - 
       4*q3*q7*s51 - q2*q3*q7*s12*s51 - q1^2*q2*s34*s51 + q16*q2^2*s34*s51 - 
       q10^2*q7*s34*s51 - q1*q2*q7*s34*s51 - 2*q1^2*q2*s45*s51 - 
       q1*q16*q2*s45*s51 - q1*q2^2*s45*s51 - q16*q2^2*s45*s51 + 
       3*q1*q2*q3*s45*s51 - 2*q10^2*q7*s45*s51 - q1*q3*q7*s45*s51 - 
       3*q10*q3*q7*s45*s51 + q1*q16*q2^2*s45^2*s51 - q1^2*q2*q3*s45^2*s51 - 
       q10^2*q3*q7*s45^2*s51 + 2*q1^2*q2*s51^2 + q1*q2^2*s51^2 - 
       3*q1*q2*q3*s51^2 - 2*q2^2*q3*s51^2 - 2*q1^2*q7*s51^2 + 
       4*q1*q2*q7*s51^2 + q2^2*q7*s51^2 + 3*q1*q3*q7*s51^2 - 
       2*q2*q3*q7*s51^2 - q2^2*q3*q7*s12*s51^2 - q1^2*q2*q7*s34*s51^2 + 
       q1^2*q2*q3*s45*s51^2 + q1*q2^2*q3*s45*s51^2 - q1^2*q3*q7*s45*s51^2 - 
       q1^2*q2*q3*s51^3 - q1*q2^2*q3*s51^3 + 2*q1^2*q2*q7*s51^3 + 
       q1*q2^2*q7*s51^3 + q1^2*q3*q7*s51^3 - 2*q1*q2*q3*q7*s51^3 - 
       2*q2^2*q3*q7*s51^3 - q1^2*q2*q3*q7*s51^4 - q1*q2^2*q3*q7*s51^4]*
     ((2*F[1, 1, 9]^3)/3 - (2*F[1, 1, 10]^3)/3 + (F[1, 1, 9]*tci[1, 1]^2)/3 - 
      (F[1, 1, 10]*tci[1, 1]^2)/3))/2 + 
   (r[-10*q10 - 8*q3 - 2*q4 - 3*q5 - 6*q7 - 5*q3*q5*s12 - 5*q3*q7*s12 - 
       q4*q7*s12 - q5*q7*s12 + q3^3*s12^2 - 2*q3^2*q5*s12^2 + 
       q3*q4*q5*s12^2 - q3*q5*q7*s12^2 - 4*q10*q3*s23 - 2*q10*q4*s23 - 
       4*q10*q5*s23 - 6*q3*q5*s23 + q3^3*s12*s23 - 3*q3^2*q5*s12*s23 + 
       2*q3*q4*q5*s12*s23 - q3^3*q5*s12^2*s23 - 2*q10*q3*q5*s23^2 - 
       q3^2*q5*s23^2 + 2*q3*q4*q5*s23^2 - q3^3*q5*s12*s23^2 - 2*q10*q4*s34 - 
       3*q10*q5*s34 - 7*q10*q7*s34 - q4*q7*s34 - q5*q7*s34 - 
       q10*q4*q7*s34^2 - q10*q5*q7*s34^2 - 14*q10*q3*s45 - 8*q3^2*s45 - 
       10*q10*q5*s45 - 6*q3*q5*s45 - 21*q10*q7*s45 - 14*q3*q7*s45 - 
       4*q5*q7*s45 - 2*q3^3*s12*s45 - 3*q3^2*q5*s12*s45 - 7*q3^2*q7*s12*s45 - 
       3*q3*q5*q7*s12*s45 - q3^3*q5*s12^2*s45 - 2*q3^2*q5*q7*s12^2*s45 - 
       3*q10*q3^2*s23*s45 - q3^3*s23*s45 - 8*q10*q3*q5*s23*s45 - 
       4*q3^2*q5*s23*s45 - q3^3*q5*s12*s23*s45 - 2*q10*q3^2*q5*s23^2*s45 - 
       q3^3*q5*s23^2*s45 - 5*q10*q5*q7*s34*s45 - 8*q10*q3^2*s45^2 - 
       2*q3^3*s45^2 - 11*q10*q3*q5*s45^2 - 4*q3^2*q5*s45^2 - 
       25*q10*q3*q7*s45^2 - 10*q3^2*q7*s45^2 - 11*q10*q5*q7*s45^2 - 
       7*q3*q5*q7*s45^2 - q3^3*q5*s12*s45^2 - 3*q3^3*q7*s12*s45^2 - 
       3*q3^2*q5*q7*s12*s45^2 - q3^3*q5*q7*s12^2*s45^2 - q10*q3^3*s23*s45^2 - 
       5*q10*q3^2*q5*s23*s45^2 - q3^3*q5*s23*s45^2 - q10*q3^3*q5*s23^2*
        s45^2 - 2*q10*q3^3*s45^3 - 5*q10*q3^2*q5*s45^3 - q3^3*q5*s45^3 - 
       13*q10*q3^2*q7*s45^3 - 3*q3^3*q7*s45^3 - 11*q10*q3*q5*q7*s45^3 - 
       4*q3^2*q5*q7*s45^3 - q3^3*q5*q7*s12*s45^3 - q10*q3^3*q5*s23*s45^3 - 
       q10*q3^3*q5*s45^4 - 3*q10*q3^3*q7*s45^4 - 5*q10*q3^2*q5*q7*s45^4 - 
       q3^3*q5*q7*s45^4 - q10*q3^3*q5*q7*s45^5 - 4*q10*q3*s51 - 
       2*q10*q4*s51 - 12*q10*q7*s51 - 8*q3*q7*s51 - 2*q4*q7*s51 - 
       2*q10*q4*q7*s34*s51 - 3*q10*q3^2*s45*s51 - 18*q10*q3*q7*s45*s51 - 
       8*q3^2*q7*s45*s51 - q10*q3^3*s45^2*s51 - 11*q10*q3^2*q7*s45^2*s51 - 
       3*q3^3*q7*s45^2*s51 - 3*q10*q3^3*q7*s45^3*s51 - 4*q10*q3*q7*s51^2 - 
       2*q10*q4*q7*s51^2 - 3*q10*q3^2*q7*s45*s51^2 - q10*q3^3*q7*s45^2*s51^2]*
     (-F[4, 165] + (F[1, 1, 2]^2*tci[1, 1]^2)/12 - (F[1, 1, 5]^2*tci[1, 1]^2)/
       12 - (F[1, 1, 2]*F[1, 1, 7]*tci[1, 1]^2)/6 + 
      (F[1, 1, 5]*F[1, 1, 7]*tci[1, 1]^2)/6 + (F[2, 1, 4]*tci[1, 1]^2)/6 - 
      (F[2, 1, 7]*tci[1, 1]^2)/6 - tci[1, 1]^4/90))/2 + 
   (r[-5*q10 - 4*q3 + 2*q4 - 5*q5 - 4*q7 - 3*q3*q5*s12 - 3*q3*q7*s12 + 
       q4*q7*s12 - q5*q7*s12 - q3*q4*q5*s12^2 - q3*q5*q7*s12^2 - q10^2*s23 - 
       2*q10*q3*s23 + 2*q10*q4*s23 - 8*q10*q5*s23 - 6*q3*q5*s23 - 
       2*q3*q4*q5*s12*s23 - 4*q10*q3*q5*s23^2 - 2*q3*q4*q5*s23^2 - 
       3*q10^2*s34 + 2*q10*q4*s34 - 5*q10*q5*s34 - 5*q10*q7*s34 + q4*q7*s34 - 
       q5*q7*s34 - 2*q10^2*q7*s34^2 + q10*q4*q7*s34^2 - q10*q5*q7*s34^2 - 
       12*q10^2*s45 - 10*q10*q3*s45 - 18*q10*q5*s45 - 7*q3*q5*s45 - 
       24*q10*q7*s45 - 11*q3*q7*s45 - 6*q5*q7*s45 - 3*q3*q5*q7*s12*s45 - 
       2*q10^3*s23*s45 - 2*q10^2*q3*s23*s45 - 8*q10^2*q5*s23*s45 - 
       10*q10*q3*q5*s23*s45 - 3*q10^2*q3*q5*s23^2*s45 - 4*q10^3*s34*s45 - 
       7*q10^2*q5*s34*s45 - 14*q10^2*q7*s34*s45 - 9*q10*q5*q7*s34*s45 - 
       2*q10^3*q7*s34^2*s45 - 2*q10^2*q5*q7*s34^2*s45 - 5*q10^3*s45^2 - 
       7*q10^2*q3*s45^2 - 12*q10^2*q5*s45^2 - 11*q10*q3*q5*s45^2 - 
       24*q10^2*q7*s45^2 - 21*q10*q3*q7*s45^2 - 19*q10*q5*q7*s45^2 - 
       7*q3*q5*q7*s45^2 - q10^3*q3*s23*s45^2 - 3*q10^3*q5*s23*s45^2 - 
       5*q10^2*q3*q5*s23*s45^2 - q10^3*q3*q5*s23^2*s45^2 - 
       3*q10^3*q5*s34*s45^2 - 7*q10^3*q7*s34*s45^2 - 9*q10^2*q5*q7*s34*
        s45^2 - q10^3*q5*q7*s34^2*s45^2 - 2*q10^3*q3*s45^3 - 
       3*q10^3*q5*s45^3 - 5*q10^2*q3*q5*s45^3 - 8*q10^3*q7*s45^3 - 
       12*q10^2*q3*q7*s45^3 - 12*q10^2*q5*q7*s45^3 - 11*q10*q3*q5*q7*s45^3 - 
       q10^3*q3*q5*s23*s45^3 - 3*q10^3*q5*q7*s34*s45^3 - q10^3*q3*q5*s45^4 - 
       3*q10^3*q3*q7*s45^4 - 3*q10^3*q5*q7*s45^4 - 5*q10^2*q3*q5*q7*s45^4 - 
       q10^3*q3*q5*q7*s45^5 - 2*q10^2*s51 - 2*q10*q3*s51 + 2*q10*q4*s51 - 
       4*q10*q7*s51 - 4*q3*q7*s51 + 2*q4*q7*s51 - q10^3*s34*s51 - 
       5*q10^2*q7*s34*s51 + 2*q10*q4*q7*s34*s51 - q10^3*q7*s34^2*s51 - 
       2*q10^3*s45*s51 - 2*q10^2*q3*s45*s51 - 14*q10^2*q7*s45*s51 - 
       12*q10*q3*q7*s45*s51 - 5*q10^3*q7*s34*s45*s51 - q10^3*q3*s45^2*s51 - 
       7*q10^3*q7*s45^2*s51 - 9*q10^2*q3*q7*s45^2*s51 - 
       3*q10^3*q3*q7*s45^3*s51 - 2*q10^2*q7*s51^2 - 2*q10*q3*q7*s51^2 + 
       2*q10*q4*q7*s51^2 - q10^3*q7*s34*s51^2 - 2*q10^3*q7*s45*s51^2 - 
       2*q10^2*q3*q7*s45*s51^2 - q10^3*q3*q7*s45^2*s51^2]*
     (F[4, 162] + (F[1, 1, 2]^2*tci[1, 1]^2)/12 - (F[1, 1, 9]^2*tci[1, 1]^2)/
       12 - (F[1, 1, 2]*F[1, 1, 10]*tci[1, 1]^2)/6 + 
      (F[1, 1, 9]*F[1, 1, 10]*tci[1, 1]^2)/6 + (F[2, 1, 11]*tci[1, 1]^2)/6 - 
      (F[2, 1, 15]*tci[1, 1]^2)/6 - tci[1, 1]^4/90))/2 + 
   (r[-q1 + 6*q10 + 6*q2 + 6*q3 + 2*q4 - 3*q5 - q7 - 6*q8 - q2*q3*s12 - 
       q3*q5*s12 + 4*q2*q7*s12 + 3*q3*q7*s12 + q4*q7*s12 - q5*q7*s12 - 
       4*q2*q8*s12 + 2*q3*q8*s12 - q3*q4*q5*s12^2 - q3^2*q7*s12^2 - 
       q3*q5*q7*s12^2 - 2*q2*q7*q8*s12^2 + 2*q10*q3*s23 + q3^2*s23 + 
       2*q10*q4*s23 - 4*q10*q5*s23 - 2*q3*q5*s23 - 2*q3*q4*q5*s12*s23 - 
       2*q10*q3*q5*s23^2 - 2*q3*q4*q5*s23^2 - q1*q2*s34 + 2*q10*q4*s34 - 
       3*q10*q5*s34 + 3*q10*q7*s34 - 2*q2*q7*s34 + q4*q7*s34 - q5*q7*s34 + 
       2*q1*q8*s34 + q10*q4*q7*s34^2 - q10*q5*q7*s34^2 - 2*q1*q2*s45 + 
       2*q10*q3*s45 + 3*q2*q3*s45 + q3^2*s45 - 4*q10*q5*s45 - 2*q3*q5*s45 + 
       3*q10*q7*s45 - q3*q7*s45 - 2*q5*q7*s45 + 4*q1*q8*s45 + 2*q2*q8*s45 - 
       4*q3*q8*s45 + q3^2*q7*s12*s45 - q3*q5*q7*s12*s45 + q10*q3^2*s23*s45 - 
       2*q10*q3*q5*s23*s45 - 3*q10*q5*q7*s34*s45 - 2*q1*q2*q3*s45^2 + 
       q10*q3^2*s45^2 - 2*q10*q3*q5*s45^2 + q3^2*q7*s45^2 - 
       4*q10*q5*q7*s45^2 - 2*q3*q5*q7*s45^2 + 2*q1*q3*q8*s45^2 + 
       q10*q3^2*q7*s45^3 - 2*q10*q3*q5*q7*s45^3 + 2*q1*q2*s51 + q10*q3*s51 - 
       3*q2*q3*s51 + 2*q10*q4*s51 - 2*q1*q7*s51 + 7*q10*q7*s51 + 
       5*q2*q7*s51 + 6*q3*q7*s51 + 2*q4*q7*s51 - 2*q1*q8*s51 + 2*q3*q8*s51 + 
       2*q2*q3^2*s12*s51 - q2*q3*q7*s12*s51 - 2*q3^2*q7*s12*s51 - 
       2*q2*q7*q8*s12*s51 + q2*q3^2*q7*s12^2*s51 - q1*q2*q7*s34*s51 + 
       2*q10*q4*q7*s34*s51 + 2*q1*q2*q3*s45*s51 + q10*q3^2*s45*s51 - 
       q2*q3^2*s45*s51 - q1*q3*q7*s45*s51 + 3*q10*q3*q7*s45*s51 + 
       2*q3^2*q7*s45*s51 - 2*q1*q3*q8*s45*s51 + 2*q10*q3^2*q7*s45^2*s51 - 
       2*q1*q2*q3*s51^2 + q2*q3^2*s51^2 + 2*q1*q2*q7*s51^2 + q1*q3*q7*s51^2 + 
       q10*q3*q7*s51^2 - 3*q2*q3*q7*s51^2 - q3^2*q7*s51^2 + 
       2*q10*q4*q7*s51^2 + q1*q3*q8*s51^2 - q2*q7*q8*s51^2 + 
       2*q2*q3^2*q7*s12*s51^2 + q10*q3^2*q7*s45*s51^2 - 2*q1*q2*q3*q7*s51^3 + 
       q2*q3^2*q7*s51^3]*(-F[4, 123] + (F[1, 1, 6]^2*tci[1, 1]^2)/12 - 
      (F[1, 1, 6]*F[1, 1, 9]*tci[1, 1]^2)/6 + (F[1, 1, 9]^2*tci[1, 1]^2)/12 + 
      (F[2, 1, 14]*tci[1, 1]^2)/6 + (F[2, 1, 15]*tci[1, 1]^2)/6 - 
      tci[1, 1]^4/90))/2 + 
   (r[-q1 + 7*q10 + 3*q3 + 2*q4 - q5 + 4*q7 - 4*q9 + q3*q5*s12 + 
       3*q3*q7*s12 + q4*q7*s12 + q5*q7*s12 - q3*q4*q5*s12^2 + 
       q3*q5*q7*s12^2 + 2*q1*q10*s23 - q10^2*s23 + q10*q3*s23 + 
       2*q10*q4*s23 - 3*q10*q5*s23 - q3*q5*s23 - 2*q1*q9*s23 - 2*q10*q9*s23 + 
       q5*q9*s23 - 2*q3*q4*q5*s12*s23 + q1*q10*q5*s23^2 - q10*q3*q5*s23^2 - 
       2*q3*q4*q5*s23^2 - q1*q10*q9*s23^2 + 2*q10*q2*s34 + 2*q10*q4*s34 - 
       q1*q5*s34 - 2*q10*q5*s34 + 5*q10*q7*s34 + q4*q7*s34 + q5*q7*s34 - 
       2*q10*q9*s34 - 2*q2*q9*s34 + 2*q5*q9*s34 + q10^2*q2*s34^2 + 
       q10*q4*q7*s34^2 + q10*q5*q7*s34^2 + 2*q2*q5*q9*s34^2 - 2*q1*q10*s45 + 
       4*q10*q3*s45 + q1*q5*s45 + 2*q3*q5*s45 + 10*q10*q7*s45 + 5*q3*q7*s45 + 
       2*q5*q7*s45 + q1*q9*s45 + 2*q2*q9*s45 - 2*q5*q9*s45 + 
       q3*q5*q7*s12*s45 - 3*q1*q10*q5*s23*s45 - q10^2*q5*s23*s45 - 
       q10*q3*q5*s23*s45 - q10^2*q3*q5*s23^2*s45 + q10^2*q5*s34*s45 + 
       q1*q2*q5*s34*s45 + q10*q2*q5*s34*s45 + 3*q10*q5*q7*s34*s45 - 
       2*q2*q5*q9*s34*s45 + q10^2*q2*q5*s34^2*s45 + 4*q1*q10*q5*s45^2 - 
       q1*q2*q5*s45^2 + 2*q10*q2*q5*s45^2 + 2*q10*q3*q5*s45^2 + 
       6*q10*q3*q7*s45^2 + 4*q10*q5*q7*s45^2 + 2*q3*q5*q7*s45^2 + 
       q2*q5*q9*s45^2 - 2*q1*q10*q2*q5*s45^3 + 2*q10*q3*q5*q7*s45^3 + 
       2*q1*q10*s51 + 2*q10*q3*s51 + 2*q10*q4*s51 + 8*q10*q7*s51 + 
       4*q3*q7*s51 + 2*q4*q7*s51 - q1*q9*s51 - 2*q10*q9*s51 + q2*q9*s51 - 
       2*q1*q10*q9*s23*s51 + 2*q10*q4*q7*s34*s51 + 6*q10*q3*q7*s45*s51 + 
       2*q10*q3*q7*s51^2 + 2*q10*q4*q7*s51^2 - 2*q1*q10*q9*s51^2]*
     (F[4, 74] - (F[1, 1, 5]^2*tci[1, 1]^2)/12 + 
      (F[1, 1, 5]*F[1, 1, 6]*tci[1, 1]^2)/6 - (F[1, 1, 6]^2*tci[1, 1]^2)/12 - 
      (F[2, 1, 7]*tci[1, 1]^2)/6 - (F[2, 1, 8]*tci[1, 1]^2)/6 + 
      tci[1, 1]^4/90))/2 + 
   (r[10*q10 + 5*q3 + 6*q4 + 5*q5 + 10*q7 + 2*q3*q4*s12 - 4*q4^2*s12 + 
       3*q3*q5*s12 + 2*q4*q5*s12 + 7*q3*q7*s12 + 3*q4*q7*s12 + q5*q7*s12 - 
       4*q3*q4^2*s12^2 + q3*q4*q5*s12^2 + 3*q3*q5*q7*s12^2 + q10*q3*s23 + 
       3*q10*q4*s23 + 2*q3*q4*s23 - 4*q4^2*s23 + 7*q10*q5*s23 + 3*q3*q5*s23 + 
       2*q4*q5*s23 - 4*q3*q4^2*s12*s23 + 2*q3*q4*q5*s12*s23 - 
       4*q4^2*q5*s12*s23 + 4*q3*q4^2*q5*s12^2*s23 + 3*q10*q3*q5*s23^2 + 
       q3*q4*q5*s23^2 - 4*q4^2*q5*s23^2 + 4*q3*q4^2*q5*s12*s23^2 + 
       8*q10*q4*s34 + 7*q10*q5*s34 + 19*q10*q7*s34 + 5*q4*q7*s34 + 
       3*q5*q7*s34 + 5*q10*q4*q7*s34^2 + 3*q10*q5*q7*s34^2 + 6*q10*q3*s45 + 
       9*q10*q5*s45 + 4*q3*q5*s45 + 22*q10*q7*s45 + 9*q3*q7*s45 + 
       6*q5*q7*s45 + 3*q3*q5*q7*s12*s45 + 3*q10*q3*q5*s23*s45 + 
       9*q10*q5*q7*s34*s45 + 4*q10*q3*q5*s45^2 + 10*q10*q3*q7*s45^2 + 
       10*q10*q5*q7*s45^2 + 4*q3*q5*q7*s45^2 + 4*q10*q3*q5*q7*s45^3 + 
       3*q10*q3*s51 + 5*q10*q4*s51 + 19*q10*q7*s51 + 7*q3*q7*s51 + 
       8*q4*q7*s51 + 4*q10*q4^2*s34*s51 + 18*q10*q4*q7*s34*s51 + 
       4*q4^2*q7*s34*s51 + 4*q10*q4^2*q7*s34^2*s51 + 9*q10*q3*q7*s45*s51 + 
       3*q10*q3*q7*s51^2 + 5*q10*q4*q7*s51^2 + 4*q10*q4^2*q7*s34*s51^2]*
     (F[4, 166] + (F[1, 1, 6]^2*tci[1, 1]^2)/6 - 
      (F[1, 1, 6]*F[1, 1, 7]*tci[1, 1]^2)/6 - 
      (F[1, 1, 6]*F[1, 1, 10]*tci[1, 1]^2)/6 + 
      (F[1, 1, 7]*F[1, 1, 10]*tci[1, 1]^2)/6 + (F[2, 1, 8]*tci[1, 1]^2)/6 + 
      (F[2, 1, 14]*tci[1, 1]^2)/6 + tci[1, 1]^4/90))/2 + 
   (r[-3*q1 + 4*q10 + 6*q12 + 22*q19 + 20*q2 + 4*q22 + 2*q3 - 4*q4 + 6*q5 - 
       10*q7 - 14*q9 - 14*q19^2*s12 - 6*q19*q2*s12 - 8*q19*q3*s12 + 
       3*q2*q3*s12 - 2*q3*q4*s12 - 3*q3*q5*s12 + 8*q19*q7*s12 - 2*q3*q7*s12 + 
       3*q2*q8*s12 - 7*q5*q8*s12 + 7*q7*q8*s12 - 9*q8^2*s12 - 
       2*q19*q2*q7*s12^2 + 2*q19*q3*q7*s12^2 + q2*q3*q7*s12^2 + 
       q3*q5*q7*s12^2 + q2*q7*q8*s12^2 - q5*q7*q8*s12^2 - 3*q7*q8^2*s12^2 - 
       3*q1^2*s23 + 17*q1*q10*s23 + 16*q1*q19*s23 - 8*q10*q19*s23 + 
       14*q19^2*s23 + 4*q1*q22*s23 - 2*q10*q22*s23 - 4*q22*q3*s23 + 
       6*q1*q5*s23 + 5*q10*q5*s23 + 3*q5^2*s23 - 5*q1*q9*s23 - 3*q10*q9*s23 - 
       4*q5*q9*s23 - 9*q9^2*s23 + 4*q19*q3^2*s12*s23 + 4*q3^2*q5*s12*s23 + 
       2*q3*q4*q5*s12*s23 - 2*q1^2*q10*s23^2 + 4*q1*q10*q19*s23^2 + 
       2*q1^2*q22*s23^2 + 2*q10*q19*q3*s23^2 - q1^2*q5*s23^2 + 
       2*q10*q3*q5*s23^2 + 3*q1*q5^2*s23^2 - 5*q1*q10*q9*s23^2 - 3*q1^2*s34 + 
       6*q10*q12*s34 - 7*q1*q2*s34 + 7*q10*q2*s34 - 2*q12*q2*s34 - 
       2*q1*q22*s34 - 4*q10*q4*s34 + 8*q10*q5*s34 + 12*q10*q7*s34 - 
       4*q12*q7*s34 + 6*q1*q8*s34 + 11*q5*q8*s34 + 9*q8^2*s34 - 4*q2*q9*s34 - 
       8*q5*q9*s34 - 2*q7*q9*s34 - 9*q9^2*s34 - 2*q1^2*q22*s23*s34 - 
       q1^2*q5*s23*s34 - q1*q5^2*s23*s34 - 2*q10*q12*q2*s34^2 - 
       2*q10*q2*q5*s34^2 + 6*q12*q2*q5*s34^2 + 6*q10*q12*q7*s34^2 + 
       7*q10*q5*q7*s34^2 - 6*q12*q5*q7*s34^2 - 5*q1*q5*q8*s34^2 - 
       3*q1*q8^2*s34^2 - 4*q2*q5*q9*s34^2 - q5*q7*q9*s34^2 - 
       3*q2*q9^2*s34^2 - 16*q1*q10*s45 - 14*q1*q19*s45 - 4*q10*q19*s45 - 
       10*q1*q2*s45 - 11*q10*q2*s45 - 14*q19*q2*s45 - 7*q2^2*s45 - 
       2*q1*q22*s45 + 6*q10*q22*s45 + 4*q2*q22*s45 - 4*q1*q3*s45 + 
       4*q19*q3*s45 - 3*q2*q3*s45 + 4*q22*q3*s45 - 14*q1*q5*s45 + 
       11*q10*q5*s45 + 6*q12*q5*s45 - 7*q2*q5*s45 - q3*q5*s45 + 3*q5^2*s45 + 
       2*q10*q7*s45 - 10*q19*q7*s45 - 2*q3*q7*s45 + 2*q5*q7*s45 + 
       5*q1*q8*s45 + 2*q2*q8*s45 + 5*q3*q8*s45 + 3*q5*q8*s45 + 9*q8^2*s45 - 
       2*q1*q9*s45 + 6*q2*q9*s45 - 5*q5*q9*s45 - 3*q7*q9*s45 - 
       2*q19*q3*q7*s12*s45 - q3*q5*q7*s12*s45 - 4*q5*q7*q8*s12*s45 + 
       2*q1^2*q10*s23*s45 - 4*q1^2*q22*s23*s45 + 6*q1*q10*q22*s23*s45 - 
       2*q10*q19*q3*s23*s45 + 2*q1^2*q5*s23*s45 + q1*q10*q5*s23*s45 - 
       2*q10*q3*q5*s23*s45 - 6*q1*q5^2*s23*s45 + 9*q10*q5^2*s23*s45 + 
       2*q1^2*q10*q22*s23^2*s45 - q1^2*q10*q5*s23^2*s45 + 
       3*q1*q10*q5^2*s23^2*s45 + 3*q1^2*q2*s34*s45 - 6*q10*q2^2*s34*s45 + 
       4*q1^2*q22*s34*s45 + 2*q1*q2*q22*s34*s45 + 2*q1^2*q5*s34*s45 + 
       5*q1*q2*q5*s34*s45 + 7*q10*q2*q5*s34*s45 - 4*q12*q2*q5*s34*s45 + 
       2*q1*q5^2*s34*s45 + 9*q10*q5^2*s34*s45 + 6*q12*q5^2*s34*s45 + 
       14*q10*q5*q7*s34*s45 - 2*q12*q5*q7*s34*s45 - 6*q1*q5*q8*s34*s45 - 
       6*q1*q8^2*s34*s45 - q2*q5*q9*s34*s45 - 11*q5^2*q9*s34*s45 - 
       2*q5*q7*q9*s34*s45 + 6*q2*q9^2*s34*s45 - 9*q5*q9^2*s34*s45 + 
       6*q12*q2*q5^2*s34^2*s45 + 3*q10*q5^2*q7*s34^2*s45 - 
       2*q12*q5^2*q7*s34^2*s45 - 6*q2*q5^2*q9*s34^2*s45 - 
       q5^2*q7*q9*s34^2*s45 - 6*q2*q5*q9^2*s34^2*s45 + 3*q1^2*q2*s45^2 + 
       9*q1*q10*q2*s45^2 + 3*q10*q2^2*s45^2 + 2*q1^2*q22*s45^2 - 
       6*q1*q10*q22*s45^2 - 2*q1*q2*q22*s45^2 + q1*q2*q3*s45^2 - 
       q1^2*q5*s45^2 - 10*q1*q10*q5*s45^2 + 12*q1*q2*q5*s45^2 - 
       12*q10*q2*q5*s45^2 - q10*q3*q5*s45^2 + 3*q1*q5^2*s45^2 - 
       2*q10*q19*q7*s45^2 - 2*q10*q3*q7*s45^2 + 6*q10*q5*q7*s45^2 - 
       q3*q5*q7*s45^2 + 3*q5^2*q7*s45^2 - q1*q3*q8*s45^2 - q1*q5*q8*s45^2 - 
       3*q1*q8^2*s45^2 + q2*q5*q9*s45^2 - 4*q1^2*q10*q22*s23*s45^2 + 
       2*q1^2*q10*q5*s23*s45^2 - 6*q1*q10*q5^2*s23*s45^2 - 
       2*q1^2*q2*q22*s34*s45^2 - q1^2*q2*q5*s34*s45^2 - 
       3*q10*q2^2*q5*s34*s45^2 - q1*q2*q5^2*s34*s45^2 - 
       2*q12*q2*q5^2*s34*s45^2 + 6*q10*q5^2*q7*s34*s45^2 + 
       3*q2*q5^2*q9*s34*s45^2 + 3*q2*q5*q9^2*s34*s45^2 + 
       2*q12*q2*q5^3*s34^2*s45^2 - 2*q2*q5^3*q9*s34^2*s45^2 - 
       3*q2*q5^2*q9^2*s34^2*s45^2 - 3*q1*q10*q2^2*s45^3 + 
       2*q1^2*q10*q22*s45^3 - q1^2*q10*q5*s45^3 + 12*q1*q10*q2*q5*s45^3 - 
       3*q1*q2^2*q5*s45^3 + 3*q10*q2^2*q5*s45^3 + 3*q1*q10*q5^2*s45^3 - 
       q10*q3*q5*q7*s45^3 + 3*q10*q5^2*q7*s45^3 - 3*q1*q10*q2^2*q5*s45^4 - 
       3*q1^2*s51 + 14*q1*q10*s51 + 4*q1*q19*s51 - 22*q10*q19*s51 + 
       10*q1*q2*s51 + q10*q2*s51 + 14*q19*q2*s51 - 2*q2^2*s51 + 
       2*q10*q22*s51 + 2*q2*q22*s51 + q2*q3*s51 + 4*q22*q3*s51 - 
       15*q1*q7*s51 - q10*q7*s51 + 4*q19*q7*s51 + 19*q2*q7*s51 - q3*q7*s51 + 
       2*q1*q8*s51 + q2*q8*s51 - 4*q1*q9*s51 + 5*q2*q9*s51 - 3*q7*q9*s51 - 
       14*q19^2*q2*s12*s51 - 12*q19*q2^2*s12*s51 + 10*q19^2*q7*s12*s51 - 
       2*q19*q2*q7*s12*s51 + 2*q2*q3*q7*s12*s51 + 7*q2^2*q8*s12*s51 - 
       13*q2*q7*q8*s12*s51 + 9*q2*q8^2*s12*s51 - 4*q19^2*q2*q7*s12^2*s51 + 
       6*q2*q7*q8^2*s12^2*s51 - 2*q1^2*q10*s23*s51 - 12*q1^2*q19*s23*s51 + 
       34*q1*q10*q19*s23*s51 + 14*q1*q19^2*s23*s51 - 10*q10*q19^2*s23*s51 - 
       7*q1^2*q9*s23*s51 - 5*q1*q10*q9*s23*s51 - 9*q1*q9^2*s23*s51 - 
       10*q1^2*q10*q19*s23^2*s51 + 4*q1*q10*q19^2*s23^2*s51 - 
       7*q1^2*q10*q9*s23^2*s51 + 3*q1*q10*q9^2*s23^2*s51 - 
       3*q1^2*q2*s34*s51 - 3*q10*q2^2*s34*s51 + 2*q10*q12*q7*s34*s51 - 
       7*q1*q2*q7*s34*s51 + 2*q10*q4*q7*s34*s51 + 3*q1*q8^2*s34*s51 + 
       3*q2*q9^2*s34*s51 - 2*q10^2*q12*q7*s34^2*s51 + 
       2*q10^2*q4*q7*s34^2*s51 + 4*q10*q19^2*s45*s51 - 3*q1^2*q2*s45*s51 - 
       3*q10*q2^2*s45*s51 - 10*q1*q19*q7*s45*s51 - 4*q10*q19*q7*s45*s51 - 
       4*q19^2*q7*s45*s51 - 2*q1*q3*q7*s45*s51 - q10*q3*q7*s45*s51 + 
       q10*q2*q8*s45*s51 + 2*q1*q3*q8*s45*s51 + q10*q3*q8*s45*s51 + 
       6*q1*q8^2*s45*s51 - 4*q1*q7*q9*s45*s51 + 3*q1*q3*q8^2*s45^2*s51 - 
       4*q1^2*q19*s51^2 + 14*q1*q10*q19*s51^2 - 4*q1*q19^2*s51^2 - 
       10*q10*q19^2*s51^2 + 3*q1^2*q2*s51^2 + 4*q10*q19*q2*s51^2 + 
       4*q19^2*q2*s51^2 - 3*q10*q2^2*s51^2 - 4*q19*q2^2*s51^2 - 
       6*q1^2*q7*s51^2 - 10*q1*q19*q7*s51^2 - 2*q10*q19*q7*s51^2 + 
       10*q19^2*q7*s51^2 + 10*q1*q2*q7*s51^2 + 14*q19*q2*q7*s51^2 + 
       q2^2*q7*s51^2 + q2*q3*q7*s51^2 + q2^2*q8*s51^2 - q1^2*q9*s51^2 - 
       4*q1*q7*q9*s51^2 - 14*q19^2*q2*q7*s12*s51^2 - 8*q19*q2^2*q7*s12*
        s51^2 + 6*q2^2*q7*q8*s12*s51^2 + 4*q19^2*q2^2*q7*s12^2*s51^2 - 
       3*q2^2*q7*q8^2*s12^2*s51^2 - 8*q1^2*q10*q19*s23*s51^2 + 
       14*q1*q10*q19^2*s23*s51^2 - 6*q1^2*q10*q9*s23*s51^2 - 
       4*q1^2*q10*q19^2*s23^2*s51^2 + 3*q1^2*q10*q9^2*s23^2*s51^2 - 
       3*q1^2*q2*q7*s34*s51^2 + 4*q10*q19^2*q2*s45*s51^2 - 
       4*q10*q19*q2^2*s45*s51^2 - 4*q1^2*q19*q7*s45*s51^2 - 
       4*q1*q19^2*q7*s45*s51^2 + q10*q2^2*q8*s45*s51^2 - 
       q1^2*q7*q9*s45*s51^2 + 4*q10*q19^2*q2*s51^3 - 4*q10*q19*q2^2*s51^3 - 
       4*q1^2*q19*q7*s51^3 - 4*q1*q19^2*q7*s51^3 + 3*q1^2*q2*q7*s51^3 + 
       q10*q2^2*q8*s51^3 - q1^2*q7*q9*s51^3]*(2*F[1, 1, 3] - 2*F[1, 1, 9] - 
      2*tci[1, 2]))/2 + (r[q1 - 16*q10 - 18*q12 - 18*q17 + 106*q2 - 19*q3 + 
       12*q4 - q5 - 94*q7 + 57*q8 + 45*q9 - 12*q17*q3*s12 - 20*q2*q3*s12 + 
       12*q3*q4*s12 + 6*q17*q5*s12 - 40*q2*q5*s12 - 119*q3*q5*s12 + 
       6*q17*q7*s12 - 55*q3*q7*s12 + 20*q5*q7*s12 + 9*q5*q8*s12 + 
       39*q7*q8*s12 + 27*q8^2*s12 + 6*q17*q2*q3*s12^2 - 6*q17*q3^2*s12^2 + 
       6*q3^2*q4*s12^2 - 12*q17*q3*q5*s12^2 - 6*q17*q2*q7*s12^2 - 
       14*q2*q3*q7*s12^2 + 18*q17*q5*q7*s12^2 - 41*q3*q5*q7*s12^2 - 
       12*q17*q7^2*s12^2 + 3*q5*q7*q8*s12^2 + 12*q7^2*q8*s12^2 + 
       9*q7*q8^2*s12^2 - 42*q1*q10*s23 - 40*q1*q3*s23 + 44*q10*q3*s23 + 
       63*q1*q5*s23 - 111*q10*q5*s23 - 83*q3*q5*s23 + 3*q5^2*s23 + 
       21*q1*q9*s23 + 9*q10*q9*s23 + 9*q3*q9*s23 + 12*q5*q9*s23 + 
       27*q9^2*s23 - 6*q17*q3*q5*s12*s23 - 9*q3*q5^2*s12*s23 + 
       6*q17*q3^2*q5*s12^2*s23 - 6*q3^2*q4*q5*s12^2*s23 - 
       11*q1*q10*q5*s23^2 - 11*q10*q3*q5*s23^2 - 9*q3*q5^2*s23^2 + 
       12*q1*q10*q9*s23^2 + 3*q10*q3*q9*s23^2 - 18*q10*q12*s34 - 
       20*q1*q2*s34 + 81*q10*q2*s34 + 6*q12*q2*s34 + 12*q10*q4*s34 + 
       17*q1*q5*s34 - 144*q10*q5*s34 - 170*q10*q7*s34 + 12*q12*q7*s34 - 
       20*q2*q7*s34 - 20*q5*q7*s34 - 21*q1*q8*s34 - 9*q5*q8*s34 - 
       27*q8^2*s34 + 9*q2*q9*s34 + 24*q5*q9*s34 + 3*q7*q9*s34 + 27*q9^2*s34 + 
       6*q10*q12*q2*s34^2 - 14*q10*q2*q5*s34^2 - 18*q12*q2*q5*s34^2 - 
       18*q10*q12*q7*s34^2 - 41*q10*q5*q7*s34^2 + 18*q12*q5*q7*s34^2 + 
       3*q1*q5*q8*s34^2 + 9*q1*q8^2*s34^2 + 12*q2*q5*q9*s34^2 + 
       3*q5*q7*q9*s34^2 + 9*q2*q9^2*s34^2 - 12*q1*q10*s45 + 2*q1*q2*s45 - 
       42*q10*q2*s45 + 58*q1*q3*s45 - 72*q10*q3*s45 + 20*q2*q3*s45 - 
       109*q1*q5*s45 - 75*q10*q5*s45 - 18*q12*q5*s45 + 40*q2*q5*s45 - 
       74*q3*q5*s45 - 18*q5^2*s45 - 336*q10*q7*s45 - 18*q17*q7*s45 - 
       207*q3*q7*s45 - 126*q5*q7*s45 - 18*q7^2*s45 - 3*q1*q8*s45 + 
       24*q7*q8*s45 - 39*q2*q9*s45 - 9*q3*q9*s45 + 9*q5*q9*s45 + 
       3*q7*q9*s45 - 27*q9^2*s45 - 9*q3*q5^2*s12*s45 + 6*q17*q5*q7*s12*s45 - 
       97*q3*q5*q7*s12*s45 - 12*q17*q7^2*s12*s45 - 27*q3*q7^2*s12*s45 + 
       9*q5*q7*q8*s12*s45 + 21*q7^2*q8*s12*s45 + 27*q7*q8^2*s12*s45 + 
       6*q17*q5*q7^2*s12^2*s45 - 9*q3*q5*q7^2*s12^2*s45 - 
       6*q17*q7^3*s12^2*s45 + 3*q5*q7^2*q8*s12^2*s45 + 6*q7^3*q8*s12^2*s45 + 
       9*q7^2*q8^2*s12^2*s45 + 68*q1*q10*q5*s23*s45 - 64*q10*q3*q5*s23*s45 - 
       27*q10*q5^2*s23*s45 - 9*q3*q5^2*s23*s45 - 9*q10*q3*q5^2*s23^2*s45 - 
       20*q1*q2*q5*s34*s45 + 61*q10*q2*q5*s34*s45 + 12*q12*q2*q5*s34*s45 - 
       27*q10*q5^2*s34*s45 - 18*q12*q5^2*s34*s45 - 179*q10*q5*q7*s34*s45 + 
       6*q12*q5*q7*s34*s45 - 18*q10*q7^2*s34*s45 + 3*q1*q5*q8*s34*s45 + 
       9*q1*q8^2*s34*s45 + 3*q2*q5*q9*s34*s45 + 33*q5^2*q9*s34*s45 + 
       3*q5*q7*q9*s34*s45 - 36*q2*q9^2*s34*s45 + 27*q5*q9^2*s34*s45 - 
       18*q12*q2*q5^2*s34^2*s45 - 9*q10*q5^2*q7*s34^2*s45 + 
       6*q12*q5^2*q7*s34^2*s45 + 18*q2*q5^2*q9*s34^2*s45 + 
       3*q5^2*q7*q9*s34^2*s45 + 18*q2*q5*q9^2*s34^2*s45 + 
       54*q1*q10*q2*s45^2 - 23*q1*q2*q3*s45^2 - 120*q1*q10*q5*s45^2 + 
       46*q1*q2*q5*s45^2 - 63*q10*q2*q5*s45^2 - 114*q10*q3*q5*s45^2 - 
       27*q10*q5^2*s45^2 - 9*q3*q5^2*s45^2 - 216*q10*q3*q7*s45^2 - 
       270*q10*q5*q7*s45^2 - 132*q3*q5*q7*s45^2 - 18*q5^2*q7*s45^2 - 
       45*q10*q7^2*s45^2 - 27*q3*q7^2*s45^2 - 9*q5*q7^2*s45^2 + 
       3*q2*q3*q9*s45^2 - 3*q2*q5*q9*s45^2 + 9*q2*q9^2*s45^2 - 
       9*q3*q5^2*q7*s12*s45^2 - 9*q3*q5*q7^2*s12*s45^2 - 
       9*q10*q3*q5^2*s23*s45^2 + 6*q12*q2*q5^2*s34*s45^2 - 
       27*q10*q5^2*q7*s34*s45^2 - 9*q10*q5*q7^2*s34*s45^2 - 
       6*q2*q5^2*q9*s34*s45^2 - 18*q2*q5*q9^2*s34*s45^2 - 
       6*q12*q2*q5^3*s34^2*s45^2 + 6*q2*q5^3*q9*s34^2*s45^2 + 
       9*q2*q5^2*q9^2*s34^2*s45^2 + 63*q1*q10*q2*q5*s45^3 - 
       9*q10*q3*q5^2*s45^3 - 132*q10*q3*q5*q7*s45^3 - 27*q10*q5^2*q7*s45^3 - 
       9*q3*q5^2*q7*s45^3 - 27*q10*q3*q7^2*s45^3 - 18*q10*q5*q7^2*s45^3 - 
       9*q3*q5*q7^2*s45^3 - 9*q10*q3*q5^2*q7*s45^4 - 9*q10*q3*q5*q7^2*s45^4 - 
       8*q1*q10*s51 + 66*q1*q2*s51 + q10*q2*s51 - 8*q10*q3*s51 - 
       139*q2*q3*s51 - 6*q1*q7*s51 - 113*q10*q7*s51 + 96*q2*q7*s51 + 
       27*q3*q7*s51 - 6*q4*q7*s51 - 9*q7^2*s51 + 15*q1*q8*s51 + 
       12*q2*q8*s51 + 9*q3*q8*s51 + 15*q7*q8*s51 + 27*q8^2*s51 + 
       3*q1*q9*s51 - 36*q2*q9*s51 - 33*q3*q9*s51 + 3*q7*q9*s51 - 
       27*q9^2*s51 - 89*q2*q3*q7*s12*s51 - 6*q17*q7^2*s12*s51 - 
       27*q2*q7*q8*s12*s51 + 12*q7^2*q8*s12*s51 + 6*q17*q2*q7^2*s12^2*s51 + 
       6*q17*q7^3*s12^2*s51 - 6*q2*q7^2*q8*s12^2*s51 - 6*q7^3*q8*s12^2*s51 - 
       9*q7^2*q8^2*s12^2*s51 + 18*q1*q10*q9*s23*s51 - 12*q10*q3*q9*s23*s51 - 
       9*q1*q10*q9^2*s23^2*s51 - 6*q10*q12*q7*s34*s51 - 20*q1*q2*q7*s34*s51 - 
       12*q10*q4*q7*s34*s51 - 9*q10*q7^2*s34*s51 - 18*q1*q8^2*s34*s51 - 
       18*q2*q9^2*s34*s51 + 6*q10^2*q12*q7*s34^2*s51 - 
       6*q10^2*q4*q7*s34^2*s51 + 14*q1*q10*q2*s45*s51 + 49*q1*q2*q3*s45*s51 - 
       17*q1*q3*q7*s45*s51 - 104*q10*q3*q7*s45*s51 - 36*q10*q7^2*s45*s51 - 
       27*q3*q7^2*s45*s51 + 12*q10*q2*q8*s45*s51 + 12*q10*q3*q8*s45*s51 - 
       18*q1*q8^2*s45*s51 + 18*q2*q3*q9*s45*s51 + 3*q1*q7*q9*s45*s51 + 
       18*q2*q9^2*s45*s51 - 27*q10*q3*q7^2*s45^2*s51 - 63*q1*q2*q3*s51^2 + 
       66*q1*q2*q7*s51^2 + 52*q1*q3*q7*s51^2 - 11*q10*q3*q7*s51^2 - 
       138*q2*q3*q7*s51^2 - 9*q10*q7^2*s51^2 + 3*q2*q7^2*s51^2 + 
       15*q10*q2*q8*s51^2 + 3*q1*q3*q8*s51^2 + 3*q10*q3*q8*s51^2 - 
       3*q2*q7*q8*s51^2 + 9*q1*q8^2*s51^2 + 15*q2*q3*q9*s51^2 + 
       3*q1*q7*q9*s51^2 + 9*q2*q9^2*s51^2 + 6*q17*q2*q7^2*s12*s51^2 - 
       12*q2*q7^2*q8*s12*s51^2 - 6*q17*q2*q7^3*s12^2*s51^2 + 
       6*q2*q7^3*q8*s12^2*s51^2 + 9*q2*q7^2*q8^2*s12^2*s51^2 - 
       9*q10*q3*q7^2*s45*s51^2 + 9*q1*q3*q8^2*s45*s51^2 - 
       63*q1*q2*q3*q7*s51^3]*((2*F[1, 1, 1])/3 - (2*F[1, 1, 9])/3 - 
      (2*tci[1, 2])/3))/2 + 
   (r[-3*q1 - 7*q10 - 6*q17 - 7*q2 - 4*q20 + 18*q23 - 5*q3 + 4*q5 - 7*q7 + 
       32*q8 - 6*q9 - 4*q17*q3*s12 + 2*q3*q4*s12 + 2*q17*q5*s12 + 
       2*q17*q7*s12 - 16*q3*q7*s12 + 4*q5*q8*s12 + 14*q7*q8*s12 + 
       12*q8^2*s12 + 2*q17*q2*q3*s12^2 - 2*q17*q3^2*s12^2 + 2*q3^2*q4*s12^2 - 
       4*q17*q3*q5*s12^2 - 2*q17*q2*q7*s12^2 + 2*q2*q3*q7*s12^2 + 
       6*q17*q5*q7*s12^2 - 7*q3*q5*q7*s12^2 - 4*q17*q7^2*s12^2 + 
       q5*q7*q8*s12^2 + 4*q7^2*q8*s12^2 + 3*q7*q8^2*s12^2 - 5*q1*q10*s23 + 
       4*q23^2*s23 - q10*q3*s23 + 2*q1*q5*s23 - 2*q23*q5*s23 + 3*q3*q5*s23 - 
       2*q17*q3*q5*s12*s23 + 2*q3*q4*q5*s12*s23 + 2*q17*q3^2*q5*s12^2*s23 - 
       2*q3^2*q4*q5*s12^2*s23 + 2*q23^2*q3*s23^2 - 2*q23^2*q5*s23^2 + 
       2*q23*q3*q5*s23^2 - 6*q1*q2*s34 - q10*q2*s34 - 24*q1*q23*s34 + 
       4*q2*q23*s34 + 26*q23^2*s34 - q1*q5*s34 - 8*q23*q5*s34 - 
       3*q10*q7*s34 + 4*q23*q7*s34 - 26*q1*q8*s34 - 6*q5*q8*s34 - 
       18*q8^2*s34 - 9*q2*q9*s34 + 5*q7*q9*s34 + 14*q1^2*q23*s34^2 - 
       8*q1*q23^2*s34^2 + 4*q2*q23^2*s34^2 - 3*q1^2*q5*s34^2 - 
       q10*q2*q5*s34^2 + 10*q1*q23*q5*s34^2 + 2*q2*q23*q5*s34^2 + 
       4*q23^2*q5*s34^2 + q10*q5*q7*s34^2 - 2*q23*q5*q7*s34^2 + 
       7*q1^2*q8*s34^2 + 4*q1*q5*q8*s34^2 + 12*q1*q8^2*s34^2 - 
       q2*q5*q9*s34^2 + q5*q7*q9*s34^2 + 4*q1^2*q23^2*s34^3 - 
       4*q1^2*q23*q5*s34^3 - 4*q1*q23^2*q5*s34^3 - q1^2*q5*q8*s34^3 - 
       3*q1^2*q8^2*s34^3 + 8*q1*q10*s45 - 2*q1*q2*s45 + q10*q2*s45 - 
       2*q1*q23*s45 + 4*q2*q23*s45 - 2*q23^2*s45 + 2*q23*q3*s45 - 
       2*q1*q5*s45 + 3*q10*q5*s45 + 4*q23*q5*s45 + q3*q5*s45 + 2*q10*q7*s45 - 
       6*q17*q7*s45 - 4*q23*q7*s45 - 2*q3*q7*s45 + 4*q5*q7*s45 - 
       12*q1*q8*s45 + 6*q7*q8*s45 + 11*q2*q9*s45 + 4*q7*q9*s45 + 
       2*q17*q5*q7*s12*s45 - 4*q17*q7^2*s12*s45 - 9*q3*q7^2*s12*s45 + 
       4*q5*q7*q8*s12*s45 + 6*q7^2*q8*s12*s45 + 12*q7*q8^2*s12*s45 + 
       2*q17*q5*q7^2*s12^2*s45 - 3*q3*q5*q7^2*s12^2*s45 - 
       2*q17*q7^3*s12^2*s45 + q5*q7^2*q8*s12^2*s45 + 2*q7^3*q8*s12^2*s45 + 
       3*q7^2*q8^2*s12^2*s45 - 2*q23^2*q3*s23*s45 + 2*q1*q10*q5*s23*s45 + 
       2*q23^2*q5*s23*s45 + q10*q3*q5*s23*s45 + 3*q1^2*q2*s34*s45 + 
       18*q1^2*q23*s34*s45 - 12*q2^2*q23*s34*s45 + 2*q1*q23^2*s34*s45 - 
       10*q2*q23^2*s34*s45 + 7*q1*q2*q5*s34*s45 + 10*q1*q23*q5*s34*s45 - 
       10*q2*q23*q5*s34*s45 - 2*q23^2*q5*s34*s45 + q10*q5*q7*s34*s45 - 
       2*q23*q5*q7*s34*s45 + 4*q10*q7^2*s34*s45 - 4*q23*q7^2*s34*s45 + 
       8*q1^2*q8*s34*s45 + 4*q1*q5*q8*s34*s45 + 12*q1*q8^2*s34*s45 + 
       7*q2^2*q9*s34*s45 - q2*q5*q9*s34*s45 + 4*q5*q7*q9*s34*s45 + 
       9*q2*q9^2*s34*s45 + 8*q1^2*q23^2*s34^2*s45 - 8*q2^2*q23^2*s34^2*s45 - 
       8*q1^2*q23*q5*s34^2*s45 - 8*q1*q23^2*q5*s34^2*s45 + 
       4*q2*q23^2*q5*s34^2*s45 - 2*q1^2*q5*q8*s34^2*s45 - 
       6*q1^2*q8^2*s34^2*s45 + 6*q2^2*q9^2*s34^2*s45 + 3*q1^2*q2*s45^2 - 
       q1*q10*q2*s45^2 - 3*q1*q2^2*s45^2 + 4*q1^2*q23*s45^2 + 
       4*q2^2*q23*s45^2 + 10*q1*q23^2*s45^2 - 10*q2*q23^2*s45^2 - 
       2*q1*q10*q5*s45^2 + q10*q3*q5*s45^2 + q10*q3*q7*s45^2 + 
       q10*q5*q7*s45^2 + q3*q5*q7*s45^2 + 4*q10*q7^2*s45^2 - 
       4*q23*q7^2*s45^2 + q1^2*q8*s45^2 - q2^2*q9*s45^2 + 
       4*q1^2*q23^2*s34*s45^2 + 8*q2^2*q23^2*s34*s45^2 - 
       3*q1^2*q2*q5*s34*s45^2 - 4*q1^2*q23*q5*s34*s45^2 - 
       4*q1*q23^2*q5*s34*s45^2 + 6*q2*q23^2*q5*s34*s45^2 - 
       q1^2*q5*q8*s34*s45^2 - 3*q1^2*q8^2*s34*s45^2 - 6*q2^2*q9^2*s34*s45^2 - 
       4*q2^2*q23^2*q5*s34^2*s45^2 + 3*q2^2*q5*q9^2*s34^2*s45^2 + 
       q10*q3*q5*q7*s45^3 - 4*q1*q10*s51 + 4*q1*q2*s51 - 7*q2^2*s51 - 
       26*q2*q23*s51 - 28*q23^2*s51 + 4*q2*q3*s51 + 2*q20*q3*s51 - 
       10*q23*q3*s51 - 18*q1*q7*s51 - 2*q10*q7*s51 + 6*q2*q7*s51 - 
       4*q23*q7*s51 - 14*q3*q7*s51 - 2*q4*q7*s51 - 5*q7^2*s51 + 
       11*q1*q8*s51 + 4*q10*q8*s51 - 5*q2*q8*s51 - 4*q20*q8*s51 + 
       3*q3*q8*s51 + 9*q7*q8*s51 + 9*q8^2*s51 + 9*q1*q9*s51 + 5*q10*q9*s51 + 
       22*q2*q9*s51 + 3*q3*q9*s51 + 5*q7*q9*s51 + 9*q9^2*s51 + 
       5*q2*q3*q7*s12*s51 - 2*q17*q7^2*s12*s51 - 11*q2*q7*q8*s12*s51 + 
       5*q7^2*q8*s12*s51 - 3*q7*q8^2*s12*s51 + 2*q17*q2*q7^2*s12^2*s51 + 
       2*q17*q7^3*s12^2*s51 - 2*q2*q7^2*q8*s12^2*s51 - 2*q7^3*q8*s12^2*s51 - 
       3*q7^2*q8^2*s12^2*s51 - 4*q23^2*q3*s23*s51 + 8*q1*q10*q9*s23*s51 + 
       q10*q3*q9*s23*s51 - 3*q1^2*q2*s34*s51 + 2*q1*q2*q20*s34*s51 - 
       8*q1^2*q23*s34*s51 - 12*q2^2*q23*s34*s51 + 16*q1*q23^2*s34*s51 - 
       16*q2*q23^2*s34*s51 - 7*q1*q2*q7*s34*s51 - 2*q10*q4*q7*s34*s51 + 
       4*q10*q7^2*s34*s51 - 4*q23*q7^2*s34*s51 - 5*q1^2*q8*s34*s51 - 
       15*q1*q8^2*s34*s51 + 7*q2^2*q9*s34*s51 + 9*q2*q9^2*s34*s51 - 
       8*q1^2*q23^2*s34^2*s51 - 4*q2^2*q23^2*s34^2*s51 + 
       6*q1^2*q8^2*s34^2*s51 + 3*q2^2*q9^2*s34^2*s51 - 3*q1^2*q2*s45*s51 + 
       3*q1*q2^2*s45*s51 - 8*q1^2*q23*s45*s51 + 20*q2^2*q23*s45*s51 + 
       10*q1*q23^2*s45*s51 - 2*q2*q23^2*s45*s51 - 6*q1*q2*q3*s45*s51 - 
       2*q1*q20*q3*s45*s51 - 6*q1*q23*q3*s45*s51 + 8*q2*q23*q3*s45*s51 + 
       4*q23^2*q3*s45*s51 - q1*q3*q7*s45*s51 - 2*q23*q3*q7*s45*s51 + 
       4*q10*q7^2*s45*s51 - 4*q23*q7^2*s45*s51 - 9*q3*q7^2*s45*s51 - 
       5*q1^2*q8*s45*s51 + q1*q3*q8*s45*s51 - 15*q1*q8^2*s45*s51 - 
       9*q2^2*q9*s45*s51 - 3*q2*q3*q9*s45*s51 + 4*q1*q7*q9*s45*s51 - 
       9*q2*q9^2*s45*s51 - 16*q1^2*q23^2*s34*s45*s51 + 
       16*q2^2*q23^2*s34*s45*s51 + 12*q1^2*q8^2*s34*s45*s51 - 
       12*q2^2*q9^2*s34*s45*s51 - 8*q1^2*q23^2*s45^2*s51 - 
       4*q2^2*q23^2*s45^2*s51 + 3*q1*q2^2*q3*s45^2*s51 - 
       4*q2^2*q23*q3*s45^2*s51 - 6*q1*q23^2*q3*s45^2*s51 + 
       4*q2*q23^2*q3*s45^2*s51 + 6*q1^2*q8^2*s45^2*s51 + 
       q2^2*q3*q9*s45^2*s51 + 3*q2^2*q9^2*s45^2*s51 + 3*q1^2*q2*s51^2 - 
       3*q1*q2^2*s51^2 - 4*q1^2*q20*s51^2 - 2*q1^2*q23*s51^2 + 
       16*q2^2*q23*s51^2 - 4*q1*q23^2*s51^2 + 8*q2*q23^2*s51^2 + 
       3*q1*q2*q3*s51^2 + 9*q2^2*q3*s51^2 + 2*q1*q23*q3*s51^2 + 
       8*q2*q23*q3*s51^2 - 2*q23^2*q3*s51^2 + 6*q1*q2*q7*s51^2 - 
       3*q2^2*q7*s51^2 - 3*q1*q3*q7*s51^2 + 3*q2*q3*q7*s51^2 - 
       2*q23*q3*q7*s51^2 - 4*q1*q7^2*s51^2 + 3*q2*q7^2*s51^2 - 
       q1^2*q8*s51^2 + 2*q1*q3*q8*s51^2 - 5*q2*q7*q8*s51^2 + 
       3*q1*q8^2*s51^2 + 4*q1*q10*q9*s51^2 - 8*q2^2*q9*s51^2 - 
       3*q2*q3*q9*s51^2 + 5*q1*q7*q9*s51^2 - 9*q2*q9^2*s51^2 + 
       3*q2^2*q3*q7*s12*s51^2 + 2*q17*q2*q7^2*s12*s51^2 - 
       5*q2*q7^2*q8*s12*s51^2 + 3*q2*q7*q8^2*s12*s51^2 - 
       2*q17*q2*q7^3*s12^2*s51^2 + 2*q2*q7^3*q8*s12^2*s51^2 + 
       3*q2*q7^2*q8^2*s12^2*s51^2 - 3*q1*q10*q9^2*s23*s51^2 - 
       2*q1^2*q2*q20*s34*s51^2 + 4*q1^2*q23^2*s34*s51^2 + 
       8*q2^2*q23^2*s34*s51^2 - q1^2*q2*q7*s34*s51^2 - q1*q2*q7^2*s34*s51^2 - 
       3*q1^2*q8^2*s34*s51^2 - 6*q2^2*q9^2*s34*s51^2 + 
       8*q1^2*q23^2*s45*s51^2 - 8*q2^2*q23^2*s45*s51^2 - 
       3*q1*q2^2*q3*s45*s51^2 - 2*q1^2*q20*q3*s45*s51^2 - 
       2*q1^2*q23*q3*s45*s51^2 - 8*q2^2*q23*q3*s45*s51^2 - 
       4*q1*q23^2*q3*s45*s51^2 + 8*q2*q23^2*q3*s45*s51^2 + 
       q1^2*q3*q7*s45*s51^2 - 3*q1*q3*q7^2*s45*s51^2 - q1^2*q3*q8*s45*s51^2 - 
       6*q1^2*q8^2*s45*s51^2 + 3*q1*q3*q8^2*s45*s51^2 + 
       2*q2^2*q3*q9*s45*s51^2 + 6*q2^2*q9^2*s45*s51^2 + 
       4*q1^2*q23^2*q3*s45^2*s51^2 - 3*q1^2*q3*q8^2*s45^2*s51^2 + 
       2*q1^2*q2*q20*s51^3 - 4*q2^2*q23^2*s51^3 + 3*q1*q2^2*q3*s51^3 - 
       4*q2^2*q23*q3*s51^3 + 4*q2*q23^2*q3*s51^3 + q1^2*q2*q7*s51^3 - 
       3*q1*q2^2*q7*s51^3 + 6*q2^2*q3*q7*s51^3 + q1*q2*q7^2*s51^3 + 
       q2^2*q3*q9*s51^3 + 3*q2^2*q9^2*s51^3 + 3*q1*q2^2*q3*q7*s51^4]*
     (-2*F[1, 1, 8] + 2*F[1, 1, 9] + 2*tci[1, 2]))/2 + 
   (r[79*q1 - 46*q10 - 6*q12 - 6*q17 + 30*q2 + 149*q3 + 161*q5 + 36*q7 + 
       33*q8 + 15*q9 - 6*q17*q2*s12 - 6*q17*q3*s12 + 100*q2*q3*s12 + 
       6*q17*q5*s12 + 20*q2*q5*s12 - q3*q5*s12 + 6*q17*q7*s12 - 
       60*q2*q7*s12 + 71*q3*q7*s12 + 20*q5*q7*s12 + 9*q5*q8*s12 + 
       27*q7*q8*s12 + 9*q8^2*s12 - 6*q17*q3*q5*s12^2 + 40*q2*q3*q7*s12^2 + 
       6*q17*q5*q7*s12^2 + 31*q3*q5*q7*s12^2 - 6*q17*q7^2*s12^2 + 
       3*q5*q7*q8*s12^2 + 6*q7^2*q8*s12^2 + 3*q7*q8^2*s12^2 - 66*q1*q10*s23 + 
       20*q1*q3*s23 + 26*q10*q3*s23 + 23*q1*q5*s23 + 151*q10*q5*s23 + 
       17*q3*q5*s23 + 3*q5^2*s23 + 9*q1*q9*s23 + 3*q10*q9*s23 - 3*q3*q9*s23 + 
       12*q5*q9*s23 + 9*q9^2*s23 - 3*q3*q5^2*s12*s23 + 37*q1*q10*q5*s23^2 + 
       43*q10*q3*q5*s23^2 - 3*q3*q5^2*s23^2 + 6*q1*q10*q9*s23^2 - 
       3*q10*q3*q9*s23^2 - 6*q10*q12*s34 + 34*q1*q2*s34 + 29*q10*q2*s34 - 
       37*q1*q5*s34 + 142*q10*q5*s34 - 16*q10*q7*s34 + 6*q12*q7*s34 + 
       40*q2*q7*s34 + 40*q5*q7*s34 - 9*q1*q8*s34 - 9*q5*q8*s34 - 9*q8^2*s34 + 
       3*q2*q9*s34 + 18*q5*q9*s34 + 3*q7*q9*s34 + 9*q9^2*s34 + 
       40*q10*q2*q5*s34^2 - 6*q12*q2*q5*s34^2 - 6*q10*q12*q7*s34^2 + 
       31*q10*q5*q7*s34^2 + 6*q12*q5*q7*s34^2 + 3*q1*q5*q8*s34^2 + 
       3*q1*q8^2*s34^2 + 6*q2*q5*q9*s34^2 + 3*q5*q7*q9*s34^2 + 
       3*q2*q9^2*s34^2 + 94*q1*q10*s45 - 40*q1*q2*s45 + 46*q10*q2*s45 - 
       26*q1*q3*s45 + 34*q10*q3*s45 - 100*q2*q3*s45 - 29*q1*q5*s45 - 
       33*q10*q5*s45 - 6*q12*q5*s45 - 20*q2*q5*s45 - 10*q3*q5*s45 - 
       6*q5^2*s45 - 12*q10*q7*s45 - 6*q17*q7*s45 + 35*q3*q7*s45 + 
       10*q5*q7*s45 - 6*q7^2*s45 - 3*q1*q8*s45 + 12*q7*q8*s45 - 
       21*q2*q9*s45 - 3*q3*q9*s45 - 3*q5*q9*s45 + 3*q7*q9*s45 - 9*q9^2*s45 - 
       3*q3*q5^2*s12*s45 - 27*q3*q5*q7*s12*s45 - 6*q17*q7^2*s12*s45 - 
       9*q3*q7^2*s12*s45 + 9*q5*q7*q8*s12*s45 + 9*q7^2*q8*s12*s45 + 
       9*q7*q8^2*s12*s45 - 3*q3*q5*q7^2*s12^2*s45 + 3*q5*q7^2*q8*s12^2*s45 + 
       3*q7^2*q8^2*s12^2*s45 - 74*q1*q10*q5*s23*s45 - 12*q10*q3*q5*s23*s45 - 
       9*q10*q5^2*s23*s45 - 3*q3*q5^2*s23*s45 - 3*q10*q3*q5^2*s23^2*s45 + 
       34*q1*q2*q5*s34*s45 + 9*q10*q2*q5*s34*s45 + 6*q12*q2*q5*s34*s45 - 
       9*q10*q5^2*s34*s45 - 6*q12*q5^2*s34*s45 + 35*q10*q5*q7*s34*s45 - 
       6*q10*q7^2*s34*s45 + 3*q1*q5*q8*s34*s45 + 3*q1*q8^2*s34*s45 + 
       3*q2*q5*q9*s34*s45 + 15*q5^2*q9*s34*s45 + 3*q5*q7*q9*s34*s45 - 
       12*q2*q9^2*s34*s45 + 9*q5*q9^2*s34*s45 - 6*q12*q2*q5^2*s34^2*s45 - 
       3*q10*q5^2*q7*s34^2*s45 + 6*q2*q5^2*q9*s34^2*s45 + 
       3*q5^2*q7*q9*s34^2*s45 + 6*q2*q5*q9^2*s34^2*s45 - 40*q1*q10*q2*s45^2 + 
       37*q1*q2*q3*s45^2 + 74*q1*q10*q5*s45^2 + 6*q1*q2*q5*s45^2 + 
       37*q10*q2*q5*s45^2 + 10*q10*q3*q5*s45^2 - 9*q10*q5^2*s45^2 - 
       3*q3*q5^2*s45^2 + 32*q10*q3*q7*s45^2 + 8*q10*q5*q7*s45^2 + 
       4*q3*q5*q7*s45^2 - 6*q5^2*q7*s45^2 - 15*q10*q7^2*s45^2 - 
       9*q3*q7^2*s45^2 - 3*q5*q7^2*s45^2 + 3*q2*q3*q9*s45^2 - 
       3*q2*q5*q9*s45^2 + 3*q2*q9^2*s45^2 - 3*q3*q5^2*q7*s12*s45^2 - 
       3*q3*q5*q7^2*s12*s45^2 - 3*q10*q3*q5^2*s23*s45^2 - 
       9*q10*q5^2*q7*s34*s45^2 - 3*q10*q5*q7^2*s34*s45^2 - 
       6*q2*q5*q9^2*s34*s45^2 + 3*q2*q5^2*q9^2*s34^2*s45^2 - 
       37*q1*q10*q2*q5*s45^3 - 3*q10*q3*q5^2*s45^3 + 4*q10*q3*q5*q7*s45^3 - 
       9*q10*q5^2*q7*s45^3 - 3*q3*q5^2*q7*s45^3 - 9*q10*q3*q7^2*s45^3 - 
       6*q10*q5*q7^2*s45^3 - 3*q3*q5*q7^2*s45^3 - 3*q10*q3*q5^2*q7*s45^4 - 
       3*q10*q3*q5*q7^2*s45^4 + 40*q1*q10*s51 - 28*q1*q2*s51 + 
       49*q10*q2*s51 + 40*q10*q3*s51 + 19*q2*q3*s51 + 48*q1*q7*s51 + 
       11*q10*q7*s51 - 70*q2*q7*s51 + 83*q3*q7*s51 - 3*q7^2*s51 + 
       3*q1*q8*s51 + 6*q2*q8*s51 + 3*q3*q8*s51 + 15*q7*q8*s51 + 9*q8^2*s51 + 
       3*q1*q9*s51 - 18*q2*q9*s51 - 15*q3*q9*s51 + 3*q7*q9*s51 - 9*q9^2*s51 - 
       6*q17*q2*q7*s12*s51 + 71*q2*q3*q7*s12*s51 - 15*q2*q7*q8*s12*s51 + 
       6*q7^2*q8*s12*s51 + 6*q17*q2*q7^2*s12^2*s51 - 6*q2*q7^2*q8*s12^2*s51 - 
       3*q7^2*q8^2*s12^2*s51 + 6*q1*q10*q9*s23*s51 - 6*q10*q3*q9*s23*s51 - 
       3*q1*q10*q9^2*s23^2*s51 + 34*q1*q2*q7*s34*s51 - 3*q10*q7^2*s34*s51 - 
       6*q1*q8^2*s34*s51 - 6*q2*q9^2*s34*s51 - 40*q1*q10*q2*s45*s51 + 
       3*q1*q2*q3*s45*s51 + 37*q1*q3*q7*s45*s51 + 68*q10*q3*q7*s45*s51 - 
       12*q10*q7^2*s45*s51 - 9*q3*q7^2*s45*s51 + 6*q10*q2*q8*s45*s51 + 
       6*q10*q3*q8*s45*s51 - 6*q1*q8^2*s45*s51 + 12*q2*q3*q9*s45*s51 + 
       3*q1*q7*q9*s45*s51 + 6*q2*q9^2*s45*s51 - 9*q10*q3*q7^2*s45^2*s51 + 
       37*q1*q2*q3*s51^2 - 28*q1*q2*q7*s51^2 + 43*q10*q3*q7*s51^2 + 
       68*q2*q3*q7*s51^2 - 3*q10*q7^2*s51^2 + 3*q2*q7^2*s51^2 + 
       9*q10*q2*q8*s51^2 + 3*q1*q3*q8*s51^2 - 3*q10*q3*q8*s51^2 - 
       3*q2*q7*q8*s51^2 + 3*q1*q8^2*s51^2 + 9*q2*q3*q9*s51^2 + 
       3*q1*q7*q9*s51^2 + 3*q2*q9^2*s51^2 - 6*q2*q7^2*q8*s12*s51^2 + 
       3*q2*q7^2*q8^2*s12^2*s51^2 - 3*q10*q3*q7^2*s45*s51^2 + 
       3*q1*q3*q8^2*s45*s51^2 + 37*q1*q2*q3*q7*s51^3]*
     (-F[1, 1, 1]^2/3 + F[1, 1, 9]^2/3 - tci[1, 1]^2/3 + 
      (2*F[1, 1, 1]*tci[1, 2])/3))/2 + 
   (r[-q1 + 4*q10 + 2*q12 + 6*q19 + 10*q2 + 4*q22 + 2*q3 + 6*q5 - 6*q7 + 
       4*q8 - 8*q9 - 8*q19^2*s12 - 10*q19*q2*s12 - 2*q19*q3*s12 + 
       3*q2*q3*s12 - 5*q3*q5*s12 + 4*q19*q7*s12 - 2*q3*q7*s12 + 3*q2*q8*s12 - 
       q5*q8*s12 + 3*q7*q8*s12 - 3*q8^2*s12 + q2*q3*q7*s12^2 - 
       q3*q5*q7*s12^2 - q2*q7*q8*s12^2 + q5*q7*q8*s12^2 - q7*q8^2*s12^2 - 
       q1^2*s23 + 9*q1*q10*s23 + 4*q1*q19*s23 - 6*q10*q19*s23 + 8*q19^2*s23 - 
       2*q1*q22*s23 + 4*q19*q3*s23 + 4*q22*q3*s23 + 6*q1*q5*s23 + 
       3*q10*q5*s23 + 4*q3*q5*s23 + q5^2*s23 - 3*q1*q9*s23 - q10*q9*s23 - 
       4*q5*q9*s23 - 3*q9^2*s23 - 4*q19*q3^2*s12*s23 - 4*q3^2*q5*s12*s23 - 
       2*q1^2*q10*s23^2 + 4*q1*q10*q19*s23^2 + q1^2*q5*s23^2 + 
       q1*q5^2*s23^2 - q1*q10*q9*s23^2 - q1^2*s34 + 2*q10*q12*s34 - 
       5*q1*q2*s34 + 3*q10*q2*s34 - 2*q1*q22*s34 + 2*q2*q22*s34 + 
       6*q10*q5*s34 + 6*q10*q7*s34 - 2*q12*q7*s34 + 2*q1*q8*s34 + 
       5*q5*q8*s34 + 3*q8^2*s34 - 2*q2*q9*s34 - 6*q5*q9*s34 - 2*q7*q9*s34 - 
       3*q9^2*s34 - q1^2*q5*s23*s34 - q1*q5^2*s23*s34 + 2*q12*q2*q5*s34^2 + 
       2*q10*q12*q7*s34^2 + 3*q10*q5*q7*s34^2 - 2*q12*q5*q7*s34^2 - 
       3*q1*q5*q8*s34^2 - q1*q8^2*s34^2 - 2*q2*q5*q9*s34^2 - q5*q7*q9*s34^2 - 
       q2*q9^2*s34^2 - 8*q1*q10*s45 - 8*q1*q19*s45 - 2*q10*q19*s45 - 
       6*q1*q2*s45 - 7*q10*q2*s45 - 8*q19*q2*s45 - 3*q2^2*s45 + 
       2*q1*q22*s45 - 6*q10*q22*s45 + 2*q2*q22*s45 + 4*q1*q3*s45 - 
       8*q19*q3*s45 - 3*q2*q3*s45 - 4*q22*q3*s45 - 10*q1*q5*s45 + 
       11*q10*q5*s45 + 2*q12*q5*s45 - 9*q2*q5*s45 - 5*q3*q5*s45 + q5^2*s45 - 
       6*q19*q7*s45 - 2*q3*q7*s45 + 2*q5*q7*s45 + q1*q8*s45 + 5*q3*q8*s45 + 
       q5*q8*s45 + 3*q8^2*s45 + 4*q2*q9*s45 - q5*q9*s45 - 3*q7*q9*s45 - 
       q3*q5*q7*s12*s45 - 2*q5*q7*q8*s12*s45 + 2*q1^2*q10*s23*s45 - 
       2*q1*q10*q22*s23*s45 - 2*q1^2*q5*s23*s45 + 5*q1*q10*q5*s23*s45 - 
       2*q1*q5^2*s23*s45 + 3*q10*q5^2*s23*s45 + q1^2*q10*q5*s23^2*s45 + 
       q1*q10*q5^2*s23^2*s45 + q1^2*q2*s34*s45 - 2*q10*q2^2*s34*s45 + 
       2*q1*q2*q22*s34*s45 + 2*q1^2*q5*s34*s45 + 3*q1*q2*q5*s34*s45 + 
       3*q10*q2*q5*s34*s45 - 2*q12*q2*q5*s34*s45 + 2*q1*q5^2*s34*s45 + 
       3*q10*q5^2*s34*s45 + 2*q12*q5^2*s34*s45 + 8*q10*q5*q7*s34*s45 - 
       4*q1*q5*q8*s34*s45 - 2*q1*q8^2*s34*s45 - q2*q5*q9*s34*s45 - 
       5*q5^2*q9*s34*s45 - 2*q5*q7*q9*s34*s45 + 2*q2*q9^2*s34*s45 - 
       3*q5*q9^2*s34*s45 + 2*q12*q2*q5^2*s34^2*s45 + q10*q5^2*q7*s34^2*s45 - 
       2*q2*q5^2*q9*s34^2*s45 - q5^2*q7*q9*s34^2*s45 - 
       2*q2*q5*q9^2*s34^2*s45 + q1^2*q2*s45^2 + 5*q1*q10*q2*s45^2 + 
       q10*q2^2*s45^2 + 2*q1*q10*q22*s45^2 + q1*q2*q3*s45^2 + q1^2*q5*s45^2 - 
       10*q1*q10*q5*s45^2 + 6*q1*q2*q5*s45^2 - 6*q10*q2*q5*s45^2 - 
       q10*q3*q5*s45^2 + q1*q5^2*s45^2 - 2*q10*q3*q7*s45^2 + 
       4*q10*q5*q7*s45^2 - q3*q5*q7*s45^2 + q5^2*q7*s45^2 - q1*q3*q8*s45^2 - 
       q1*q5*q8*s45^2 - q1*q8^2*s45^2 + q2*q5*q9*s45^2 - 
       2*q1^2*q10*q5*s23*s45^2 - 2*q1*q10*q5^2*s23*s45^2 - 
       q1^2*q2*q5*s34*s45^2 - q10*q2^2*q5*s34*s45^2 - q1*q2*q5^2*s34*s45^2 + 
       2*q10*q5^2*q7*s34*s45^2 + q2*q5^2*q9*s34*s45^2 + 
       q2*q5*q9^2*s34*s45^2 - q2*q5^2*q9^2*s34^2*s45^2 - q1*q10*q2^2*s45^3 + 
       q1^2*q10*q5*s45^3 + 6*q1*q10*q2*q5*s45^3 - q1*q2^2*q5*s45^3 + 
       q10*q2^2*q5*s45^3 + q1*q10*q5^2*s45^3 - q10*q3*q5*q7*s45^3 + 
       q10*q5^2*q7*s45^3 - q1*q10*q2^2*q5*s45^4 - q1^2*s51 + 8*q1*q10*s51 - 
       12*q10*q19*s51 + 6*q1*q2*s51 - q10*q2*s51 + 6*q19*q2*s51 - 
       2*q10*q22*s51 + q2*q3*s51 - 4*q22*q3*s51 - 9*q1*q7*s51 - 
       3*q10*q7*s51 + 4*q19*q7*s51 + 9*q2*q7*s51 + 2*q22*q7*s51 - q3*q7*s51 + 
       2*q1*q8*s51 + q2*q8*s51 - 4*q1*q9*s51 + 3*q2*q9*s51 - 3*q7*q9*s51 - 
       8*q19^2*q2*s12*s51 - 6*q19*q2^2*s12*s51 + 6*q19^2*q7*s12*s51 - 
       2*q19*q2*q7*s12*s51 + 2*q2*q3*q7*s12*s51 + 3*q2^2*q8*s12*s51 - 
       5*q2*q7*q8*s12*s51 + 3*q2*q8^2*s12*s51 - 2*q19^2*q2*q7*s12^2*s51 + 
       2*q2*q7*q8^2*s12^2*s51 - 2*q1^2*q10*s23*s51 - 6*q1^2*q19*s23*s51 + 
       20*q1*q10*q19*s23*s51 + 8*q1*q19^2*s23*s51 - 6*q10*q19^2*s23*s51 - 
       3*q1^2*q9*s23*s51 - q1*q10*q9*s23*s51 - 3*q1*q9^2*s23*s51 - 
       6*q1^2*q10*q19*s23^2*s51 + 2*q1*q10*q19^2*s23^2*s51 - 
       3*q1^2*q10*q9*s23^2*s51 + q1*q10*q9^2*s23^2*s51 - q1^2*q2*s34*s51 - 
       q10*q2^2*s34*s51 - 5*q1*q2*q7*s34*s51 + 2*q2*q22*q7*s34*s51 + 
       q1*q8^2*s34*s51 + q2*q9^2*s34*s51 + 2*q10*q19^2*s45*s51 - 
       q1^2*q2*s45*s51 - 2*q10*q19*q2*s45*s51 - q10*q2^2*s45*s51 - 
       8*q1*q19*q7*s45*s51 - 2*q19^2*q7*s45*s51 + 2*q10*q22*q7*s45*s51 - 
       q10*q3*q7*s45*s51 + q10*q2*q8*s45*s51 + 2*q1*q3*q8*s45*s51 + 
       q10*q3*q8*s45*s51 + 2*q1*q8^2*s45*s51 - 4*q1*q7*q9*s45*s51 + 
       q1*q3*q8^2*s45^2*s51 - 2*q1^2*q19*s51^2 + 8*q1*q10*q19*s51^2 - 
       2*q1*q19^2*s51^2 - 6*q10*q19^2*s51^2 + q1^2*q2*s51^2 + 
       2*q19^2*q2*s51^2 - q10*q2^2*s51^2 - 2*q19*q2^2*s51^2 - 
       2*q1^2*q7*s51^2 - 8*q1*q19*q7*s51^2 + 6*q19^2*q7*s51^2 + 
       6*q1*q2*q7*s51^2 + 8*q19*q2*q7*s51^2 + q2^2*q7*s51^2 + 
       2*q10*q22*q7*s51^2 + q2*q3*q7*s51^2 + q2^2*q8*s51^2 - q1^2*q9*s51^2 - 
       4*q1*q7*q9*s51^2 - 8*q19^2*q2*q7*s12*s51^2 - 4*q19*q2^2*q7*s12*s51^2 + 
       2*q2^2*q7*q8*s12*s51^2 + 2*q19^2*q2^2*q7*s12^2*s51^2 - 
       q2^2*q7*q8^2*s12^2*s51^2 - 4*q1^2*q10*q19*s23*s51^2 + 
       8*q1*q10*q19^2*s23*s51^2 - 2*q1^2*q10*q9*s23*s51^2 - 
       2*q1^2*q10*q19^2*s23^2*s51^2 + q1^2*q10*q9^2*s23^2*s51^2 - 
       q1^2*q2*q7*s34*s51^2 + 2*q10*q19^2*q2*s45*s51^2 - 
       2*q10*q19*q2^2*s45*s51^2 - 2*q1^2*q19*q7*s45*s51^2 - 
       2*q1*q19^2*q7*s45*s51^2 + q10*q2^2*q8*s45*s51^2 - 
       q1^2*q7*q9*s45*s51^2 + 2*q10*q19^2*q2*s51^3 - 2*q10*q19*q2^2*s51^3 - 
       2*q1^2*q19*q7*s51^3 - 2*q1*q19^2*q7*s51^3 + q1^2*q2*q7*s51^3 + 
       q10*q2^2*q8*s51^3 - q1^2*q7*q9*s51^3]*(-F[1, 1, 3]^2 + F[1, 1, 9]^2 - 
      tci[1, 1]^2 + 2*F[1, 1, 3]*tci[1, 2]))/2 + 
   (r[7*q1 + 7*q10 + 2*q17 + 3*q2 + 4*q20 - 32*q23 + 5*q3 - 6*q5 - q7 - 
       20*q8 + 4*q9 + 2*q17*q2*s12 + 2*q17*q3*s12 - 2*q17*q5*s12 + 
       2*q3*q5*s12 - 2*q17*q7*s12 + 8*q3*q7*s12 - 4*q5*q8*s12 - 
       10*q7*q8*s12 - 4*q8^2*s12 + 2*q17*q3*q5*s12^2 - 2*q17*q5*q7*s12^2 + 
       3*q3*q5*q7*s12^2 + 2*q17*q7^2*s12^2 - q5*q7*q8*s12^2 - 
       2*q7^2*q8*s12^2 - q7*q8^2*s12^2 + 3*q1*q10*s23 - 4*q23^2*s23 + 
       q10*q3*s23 - 6*q20*q3*s23 - 4*q23*q3*s23 - 3*q3*q5*s23 - 
       2*q23^2*q3*s23^2 + 2*q23^2*q5*s23^2 + 2*q20*q3*q5*s23^2 + 
       6*q1*q2*s34 + q10*q2*s34 - 2*q2*q20*s34 + 20*q1*q23*s34 - 
       10*q2*q23*s34 - 14*q23^2*s34 + q1*q5*s34 - 2*q20*q5*s34 + 
       6*q23*q5*s34 + q10*q7*s34 - 6*q23*q7*s34 + 14*q1*q8*s34 + 
       6*q5*q8*s34 + 6*q8^2*s34 + 9*q2*q9*s34 - 3*q7*q9*s34 - 
       6*q1^2*q23*s34^2 + 4*q1*q23^2*s34^2 - 2*q2*q23^2*s34^2 + 
       q1^2*q5*s34^2 + q10*q2*q5*s34^2 - 8*q1*q23*q5*s34^2 - 
       2*q23^2*q5*s34^2 - q10*q5*q7*s34^2 - 3*q1^2*q8*s34^2 - 
       4*q1*q5*q8*s34^2 - 4*q1*q8^2*s34^2 - q2*q5*q9*s34^2 + q5*q7*q9*s34^2 - 
       2*q1^2*q23^2*s34^3 + 2*q1^2*q23*q5*s34^3 + 2*q1*q23^2*q5*s34^3 + 
       q1^2*q5*q8*s34^3 + q1^2*q8^2*s34^3 + 2*q1*q2*s45 - q10*q2*s45 + 
       2*q1*q23*s45 - 2*q2*q23*s45 + 2*q23^2*s45 - 3*q10*q5*s45 - 
       2*q23*q5*s45 - q3*q5*s45 + 4*q10*q7*s45 + 2*q17*q7*s45 - 
       14*q23*q7*s45 + 4*q3*q7*s45 - 4*q5*q7*s45 + 8*q1*q8*s45 - 
       4*q7*q8*s45 - 7*q2*q9*s45 - 2*q7*q9*s45 + 2*q3*q5*q7*s12*s45 + 
       2*q17*q7^2*s12*s45 + 3*q3*q7^2*s12*s45 - 4*q5*q7*q8*s12*s45 - 
       2*q7^2*q8*s12*s45 - 4*q7*q8^2*s12*s45 + q3*q5*q7^2*s12^2*s45 - 
       q5*q7^2*q8*s12^2*s45 - q7^2*q8^2*s12^2*s45 + 2*q23^2*q3*s23*s45 - 
       2*q23^2*q5*s23*s45 - q10*q3*q5*s23*s45 - 2*q20*q3*q5*s23*s45 - 
       q1^2*q2*s34*s45 - 8*q1^2*q23*s34*s45 + 6*q2^2*q23*s34*s45 - 
       2*q1*q23^2*s34*s45 + 4*q2*q23^2*s34*s45 - 5*q1*q2*q5*s34*s45 + 
       2*q2*q20*q5*s34*s45 - 8*q1*q23*q5*s34*s45 + 6*q2*q23*q5*s34*s45 + 
       2*q23^2*q5*s34*s45 - 3*q10*q5*q7*s34*s45 + 4*q10*q7^2*s34*s45 - 
       4*q23*q7^2*s34*s45 - 4*q1^2*q8*s34*s45 - 4*q1*q5*q8*s34*s45 - 
       4*q1*q8^2*s34*s45 - 3*q2^2*q9*s34*s45 + q2*q5*q9*s34*s45 - 
       2*q5*q7*q9*s34*s45 - 3*q2*q9^2*s34*s45 - 4*q1^2*q23^2*s34^2*s45 + 
       4*q2^2*q23^2*s34^2*s45 + 4*q1^2*q23*q5*s34^2*s45 + 
       4*q1*q23^2*q5*s34^2*s45 - 2*q2*q23^2*q5*s34^2*s45 + 
       2*q1^2*q5*q8*s34^2*s45 + 2*q1^2*q8^2*s34^2*s45 - 
       2*q2^2*q9^2*s34^2*s45 - q1^2*q2*s45^2 + q1*q10*q2*s45^2 + 
       q1*q2^2*s45^2 - 2*q1^2*q23*s45^2 - 2*q2^2*q23*s45^2 - 
       6*q1*q23^2*s45^2 + 6*q2*q23^2*s45^2 - q10*q3*q5*s45^2 - 
       q10*q3*q7*s45^2 - 3*q10*q5*q7*s45^2 - q3*q5*q7*s45^2 + 
       4*q10*q7^2*s45^2 - 4*q23*q7^2*s45^2 - q1^2*q8*s45^2 + q2^2*q9*s45^2 - 
       2*q1^2*q23^2*s34*s45^2 - 4*q2^2*q23^2*s34*s45^2 + 
       q1^2*q2*q5*s34*s45^2 + 2*q1^2*q23*q5*s34*s45^2 + 
       2*q1*q23^2*q5*s34*s45^2 - 4*q2*q23^2*q5*s34*s45^2 + 
       q1^2*q5*q8*s34*s45^2 + q1^2*q8^2*s34*s45^2 + 2*q2^2*q9^2*s34*s45^2 + 
       2*q2^2*q23^2*q5*s34^2*s45^2 - q2^2*q5*q9^2*s34^2*s45^2 - 
       q10*q3*q5*q7*s45^3 + 2*q1*q10*s51 - 4*q1*q2*s51 + 3*q2^2*s51 + 
       2*q2*q20*s51 - 6*q1*q23*s51 + 22*q2*q23*s51 + 16*q23^2*s51 - 
       2*q2*q3*s51 + 4*q20*q3*s51 + 10*q23*q3*s51 + 12*q1*q7*s51 - 
       2*q2*q7*s51 + 8*q3*q7*s51 + 3*q7^2*s51 - 7*q1*q8*s51 + 4*q10*q8*s51 + 
       3*q2*q8*s51 - 4*q20*q8*s51 - q3*q8*s51 - 7*q7*q8*s51 - 3*q8^2*s51 - 
       5*q1*q9*s51 - 5*q10*q9*s51 - 14*q2*q9*s51 - 3*q3*q9*s51 - 
       3*q7*q9*s51 - 3*q9^2*s51 + 2*q17*q2*q7*s12*s51 - q2*q3*q7*s12*s51 + 
       7*q2*q7*q8*s12*s51 - 3*q7^2*q8*s12*s51 + q7*q8^2*s12*s51 - 
       2*q17*q2*q7^2*s12^2*s51 + 2*q2*q7^2*q8*s12^2*s51 + 
       q7^2*q8^2*s12^2*s51 + 4*q23^2*q3*s23*s51 - 4*q1*q10*q9*s23*s51 - 
       q10*q3*q9*s23*s51 + q1^2*q2*s34*s51 + 2*q1*q2*q20*s34*s51 + 
       2*q1^2*q23*s34*s51 + 6*q2^2*q23*s34*s51 - 8*q1*q23^2*s34*s51 + 
       8*q2*q23^2*s34*s51 + 5*q1*q2*q7*s34*s51 + 4*q10*q7^2*s34*s51 - 
       4*q23*q7^2*s34*s51 + q1^2*q8*s34*s51 + 5*q1*q8^2*s34*s51 - 
       3*q2^2*q9*s34*s51 - 3*q2*q9^2*s34*s51 + 4*q1^2*q23^2*s34^2*s51 + 
       2*q2^2*q23^2*s34^2*s51 - 2*q1^2*q8^2*s34^2*s51 - q2^2*q9^2*s34^2*s51 + 
       q1^2*q2*s45*s51 - q1*q2^2*s45*s51 + 2*q1^2*q23*s45*s51 - 
       10*q2^2*q23*s45*s51 - 4*q1*q23^2*s45*s51 + 2*q2*q23^2*s45*s51 + 
       4*q1*q2*q3*s45*s51 - 2*q1*q20*q3*s45*s51 + 4*q1*q23*q3*s45*s51 - 
       6*q2*q23*q3*s45*s51 - 4*q23^2*q3*s45*s51 + 3*q1*q3*q7*s45*s51 + 
       4*q10*q7^2*s45*s51 - 4*q23*q7^2*s45*s51 + 3*q3*q7^2*s45*s51 + 
       q1^2*q8*s45*s51 - q1*q3*q8*s45*s51 + 5*q1*q8^2*s45*s51 + 
       5*q2^2*q9*s45*s51 + 3*q2*q3*q9*s45*s51 - 2*q1*q7*q9*s45*s51 + 
       3*q2*q9^2*s45*s51 + 8*q1^2*q23^2*s34*s45*s51 - 
       8*q2^2*q23^2*s34*s45*s51 - 4*q1^2*q8^2*s34*s45*s51 + 
       4*q2^2*q9^2*s34*s45*s51 + 4*q1^2*q23^2*s45^2*s51 + 
       2*q2^2*q23^2*s45^2*s51 - q1*q2^2*q3*s45^2*s51 + 
       2*q2^2*q23*q3*s45^2*s51 + 4*q1*q23^2*q3*s45^2*s51 - 
       2*q2*q23^2*q3*s45^2*s51 - 2*q1^2*q8^2*s45^2*s51 - 
       q2^2*q3*q9*s45^2*s51 - q2^2*q9^2*s45^2*s51 - q1^2*q2*s51^2 + 
       q1*q2^2*s51^2 - 2*q1*q2*q20*s51^2 + 2*q1^2*q23*s51^2 - 
       8*q2^2*q23*s51^2 + 2*q1*q23^2*s51^2 - 4*q2*q23^2*s51^2 - 
       3*q1*q2*q3*s51^2 - 3*q2^2*q3*s51^2 - 6*q2*q23*q3*s51^2 + 
       2*q1^2*q7*s51^2 - 4*q1*q2*q7*s51^2 + q2^2*q7*s51^2 + 
       3*q1*q3*q7*s51^2 - 3*q2*q3*q7*s51^2 + 2*q1*q7^2*s51^2 - 
       3*q2*q7^2*s51^2 + q1^2*q8*s51^2 + 3*q2*q7*q8*s51^2 - q1*q8^2*s51^2 - 
       2*q1*q10*q9*s51^2 + 4*q2^2*q9*s51^2 + 3*q2*q3*q9*s51^2 - 
       3*q1*q7*q9*s51^2 + 3*q2*q9^2*s51^2 - q2^2*q3*q7*s12*s51^2 + 
       3*q2*q7^2*q8*s12*s51^2 - q2*q7*q8^2*s12*s51^2 - 
       q2*q7^2*q8^2*s12^2*s51^2 + q1*q10*q9^2*s23*s51^2 - 
       2*q1^2*q23^2*s34*s51^2 - 4*q2^2*q23^2*s34*s51^2 + 
       q1^2*q2*q7*s34*s51^2 + q1*q2*q7^2*s34*s51^2 + q1^2*q8^2*s34*s51^2 + 
       2*q2^2*q9^2*s34*s51^2 - 4*q1^2*q23^2*s45*s51^2 + 
       4*q2^2*q23^2*s45*s51^2 + q1*q2^2*q3*s45*s51^2 + 
       2*q1^2*q23*q3*s45*s51^2 + 4*q2^2*q23*q3*s45*s51^2 + 
       2*q1*q23^2*q3*s45*s51^2 - 4*q2*q23^2*q3*s45*s51^2 + 
       q1^2*q3*q7*s45*s51^2 + q1*q3*q7^2*s45*s51^2 + q1^2*q3*q8*s45*s51^2 + 
       2*q1^2*q8^2*s45*s51^2 - q1*q3*q8^2*s45*s51^2 - 
       2*q2^2*q3*q9*s45*s51^2 - 2*q2^2*q9^2*s45*s51^2 - 
       2*q1^2*q23^2*q3*s45^2*s51^2 + q1^2*q3*q8^2*s45^2*s51^2 + 
       2*q2^2*q23^2*s51^3 - q1*q2^2*q3*s51^3 + 2*q2^2*q23*q3*s51^3 - 
       2*q2*q23^2*q3*s51^3 - q1^2*q2*q7*s51^3 + q1*q2^2*q7*s51^3 - 
       2*q1*q2*q3*q7*s51^3 - 2*q2^2*q3*q7*s51^3 - q1*q2*q7^2*s51^3 - 
       q2^2*q3*q9*s51^3 - q2^2*q9^2*s51^3 - q1*q2^2*q3*q7*s51^4]*
     (-F[1, 1, 8]^2 + F[1, 1, 9]^2 - tci[1, 1]^2 + 2*F[1, 1, 8]*tci[1, 2]))/
    2 + (r[-2*q10 + 12*q2 - 11*q3 - 6*q4 + 17*q5 + 7*q6 - 11*q7 - 8*q9 - 
       10*q2*q3*s12 + 3*q3*q4*s12 + 4*q2*q5*s12 - 4*q3*q5*s12 - 6*q4*q5*s12 - 
       q5^2*s12 + 2*q2*q7*s12 + 5*q3*q7*s12 - 3*q4*q7*s12 + q5*q7*s12 + 
       3*q3*q4*q5*s12^2 - q3*q5^2*s12^2 - 2*q2*q3*q7*s12^2 - q3*q5*q7*s12^2 + 
       2*q1*q10*s23 - q10*q3*s23 - q10*q4*s23 - 2*q3*q4*s23 + 3*q1*q5*s23 - 
       2*q10*q5*s23 + 2*q3*q5*s23 + 3*q4*q5*s23 + 3*q5^2*s23 + 6*q3*q6*s23 - 
       10*q5*q6*s23 - q1*q9*s23 - 2*q10*q9*s23 + q3*q9*s23 + 2*q5*q9*s23 - 
       6*q3*q5^2*s12*s23 + q5^3*s12*s23 - q3*q5^3*s12^2*s23 + 
       2*q1*q10*q5*s23^2 - 2*q10*q3*q5*s23^2 + q3*q4*q5*s23^2 + 
       q1*q5^2*s23^2 - 2*q3*q5^2*s23^2 + q5^3*s23^2 - 3*q3*q5*q6*s23^2 - 
       2*q1*q10*q9*s23^2 + q10*q3*q9*s23^2 - q3*q5^3*s12*s23^2 - 
       3*q10*q4*s34 - 10*q10*q5*s34 + 2*q2*q5*s34 + 6*q4*q5*s34 - 
       7*q2*q6*s34 - 7*q5*q6*s34 - 8*q10*q7*s34 + 3*q4*q7*s34 - 8*q5*q7*s34 - 
       6*q2*q9*s34 + 5*q5*q9*s34 - q1*q5^2*s23*s34 - 3*q10*q4*q7*s34^2 - 
       8*q10*q5*q7*s34^2 + 2*q2*q5*q9*s34^2 - 3*q1*q10*s45 - 2*q1*q2*s45 + 
       4*q1*q3*s45 + 11*q2*q3*s45 - 6*q1*q5*s45 - 12*q10*q5*s45 - 
       13*q2*q5*s45 - 7*q3*q5*s45 - 17*q5^2*s45 + 10*q5*q6*s45 - 
       20*q10*q7*s45 - 9*q3*q7*s45 - 14*q5*q7*s45 + 10*q2*q9*s45 + 
       q3*q9*s45 - 4*q5*q9*s45 - 4*q3*q5^2*s12*s45 - q5^3*s12*s45 - 
       9*q3*q5*q7*s12*s45 - 6*q5^2*q7*s12*s45 - q3*q5^3*s12^2*s45 - 
       2*q3*q5^2*q7*s12^2*s45 - 5*q1*q10*q5*s23*s45 - q10*q3*q5*s23*s45 - 
       2*q1*q5^2*s23*s45 - 8*q10*q5^2*s23*s45 - 3*q3*q5^2*s23*s45 - 
       2*q5^3*s23*s45 + 3*q3*q5*q6*s23*s45 - q3*q5^3*s12*s23*s45 + 
       q1*q10*q5^2*s23^2*s45 - 2*q10*q3*q5^2*s23^2*s45 - q3*q5^3*s23^2*s45 + 
       2*q1*q5^2*s34*s45 - 13*q10*q5^2*s34*s45 + 2*q2*q5^2*s34*s45 + 
       7*q2*q5*q6*s34*s45 - 22*q10*q5*q7*s34*s45 - 6*q5^2*q7*s34*s45 - 
       8*q2*q5*q9*s34*s45 + q5^2*q9*s34*s45 - 6*q10*q5^2*q7*s34^2*s45 + 
       2*q2*q5^2*q9*s34^2*s45 - 2*q1*q2*q3*s45^2 + 3*q1*q10*q5*s45^2 + 
       3*q1*q2*q5*s45^2 - 8*q10*q3*q5*s45^2 + q1*q5^2*s45^2 - 
       14*q10*q5^2*s45^2 - 4*q3*q5^2*s45^2 - 2*q5^3*s45^2 - 
       8*q10*q3*q7*s45^2 - 26*q10*q5*q7*s45^2 - 12*q3*q5*q7*s45^2 - 
       11*q5^2*q7*s45^2 - q2*q3*q9*s45^2 + 3*q2*q5*q9*s45^2 - 
       q3*q5^3*s12*s45^2 - 5*q3*q5^2*q7*s12*s45^2 - q5^3*q7*s12*s45^2 - 
       q3*q5^3*q7*s12^2*s45^2 - 2*q1*q10*q5^2*s23*s45^2 - 
       3*q10*q3*q5^2*s23*s45^2 - 3*q10*q5^3*s23*s45^2 - q3*q5^3*s23*s45^2 - 
       q10*q3*q5^3*s23^2*s45^2 - q1*q2*q5^2*s34*s45^2 - 
       3*q10*q5^3*s34*s45^2 - 17*q10*q5^2*q7*s34*s45^2 - q5^3*q7*s34*s45^2 - 
       2*q2*q5^2*q9*s34*s45^2 - q10*q5^3*q7*s34^2*s45^2 + q1*q10*q5^2*s45^3 - 
       4*q10*q3*q5^2*s45^3 - 3*q10*q5^3*s45^3 - q3*q5^3*s45^3 - 
       12*q10*q3*q5*q7*s45^3 - 16*q10*q5^2*q7*s45^3 - 5*q3*q5^2*q7*s45^3 - 
       2*q5^3*q7*s45^3 - q3*q5^3*q7*s12*s45^3 - q10*q3*q5^3*s23*s45^3 - 
       3*q10*q5^3*q7*s34*s45^3 - q10*q3*q5^3*s45^4 - 5*q10*q3*q5^2*q7*s45^4 - 
       3*q10*q5^3*q7*s45^4 - q3*q5^3*q7*s45^4 - q10*q3*q5^3*q7*s45^5 + 
       2*q1*q2*s51 - q10*q3*s51 - 8*q2*q3*s51 + q10*q4*s51 + 2*q3*q4*s51 + 
       4*q10*q6*s51 - 3*q3*q6*s51 - 2*q1*q7*s51 - 8*q10*q7*s51 + 
       16*q2*q7*s51 + 7*q3*q7*s51 - 3*q4*q7*s51 + 7*q6*q7*s51 + 7*q2*q9*s51 + 
       5*q3*q9*s51 - 11*q2*q3*q7*s12*s51 - 2*q1*q10*q9*s23*s51 + 
       2*q10*q3*q9*s23*s51 - 7*q2*q6*q7*s34*s51 + 2*q1*q2*q3*s45*s51 + 
       3*q1*q10*q6*s45*s51 + 3*q1*q3*q6*s45*s51 - 2*q1*q3*q7*s45*s51 - 
       q10*q3*q7*s45*s51 + 7*q10*q6*q7*s45*s51 - 4*q2*q3*q9*s45*s51 - 
       2*q1*q2*q3*s51^2 + 2*q1*q2*q7*s51^2 + 2*q1*q3*q7*s51^2 - 
       q10*q3*q7*s51^2 - 11*q2*q3*q7*s51^2 - q10*q4*q7*s51^2 + 
       7*q10*q6*q7*s51^2 - 3*q2*q3*q9*s51^2 - 2*q1*q2*q3*q7*s51^3]*
     (2*F[1, 1, 1]^2 - 2*F[1, 1, 3]^2 - 4*F[1, 1, 1]*F[1, 1, 10] + 
      4*F[1, 1, 3]*F[1, 1, 10] + 4*F[2, 1, 1] - 4*F[2, 1, 13] - 
      4*F[1, 1, 1]*tci[1, 2] + 4*F[1, 2, 2]*tci[1, 2]))/2 + 
   (r[-q1 - 3*q10 - 7*q2 + 4*q3 + 6*q4 - 6*q5 + 11*q7 - 7*q8 + q2*q3*s12 - 
       3*q3*q4*s12 + 6*q3*q5*s12 + 6*q4*q5*s12 - 2*q3*q7*s12 + 3*q4*q7*s12 + 
       2*q5*q7*s12 - q7^2*s12 + q3*q8*s12 - 3*q7*q8*s12 - 3*q3*q4*q5*s12^2 + 
       q2*q3*q7*s12^2 - 2*q3*q5*q7*s12^2 - q2*q7*q8*s12^2 + 4*q1*q3*s23 - 
       q10*q3*s23 + q10*q4*s23 + 2*q3*q4*s23 - 4*q1*q5*s23 + 4*q10*q5*s23 + 
       6*q3*q5*s23 - 3*q4*q5*s23 + q10*q3*q5*s23^2 - q3*q4*q5*s23^2 + 
       6*q1*q2*s34 + 3*q10*q4*s34 + 4*q1*q5*s34 + 6*q10*q5*s34 - 
       6*q4*q5*s34 + 3*q10*q7*s34 - 3*q4*q7*s34 + 3*q5*q7*s34 + 4*q1*q8*s34 + 
       3*q10*q4*q7*s34^2 + 3*q10*q5*q7*s34^2 + 4*q1*q10*s45 + 4*q1*q2*s45 - 
       4*q1*q3*s45 + 3*q10*q3*s45 - q2*q3*s45 + 4*q1*q5*s45 - 2*q10*q5*s45 - 
       q3*q5*s45 + 6*q10*q7*s45 + 6*q3*q7*s45 - q1*q8*s45 + q2*q8*s45 - 
       6*q7*q8*s45 + 2*q3*q5*q7*s12*s45 - q3*q7^2*s12*s45 - 
       q3*q5*q7^2*s12^2*s45 - 4*q1*q10*q5*s23*s45 + 2*q10*q3*q5*s23*s45 - 
       4*q1*q2*q5*s34*s45 + 3*q10*q5*q7*s34*s45 + q1*q2*q3*s45^2 + 
       4*q1*q10*q5*s45^2 + 3*q10*q3*q5*s45^2 + 6*q10*q3*q7*s45^2 + 
       3*q10*q5*q7*s45^2 + 3*q3*q5*q7*s45^2 + q1*q3*q8*s45^2 + 
       3*q10*q3*q5*q7*s45^3 - 6*q1*q2*s51 + q10*q3*s51 + 5*q2*q3*s51 - 
       q10*q4*s51 - 2*q3*q4*s51 + 6*q1*q7*s51 + 4*q10*q7*s51 - 9*q2*q7*s51 - 
       3*q3*q7*s51 + 3*q4*q7*s51 - 6*q1*q8*s51 - 2*q2*q8*s51 + 3*q3*q8*s51 + 
       4*q2*q3*q7*s12*s51 + 6*q1*q2*q7*s34*s51 - 2*q1*q2*q3*s45*s51 + 
       q1*q3*q7*s45*s51 + 4*q10*q3*q7*s45*s51 + q3*q7^2*s45*s51 + 
       3*q1*q2*q3*s51^2 - 6*q1*q2*q7*s51^2 - 4*q1*q3*q7*s51^2 + 
       q10*q3*q7*s51^2 + 6*q2*q3*q7*s51^2 + q10*q4*q7*s51^2 + q1*q7^2*s51^2 + 
       3*q1*q3*q8*s51^2 - 3*q2*q7*q8*s51^2 + q1*q3*q7^2*s45*s51^2 + 
       3*q1*q2*q3*q7*s51^3]*(-2*F[1, 1, 3]^2 + 4*F[1, 1, 3]*F[1, 1, 6] - 
      2*F[1, 1, 6]^2 - 4*F[2, 1, 13] - 4*F[2, 1, 14] - (2*tci[1, 1]^2)/3 - 
      4*F[1, 1, 6]*tci[1, 2] + 4*F[1, 2, 2]*tci[1, 2]))/2 + 
   (r[6*q1 - 3*q10 + q2 - 2*q3 + q5 + 8*q6 + 2*q7 + 2*q2*q3*s12 + q3^2*s12 - 
       2*q3*q7*s12 + q3^2*q7*s12^2 + q10*q5*s23 + 2*q3*q6*s23 - 2*q5*q6*s23 + 
       q10^2*s34 + q10*q5*s34 + 2*q2*q6*s34 - 2*q5*q6*s34 + q10^2*q2*s34^2 + 
       3*q1*q10*s45 - 4*q1*q2*s45 + 2*q10*q2*s45 - q2^2*s45 - 2*q2*q3*s45 - 
       q10*q5*s45 + 2*q5*q6*s45 + q10^2*q5*s23*s45 + q10*q2^2*s34*s45 + 
       2*q10^2*q5*s34*s45 - q10*q2*q5*s34*s45 + 2*q2*q5*q6*s34*s45 + 
       q10^2*q2*q5*s34^2*s45 - 2*q1*q10*q2*s45^2 + 2*q1*q2^2*s45^2 - 
       q10*q2^2*s45^2 + q1*q10*q2^2*s45^3 + q10*q2*s51 + q2^2*s51 + 
       2*q2*q3*s51 + 2*q10*q6*s51 - 2*q3*q6*s51 - 4*q2*q7*s51 - 2*q3*q7*s51 - 
       q2^2*q3*s12*s51 - 2*q2*q3^2*s12*s51 + 3*q2*q3*q7*s12*s51 + 
       2*q3^2*q7*s12*s51 - q2*q3^2*q7*s12^2*s51 + q10*q2^2*s34*s51 + 
       2*q2*q6*q7*s34*s51 - q1*q10*q2*s45*s51 - q10*q2^2*s45*s51 + 
       q1*q2*q3*s45*s51 + 2*q2^2*q3*s45*s51 + q2*q3^2*s45*s51 - 
       2*q1*q10*q6*s45*s51 + 2*q1*q3*q6*s45*s51 + q1*q10*q2^2*s45^2*s51 - 
       q1*q2^2*q3*s45^2*s51 - q2*q3^2*s51^2 + 3*q2*q3*q7*s51^2 + 
       q3^2*q7*s51^2 - 2*q2*q3^2*q7*s12*s51^2 - q2*q3^2*q7*s51^3]*
     (-2*F[1, 1, 1]^2 + 2*F[1, 1, 4]^2 + 4*F[1, 1, 1]*F[1, 1, 6] - 
      4*F[1, 1, 4]*F[1, 1, 6] - 4*F[2, 1, 2] + 4*F[2, 1, 6] + 
      4*F[1, 1, 1]*tci[1, 2] - 4*F[1, 2, 3]*tci[1, 2]))/2 + 
   (r[-3*q1 + 8*q2 - 11*q3 + 11*q5 + 3*q6 - 8*q7 - 5*q8 - q3^2*s12 - 
       4*q3*q5*s12 + 2*q3*q7*s12 + 3*q3*q8*s12 - 3*q7*q8*s12 + 
       q2*q3*q7*s12^2 - q3^2*q7*s12^2 - 3*q2*q7*q8*s12^2 + 7*q3*q5*s23 + 
       10*q3*q6*s23 - 14*q5*q6*s23 - 7*q3*q5*q6*s23^2 - q1*q2*s34 - 
       7*q2*q6*s34 - 7*q5*q6*s34 - 2*q2*q7*s34 + 2*q1*q8*s34 + q1*q10*s45 - 
       q1*q2*s45 + 4*q10*q2*s45 + 4*q2*q3*s45 + 14*q5*q6*s45 - 3*q10*q7*s45 - 
       8*q3*q7*s45 + 3*q1*q8*s45 + 3*q2*q8*s45 - 2*q7*q8*s45 - 
       4*q3*q5*q7*s12*s45 + 7*q3*q5*q6*s23*s45 + 7*q2*q5*q6*s34*s45 - 
       4*q1*q10*q2*s45^2 - 3*q1*q2*q3*s45^2 + 3*q1*q3*q8*s45^2 + 
       3*q1*q2*s51 + 4*q10*q2*s51 - 3*q2*q3*s51 - 3*q3*q6*s51 - 3*q1*q7*s51 - 
       3*q10*q7*s51 + 11*q2*q7*s51 + 4*q3*q7*s51 + 3*q6*q7*s51 - 
       2*q1*q8*s51 + 3*q3*q8*s51 + 2*q2*q3^2*s12*s51 - 5*q2*q3*q7*s12*s51 - 
       2*q3^2*q7*s12*s51 + q2*q3^2*q7*s12^2*s51 - q1*q2*q7*s34*s51 - 
       7*q2*q6*q7*s34*s51 - 4*q1*q10*q2*s45*s51 - 3*q1*q2*q3*s45*s51 - 
       q2*q3^2*s45*s51 + 3*q1*q10*q6*s45*s51 + 3*q1*q3*q6*s45*s51 - 
       4*q1*q3*q7*s45*s51 + 3*q10*q6*q7*s45*s51 - 3*q1*q2*q3*s51^2 + 
       q2*q3^2*s51^2 + 3*q1*q2*q7*s51^2 + 2*q1*q3*q7*s51^2 - 
       9*q2*q3*q7*s51^2 - q3^2*q7*s51^2 + 3*q10*q6*q7*s51^2 + 
       q1*q3*q8*s51^2 - q2*q7*q8*s51^2 + 2*q2*q3^2*q7*s12*s51^2 - 
       3*q1*q2*q3*q7*s51^3 + q2*q3^2*q7*s51^3]*(2*F[1, 1, 1]^2 - 
      4*F[1, 1, 1]*F[1, 1, 4] + 2*F[1, 1, 4]^2 + 4*F[1, 1, 1]*F[1, 1, 6] - 
      4*F[1, 1, 4]*F[1, 1, 6] - 4*F[1, 1, 1]*F[1, 1, 8] + 
      4*F[1, 1, 4]*F[1, 1, 8] + 4*F[2, 1, 6] + 4*F[2, 1, 9] + 
      (2*tci[1, 1]^2)/3 + 4*F[1, 1, 1]*tci[1, 2] - 4*F[1, 2, 3]*tci[1, 2]))/
    2 + (r[3*q1 - q10 + 12*q2 + 28*q3 - 16*q4 + 4*q5 - 4*q6 + 16*q7 + 16*q8 + 
       88*q9 - 8*q3*q4*s12 - 4*q2*q5*s12 + 8*q7*q8*s12 - 16*q1*q10*s23 - 
       16*q3*q4*s23 + 3*q1*q5*s23 - 10*q10*q5*s23 - 8*q3*q5*s23 - 
       8*q5*q6*s23 + 24*q1*q9*s23 + 24*q10*q9*s23 + 24*q3*q9*s23 - 
       24*q4*q9*s23 + 14*q5*q9*s23 + 16*q9^2*s23 + 8*q3*q4*q5*s12*s23 - 
       4*q1*q10*q5*s23^2 + 8*q3*q4*q5*s23^2 - 4*q3*q5*q6*s23^2 + 
       10*q1*q10*q9*s23^2 - 8*q3*q4*q9*s23^2 + 4*q1*q2*s34 + 3*q10*q2*s34 + 
       8*q10*q4*s34 + 7*q1*q5*s34 - 10*q10*q5*s34 - 4*q2*q6*s34 - 
       4*q5*q6*s34 + 12*q10*q7*s34 - 8*q1*q8*s34 + 14*q10*q9*s34 + 
       20*q2*q9*s34 - 24*q4*q9*s34 + 16*q5*q9*s34 + 8*q7*q9*s34 + 
       24*q9^2*s34 - 4*q10*q2*q5*s34^2 + 8*q10*q4*q7*s34^2 + 
       2*q2*q5*q9*s34^2 - 8*q4*q7*q9*s34^2 + 8*q2*q9^2*s34^2 + 6*q1*q10*s45 + 
       8*q1*q2*s45 - 9*q10*q2*s45 + 8*q1*q3*s45 - 5*q1*q5*s45 - 
       6*q10*q5*s45 + 4*q2*q5*s45 + 8*q5*q6*s45 + 8*q10*q7*s45 - 
       4*q5*q7*s45 - 16*q1*q8*s45 - 8*q7*q8*s45 - 14*q1*q9*s45 - 
       20*q2*q9*s45 - 24*q3*q9*s45 - 16*q5*q9*s45 - 8*q7*q9*s45 - 
       24*q9^2*s45 + 7*q1*q10*q5*s23*s45 - 4*q10*q3*q5*s23*s45 + 
       4*q3*q5*q6*s23*s45 - 7*q1*q2*q5*s34*s45 - q10*q2*q5*s34*s45 + 
       4*q2*q5*q6*s34*s45 - 4*q10*q5*q7*s34*s45 + 8*q2*q5*q9*s34*s45 - 
       24*q2*q9^2*s34*s45 + 8*q5*q9^2*s34*s45 + 8*q2*q5*q9^2*s34^2*s45 + 
       9*q1*q10*q2*s45^2 - 9*q1*q10*q5*s45^2 + 2*q1*q2*q5*s45^2 - 
       6*q10*q2*q5*s45^2 - 4*q10*q5*q7*s45^2 - 8*q1*q3*q8*s45^2 + 
       2*q2*q5*q9*s45^2 + 8*q3*q8*q9*s45^2 + 8*q7*q8*q9*s45^2 + 
       8*q2*q9^2*s45^2 - 8*q2*q5*q9^2*s34*s45^2 + 6*q1*q10*q2*q5*s45^3 - 
       12*q1*q10*s51 - 4*q1*q2*s51 - 7*q10*q2*s51 - 4*q2*q3*s51 + 
       8*q3*q4*s51 + 4*q3*q6*s51 + 4*q1*q7*s51 + 12*q10*q7*s51 - 
       4*q6*q7*s51 + 8*q1*q8*s51 - 8*q2*q8*s51 + 8*q7*q8*s51 + 10*q1*q9*s51 + 
       10*q10*q9*s51 - 22*q2*q9*s51 - 24*q3*q9*s51 + 24*q4*q9*s51 - 
       24*q9^2*s51 - 8*q2*q7*q8*s12*s51 + 24*q1*q10*q9*s23*s51 + 
       16*q3*q4*q9*s23*s51 - 8*q1*q9^2*s23*s51 - 8*q10*q9^2*s23*s51 - 
       8*q1*q10*q9^2*s23^2*s51 + 4*q1*q2*q7*s34*s51 + 8*q10*q4*q7*s34*s51 - 
       4*q2*q6*q7*s34*s51 - 16*q2*q9^2*s34*s51 + 7*q1*q10*q2*s45*s51 + 
       4*q1*q2*q3*s45*s51 - 4*q1*q10*q6*s45*s51 - 4*q1*q3*q6*s45*s51 - 
       4*q10*q6*q7*s45*s51 + 8*q1*q3*q8*s45*s51 + 16*q2*q9^2*s45*s51 - 
       4*q1*q2*q7*s51^2 - 4*q10*q6*q7*s51^2 - 8*q2*q7*q8*s51^2 + 
       10*q1*q10*q9*s51^2 - 8*q3*q4*q9*s51^2 + 8*q2*q9^2*s51^2 - 
       8*q1*q10*q9^2*s23*s51^2]*(2*F[1, 1, 4]^2 - 2*F[1, 1, 6]^2 - 
      4*F[1, 1, 4]*F[1, 1, 7] + 4*F[1, 1, 6]*F[1, 1, 7] + 4*F[2, 1, 6] - 
      4*F[2, 1, 8] + (2*tci[1, 1]^2)/3 + 4*F[1, 1, 7]*tci[1, 2] - 
      4*F[1, 2, 3]*tci[1, 2]))/2 + 
   (r[-4*q1 + 2*q10 - 4*q2 - 3*q3 - q5 + 3*q6 + q7 - 3*q9 + 5*q1*q5*s23 - 
       3*q10*q5*s23 + 3*q3*q5*s23 - q5^2*s23 + 14*q3*q6*s23 - 10*q5*q6*s23 - 
       3*q10*q9*s23 + 3*q5*q9*s23 + q1*q10*q5*s23^2 - q1*q5^2*s23^2 - 
       7*q3*q5*q6*s23^2 - 3*q1*q10*q9*s23^2 + 4*q1*q2*s34 + 6*q1*q5*s34 - 
       5*q10*q5*s34 - 3*q2*q6*s34 - 3*q5*q6*s34 - q10*q9*s34 - 2*q2*q9*s34 + 
       3*q5*q9*s34 - q10*q2*q5*s34^2 + q2*q5*q9*s34^2 - 12*q1*q10*s45 + 
       6*q1*q2*s45 - 3*q10*q2*s45 - 5*q1*q5*s45 + q10*q5*s45 + 10*q5*q6*s45 - 
       3*q10*q7*s45 + 3*q1*q9*s45 + 3*q2*q9*s45 + 5*q1*q10*q5*s23*s45 - 
       4*q10*q3*q5*s23*s45 + 2*q1*q5^2*s23*s45 - 2*q10*q5^2*s23*s45 + 
       7*q3*q5*q6*s23*s45 - q1*q10*q5^2*s23^2*s45 - 6*q1*q2*q5*s34*s45 - 
       q10*q2*q5*s34*s45 - q10*q5^2*s34*s45 + 3*q2*q5*q6*s34*s45 + 
       3*q1*q10*q2*s45^2 - 9*q1*q10*q5*s45^2 - 3*q10*q2*q5*s45^2 - 
       q1*q5^2*s45^2 + q10*q5^2*s45^2 + 3*q2*q5*q9*s45^2 + 
       2*q1*q10*q5^2*s23*s45^2 + 3*q1*q10*q2*q5*s45^3 - q1*q10*q5^2*s45^3 - 
       q1*q10*s51 - 4*q1*q2*s51 - q10*q2*s51 - 4*q10*q6*s51 - 7*q3*q6*s51 + 
       4*q1*q7*s51 - 3*q10*q7*s51 - q2*q7*s51 + 3*q6*q7*s51 + q10*q9*s51 + 
       2*q2*q9*s51 + 4*q1*q2*q7*s34*s51 - 3*q2*q6*q7*s34*s51 + 
       q1*q10*q2*s45*s51 + 7*q1*q10*q6*s45*s51 + 7*q1*q3*q6*s45*s51 + 
       3*q10*q6*q7*s45*s51 - 4*q1*q2*q7*s51^2 + 3*q10*q6*q7*s51^2 - 
       q1*q10*q9*s51^2]*(2*F[1, 1, 2]^2 - 4*F[1, 1, 2]*F[1, 1, 4] + 
      2*F[1, 1, 4]^2 + 4*F[1, 1, 2]*F[1, 1, 6] - 4*F[1, 1, 4]*F[1, 1, 6] - 
      4*F[1, 1, 2]*F[1, 1, 9] + 4*F[1, 1, 4]*F[1, 1, 9] + 4*F[2, 1, 6] + 
      4*F[2, 1, 11] + (8*tci[1, 1]^2)/3 + 4*F[1, 1, 2]*tci[1, 2] + 
      4*F[1, 1, 6]*tci[1, 2] - 4*F[1, 1, 9]*tci[1, 2] - 
      4*F[1, 2, 3]*tci[1, 2]))/2 + 
   (r[q1 - 6*q10 + 3*q2 - 7*q3 + 11*q5 + 7*q6 - 7*q7 - 3*q9 + 4*q2*q5*s12 + 
       5*q10*q5*s23 + 3*q3*q5*s23 + 6*q3*q6*s23 - 10*q5*q6*s23 - 
       3*q10*q9*s23 + q5*q9*s23 + q1*q10*q5*s23^2 - 3*q3*q5*q6*s23^2 - 
       q1*q10*q9*s23^2 + q10^2*s34 - 3*q10*q2*s34 - q1*q5*s34 + 
       3*q10*q5*s34 - 7*q2*q6*s34 - 7*q5*q6*s34 + 4*q10*q7*s34 - 
       3*q10*q9*s34 - 6*q2*q9*s34 + 3*q5*q9*s34 + q10^2*q2*s34^2 - 
       q10*q2*q5*s34^2 + 3*q2*q5*q9*s34^2 - 2*q1*q2*s45 + 6*q10*q2*s45 + 
       2*q1*q5*s45 - q10*q5*s45 - 4*q2*q5*s45 + 10*q5*q6*s45 - 3*q10*q7*s45 + 
       4*q5*q7*s45 + q1*q9*s45 - q2*q9*s45 - q1*q10*q5*s23*s45 + 
       q10^2*q5*s23*s45 + 3*q3*q5*q6*s23*s45 + 2*q10^2*q5*s34*s45 + 
       q1*q2*q5*s34*s45 - 5*q10*q2*q5*s34*s45 + 7*q2*q5*q6*s34*s45 + 
       4*q10*q5*q7*s34*s45 + q10^2*q2*q5*s34^2*s45 - 6*q1*q10*q2*s45^2 + 
       3*q1*q10*q5*s45^2 - 2*q1*q2*q5*s45^2 + 3*q10*q2*q5*s45^2 + 
       4*q10*q5*q7*s45^2 + q2*q5*q9*s45^2 - 3*q1*q10*q2*q5*s45^3 + 
       3*q1*q10*s51 + 6*q10*q2*s51 + 4*q2*q3*s51 + 4*q10*q6*s51 - 
       3*q3*q6*s51 - 7*q10*q7*s51 + 7*q2*q7*s51 + 7*q6*q7*s51 - 2*q1*q9*s51 + 
       3*q10*q9*s51 + 4*q2*q9*s51 - 7*q2*q6*q7*s34*s51 - 
       6*q1*q10*q2*s45*s51 - 4*q1*q2*q3*s45*s51 + 3*q1*q10*q6*s45*s51 + 
       3*q1*q3*q6*s45*s51 + 7*q10*q6*q7*s45*s51 + 7*q10*q6*q7*s51^2 - 
       3*q1*q10*q9*s51^2]*(-2*F[1, 1, 1]^2 + 4*F[1, 1, 1]*F[1, 1, 3] + 
      4*F[1, 1, 1]*F[1, 1, 4] - 4*F[1, 1, 3]*F[1, 1, 4] - 2*F[1, 1, 4]^2 - 
      4*F[1, 1, 1]*F[1, 1, 6] + 4*F[1, 1, 4]*F[1, 1, 6] - 4*F[2, 1, 1] - 
      4*F[2, 1, 6] - (2*tci[1, 1]^2)/3 - 4*F[1, 1, 1]*tci[1, 2] + 
      4*F[1, 2, 3]*tci[1, 2]))/2 + 
   (r[-4*q1 - q2 + q3 - q5 + 7*q6 - 7*q8 + q2*q3*s12 + 4*q3*q7*s12 + 
       q3*q8*s12 - 3*q7*q8*s12 + q2*q3*q7*s12^2 - q2*q7*q8*s12^2 + 
       4*q1*q3*s23 + 3*q3*q5*s23 + 10*q3*q6*s23 - 6*q5*q6*s23 - 
       3*q3*q5*q6*s23^2 + 6*q1*q2*s34 + 4*q1*q5*s34 - 3*q2*q6*s34 - 
       3*q5*q6*s34 + 4*q1*q8*s34 - 7*q1*q10*s45 + 4*q1*q2*s45 - 4*q1*q3*s45 + 
       4*q10*q3*s45 - q2*q3*s45 + 6*q5*q6*s45 - 3*q10*q7*s45 + 2*q3*q7*s45 - 
       q1*q8*s45 + q2*q8*s45 - 6*q7*q8*s45 + q3*q7^2*s12*s45 + 
       3*q3*q5*q6*s23*s45 - 4*q1*q2*q5*s34*s45 + 3*q2*q5*q6*s34*s45 + 
       q1*q2*q3*s45^2 + 4*q10*q3*q7*s45^2 + q1*q3*q8*s45^2 - 6*q1*q2*s51 + 
       2*q2*q3*s51 - 7*q3*q6*s51 + 3*q1*q7*s51 - 3*q10*q7*s51 - 3*q2*q7*s51 + 
       7*q6*q7*s51 + q7^2*s51 - 6*q1*q8*s51 - 2*q2*q8*s51 + 3*q3*q8*s51 + 
       q2*q3*q7*s12*s51 + 6*q1*q2*q7*s34*s51 - 3*q2*q6*q7*s34*s51 - 
       2*q1*q2*q3*s45*s51 + 7*q1*q10*q6*s45*s51 + 7*q1*q3*q6*s45*s51 - 
       2*q1*q3*q7*s45*s51 + 4*q10*q3*q7*s45*s51 + 7*q10*q6*q7*s45*s51 + 
       2*q3*q7^2*s45*s51 + 3*q1*q2*q3*s51^2 - 6*q1*q2*q7*s51^2 - 
       4*q1*q3*q7*s51^2 + 3*q2*q3*q7*s51^2 + 7*q10*q6*q7*s51^2 + 
       q1*q7^2*s51^2 + 3*q1*q3*q8*s51^2 - 3*q2*q7*q8*s51^2 + 
       q1*q3*q7^2*s45*s51^2 + 3*q1*q2*q3*q7*s51^3]*
     (-2*F[1, 1, 2]^2 + 4*F[1, 1, 2]*F[1, 1, 4] - 2*F[1, 1, 4]^2 + 
      4*F[1, 1, 2]*F[1, 1, 5] - 4*F[1, 1, 4]*F[1, 1, 5] - 
      4*F[1, 1, 2]*F[1, 1, 6] + 4*F[1, 1, 4]*F[1, 1, 6] - 4*F[2, 1, 4] - 
      4*F[2, 1, 6] - (8*tci[1, 1]^2)/3 - 4*F[1, 1, 2]*tci[1, 2] + 
      4*F[1, 1, 5]*tci[1, 2] - 4*F[1, 1, 6]*tci[1, 2] + 
      4*F[1, 2, 3]*tci[1, 2]))/2 + 
   (r[-12*q1 - 16*q10 - 7*q2 + 4*q3 + 16*q4 - 28*q5 + 4*q6 - 5*q7 - 78*q8 - 
       16*q9 + 4*q2*q3*s12 + 12*q3*q5*s12 + 16*q4*q5*s12 + 3*q3*q7*s12 - 
       16*q2*q8*s12 - 14*q3*q8*s12 + 24*q4*q8*s12 - 24*q5*q8*s12 - 
       8*q7*q8*s12 - 24*q8^2*s12 - 8*q3*q4*q5*s12^2 + 4*q2*q3*q7*s12^2 + 
       8*q4*q5*q8*s12^2 - 2*q2*q7*q8*s12^2 - 8*q7*q8^2*s12^2 - 8*q1*q10*s23 + 
       4*q1*q3*s23 - 4*q3*q5*s23 + 8*q4*q5*s23 - 8*q3*q6*s23 - 
       8*q3*q4*q5*s12*s23 + 4*q3*q5*q6*s23^2 + 7*q1*q2*s34 + 4*q1*q5*s34 - 
       8*q4*q5*s34 - 4*q2*q6*s34 - 4*q5*q6*s34 - 8*q10*q7*s34 + 2*q2*q7*s34 + 
       22*q1*q8*s34 - 24*q4*q8*s34 + 24*q5*q8*s34 + 24*q8^2*s34 - 
       8*q2*q9*s34 - 16*q4*q5*q8*s12*s34 + 8*q4*q5*q8*s34^2 - 
       8*q1*q8^2*s34^2 + 8*q1*q10*s45 + 5*q1*q2*s45 - 4*q10*q2*s45 - 
       4*q1*q3*s45 + 4*q10*q3*s45 - 4*q2*q3*s45 - 8*q2*q5*s45 - 
       8*q10*q7*s45 + 15*q3*q7*s45 + 20*q1*q8*s45 + 14*q2*q8*s45 + 
       16*q3*q8*s45 + 24*q5*q8*s45 + 24*q8^2*s45 + 16*q2*q9*s45 + 
       8*q8*q9*s45 + 4*q3*q5*q7*s12*s45 - 4*q3*q5*q6*s23*s45 - 
       4*q1*q2*q5*s34*s45 + 4*q2*q5*q6*s34*s45 - 16*q1*q8^2*s34*s45 - 
       8*q2*q5*q9*s34*s45 + 4*q1*q10*q2*s45^2 + 4*q1*q2*q3*s45^2 + 
       4*q10*q3*q7*s45^2 - 2*q1*q3*q8*s45^2 - 8*q1*q8^2*s45^2 + 
       8*q2*q5*q9*s45^2 - 8*q5*q8*q9*s45^2 - 8*q1*q10*s51 - 9*q1*q2*s51 - 
       4*q10*q2*s51 + 2*q2*q3*s51 + 8*q10*q6*s51 + 4*q3*q6*s51 + 
       6*q1*q7*s51 - 16*q10*q7*s51 - 4*q2*q7*s51 + q3*q7*s51 - 8*q4*q7*s51 + 
       4*q6*q7*s51 - 20*q1*q8*s51 - 10*q2*q8*s51 - 16*q3*q8*s51 + 
       24*q4*q8*s51 - 4*q7*q8*s51 - 24*q8^2*s51 + 8*q1*q9*s51 + 8*q2*q9*s51 - 
       8*q8*q9*s51 + 7*q2*q3*q7*s12*s51 - 8*q2*q7*q8*s12*s51 + 
       8*q2*q8^2*s12*s51 - 8*q7*q8^2*s12*s51 + 8*q2*q7*q8^2*s12^2*s51 + 
       8*q1*q10*q9*s23*s51 + 7*q1*q2*q7*s34*s51 - 8*q10*q4*q7*s34*s51 - 
       4*q2*q6*q7*s34*s51 + 16*q1*q8^2*s34*s51 + 4*q1*q10*q2*s45*s51 + 
       q1*q2*q3*s45*s51 - 4*q1*q10*q6*s45*s51 - 4*q1*q3*q6*s45*s51 + 
       7*q1*q3*q7*s45*s51 + 4*q10*q3*q7*s45*s51 + 4*q10*q6*q7*s45*s51 - 
       8*q1*q3*q8*s45*s51 + 24*q1*q8^2*s45*s51 - 8*q3*q8^2*s45*s51 + 
       8*q1*q3*q8^2*s45^2*s51 + 6*q1*q2*q3*s51^2 - 9*q1*q2*q7*s51^2 - 
       2*q1*q3*q7*s51^2 + 9*q2*q3*q7*s51^2 - 8*q10*q4*q7*s51^2 + 
       4*q10*q6*q7*s51^2 - 2*q1*q3*q8*s51^2 + 8*q10*q4*q8*s51^2 - 
       10*q2*q7*q8*s51^2 - 8*q1*q8^2*s51^2 + 8*q1*q10*q9*s51^2 - 
       8*q10*q8*q9*s51^2 + 8*q2*q7*q8^2*s12*s51^2 - 8*q1*q3*q8^2*s45*s51^2 + 
       6*q1*q2*q3*q7*s51^3]*(-2*F[1, 1, 4]^2 + 2*F[1, 1, 6]^2 + 
      4*F[1, 1, 4]*F[1, 1, 10] - 4*F[1, 1, 6]*F[1, 1, 10] - 4*F[2, 1, 6] + 
      4*F[2, 1, 14] - (2*tci[1, 1]^2)/3 - 4*F[1, 1, 10]*tci[1, 2] + 
      4*F[1, 2, 3]*tci[1, 2]))/2 + 
   (r[-q1 + q10 - 9*q3 - 3*q5 + 4*q6 - 2*q2*q3*s12 - 4*q2*q5*s12 - 
       4*q3*q5*s12 - 3*q3*q7*s12 - 2*q2*q3*q7*s12^2 - 4*q1*q3*s23 + 
       3*q1*q5*s23 - 8*q10*q5*s23 + 6*q3*q6*s23 - 6*q5*q6*s23 - 
       2*q1*q10*q5*s23^2 - 4*q3*q5*q6*s23^2 - 2*q1*q2*s34 + 3*q10*q2*s34 + 
       2*q1*q5*s34 - 8*q10*q5*s34 + 2*q2*q6*s34 - 2*q5*q6*s34 - 
       4*q10*q7*s34 - 2*q2*q7*s34 - 2*q10*q2*q5*s34^2 - q1*q10*s45 + 
       2*q1*q2*s45 - 6*q10*q2*s45 + 4*q1*q3*s45 - 4*q10*q3*s45 + 
       2*q2*q3*s45 - 7*q1*q5*s45 - 4*q10*q5*s45 + 4*q2*q5*s45 + 6*q5*q6*s45 - 
       4*q10*q7*s45 - 13*q3*q7*s45 - 4*q5*q7*s45 - 4*q3*q5*q7*s12*s45 + 
       5*q1*q10*q5*s23*s45 - 4*q10*q3*q5*s23*s45 + 4*q3*q5*q6*s23*s45 - 
       2*q1*q2*q5*s34*s45 + q10*q2*q5*s34*s45 + 2*q2*q5*q6*s34*s45 - 
       4*q10*q5*q7*s34*s45 + 6*q1*q10*q2*s45^2 - 2*q1*q2*q3*s45^2 - 
       9*q1*q10*q5*s45^2 + 4*q1*q2*q5*s45^2 - 6*q10*q2*q5*s45^2 - 
       4*q10*q3*q7*s45^2 - 4*q10*q5*q7*s45^2 + 6*q1*q10*q2*q5*s45^3 - 
       2*q1*q10*s51 + 6*q1*q2*s51 - 2*q10*q2*s51 - 7*q2*q3*s51 - 
       2*q10*q6*s51 - 2*q3*q6*s51 - 3*q1*q7*s51 + q2*q7*s51 + q3*q7*s51 - 
       4*q6*q7*s51 - 5*q2*q3*q7*s12*s51 - 2*q1*q2*q7*s34*s51 + 
       2*q2*q6*q7*s34*s51 + 2*q1*q10*q2*s45*s51 + 4*q1*q2*q3*s45*s51 - 
       2*q1*q10*q6*s45*s51 + 2*q1*q3*q6*s45*s51 - 5*q1*q3*q7*s45*s51 - 
       4*q10*q3*q7*s45*s51 - 4*q10*q6*q7*s45*s51 - 6*q1*q2*q3*s51^2 + 
       6*q1*q2*q7*s51^2 + 4*q1*q3*q7*s51^2 - 9*q2*q3*q7*s51^2 - 
       4*q10*q6*q7*s51^2 - 6*q1*q2*q3*q7*s51^3]*(4*F[1, 1, 1]*F[1, 1, 2] - 
      4*F[1, 1, 4]^2 - 4*F[1, 1, 1]*F[1, 1, 6] - 4*F[1, 1, 2]*F[1, 1, 6] + 
      8*F[1, 1, 4]*F[1, 1, 6] - 8*F[2, 1, 6] - (10*tci[1, 1]^2)/3 - 
      4*F[1, 1, 2]*tci[1, 2] - 4*F[1, 1, 6]*tci[1, 2] + 
      8*F[1, 2, 3]*tci[1, 2]))/2 + 
   (r[5*q1 - 2*q10 + 3*q2 - q3 + 8*q6 + q3*q7*s12 - q1*q5*s23 + q10*q5*s23 + 
       q5^2*s23 + 2*q3*q6*s23 - 2*q5*q6*s23 + q1*q5^2*s23^2 + q1^2*s34 + 
       q1*q2*s34 - q1*q5*s34 + q10*q5*s34 + 2*q2*q6*s34 - 2*q5*q6*s34 - 
       q1^2*q5*s23*s34 - q1^2*s45 + 4*q1*q10*s45 - 2*q1*q2*s45 + q1*q5*s45 - 
       3*q10*q5*s45 + 2*q5*q6*s45 - q3*q7*s45 + q3*q7^2*s12*s45 - 
       3*q1*q10*q5*s23*s45 - 2*q1*q5^2*s23*s45 + 2*q10*q5^2*s23*s45 + 
       q1*q10*q5^2*s23^2*s45 - q1^2*q2*s34*s45 + 2*q1^2*q5*s34*s45 + 
       q1*q2*q5*s34*s45 + q10*q5^2*s34*s45 + 2*q2*q5*q6*s34*s45 + 
       q1^2*q2*s45^2 + 3*q1*q10*q5*s45^2 + q1*q5^2*s45^2 - q10*q5^2*s45^2 - 
       2*q1*q10*q5^2*s23*s45^2 - q1^2*q2*q5*s34*s45^2 + q1*q10*q5^2*s45^3 - 
       2*q1*q2*s51 + 2*q10*q6*s51 - 2*q3*q6*s51 + 2*q1*q7*s51 - 3*q2*q7*s51 + 
       q3*q7*s51 + q7^2*s51 + q1^2*q2*s34*s51 + q1*q2*q7*s34*s51 + 
       2*q2*q6*q7*s34*s51 + q1^2*q2*s45*s51 - 2*q1*q10*q6*s45*s51 + 
       2*q1*q3*q6*s45*s51 - q1*q3*q7*s45*s51 + 2*q3*q7^2*s45*s51 - 
       q1^2*q2*s51^2 + q1^2*q7*s51^2 - 2*q1*q2*q7*s51^2 + q1*q7^2*s51^2 + 
       q1^2*q2*q7*s34*s51^2 + q1*q3*q7^2*s45*s51^2 - q1^2*q2*q7*s51^3]*
     (-2*F[1, 1, 2]^2 + 2*F[1, 1, 4]^2 + 4*F[1, 1, 2]*F[1, 1, 6] - 
      4*F[1, 1, 4]*F[1, 1, 6] - 4*F[2, 1, 3] + 4*F[2, 1, 6] + 
      (8*tci[1, 1]^2)/3 + 4*F[1, 1, 2]*tci[1, 2] + 4*F[1, 1, 6]*tci[1, 2] - 
      4*F[1, 2, 3]*tci[1, 2] - 4*F[1, 2, 6]*tci[1, 2]))/2 + 
   (r[-4*q1 - 3*q10 - 6*q2 + 3*q3 + 6*q4 - 13*q5 + 11*q7 - 27*q8 - 
       4*q2*q3*s12 - 3*q3*q4*s12 + 9*q3*q5*s12 + 2*q4*q5*s12 + 7*q3*q7*s12 + 
       q4*q7*s12 - q5*q7*s12 - 2*q2*q8*s12 - 17*q5*q8*s12 - 3*q7*q8*s12 - 
       4*q8^2*s12 - q3*q4*q5*s12^2 - q2*q3*q7*s12^2 + 3*q3*q5*q7*s12^2 + 
       q2*q7*q8*s12^2 - 2*q5*q7*q8*s12^2 - q7*q8^2*s12^2 - q8^3*s12^2 + 
       4*q1*q3*s23 - q10*q3*s23 + q10*q4*s23 + 2*q3*q4*s23 - 4*q1*q5*s23 + 
       4*q10*q5*s23 + 6*q3*q5*s23 - 3*q4*q5*s23 + q10*q3*q5*s23^2 - 
       q3*q4*q5*s23^2 + 6*q1*q2*s34 + 3*q10*q4*s34 + 12*q1*q5*s34 + 
       4*q10*q5*s34 - 2*q4*q5*s34 + q10*q7*s34 - q4*q7*s34 + q5*q7*s34 + 
       22*q1*q8*s34 + 31*q5*q8*s34 + 21*q8^2*s34 + 8*q5*q8^2*s12*s34 + 
       3*q8^3*s12*s34 + q10*q4*q7*s34^2 + q10*q5*q7*s34^2 - 
       16*q1*q5*q8*s34^2 - 18*q1*q8^2*s34^2 - 16*q5*q8^2*s34^2 - 
       3*q8^3*s34^2 + 8*q1*q5*q8^2*s34^3 + q1*q8^3*s34^3 + 3*q1*q10*s45 + 
       4*q1*q2*s45 + 2*q10*q2*s45 - 4*q1*q3*s45 + 4*q10*q3*s45 + 
       3*q2*q3*s45 + 3*q1*q5*s45 - 2*q10*q5*s45 - 4*q2*q5*s45 + q3*q5*s45 + 
       6*q10*q7*s45 + 11*q3*q7*s45 + 11*q1*q8*s45 + 3*q2*q8*s45 + 
       9*q5*q8*s45 - 13*q7*q8*s45 + 6*q8^2*s45 + 4*q3*q5*q7*s12*s45 + 
       2*q5*q7*q8*s12*s45 - 7*q5*q8^2*s12*s45 + q7*q8^2*s12*s45 - 
       q7*q8^3*s12^2*s45 - 4*q1*q10*q5*s23*s45 + 2*q10*q3*q5*s23*s45 - 
       4*q1*q2*q5*s34*s45 + q10*q5*q7*s34*s45 - 8*q1*q5*q8*s34*s45 - 
       21*q1*q8^2*s34*s45 - 2*q5*q8^2*s34*s45 - 3*q8^3*s34*s45 + 
       9*q1*q5*q8^2*s34^2*s45 + 2*q1*q8^3*s34^2*s45 + 3*q1*q10*q5*s45^2 + 
       2*q10*q2*q5*s45^2 + 5*q10*q3*q5*s45^2 + 11*q10*q3*q7*s45^2 + 
       2*q10*q5*q7*s45^2 + 5*q3*q5*q7*s45^2 + 2*q1*q3*q8*s45^2 - 
       2*q1*q5*q8*s45^2 - 3*q5*q7*q8*s45^2 - 3*q1*q8^2*s45^2 - 
       7*q5*q7*q8^2*s12*s45^2 + q1*q5*q8^2*s34*s45^2 + q1*q8^3*s34*s45^2 - 
       2*q1*q10*q2*q5*s45^3 + 5*q10*q3*q5*q7*s45^3 - 6*q1*q2*s51 + 
       q10*q3*s51 + 3*q2*q3*s51 - q10*q4*s51 - 2*q3*q4*s51 + 3*q1*q7*s51 + 
       5*q10*q7*s51 - 8*q2*q7*s51 + 4*q3*q7*s51 + 3*q4*q7*s51 - 9*q1*q8*s51 - 
       q10*q8*s51 - 7*q2*q8*s51 - 4*q3*q8*s51 + 2*q7*q8*s51 - 10*q8^2*s51 + 
       2*q2*q8^2*s12*s51 - 6*q7*q8^2*s12*s51 + q2*q7*q8^2*s12^2*s51 + 
       q7*q8^3*s12^2*s51 + 6*q1*q2*q7*s34*s51 + 14*q1*q8^2*s34*s51 + 
       3*q8^3*s34*s51 - 2*q1*q8^3*s34^2*s51 - 2*q1*q2*q3*s45*s51 + 
       q1*q3*q7*s45*s51 + 8*q10*q3*q7*s45*s51 + 2*q10*q2*q8*s45*s51 - 
       2*q1*q3*q8*s45*s51 - 2*q10*q3*q8*s45*s51 + 16*q1*q8^2*s45*s51 + 
       3*q8^3*s45*s51 - 4*q1*q8^3*s34*s45*s51 + 2*q1*q3*q8^2*s45^2*s51 - 
       2*q1*q8^3*s45^2*s51 + 3*q1*q2*q3*s51^2 - 6*q1*q2*q7*s51^2 - 
       2*q1*q3*q7*s51^2 + 2*q10*q3*q7*s51^2 + 4*q2*q3*q7*s51^2 + 
       q10*q4*q7*s51^2 + q1*q3*q8*s51^2 - q10*q3*q8*s51^2 - 
       8*q2*q7*q8*s51^2 - 4*q1*q8^2*s51^2 + 6*q2*q7*q8^2*s12*s51^2 - 
       q2*q7*q8^3*s12^2*s51^2 + q1*q8^3*s34*s51^2 - 4*q1*q3*q8^2*s45*s51^2 + 
       2*q1*q8^3*s45*s51^2 + q1*q3*q8^3*s45^2*s51^2 + 3*q1*q2*q3*q7*s51^3]*
     (2*F[1, 1, 2]^2 - 4*F[1, 1, 2]*F[1, 1, 3] + 2*F[1, 1, 3]^2 + 
      4*F[2, 1, 4] + 4*F[2, 1, 5] + (2*tci[1, 1]^2)/3 + 
      4*F[1, 1, 2]*tci[1, 2] - 4*F[1, 2, 7]*tci[1, 2]))/2 + 
   (r[-5*q1 + q10 + 3*q3 + 2*q5 - q6 - q7 - 7*q8 - 5*q9 + q2*q3*s12 + 
       3*q3*q7*s12 + q3*q8*s12 - 3*q7*q8*s12 + q2*q3*q7*s12^2 - 
       q2*q7*q8*s12^2 - 3*q1^2*s23 - 5*q1*q10*s23 + q1*q3*s23 + 
       3*q10*q3*s23 - 5*q1*q5*s23 + 9*q3*q5*s23 + 6*q3*q6*s23 - 6*q5*q6*s23 - 
       3*q1*q9*s23 + q3*q9*s23 - 2*q1^2*q10*s23^2 - q1^2*q5*s23^2 - 
       2*q1*q10*q5*s23^2 + 2*q10*q3*q5*s23^2 - 3*q3*q5*q6*s23^2 - 
       q1*q10*q9*s23^2 + q10*q3*q9*s23^2 - q1^2*s34 + 6*q1*q2*s34 + 
       q1*q5*s34 - 7*q2*q6*s34 - 3*q5*q6*s34 + 2*q10*q7*s34 + 4*q1*q8*s34 - 
       2*q2*q9*s34 + q1^3*s23*s34 + q1^2*q5*s23*s34 + 6*q1^2*s45 + 
       q1*q10*s45 + 4*q1*q2*s45 + 9*q10*q3*s45 - q2*q3*s45 + 7*q1*q5*s45 + 
       5*q10*q5*s45 + 2*q3*q5*s45 + 6*q5*q6*s45 + 6*q10*q7*s45 + 
       10*q3*q7*s45 + 2*q5*q7*s45 - q1*q8*s45 + q2*q8*s45 - 6*q7*q8*s45 + 
       2*q1*q9*s45 + 6*q2*q9*s45 + q3*q9*s45 - q5*q9*s45 + 
       6*q1^2*q10*s23*s45 + 2*q1^2*q5*s23*s45 + 2*q1*q10*q5*s23*s45 + 
       2*q10*q3*q5*s23*s45 + 3*q3*q5*q6*s23*s45 - q1^2*q10*q5*s23^2*s45 - 
       2*q1^3*s34*s45 + q1^2*q2*s34*s45 - 2*q1^2*q5*s34*s45 - 
       q1*q2*q5*s34*s45 + 3*q2*q5*q6*s34*s45 + 2*q10*q5*q7*s34*s45 - 
       2*q2*q5*q9*s34*s45 - 4*q1^2*q10*s45^2 - 3*q1^2*q2*s45^2 + 
       2*q1*q2*q3*s45^2 - q1^2*q5*s45^2 - 2*q1*q2*q5*s45^2 + 
       2*q10*q3*q5*s45^2 + 11*q10*q3*q7*s45^2 + 4*q10*q5*q7*s45^2 + 
       2*q3*q5*q7*s45^2 + q1*q3*q8*s45^2 - q2*q3*q9*s45^2 + 
       2*q2*q5*q9*s45^2 + 2*q1^2*q10*q5*s23*s45^2 + q1^3*q2*s34*s45^2 + 
       q1^2*q2*q5*s34*s45^2 - q1^2*q10*q5*s45^3 + 2*q10*q3*q5*q7*s45^3 - 
       2*q1^2*s51 + 4*q1*q10*s51 - 10*q1*q2*s51 + q1*q3*s51 + 2*q10*q3*s51 + 
       6*q2*q3*s51 - 3*q3*q6*s51 + 2*q10*q7*s51 + q2*q7*s51 - 2*q3*q7*s51 + 
       7*q6*q7*s51 - 6*q1*q8*s51 - 2*q2*q8*s51 + 3*q3*q8*s51 - 2*q1*q9*s51 + 
       4*q2*q9*s51 + 5*q3*q9*s51 + q2*q3*q7*s12*s51 - 2*q1^2*q10*s23*s51 + 
       q1^2*q9*s23*s51 + 2*q10*q3*q9*s23*s51 + 2*q1^2*q10*q9*s23^2*s51 + 
       q1^3*s34*s51 - q1^2*q2*s34*s51 + 6*q1*q2*q7*s34*s51 - 
       7*q2*q6*q7*s34*s51 + 2*q1^3*s45*s51 - q1^2*q10*s45*s51 + 
       4*q1^2*q2*s45*s51 - 3*q1^2*q3*s45*s51 - 5*q1*q2*q3*s45*s51 + 
       7*q1*q10*q6*s45*s51 + 3*q1*q3*q6*s45*s51 + 3*q1*q3*q7*s45*s51 + 
       11*q10*q3*q7*s45*s51 + 7*q10*q6*q7*s45*s51 - 4*q2*q3*q9*s45*s51 - 
       q1^3*q2*s34*s45*s51 - 2*q1^3*q2*s45^2*s51 + 2*q1^2*q2*q3*s45^2*s51 - 
       4*q1^2*q2*s51^2 + 12*q1*q2*q3*s51^2 + 2*q1^2*q7*s51^2 - 
       10*q1*q2*q7*s51^2 - 11*q1*q3*q7*s51^2 + 2*q10*q3*q7*s51^2 + 
       8*q2*q3*q7*s51^2 + 7*q10*q6*q7*s51^2 + 3*q1*q3*q8*s51^2 - 
       3*q2*q7*q8*s51^2 - 3*q2*q3*q9*s51^2 + 2*q1^2*q10*q9*s23*s51^2 + 
       q1^3*q2*s34*s51^2 - q1^2*q2*q7*s34*s51^2 + 2*q1^3*q2*s45*s51^2 - 
       5*q1^2*q2*q3*s45*s51^2 + 3*q1^2*q3*q7*s45*s51^2 + 
       q1^3*q2*q3*s45^2*s51^2 - 2*q1^3*q2*s51^3 + 5*q1^2*q2*q3*s51^3 + 
       2*q1^3*q7*s51^3 - 4*q1^2*q2*q7*s51^3 - 5*q1^2*q3*q7*s51^3 + 
       12*q1*q2*q3*q7*s51^3 + q1^3*q2*q7*s34*s51^3 - q1^3*q2*q3*s45*s51^3 + 
       q1^3*q3*q7*s45*s51^3 + q1^3*q2*q3*s51^4 - 2*q1^3*q2*q7*s51^4 - 
       q1^3*q3*q7*s51^4 + 5*q1^2*q2*q3*q7*s51^4 + q1^3*q2*q3*q7*s51^5]*
     (4*F[1, 1, 3]^2 - 4*F[1, 1, 3]*F[1, 1, 5] - 4*F[1, 1, 3]*F[1, 1, 10] + 
      4*F[1, 1, 5]*F[1, 1, 10] + 4*F[2, 1, 5] + 4*F[2, 1, 13] + 
      (10*tci[1, 1]^2)/3 + 4*F[1, 1, 5]*tci[1, 2] + 4*F[1, 1, 10]*tci[1, 2] - 
      4*F[1, 2, 2]*tci[1, 2] - 4*F[1, 2, 7]*tci[1, 2]))/2 + 
   (r[q1 - 2*q10 - 7*q2 - 13*q3 + 6*q4 + 3*q5 - 21*q9 - 3*q3*q4*s12 + 
       4*q2*q5*s12 + 6*q3*q5*s12 + 2*q4*q5*s12 + q4*q7*s12 - q5*q7*s12 - 
       q3*q4*q5*s12^2 + q3*q5*q7*s12^2 + 6*q1*q10*s23 - 6*q10*q3*s23 + 
       q10*q4*s23 + 2*q3*q4*s23 - 4*q1*q5*s23 + 7*q10*q5*s23 + 9*q3*q5*s23 - 
       3*q4*q5*s23 - 4*q1*q9*s23 - 8*q10*q9*s23 - 12*q3*q9*s23 - 3*q9^2*s23 - 
       q1*q10*q5*s23^2 + 3*q10*q3*q5*s23^2 - q3*q4*q5*s23^2 - 
       q1*q10*q9*s23^2 - 2*q10*q3*q9*s23^2 - 3*q10*q2*s34 + 3*q10*q4*s34 - 
       q1*q5*s34 + 8*q10*q5*s34 - 2*q4*q5*s34 + 5*q10*q7*s34 - q4*q7*s34 + 
       q5*q7*s34 - 6*q10*q9*s34 - 9*q2*q9*s34 - 4*q5*q9*s34 - q7*q9*s34 - 
       10*q9^2*s34 + q10*q2*q5*s34^2 + q10*q4*q7*s34^2 + 2*q10*q5*q7*s34^2 + 
       q2*q5*q9*s34^2 - q5*q7*q9*s34^2 - 4*q2*q9^2*s34^2 - 2*q1*q2*s45 + 
       6*q10*q2*s45 - 4*q1*q3*s45 - 3*q10*q3*s45 + 7*q1*q5*s45 + 
       7*q10*q5*s45 - 4*q2*q5*s45 + q3*q5*s45 + 6*q10*q7*s45 + q3*q7*s45 + 
       4*q5*q7*s45 + 3*q1*q9*s45 + 11*q2*q9*s45 + 12*q3*q9*s45 + 
       2*q7*q9*s45 + 6*q9^2*s45 + 2*q3*q5*q7*s12*s45 + 4*q10*q3*q5*s23*s45 + 
       q1*q2*q5*s34*s45 - 2*q10*q2*q5*s34*s45 + 8*q10*q5*q7*s34*s45 - 
       2*q2*q5*q9*s34*s45 - 2*q5*q7*q9*s34*s45 + 16*q2*q9^2*s34*s45 + 
       3*q9^3*s34*s45 - 4*q2*q5*q9^2*s34^2*s45 + 2*q2*q9^3*s34^2*s45 - 
       6*q1*q10*q2*s45^2 + 2*q1*q2*q3*s45^2 + 4*q1*q10*q5*s45^2 - 
       3*q1*q2*q5*s45^2 + 3*q10*q2*q5*s45^2 + 5*q10*q3*q5*s45^2 + 
       2*q10*q3*q7*s45^2 + 11*q10*q5*q7*s45^2 + 5*q3*q5*q7*s45^2 - 
       2*q2*q3*q9*s45^2 + 2*q2*q5*q9*s45^2 - 3*q2*q9^2*s45^2 + 
       2*q2*q5*q9^2*s34*s45^2 - 2*q2*q9^3*s34*s45^2 + 
       q2*q5*q9^3*s34^2*s45^2 - 3*q1*q10*q2*q5*s45^3 + 5*q10*q3*q5*q7*s45^3 + 
       8*q1*q10*s51 + 6*q10*q2*s51 + 4*q10*q3*s51 + 15*q2*q3*s51 - 
       q10*q4*s51 - 2*q3*q4*s51 + q10*q7*s51 - 3*q2*q7*s51 + q3*q7*s51 + 
       3*q4*q7*s51 - 7*q1*q9*s51 + 5*q10*q9*s51 + 22*q2*q9*s51 + 
       28*q3*q9*s51 + 21*q9^2*s51 + 4*q2*q3*q7*s12*s51 - 
       12*q1*q10*q9*s23*s51 + 12*q10*q3*q9*s23*s51 + 2*q1*q9^2*s23*s51 + 
       5*q10*q9^2*s23*s51 + q3*q9^2*s23*s51 + 3*q9^3*s23*s51 + 
       3*q1*q10*q9^2*s23^2*s51 + 14*q2*q9^2*s34*s51 + 3*q9^3*s34*s51 + 
       q2*q9^3*s34^2*s51 - 6*q1*q10*q2*s45*s51 - 6*q1*q2*q3*s45*s51 + 
       2*q1*q3*q7*s45*s51 + q10*q3*q7*s45*s51 - 8*q2*q3*q9*s45*s51 + 
       2*q1*q7*q9*s45*s51 - 21*q2*q9^2*s45*s51 - 2*q3*q9^2*s45*s51 - 
       3*q9^3*s45*s51 - 4*q2*q9^3*s34*s45*s51 + q2*q3*q9^2*s45^2*s51 + 
       q2*q9^3*s45^2*s51 + 2*q1*q2*q3*s51^2 - 2*q1*q3*q7*s51^2 + 
       q10*q3*q7*s51^2 + 3*q2*q3*q7*s51^2 + q10*q4*q7*s51^2 - 
       8*q1*q10*q9*s51^2 - 3*q10*q3*q9*s51^2 - 16*q2*q3*q9*s51^2 - 
       18*q2*q9^2*s51^2 - 16*q3*q9^2*s51^2 - 3*q9^3*s51^2 + 
       6*q1*q10*q9^2*s23*s51^2 - 7*q10*q3*q9^2*s23*s51^2 - 
       q1*q10*q9^3*s23^2*s51^2 - 2*q2*q9^3*s34*s51^2 + 
       9*q2*q3*q9^2*s45*s51^2 + 2*q2*q9^3*s45*s51^2 + 2*q1*q2*q3*q7*s51^3 + 
       8*q2*q3*q9^2*s51^3 + q2*q9^3*s51^3]*(2*F[1, 1, 1]^2 - 2*F[1, 1, 3]^2 - 
      4*F[1, 1, 1]*F[1, 1, 5] + 4*F[1, 1, 3]*F[1, 1, 5] + 4*F[2, 1, 1] - 
      4*F[2, 1, 5] - 4*F[1, 1, 1]*tci[1, 2] + 4*F[1, 2, 7]*tci[1, 2]))/2 + 
   (r[-2*q1 - 3*q10 - 4*q2 - 4*q3 + 9*q5 - q6 - 2*q7 - 3*q8 - 3*q9 - 
       8*q2^2*s12 - 9*q2*q3*s12 + q2*q5*s12 + 6*q3*q5*s12 - q2*q7*s12 + 
       4*q3*q7*s12 + 5*q5*q7*s12 - 4*q2*q8*s12 - q5*q8*s12 + 2*q7*q8*s12 - 
       3*q2*q3*q7*s12^2 + 2*q3*q5*q7*s12^2 - 3*q2*q7*q8*s12^2 + 
       q5*q7*q8*s12^2 + 4*q10*q5*s23 + 3*q3*q5*s23 + 6*q3*q6*s23 - 
       6*q5*q6*s23 - 3*q10*q9*s23 + q5*q9*s23 + q1*q10*q5*s23^2 - 
       3*q3*q5*q6*s23^2 - q1*q10*q9*s23^2 - 10*q10*q2*s34 - q2^2*s34 - 
       2*q1*q5*s34 + 6*q10*q5*s34 + q2*q5*s34 - 7*q2*q6*s34 - 3*q5*q6*s34 + 
       9*q10*q7*s34 + 3*q2*q7*s34 + 2*q5*q7*s34 + 4*q1*q8*s34 + 5*q5*q8*s34 - 
       3*q10*q9*s34 - 6*q2*q9*s34 + 3*q5*q9*s34 - 2*q10*q2^2*s34^2 + 
       q10*q2*q5*s34^2 + 2*q10*q5*q7*s34^2 - 3*q1*q5*q8*s34^2 + 
       3*q2*q5*q9*s34^2 - 4*q1*q10*s45 - 6*q1*q2*s45 + 10*q10*q2*s45 + 
       10*q2^2*s45 + 2*q10*q3*s45 + 8*q2*q3*s45 + 7*q1*q5*s45 + 
       2*q10*q5*s45 + 2*q3*q5*s45 + 6*q5*q6*s45 + 6*q10*q7*s45 + 
       4*q3*q7*s45 + 9*q5*q7*s45 + 6*q1*q8*s45 + 2*q2*q8*s45 - q3*q8*s45 + 
       q5*q8*s45 + q1*q9*s45 - q2*q9*s45 + 2*q3*q5*q7*s12*s45 - 
       2*q5*q7*q8*s12*s45 - q1*q10*q5*s23*s45 + 3*q3*q5*q6*s23*s45 + 
       4*q10*q2^2*s34*s45 + 2*q2^3*s34*s45 + 7*q1*q2*q5*s34*s45 - 
       9*q10*q2*q5*s34*s45 - 3*q2^2*q5*s34*s45 + 3*q2*q5*q6*s34*s45 + 
       11*q10*q5*q7*s34*s45 - 4*q1*q5*q8*s34*s45 + 2*q10*q2^3*s34^2*s45 - 
       2*q10*q2^2*q5*s34^2*s45 - 10*q1*q10*q2*s45^2 + q1*q2^2*s45^2 - 
       4*q10*q2^2*s45^2 - 2*q1*q2*q3*s45^2 + 8*q1*q10*q5*s45^2 - 
       10*q1*q2*q5*s45^2 + 12*q10*q2*q5*s45^2 + 2*q10*q3*q5*s45^2 + 
       4*q10*q3*q7*s45^2 + 11*q10*q5*q7*s45^2 + 2*q3*q5*q7*s45^2 + 
       2*q1*q3*q8*s45^2 - q1*q5*q8*s45^2 + q2*q5*q9*s45^2 - 
       2*q10*q2^3*s34*s45^2 - 3*q1*q2^2*q5*s34*s45^2 + 
       5*q10*q2^2*q5*s34*s45^2 + q10*q2^3*q5*s34^2*s45^2 + 
       4*q1*q10*q2^2*s45^3 - 2*q1*q2^3*s45^3 + 2*q10*q2^3*s45^3 - 
       12*q1*q10*q2*q5*s45^3 + 5*q1*q2^2*q5*s45^3 - 5*q10*q2^2*q5*s45^3 + 
       2*q10*q3*q5*q7*s45^3 + q1*q2^3*q5*s34*s45^3 - q10*q2^3*q5*s34*s45^3 - 
       2*q1*q10*q2^3*s45^4 + 5*q1*q10*q2^2*q5*s45^4 - q1*q2^3*q5*s45^4 + 
       q10*q2^3*q5*s45^4 - q1*q10*q2^3*q5*s45^5 + 3*q1*q10*s51 + 
       6*q10*q2*s51 - 5*q2^2*s51 - q2*q3*s51 - 3*q3*q6*s51 - 5*q10*q7*s51 + 
       7*q2*q7*s51 + 2*q3*q7*s51 + 7*q6*q7*s51 - 2*q1*q8*s51 - 2*q2*q8*s51 - 
       2*q1*q9*s51 + 3*q10*q9*s51 + 4*q2*q9*s51 + q2^3*s12*s51 + 
       3*q2^2*q3*s12*s51 - 4*q2^2*q7*s12*s51 - 6*q2*q3*q7*s12*s51 + 
       q2^2*q8*s12*s51 - 4*q2*q7*q8*s12*s51 + q2^2*q3*q7*s12^2*s51 + 
       2*q2^2*q7*q8*s12^2*s51 - q10*q2^2*s34*s51 + q2^3*s34*s51 + 
       q2^2*q7*s34*s51 - 7*q2*q6*q7*s34*s51 + q10*q2^3*s34^2*s51 - 
       6*q1*q10*q2*s45*s51 + q10*q2^2*s45*s51 - 2*q2^3*s45*s51 - 
       q1*q2*q3*s45*s51 - 3*q2^2*q3*s45*s51 + 7*q1*q10*q6*s45*s51 + 
       3*q1*q3*q6*s45*s51 + 2*q10*q3*q7*s45*s51 + 7*q10*q6*q7*s45*s51 - 
       2*q1*q3*q8*s45*s51 - q10*q2^3*s34*s45*s51 - q1*q10*q2^2*s45^2*s51 + 
       q10*q2^3*s45^2*s51 + q1*q2^2*q3*s45^2*s51 - q1*q10*q2^3*s45^3*s51 + 
       q2^2*q3*s51^2 - 4*q2^2*q7*s51^2 - 3*q2*q3*q7*s51^2 + 
       7*q10*q6*q7*s51^2 - 3*q1*q10*q9*s51^2 + 2*q2^2*q3*q7*s12*s51^2 + 
       2*q2^2*q7*q8*s12*s51^2 + q2^2*q3*q7*s51^3]*(-2*F[1, 1, 3]^2 + 
      2*F[1, 1, 5]^2 + 4*F[1, 1, 3]*F[1, 1, 7] - 4*F[1, 1, 5]*F[1, 1, 7] - 
      4*F[2, 1, 5] + 4*F[2, 1, 7] - (2*tci[1, 1]^2)/3 - 
      4*F[1, 1, 7]*tci[1, 2] + 4*F[1, 2, 7]*tci[1, 2]))/2 + 
   (r[-7*q1 + 2*q10 - 2*q2 - 2*q3 - 6*q4 + 6*q5 + 3*q6 - 6*q7 - 4*q8 + 
       3*q3*q4*s12 + 2*q3*q5*s12 - 6*q4*q5*s12 - 4*q2*q7*s12 + 10*q3*q7*s12 - 
       3*q4*q7*s12 - 8*q5*q7*s12 + 4*q7^2*s12 - 3*q7*q8*s12 + 
       3*q3*q4*q5*s12^2 + 8*q3*q5*q7*s12^2 - 2*q7^2*q8*s12^2 - q10*q3*s23 - 
       q10*q4*s23 - 2*q3*q4*s23 + 4*q10*q5*s23 + 6*q3*q5*s23 + 3*q4*q5*s23 + 
       10*q3*q6*s23 - 14*q5*q6*s23 + q10*q3*q5*s23^2 + q3*q4*q5*s23^2 - 
       7*q3*q5*q6*s23^2 - q1*q2*s34 - q10*q2*s34 - 3*q10*q4*s34 + 
       6*q10*q5*s34 + 2*q2*q5*s34 + 6*q4*q5*s34 - 7*q2*q6*s34 - 7*q5*q6*s34 + 
       5*q10*q7*s34 + 3*q4*q7*s34 + q5*q7*s34 + 2*q7^2*s34 + 3*q1*q8*s34 + 
       2*q10*q2*q5*s34^2 - 3*q10*q4*q7*s34^2 + q10*q5*q7*s34^2 + 
       2*q10*q7^2*s34^2 - 7*q1*q10*s45 + 2*q1*q2*s45 + 2*q10*q2*s45 + 
       7*q10*q3*s45 + 2*q1*q5*s45 + 8*q3*q5*s45 + 14*q5*q6*s45 + 
       20*q10*q7*s45 + 12*q3*q7*s45 + 10*q5*q7*s45 + 15*q7^2*s45 + 
       2*q1*q8*s45 + 6*q3*q5*q7*s12*s45 + 13*q3*q7^2*s12*s45 + 
       2*q5*q7^2*s12*s45 + 2*q7^3*s12*s45 + q7^2*q8*s12*s45 + 
       6*q3*q5*q7^2*s12^2*s45 - q10*q3*q5*s23*s45 + 7*q3*q5*q6*s23*s45 - 
       7*q10*q2*q5*s34*s45 + 7*q2*q5*q6*s34*s45 + 11*q10*q5*q7*s34*s45 + 
       17*q10*q7^2*s34*s45 + 2*q5*q7^2*s34*s45 + 2*q7^3*s34*s45 + 
       2*q10*q5*q7^2*s34^2*s45 + 2*q10*q7^3*s34^2*s45 + 2*q1*q10*q5*s45^2 - 
       2*q1*q2*q5*s45^2 + 2*q10*q2*q5*s45^2 + 8*q10*q3*q5*s45^2 + 
       19*q10*q3*q7*s45^2 + 22*q10*q5*q7*s45^2 + 12*q3*q5*q7*s45^2 + 
       27*q10*q7^2*s45^2 + 12*q3*q7^2*s45^2 + 7*q5*q7^2*s45^2 + 
       5*q7^3*s45^2 + 5*q3*q5*q7^2*s12*s45^2 + 3*q3*q7^3*s12*s45^2 + 
       q5*q7^3*s12*s45^2 + q3*q5*q7^3*s12^2*s45^2 + 9*q10*q5*q7^2*s34*s45^2 + 
       7*q10*q7^3*s34*s45^2 + q5*q7^3*s34*s45^2 + q10*q5*q7^3*s34^2*s45^2 - 
       2*q1*q10*q2*q5*s45^3 + 12*q10*q3*q5*q7*s45^3 + 12*q10*q3*q7^2*s45^3 + 
       12*q10*q5*q7^2*s45^3 + 5*q3*q5*q7^2*s45^3 + 8*q10*q7^3*s45^3 + 
       3*q3*q7^3*s45^3 + 2*q5*q7^3*s45^3 + q3*q5*q7^3*s12*s45^3 + 
       3*q10*q5*q7^3*s34*s45^3 + 5*q10*q3*q5*q7^2*s45^4 + 
       3*q10*q3*q7^3*s45^4 + 3*q10*q5*q7^3*s45^4 + q3*q5*q7^3*s45^4 + 
       q10*q3*q5*q7^3*s45^5 - q1*q2*s51 + 3*q10*q2*s51 + q10*q3*s51 + 
       q10*q4*s51 + 2*q3*q4*s51 - 3*q3*q6*s51 - 4*q1*q7*s51 - 2*q2*q7*s51 + 
       2*q3*q7*s51 - 3*q4*q7*s51 + 3*q6*q7*s51 + 5*q7^2*s51 - 5*q1*q8*s51 + 
       2*q2*q8*s51 + 2*q3*q8*s51 - q7*q8*s51 - 2*q2*q7^2*s12*s51 - 
       2*q7^2*q8*s12*s51 + 2*q2*q7^2*q8*s12^2*s51 - 2*q1*q2*q7*s34*s51 - 
       7*q2*q6*q7*s34*s51 + 8*q10*q7^2*s34*s51 + q7^3*s34*s51 + 
       q10*q7^3*s34^2*s51 + 3*q1*q10*q6*s45*s51 + 3*q1*q3*q6*s45*s51 - 
       q1*q3*q7*s45*s51 + 9*q10*q3*q7*s45*s51 + 3*q10*q6*q7*s45*s51 + 
       17*q10*q7^2*s45*s51 + 8*q3*q7^2*s45*s51 + 4*q7^3*s45*s51 + 
       2*q10*q2*q8*s45*s51 - 2*q1*q3*q8*s45*s51 + 2*q10*q3*q8*s45*s51 + 
       5*q10*q7^3*s34*s45*s51 + 9*q10*q3*q7^2*s45^2*s51 + 
       7*q10*q7^3*s45^2*s51 + 3*q3*q7^3*s45^2*s51 + 3*q10*q3*q7^3*s45^3*s51 - 
       2*q1*q3*q7*s51^2 + 2*q10*q3*q7*s51^2 - q10*q4*q7*s51^2 + 
       3*q10*q6*q7*s51^2 - 2*q1*q7^2*s51^2 + 2*q10*q7^2*s51^2 - 
       q2*q7^2*s51^2 + 3*q10*q2*q8*s51^2 + 2*q1*q3*q8*s51^2 - 
       q10*q3*q8*s51^2 - q2*q7*q8*s51^2 + 2*q2*q7^2*q8*s12*s51^2 - 
       q1*q2*q7^2*s34*s51^2 + q10*q7^3*s34*s51^2 - q1*q3*q7^2*s45*s51^2 + 
       2*q10*q3*q7^2*s45*s51^2 + 2*q10*q7^3*s45*s51^2 + 
       q10*q3*q7^3*s45^2*s51^2 + q1*q2*q7^2*s51^3]*
     (-2*F[1, 1, 1]^2 + 4*F[1, 1, 1]*F[1, 1, 7] - 2*F[1, 1, 7]^2 - 
      4*F[2, 1, 9] - 4*F[2, 1, 10] - (2*tci[1, 1]^2)/3 + 
      4*F[1, 1, 1]*tci[1, 2] - 4*F[1, 2, 8]*tci[1, 2]))/2 + 
   (r[-2*q10 - 4*q2 + 3*q3 + 6*q4 - 10*q5 + 6*q7 - 3*q9 - 3*q3*q4*s12 + 
       3*q3*q5*s12 + 6*q4*q5*s12 + q5^2*s12 - 6*q3*q7*s12 + 3*q4*q7*s12 + 
       3*q5*q7*s12 - 3*q3*q4*q5*s12^2 - 3*q3*q5*q7*s12^2 + q10*q3*s23 + 
       q10*q4*s23 + 2*q3*q4*s23 + 2*q1*q5*s23 - 3*q10*q5*s23 - 2*q3*q5*s23 - 
       3*q4*q5*s23 - 3*q10*q9*s23 + 3*q5*q9*s23 + q1*q10*q5*s23^2 - 
       q10*q3*q5*s23^2 - q3*q4*q5*s23^2 - q1*q5^2*s23^2 - 3*q1*q10*q9*s23^2 + 
       4*q1*q2*s34 + 3*q10*q2*s34 + 3*q10*q4*s34 + 6*q1*q5*s34 - 
       2*q10*q5*s34 - 6*q4*q5*s34 - 3*q4*q7*s34 + 2*q5*q7*s34 - q10*q9*s34 - 
       2*q2*q9*s34 + 3*q5*q9*s34 - q10*q2*q5*s34^2 + 3*q10*q4*q7*s34^2 + 
       2*q10*q5*q7*s34^2 + q2*q5*q9*s34^2 - 2*q1*q10*s45 + 6*q1*q2*s45 - 
       3*q10*q2*s45 - 3*q10*q3*s45 - 2*q1*q5*s45 + 2*q10*q5*s45 - 
       3*q3*q5*s45 + q5^2*s45 - 7*q10*q7*s45 + 4*q3*q7*s45 + 3*q1*q9*s45 + 
       3*q2*q9*s45 + 3*q3*q5*q7*s12*s45 + q5^2*q7*s12*s45 + 
       2*q1*q10*q5*s23*s45 - 2*q10*q3*q5*s23*s45 + 2*q1*q5^2*s23*s45 - 
       q10*q5^2*s23*s45 - q1*q10*q5^2*s23^2*s45 - 6*q1*q2*q5*s34*s45 + 
       2*q10*q2*q5*s34*s45 + q10*q5^2*s34*s45 + 2*q10*q5*q7*s34*s45 + 
       q5^2*q7*s34*s45 + q10*q5^2*q7*s34^2*s45 + 3*q1*q10*q2*s45^2 - 
       6*q1*q10*q5*s45^2 - 3*q10*q2*q5*s45^2 - 3*q10*q3*q5*s45^2 - 
       q1*q5^2*s45^2 + 2*q10*q5^2*s45^2 - 6*q10*q3*q7*s45^2 - 
       3*q10*q5*q7*s45^2 - 3*q3*q5*q7*s45^2 + q5^2*q7*s45^2 + 
       3*q2*q5*q9*s45^2 + 2*q1*q10*q5^2*s23*s45^2 + 2*q10*q5^2*q7*s34*s45^2 + 
       3*q1*q10*q2*q5*s45^3 - q1*q10*q5^2*s45^3 - 3*q10*q3*q5*q7*s45^3 + 
       q10*q5^2*q7*s45^3 - q1*q10*s51 - 4*q1*q2*s51 - q10*q2*s51 - 
       q10*q3*s51 - q10*q4*s51 - 2*q3*q4*s51 + 8*q1*q7*s51 - 4*q10*q7*s51 - 
       4*q2*q7*s51 - 4*q3*q7*s51 + 3*q4*q7*s51 + q10*q9*s51 + 2*q2*q9*s51 + 
       4*q1*q2*q7*s34*s51 + q1*q10*q2*s45*s51 + 4*q1*q3*q7*s45*s51 - 
       4*q10*q3*q7*s45*s51 - 4*q1*q2*q7*s51^2 - q10*q3*q7*s51^2 + 
       q10*q4*q7*s51^2 - q1*q10*q9*s51^2]*(2*F[1, 1, 6]^2 - 2*F[1, 1, 7]^2 - 
      4*F[1, 1, 6]*F[1, 1, 8] + 4*F[1, 1, 7]*F[1, 1, 8] + 4*F[2, 1, 8] - 
      4*F[2, 1, 10] + 4*F[1, 1, 6]*tci[1, 2] - 4*F[1, 2, 8]*tci[1, 2]))/2 + 
   (r[6*q1 - 2*q10 + q2 - 12*q3 + 6*q4 + 4*q5 - 2*q7 + 7*q8 - q2*q3*s12 - 
       3*q3*q4*s12 - 3*q3*q5*s12 + 2*q4*q5*s12 - 4*q3*q7*s12 + q4*q7*s12 + 
       q5*q7*s12 + 5*q2*q8*s12 + 6*q3*q8*s12 + 3*q5*q8*s12 - 2*q7*q8*s12 + 
       3*q8^2*s12 - q3*q4*q5*s12^2 - q2*q3*q7*s12^2 - 2*q3*q5*q7*s12^2 - 
       q2*q7*q8*s12^2 + q5*q7*q8*s12^2 + 4*q7*q8^2*s12^2 - q8^3*s12^2 + 
       q10*q3*s23 + q10*q4*s23 + 2*q3*q4*s23 - 4*q10*q5*s23 + q3*q5*s23 - 
       3*q4*q5*s23 - q10*q3*q5*s23^2 - q3*q4*q5*s23^2 - q1*q2*s34 + 
       4*q10*q2*s34 + 3*q10*q4*s34 - 4*q10*q5*s34 - 2*q4*q5*s34 - 
       4*q10*q7*s34 - 2*q2*q7*s34 - q4*q7*s34 - q5*q7*s34 - 7*q1*q8*s34 - 
       2*q5*q8*s34 - 2*q8^2*s34 + 3*q8^3*s12*s34 + q10*q4*q7*s34^2 - 
       q10*q5*q7*s34^2 + 3*q1*q8^2*s34^2 - 3*q8^3*s34^2 + q1*q8^3*s34^3 + 
       8*q1*q10*s45 - 2*q1*q2*s45 + 13*q10*q2*s45 - 9*q10*q3*s45 + 
       3*q2*q3*s45 - 2*q1*q5*s45 + 2*q10*q5*s45 + q2*q5*s45 - 2*q3*q5*s45 - 
       14*q10*q7*s45 - 12*q3*q7*s45 - 3*q5*q7*s45 - 4*q1*q8*s45 + 
       7*q2*q8*s45 + 4*q3*q8*s45 - 2*q5*q8*s45 - q7*q8*s45 - 4*q8^2*s45 - 
       4*q3*q5*q7*s12*s45 + 2*q5*q7*q8*s12*s45 - q7*q8^3*s12^2*s45 + 
       q10*q3*q5*s23*s45 + 4*q10*q2*q5*s34*s45 - 4*q10*q5*q7*s34*s45 + 
       2*q1*q5*q8*s34*s45 + 7*q1*q8^2*s34*s45 - 3*q8^3*s34*s45 + 
       2*q1*q8^3*s34^2*s45 - 4*q1*q10*q2*s45^2 - 3*q1*q2*q3*s45^2 - 
       2*q1*q10*q5*s45^2 + q10*q2*q5*s45^2 - 2*q10*q3*q5*s45^2 - 
       12*q10*q3*q7*s45^2 - 8*q10*q5*q7*s45^2 - 5*q3*q5*q7*s45^2 + 
       10*q10*q2*q8*s45^2 + 3*q1*q3*q8*s45^2 + 10*q10*q3*q8*s45^2 + 
       2*q1*q5*q8*s45^2 + 4*q1*q8^2*s45^2 + q1*q8^3*s34*s45^2 + 
       2*q1*q10*q2*q5*s45^3 - 5*q10*q3*q5*q7*s45^3 + 4*q1*q2*s51 + 
       12*q10*q2*s51 - q10*q3*s51 - q10*q4*s51 - 2*q3*q4*s51 - 7*q10*q7*s51 - 
       q3*q7*s51 + 3*q4*q7*s51 + 6*q1*q8*s51 - 3*q10*q8*s51 + 8*q2*q8*s51 + 
       3*q3*q8*s51 + q7*q8*s51 - 3*q8^2*s51 - 4*q2*q3*q7*s12*s51 + 
       6*q2*q7*q8*s12*s51 + 4*q2*q8^2*s12*s51 - 4*q2*q7*q8^2*s12^2*s51 + 
       q7*q8^3*s12^2*s51 - q1*q2*q7*s34*s51 - 4*q1*q8^2*s34*s51 + 
       3*q8^3*s34*s51 - 2*q1*q8^3*s34^2*s51 - 4*q1*q10*q2*s45*s51 - 
       3*q1*q2*q3*s45*s51 - q1*q3*q7*s45*s51 - 10*q10*q3*q7*s45*s51 + 
       24*q10*q2*q8*s45*s51 + 2*q1*q3*q8*s45*s51 - 2*q10*q3*q8*s45*s51 - 
       8*q1*q8^2*s45*s51 + 7*q2*q8^2*s45*s51 + 5*q3*q8^2*s45*s51 + 
       3*q8^3*s45*s51 - 4*q1*q8^3*s34*s45*s51 + 7*q10*q2*q8^2*s45^2*s51 - 
       4*q1*q3*q8^2*s45^2*s51 + 7*q10*q3*q8^2*s45^2*s51 - 
       2*q1*q8^3*s45^2*s51 - 3*q1*q2*q3*s51^2 + 4*q1*q2*q7*s51^2 + 
       4*q1*q3*q7*s51^2 - 3*q10*q3*q7*s51^2 - 6*q2*q3*q7*s51^2 + 
       q10*q4*q7*s51^2 + 16*q10*q2*q8*s51^2 - q1*q3*q8*s51^2 + 
       2*q10*q3*q8*s51^2 - q2*q7*q8*s51^2 + q1*q8^2*s51^2 - 
       8*q10*q8^2*s51^2 + 8*q2*q8^2*s51^2 - q2*q7*q8^3*s12^2*s51^2 + 
       q1*q8^3*s34*s51^2 + 15*q10*q2*q8^2*s45*s51^2 + q1*q3*q8^2*s45*s51^2 + 
       2*q1*q8^3*s45*s51^2 + q1*q3*q8^3*s45^2*s51^2 - 3*q1*q2*q3*q7*s51^3 + 
       8*q10*q2*q8^2*s51^3]*(-2*F[1, 1, 1]^2 + 2*F[1, 1, 8]^2 + 
      4*F[1, 1, 1]*F[1, 1, 9] - 4*F[1, 1, 8]*F[1, 1, 9] - 4*F[2, 1, 9] + 
      4*F[2, 1, 12] + 4*F[1, 1, 1]*tci[1, 2] - 4*F[1, 2, 9]*tci[1, 2]))/2 + 
   (r[-4*q1 + q10 + 18*q2 - 12*q3 + 15*q5 + 11*q6 - 19*q7 - 5*q8 + 4*q9 + 
       4*q2^2*s12 + 6*q2*q3*s12 + 4*q2*q5*s12 - 9*q3*q5*s12 + 7*q2*q7*s12 - 
       q3*q7*s12 - 6*q5*q7*s12 + 3*q3*q8*s12 - 3*q7*q8*s12 - 
       2*q3*q5*q7*s12^2 - 3*q2*q7*q8*s12^2 + 2*q1*q10*s23 + 5*q3*q5*s23 + 
       14*q3*q6*s23 - 14*q5*q6*s23 - 7*q3*q5*q6*s23^2 - 5*q1*q2*s34 + 
       4*q10*q2*s34 + 5*q2^2*s34 + 7*q2*q5*s34 - 3*q2*q6*s34 - 7*q5*q6*s34 - 
       6*q10*q7*s34 - 5*q2*q7*s34 - 3*q5*q7*s34 + 2*q1*q8*s34 + q2*q9*s34 + 
       3*q7*q9*s34 + q10*q2^2*s34^2 + 2*q10*q2*q5*s34^2 - 2*q10*q5*q7*s34^2 + 
       2*q2^2*q9*s34^2 + q2*q5*q9*s34^2 - q5*q7*q9*s34^2 - 6*q1*q10*s45 - 
       5*q1*q2*s45 - 10*q2^2*s45 - 3*q2*q3*s45 - 5*q10*q5*s45 - 4*q2*q5*s45 - 
       2*q3*q5*s45 + 14*q5*q6*s45 - 11*q10*q7*s45 - 13*q3*q7*s45 - 
       2*q5*q7*s45 + 3*q1*q8*s45 + 3*q2*q8*s45 - 2*q7*q8*s45 - 4*q2*q9*s45 + 
       2*q7*q9*s45 - 7*q3*q5*q7*s12*s45 - 2*q10*q3*q5*s23*s45 + 
       7*q3*q5*q6*s23*s45 + 2*q1*q2^2*s34*s45 + q10*q2^2*s34*s45 + 
       q2^3*s34*s45 + 2*q10*q2*q5*s34*s45 + 2*q2^2*q5*s34*s45 + 
       7*q2*q5*q6*s34*s45 - 6*q10*q5*q7*s34*s45 - 7*q2^2*q9*s34*s45 + 
       2*q5*q7*q9*s34*s45 + q10*q2^2*q5*s34^2*s45 + 2*q2^2*q5*q9*s34^2*s45 + 
       5*q1*q2^2*s45^2 - q10*q2^2*s45^2 - 3*q1*q2*q3*s45^2 - 
       2*q10*q3*q5*s45^2 - 2*q10*q3*q7*s45^2 - 6*q10*q5*q7*s45^2 - 
       2*q3*q5*q7*s45^2 + 3*q1*q3*q8*s45^2 + 2*q2^2*q9*s45^2 - 
       q1*q2^3*s34*s45^2 - 2*q2^2*q5*q9*s34*s45^2 + q1*q10*q2^2*s45^3 - 
       2*q10*q3*q5*q7*s45^3 + 2*q1*q10*s51 + 7*q1*q2*s51 + q10*q2*s51 - 
       q2^2*s51 - q2*q3*s51 - 7*q3*q6*s51 - 10*q1*q7*s51 - 3*q10*q7*s51 + 
       17*q2*q7*s51 + 3*q3*q7*s51 + 3*q6*q7*s51 - 2*q1*q8*s51 + 3*q3*q8*s51 - 
       q10*q9*s51 - 4*q2*q9*s51 + 3*q7*q9*s51 + 2*q2^3*s12*s51 - 
       4*q2^2*q3*s12*s51 - 3*q2^2*q7*s12*s51 - 2*q2*q3*q7*s12*s51 - 
       2*q1*q10*q9*s23*s51 - q1*q2^2*s34*s51 + q10*q2^2*s34*s51 - 
       q2^3*s34*s51 - 4*q1*q2*q7*s34*s51 + 3*q2^2*q7*s34*s51 - 
       3*q2*q6*q7*s34*s51 - 5*q2^2*q9*s34*s51 - q1*q10*q2*s45*s51 - 
       4*q1*q2^2*s45*s51 - q10*q2^2*s45*s51 - 4*q2^3*s45*s51 - 
       q1*q2*q3*s45*s51 + 8*q2^2*q3*s45*s51 + 3*q1*q10*q6*s45*s51 + 
       7*q1*q3*q6*s45*s51 - 6*q1*q3*q7*s45*s51 + 3*q10*q6*q7*s45*s51 + 
       5*q2^2*q9*s45*s51 + 2*q1*q7*q9*s45*s51 + q1*q2^3*s34*s45*s51 + 
       q1*q10*q2^2*s45^2*s51 + 2*q1*q2^3*s45^2*s51 - 4*q1*q2^2*q3*s45^2*s51 + 
       2*q1*q2^2*s51^2 + 4*q2^3*s51^2 - 3*q1*q2*q3*s51^2 - 3*q2^2*q3*s51^2 + 
       5*q1*q2*q7*s51^2 - 3*q2^2*q7*s51^2 + 2*q1*q3*q7*s51^2 - 
       4*q2*q3*q7*s51^2 + 3*q10*q6*q7*s51^2 + q1*q3*q8*s51^2 - 
       q2*q7*q8*s51^2 - 2*q1*q10*q9*s51^2 + 3*q2^2*q9*s51^2 + 
       3*q1*q7*q9*s51^2 - 3*q2^3*q3*s12*s51^2 + 2*q2^3*q7*s12*s51^2 - 
       q2^3*q3*q7*s12^2*s51^2 - q1*q2^3*s34*s51^2 - q2^3*q7*s34*s51^2 - 
       2*q1*q2^3*s45*s51^2 + 2*q1*q2^2*q3*s45*s51^2 + 3*q2^3*q3*s45*s51^2 - 
       q1*q2^3*q3*s45^2*s51^2 + 2*q1*q2^3*s51^3 - q1*q2^2*q3*s51^3 - 
       3*q2^3*q3*s51^3 + 4*q2^3*q7*s51^3 - 2*q1*q2*q3*q7*s51^3 - 
       3*q2^3*q3*q7*s12*s51^3 - q1*q2^3*q7*s34*s51^3 + q1*q2^3*q3*s45*s51^3 - 
       q1*q2^3*q3*s51^4 + 2*q1*q2^3*q7*s51^4 - 3*q2^3*q3*q7*s51^4 - 
       q1*q2^3*q3*q7*s51^5]*(2*F[1, 1, 8]^2 - 2*F[1, 1, 9]^2 - 
      4*F[1, 1, 8]*F[1, 1, 10] + 4*F[1, 1, 9]*F[1, 1, 10] + 4*F[2, 1, 12] - 
      4*F[2, 1, 15] + (2*tci[1, 1]^2)/3 + 4*F[1, 1, 10]*tci[1, 2] - 
      4*F[1, 2, 9]*tci[1, 2]))/2 + 
   (r[-2*q10 - 2*q2 + 4*q3 + 6*q4 - 12*q5 + 6*q7 + 8*q9 - 3*q3*q4*s12 + 
       q3*q5*s12 + 2*q4*q5*s12 - 4*q3*q7*s12 + q4*q7*s12 + q5*q7*s12 - 
       q3*q4*q5*s12^2 - q3*q5*q7*s12^2 - 6*q1*q10*s23 + 3*q10*q3*s23 + 
       q10*q4*s23 + 2*q3*q4*s23 + 3*q1*q5*s23 - 8*q10*q5*s23 - 3*q3*q5*s23 - 
       3*q4*q5*s23 + q1*q9*s23 + 4*q10*q9*s23 + q3*q9*s23 + 6*q5*q9*s23 + 
       7*q9^2*s23 - q1*q10*q5*s23^2 - 2*q10*q3*q5*s23^2 - q3*q4*q5*s23^2 + 
       2*q1*q10*q9*s23^2 + q10*q3*q9*s23^2 + 4*q1*q2*s34 + 4*q10*q2*s34 + 
       3*q10*q4*s34 + 6*q1*q5*s34 - 7*q10*q5*s34 - 2*q4*q5*s34 - 
       7*q10*q7*s34 - q4*q7*s34 - q5*q7*s34 + 6*q2*q9*s34 + 3*q5*q9*s34 + 
       5*q7*q9*s34 + 5*q9^2*s34 + q10*q2*q5*s34^2 + q10*q4*q7*s34^2 - 
       3*q10*q5*q7*s34^2 - q2*q5*q9*s34^2 + 2*q5*q7*q9*s34^2 + 
       q2*q9^2*s34^2 - q1*q10*s45 + 6*q1*q2*s45 - 4*q10*q2*s45 + q1*q3*s45 - 
       3*q10*q3*s45 - 3*q1*q5*s45 - 6*q10*q5*s45 - 2*q3*q5*s45 - 
       14*q10*q7*s45 - 9*q5*q7*s45 - 4*q2*q9*s45 - 2*q3*q9*s45 + 
       4*q5*q9*s45 + 9*q7*q9*s45 + 3*q9^2*s45 + q3*q5*q7*s12*s45 + 
       4*q1*q10*q5*s23*s45 - 4*q10*q3*q5*s23*s45 - 6*q1*q2*q5*s34*s45 + 
       2*q10*q2*q5*s34*s45 - 10*q10*q5*q7*s34*s45 + 2*q2*q5*q9*s34*s45 - 
       2*q5*q7*q9*s34*s45 - 8*q2*q9^2*s34*s45 + 5*q5*q9^2*s34*s45 + 
       15*q7*q9^2*s34*s45 + 3*q9^3*s34*s45 + q2*q5*q9^2*s34^2*s45 + 
       2*q2*q9^3*s34^2*s45 + 4*q1*q10*q2*s45^2 - 2*q1*q2*q3*s45^2 - 
       6*q1*q10*q5*s45^2 - 3*q10*q2*q5*s45^2 - 5*q10*q3*q5*s45^2 + 
       3*q1*q3*q7*s45^2 - 8*q10*q3*q7*s45^2 - 12*q10*q5*q7*s45^2 - 
       2*q3*q5*q7*s45^2 + 2*q2*q3*q9*s45^2 + 3*q2*q5*q9*s45^2 + 
       3*q1*q7*q9*s45^2 + 10*q5*q7*q9*s45^2 + 4*q2*q9^2*s45^2 + 
       7*q7*q9^2*s45^2 - 4*q2*q5*q9^2*s34*s45^2 + 7*q5*q7*q9^2*s34*s45^2 - 
       2*q2*q9^3*s34*s45^2 + q2*q5*q9^3*s34^2*s45^2 + 3*q1*q10*q2*q5*s45^3 - 
       5*q10*q3*q5*q7*s45^3 - q1*q10*s51 - 4*q1*q2*s51 - q10*q2*s51 - 
       q10*q3*s51 - 2*q2*q3*s51 - q10*q4*s51 - 2*q3*q4*s51 + 8*q1*q7*s51 - 
       4*q10*q7*s51 - 8*q2*q7*s51 - 2*q3*q7*s51 + 3*q4*q7*s51 - 8*q1*q9*s51 - 
       7*q2*q9*s51 - 2*q3*q9*s51 + 6*q9^2*s51 + 6*q1*q10*q9*s23*s51 - 
       2*q10*q3*q9*s23*s51 + 4*q1*q9^2*s23*s51 + 3*q9^3*s23*s51 - 
       2*q1*q10*q9^2*s23^2*s51 + 4*q1*q2*q7*s34*s51 - 4*q2*q9^2*s34*s51 + 
       8*q7*q9^2*s34*s51 + 3*q9^3*s34*s51 + q2*q9^3*s34^2*s51 + 
       q1*q10*q2*s45*s51 + 2*q1*q2*q3*s45*s51 + 2*q1*q3*q7*s45*s51 - 
       4*q10*q3*q7*s45*s51 + 2*q2*q3*q9*s45*s51 - 6*q1*q7*q9*s45*s51 + 
       7*q1*q9^2*s45*s51 + 7*q2*q9^2*s45*s51 + 15*q7*q9^2*s45*s51 - 
       3*q9^3*s45*s51 - 4*q2*q9^3*s34*s45*s51 + 7*q1*q7*q9^2*s45^2*s51 + 
       q2*q9^3*s45^2*s51 - 2*q1*q2*q3*s51^2 - 4*q1*q2*q7*s51^2 + 
       2*q1*q3*q7*s51^2 - q10*q3*q7*s51^2 - 2*q2*q3*q7*s51^2 + 
       q10*q4*q7*s51^2 - q1*q10*q9*s51^2 - 8*q1*q7*q9*s51^2 + 
       8*q1*q9^2*s51^2 + 3*q2*q9^2*s51^2 + 8*q7*q9^2*s51^2 - 3*q9^3*s51^2 - 
       q1*q10*q9^3*s23^2*s51^2 - 2*q2*q9^3*s34*s51^2 + 
       15*q1*q7*q9^2*s45*s51^2 + 2*q2*q9^3*s45*s51^2 - 2*q1*q2*q3*q7*s51^3 + 
       8*q1*q7*q9^2*s51^3 + q2*q9^3*s51^3]*(-2*F[1, 1, 2]^2 + 
      4*F[1, 1, 2]*F[1, 1, 8] - 2*F[1, 1, 8]^2 - 4*F[2, 1, 11] - 
      4*F[2, 1, 12] - (2*tci[1, 1]^2)/3 - 4*F[1, 1, 2]*tci[1, 2] + 
      4*F[1, 2, 9]*tci[1, 2]))/2 + 
   (r[-q1 - 2*q10 + 2*q2 + q3 + 2*q5 + 11*q6 - 4*q7 + 3*q8 - 3*q9 - 
       2*q3*q5*s12 + 2*q7*q8*s12 + 5*q1^2*s23 + 6*q1*q10*s23 + 4*q1*q3*s23 - 
       6*q10*q3*s23 + 11*q1*q5*s23 - 6*q10*q5*s23 - 2*q3*q5*s23 + 
       14*q3*q6*s23 - 14*q5*q6*s23 - 3*q10*q9*s23 + 3*q5*q9*s23 + 
       q1^2*q5*s23^2 - q1*q10*q5*s23^2 - 2*q10*q3*q5*s23^2 - 
       7*q3*q5*q6*s23^2 - 3*q1*q10*q9*s23^2 - 2*q1^2*s34 + q1*q2*s34 + 
       6*q1*q5*s34 - 4*q10*q5*s34 - 3*q2*q6*s34 - 7*q5*q6*s34 - 4*q1*q8*s34 - 
       q10*q9*s34 - 2*q2*q9*s34 + 3*q5*q9*s34 - q1^2*q5*s23*s34 + 
       q1^3*q5*s23^2*s34 - q10*q2*q5*s34^2 + 3*q1^2*q8*s34^2 + 
       q2*q5*q9*s34^2 - 5*q1^2*s45 - 24*q1*q10*s45 + 6*q1*q2*s45 - 
       9*q10*q2*s45 - 4*q1*q3*s45 - 2*q10*q3*s45 - 16*q1*q5*s45 - 
       2*q3*q5*s45 + 14*q5*q6*s45 - 11*q10*q7*s45 - 5*q3*q7*s45 - 
       4*q1*q8*s45 - q7*q8*s45 + 3*q1*q9*s45 + 3*q2*q9*s45 - 
       2*q3*q5*q7*s12*s45 + 2*q1^3*s23*s45 - q1^2*q10*s23*s45 - 
       6*q1^2*q5*s23*s45 + 11*q1*q10*q5*s23*s45 - 7*q10*q3*q5*s23*s45 + 
       7*q3*q5*q6*s23*s45 - q1^3*q5*s23^2*s45 + 2*q1^2*q10*q5*s23^2*s45 - 
       q1^2*q2*s34*s45 + 2*q1^2*q5*s34*s45 - 6*q1*q2*q5*s34*s45 - 
       q10*q2*q5*s34*s45 + 7*q2*q5*q6*s34*s45 + 5*q1^2*q8*s34*s45 - 
       3*q1^3*q5*s23*s34*s45 - 4*q1^3*s45^2 + 9*q1^2*q10*s45^2 - 
       2*q1^2*q2*s45^2 + 17*q1*q10*q2*s45^2 + 9*q1^2*q5*s45^2 - 
       22*q1*q10*q5*s45^2 + 5*q1*q2*q5*s45^2 - 8*q10*q2*q5*s45^2 - 
       2*q10*q3*q5*s45^2 - 6*q10*q3*q7*s45^2 - 2*q10*q5*q7*s45^2 - 
       2*q3*q5*q7*s45^2 + 2*q1^2*q8*s45^2 + 3*q2*q5*q9*s45^2 + 
       2*q1^3*q10*s23*s45^2 + 3*q1^3*q5*s23*s45^2 - 9*q1^2*q10*q5*s23*s45^2 - 
       q1^3*q10*q5*s23^2*s45^2 + 3*q1^3*q5*s34*s45^2 - q1^2*q2*q5*s34*s45^2 - 
       4*q1^3*q10*s45^3 + 2*q1^3*q2*s45^3 - 8*q1^2*q10*q2*s45^3 - 
       3*q1^3*q5*s45^3 + 12*q1^2*q10*q5*s45^3 - 4*q1^2*q2*q5*s45^3 + 
       12*q1*q10*q2*q5*s45^3 - 2*q10*q3*q5*q7*s45^3 + 
       3*q1^3*q10*q5*s23*s45^3 - q1^3*q2*q5*s34*s45^3 + 2*q1^3*q10*q2*s45^4 - 
       3*q1^3*q10*q5*s45^4 + q1^3*q2*q5*s45^4 - 5*q1^2*q10*q2*q5*s45^4 + 
       q1^3*q10*q2*q5*s45^5 + 3*q1^2*s51 - 2*q1*q10*s51 - 2*q10*q2*s51 + 
       7*q1*q3*s51 - 3*q10*q3*s51 - 7*q3*q6*s51 + 4*q1*q7*s51 - 
       9*q10*q7*s51 + 4*q2*q7*s51 + 3*q6*q7*s51 + q1*q8*s51 + 2*q7*q8*s51 + 
       q10*q9*s51 + 2*q2*q9*s51 - 2*q2*q7*q8*s12*s51 + q1^2*q2*s34*s51 + 
       q1*q2*q7*s34*s51 - 3*q2*q6*q7*s34*s51 - 5*q1^2*q8*s34*s51 - 
       q1^2*q10*s45*s51 + q1^2*q2*s45*s51 + 7*q1*q10*q2*s45*s51 + 
       2*q1^2*q3*s45*s51 + 3*q1*q10*q6*s45*s51 + 7*q1*q3*q6*s45*s51 + 
       2*q1*q3*q7*s45*s51 - 6*q10*q3*q7*s45*s51 + 3*q10*q6*q7*s45*s51 - 
       7*q1^2*q8*s45*s51 + 2*q10*q2*q8*s45*s51 + 2*q10*q3*q8*s45*s51 - 
       q1^3*q10*s45^2*s51 - 3*q1^2*q10*q2*s45^2*s51 - 
       2*q1^2*q3*q8*s45^2*s51 + q1^3*q10*q2*s45^3*s51 - q1^2*q2*s51^2 + 
       2*q1^2*q7*s51^2 + 2*q1*q3*q7*s51^2 - 2*q10*q3*q7*s51^2 + 
       3*q10*q6*q7*s51^2 + 2*q1^2*q8*s51^2 + 3*q10*q2*q8*s51^2 + 
       q1*q3*q8*s51^2 - q10*q3*q8*s51^2 - 2*q2*q7*q8*s51^2 - 
       q1*q10*q9*s51^2 + q1^2*q2*q7*s34*s51^2 + q1^2*q3*q7*s45*s51^2 + 
       2*q1^2*q3*q8*s45*s51^2 - q1^2*q2*q7*s51^3]*
     (2*F[1, 1, 7]^2 - 2*F[1, 1, 8]^2 - 4*F[1, 1, 7]*F[1, 1, 9] + 
      4*F[1, 1, 8]*F[1, 1, 9] + 4*F[2, 1, 10] - 4*F[2, 1, 12] - 
      (8*tci[1, 1]^2)/3 - 4*F[1, 1, 7]*tci[1, 2] - 4*F[1, 1, 9]*tci[1, 2] + 
      4*F[1, 2, 8]*tci[1, 2] + 4*F[1, 2, 9]*tci[1, 2]))/2 + 
   (r[q10 + 3*q12 + 4*q19 + 4*q2 + 2*q22 - 2*q4 + q7 + q8 - 3*q19^2*s12 + 
       q19*q2*s12 - 2*q19*q3*s12 - q3*q4*s12 + 2*q7*q8*s12 - 3*q8^2*s12 - 
       q7*q8^2*s12^2 - q1^2*s23 + 4*q1*q10*s23 + 4*q1*q19*s23 - 
       2*q10*q19*s23 + 3*q19^2*s23 + 2*q1*q22*s23 - q10*q22*s23 - 
       2*q19*q3*s23 - 2*q22*q3*s23 + q1*q5*s23 - q3*q5*s23 + q5^2*s23 - 
       q1*q9*s23 - 2*q5*q9*s23 - 3*q9^2*s23 + q19*q3^2*s12*s23 + 
       q3^2*q5*s12*s23 + q3*q4*q5*s12*s23 + q1*q10*q19*s23^2 + 
       q1^2*q22*s23^2 - q1^2*q5*s23^2 + q1*q5^2*s23^2 - q1*q10*q9*s23^2 - 
       q1^2*s34 + 3*q10*q12*s34 - q1*q2*s34 + 2*q10*q2*s34 - q12*q2*s34 - 
       q1*q22*s34 - 2*q10*q4*s34 + 2*q10*q5*s34 + 6*q10*q7*s34 - 
       2*q12*q7*s34 + 3*q8^2*s34 + q2*q9*s34 - 4*q5*q9*s34 - 3*q9^2*s34 - 
       q1^2*q22*s23*s34 - q10*q12*q2*s34^2 - q10*q2*q5*s34^2 + 
       3*q12*q2*q5*s34^2 + 3*q10*q12*q7*s34^2 + 3*q10*q5*q7*s34^2 - 
       3*q12*q5*q7*s34^2 - q1*q8^2*s34^2 - 2*q2*q5*q9*s34^2 - q2*q9^2*s34^2 - 
       3*q1*q10*s45 - 3*q1*q19*s45 + q10*q19*s45 - 2*q1*q2*s45 - 
       2*q10*q2*s45 - 3*q19*q2*s45 - 2*q2^2*s45 - q1*q22*s45 + 
       3*q10*q22*s45 + 2*q2*q22*s45 - q1*q3*s45 + 2*q19*q3*s45 + 
       2*q22*q3*s45 - 3*q1*q5*s45 + 3*q10*q5*s45 + 3*q12*q5*s45 + q3*q5*s45 + 
       q5^2*s45 + 3*q10*q7*s45 + 2*q5*q7*s45 + q2*q8*s45 + q3*q8*s45 + 
       3*q8^2*s45 - q1*q9*s45 - q5*q9*s45 + q3*q5*q7*s12*s45 - 
       2*q1^2*q22*s23*s45 + 3*q1*q10*q22*s23*s45 + 2*q1^2*q5*s23*s45 - 
       2*q1*q10*q5*s23*s45 - 2*q1*q5^2*s23*s45 + 3*q10*q5^2*s23*s45 + 
       q1^2*q10*q22*s23^2*s45 - q1^2*q10*q5*s23^2*s45 + 
       q1*q10*q5^2*s23^2*s45 + q1^2*q2*s34*s45 - 2*q10*q2^2*s34*s45 + 
       2*q1^2*q22*s34*s45 + q1*q2*q22*s34*s45 + 2*q10*q2*q5*s34*s45 - 
       2*q12*q2*q5*s34*s45 + 3*q10*q5^2*s34*s45 + 3*q12*q5^2*s34*s45 + 
       6*q10*q5*q7*s34*s45 - q12*q5*q7*s34*s45 - 2*q1*q8^2*s34*s45 + 
       2*q2*q5*q9*s34*s45 - 4*q5^2*q9*s34*s45 + 2*q2*q9^2*s34*s45 - 
       3*q5*q9^2*s34*s45 + 3*q12*q2*q5^2*s34^2*s45 + q10*q5^2*q7*s34^2*s45 - 
       q12*q5^2*q7*s34^2*s45 - 3*q2*q5^2*q9*s34^2*s45 - 
       2*q2*q5*q9^2*s34^2*s45 + q1^2*q2*s45^2 + 2*q1*q10*q2*s45^2 + 
       q10*q2^2*s45^2 + q1^2*q22*s45^2 - 3*q1*q10*q22*s45^2 - 
       q1*q2*q22*s45^2 - q1^2*q5*s45^2 + 3*q1*q2*q5*s45^2 - 
       3*q10*q2*q5*s45^2 + q1*q5^2*s45^2 + 3*q10*q5*q7*s45^2 + 
       q5^2*q7*s45^2 - q1*q8^2*s45^2 - 2*q1^2*q10*q22*s23*s45^2 + 
       2*q1^2*q10*q5*s23*s45^2 - 2*q1*q10*q5^2*s23*s45^2 - 
       q1^2*q2*q22*s34*s45^2 - q10*q2^2*q5*s34*s45^2 - 
       q12*q2*q5^2*s34*s45^2 + 2*q10*q5^2*q7*s34*s45^2 + 
       q2*q5^2*q9*s34*s45^2 + q2*q5*q9^2*s34*s45^2 + q12*q2*q5^3*s34^2*
        s45^2 - q2*q5^3*q9*s34^2*s45^2 - q2*q5^2*q9^2*s34^2*s45^2 - 
       q1*q10*q2^2*s45^3 + q1^2*q10*q22*s45^3 - q1^2*q10*q5*s45^3 + 
       3*q1*q10*q2*q5*s45^3 - q1*q2^2*q5*s45^3 + q10*q2^2*q5*s45^3 + 
       q1*q10*q5^2*s45^3 + q10*q5^2*q7*s45^3 - q1*q10*q2^2*q5*s45^4 - 
       q1^2*s51 + 3*q1*q10*s51 + 2*q1*q19*s51 - 4*q10*q19*s51 + 2*q1*q2*s51 + 
       q10*q2*s51 + 4*q19*q2*s51 - q2^2*s51 + q10*q22*s51 + q2*q22*s51 + 
       2*q22*q3*s51 - 3*q1*q7*s51 + q10*q7*s51 + 3*q2*q7*s51 + q1*q8*s51 - 
       3*q19^2*q2*s12*s51 - 3*q19*q2^2*s12*s51 + 2*q19^2*q7*s12*s51 + 
       q19*q2*q7*s12*s51 + 2*q2^2*q8*s12*s51 - 4*q2*q7*q8*s12*s51 + 
       3*q2*q8^2*s12*s51 - q19^2*q2*q7*s12^2*s51 + 2*q2*q7*q8^2*s12^2*s51 - 
       3*q1^2*q19*s23*s51 + 7*q1*q10*q19*s23*s51 + 3*q1*q19^2*s23*s51 - 
       2*q10*q19^2*s23*s51 - 2*q1^2*q9*s23*s51 - 2*q1*q10*q9*s23*s51 - 
       3*q1*q9^2*s23*s51 - 2*q1^2*q10*q19*s23^2*s51 + 
       q1*q10*q19^2*s23^2*s51 - 2*q1^2*q10*q9*s23^2*s51 + 
       q1*q10*q9^2*s23^2*s51 - q1^2*q2*s34*s51 - q10*q2^2*s34*s51 + 
       q10*q12*q7*s34*s51 - q1*q2*q7*s34*s51 + q10*q4*q7*s34*s51 + 
       q1*q8^2*s34*s51 + q2*q9^2*s34*s51 - q10^2*q12*q7*s34^2*s51 + 
       q10^2*q4*q7*s34^2*s51 + q10*q19^2*s45*s51 - q1^2*q2*s45*s51 + 
       q10*q19*q2*s45*s51 - q10*q2^2*s45*s51 - q1*q19*q7*s45*s51 - 
       q19^2*q7*s45*s51 - q1*q3*q7*s45*s51 + q1*q3*q8*s45*s51 + 
       2*q1*q8^2*s45*s51 + q1*q3*q8^2*s45^2*s51 - q1^2*q19*s51^2 + 
       3*q1*q10*q19*s51^2 - q1*q19^2*s51^2 - 2*q10*q19^2*s51^2 + 
       q1^2*q2*s51^2 + 2*q10*q19*q2*s51^2 + q19^2*q2*s51^2 - q10*q2^2*s51^2 - 
       q19*q2^2*s51^2 - 2*q1^2*q7*s51^2 - q1*q19*q7*s51^2 + 
       2*q19^2*q7*s51^2 + 2*q1*q2*q7*s51^2 + 3*q19*q2*q7*s51^2 - 
       3*q19^2*q2*q7*s12*s51^2 - 2*q19*q2^2*q7*s12*s51^2 + 
       2*q2^2*q7*q8*s12*s51^2 + q19^2*q2^2*q7*s12^2*s51^2 - 
       q2^2*q7*q8^2*s12^2*s51^2 - 2*q1^2*q10*q19*s23*s51^2 + 
       3*q1*q10*q19^2*s23*s51^2 - 2*q1^2*q10*q9*s23*s51^2 - 
       q1^2*q10*q19^2*s23^2*s51^2 + q1^2*q10*q9^2*s23^2*s51^2 - 
       q1^2*q2*q7*s34*s51^2 + q10*q19^2*q2*s45*s51^2 - 
       q10*q19*q2^2*s45*s51^2 - q1^2*q19*q7*s45*s51^2 - 
       q1*q19^2*q7*s45*s51^2 + q10*q19^2*q2*s51^3 - q10*q19*q2^2*s51^3 - 
       q1^2*q19*q7*s51^3 - q1*q19^2*q7*s51^3 + q1^2*q2*q7*s51^3]*
     ((2*F[1, 1, 3]^3)/3 - (2*F[1, 1, 9]^3)/3 + (7*F[1, 1, 3]*tci[1, 1]^2)/
       3 - (F[1, 1, 9]*tci[1, 1]^2)/3 - 2*F[1, 1, 3]^2*tci[1, 2] - 
      tci[1, 2]^3))/2 + (r[3*q1 - 5*q10 - 9*q12 - 9*q17 + 40*q2 - 25*q3 + 
       6*q4 - 16*q5 - 48*q7 + 15*q8 - 3*q9 - 6*q17*q3*s12 - 30*q2*q3*s12 + 
       6*q3*q4*s12 + 3*q17*q5*s12 - 19*q3*q5*s12 + 3*q17*q7*s12 + 
       20*q2*q7*s12 - 11*q3*q7*s12 - 10*q5*q7*s12 + 12*q7*q8*s12 + 
       9*q8^2*s12 + 3*q17*q2*q3*s12^2 - 3*q17*q3^2*s12^2 + 3*q3^2*q4*s12^2 - 
       6*q17*q3*q5*s12^2 - 3*q17*q2*q7*s12^2 - 7*q2*q3*q7*s12^2 + 
       9*q17*q5*q7*s12^2 - 19*q3*q5*q7*s12^2 - 6*q17*q7^2*s12^2 + 
       6*q7^2*q8*s12^2 + 3*q7*q8^2*s12^2 + 14*q1*q10*s23 - 10*q10*q3*s23 - 
       32*q10*q5*s23 - 16*q3*q5*s23 + 6*q1*q9*s23 + 6*q5*q9*s23 + 
       9*q9^2*s23 - 3*q17*q3*q5*s12*s23 - 3*q3*q5^2*s12*s23 + 
       3*q17*q3^2*q5*s12^2*s23 - 3*q3^2*q4*q5*s12^2*s23 - 
       10*q1*q10*q5*s23^2 - 10*q10*q3*q5*s23^2 - 3*q3*q5^2*s23^2 + 
       3*q1*q10*q9*s23^2 - 9*q10*q12*s34 - 10*q1*q2*s34 + 3*q10*q2*s34 + 
       3*q12*q2*s34 + 6*q10*q4*s34 + 10*q1*q5*s34 - 38*q10*q5*s34 - 
       43*q10*q7*s34 + 6*q12*q7*s34 - 10*q2*q7*s34 - 10*q5*q7*s34 - 
       6*q1*q8*s34 - 9*q8^2*s34 - 6*q2*q9*s34 + 12*q5*q9*s34 + 9*q9^2*s34 + 
       3*q10*q12*q2*s34^2 - 7*q10*q2*q5*s34^2 - 9*q12*q2*q5*s34^2 - 
       9*q10*q12*q7*s34^2 - 19*q10*q5*q7*s34^2 + 9*q12*q5*q7*s34^2 + 
       3*q1*q8^2*s34^2 + 6*q2*q5*q9*s34^2 + 3*q2*q9^2*s34^2 - 34*q1*q10*s45 - 
       20*q1*q2*s45 - 20*q10*q2*s45 + 3*q1*q3*s45 - 29*q10*q3*s45 + 
       30*q2*q3*s45 - 10*q1*q5*s45 - 24*q10*q5*s45 - 9*q12*q5*s45 - 
       32*q3*q5*s45 - 6*q5^2*s45 - 91*q10*q7*s45 - 9*q17*q7*s45 - 
       67*q3*q7*s45 - 41*q5*q7*s45 - 6*q7^2*s45 + 9*q7*q8*s45 - 9*q9^2*s45 - 
       3*q3*q5^2*s12*s45 + 3*q17*q5*q7*s12*s45 - 25*q3*q5*q7*s12*s45 - 
       6*q17*q7^2*s12*s45 - 9*q3*q7^2*s12*s45 + 9*q7^2*q8*s12*s45 + 
       9*q7*q8^2*s12*s45 + 3*q17*q5*q7^2*s12^2*s45 - 3*q3*q5*q7^2*s12^2*s45 - 
       3*q17*q7^3*s12^2*s45 + 3*q7^3*q8*s12^2*s45 + 3*q7^2*q8^2*s12^2*s45 + 
       30*q1*q10*q5*s23*s45 - 16*q10*q3*q5*s23*s45 - 9*q10*q5^2*s23*s45 - 
       3*q3*q5^2*s23*s45 - 3*q10*q3*q5^2*s23^2*s45 - 10*q1*q2*q5*s34*s45 + 
       13*q10*q2*q5*s34*s45 + 6*q12*q2*q5*s34*s45 - 9*q10*q5^2*s34*s45 - 
       9*q12*q5^2*s34*s45 - 63*q10*q5*q7*s34*s45 + 3*q12*q5*q7*s34*s45 - 
       6*q10*q7^2*s34*s45 + 3*q1*q8^2*s34*s45 - 9*q2*q5*q9*s34*s45 + 
       12*q5^2*q9*s34*s45 - 12*q2*q9^2*s34*s45 + 9*q5*q9^2*s34*s45 - 
       9*q12*q2*q5^2*s34^2*s45 - 3*q10*q5^2*q7*s34^2*s45 + 
       3*q12*q5^2*q7*s34^2*s45 + 9*q2*q5^2*q9*s34^2*s45 + 
       6*q2*q5*q9^2*s34^2*s45 + 20*q1*q10*q2*s45^2 - 10*q1*q2*q3*s45^2 - 
       40*q1*q10*q5*s45^2 + 10*q1*q2*q5*s45^2 - 20*q10*q2*q5*s45^2 - 
       32*q10*q3*q5*s45^2 - 9*q10*q5^2*s45^2 - 3*q3*q5^2*s45^2 - 
       67*q10*q3*q7*s45^2 - 82*q10*q5*q7*s45^2 - 38*q3*q5*q7*s45^2 - 
       6*q5^2*q7*s45^2 - 15*q10*q7^2*s45^2 - 9*q3*q7^2*s45^2 - 
       3*q5*q7^2*s45^2 + 3*q2*q9^2*s45^2 - 3*q3*q5^2*q7*s12*s45^2 - 
       3*q3*q5*q7^2*s12*s45^2 - 3*q10*q3*q5^2*s23*s45^2 + 
       3*q12*q2*q5^2*s34*s45^2 - 9*q10*q5^2*q7*s34*s45^2 - 
       3*q10*q5*q7^2*s34*s45^2 - 3*q2*q5^2*q9*s34*s45^2 - 
       6*q2*q5*q9^2*s34*s45^2 - 3*q12*q2*q5^3*s34^2*s45^2 + 
       3*q2*q5^3*q9*s34^2*s45^2 + 3*q2*q5^2*q9^2*s34^2*s45^2 + 
       20*q1*q10*q2*q5*s45^3 - 3*q10*q3*q5^2*s45^3 - 38*q10*q3*q5*q7*s45^3 - 
       9*q10*q5^2*q7*s45^3 - 3*q3*q5^2*q7*s45^3 - 9*q10*q3*q7^2*s45^3 - 
       6*q10*q5*q7^2*s45^3 - 3*q3*q5*q7^2*s45^3 - 3*q10*q3*q5^2*q7*s45^4 - 
       3*q10*q3*q5*q7^2*s45^4 - 10*q1*q10*s51 + 20*q1*q2*s51 - 
       10*q10*q2*s51 - 10*q10*q3*s51 - 30*q2*q3*s51 - 20*q1*q7*s51 - 
       28*q10*q7*s51 + 40*q2*q7*s51 + 8*q3*q7*s51 - 3*q4*q7*s51 - 
       3*q7^2*s51 + 6*q1*q8*s51 + 6*q7*q8*s51 + 9*q8^2*s51 - 9*q9^2*s51 - 
       27*q2*q3*q7*s12*s51 - 3*q17*q7^2*s12*s51 - 3*q2*q7*q8*s12*s51 + 
       3*q7^2*q8*s12*s51 + 3*q17*q2*q7^2*s12^2*s51 + 3*q17*q7^3*s12^2*s51 - 
       3*q2*q7^2*q8*s12^2*s51 - 3*q7^3*q8*s12^2*s51 - 3*q7^2*q8^2*s12^2*s51 + 
       6*q1*q10*q9*s23*s51 - 3*q1*q10*q9^2*s23^2*s51 - 3*q10*q12*q7*s34*s51 - 
       10*q1*q2*q7*s34*s51 - 6*q10*q4*q7*s34*s51 - 3*q10*q7^2*s34*s51 - 
       6*q1*q8^2*s34*s51 - 6*q2*q9^2*s34*s51 + 3*q10^2*q12*q7*s34^2*s51 - 
       3*q10^2*q4*q7*s34^2*s51 + 10*q1*q10*q2*s45*s51 + 10*q1*q2*q3*s45*s51 - 
       10*q1*q3*q7*s45*s51 - 42*q10*q3*q7*s45*s51 - 12*q10*q7^2*s45*s51 - 
       9*q3*q7^2*s45*s51 - 6*q1*q8^2*s45*s51 + 6*q2*q9^2*s45*s51 - 
       9*q10*q3*q7^2*s45^2*s51 - 20*q1*q2*q3*s51^2 + 20*q1*q2*q7*s51^2 + 
       10*q1*q3*q7*s51^2 - 10*q10*q3*q7*s51^2 - 40*q2*q3*q7*s51^2 - 
       3*q10*q7^2*s51^2 + 3*q1*q8^2*s51^2 + 3*q2*q9^2*s51^2 + 
       3*q17*q2*q7^2*s12*s51^2 - 3*q2*q7^2*q8*s12*s51^2 - 
       3*q17*q2*q7^3*s12^2*s51^2 + 3*q2*q7^3*q8*s12^2*s51^2 + 
       3*q2*q7^2*q8^2*s12^2*s51^2 - 3*q10*q3*q7^2*s45*s51^2 + 
       3*q1*q3*q8^2*s45*s51^2 - 20*q1*q2*q3*q7*s51^3]*
     ((2*F[1, 1, 1]^3)/9 - (2*F[1, 1, 9]^3)/9 + (7*F[1, 1, 1]*tci[1, 1]^2)/
       9 - (F[1, 1, 9]*tci[1, 1]^2)/9 - (2*F[1, 1, 1]^2*tci[1, 2])/3 - 
      tci[1, 2]^3/3))/2 + 
   (r[q1 - 2*q10 - 3*q17 - 2*q2 - 2*q20 + 4*q23 - q5 - 3*q7 + 9*q8 - 3*q9 - 
       2*q17*q3*s12 + q3*q4*s12 + q17*q5*s12 + q17*q7*s12 - 5*q3*q7*s12 + 
       5*q7*q8*s12 + 4*q8^2*s12 + q17*q2*q3*s12^2 - q17*q3^2*s12^2 + 
       q3^2*q4*s12^2 - 2*q17*q3*q5*s12^2 - q17*q2*q7*s12^2 + q2*q3*q7*s12^2 + 
       3*q17*q5*q7*s12^2 - 3*q3*q5*q7*s12^2 - 2*q17*q7^2*s12^2 + 
       2*q7^2*q8*s12^2 + q7*q8^2*s12^2 - 2*q1*q10*s23 + q1*q5*s23 - 
       q17*q3*q5*s12*s23 + q3*q4*q5*s12*s23 + q17*q3^2*q5*s12^2*s23 - 
       q3^2*q4*q5*s12^2*s23 - 5*q1*q23*s34 + q2*q23*s34 + 6*q23^2*s34 - 
       2*q10*q7*s34 + q23*q7*s34 - 7*q1*q8*s34 - 6*q8^2*s34 - 2*q2*q9*s34 + 
       4*q1^2*q23*s34^2 - 2*q1*q23^2*s34^2 + q2*q23^2*s34^2 - q1^2*q5*s34^2 + 
       q1*q23*q5*s34^2 + q23^2*q5*s34^2 + 2*q1^2*q8*s34^2 + 4*q1*q8^2*s34^2 + 
       q1^2*q23^2*s34^3 - q1^2*q23*q5*s34^3 - q1*q23^2*q5*s34^3 - 
       q1^2*q8^2*s34^3 + 2*q1*q10*s45 - q1*q5*s45 - 2*q10*q7*s45 - 
       3*q17*q7*s45 - q5*q7*s45 - 2*q1*q8*s45 + 3*q7*q8*s45 + 2*q2*q9*s45 + 
       q17*q5*q7*s12*s45 - 2*q17*q7^2*s12*s45 - 3*q3*q7^2*s12*s45 + 
       3*q7^2*q8*s12*s45 + 4*q7*q8^2*s12*s45 + q17*q5*q7^2*s12^2*s45 - 
       q3*q5*q7^2*s12^2*s45 - q17*q7^3*s12^2*s45 + q7^3*q8*s12^2*s45 + 
       q7^2*q8^2*s12^2*s45 + q1*q10*q5*s23*s45 + q1^2*q2*s34*s45 + 
       5*q1^2*q23*s34*s45 - 3*q2^2*q23*s34*s45 - 3*q2*q23^2*s34*s45 + 
       q1*q2*q5*s34*s45 + q1*q23*q5*s34*s45 - q2*q23*q5*s34*s45 - 
       q10*q5*q7*s34*s45 + q10*q7^2*s34*s45 - q23*q7^2*s34*s45 + 
       2*q1^2*q8*s34*s45 + 4*q1*q8^2*s34*s45 + 2*q2^2*q9*s34*s45 + 
       3*q2*q9^2*s34*s45 + 2*q1^2*q23^2*s34^2*s45 - 2*q2^2*q23^2*s34^2*s45 - 
       2*q1^2*q23*q5*s34^2*s45 - 2*q1*q23^2*q5*s34^2*s45 + 
       q2*q23^2*q5*s34^2*s45 - 2*q1^2*q8^2*s34^2*s45 + 
       2*q2^2*q9^2*s34^2*s45 + q1^2*q2*s45^2 - q1*q2^2*s45^2 + 
       q1^2*q23*s45^2 + q2^2*q23*s45^2 + 2*q1*q23^2*s45^2 - 
       2*q2*q23^2*s45^2 - q1*q10*q5*s45^2 - q10*q5*q7*s45^2 + 
       q10*q7^2*s45^2 - q23*q7^2*s45^2 + q1^2*q23^2*s34*s45^2 + 
       2*q2^2*q23^2*s34*s45^2 - q1^2*q2*q5*s34*s45^2 - 
       q1^2*q23*q5*s34*s45^2 - q1*q23^2*q5*s34*s45^2 + 
       q2*q23^2*q5*s34*s45^2 - q1^2*q8^2*s34*s45^2 - 2*q2^2*q9^2*s34*s45^2 - 
       q2^2*q23^2*q5*s34^2*s45^2 + q2^2*q5*q9^2*s34^2*s45^2 - q1*q10*s51 - 
       2*q2^2*s51 + q1*q23*s51 - 5*q2*q23*s51 - 6*q23^2*s51 + q2*q3*s51 + 
       q20*q3*s51 - 2*q1*q7*s51 - 2*q10*q7*s51 + q23*q7*s51 - 2*q3*q7*s51 - 
       q4*q7*s51 - q7^2*s51 + 4*q1*q8*s51 + 2*q10*q8*s51 - q2*q8*s51 - 
       2*q20*q8*s51 + 3*q7*q8*s51 + 3*q8^2*s51 + q1*q9*s51 + q10*q9*s51 + 
       5*q2*q9*s51 + 3*q9^2*s51 + 2*q2*q3*q7*s12*s51 - q17*q7^2*s12*s51 - 
       2*q2*q7*q8*s12*s51 + q7^2*q8*s12*s51 - q7*q8^2*s12*s51 + 
       q17*q2*q7^2*s12^2*s51 + q17*q7^3*s12^2*s51 - q2*q7^2*q8*s12^2*s51 - 
       q7^3*q8*s12^2*s51 - q7^2*q8^2*s12^2*s51 + 3*q1*q10*q9*s23*s51 - 
       q1^2*q2*s34*s51 + q1*q2*q20*s34*s51 - 3*q1^2*q23*s34*s51 - 
       3*q2^2*q23*s34*s51 + 4*q1*q23^2*s34*s51 - 4*q2*q23^2*s34*s51 - 
       q10*q4*q7*s34*s51 + q10*q7^2*s34*s51 - q23*q7^2*s34*s51 - 
       2*q1^2*q8*s34*s51 - 5*q1*q8^2*s34*s51 + 2*q2^2*q9*s34*s51 + 
       3*q2*q9^2*s34*s51 - 2*q1^2*q23^2*s34^2*s51 - q2^2*q23^2*s34^2*s51 + 
       2*q1^2*q8^2*s34^2*s51 + q2^2*q9^2*s34^2*s51 - q1^2*q2*s45*s51 + 
       q1*q2^2*s45*s51 - 3*q1^2*q23*s45*s51 + 5*q2^2*q23*s45*s51 + 
       3*q1*q23^2*s45*s51 - q1*q2*q3*s45*s51 - q1*q20*q3*s45*s51 - 
       q1*q23*q3*s45*s51 + q2*q23*q3*s45*s51 + q1*q3*q7*s45*s51 + 
       q10*q7^2*s45*s51 - q23*q7^2*s45*s51 - 3*q3*q7^2*s45*s51 - 
       2*q1^2*q8*s45*s51 - 5*q1*q8^2*s45*s51 - 2*q2^2*q9*s45*s51 - 
       3*q2*q9^2*s45*s51 - 4*q1^2*q23^2*s34*s45*s51 + 
       4*q2^2*q23^2*s34*s45*s51 + 4*q1^2*q8^2*s34*s45*s51 - 
       4*q2^2*q9^2*s34*s45*s51 - 2*q1^2*q23^2*s45^2*s51 - 
       q2^2*q23^2*s45^2*s51 + q1*q2^2*q3*s45^2*s51 - q2^2*q23*q3*s45^2*s51 - 
       q1*q23^2*q3*s45^2*s51 + q2*q23^2*q3*s45^2*s51 + 
       2*q1^2*q8^2*s45^2*s51 + q2^2*q9^2*s45^2*s51 + q1^2*q2*s51^2 - 
       q1*q2^2*s51^2 - 2*q1^2*q20*s51^2 + 4*q2^2*q23*s51^2 - q1*q23^2*s51^2 + 
       2*q2*q23^2*s51^2 + 3*q2^2*q3*s51^2 + q2*q23*q3*s51^2 - 
       q23^2*q3*s51^2 + q1^2*q7*s51^2 - q2^2*q7*s51^2 - q1*q7^2*s51^2 - 
       q2*q7*q8*s51^2 + q1*q8^2*s51^2 + q1*q10*q9*s51^2 - 2*q2^2*q9*s51^2 - 
       3*q2*q9^2*s51^2 + q2^2*q3*q7*s12*s51^2 + q17*q2*q7^2*s12*s51^2 - 
       q2*q7^2*q8*s12*s51^2 + q2*q7*q8^2*s12*s51^2 - q17*q2*q7^3*s12^2*
        s51^2 + q2*q7^3*q8*s12^2*s51^2 + q2*q7^2*q8^2*s12^2*s51^2 - 
       q1*q10*q9^2*s23*s51^2 - q1^2*q2*q20*s34*s51^2 + q1^2*q23^2*s34*s51^2 + 
       2*q2^2*q23^2*s34*s51^2 - q1^2*q8^2*s34*s51^2 - 2*q2^2*q9^2*s34*s51^2 + 
       2*q1^2*q23^2*s45*s51^2 - 2*q2^2*q23^2*s45*s51^2 - 
       q1*q2^2*q3*s45*s51^2 - q1^2*q20*q3*s45*s51^2 - 
       2*q2^2*q23*q3*s45*s51^2 - q1*q23^2*q3*s45*s51^2 + 
       2*q2*q23^2*q3*s45*s51^2 + q1^2*q3*q7*s45*s51^2 - 
       q1*q3*q7^2*s45*s51^2 - 2*q1^2*q8^2*s45*s51^2 + q1*q3*q8^2*s45*s51^2 + 
       2*q2^2*q9^2*s45*s51^2 + q1^2*q23^2*q3*s45^2*s51^2 - 
       q1^2*q3*q8^2*s45^2*s51^2 + q1^2*q2*q20*s51^3 - q2^2*q23^2*s51^3 + 
       q1*q2^2*q3*s51^3 - q2^2*q23*q3*s51^3 + q2*q23^2*q3*s51^3 - 
       q1*q2^2*q7*s51^3 - q1*q2*q3*q7*s51^3 + 2*q2^2*q3*q7*s51^3 + 
       q2^2*q9^2*s51^3 + q1*q2^2*q3*q7*s51^4]*((-2*F[1, 1, 8]^3)/3 + 
      (2*F[1, 1, 9]^3)/3 - (7*F[1, 1, 8]*tci[1, 1]^2)/3 + 
      (F[1, 1, 9]*tci[1, 1]^2)/3 + 2*F[1, 1, 8]^2*tci[1, 2] + tci[1, 2]^3))/
    2 + (r[2*q1*q10*q2 + 2*q1*q2*q3 - 2*q1*q10*q4 - 2*q1*q3*q4 + 
       4*q1*q10*q5 - 2*q1*q2*q5 + 2*q1*q3*q5 + q2*q3*q5 - 2*q10*q4*q5 - 
       2*q3*q4*q5 + 2*q1*q10*q6 + 3*q1*q3*q6 + q2*q5*q6 - 2*q10*q4*q7 - 
       2*q3*q4*q7 + 2*q10*q5*q7 - q2*q5*q7 + 3*q10*q6*q7 + 2*q1*q3*q8 + 
       2*q2*q3*q8 + 2*q2*q7*q8 + 2*q3*q7*q8 - 2*q2*q3*q4*q5*s12 - 
       2*q2*q3*q4*q7*s12 + 2*q2*q3*q7*q8*s12 - 2*q1*q10*q4*q5*s23 - 
       2*q1*q3*q4*q5*s23 - 2*q10*q2*q4*q5*s34 - 2*q10*q2*q4*q7*s34 - 
       2*q1*q10*q2*q5*s45 - 2*q1*q2*q3*q5*s45 - 2*q1*q2*q3*q8*s45 + 
       2*q1*q10*q2*q7*s51 - 2*q1*q10*q4*q7*s51 - 2*q1*q3*q4*q7*s51 + 
       2*q1*q2*q7*q8*s51 + 2*q1*q3*q7*q8*s51]*(4*eps5t*F[3, 70] + 
      (8*eps5t*tci[1, 1]^3)/27 - 8*eps5t*tci[1, 2]*tci[2, 1]))/2 + 
   (r[2*q1*q10*q2 + 2*q1*q2*q3 - 2*q1*q10*q4 - 2*q1*q3*q4 + 4*q1*q3*q5 + 
       2*q2*q3*q5 - 2*q10*q4*q5 - 2*q3*q4*q5 + 3*q1*q10*q6 + 2*q1*q3*q6 + 
       3*q3*q5*q6 - 2*q1*q10*q7 - 2*q1*q2*q7 - q10*q2*q7 + 2*q2*q3*q7 - 
       2*q10*q4*q7 - 2*q3*q4*q7 - q2*q5*q7 + 2*q3*q5*q7 + q2*q6*q7 + 
       2*q1*q10*q9 + 4*q1*q5*q9 + 2*q10*q5*q9 + 2*q2*q5*q9 - 
       2*q2*q3*q4*q5*s12 - 2*q2*q3*q4*q7*s12 - 2*q1*q10*q4*q5*s23 - 
       2*q1*q3*q4*q5*s23 + 2*q1*q10*q5*q9*s23 - 2*q10*q2*q4*q5*s34 - 
       2*q10*q2*q4*q7*s34 + 2*q10*q2*q5*q9*s34 - 2*q1*q2*q3*q5*s45 - 
       2*q1*q2*q5*q9*s45 + 2*q1*q10*q2*q7*s51 + 2*q1*q2*q3*q7*s51 - 
       2*q1*q10*q4*q7*s51 - 2*q1*q3*q4*q7*s51 + 2*q1*q10*q2*q9*s51]*
     (-4*eps5t*F[3, 71] + (8*eps5t*tci[1, 1]^3)/27 - 8*eps5t*tci[1, 2]*
       tci[2, 1]))/2 + (r[2*q1*q10*q5 + q1*q3*q5 + q2*q3*q5 + 3*q1*q10*q6 + 
       q3*q5*q6 + 2*q10*q2*q7 + 4*q10*q3*q7 + 2*q2*q3*q7 + 4*q10*q5*q7 + 
       2*q10*q6*q7 + 3*q2*q6*q7 + 2*q1*q3*q8 + 2*q2*q3*q8 + 2*q2*q7*q8 + 
       2*q3*q7*q8 + 2*q1*q10*q9 + 2*q10*q2*q9 + 2*q1*q5*q9 + 2*q10*q5*q9 + 
       2*q2*q5*q9 + 2*q2*q3*q5*q7*s12 + 2*q2*q3*q7*q8*s12 + 
       2*q1*q10*q3*q5*s23 + 2*q1*q10*q5*q9*s23 + 2*q10*q2*q5*q7*s34 + 
       2*q10*q2*q5*q9*s34 - 2*q1*q2*q3*q5*s45 + 2*q10*q3*q5*q7*s45 - 
       2*q1*q2*q3*q8*s45 - 2*q1*q2*q5*q9*s45 + 2*q1*q10*q2*q7*s51 + 
       2*q1*q10*q3*q7*s51 + 2*q1*q2*q7*q8*s51 + 2*q1*q3*q7*q8*s51 + 
       2*q1*q10*q2*q9*s51]*(-4*eps5t*F[3, 78] + (8*eps5t*tci[1, 1]^3)/27 - 
      8*eps5t*tci[1, 2]*tci[2, 1]))/2 + 
   (r[2*q10*q2*q5 + 4*q1*q3*q5 + 2*q10*q3*q5 + 4*q2*q3*q5 + 3*q1*q3*q6 + 
       3*q2*q5*q6 + 2*q3*q5*q6 - 3*q1*q10*q7 - q10*q2*q7 + 2*q1*q3*q7 + 
       2*q10*q3*q7 + 2*q10*q5*q7 + 2*q3*q5*q7 + q10*q6*q7 + 2*q1*q3*q8 + 
       4*q2*q3*q8 - 2*q1*q7*q8 + 2*q2*q7*q8 + 2*q3*q7*q8 + 2*q1*q10*q9 + 
       4*q1*q5*q9 + 2*q10*q5*q9 + 2*q2*q5*q9 + 2*q2*q3*q5*q7*s12 + 
       2*q2*q3*q7*q8*s12 + 2*q1*q10*q3*q5*s23 + 2*q1*q10*q5*q9*s23 + 
       2*q10*q2*q5*q7*s34 + 2*q10*q2*q5*q9*s34 - 2*q1*q2*q3*q5*s45 + 
       2*q10*q3*q5*q7*s45 - 2*q1*q2*q3*q8*s45 - 2*q1*q2*q5*q9*s45 + 
       2*q1*q10*q2*q7*s51 + 2*q1*q10*q3*q7*s51 + 2*q1*q2*q7*q8*s51 + 
       2*q1*q3*q7*q8*s51 + 2*q1*q10*q2*q9*s51]*(4*eps5t*F[3, 80] + 
      (8*eps5t*tci[1, 1]^3)/27 - 8*eps5t*tci[1, 2]*tci[2, 1]))/2 + 
   (r[-(q1*q10*q3) + 2*q1*q10*q5 + 2*q10*q2*q5 + 2*q1*q3*q5 + 2*q10*q3*q5 + 
       4*q2*q3*q5 - 2*q10*q4*q5 - 2*q2*q4*q5 - 2*q3*q4*q5 + q1*q10*q6 + 
       2*q2*q5*q6 + 3*q3*q5*q6 - 3*q1*q10*q7 + 2*q1*q2*q7 - 2*q10*q4*q7 - 
       2*q2*q4*q7 - 2*q3*q4*q7 + 3*q2*q6*q7 + 2*q1*q3*q8 + 4*q2*q3*q8 - 
       2*q1*q7*q8 + 2*q2*q7*q8 + 2*q3*q7*q8 - 2*q2*q3*q4*q5*s12 - 
       2*q2*q3*q4*q7*s12 + 2*q2*q3*q7*q8*s12 - 2*q1*q10*q4*q5*s23 - 
       2*q1*q3*q4*q5*s23 - 2*q10*q2*q4*q5*s34 - 2*q10*q2*q4*q7*s34 - 
       2*q1*q10*q2*q5*s45 - 2*q1*q2*q3*q5*s45 - 2*q1*q2*q3*q8*s45 + 
       2*q1*q10*q2*q7*s51 - 2*q1*q10*q4*q7*s51 - 2*q1*q3*q4*q7*s51 + 
       2*q1*q2*q7*q8*s51 + 2*q1*q3*q7*q8*s51]*(-4*eps5t*F[3, 45] + 
      (22*eps5t*tci[1, 1]^3)/135 + (8*eps5t*tci[1, 2]*tci[2, 1])/3 + 
      (96*eps5t*tci[3, 1])/5 + 8*eps5t*tci[2, 1]*tcr[1, 1] - 
      (2*eps5t*tci[1, 1]*tcr[1, 1]^2)/5))/2 + 
   (r[-(q1*q10*q3) + 2*q1*q2*q5 + q1*q3*q5 + 2*q2*q3*q5 - 2*q10*q4*q5 - 
       2*q2*q4*q5 - 2*q3*q4*q5 + q1*q3*q6 + 3*q2*q5*q6 - 2*q1*q10*q7 + 
       2*q10*q2*q7 - 2*q1*q3*q7 + 2*q10*q3*q7 + 4*q2*q3*q7 - 2*q10*q4*q7 - 
       2*q2*q4*q7 - 2*q3*q4*q7 + 3*q10*q6*q7 + 2*q2*q6*q7 + 2*q1*q10*q9 + 
       2*q10*q2*q9 + 2*q1*q5*q9 + 2*q10*q5*q9 + 2*q2*q5*q9 - 
       2*q2*q3*q4*q5*s12 - 2*q2*q3*q4*q7*s12 - 2*q1*q10*q4*q5*s23 - 
       2*q1*q3*q4*q5*s23 + 2*q1*q10*q5*q9*s23 - 2*q10*q2*q4*q5*s34 - 
       2*q10*q2*q4*q7*s34 + 2*q10*q2*q5*q9*s34 - 2*q1*q2*q3*q5*s45 - 
       2*q1*q2*q5*q9*s45 + 2*q1*q10*q2*q7*s51 + 2*q1*q2*q3*q7*s51 - 
       2*q1*q10*q4*q7*s51 - 2*q1*q3*q4*q7*s51 + 2*q1*q10*q2*q9*s51]*
     (4*eps5t*F[3, 63] + (22*eps5t*tci[1, 1]^3)/135 + 
      (8*eps5t*tci[1, 2]*tci[2, 1])/3 + (96*eps5t*tci[3, 1])/5 + 
      8*eps5t*tci[2, 1]*tcr[1, 1] - (2*eps5t*tci[1, 1]*tcr[1, 1]^2)/5))/2 + 
   (r[-2*q1*q10*q2 + q1*q10*q3 - 2*q1*q2*q3 - 2*q1*q10*q5 - q1*q3*q5 - 
       q2*q3*q5 - q10*q4*q5 + 2*q1*q10*q7 + 2*q1*q3*q7 - 3*q10*q3*q7 - 
       2*q2*q3*q7 - q3*q4*q7 - 3*q10*q5*q7 + q2*q5*q7 + 2*q2*q3*q4*q5*s12 + 
       2*q2*q3*q4*q7*s12 + 2*q1*q10*q4*q5*s23 + 2*q1*q3*q4*q5*s23 + 
       2*q10*q2*q4*q5*s34 + 2*q10*q2*q4*q7*s34 + 2*q1*q10*q2*q5*s45 + 
       2*q1*q2*q3*q5*s45 - 2*q1*q10*q2*q7*s51 - 2*q1*q2*q3*q7*s51 + 
       2*q1*q10*q4*q7*s51 + 2*q1*q3*q4*q7*s51]*(4*eps5t*F[3, 23] - 
      (22*eps5t*tci[1, 1]^3)/135 - (8*eps5t*tci[1, 2]*tci[2, 1])/3 - 
      (96*eps5t*tci[3, 1])/5 - 8*eps5t*tci[2, 1]*tcr[1, 1] + 
      (2*eps5t*tci[1, 1]*tcr[1, 1]^2)/5))/2 + 
   (r[-2*q1*q10*q2 + q1*q10*q3 - 2*q1*q2*q3 - 2*q1*q10*q5 - 2*q1*q3*q5 - 
       3*q10*q3*q5 - 2*q2*q3*q5 - q10*q4*q5 + 3*q1*q10*q7 + q10*q2*q7 + 
       2*q1*q3*q7 - 2*q2*q3*q7 - q3*q4*q7 + q2*q5*q7 - 3*q3*q5*q7 + 
       2*q2*q3*q4*q5*s12 + 2*q2*q3*q4*q7*s12 + 2*q1*q10*q4*q5*s23 + 
       2*q1*q3*q4*q5*s23 + 2*q10*q2*q4*q5*s34 + 2*q10*q2*q4*q7*s34 + 
       2*q1*q10*q2*q5*s45 + 2*q1*q2*q3*q5*s45 - 2*q1*q10*q2*q7*s51 - 
       2*q1*q2*q3*q7*s51 + 2*q1*q10*q4*q7*s51 + 2*q1*q3*q4*q7*s51]*
     (-4*eps5t*F[3, 25] - (22*eps5t*tci[1, 1]^3)/135 - 
      (8*eps5t*tci[1, 2]*tci[2, 1])/3 - (96*eps5t*tci[3, 1])/5 - 
      8*eps5t*tci[2, 1]*tcr[1, 1] + (2*eps5t*tci[1, 1]*tcr[1, 1]^2)/5))/2 + 
   (r[2*q1*q2*q3 - 6*q1*q10*q5 - 3*q10*q2*q5 + 2*q1*q3*q5 - 2*q2*q3*q5 - 
       3*q1*q10*q7 + 2*q10*q2*q7 - q1*q3*q7 + 6*q2*q3*q7 - q1*q2*q8 - 
       4*q1*q3*q8 - 6*q2*q3*q8 - 4*q2*q7*q8 - 4*q3*q7*q8 + 4*q1*q10*q9 + 
       q1*q2*q9 + 3*q10*q2*q9 + 6*q1*q5*q9 + 4*q10*q5*q9 + 4*q2*q5*q9 - 
       3*q2*q3*q7*q8*s12 + 3*q1*q10*q5*q9*s23 + 3*q10*q2*q5*q9*s34 + 
       4*q1*q10*q2*q5*s45 + q1*q2*q3*q5*s45 + 3*q1*q2*q3*q8*s45 - 
       3*q1*q2*q5*q9*s45 + q1*q10*q2*q7*s51 + 4*q1*q2*q3*q7*s51 - 
       3*q1*q2*q7*q8*s51 - 3*q1*q3*q7*q8*s51 + 3*q1*q10*q2*q9*s51]*
     (-2*eps5t*F[4, 25] - 2*eps5t*F[4, 28] - 2*eps5t*F[4, 39] - 
      2*eps5t*F[4, 41] + (2*eps5t*F[4, 49])/3 - (2*eps5t*F[4, 51])/3 - 
      2*eps5t*F[4, 80] - 2*eps5t*F[4, 83] - 2*eps5t*F[4, 91] - 2*eps5t*F[4, 93] + 
      (2*eps5t*F[4, 100])/3 - (2*eps5t*F[4, 102])/3 + (7*eps5t*F[4, 171])/2 + 
      (5*eps5t*F[4, 174])/2 - (3*eps5t*F[4, 182])/2 - (eps5t*F[4, 184])/2 - 
      (2*eps5t*F[4, 190])/3 - eps5t*F[4, 192] + (eps5t*F[4, 199])/2 + 
      eps5t*F[4, 201] + 2*eps5t*F[4, 202] - 4*eps5t*F[4, 213] + 
      (4*eps5t*F[4, 225])/3 + 14*eps5t*F[4, 244] - 3*eps5t*F[4, 252] - 
      (7*eps5t*F[4, 255])/3 + (eps5t*F[4, 271])/2 - (17*eps5t*F[4, 273])/2 + 
      (17*eps5t*F[4, 277])/2 + (eps5t*F[4, 279])/2 - (2*eps5t*F[4, 282])/3 - 
      (eps5t*F[4, 289])/2 - eps5t*F[4, 290] - 2*eps5t*F[4, 291] - 
      4*eps5t*F[4, 293] - 4*eps5t*F[4, 309] + 4*eps5t*F[4, 325] - 
      4*eps5t*F[4, 330] + eps5t*F[3, 25]*F[1, 1, 1] + 
      eps5t*F[3, 45]*F[1, 1, 1] - eps5t*F[3, 70]*F[1, 1, 1] - 
      eps5t*F[3, 81]*F[1, 1, 1] + eps5t*F[3, 23]*F[1, 1, 2] - 
      eps5t*F[3, 43]*F[1, 1, 2] - eps5t*F[3, 45]*F[1, 1, 2] + 
      eps5t*F[3, 70]*F[1, 1, 2] + 2*eps5t*F[3, 80]*F[1, 1, 2] - 
      eps5t*F[3, 25]*F[1, 1, 3] - eps5t*F[3, 45]*F[1, 1, 3] - 
      eps5t*F[3, 70]*F[1, 1, 3] + 2*eps5t*F[3, 71]*F[1, 1, 3] + 
      2*eps5t*F[3, 78]*F[1, 1, 3] + eps5t*F[3, 81]*F[1, 1, 3] + 
      2*eps5t*F[3, 82]*F[1, 1, 3] + 2*eps5t*F[3, 70]*F[1, 1, 4] + 
      2*eps5t*F[3, 71]*F[1, 1, 4] - 2*eps5t*F[3, 78]*F[1, 1, 4] + 
      2*eps5t*F[3, 82]*F[1, 1, 4] + 2*eps5t*F[3, 70]*F[1, 1, 5] - 
      2*eps5t*F[3, 71]*F[1, 1, 5] - 2*eps5t*F[3, 78]*F[1, 1, 5] - 
      2*eps5t*F[3, 82]*F[1, 1, 5] + eps5t*F[3, 23]*F[1, 1, 6] + 
      eps5t*F[3, 25]*F[1, 1, 6] - eps5t*F[3, 43]*F[1, 1, 6] - 
      2*eps5t*F[3, 71]*F[1, 1, 6] + 2*eps5t*F[3, 78]*F[1, 1, 6] - 
      5*eps5t*F[3, 80]*F[1, 1, 6] + eps5t*F[3, 81]*F[1, 1, 6] - 
      2*eps5t*F[3, 82]*F[1, 1, 6] - eps5t*F[3, 23]*F[1, 1, 7] - 
      eps5t*F[3, 25]*F[1, 1, 7] + eps5t*F[3, 43]*F[1, 1, 7] + 
      2*eps5t*F[3, 70]*F[1, 1, 7] + 5*eps5t*F[3, 80]*F[1, 1, 7] - 
      eps5t*F[3, 81]*F[1, 1, 7] - 7*eps5t*F[3, 80]*F[1, 1, 8] - 
      eps5t*F[3, 23]*F[1, 1, 9] + eps5t*F[3, 43]*F[1, 1, 9] + 
      eps5t*F[3, 45]*F[1, 1, 9] - eps5t*F[3, 70]*F[1, 1, 9] + 
      5*eps5t*F[3, 80]*F[1, 1, 9] + (49*eps5t*F[1, 1, 2]*tci[1, 1]^3)/270 - 
      (8*eps5t*F[1, 1, 3]*tci[1, 1]^3)/27 + (8*eps5t*F[1, 1, 4]*tci[1, 1]^3)/
       27 + (8*eps5t*F[1, 1, 5]*tci[1, 1]^3)/27 - 
      (19*eps5t*F[1, 1, 6]*tci[1, 1]^3)/30 + (19*eps5t*F[1, 1, 7]*tci[1, 1]^3)/
       30 - (14*eps5t*F[1, 1, 8]*tci[1, 1]^3)/27 + 
      (91*eps5t*F[1, 1, 9]*tci[1, 1]^3)/270 - 4*eps5t*F[3, 71]*tci[1, 2] + 
      7*eps5t*F[3, 80]*tci[1, 2] - 4*eps5t*F[3, 82]*tci[1, 2] + 
      (302*eps5t*tci[1, 1]^3*tci[1, 2])/135 + (4*eps5t*tci[1, 1]^2*tci[2, 1])/
       9 - (20*eps5t*F[1, 1, 2]*tci[1, 2]*tci[2, 1])/3 + 
      8*eps5t*F[1, 1, 3]*tci[1, 2]*tci[2, 1] - 8*eps5t*F[1, 1, 4]*tci[1, 2]*
       tci[2, 1] - 8*eps5t*F[1, 1, 5]*tci[1, 2]*tci[2, 1] + 
      (46*eps5t*F[1, 1, 6]*tci[1, 2]*tci[2, 1])/3 - 
      (46*eps5t*F[1, 1, 7]*tci[1, 2]*tci[2, 1])/3 + 14*eps5t*F[1, 1, 8]*
       tci[1, 2]*tci[2, 1] - (22*eps5t*F[1, 1, 9]*tci[1, 2]*tci[2, 1])/3 - 
      (24*eps5t*F[1, 1, 2]*tci[3, 1])/5 - (24*eps5t*F[1, 1, 6]*tci[3, 1])/5 + 
      (24*eps5t*F[1, 1, 7]*tci[3, 1])/5 + (24*eps5t*F[1, 1, 9]*tci[3, 1])/5 + 
      (96*eps5t*tci[1, 2]*tci[3, 1])/5 + 32*eps5t*tci[1, 2]*tci[3, 2] + 
      (8*eps5t*tci[4, 1])/3 + (8*eps5t*tci[1, 1]^3*tcr[1, 1])/27 - 
      2*eps5t*F[1, 1, 2]*tci[2, 1]*tcr[1, 1] - 2*eps5t*F[1, 1, 6]*tci[2, 1]*
       tcr[1, 1] + 2*eps5t*F[1, 1, 7]*tci[2, 1]*tcr[1, 1] + 
      2*eps5t*F[1, 1, 9]*tci[2, 1]*tcr[1, 1] + 
      (eps5t*F[1, 1, 2]*tci[1, 1]*tcr[1, 1]^2)/10 + 
      (eps5t*F[1, 1, 6]*tci[1, 1]*tcr[1, 1]^2)/10 - 
      (eps5t*F[1, 1, 7]*tci[1, 1]*tcr[1, 1]^2)/10 - 
      (eps5t*F[1, 1, 9]*tci[1, 1]*tcr[1, 1]^2)/10 - 
      (2*eps5t*tci[1, 1]*tci[1, 2]*tcr[1, 1]^2)/5 - 
      (80*eps5t*tci[1, 2]*tci[2, 1]*tcr[1, 2])/3 - 8*eps5t*tci[1, 1]*tci[1, 2]*
       tcr[1, 2]^2))/2 + 
   (r[4*q1*q3*q5 + 2*q10*q3*q5 + 4*q2*q3*q5 + q10*q2*q7 + 2*q10*q3*q7 + 
       2*q10*q5*q7 + 2*q3*q5*q7 + 2*q1*q3*q8 + 4*q2*q3*q8 + 2*q2*q7*q8 + 
       2*q3*q7*q8 + 2*q1*q10*q9 + q10*q2*q9 + 4*q1*q5*q9 + 2*q10*q5*q9 + 
       2*q2*q5*q9 + 2*q2*q3*q5*q7*s12 + 2*q2*q3*q7*q8*s12 + 
       2*q1*q10*q3*q5*s23 + 2*q1*q10*q5*q9*s23 + q10*q2*q5*q7*s34 + 
       q10*q2*q5*q9*s34 - 2*q1*q2*q3*q5*s45 + 2*q10*q3*q5*q7*s45 - 
       2*q1*q2*q3*q8*s45 - 2*q1*q2*q5*q9*s45 + q1*q10*q2*q7*s51 + 
       q1*q10*q3*q7*s51 + q1*q2*q7*q8*s51 + q1*q3*q7*q8*s51 + 
       q1*q10*q2*q9*s51]*((4*eps5t*F[4, 28])/3 + (4*eps5t*F[4, 39])/3 - 
      (4*eps5t*F[4, 49])/9 + (4*eps5t*F[4, 51])/9 - (eps5t*F[4, 80])/6 + 
      (17*eps5t*F[4, 83])/6 + (3*eps5t*F[4, 91])/2 - (eps5t*F[4, 93])/6 - 
      (8*eps5t*F[4, 100])/9 + (7*eps5t*F[4, 102])/3 - (eps5t*F[4, 111])/2 - 
      eps5t*F[4, 113] - 2*eps5t*F[4, 114] + (4*eps5t*F[4, 129])/3 - 
      (26*eps5t*F[4, 132])/3 + 7*eps5t*F[4, 139] + (4*eps5t*F[4, 141])/3 - 
      (8*eps5t*F[4, 146])/9 - eps5t*F[4, 148] - (4*eps5t*F[4, 174])/3 - 
      (4*eps5t*F[4, 182])/3 + (4*eps5t*F[4, 190])/9 - (4*eps5t*F[4, 192])/9 + 
      (eps5t*F[4, 213])/6 + (43*eps5t*F[4, 215])/6 - (17*eps5t*F[4, 219])/2 + 
      (eps5t*F[4, 221])/6 + (8*eps5t*F[4, 225])/9 + (eps5t*F[4, 233])/2 + 
      eps5t*F[4, 234] + 2*eps5t*F[4, 235] - (28*eps5t*F[4, 244])/3 - 
      (4*eps5t*F[4, 246])/3 + (8*eps5t*F[4, 252])/3 + (20*eps5t*F[4, 255])/9 + 
      4*eps5t*F[4, 273] - 4*eps5t*F[4, 277] - (2*eps5t*F[3, 23]*F[1, 1, 1])/3 - 
      (2*eps5t*F[3, 25]*F[1, 1, 1])/3 - (2*eps5t*F[3, 43]*F[1, 1, 1])/3 - 
      (2*eps5t*F[3, 45]*F[1, 1, 1])/3 - (2*eps5t*F[3, 62]*F[1, 1, 1])/3 + 
      (13*eps5t*F[3, 63]*F[1, 1, 1])/3 + (2*eps5t*F[3, 70]*F[1, 1, 1])/3 + 
      (2*eps5t*F[3, 71]*F[1, 1, 1])/3 - (2*eps5t*F[3, 78]*F[1, 1, 1])/3 + 
      (4*eps5t*F[3, 80]*F[1, 1, 1])/3 + (2*eps5t*F[3, 43]*F[1, 1, 2])/3 + 
      (2*eps5t*F[3, 62]*F[1, 1, 2])/3 - (2*eps5t*F[3, 78]*F[1, 1, 2])/3 - 
      (2*eps5t*F[3, 80]*F[1, 1, 2])/3 + (2*eps5t*F[3, 25]*F[1, 1, 3])/3 + 
      (2*eps5t*F[3, 45]*F[1, 1, 3])/3 - 5*eps5t*F[3, 63]*F[1, 1, 3] - 
      (2*eps5t*F[3, 71]*F[1, 1, 3])/3 + (2*eps5t*F[3, 78]*F[1, 1, 3])/3 - 
      (2*eps5t*F[3, 80]*F[1, 1, 3])/3 + (2*eps5t*F[3, 43]*F[1, 1, 4])/3 + 
      (2*eps5t*F[3, 62]*F[1, 1, 4])/3 - (2*eps5t*F[3, 78]*F[1, 1, 4])/3 - 
      (2*eps5t*F[3, 80]*F[1, 1, 4])/3 + (4*eps5t*F[3, 45]*F[1, 1, 5])/3 - 
      (4*eps5t*F[3, 62]*F[1, 1, 5])/3 - (4*eps5t*F[3, 63]*F[1, 1, 5])/3 + 
      (4*eps5t*F[3, 80]*F[1, 1, 5])/3 - (2*eps5t*F[3, 23]*F[1, 1, 6])/3 - 
      (2*eps5t*F[3, 25]*F[1, 1, 6])/3 + (2*eps5t*F[3, 43]*F[1, 1, 6])/3 + 
      (2*eps5t*F[3, 45]*F[1, 1, 6])/3 + (2*eps5t*F[3, 62]*F[1, 1, 6])/3 - 
      (13*eps5t*F[3, 63]*F[1, 1, 6])/3 + (2*eps5t*F[3, 70]*F[1, 1, 6])/3 + 
      (2*eps5t*F[3, 71]*F[1, 1, 6])/3 + (2*eps5t*F[3, 78]*F[1, 1, 6])/3 + 
      (8*eps5t*F[3, 80]*F[1, 1, 6])/3 + (2*eps5t*F[3, 25]*F[1, 1, 7])/3 - 
      (2*eps5t*F[3, 43]*F[1, 1, 7])/3 - 2*eps5t*F[3, 45]*F[1, 1, 7] + 
      (2*eps5t*F[3, 62]*F[1, 1, 7])/3 - (2*eps5t*F[3, 63]*F[1, 1, 7])/3 - 
      (2*eps5t*F[3, 71]*F[1, 1, 7])/3 - 4*eps5t*F[3, 80]*F[1, 1, 7] + 
      (2*eps5t*F[3, 23]*F[1, 1, 8])/3 + (2*eps5t*F[3, 63]*F[1, 1, 8])/3 - 
      (2*eps5t*F[3, 70]*F[1, 1, 8])/3 - (2*eps5t*F[3, 78]*F[1, 1, 8])/3 + 
      (8*eps5t*F[3, 80]*F[1, 1, 8])/3 - (4*eps5t*F[3, 43]*F[1, 1, 9])/3 - 
      (4*eps5t*F[3, 45]*F[1, 1, 9])/3 + (4*eps5t*F[3, 63]*F[1, 1, 9])/3 + 
      (4*eps5t*F[3, 78]*F[1, 1, 9])/3 - 4*eps5t*F[3, 80]*F[1, 1, 9] + 
      (2*eps5t*F[3, 23]*F[1, 1, 10])/3 + (2*eps5t*F[3, 43]*F[1, 1, 10])/3 + 
      (4*eps5t*F[3, 45]*F[1, 1, 10])/3 - (2*eps5t*F[3, 62]*F[1, 1, 10])/3 + 
      5*eps5t*F[3, 63]*F[1, 1, 10] - (2*eps5t*F[3, 70]*F[1, 1, 10])/3 - 
      2*eps5t*F[3, 80]*F[1, 1, 10] + (19*eps5t*F[1, 1, 1]*tci[1, 1]^3)/54 - 
      (41*eps5t*F[1, 1, 3]*tci[1, 1]^3)/162 + (2*eps5t*F[1, 1, 5]*tci[1, 1]^3)/
       45 - (eps5t*F[1, 1, 6]*tci[1, 1]^3)/18 - 
      (89*eps5t*F[1, 1, 7]*tci[1, 1]^3)/405 + (16*eps5t*F[1, 1, 8]*tci[1, 1]^3)/
       81 - (46*eps5t*F[1, 1, 9]*tci[1, 1]^3)/135 - 
      (17*eps5t*F[1, 1, 10]*tci[1, 1]^3)/810 + (4*eps5t*F[3, 78]*tci[1, 2])/3 - 
      (8*eps5t*F[3, 80]*tci[1, 2])/3 - (302*eps5t*tci[1, 1]^3*tci[1, 2])/135 - 
      (4*eps5t*tci[1, 1]^2*tci[2, 1])/9 - (2*eps5t*F[1, 1, 1]*tci[1, 2]*
        tci[2, 1])/3 - 2*eps5t*F[1, 1, 3]*tci[1, 2]*tci[2, 1] - 
      (32*eps5t*F[1, 1, 5]*tci[1, 2]*tci[2, 1])/9 - 
      (22*eps5t*F[1, 1, 6]*tci[1, 2]*tci[2, 1])/3 + 
      (64*eps5t*F[1, 1, 7]*tci[1, 2]*tci[2, 1])/9 - 
      (16*eps5t*F[1, 1, 8]*tci[1, 2]*tci[2, 1])/3 + 
      (104*eps5t*F[1, 1, 9]*tci[1, 2]*tci[2, 1])/9 + 
      (74*eps5t*F[1, 1, 10]*tci[1, 2]*tci[2, 1])/9 + 24*eps5t*F[1, 1, 1]*
       tci[3, 1] - 24*eps5t*F[1, 1, 3]*tci[3, 1] - 
      (32*eps5t*F[1, 1, 5]*tci[3, 1])/5 - 24*eps5t*F[1, 1, 6]*tci[3, 1] + 
      (16*eps5t*F[1, 1, 7]*tci[3, 1])/5 + (32*eps5t*F[1, 1, 9]*tci[3, 1])/5 + 
      (104*eps5t*F[1, 1, 10]*tci[3, 1])/5 - (96*eps5t*tci[1, 2]*tci[3, 1])/5 - 
      32*eps5t*tci[1, 2]*tci[3, 2] - (8*eps5t*tci[4, 1])/3 - 
      (35*eps5t*tci[1, 1]^3*tcr[1, 1])/54 + 10*eps5t*F[1, 1, 1]*tci[2, 1]*
       tcr[1, 1] - 10*eps5t*F[1, 1, 3]*tci[2, 1]*tcr[1, 1] - 
      (8*eps5t*F[1, 1, 5]*tci[2, 1]*tcr[1, 1])/3 - 10*eps5t*F[1, 1, 6]*
       tci[2, 1]*tcr[1, 1] + (4*eps5t*F[1, 1, 7]*tci[2, 1]*tcr[1, 1])/3 + 
      (8*eps5t*F[1, 1, 9]*tci[2, 1]*tcr[1, 1])/3 + 
      (26*eps5t*F[1, 1, 10]*tci[2, 1]*tcr[1, 1])/3 + 
      (2*eps5t*tci[1, 2]*tci[2, 1]*tcr[1, 1])/3 - 24*eps5t*tci[3, 1]*
       tcr[1, 1] - (eps5t*F[1, 1, 1]*tci[1, 1]*tcr[1, 1]^2)/2 + 
      (eps5t*F[1, 1, 3]*tci[1, 1]*tcr[1, 1]^2)/2 + 
      (2*eps5t*F[1, 1, 5]*tci[1, 1]*tcr[1, 1]^2)/15 + 
      (eps5t*F[1, 1, 6]*tci[1, 1]*tcr[1, 1]^2)/2 - 
      (eps5t*F[1, 1, 7]*tci[1, 1]*tcr[1, 1]^2)/15 - 
      (2*eps5t*F[1, 1, 9]*tci[1, 1]*tcr[1, 1]^2)/15 - 
      (13*eps5t*F[1, 1, 10]*tci[1, 1]*tcr[1, 1]^2)/30 + 
      (2*eps5t*tci[1, 1]*tci[1, 2]*tcr[1, 1]^2)/5 - 10*eps5t*tci[2, 1]*
       tcr[1, 1]^2 + (eps5t*tci[1, 1]*tcr[1, 1]^3)/2 + 
      (80*eps5t*tci[1, 2]*tci[2, 1]*tcr[1, 2])/3 + 8*eps5t*tci[1, 1]*tci[1, 2]*
       tcr[1, 2]^2))/2 + 
   (r[q1*q10*q3 + 2*q1*q3*q5 + q10*q3*q5 + 2*q2*q3*q5 + 2*q10*q2*q7 + 
       4*q10*q3*q7 + 4*q10*q5*q7 + q2*q5*q7 + q3*q5*q7 + q1*q2*q8 + 
       2*q1*q3*q8 + 2*q2*q3*q8 + 2*q2*q7*q8 + 2*q3*q7*q8 + 2*q1*q10*q9 + 
       q1*q2*q9 + 2*q10*q2*q9 + 2*q1*q5*q9 + 2*q10*q5*q9 + 2*q2*q5*q9 + 
       q2*q3*q5*q7*s12 + q2*q3*q7*q8*s12 + q1*q10*q3*q5*s23 + 
       q1*q10*q5*q9*s23 + 2*q10*q2*q5*q7*s34 + 2*q10*q2*q5*q9*s34 - 
       q1*q2*q3*q5*s45 + 2*q10*q3*q5*q7*s45 - q1*q2*q3*q8*s45 - 
       q1*q2*q5*q9*s45 + 2*q1*q10*q2*q7*s51 + 2*q1*q10*q3*q7*s51 + 
       2*q1*q2*q7*q8*s51 + 2*q1*q3*q7*q8*s51 + 2*q1*q10*q2*q9*s51]*
     ((8*eps5t*F[4, 28])/3 + (8*eps5t*F[4, 39])/3 - (8*eps5t*F[4, 49])/9 + 
      (8*eps5t*F[4, 51])/9 + (7*eps5t*F[4, 80])/6 + (25*eps5t*F[4, 83])/6 + 
      (3*eps5t*F[4, 91])/2 + (7*eps5t*F[4, 93])/6 - (4*eps5t*F[4, 100])/9 + 
      (7*eps5t*F[4, 102])/3 - (eps5t*F[4, 111])/2 - eps5t*F[4, 113] - 
      2*eps5t*F[4, 114] + (8*eps5t*F[4, 129])/3 - (22*eps5t*F[4, 132])/3 + 
      7*eps5t*F[4, 139] + (8*eps5t*F[4, 141])/3 - (4*eps5t*F[4, 146])/9 - 
      eps5t*F[4, 148] - (8*eps5t*F[4, 174])/3 - (8*eps5t*F[4, 182])/3 + 
      (8*eps5t*F[4, 190])/9 - (8*eps5t*F[4, 192])/9 + (41*eps5t*F[4, 213])/6 + 
      (35*eps5t*F[4, 215])/6 - (17*eps5t*F[4, 219])/2 - (7*eps5t*F[4, 221])/6 - 
      (8*eps5t*F[4, 225])/9 + (eps5t*F[4, 233])/2 + eps5t*F[4, 234] + 
      2*eps5t*F[4, 235] - (8*eps5t*F[4, 244])/3 - (8*eps5t*F[4, 246])/3 + 
      (4*eps5t*F[4, 252])/3 + (4*eps5t*F[4, 255])/9 - 4*eps5t*F[4, 277] - 
      4*eps5t*F[4, 325] - (4*eps5t*F[3, 23]*F[1, 1, 1])/3 - 
      (4*eps5t*F[3, 25]*F[1, 1, 1])/3 + (2*eps5t*F[3, 43]*F[1, 1, 1])/3 - 
      (4*eps5t*F[3, 45]*F[1, 1, 1])/3 + (2*eps5t*F[3, 62]*F[1, 1, 1])/3 + 
      (11*eps5t*F[3, 63]*F[1, 1, 1])/3 + (4*eps5t*F[3, 70]*F[1, 1, 1])/3 + 
      (4*eps5t*F[3, 71]*F[1, 1, 1])/3 - (4*eps5t*F[3, 78]*F[1, 1, 1])/3 + 
      (2*eps5t*F[3, 80]*F[1, 1, 1])/3 + (4*eps5t*F[3, 43]*F[1, 1, 2])/3 + 
      (4*eps5t*F[3, 62]*F[1, 1, 2])/3 - (4*eps5t*F[3, 78]*F[1, 1, 2])/3 - 
      (4*eps5t*F[3, 80]*F[1, 1, 2])/3 + (4*eps5t*F[3, 25]*F[1, 1, 3])/3 + 
      (4*eps5t*F[3, 45]*F[1, 1, 3])/3 - 5*eps5t*F[3, 63]*F[1, 1, 3] - 
      (4*eps5t*F[3, 71]*F[1, 1, 3])/3 - (2*eps5t*F[3, 78]*F[1, 1, 3])/3 - 
      (4*eps5t*F[3, 80]*F[1, 1, 3])/3 - (2*eps5t*F[3, 43]*F[1, 1, 4])/3 - 
      (2*eps5t*F[3, 62]*F[1, 1, 4])/3 + (2*eps5t*F[3, 78]*F[1, 1, 4])/3 + 
      (2*eps5t*F[3, 80]*F[1, 1, 4])/3 + (2*eps5t*F[3, 45]*F[1, 1, 5])/3 - 
      (2*eps5t*F[3, 62]*F[1, 1, 5])/3 - (2*eps5t*F[3, 63]*F[1, 1, 5])/3 + 
      4*eps5t*F[3, 78]*F[1, 1, 5] + (2*eps5t*F[3, 80]*F[1, 1, 5])/3 - 
      (4*eps5t*F[3, 23]*F[1, 1, 6])/3 - (4*eps5t*F[3, 25]*F[1, 1, 6])/3 + 
      (4*eps5t*F[3, 43]*F[1, 1, 6])/3 + (4*eps5t*F[3, 45]*F[1, 1, 6])/3 + 
      (4*eps5t*F[3, 62]*F[1, 1, 6])/3 - (11*eps5t*F[3, 63]*F[1, 1, 6])/3 + 
      (4*eps5t*F[3, 70]*F[1, 1, 6])/3 + (4*eps5t*F[3, 71]*F[1, 1, 6])/3 - 
      (2*eps5t*F[3, 78]*F[1, 1, 6])/3 + (4*eps5t*F[3, 80]*F[1, 1, 6])/3 + 
      (4*eps5t*F[3, 25]*F[1, 1, 7])/3 - (4*eps5t*F[3, 43]*F[1, 1, 7])/3 - 
      2*eps5t*F[3, 45]*F[1, 1, 7] - (2*eps5t*F[3, 62]*F[1, 1, 7])/3 - 
      (4*eps5t*F[3, 63]*F[1, 1, 7])/3 - (4*eps5t*F[3, 71]*F[1, 1, 7])/3 + 
      2*eps5t*F[3, 78]*F[1, 1, 7] - 2*eps5t*F[3, 80]*F[1, 1, 7] + 
      (4*eps5t*F[3, 23]*F[1, 1, 8])/3 + (4*eps5t*F[3, 63]*F[1, 1, 8])/3 - 
      (4*eps5t*F[3, 70]*F[1, 1, 8])/3 - (4*eps5t*F[3, 78]*F[1, 1, 8])/3 + 
      (4*eps5t*F[3, 80]*F[1, 1, 8])/3 - (2*eps5t*F[3, 43]*F[1, 1, 9])/3 - 
      (2*eps5t*F[3, 45]*F[1, 1, 9])/3 + (2*eps5t*F[3, 63]*F[1, 1, 9])/3 + 
      (2*eps5t*F[3, 78]*F[1, 1, 9])/3 + (4*eps5t*F[3, 23]*F[1, 1, 10])/3 - 
      (2*eps5t*F[3, 43]*F[1, 1, 10])/3 + (2*eps5t*F[3, 45]*F[1, 1, 10])/3 - 
      (4*eps5t*F[3, 62]*F[1, 1, 10])/3 + 5*eps5t*F[3, 63]*F[1, 1, 10] - 
      (4*eps5t*F[3, 70]*F[1, 1, 10])/3 + 2*eps5t*F[3, 78]*F[1, 1, 10] + 
      (19*eps5t*F[1, 1, 1]*tci[1, 1]^3)/54 - (25*eps5t*F[1, 1, 3]*tci[1, 1]^3)/
       162 - (37*eps5t*F[1, 1, 5]*tci[1, 1]^3)/135 - 
      (eps5t*F[1, 1, 6]*tci[1, 1]^3)/18 - (58*eps5t*F[1, 1, 7]*tci[1, 1]^3)/
       405 + (8*eps5t*F[1, 1, 8]*tci[1, 1]^3)/81 - 
      (eps5t*F[1, 1, 9]*tci[1, 1]^3)/45 - (79*eps5t*F[1, 1, 10]*tci[1, 1]^3)/
       810 + (8*eps5t*F[3, 78]*tci[1, 2])/3 - (4*eps5t*F[3, 80]*tci[1, 2])/3 - 
      (302*eps5t*tci[1, 1]^3*tci[1, 2])/135 - (4*eps5t*tci[1, 1]^2*tci[2, 1])/
       9 - (2*eps5t*F[1, 1, 1]*tci[1, 2]*tci[2, 1])/3 - 
      (14*eps5t*F[1, 1, 3]*tci[1, 2]*tci[2, 1])/3 + 
      (56*eps5t*F[1, 1, 5]*tci[1, 2]*tci[2, 1])/9 - 
      (22*eps5t*F[1, 1, 6]*tci[1, 2]*tci[2, 1])/3 + 
      (56*eps5t*F[1, 1, 7]*tci[1, 2]*tci[2, 1])/9 - 
      (8*eps5t*F[1, 1, 8]*tci[1, 2]*tci[2, 1])/3 + 
      (16*eps5t*F[1, 1, 9]*tci[1, 2]*tci[2, 1])/9 + 
      (82*eps5t*F[1, 1, 10]*tci[1, 2]*tci[2, 1])/9 + 24*eps5t*F[1, 1, 1]*
       tci[3, 1] - 24*eps5t*F[1, 1, 3]*tci[3, 1] - 
      (16*eps5t*F[1, 1, 5]*tci[3, 1])/5 - 24*eps5t*F[1, 1, 6]*tci[3, 1] + 
      (32*eps5t*F[1, 1, 7]*tci[3, 1])/5 + (16*eps5t*F[1, 1, 9]*tci[3, 1])/5 + 
      (88*eps5t*F[1, 1, 10]*tci[3, 1])/5 - (96*eps5t*tci[1, 2]*tci[3, 1])/5 - 
      32*eps5t*tci[1, 2]*tci[3, 2] - (8*eps5t*tci[4, 1])/3 - 
      (35*eps5t*tci[1, 1]^3*tcr[1, 1])/54 + 10*eps5t*F[1, 1, 1]*tci[2, 1]*
       tcr[1, 1] - 10*eps5t*F[1, 1, 3]*tci[2, 1]*tcr[1, 1] - 
      (4*eps5t*F[1, 1, 5]*tci[2, 1]*tcr[1, 1])/3 - 10*eps5t*F[1, 1, 6]*
       tci[2, 1]*tcr[1, 1] + (8*eps5t*F[1, 1, 7]*tci[2, 1]*tcr[1, 1])/3 + 
      (4*eps5t*F[1, 1, 9]*tci[2, 1]*tcr[1, 1])/3 + 
      (22*eps5t*F[1, 1, 10]*tci[2, 1]*tcr[1, 1])/3 + 
      (2*eps5t*tci[1, 2]*tci[2, 1]*tcr[1, 1])/3 - 24*eps5t*tci[3, 1]*
       tcr[1, 1] - (eps5t*F[1, 1, 1]*tci[1, 1]*tcr[1, 1]^2)/2 + 
      (eps5t*F[1, 1, 3]*tci[1, 1]*tcr[1, 1]^2)/2 + 
      (eps5t*F[1, 1, 5]*tci[1, 1]*tcr[1, 1]^2)/15 + 
      (eps5t*F[1, 1, 6]*tci[1, 1]*tcr[1, 1]^2)/2 - 
      (2*eps5t*F[1, 1, 7]*tci[1, 1]*tcr[1, 1]^2)/15 - 
      (eps5t*F[1, 1, 9]*tci[1, 1]*tcr[1, 1]^2)/15 - 
      (11*eps5t*F[1, 1, 10]*tci[1, 1]*tcr[1, 1]^2)/30 + 
      (2*eps5t*tci[1, 1]*tci[1, 2]*tcr[1, 1]^2)/5 - 10*eps5t*tci[2, 1]*
       tcr[1, 1]^2 + (eps5t*tci[1, 1]*tcr[1, 1]^3)/2 + 
      (80*eps5t*tci[1, 2]*tci[2, 1]*tcr[1, 2])/3 + 8*eps5t*tci[1, 1]*tci[1, 2]*
       tcr[1, 2]^2))/2 + 
   (r[2*q1*q2*q3 - 2*q1*q10*q4 - 2*q1*q3*q4 + 4*q1*q3*q5 + 2*q2*q3*q5 - 
       2*q10*q4*q5 - q2*q4*q5 - 2*q3*q4*q5 - q1*q10*q7 - q1*q2*q7 + 
       q10*q2*q7 + 2*q2*q3*q7 - 2*q10*q4*q7 - q2*q4*q7 - 2*q3*q4*q7 + 
       2*q1*q10*q9 + q10*q2*q9 + 4*q1*q5*q9 + 2*q10*q5*q9 + 2*q2*q5*q9 - 
       q2*q3*q4*q5*s12 - q2*q3*q4*q7*s12 - 2*q1*q10*q4*q5*s23 - 
       2*q1*q3*q4*q5*s23 + 2*q1*q10*q5*q9*s23 - q10*q2*q4*q5*s34 - 
       q10*q2*q4*q7*s34 + q10*q2*q5*q9*s34 - 2*q1*q2*q3*q5*s45 - 
       2*q1*q2*q5*q9*s45 + q1*q10*q2*q7*s51 + 2*q1*q2*q3*q7*s51 - 
       2*q1*q10*q4*q7*s51 - 2*q1*q3*q4*q7*s51 + q1*q10*q2*q9*s51]*
     ((10*eps5t*F[4, 25])/3 + (10*eps5t*F[4, 28])/3 + (10*eps5t*F[4, 39])/3 + 
      (10*eps5t*F[4, 41])/3 - (2*eps5t*F[4, 49])/3 + (2*eps5t*F[4, 51])/9 + 
      (29*eps5t*F[4, 80])/6 + (11*eps5t*F[4, 83])/6 + (eps5t*F[4, 91])/2 + 
      (29*eps5t*F[4, 93])/6 - (2*eps5t*F[4, 100])/3 + (eps5t*F[4, 102])/9 + 
      (eps5t*F[4, 111])/2 + eps5t*F[4, 113] + 2*eps5t*F[4, 114] - 
      (4*eps5t*F[4, 129])/3 + (26*eps5t*F[4, 132])/3 - (25*eps5t*F[4, 139])/3 - 
      (4*eps5t*F[4, 141])/3 + (8*eps5t*F[4, 146])/9 + (13*eps5t*F[4, 148])/9 - 
      (14*eps5t*F[4, 171])/3 + (4*eps5t*F[4, 174])/3 - (8*eps5t*F[4, 182])/3 - 
      (2*eps5t*F[4, 184])/3 + (14*eps5t*F[4, 190])/9 + (8*eps5t*F[4, 192])/9 + 
      (31*eps5t*F[4, 213])/6 - (17*eps5t*F[4, 215])/2 + (17*eps5t*F[4, 219])/2 + 
      (7*eps5t*F[4, 221])/6 - (20*eps5t*F[4, 225])/9 - (eps5t*F[4, 233])/2 - 
      eps5t*F[4, 234] - 2*eps5t*F[4, 235] - (32*eps5t*F[4, 244])/3 - 
      (4*eps5t*F[4, 246])/3 + (16*eps5t*F[4, 255])/9 - (10*eps5t*F[4, 271])/3 + 
      (16*eps5t*F[4, 273])/3 - (16*eps5t*F[4, 277])/3 - (10*eps5t*F[4, 279])/3 + 
      (2*eps5t*F[4, 282])/3 + (8*eps5t*F[4, 293])/3 - (4*eps5t*F[4, 295])/3 - 
      4*eps5t*F[4, 325] + 4*eps5t*F[4, 330] + (2*eps5t*F[3, 23]*F[1, 1, 1])/3 - 
      (5*eps5t*F[3, 25]*F[1, 1, 1])/3 + (2*eps5t*F[3, 43]*F[1, 1, 1])/3 - 
      (5*eps5t*F[3, 45]*F[1, 1, 1])/3 + (2*eps5t*F[3, 62]*F[1, 1, 1])/3 - 
      (13*eps5t*F[3, 63]*F[1, 1, 1])/3 + (7*eps5t*F[3, 70]*F[1, 1, 1])/3 - 
      (4*eps5t*F[3, 71]*F[1, 1, 1])/3 + (4*eps5t*F[3, 78]*F[1, 1, 1])/3 + 
      eps5t*F[3, 81]*F[1, 1, 1] - (2*eps5t*F[3, 82]*F[1, 1, 1])/3 - 
      (5*eps5t*F[3, 23]*F[1, 1, 2])/3 + (4*eps5t*F[3, 25]*F[1, 1, 2])/3 + 
      (5*eps5t*F[3, 43]*F[1, 1, 2])/3 + eps5t*F[3, 45]*F[1, 1, 2] - 
      (2*eps5t*F[3, 62]*F[1, 1, 2])/3 - (2*eps5t*F[3, 63]*F[1, 1, 2])/3 + 
      (eps5t*F[3, 70]*F[1, 1, 2])/3 - (2*eps5t*F[3, 71]*F[1, 1, 2])/3 + 
      (4*eps5t*F[3, 78]*F[1, 1, 2])/3 - (8*eps5t*F[3, 80]*F[1, 1, 2])/3 + 
      (5*eps5t*F[3, 25]*F[1, 1, 3])/3 + (5*eps5t*F[3, 45]*F[1, 1, 3])/3 + 
      5*eps5t*F[3, 63]*F[1, 1, 3] - (eps5t*F[3, 70]*F[1, 1, 3])/3 - 
      (4*eps5t*F[3, 71]*F[1, 1, 3])/3 - (10*eps5t*F[3, 78]*F[1, 1, 3])/3 - 
      (5*eps5t*F[3, 81]*F[1, 1, 3])/3 - (4*eps5t*F[3, 82]*F[1, 1, 3])/3 - 
      (2*eps5t*F[3, 43]*F[1, 1, 4])/3 - (2*eps5t*F[3, 62]*F[1, 1, 4])/3 - 
      2*eps5t*F[3, 70]*F[1, 1, 4] + 2*eps5t*F[3, 71]*F[1, 1, 4] + 
      2*eps5t*F[3, 78]*F[1, 1, 4] + (2*eps5t*F[3, 81]*F[1, 1, 4])/3 - 
      (4*eps5t*F[3, 82]*F[1, 1, 4])/3 - (4*eps5t*F[3, 25]*F[1, 1, 5])/3 + 
      (4*eps5t*F[3, 62]*F[1, 1, 5])/3 + (4*eps5t*F[3, 63]*F[1, 1, 5])/3 - 
      2*eps5t*F[3, 70]*F[1, 1, 5] + (2*eps5t*F[3, 71]*F[1, 1, 5])/3 + 
      2*eps5t*F[3, 78]*F[1, 1, 5] + 2*eps5t*F[3, 82]*F[1, 1, 5] - 
      eps5t*F[3, 23]*F[1, 1, 6] - (eps5t*F[3, 25]*F[1, 1, 6])/3 + 
      (5*eps5t*F[3, 43]*F[1, 1, 6])/3 + (2*eps5t*F[3, 45]*F[1, 1, 6])/3 - 
      (2*eps5t*F[3, 62]*F[1, 1, 6])/3 + 5*eps5t*F[3, 63]*F[1, 1, 6] + 
      (4*eps5t*F[3, 71]*F[1, 1, 6])/3 - 2*eps5t*F[3, 78]*F[1, 1, 6] + 
      (8*eps5t*F[3, 80]*F[1, 1, 6])/3 - (5*eps5t*F[3, 81]*F[1, 1, 6])/3 + 
      2*eps5t*F[3, 82]*F[1, 1, 6] + (5*eps5t*F[3, 23]*F[1, 1, 7])/3 + 
      (5*eps5t*F[3, 25]*F[1, 1, 7])/3 - (5*eps5t*F[3, 43]*F[1, 1, 7])/3 - 
      (2*eps5t*F[3, 45]*F[1, 1, 7])/3 - (2*eps5t*F[3, 62]*F[1, 1, 7])/3 + 
      (4*eps5t*F[3, 63]*F[1, 1, 7])/3 - 2*eps5t*F[3, 70]*F[1, 1, 7] - 
      (4*eps5t*F[3, 71]*F[1, 1, 7])/3 - (8*eps5t*F[3, 80]*F[1, 1, 7])/3 + 
      (5*eps5t*F[3, 81]*F[1, 1, 7])/3 - (2*eps5t*F[3, 82]*F[1, 1, 7])/3 - 
      (2*eps5t*F[3, 23]*F[1, 1, 8])/3 - (2*eps5t*F[3, 63]*F[1, 1, 8])/3 + 
      (2*eps5t*F[3, 71]*F[1, 1, 8])/3 + (16*eps5t*F[3, 80]*F[1, 1, 8])/3 + 
      (2*eps5t*F[3, 82]*F[1, 1, 8])/3 + (5*eps5t*F[3, 23]*F[1, 1, 9])/3 - 
      eps5t*F[3, 43]*F[1, 1, 9] - eps5t*F[3, 45]*F[1, 1, 9] - 
      (2*eps5t*F[3, 63]*F[1, 1, 9])/3 - (eps5t*F[3, 70]*F[1, 1, 9])/3 + 
      2*eps5t*F[3, 71]*F[1, 1, 9] - (4*eps5t*F[3, 78]*F[1, 1, 9])/3 - 
      (8*eps5t*F[3, 80]*F[1, 1, 9])/3 - (2*eps5t*F[3, 81]*F[1, 1, 9])/3 - 
      (2*eps5t*F[3, 82]*F[1, 1, 9])/3 - (2*eps5t*F[3, 23]*F[1, 1, 10])/3 - 
      (4*eps5t*F[3, 25]*F[1, 1, 10])/3 - (2*eps5t*F[3, 43]*F[1, 1, 10])/3 + 
      (2*eps5t*F[3, 62]*F[1, 1, 10])/3 - (19*eps5t*F[3, 63]*F[1, 1, 10])/3 + 
      2*eps5t*F[3, 71]*F[1, 1, 10] + (2*eps5t*F[3, 81]*F[1, 1, 10])/3 - 
      (25*eps5t*F[1, 1, 1]*tci[1, 1]^3)/162 - (59*eps5t*F[1, 1, 2]*tci[1, 1]^3)/
       810 + (89*eps5t*F[1, 1, 3]*tci[1, 1]^3)/162 - 
      (16*eps5t*F[1, 1, 4]*tci[1, 1]^3)/27 - (34*eps5t*F[1, 1, 5]*tci[1, 1]^3)/
       135 + (331*eps5t*F[1, 1, 6]*tci[1, 1]^3)/405 - 
      (307*eps5t*F[1, 1, 7]*tci[1, 1]^3)/810 + 
      (32*eps5t*F[1, 1, 8]*tci[1, 1]^3)/81 - (11*eps5t*F[1, 1, 9]*tci[1, 1]^3)/
       30 - (29*eps5t*F[1, 1, 10]*tci[1, 1]^3)/54 - 
      (16*eps5t*F[3, 80]*tci[1, 2])/3 + (8*eps5t*F[3, 82]*tci[1, 2])/3 - 
      (604*eps5t*tci[1, 1]^3*tci[1, 2])/135 - (8*eps5t*tci[1, 1]^2*tci[2, 1])/
       9 - (14*eps5t*F[1, 1, 1]*tci[1, 2]*tci[2, 1])/3 + 
      (76*eps5t*F[1, 1, 2]*tci[1, 2]*tci[2, 1])/9 - 6*eps5t*F[1, 1, 3]*
       tci[1, 2]*tci[2, 1] + 16*eps5t*F[1, 1, 4]*tci[1, 2]*tci[2, 1] + 
      (40*eps5t*F[1, 1, 5]*tci[1, 2]*tci[2, 1])/9 - 
      (82*eps5t*F[1, 1, 6]*tci[1, 2]*tci[2, 1])/9 + 12*eps5t*F[1, 1, 7]*
       tci[1, 2]*tci[2, 1] - (32*eps5t*F[1, 1, 8]*tci[1, 2]*tci[2, 1])/3 + 
      (52*eps5t*F[1, 1, 9]*tci[1, 2]*tci[2, 1])/9 - 
      (2*eps5t*F[1, 1, 10]*tci[1, 2]*tci[2, 1])/9 - 24*eps5t*F[1, 1, 1]*
       tci[3, 1] + (88*eps5t*F[1, 1, 2]*tci[3, 1])/5 + 
      24*eps5t*F[1, 1, 3]*tci[3, 1] - (32*eps5t*F[1, 1, 5]*tci[3, 1])/5 + 
      (176*eps5t*F[1, 1, 6]*tci[3, 1])/5 + (24*eps5t*F[1, 1, 7]*tci[3, 1])/5 - 
      (56*eps5t*F[1, 1, 9]*tci[3, 1])/5 - 40*eps5t*F[1, 1, 10]*tci[3, 1] - 
      (192*eps5t*tci[1, 2]*tci[3, 1])/5 - 64*eps5t*tci[1, 2]*tci[3, 2] - 
      (16*eps5t*tci[4, 1])/3 - (71*eps5t*tci[1, 1]^3*tcr[1, 1])/162 - 
      10*eps5t*F[1, 1, 1]*tci[2, 1]*tcr[1, 1] + 
      (22*eps5t*F[1, 1, 2]*tci[2, 1]*tcr[1, 1])/3 + 10*eps5t*F[1, 1, 3]*
       tci[2, 1]*tcr[1, 1] - (8*eps5t*F[1, 1, 5]*tci[2, 1]*tcr[1, 1])/3 + 
      (44*eps5t*F[1, 1, 6]*tci[2, 1]*tcr[1, 1])/3 + 2*eps5t*F[1, 1, 7]*
       tci[2, 1]*tcr[1, 1] - (14*eps5t*F[1, 1, 9]*tci[2, 1]*tcr[1, 1])/3 - 
      (50*eps5t*F[1, 1, 10]*tci[2, 1]*tcr[1, 1])/3 + 
      (14*eps5t*tci[1, 2]*tci[2, 1]*tcr[1, 1])/3 + 24*eps5t*tci[3, 1]*
       tcr[1, 1] + (eps5t*F[1, 1, 1]*tci[1, 1]*tcr[1, 1]^2)/2 - 
      (11*eps5t*F[1, 1, 2]*tci[1, 1]*tcr[1, 1]^2)/30 - 
      (eps5t*F[1, 1, 3]*tci[1, 1]*tcr[1, 1]^2)/2 + 
      (2*eps5t*F[1, 1, 5]*tci[1, 1]*tcr[1, 1]^2)/15 - 
      (11*eps5t*F[1, 1, 6]*tci[1, 1]*tcr[1, 1]^2)/15 - 
      (eps5t*F[1, 1, 7]*tci[1, 1]*tcr[1, 1]^2)/10 + 
      (7*eps5t*F[1, 1, 9]*tci[1, 1]*tcr[1, 1]^2)/30 + 
      (5*eps5t*F[1, 1, 10]*tci[1, 1]*tcr[1, 1]^2)/6 + 
      (4*eps5t*tci[1, 1]*tci[1, 2]*tcr[1, 1]^2)/5 + 10*eps5t*tci[2, 1]*
       tcr[1, 1]^2 - (eps5t*tci[1, 1]*tcr[1, 1]^3)/2 + 
      (160*eps5t*tci[1, 2]*tci[2, 1]*tcr[1, 2])/3 + 16*eps5t*tci[1, 1]*
       tci[1, 2]*tcr[1, 2]^2))/2 + 
   (r[5*q1 - 2*q10 + 7*q3 + 7*q5 + 3*q7 + 5*q2*q3*s12 + q2*q5*s12 + 
       q3*q5*s12 - 3*q2*q7*s12 + 4*q3*q7*s12 + q5*q7*s12 + 2*q2*q3*q7*s12^2 + 
       2*q3*q5*q7*s12^2 - 3*q1*q10*s23 + q1*q3*s23 + q10*q3*s23 + q1*q5*s23 + 
       8*q10*q5*s23 + q3*q5*s23 + 2*q1*q10*q5*s23^2 + 2*q10*q3*q5*s23^2 + 
       2*q1*q2*s34 + q10*q2*s34 - 2*q1*q5*s34 + 8*q10*q5*s34 + q10*q7*s34 + 
       2*q2*q7*s34 + 2*q5*q7*s34 + 2*q10*q2*q5*s34^2 + 2*q10*q5*q7*s34^2 + 
       5*q1*q10*s45 - 2*q1*q2*s45 + 2*q10*q2*s45 - q1*q3*s45 + 2*q10*q3*s45 - 
       5*q2*q3*s45 - q1*q5*s45 - q2*q5*s45 + q3*q5*s45 + 3*q10*q7*s45 + 
       4*q3*q7*s45 + 2*q5*q7*s45 - 4*q1*q10*q5*s23*s45 + 2*q1*q2*q5*s34*s45 + 
       4*q10*q5*q7*s34*s45 - 2*q1*q10*q2*s45^2 + 2*q1*q2*q3*s45^2 + 
       4*q1*q10*q5*s45^2 + 2*q10*q2*q5*s45^2 + 2*q10*q3*q5*s45^2 + 
       4*q10*q3*q7*s45^2 + 4*q10*q5*q7*s45^2 + 2*q3*q5*q7*s45^2 - 
       2*q1*q10*q2*q5*s45^3 + 2*q10*q3*q5*q7*s45^3 + 2*q1*q10*s51 - 
       2*q1*q2*s51 + 2*q10*q2*s51 + 2*q10*q3*s51 + 2*q2*q3*s51 + 
       3*q1*q7*s51 + q10*q7*s51 - 5*q2*q7*s51 + 4*q3*q7*s51 + 
       4*q2*q3*q7*s12*s51 + 2*q1*q2*q7*s34*s51 - 2*q1*q10*q2*s45*s51 + 
       2*q1*q3*q7*s45*s51 + 4*q10*q3*q7*s45*s51 + 2*q1*q2*q3*s51^2 - 
       2*q1*q2*q7*s51^2 + 2*q10*q3*q7*s51^2 + 4*q2*q3*q7*s51^2 + 
       2*q1*q2*q3*q7*s51^3]*(6*F[1, 1, 6]^2 - (40*F[1, 1, 9]^2)/3 - 
      (11*tci[1, 1]^2)/9 - 2*tci[1, 1]^2*tci[1, 2] + 2*tci[1, 2]^3 - 
      16*tcr[3, 3]))/2 + 
   (r[q1 + q10 + 4*q2 - 2*q3 - 2*q4 + q5 + 5*q6 - q7 + 4*q9 - q2*q3*s12 - 
       q3*q4*s12 - 2*q2*q5*s12 + q3*q5*s12 + q2*q7*s12 + q3*q7*s12 - 
       q5*q7*s12 - 2*q1*q10*s23 + 2*q10*q5*s23 + 2*q3*q5*s23 + q3*q6*s23 - 
       3*q5*q6*s23 + 2*q1*q9*s23 + 2*q10*q9*s23 - 2*q5*q9*s23 + 
       q3*q4*q5*s12*s23 - 2*q1*q10*q5*s23^2 + 2*q1*q10*q9*s23^2 + 
       q10*q2*s34 - 2*q10*q4*s34 + 2*q1*q5*s34 + 2*q10*q5*s34 - q2*q5*s34 - 
       2*q2*q6*s34 - 3*q5*q6*s34 + 6*q10*q7*s34 - q2*q7*s34 + 2*q10*q9*s34 + 
       2*q2*q9*s34 - 2*q5*q9*s34 - q10^2*q2*s34^2 - 2*q10*q2*q5*s34^2 + 
       q10^2*q7*s34^2 - 2*q2*q5*q9*s34^2 + 2*q1*q10*s45 + q10^2*s45 + 
       2*q1*q2*s45 + q10*q3*s45 + q2*q3*s45 + 6*q10*q5*s45 + 3*q2*q5*s45 + 
       3*q5*q6*s45 + 4*q10*q7*s45 + q3*q7*s45 + 3*q5*q7*s45 - 2*q1*q9*s45 - 
       4*q2*q9*s45 + 2*q5*q9*s45 + 4*q1*q10*q5*s23*s45 - q10^2*q5*s23*s45 + 
       2*q10*q3*q5*s23*s45 - 2*q10^2*q5*s34*s45 - 2*q1*q2*q5*s34*s45 - 
       q10*q2*q5*s34*s45 + 3*q2*q5*q6*s34*s45 + 2*q10^2*q7*s34*s45 + 
       3*q10*q5*q7*s34*s45 + 2*q2*q5*q9*s34*s45 - q10^2*q2*q5*s34^2*s45 - 
       4*q1*q10*q5*s45^2 - 2*q10*q2*q5*s45^2 + q10^2*q7*s45^2 + 
       q10*q3*q7*s45^2 + 3*q10*q5*q7*s45^2 - 2*q2*q5*q9*s45^2 + 
       2*q1*q10*q2*q5*s45^3 - 2*q1*q10*s51 + q2*q3*s51 + 3*q10*q6*s51 - 
       q3*q6*s51 - q10*q7*s51 + 3*q2*q7*s51 + q3*q7*s51 + 3*q6*q7*s51 + 
       2*q10*q9*s51 - 2*q2*q9*s51 - q2*q3*q7*s12*s51 + 2*q1*q10*q9*s23*s51 + 
       2*q10^2*q7*s34*s51 + q10*q4*q7*s34*s51 - 2*q2*q6*q7*s34*s51 + 
       q10^2*q4*q7*s34^2*s51 - 2*q1*q2*q3*s45*s51 + q1*q3*q6*s45*s51 + 
       q10^2*q7*s45*s51 + q10*q3*q7*s45*s51 + 3*q10*q6*q7*s45*s51 - 
       q2*q3*q7*s51^2 + 3*q10*q6*q7*s51^2 + 2*q1*q10*q9*s51^2]*
     (-2*F[3, 4] - 2*F[3, 35] + tci[1, 2]^3/3 - (7*tci[1, 1]^2*tcr[1, 1])/3 + 
      2*tci[1, 2]*tcr[1, 1]^2 + 2*tcr[1, 1]^3 + 3*tci[1, 1]^2*tcr[1, 2] - 
      4*tci[1, 2]*tcr[1, 1]*tcr[1, 2] - 4*tcr[1, 2]^3 + 
      8*tcr[1, 1]*tcr[2, 1] + 12*tcr[3, 1] + 3*tcr[3, 2] - (85*tcr[3, 3])/6))/
    2 + (r[-5*q1 + q10 + 2*q2 - 3*q3 - 7*q5 + 9*q6 - 6*q7 - 9*q2*q3*s12 - 
       2*q2*q5*s12 + 4*q3*q5*s12 + 6*q2*q7*s12 + 6*q3*q7*s12 - 2*q5*q7*s12 - 
       4*q2*q3*q7*s12^2 + 6*q1*q10*s23 - 2*q1*q3*s23 - 2*q10*q3*s23 - 
       q1*q5*s23 - 2*q10*q5*s23 - q3*q5*s23 - 4*q3*q6*s23 + 4*q5*q6*s23 - 
       4*q1*q10*q5*s23^2 + 5*q3*q5*q6*s23^2 - 3*q1*q2*s34 - q10*q2*s34 + 
       3*q1*q5*s34 - 2*q10*q5*s34 + q2*q6*s34 - q5*q6*s34 + 4*q10*q7*s34 - 
       4*q2*q7*s34 - 4*q10*q2*q5*s34^2 - 7*q1*q10*s45 + q1*q2*s45 - 
       3*q10*q2*s45 + 3*q1*q3*s45 + 3*q10*q3*s45 + 9*q2*q3*s45 + q1*q5*s45 + 
       10*q10*q5*s45 + 3*q2*q5*s45 - 4*q5*q6*s45 + 3*q10*q7*s45 + 
       2*q3*q7*s45 + 3*q5*q7*s45 + 3*q3*q5*q7*s12*s45 + 8*q1*q10*q5*s23*s45 + 
       3*q10*q3*q5*s23*s45 - 5*q3*q5*q6*s23*s45 - 3*q1*q2*q5*s34*s45 + 
       q2*q5*q6*s34*s45 + 3*q10*q5*q7*s34*s45 + 3*q1*q10*q2*s45^2 - 
       4*q1*q2*q3*s45^2 - 8*q1*q10*q5*s45^2 - 4*q10*q2*q5*s45^2 + 
       3*q10*q3*q7*s45^2 + 3*q10*q5*q7*s45^2 + 4*q1*q10*q2*q5*s45^3 - 
       4*q1*q10*s51 + 3*q1*q2*s51 - 3*q10*q2*s51 - 5*q2*q3*s51 + 
       6*q10*q6*s51 - q3*q6*s51 - 4*q1*q7*s51 - q10*q7*s51 + 7*q2*q7*s51 + 
       6*q3*q7*s51 + 5*q6*q7*s51 - 8*q2*q3*q7*s12*s51 - 3*q1*q2*q7*s34*s51 + 
       q2*q6*q7*s34*s51 + 3*q1*q10*q2*s45*s51 + q1*q2*q3*s45*s51 - 
       q1*q10*q6*s45*s51 + q1*q3*q6*s45*s51 - 4*q1*q3*q7*s45*s51 + 
       3*q10*q3*q7*s45*s51 + 5*q10*q6*q7*s45*s51 - 4*q1*q2*q3*s51^2 + 
       3*q1*q2*q7*s51^2 - 8*q2*q3*q7*s51^2 + 5*q10*q6*q7*s51^2 - 
       4*q1*q2*q3*q7*s51^3]*(-8*F[3, 1] + 4*F[3, 2] - (10*F[3, 4])/3 + 
      (2*F[3, 5])/3 - 8*F[3, 6] - (8*F[3, 11])/3 - 2*F[3, 12] - 2*F[3, 13] - 
      (16*F[3, 14])/3 - 4*F[3, 15] + 2*F[3, 17] - 6*F[3, 18] - 
      (8*F[3, 19])/3 + 8*F[3, 22] + (8*F[3, 31])/3 + (22*F[3, 32])/3 + 
      4*F[3, 33] + (64*F[3, 34])/3 + (8*F[3, 36])/3 - (2*F[3, 37])/3 + 
      2*F[3, 40] - (8*F[3, 44])/3 - (32*F[1, 1, 1]^3)/3 - 
      6*F[1, 1, 1]^2*F[1, 1, 2] - 2*F[1, 1, 1]*F[1, 1, 2]^2 + 
      (20*F[1, 1, 2]^3)/3 + (8*F[1, 1, 1]^2*F[1, 1, 3])/3 + 
      (28*F[1, 1, 1]*F[1, 1, 3]^2)/3 + 4*F[1, 1, 2]*F[1, 1, 3]^2 + 
      (4*F[1, 1, 3]^3)/3 + (20*F[1, 1, 1]^2*F[1, 1, 4])/3 - 
      (4*F[1, 1, 2]^2*F[1, 1, 4])/3 - (16*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4])/
       3 - (10*F[1, 1, 3]^2*F[1, 1, 4])/3 + (16*F[1, 1, 1]*F[1, 1, 4]^2)/3 - 
      (8*F[1, 1, 2]*F[1, 1, 4]^2)/3 - (10*F[1, 1, 3]*F[1, 1, 4]^2)/3 + 
      2*F[1, 1, 4]^2*F[1, 1, 5] - 4*F[1, 1, 1]*F[1, 1, 5]^2 - 
      4*F[1, 1, 2]*F[1, 1, 5]^2 + 4*F[1, 1, 3]*F[1, 1, 5]^2 + 
      2*F[1, 1, 4]*F[1, 1, 5]^2 - 4*F[1, 1, 5]^3 - 
      (2*F[1, 1, 1]^2*F[1, 1, 6])/3 + 4*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 6] - 
      2*F[1, 1, 2]^2*F[1, 1, 6] - (8*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 6])/3 + 
      (4*F[1, 1, 4]^2*F[1, 1, 6])/3 + 2*F[1, 1, 5]^2*F[1, 1, 6] + 
      (10*F[1, 1, 1]*F[1, 1, 6]^2)/3 - 2*F[1, 1, 2]*F[1, 1, 6]^2 - 
      (4*F[1, 1, 4]*F[1, 1, 6]^2)/3 + 2*F[1, 1, 5]*F[1, 1, 6]^2 - 
      (68*F[1, 1, 6]^3)/9 - (4*F[1, 1, 1]^2*F[1, 1, 7])/3 + 
      (8*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 7])/3 - (4*F[1, 1, 4]^2*F[1, 1, 7])/
       3 - (4*F[1, 1, 5]^2*F[1, 1, 7])/3 - 
      (8*F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 7])/3 + 
      (8*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 7])/3 + (16*F[1, 1, 6]^2*F[1, 1, 7])/
       3 - (8*F[1, 1, 1]*F[1, 1, 7]^2)/3 - (4*F[1, 1, 4]*F[1, 1, 7]^2)/3 + 
      (20*F[1, 1, 6]*F[1, 1, 7]^2)/3 - (28*F[1, 1, 7]^3)/9 + 
      4*F[1, 1, 1]^2*F[1, 1, 8] - 6*F[1, 1, 3]^2*F[1, 1, 8] - 
      8*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8] + 12*F[1, 1, 3]*F[1, 1, 4]*
       F[1, 1, 8] - 2*F[1, 1, 4]^2*F[1, 1, 8] + (2*F[1, 1, 5]^2*F[1, 1, 8])/
       3 - (8*F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 8])/3 + 
      (8*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 8])/3 - 4*F[1, 1, 5]*F[1, 1, 6]*
       F[1, 1, 8] + 2*F[1, 1, 6]^2*F[1, 1, 8] + 
      (8*F[1, 1, 1]*F[1, 1, 7]*F[1, 1, 8])/3 - 
      (8*F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 8])/3 + 
      (8*F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8])/3 - (4*F[1, 1, 7]^2*F[1, 1, 8])/
       3 + 8*F[1, 1, 1]*F[1, 1, 8]^2 - 6*F[1, 1, 3]*F[1, 1, 8]^2 - 
      2*F[1, 1, 4]*F[1, 1, 8]^2 + (2*F[1, 1, 5]*F[1, 1, 8]^2)/3 + 
      (14*F[1, 1, 6]*F[1, 1, 8]^2)/3 - (16*F[1, 1, 7]*F[1, 1, 8]^2)/3 - 
      (4*F[1, 1, 2]^2*F[1, 1, 9])/3 + (8*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9])/
       3 + (2*F[1, 1, 4]^2*F[1, 1, 9])/3 - 4*F[1, 1, 4]*F[1, 1, 5]*
       F[1, 1, 9] + 2*F[1, 1, 5]^2*F[1, 1, 9] - (8*F[1, 1, 2]*F[1, 1, 9]^2)/
       3 + (2*F[1, 1, 4]*F[1, 1, 9]^2)/3 + 2*F[1, 1, 5]*F[1, 1, 9]^2 - 
      (40*F[1, 1, 1]*F[2, 1, 1])/3 - (40*F[1, 1, 3]*F[2, 1, 1])/3 + 
      (8*F[1, 1, 1]*F[2, 1, 2])/3 + (8*F[1, 1, 4]*F[2, 1, 2])/3 + 
      (8*F[1, 1, 2]*F[2, 1, 3])/3 + (8*F[1, 1, 4]*F[2, 1, 3])/3 + 
      8*F[1, 1, 2]*F[2, 1, 4] + 8*F[1, 1, 5]*F[2, 1, 4] - 
      8*F[1, 1, 3]*F[2, 1, 5] - 8*F[1, 1, 5]*F[2, 1, 5] - 
      (8*F[1, 1, 5]*F[2, 1, 7])/3 - (8*F[1, 1, 7]*F[2, 1, 7])/3 + 
      (16*F[1, 1, 1]*F[2, 1, 8])/3 - (16*F[1, 1, 4]*F[2, 1, 8])/3 - 
      (56*F[1, 1, 6]*F[2, 1, 8])/3 - (40*F[1, 1, 7]*F[2, 1, 8])/3 - 
      (16*F[1, 1, 8]*F[2, 1, 8])/3 - 8*F[1, 1, 1]*F[2, 1, 9] - 
      8*F[1, 1, 8]*F[2, 1, 9] + 8*F[1, 1, 7]*F[2, 1, 10] + 
      8*F[1, 1, 8]*F[2, 1, 10] + (8*F[1, 1, 2]*F[2, 1, 11])/3 + 
      (8*F[1, 1, 9]*F[2, 1, 11])/3 - (14*F[1, 1, 1]*tci[1, 1]^2)/9 - 
      (8*F[1, 1, 2]*tci[1, 1]^2)/3 + (134*F[1, 1, 3]*tci[1, 1]^2)/9 + 
      (26*F[1, 1, 5]*tci[1, 1]^2)/9 + (16*F[1, 1, 6]*tci[1, 1]^2)/3 - 
      (8*F[1, 1, 7]*tci[1, 1]^2)/9 - (4*F[1, 1, 8]*tci[1, 1]^2)/3 + 
      (8*F[1, 1, 9]*tci[1, 1]^2)/9 - (8*F[1, 2, 6]*tci[1, 1]^2)/3 - 
      8*F[1, 2, 7]*tci[1, 1]^2 - 8*F[1, 2, 8]*tci[1, 1]^2 + 
      (56*F[1, 1, 1]^2*tci[1, 2])/3 + 12*F[1, 1, 1]*F[1, 1, 2]*tci[1, 2] + 
      (2*F[1, 1, 2]^2*tci[1, 2])/3 - (56*F[1, 1, 1]*F[1, 1, 3]*tci[1, 2])/3 - 
      8*F[1, 1, 2]*F[1, 1, 3]*tci[1, 2] - 12*F[1, 1, 3]^2*tci[1, 2] - 
      (32*F[1, 1, 1]*F[1, 1, 4]*tci[1, 2])/3 + 
      (8*F[1, 1, 2]*F[1, 1, 4]*tci[1, 2])/3 + 
      (20*F[1, 1, 3]*F[1, 1, 4]*tci[1, 2])/3 - 8*F[1, 1, 3]*F[1, 1, 5]*
       tci[1, 2] - 4*F[1, 1, 4]*F[1, 1, 5]*tci[1, 2] - 
      (8*F[1, 1, 5]^2*tci[1, 2])/3 + (20*F[1, 1, 1]*F[1, 1, 6]*tci[1, 2])/3 - 
      4*F[1, 1, 2]*F[1, 1, 6]*tci[1, 2] - (8*F[1, 1, 4]*F[1, 1, 6]*tci[1, 2])/
       3 + 4*F[1, 1, 5]*F[1, 1, 6]*tci[1, 2] - 4*F[1, 1, 6]^2*tci[1, 2] - 
      (8*F[1, 1, 1]*F[1, 1, 7]*tci[1, 2])/3 + 
      (8*F[1, 1, 4]*F[1, 1, 7]*tci[1, 2])/3 - 
      (8*F[1, 1, 5]*F[1, 1, 7]*tci[1, 2])/3 - (8*F[1, 1, 7]^2*tci[1, 2])/3 - 
      16*F[1, 1, 1]*F[1, 1, 8]*tci[1, 2] + 12*F[1, 1, 3]*F[1, 1, 8]*
       tci[1, 2] + 4*F[1, 1, 4]*F[1, 1, 8]*tci[1, 2] - 
      (4*F[1, 1, 5]*F[1, 1, 8]*tci[1, 2])/3 - 
      (28*F[1, 1, 6]*F[1, 1, 8]*tci[1, 2])/3 + 
      (8*F[1, 1, 7]*F[1, 1, 8]*tci[1, 2])/3 - 
      (8*F[1, 1, 2]*F[1, 1, 9]*tci[1, 2])/3 - 
      (4*F[1, 1, 4]*F[1, 1, 9]*tci[1, 2])/3 + 4*F[1, 1, 5]*F[1, 1, 9]*
       tci[1, 2] - (2*F[1, 1, 9]^2*tci[1, 2])/3 + 
      (8*F[1, 1, 2]*F[1, 2, 6]*tci[1, 2])/3 + 
      (8*F[1, 1, 4]*F[1, 2, 6]*tci[1, 2])/3 + 8*F[1, 1, 3]*F[1, 2, 7]*
       tci[1, 2] + 8*F[1, 1, 5]*F[1, 2, 7]*tci[1, 2] + 
      8*F[1, 1, 7]*F[1, 2, 8]*tci[1, 2] + 8*F[1, 1, 8]*F[1, 2, 8]*tci[1, 2] + 
      (80*F[2, 1, 1]*tci[1, 2])/3 - (16*F[2, 1, 2]*tci[1, 2])/3 - 
      (8*F[2, 1, 3]*tci[1, 2])/3 + 8*F[2, 1, 5]*tci[1, 2] + 
      (16*F[2, 1, 8]*tci[1, 2])/3 + 16*F[2, 1, 9]*tci[1, 2] - 
      8*F[2, 1, 10]*tci[1, 2] + (10*tci[1, 2]^3)/9 + 
      (38*tci[1, 1]^2*tcr[1, 1])/9 - (44*tci[1, 2]*tcr[1, 1]^2)/3 + 
      (32*tcr[1, 1]^3)/3 + (44*tci[1, 1]^2*tcr[1, 2])/3 - 
      8*tci[1, 2]*tcr[1, 1]*tcr[1, 2] - (88*tci[1, 2]*tcr[2, 1])/3 + 
      (56*tcr[1, 1]*tcr[2, 1])/3 - (26*tcr[3, 3])/3))/2 + 
   (r[3*q1 - 2*q10 + 2*q2 - 8*q5 - 2*q6 - q7 + 6*q9 - q3*q5*s12 - 
       7*q1*q10*s23 + q10*q3*s23 - 3*q1*q5*s23 - 2*q10*q5*s23 - 2*q3*q5*s23 + 
       q4*q5*s23 + 5*q3*q6*s23 - 3*q5*q6*s23 + 4*q1*q9*s23 + 2*q10*q9*s23 - 
       2*q5*q9*s23 + q3*q4*q5*s12*s23 + 2*q1*q10*q5*s23^2 + q1*q5^2*s23^2 + 
       q4*q5^2*s23^2 - 3*q3*q5*q6*s23^2 + 2*q1*q10*q9*s23^2 - 
       q3*q4*q5^2*s12*s23^2 + 2*q1*q2*s34 - q10*q4*s34 - 2*q10*q5*s34 - 
       q2*q6*s34 - 3*q10*q7*s34 + 2*q10*q9*s34 + 4*q2*q9*s34 - 2*q5*q9*s34 + 
       2*q10*q2*q5*s34^2 - 2*q2*q5*q9*s34^2 + 5*q1*q10*s45 + 2*q10*q2*s45 - 
       q1*q3*s45 + 3*q1*q5*s45 - 8*q10*q5*s45 + 3*q5*q6*s45 - 4*q10*q7*s45 - 
       2*q3*q7*s45 - 2*q5*q7*s45 - 2*q1*q9*s45 - 4*q2*q9*s45 + 4*q5*q9*s45 - 
       q3*q5*q7*s12*s45 - 5*q1*q10*q5*s23*s45 - 3*q10*q3*q5*s23*s45 - 
       2*q1*q5^2*s23*s45 + 2*q10*q5^2*s23*s45 + 3*q3*q5*q6*s23*s45 + 
       q1*q10*q5^2*s23^2*s45 + q10*q5^2*s34*s45 - 2*q10*q5*q7*s34*s45 + 
       2*q2*q5*q9*s34*s45 - 2*q1*q10*q2*s45^2 + 5*q1*q10*q5*s45^2 + 
       2*q10*q2*q5*s45^2 + q1*q5^2*s45^2 - q10*q5^2*s45^2 - 
       2*q10*q5*q7*s45^2 - 2*q2*q5*q9*s45^2 - 2*q1*q10*q5^2*s23*s45^2 - 
       2*q1*q10*q2*q5*s45^3 + q1*q10*q5^2*s45^3 + q1*q10*s51 - 2*q1*q2*s51 + 
       2*q10*q2*s51 - q1*q3*s51 - 3*q10*q6*s51 - 2*q3*q6*s51 + 2*q1*q7*s51 - 
       2*q10*q7*s51 - q2*q7*s51 - 4*q2*q9*s51 + 2*q1*q10*q9*s23*s51 + 
       2*q1*q2*q7*s34*s51 - q10*q4*q7*s34*s51 - q2*q6*q7*s34*s51 - 
       2*q1*q10*q2*s45*s51 + 3*q1*q10*q6*s45*s51 + 2*q1*q3*q6*s45*s51 - 
       q1*q3*q7*s45*s51 - 2*q1*q2*q7*s51^2 + 2*q1*q10*q9*s51^2]*
     (-4*F[3, 1] + 2*F[3, 2] - (4*F[3, 3])/3 - 2*F[3, 4] + 2*F[3, 5] - 
      (16*F[3, 6])/3 - (4*F[3, 12])/3 - (2*F[3, 13])/3 - 4*F[3, 14] - 
      2*F[3, 15] - 4*F[3, 18] - (4*F[3, 19])/3 + 4*F[3, 22] + 
      (8*F[3, 31])/3 + (22*F[3, 32])/3 + 4*F[3, 33] + (64*F[3, 34])/3 - 
      2*F[3, 35] + (8*F[3, 36])/3 - (2*F[3, 37])/3 + 2*F[3, 40] - 
      (8*F[3, 44])/3 - 6*F[1, 1, 1]^3 - 4*F[1, 1, 1]^2*F[1, 1, 2] - 
      2*F[1, 1, 1]*F[1, 1, 2]^2 + (8*F[1, 1, 2]^3)/3 + 
      2*F[1, 1, 1]^2*F[1, 1, 3] + 6*F[1, 1, 1]*F[1, 1, 3]^2 + 
      2*F[1, 1, 2]*F[1, 1, 3]^2 + (2*F[1, 1, 3]^3)/3 + 
      (14*F[1, 1, 1]^2*F[1, 1, 4])/3 + (2*F[1, 1, 2]^2*F[1, 1, 4])/3 - 
      4*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4] - 2*F[1, 1, 3]^2*F[1, 1, 4] + 
      (10*F[1, 1, 1]*F[1, 1, 4]^2)/3 - (2*F[1, 1, 2]*F[1, 1, 4]^2)/3 - 
      2*F[1, 1, 3]*F[1, 1, 4]^2 + (2*F[1, 1, 2]^2*F[1, 1, 5])/3 - 
      (4*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5])/3 + (2*F[1, 1, 4]^2*F[1, 1, 5])/
       3 - 2*F[1, 1, 1]*F[1, 1, 5]^2 - (2*F[1, 1, 2]*F[1, 1, 5]^2)/3 + 
      2*F[1, 1, 3]*F[1, 1, 5]^2 + (2*F[1, 1, 4]*F[1, 1, 5]^2)/3 - 
      (8*F[1, 1, 5]^3)/3 - (2*F[1, 1, 1]^2*F[1, 1, 6])/3 + 
      4*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 6] - 2*F[1, 1, 2]^2*F[1, 1, 6] - 
      (8*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 6])/3 + (4*F[1, 1, 4]^2*F[1, 1, 6])/
       3 + 2*F[1, 1, 5]^2*F[1, 1, 6] + (10*F[1, 1, 1]*F[1, 1, 6]^2)/3 - 
      2*F[1, 1, 2]*F[1, 1, 6]^2 - (4*F[1, 1, 4]*F[1, 1, 6]^2)/3 + 
      2*F[1, 1, 5]*F[1, 1, 6]^2 - (68*F[1, 1, 6]^3)/9 - 
      (4*F[1, 1, 1]^2*F[1, 1, 7])/3 + (8*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 7])/
       3 - (4*F[1, 1, 4]^2*F[1, 1, 7])/3 - (4*F[1, 1, 5]^2*F[1, 1, 7])/3 - 
      (8*F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 7])/3 + 
      (8*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 7])/3 + (16*F[1, 1, 6]^2*F[1, 1, 7])/
       3 - (8*F[1, 1, 1]*F[1, 1, 7]^2)/3 - (4*F[1, 1, 4]*F[1, 1, 7]^2)/3 + 
      (20*F[1, 1, 6]*F[1, 1, 7]^2)/3 - (28*F[1, 1, 7]^3)/9 + 
      (8*F[1, 1, 1]^2*F[1, 1, 8])/3 - 4*F[1, 1, 3]^2*F[1, 1, 8] - 
      (16*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8])/3 + 8*F[1, 1, 3]*F[1, 1, 4]*
       F[1, 1, 8] - (4*F[1, 1, 4]^2*F[1, 1, 8])/3 + 
      (2*F[1, 1, 5]^2*F[1, 1, 8])/3 - (8*F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 8])/
       3 + (8*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 8])/3 - 4*F[1, 1, 5]*F[1, 1, 6]*
       F[1, 1, 8] + 2*F[1, 1, 6]^2*F[1, 1, 8] + 
      (8*F[1, 1, 1]*F[1, 1, 7]*F[1, 1, 8])/3 - 
      (8*F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 8])/3 + 
      (8*F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8])/3 - (4*F[1, 1, 7]^2*F[1, 1, 8])/
       3 + (16*F[1, 1, 1]*F[1, 1, 8]^2)/3 - 4*F[1, 1, 3]*F[1, 1, 8]^2 - 
      (4*F[1, 1, 4]*F[1, 1, 8]^2)/3 + (2*F[1, 1, 5]*F[1, 1, 8]^2)/3 + 
      (14*F[1, 1, 6]*F[1, 1, 8]^2)/3 - (16*F[1, 1, 7]*F[1, 1, 8]^2)/3 - 
      8*F[1, 1, 1]*F[2, 1, 1] - 8*F[1, 1, 3]*F[2, 1, 1] + 
      (8*F[1, 1, 1]*F[2, 1, 2])/3 + (8*F[1, 1, 4]*F[2, 1, 2])/3 + 
      (8*F[1, 1, 2]*F[2, 1, 3])/3 + (8*F[1, 1, 4]*F[2, 1, 3])/3 + 
      (8*F[1, 1, 2]*F[2, 1, 4])/3 + (8*F[1, 1, 5]*F[2, 1, 4])/3 - 
      4*F[1, 1, 3]*F[2, 1, 5] - 4*F[1, 1, 5]*F[2, 1, 5] - 
      (8*F[1, 1, 5]*F[2, 1, 7])/3 - (8*F[1, 1, 7]*F[2, 1, 7])/3 + 
      (16*F[1, 1, 1]*F[2, 1, 8])/3 - (16*F[1, 1, 4]*F[2, 1, 8])/3 - 
      (56*F[1, 1, 6]*F[2, 1, 8])/3 - (40*F[1, 1, 7]*F[2, 1, 8])/3 - 
      (16*F[1, 1, 8]*F[2, 1, 8])/3 - (16*F[1, 1, 1]*F[2, 1, 9])/3 - 
      (16*F[1, 1, 8]*F[2, 1, 9])/3 + 8*F[1, 1, 7]*F[2, 1, 10] + 
      8*F[1, 1, 8]*F[2, 1, 10] + (22*F[1, 1, 1]*tci[1, 1]^2)/9 - 
      (4*F[1, 1, 2]*tci[1, 1]^2)/3 + (22*F[1, 1, 3]*tci[1, 1]^2)/3 + 
      (13*F[1, 1, 5]*tci[1, 1]^2)/9 + (16*F[1, 1, 6]*tci[1, 1]^2)/3 - 
      (8*F[1, 1, 7]*tci[1, 1]^2)/9 - (10*F[1, 1, 8]*tci[1, 1]^2)/9 - 
      (8*F[1, 2, 6]*tci[1, 1]^2)/3 - 4*F[1, 2, 7]*tci[1, 1]^2 - 
      8*F[1, 2, 8]*tci[1, 1]^2 + (26*F[1, 1, 1]^2*tci[1, 2])/3 + 
      8*F[1, 1, 1]*F[1, 1, 2]*tci[1, 2] - (4*F[1, 1, 2]^2*tci[1, 2])/3 - 
      12*F[1, 1, 1]*F[1, 1, 3]*tci[1, 2] - 4*F[1, 1, 2]*F[1, 1, 3]*
       tci[1, 2] - 6*F[1, 1, 3]^2*tci[1, 2] - 
      (20*F[1, 1, 1]*F[1, 1, 4]*tci[1, 2])/3 - 
      (4*F[1, 1, 2]*F[1, 1, 4]*tci[1, 2])/3 + 4*F[1, 1, 3]*F[1, 1, 4]*
       tci[1, 2] + (4*F[1, 1, 2]*F[1, 1, 5]*tci[1, 2])/3 - 
      4*F[1, 1, 3]*F[1, 1, 5]*tci[1, 2] - (4*F[1, 1, 4]*F[1, 1, 5]*tci[1, 2])/
       3 - (4*F[1, 1, 5]^2*tci[1, 2])/3 + (20*F[1, 1, 1]*F[1, 1, 6]*
        tci[1, 2])/3 - 4*F[1, 1, 2]*F[1, 1, 6]*tci[1, 2] - 
      (8*F[1, 1, 4]*F[1, 1, 6]*tci[1, 2])/3 + 4*F[1, 1, 5]*F[1, 1, 6]*
       tci[1, 2] - 4*F[1, 1, 6]^2*tci[1, 2] - 
      (8*F[1, 1, 1]*F[1, 1, 7]*tci[1, 2])/3 + 
      (8*F[1, 1, 4]*F[1, 1, 7]*tci[1, 2])/3 - 
      (8*F[1, 1, 5]*F[1, 1, 7]*tci[1, 2])/3 - (8*F[1, 1, 7]^2*tci[1, 2])/3 - 
      (32*F[1, 1, 1]*F[1, 1, 8]*tci[1, 2])/3 + 8*F[1, 1, 3]*F[1, 1, 8]*
       tci[1, 2] + (8*F[1, 1, 4]*F[1, 1, 8]*tci[1, 2])/3 - 
      (4*F[1, 1, 5]*F[1, 1, 8]*tci[1, 2])/3 - 
      (28*F[1, 1, 6]*F[1, 1, 8]*tci[1, 2])/3 + 
      (8*F[1, 1, 7]*F[1, 1, 8]*tci[1, 2])/3 + 
      (8*F[1, 1, 2]*F[1, 2, 6]*tci[1, 2])/3 + 
      (8*F[1, 1, 4]*F[1, 2, 6]*tci[1, 2])/3 + 4*F[1, 1, 3]*F[1, 2, 7]*
       tci[1, 2] + 4*F[1, 1, 5]*F[1, 2, 7]*tci[1, 2] + 
      8*F[1, 1, 7]*F[1, 2, 8]*tci[1, 2] + 8*F[1, 1, 8]*F[1, 2, 8]*tci[1, 2] + 
      16*F[2, 1, 1]*tci[1, 2] - (16*F[2, 1, 2]*tci[1, 2])/3 - 
      (8*F[2, 1, 3]*tci[1, 2])/3 + 4*F[2, 1, 5]*tci[1, 2] + 
      (16*F[2, 1, 8]*tci[1, 2])/3 + (32*F[2, 1, 9]*tci[1, 2])/3 - 
      8*F[2, 1, 10]*tci[1, 2] + (4*tci[1, 2]^3)/9 + (2*tci[1, 1]^2*tcr[1, 1])/
       9 - (14*tci[1, 2]*tcr[1, 1]^2)/3 + 6*tcr[1, 1]^3 + 
      (38*tci[1, 1]^2*tcr[1, 2])/3 - 8*tci[1, 2]*tcr[1, 1]*tcr[1, 2] - 
      (40*tci[1, 2]*tcr[2, 1])/3 + (32*tcr[1, 1]*tcr[2, 1])/3 - 
      (17*tcr[3, 3])/3))/2 + 
   (r[-7*q1 + 2*q10 + 2*q2 - 8*q3 - 8*q6 - 4*q7 + 8*q8 - 6*q9 - 8*q2*q3*s12 + 
       4*q3*q7*s12 + 4*q2*q8*s12 - 4*q3*q8*s12 - 4*q2*q3*q7*s12^2 + 
       4*q2*q7*q8*s12^2 - 2*q1^2*s23 - 5*q1*q10*s23 - 7*q1*q3*s23 + 
       3*q10*q3*s23 - 10*q1*q5*s23 + 11*q3*q5*s23 + 2*q3*q6*s23 - 
       2*q5*q6*s23 - 4*q1*q9*s23 - q1^3*s23^2 - 2*q1^2*q10*s23^2 - 
       q1^2*q5*s23^2 - 3*q1*q10*q5*s23^2 + 3*q10*q3*q5*s23^2 - 
       2*q3*q5*q6*s23^2 + q1^2*s34 + 2*q1*q2*s34 - 6*q2*q6*s34 + 
       2*q10*q7*s34 - 4*q1*q8*s34 - 2*q2*q9*s34 - q1^3*s23*s34 + 
       3*q1^2*q5*s23*s34 + 5*q1^2*s45 - q1*q10*s45 + 6*q1*q2*s45 + 
       18*q1*q3*s45 + 12*q10*q3*s45 + 8*q2*q3*s45 + 13*q1*q5*s45 + 
       6*q10*q5*s45 + 3*q3*q5*s45 + 2*q5*q6*s45 + 12*q10*q7*s45 + 
       11*q3*q7*s45 + 2*q5*q7*s45 - 8*q1*q8*s45 - 4*q2*q8*s45 + 4*q3*q8*s45 + 
       7*q1*q9*s45 + 6*q2*q9*s45 - 2*q5*q9*s45 + 2*q1^3*s23*s45 + 
       3*q1^2*q10*s23*s45 + 2*q1^2*q5*s23*s45 + 3*q1*q10*q5*s23*s45 + 
       3*q10*q3*q5*s23*s45 + 2*q3*q5*q6*s23*s45 - q1^3*q10*s23^2*s45 - 
       q1^2*q10*q5*s23^2*s45 + 2*q1^3*s34*s45 - q1^2*q2*s34*s45 - 
       6*q1^2*q5*s34*s45 + 2*q10*q5*q7*s34*s45 - 2*q2*q5*q9*s34*s45 - 
       q1^3*s45^2 - q1^2*q10*s45^2 - 3*q1^2*q2*s45^2 - 4*q1*q2*q3*s45^2 - 
       q1^2*q5*s45^2 - 3*q1*q2*q5*s45^2 + 3*q10*q3*q5*s45^2 + 
       15*q10*q3*q7*s45^2 + 5*q10*q5*q7*s45^2 + 3*q3*q5*q7*s45^2 - 
       4*q1*q3*q8*s45^2 + 3*q2*q5*q9*s45^2 + 2*q1^3*q10*s23*s45^2 + 
       2*q1^2*q10*q5*s23*s45^2 - q1^3*q2*s34*s45^2 + 3*q1^2*q2*q5*s34*s45^2 - 
       q1^3*q10*s45^3 - q1^2*q10*q5*s45^3 + 3*q10*q3*q5*q7*s45^3 + q1^2*s51 - 
       q1*q10*s51 - 10*q1*q2*s51 - 6*q1*q3*s51 + 3*q10*q3*s51 - 4*q2*q3*s51 - 
       2*q10*q6*s51 + 3*q1*q7*s51 + 7*q10*q7*s51 + 8*q2*q7*s51 - 
       3*q3*q7*s51 + 4*q6*q7*s51 + 4*q1*q8*s51 - 4*q3*q8*s51 + 3*q1*q9*s51 + 
       3*q2*q9*s51 - 12*q2*q3*q7*s12*s51 + 4*q2*q7*q8*s12*s51 - 
       2*q1^2*q10*s23*s51 + 5*q1^2*q9*s23*s51 + 2*q1*q10*q9*s23*s51 + 
       q1^3*q10*s23^2*s51 + 2*q1^2*q10*q9*s23^2*s51 - q1^3*s34*s51 + 
       q1^2*q2*s34*s51 + 2*q1*q2*q7*s34*s51 - 6*q2*q6*q7*s34*s51 - 
       2*q1^3*s45*s51 + 2*q1^2*q10*s45*s51 + 2*q1^2*q2*s45*s51 + 
       3*q1^2*q3*s45*s51 - 4*q1*q2*q3*s45*s51 + 6*q1*q10*q6*s45*s51 + 
       2*q1*q3*q7*s45*s51 + 15*q10*q3*q7*s45*s51 + 4*q10*q6*q7*s45*s51 + 
       4*q1*q3*q8*s45*s51 + q1^3*q2*s34*s45*s51 - q1^3*q10*s45^2*s51 + 
       2*q1^3*q2*s45^2*s51 - 2*q1^2*q2*s51^2 + 5*q1*q2*q3*s51^2 + 
       3*q1^2*q7*s51^2 - 10*q1*q2*q7*s51^2 - 12*q1*q3*q7*s51^2 + 
       3*q10*q3*q7*s51^2 - 5*q2*q3*q7*s51^2 + 4*q10*q6*q7*s51^2 - 
       4*q1*q3*q8*s51^2 + 4*q2*q7*q8*s51^2 + 2*q1^2*q10*q9*s23*s51^2 - 
       q1^3*q10*q9*s23^2*s51^2 - q1^3*q2*s34*s51^2 + q1^2*q2*q7*s34*s51^2 - 
       2*q1^3*q2*s45*s51^2 - q1^2*q2*q3*s45*s51^2 + 2*q1^2*q3*q7*s45*s51^2 - 
       q1^3*q2*q3*s45^2*s51^2 + 2*q1^3*q2*s51^3 + q1^2*q2*q3*s51^3 - 
       2*q1^3*q7*s51^3 - 2*q1^2*q2*q7*s51^3 - q1^2*q3*q7*s51^3 + 
       5*q1*q2*q3*q7*s51^3 - q1^3*q2*q7*s34*s51^3 + q1^3*q2*q3*s45*s51^3 - 
       q1^3*q3*q7*s45*s51^3 - q1^3*q2*q3*s51^4 + 2*q1^3*q2*q7*s51^4 + 
       q1^3*q3*q7*s51^4 + q1^2*q2*q3*q7*s51^4 - q1^3*q2*q3*q7*s51^5]*
     (4*F[3, 1] - F[3, 2] - (2*F[3, 3])/3 + (5*F[3, 4])/2 - (11*F[3, 5])/6 + 
      (10*F[3, 6])/3 - F[3, 7] - (16*F[3, 8])/3 - (2*F[3, 11])/3 + 
      (5*F[3, 12])/6 + F[3, 13]/6 - F[3, 17]/2 + (5*F[3, 18])/2 + 
      (4*F[3, 19])/3 + (2*F[3, 24])/3 - (2*F[3, 51])/3 - F[3, 56]/3 - 
      F[3, 57] + 2*F[3, 61] + 5*F[1, 1, 1]^3 + (F[1, 1, 1]^2*F[1, 1, 2])/3 + 
      (4*F[1, 1, 1]*F[1, 1, 2]^2)/3 - (11*F[1, 1, 2]^3)/9 - 
      5*F[1, 1, 1]*F[1, 1, 3]^2 - (2*F[1, 1, 3]^3)/3 - 
      (5*F[1, 1, 1]^2*F[1, 1, 4])/3 - (2*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 4])/
       3 - (F[1, 1, 2]^2*F[1, 1, 4])/3 + (5*F[1, 1, 3]^2*F[1, 1, 4])/2 - 
      (10*F[1, 1, 1]*F[1, 1, 4]^2)/3 + (4*F[1, 1, 2]*F[1, 1, 4]^2)/3 + 
      (5*F[1, 1, 3]*F[1, 1, 4]^2)/2 - F[1, 1, 1]^2*F[1, 1, 5] + 
      (F[1, 1, 2]^2*F[1, 1, 5])/3 - (2*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5])/3 - 
      (F[1, 1, 4]^2*F[1, 1, 5])/6 + F[1, 1, 1]*F[1, 1, 5]^2 + 
      (2*F[1, 1, 2]*F[1, 1, 5]^2)/3 - (F[1, 1, 4]*F[1, 1, 5]^2)/6 + 
      (4*F[1, 1, 5]^3)/3 - (5*F[1, 1, 1]^2*F[1, 1, 8])/3 - 
      (2*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 8])/3 - (F[1, 1, 2]^2*F[1, 1, 8])/3 + 
      (5*F[1, 1, 3]^2*F[1, 1, 8])/2 + (10*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8])/
       3 + (2*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 8])/3 - 5*F[1, 1, 3]*F[1, 1, 4]*
       F[1, 1, 8] + (5*F[1, 1, 4]^2*F[1, 1, 8])/6 - 
      (10*F[1, 1, 1]*F[1, 1, 8]^2)/3 + (F[1, 1, 2]*F[1, 1, 8]^2)/3 + 
      (5*F[1, 1, 3]*F[1, 1, 8]^2)/2 + (5*F[1, 1, 4]*F[1, 1, 8]^2)/6 + 
      F[1, 1, 8]^3/3 - (F[1, 1, 1]^2*F[1, 1, 9])/3 - 
      (2*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 9])/3 - (2*F[1, 1, 2]^2*F[1, 1, 9])/
       3 + (F[1, 1, 3]^2*F[1, 1, 9])/3 + (2*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 9])/
       3 + (4*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9])/3 - 
      (7*F[1, 1, 4]^2*F[1, 1, 9])/6 + F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9] - 
      (F[1, 1, 5]^2*F[1, 1, 9])/2 + (2*F[1, 1, 1]*F[1, 1, 8]*F[1, 1, 9])/3 + 
      (2*F[1, 1, 2]*F[1, 1, 8]*F[1, 1, 9])/3 - 
      (2*F[1, 1, 4]*F[1, 1, 8]*F[1, 1, 9])/3 - (F[1, 1, 8]^2*F[1, 1, 9])/3 - 
      (2*F[1, 1, 1]*F[1, 1, 9]^2)/3 + (5*F[1, 1, 2]*F[1, 1, 9]^2)/3 + 
      (F[1, 1, 3]*F[1, 1, 9]^2)/3 - (7*F[1, 1, 4]*F[1, 1, 9]^2)/6 - 
      (F[1, 1, 5]*F[1, 1, 9]^2)/2 + (2*F[1, 1, 8]*F[1, 1, 9]^2)/3 - 
      (10*F[1, 1, 9]^3)/9 - 2*F[1, 1, 1]^2*F[1, 1, 10] + 
      (F[1, 1, 3]^2*F[1, 1, 10])/3 + 2*F[1, 1, 1]*F[1, 1, 5]*F[1, 1, 10] - 
      F[1, 1, 5]^2*F[1, 1, 10] + F[1, 1, 8]^2*F[1, 1, 10] - 
      (2*F[1, 1, 3]*F[1, 1, 9]*F[1, 1, 10])/3 + (F[1, 1, 9]^2*F[1, 1, 10])/
       3 - F[1, 1, 1]*F[1, 1, 10]^2 + F[1, 1, 3]*F[1, 1, 10]^2 - 
      F[1, 1, 5]*F[1, 1, 10]^2 + F[1, 1, 9]*F[1, 1, 10]^2 + 
      10*F[1, 1, 1]*F[2, 1, 1] + 10*F[1, 1, 3]*F[2, 1, 1] + 
      (10*F[1, 1, 1]*F[2, 1, 2])/3 + (10*F[1, 1, 4]*F[2, 1, 2])/3 - 
      2*F[1, 1, 2]*F[2, 1, 3] - 2*F[1, 1, 4]*F[2, 1, 3] - 
      (2*F[1, 1, 2]*F[2, 1, 4])/3 - (2*F[1, 1, 5]*F[2, 1, 4])/3 + 
      (10*F[1, 1, 1]*F[2, 1, 9])/3 + (10*F[1, 1, 8]*F[2, 1, 9])/3 + 
      (4*F[1, 1, 1]*F[2, 1, 11])/3 - (10*F[1, 1, 2]*F[2, 1, 11])/3 - 
      (4*F[1, 1, 4]*F[2, 1, 11])/3 - (4*F[1, 1, 8]*F[2, 1, 11])/3 - 
      (14*F[1, 1, 9]*F[2, 1, 11])/3 - 2*F[1, 1, 8]*F[2, 1, 12] - 
      2*F[1, 1, 9]*F[2, 1, 12] - (4*F[1, 1, 3]*F[2, 1, 13])/3 - 
      (4*F[1, 1, 10]*F[2, 1, 13])/3 - (4*F[1, 1, 9]*F[2, 1, 15])/3 - 
      (4*F[1, 1, 10]*F[2, 1, 15])/3 - (4*F[1, 1, 1]*tci[1, 1]^2)/9 + 
      (2*F[1, 1, 2]*tci[1, 1]^2)/9 + (F[1, 1, 3]*tci[1, 1]^2)/2 + 
      (4*F[1, 1, 4]*tci[1, 1]^2)/9 - (5*F[1, 1, 5]*tci[1, 1]^2)/9 + 
      (77*F[1, 1, 8]*tci[1, 1]^2)/18 - (11*F[1, 1, 9]*tci[1, 1]^2)/9 - 
      (8*F[1, 1, 10]*tci[1, 1]^2)/9 - (4*F[1, 2, 2]*tci[1, 1]^2)/3 + 
      2*F[1, 2, 6]*tci[1, 1]^2 - 2*F[1, 2, 9]*tci[1, 1]^2 - 
      (35*F[1, 1, 1]^2*tci[1, 2])/3 + (2*F[1, 1, 1]*F[1, 1, 2]*tci[1, 2])/3 + 
      (4*F[1, 1, 2]^2*tci[1, 2])/3 + 10*F[1, 1, 1]*F[1, 1, 3]*tci[1, 2] + 
      (2*F[1, 1, 3]^2*tci[1, 2])/3 + (20*F[1, 1, 1]*F[1, 1, 4]*tci[1, 2])/3 - 
      (2*F[1, 1, 2]*F[1, 1, 4]*tci[1, 2])/3 - 5*F[1, 1, 3]*F[1, 1, 4]*
       tci[1, 2] + 2*F[1, 1, 1]*F[1, 1, 5]*tci[1, 2] + 
      (2*F[1, 1, 2]*F[1, 1, 5]*tci[1, 2])/3 + 
      (F[1, 1, 4]*F[1, 1, 5]*tci[1, 2])/3 - (5*F[1, 1, 5]^2*tci[1, 2])/6 + 
      (20*F[1, 1, 1]*F[1, 1, 8]*tci[1, 2])/3 - 
      (2*F[1, 1, 2]*F[1, 1, 8]*tci[1, 2])/3 - 5*F[1, 1, 3]*F[1, 1, 8]*
       tci[1, 2] - (5*F[1, 1, 4]*F[1, 1, 8]*tci[1, 2])/3 - 
      3*F[1, 1, 8]^2*tci[1, 2] - (2*F[1, 1, 1]*F[1, 1, 9]*tci[1, 2])/3 - 
      (4*F[1, 1, 2]*F[1, 1, 9]*tci[1, 2])/3 - 
      (2*F[1, 1, 3]*F[1, 1, 9]*tci[1, 2])/3 + 
      (7*F[1, 1, 4]*F[1, 1, 9]*tci[1, 2])/3 - F[1, 1, 5]*F[1, 1, 9]*
       tci[1, 2] - (4*F[1, 1, 8]*F[1, 1, 9]*tci[1, 2])/3 + 
      (5*F[1, 1, 9]^2*tci[1, 2])/6 + 4*F[1, 1, 1]*F[1, 1, 10]*tci[1, 2] - 
      2*F[1, 1, 3]*F[1, 1, 10]*tci[1, 2] - 2*F[1, 1, 5]*F[1, 1, 10]*
       tci[1, 2] - 2*F[1, 1, 8]*F[1, 1, 10]*tci[1, 2] + 
      (2*F[1, 1, 9]*F[1, 1, 10]*tci[1, 2])/3 + 
      (4*F[1, 1, 3]*F[1, 2, 2]*tci[1, 2])/3 + 
      (4*F[1, 1, 10]*F[1, 2, 2]*tci[1, 2])/3 - 2*F[1, 1, 2]*F[1, 2, 6]*
       tci[1, 2] - 2*F[1, 1, 4]*F[1, 2, 6]*tci[1, 2] + 
      2*F[1, 1, 8]*F[1, 2, 9]*tci[1, 2] + 2*F[1, 1, 9]*F[1, 2, 9]*tci[1, 2] - 
      20*F[2, 1, 1]*tci[1, 2] - (20*F[2, 1, 2]*tci[1, 2])/3 + 
      2*F[2, 1, 3]*tci[1, 2] - (20*F[2, 1, 9]*tci[1, 2])/3 + 
      (4*F[2, 1, 11]*tci[1, 2])/3 + 2*F[2, 1, 12]*tci[1, 2] + 
      (4*F[2, 1, 13]*tci[1, 2])/3 + (10*tci[1, 2]^3)/9 + 
      (16*tci[1, 1]^2*tcr[1, 1])/9 + (41*tci[1, 2]*tcr[1, 1]^2)/3 - 
      5*tcr[1, 1]^3 - (2*tci[1, 1]^2*tcr[1, 2])/3 - 4*tci[1, 2]*tcr[1, 1]*
       tcr[1, 2] + (112*tci[1, 2]*tcr[2, 1])/3 - (50*tcr[1, 1]*tcr[2, 1])/3 - 
      (13*tcr[3, 3])/3))/2 + 
   (r[-5*q1 + 2*q10 + 2*q3 + 2*q4 - 7*q5 - q7 - 8*q8 - 2*q2*q3*s12 + 
       2*q3*q5*s12 + 2*q4*q5*s12 + 5*q2*q7*s12 - 6*q3*q7*s12 + 2*q4*q7*s12 - 
       q5*q7*s12 - 4*q2*q8*s12 + 2*q3*q8*s12 - q3^2*q5*s12^2 - 
       2*q3*q4*q5*s12^2 - 2*q2*q3*q7*s12^2 - q3^2*q7*s12^2 - 
       2*q3*q5*q7*s12^2 - 2*q2*q7*q8*s12^2 - q1*q10*s23 + 3*q10*q3*s23 + 
       q3^2*s23 + 2*q10*q4*s23 - 4*q10*q5*s23 - 2*q3*q5*s23 - 
       2*q3*q4*q5*s12*s23 - 2*q10*q3*q5*s23^2 - 2*q3*q4*q5*s23^2 - 
       2*q1*q2*s34 - 4*q10*q2*s34 + 2*q10*q4*s34 - 4*q10*q5*s34 + q2*q5*s34 - 
       2*q4*q5*s34 + 4*q10*q7*s34 - 3*q2*q7*s34 - 2*q5*q7*s34 + 4*q1*q8*s34 + 
       2*q10*q4*q7*s34^2 - 2*q10*q5*q7*s34^2 - 2*q1*q10*s45 - 2*q10*q2*s45 + 
       q10*q3*s45 + 2*q2*q3*s45 + q3^2*s45 - 6*q10*q5*s45 + q2*q5*s45 - 
       2*q3*q5*s45 + 3*q10*q7*s45 - 2*q3*q7*s45 - 2*q5*q7*s45 + 4*q1*q8*s45 + 
       2*q2*q8*s45 - 4*q3*q8*s45 - 2*q7*q8*s45 - q3^2*q5*q7*s12^2*s45 + 
       q10*q3^2*s23*s45 - 2*q10*q3*q5*s23*s45 - 2*q10*q2*q5*s34*s45 - 
       4*q10*q5*q7*s34*s45 + 2*q1*q10*q2*s45^2 - 2*q1*q2*q3*s45^2 + 
       q10*q3^2*s45^2 - 2*q10*q3*q5*s45^2 - q10*q3*q7*s45^2 + q3^2*q7*s45^2 - 
       4*q10*q5*q7*s45^2 - 2*q3*q5*q7*s45^2 + 2*q1*q3*q8*s45^2 + 
       q10*q3^2*q7*s45^3 - 2*q10*q3*q5*q7*s45^3 + q1*q10*s51 + 2*q1*q2*s51 - 
       2*q10*q2*s51 + 2*q1*q3*s51 - q10*q3*s51 - 4*q2*q3*s51 + q3^2*s51 + 
       2*q10*q4*s51 - 3*q1*q7*s51 + 5*q10*q7*s51 + 6*q2*q7*s51 - 
       4*q3*q7*s51 + 2*q4*q7*s51 - 4*q1*q8*s51 + 2*q3*q8*s51 + 
       2*q2*q3^2*s12*s51 - 4*q2*q3*q7*s12*s51 - 2*q3^2*q7*s12*s51 - 
       2*q2*q7*q8*s12*s51 + q2*q3^2*q7*s12^2*s51 - 2*q1*q2*q7*s34*s51 + 
       2*q10*q4*q7*s34*s51 + 2*q1*q10*q2*s45*s51 + 2*q1*q2*q3*s45*s51 + 
       q10*q3^2*s45*s51 - q2*q3^2*s45*s51 - 2*q1*q3*q7*s45*s51 + 
       3*q3^2*q7*s45*s51 - 2*q1*q3*q8*s45*s51 + 2*q10*q3^2*q7*s45^2*s51 - 
       2*q1*q2*q3*s51^2 + q2*q3^2*s51^2 + 2*q1*q2*q7*s51^2 + q1*q3*q7*s51^2 - 
       q10*q3*q7*s51^2 - 4*q2*q3*q7*s51^2 - q3^2*q7*s51^2 + 
       2*q10*q4*q7*s51^2 + 2*q1*q3*q8*s51^2 - 2*q2*q7*q8*s51^2 + 
       2*q2*q3^2*q7*s12*s51^2 + q1*q3^2*q7*s45*s51^2 + 
       q10*q3^2*q7*s45*s51^2 - 2*q1*q2*q3*q7*s51^3 + q2*q3^2*q7*s51^3]*
     (2*F[3, 59] - 4*tcr[3, 3]))/2 + 
   (r[-5*q1 - 2*q10 - 13*q2 - 14*q3 + 42*q4 - 10*q5 + 11*q6 + 6*q7 - 12*q8 - 
       12*q9 - q2*q3*s12 + 4*q2*q4*s12 + 10*q3*q4*s12 - 4*q4^2*s12 - 
       5*q3*q5*s12 + 8*q4*q5*s12 - 4*q2*q7*s12 - 10*q3*q7*s12 + 8*q4*q7*s12 + 
       12*q4*q8*s12 - 4*q3*q4^2*s12^2 - 4*q3*q5*q7*s12^2 + 4*q2*q4*q8*s12^2 + 
       4*q2*q7*q8*s12^2 - 8*q1*q10*s23 + 4*q1*q4*s23 + 8*q10*q4*s23 + 
       8*q3*q4*s23 - 4*q4^2*s23 - 3*q1*q5*s23 - 8*q10*q5*s23 - 4*q3*q5*s23 + 
       10*q4*q5*s23 + 4*q3*q6*s23 - 4*q5*q6*s23 + 4*q10*q9*s23 + 
       12*q4*q9*s23 - 4*q3*q4^2*s12*s23 - 2*q3*q4*q5*s12*s23 - 
       4*q4^2*q5*s12*s23 + 4*q3*q4^2*q5*s12^2*s23 - 4*q10*q3*q5*s23^2 - 
       4*q4^2*q5*s23^2 - q3*q5*q6*s23^2 + 4*q1*q10*q9*s23^2 + 
       4*q1*q4*q9*s23^2 + 4*q3*q4^2*q5*s12*s23^2 - 3*q10*q2*s34 - 
       4*q1*q4*s34 + 12*q10*q4*s34 + 4*q2*q4*s34 - 8*q10*q5*s34 + 
       4*q2*q5*s34 + 3*q2*q6*s34 - 3*q5*q6*s34 + 5*q10*q7*s34 + 4*q4*q7*s34 - 
       4*q5*q7*s34 + 8*q1*q8*s34 - 12*q4*q8*s34 - 12*q2*q9*s34 + 
       12*q4*q9*s34 + 4*q5*q9*s34 + 4*q10*q4*q7*s34^2 - 4*q10*q5*q7*s34^2 + 
       4*q1*q4*q8*s34^2 + 4*q2*q4*q9*s34^2 + 4*q2*q5*q9*s34^2 + 
       8*q1*q10*s45 - q1*q3*s45 - 6*q10*q3*s45 + q2*q3*s45 + 3*q1*q5*s45 - 
       12*q10*q5*s45 - q2*q5*s45 - 2*q3*q5*s45 + 4*q5*q6*s45 - 5*q10*q7*s45 - 
       10*q3*q7*s45 - 6*q5*q7*s45 + 4*q1*q8*s45 + 4*q2*q9*s45 - 
       2*q3*q5*q7*s12*s45 - 2*q1*q10*q5*s23*s45 - 2*q10*q3*q5*s23*s45 + 
       q3*q5*q6*s23*s45 - 2*q10*q2*q5*s34*s45 + 3*q2*q5*q6*s34*s45 - 
       10*q10*q5*q7*s34*s45 - 4*q2*q5*q9*s34*s45 + 2*q1*q10*q5*s45^2 - 
       4*q10*q3*q5*s45^2 - 10*q10*q3*q7*s45^2 - 10*q10*q5*q7*s45^2 - 
       4*q3*q5*q7*s45^2 - 4*q10*q3*q5*q7*s45^3 + 4*q1*q3*s51 - 4*q10*q3*s51 + 
       2*q2*q3*s51 + 4*q1*q4*s51 + 4*q10*q4*s51 - 4*q2*q4*s51 + 
       2*q10*q6*s51 - 3*q3*q6*s51 - 3*q1*q7*s51 + 6*q10*q7*s51 - 
       8*q2*q7*s51 - 10*q3*q7*s51 + 12*q4*q7*s51 - q6*q7*s51 - 12*q1*q8*s51 + 
       4*q3*q8*s51 + 12*q4*q8*s51 + 8*q2*q9*s51 - 12*q4*q9*s51 + 
       2*q2*q3*q7*s12*s51 + 4*q2*q7*q8*s12*s51 + 4*q1*q10*q9*s23*s51 + 
       4*q10*q4^2*s34*s51 + 14*q10*q4*q7*s34*s51 + 4*q4^2*q7*s34*s51 + 
       3*q2*q6*q7*s34*s51 - 8*q1*q4*q8*s34*s51 - 8*q2*q4*q9*s34*s51 + 
       4*q10*q4^2*q7*s34^2*s51 - 3*q1*q10*q6*s45*s51 + 3*q1*q3*q6*s45*s51 - 
       2*q1*q3*q7*s45*s51 - 10*q10*q3*q7*s45*s51 - q10*q6*q7*s45*s51 - 
       4*q1*q3*q8*s45*s51 - 4*q10*q3*q7*s51^2 + 2*q2*q3*q7*s51^2 + 
       4*q10*q4*q7*s51^2 - q10*q6*q7*s51^2 + 4*q1*q3*q8*s51^2 + 
       4*q1*q4*q8*s51^2 + 4*q2*q4*q9*s51^2 + 4*q10*q4^2*q7*s34*s51^2]*
     ((16*F[3, 31])/3 + (28*F[3, 32])/3 + 6*F[3, 33] + (64*F[3, 34])/3 + 
      (8*F[3, 36])/3 - (4*F[3, 37])/3 + 4*F[3, 40] - (8*F[3, 44])/3 + 
      (8*F[3, 51])/3 + 2*F[3, 52] + 2*F[3, 53] - (2*F[3, 56])/3 + 
      2*F[3, 59] - (4*F[1, 1, 3]^3)/3 + 4*F[1, 1, 4]^3 - (8*F[1, 1, 5]^3)/3 + 
      (4*F[1, 1, 1]^2*F[1, 1, 6])/3 + 2*F[1, 1, 3]^2*F[1, 1, 6] - 
      (8*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 6])/3 + (4*F[1, 1, 4]^2*F[1, 1, 6])/
       3 + 4*F[1, 1, 5]^2*F[1, 1, 6] + (16*F[1, 1, 1]*F[1, 1, 6]^2)/3 + 
      2*F[1, 1, 3]*F[1, 1, 6]^2 - (16*F[1, 1, 4]*F[1, 1, 6]^2)/3 + 
      4*F[1, 1, 5]*F[1, 1, 6]^2 - (140*F[1, 1, 6]^3)/9 - 
      (4*F[1, 1, 1]^2*F[1, 1, 7])/3 + (8*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 7])/
       3 - (10*F[1, 1, 4]^2*F[1, 1, 7])/3 - (8*F[1, 1, 5]^2*F[1, 1, 7])/3 - 
      (8*F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 7])/3 + 
      (8*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 7])/3 + (16*F[1, 1, 6]^2*F[1, 1, 7])/
       3 - (8*F[1, 1, 1]*F[1, 1, 7]^2)/3 - (10*F[1, 1, 4]*F[1, 1, 7]^2)/3 + 
      (32*F[1, 1, 6]*F[1, 1, 7]^2)/3 - (16*F[1, 1, 7]^3)/9 + 
      (4*F[1, 1, 5]^2*F[1, 1, 8])/3 - (8*F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 8])/
       3 + (8*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 8])/3 - 8*F[1, 1, 5]*F[1, 1, 6]*
       F[1, 1, 8] + 4*F[1, 1, 6]^2*F[1, 1, 8] + 
      (8*F[1, 1, 1]*F[1, 1, 7]*F[1, 1, 8])/3 - 
      (8*F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 8])/3 + 
      (16*F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8])/3 - (8*F[1, 1, 7]^2*F[1, 1, 8])/
       3 + (4*F[1, 1, 5]*F[1, 1, 8]^2)/3 + (20*F[1, 1, 6]*F[1, 1, 8]^2)/3 - 
      8*F[1, 1, 7]*F[1, 1, 8]^2 + (2*F[1, 1, 3]^2*F[1, 1, 9])/3 - 
      4*F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 9] + 2*F[1, 1, 6]^2*F[1, 1, 9] + 
      (2*F[1, 1, 3]*F[1, 1, 9]^2)/3 + 2*F[1, 1, 6]*F[1, 1, 9]^2 - 
      (4*F[1, 1, 9]^3)/3 - (4*F[1, 1, 3]^2*F[1, 1, 10])/3 - 
      2*F[1, 1, 4]^2*F[1, 1, 10] + 4*F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 10] - 
      2*F[1, 1, 7]^2*F[1, 1, 10] + (8*F[1, 1, 3]*F[1, 1, 9]*F[1, 1, 10])/3 - 
      (4*F[1, 1, 9]^2*F[1, 1, 10])/3 - 2*F[1, 1, 4]*F[1, 1, 10]^2 + 
      4*F[1, 1, 6]*F[1, 1, 10]^2 - 2*F[1, 1, 7]*F[1, 1, 10]^2 + 
      8*F[1, 1, 4]*F[2, 1, 6] + 8*F[1, 1, 6]*F[2, 1, 6] - 
      (16*F[1, 1, 5]*F[2, 1, 7])/3 - (16*F[1, 1, 7]*F[2, 1, 7])/3 + 
      (16*F[1, 1, 1]*F[2, 1, 8])/3 - (16*F[1, 1, 4]*F[2, 1, 8])/3 - 
      (80*F[1, 1, 6]*F[2, 1, 8])/3 - (64*F[1, 1, 7]*F[2, 1, 8])/3 - 
      (16*F[1, 1, 8]*F[2, 1, 8])/3 + (32*F[1, 1, 7]*F[2, 1, 10])/3 + 
      (32*F[1, 1, 8]*F[2, 1, 10])/3 - (8*F[1, 1, 3]*F[2, 1, 13])/3 - 
      (8*F[1, 1, 10]*F[2, 1, 13])/3 - 8*F[1, 1, 6]*F[2, 1, 14] - 
      8*F[1, 1, 10]*F[2, 1, 14] - (8*F[1, 1, 9]*F[2, 1, 15])/3 - 
      (8*F[1, 1, 10]*F[2, 1, 15])/3 - (2*F[1, 1, 3]*tci[1, 1]^2)/3 + 
      2*F[1, 1, 4]*tci[1, 1]^2 + (16*F[1, 1, 5]*tci[1, 1]^2)/9 + 
      12*F[1, 1, 6]*tci[1, 1]^2 - (32*F[1, 1, 7]*tci[1, 1]^2)/9 - 
      (8*F[1, 1, 8]*tci[1, 1]^2)/9 + (8*F[1, 1, 9]*tci[1, 1]^2)/9 - 
      (28*F[1, 1, 10]*tci[1, 1]^2)/9 - (8*F[1, 2, 2]*tci[1, 1]^2)/3 + 
      8*F[1, 2, 3]*tci[1, 1]^2 - (32*F[1, 2, 8]*tci[1, 1]^2)/3 + 
      (4*F[1, 1, 3]^2*tci[1, 2])/3 - 4*F[1, 1, 4]^2*tci[1, 2] - 
      (4*F[1, 1, 5]^2*tci[1, 2])/3 + (8*F[1, 1, 1]*F[1, 1, 6]*tci[1, 2])/3 - 
      4*F[1, 1, 3]*F[1, 1, 6]*tci[1, 2] + (16*F[1, 1, 4]*F[1, 1, 6]*
        tci[1, 2])/3 + 8*F[1, 1, 5]*F[1, 1, 6]*tci[1, 2] - 
      6*F[1, 1, 6]^2*tci[1, 2] - (8*F[1, 1, 1]*F[1, 1, 7]*tci[1, 2])/3 + 
      (20*F[1, 1, 4]*F[1, 1, 7]*tci[1, 2])/3 - 
      (16*F[1, 1, 5]*F[1, 1, 7]*tci[1, 2])/3 - 2*F[1, 1, 7]^2*tci[1, 2] - 
      (8*F[1, 1, 5]*F[1, 1, 8]*tci[1, 2])/3 - 
      (40*F[1, 1, 6]*F[1, 1, 8]*tci[1, 2])/3 + 
      (16*F[1, 1, 7]*F[1, 1, 8]*tci[1, 2])/3 - 
      (4*F[1, 1, 3]*F[1, 1, 9]*tci[1, 2])/3 + 4*F[1, 1, 6]*F[1, 1, 9]*
       tci[1, 2] - (2*F[1, 1, 9]^2*tci[1, 2])/3 + 4*F[1, 1, 4]*F[1, 1, 10]*
       tci[1, 2] - 4*F[1, 1, 7]*F[1, 1, 10]*tci[1, 2] - 
      (8*F[1, 1, 9]*F[1, 1, 10]*tci[1, 2])/3 + 2*F[1, 1, 10]^2*tci[1, 2] + 
      (8*F[1, 1, 3]*F[1, 2, 2]*tci[1, 2])/3 + 
      (8*F[1, 1, 10]*F[1, 2, 2]*tci[1, 2])/3 - 8*F[1, 1, 4]*F[1, 2, 3]*
       tci[1, 2] - 8*F[1, 1, 6]*F[1, 2, 3]*tci[1, 2] + 
      (32*F[1, 1, 7]*F[1, 2, 8]*tci[1, 2])/3 + 
      (32*F[1, 1, 8]*F[1, 2, 8]*tci[1, 2])/3 - 8*F[2, 1, 6]*tci[1, 2] + 
      (16*F[2, 1, 8]*tci[1, 2])/3 - (32*F[2, 1, 10]*tci[1, 2])/3 + 
      (8*F[2, 1, 13]*tci[1, 2])/3 - (4*tci[1, 2]^3)/3 + 
      (16*tci[1, 1]^2*tcr[1, 2])/3 - 4*tcr[3, 3]))/2 + 
   (r[7*q1 - 10*q10 + 6*q2 + 13*q3 - 8*q4 + 10*q5 - 7*q6 + 8*q7 + 8*q8 + 
       40*q9 + q2*q3*s12 - 4*q3*q4*s12 + 2*q2*q5*s12 - q3*q5*s12 - 
       q2*q7*s12 + q5*q7*s12 + 4*q7*q8*s12 - 15*q1*q10*s23 + q10*q3*s23 - 
       8*q3*q4*s23 - 2*q1*q5*s23 + 8*q10*q5*s23 - 3*q3*q5*s23 - 4*q5*q6*s23 + 
       12*q1*q9*s23 + 12*q10*q9*s23 + 12*q3*q9*s23 - 12*q4*q9*s23 + 
       8*q5*q9*s23 + 8*q9^2*s23 + 4*q3*q4*q5*s12*s23 + 4*q1*q10*q5*s23^2 + 
       4*q3*q4*q5*s23^2 - 3*q3*q5*q6*s23^2 + 4*q1*q10*q9*s23^2 - 
       4*q3*q4*q9*s23^2 + 2*q1*q2*s34 - 2*q10*q2*s34 + 4*q10*q4*s34 - 
       2*q1*q5*s34 + 8*q10*q5*s34 + q2*q5*s34 - 3*q2*q6*s34 - q5*q6*s34 + 
       6*q10*q7*s34 + q2*q7*s34 - 4*q1*q8*s34 + 8*q10*q9*s34 + 10*q2*q9*s34 - 
       12*q4*q9*s34 + 8*q5*q9*s34 + 4*q7*q9*s34 + 12*q9^2*s34 + 
       4*q10*q2*q5*s34^2 + 4*q10*q4*q7*s34^2 - 4*q4*q7*q9*s34^2 + 
       4*q2*q9^2*s34^2 + 15*q1*q10*s45 - 2*q1*q2*s45 + 2*q10*q2*s45 + 
       4*q1*q3*s45 - q2*q3*s45 + 2*q1*q5*s45 - 12*q10*q5*s45 - 3*q2*q5*s45 + 
       4*q5*q6*s45 + 4*q10*q7*s45 - 2*q5*q7*s45 - 8*q1*q8*s45 - 4*q7*q8*s45 - 
       8*q1*q9*s45 - 10*q2*q9*s45 - 12*q3*q9*s45 - 8*q5*q9*s45 - 
       4*q7*q9*s45 - 12*q9^2*s45 - 10*q1*q10*q5*s23*s45 - 
       2*q10*q3*q5*s23*s45 + 3*q3*q5*q6*s23*s45 + 2*q1*q2*q5*s34*s45 - 
       2*q10*q2*q5*s34*s45 + q2*q5*q6*s34*s45 - 2*q10*q5*q7*s34*s45 + 
       2*q2*q5*q9*s34*s45 - 12*q2*q9^2*s34*s45 + 4*q5*q9^2*s34*s45 + 
       4*q2*q5*q9^2*s34^2*s45 - 2*q1*q10*q2*s45^2 + 10*q1*q10*q5*s45^2 + 
       4*q10*q2*q5*s45^2 - 2*q10*q5*q7*s45^2 - 4*q1*q3*q8*s45^2 + 
       4*q3*q8*q9*s45^2 + 4*q7*q8*q9*s45^2 + 4*q2*q9^2*s45^2 - 
       4*q2*q5*q9^2*s34*s45^2 - 4*q1*q10*q2*q5*s45^3 - q1*q10*s51 - 
       2*q1*q2*s51 + 2*q10*q2*s51 - q1*q3*s51 - 2*q2*q3*s51 + 4*q3*q4*s51 - 
       2*q10*q6*s51 + 3*q3*q6*s51 + 3*q1*q7*s51 + 6*q10*q7*s51 - 
       3*q6*q7*s51 + 4*q1*q8*s51 - 4*q2*q8*s51 + 4*q7*q8*s51 + 4*q1*q9*s51 + 
       4*q10*q9*s51 - 10*q2*q9*s51 - 12*q3*q9*s51 + 12*q4*q9*s51 - 
       12*q9^2*s51 - 4*q2*q7*q8*s12*s51 + 14*q1*q10*q9*s23*s51 + 
       8*q3*q4*q9*s23*s51 - 4*q1*q9^2*s23*s51 - 4*q10*q9^2*s23*s51 - 
       4*q1*q10*q9^2*s23^2*s51 + 2*q1*q2*q7*s34*s51 + 4*q10*q4*q7*s34*s51 - 
       3*q2*q6*q7*s34*s51 - 8*q2*q9^2*s34*s51 - 2*q1*q10*q2*s45*s51 + 
       2*q1*q2*q3*s45*s51 - q1*q10*q6*s45*s51 - 3*q1*q3*q6*s45*s51 - 
       3*q10*q6*q7*s45*s51 + 4*q1*q3*q8*s45*s51 + 8*q2*q9^2*s45*s51 - 
       2*q1*q2*q7*s51^2 - 3*q10*q6*q7*s51^2 - 4*q2*q7*q8*s51^2 + 
       4*q1*q10*q9*s51^2 - 4*q3*q4*q9*s51^2 + 4*q2*q9^2*s51^2 - 
       4*q1*q10*q9^2*s23*s51^2]*(2*F[3, 33] + tci[1, 2]^3/3 - 
      2*tci[1, 1]^2*tcr[1, 2] - 3*tcr[3, 3]))/2 + 
   (r[q1 + 4*q10 + 9*q3 + 2*q4 + 7*q5 - 4*q8 + 5*q2*q3*s12 + q3*q5*s12 - 
       2*q2*q7*s12 + 4*q3*q7*s12 + 2*q4*q7*s12 - 2*q5*q7*s12 - 2*q2*q8*s12 + 
       2*q3*q8*s12 - 2*q3*q4*q5*s12^2 + 2*q2*q3*q7*s12^2 + q3*q5*q7*s12^2 - 
       q3*q7^2*s12^2 - 2*q2*q7*q8*s12^2 - q1*q10*s23 + 2*q1*q3*s23 + 
       q10*q3*s23 + 2*q10*q4*s23 + 2*q3*q4*s23 + 4*q1*q5*s23 + 4*q10*q5*s23 + 
       2*q3*q5*s23 - 2*q3*q4*q5*s12*s23 + 2*q10*q3*q5*s23^2 - 
       2*q3*q4*q5*s23^2 + 2*q10*q4*s34 - 2*q1*q5*s34 + 4*q10*q5*s34 + 
       q2*q5*s34 + 8*q10*q7*s34 + 2*q2*q7*s34 + 2*q4*q7*s34 + 2*q5*q7*s34 + 
       2*q1*q8*s34 + 2*q10*q4*q7*s34^2 + 2*q10*q5*q7*s34^2 - 2*q1*q10*s45 - 
       2*q1*q2*s45 - 2*q1*q3*s45 + 3*q10*q3*s45 - 5*q2*q3*s45 - 4*q1*q5*s45 + 
       6*q10*q5*s45 + q2*q5*s45 + 10*q10*q7*s45 + 6*q3*q7*s45 + 4*q5*q7*s45 + 
       4*q1*q8*s45 + 2*q2*q8*s45 - 2*q3*q8*s45 - 2*q3*q5*q7*s12*s45 - 
       q3*q5*q7^2*s12^2*s45 + 2*q1*q10*q5*s23*s45 + 2*q1*q2*q5*s34*s45 + 
       6*q10*q5*q7*s34*s45 + 2*q1*q2*q3*s45^2 - 2*q1*q10*q5*s45^2 + 
       2*q10*q3*q5*s45^2 + 6*q10*q3*q7*s45^2 + 6*q10*q5*q7*s45^2 + 
       2*q3*q5*q7*s45^2 + q10*q7^2*s45^2 + q3*q7^2*s45^2 + 2*q1*q3*q8*s45^2 + 
       2*q10*q3*q5*q7*s45^3 + q10*q3*q7^2*s45^3 + q1*q10*s51 + q1*q3*s51 + 
       2*q10*q3*s51 + 3*q2*q3*s51 - 2*q3*q4*s51 + 6*q10*q7*s51 - 
       4*q2*q7*s51 + 5*q3*q7*s51 + 2*q4*q7*s51 + 2*q7^2*s51 - 2*q1*q8*s51 + 
       2*q3*q8*s51 + 6*q2*q3*q7*s12*s51 - 2*q2*q7^2*s12*s51 - 
       2*q3*q7^2*s12*s51 - 2*q2*q7*q8*s12*s51 + q2*q3*q7^2*s12^2*s51 + 
       2*q10*q4*q7*s34*s51 + q2*q7^2*s34*s51 + 4*q1*q3*q7*s45*s51 + 
       6*q10*q3*q7*s45*s51 + 2*q10*q7^2*s45*s51 + 3*q3*q7^2*s45*s51 - 
       2*q1*q3*q8*s45*s51 + 2*q10*q3*q7^2*s45^2*s51 + 2*q1*q2*q3*s51^2 + 
       2*q10*q3*q7*s51^2 + 6*q2*q3*q7*s51^2 + 2*q10*q4*q7*s51^2 + 
       q1*q7^2*s51^2 + q10*q7^2*s51^2 - 2*q2*q7^2*s51^2 - q3*q7^2*s51^2 + 
       2*q1*q3*q8*s51^2 - 2*q2*q7*q8*s51^2 + 2*q2*q3*q7^2*s12*s51^2 + 
       q1*q3*q7^2*s45*s51^2 + q10*q3*q7^2*s45*s51^2 + 2*q1*q2*q3*q7*s51^3 + 
       q2*q3*q7^2*s51^3]*(-2*F[3, 52] + tci[1, 2]^3/3 - 
      2*tci[1, 1]^2*tcr[1, 2] - 3*tcr[3, 3]))/2 + 
   (r[-8*q1 - 19*q10 - 2*q2 - 22*q3 + 4*q4 - 2*q5 - 4*q6 - 8*q7 - 6*q9 - 
       4*q3*q5*s12 + 4*q4*q5*s12 - 8*q3*q7*s12 + 4*q4*q7*s12 - 
       4*q3*q4*q5*s12^2 - 4*q3*q5*q7*s12^2 - 3*q1*q10*s23 - 9*q10^2*s23 - 
       8*q10*q3*s23 + 4*q10*q4*s23 - 12*q10*q5*s23 + 7*q3*q5*s23 + 
       10*q3*q6*s23 - 6*q5*q6*s23 - 4*q10*q9*s23 - 4*q3*q4*q5*s12*s23 - 
       3*q1*q10^2*s23^2 - 3*q10*q3*q5*s23^2 - 4*q3*q4*q5*s23^2 - 
       6*q3*q5*q6*s23^2 - 9*q10^2*s34 - 8*q10*q2*s34 + 4*q10*q4*s34 - 
       16*q10*q5*s34 - 4*q4*q5*s34 - 2*q2*q6*s34 - 2*q10*q7*s34 - 
       4*q5*q7*s34 - 7*q10*q9*s34 - 6*q2*q9*s34 + 2*q5*q9*s34 - 
       3*q10^2*q2*s34^2 - 3*q10*q2*q5*s34^2 + 4*q10*q4*q7*s34^2 - 
       4*q10*q5*q7*s34^2 + 3*q2*q5*q9*s34^2 - 2*q10^2*s45 + 2*q10*q2*s45 - 
       4*q10*q3*s45 + 3*q10*q5*s45 + 3*q3*q5*s45 + 6*q5*q6*s45 - 
       13*q3*q7*s45 + 2*q2*q9*s45 - 4*q3*q5*q7*s12*s45 + 5*q1*q10^2*s23*s45 - 
       4*q10^3*s23*s45 - q10^2*q3*s23*s45 - 3*q10^2*q5*s23*s45 + 
       3*q10*q3*q5*s23*s45 + 6*q3*q5*q6*s23*s45 - q1*q10^3*s23^2*s45 - 
       5*q10^3*s34*s45 - q10^2*q2*s34*s45 - 6*q10^2*q5*s34*s45 - 
       q10^2*q7*s34*s45 - 4*q10*q5*q7*s34*s45 - 2*q2*q5*q9*s34*s45 - 
       3*q10^2*q2*q5*s34^2*s45 - 2*q10^3*q7*s34^2*s45 - q1*q10^2*s45^2 - 
       4*q10^3*s45^2 - 3*q1*q10*q2*s45^2 + q10^2*q2*s45^2 + 
       2*q10^2*q5*s45^2 + 5*q10*q3*q5*s45^2 + q10*q3*q7*s45^2 + 
       5*q10*q5*q7*s45^2 + 3*q3*q5*q7*s45^2 + 2*q1*q10^3*s23*s45^2 - 
       q10^3*q3*s23*s45^2 - 3*q10^3*q5*s23*s45^2 + q10^2*q3*q5*s23*s45^2 - 
       q10^3*q3*q5*s23^2*s45^2 - 3*q10^3*q5*s34*s45^2 - 
       7*q10^3*q7*s34*s45^2 + q10^2*q5*q7*s34*s45^2 - 
       q10^3*q5*q7*s34^2*s45^2 - q1*q10^3*s45^3 - q1*q10^2*q2*s45^3 - 
       2*q10^3*q3*s45^3 - 3*q10^3*q5*s45^3 + q10^2*q3*q5*s45^3 - 
       8*q10^3*q7*s45^3 + q10^2*q3*q7*s45^3 + 2*q10^2*q5*q7*s45^3 + 
       5*q10*q3*q5*q7*s45^3 - q10^3*q3*q5*s23*s45^3 - 
       3*q10^3*q5*q7*s34*s45^3 - q10^3*q3*q5*s45^4 - 3*q10^3*q3*q7*s45^4 - 
       3*q10^3*q5*q7*s45^4 + q10^2*q3*q5*q7*s45^4 - q10^3*q3*q5*q7*s45^5 - 
       q1*q10*s51 - 3*q10^2*s51 - 2*q10*q2*s51 + 2*q1*q3*s51 - 7*q10*q3*s51 + 
       2*q2*q3*s51 + 4*q10*q4*s51 - 6*q10*q6*s51 - 4*q3*q6*s51 - 
       6*q1*q7*s51 + 2*q10*q7*s51 + 8*q2*q7*s51 - 11*q3*q7*s51 + 
       4*q4*q7*s51 + 3*q10*q9*s51 + 3*q2*q9*s51 - 2*q1*q10^2*s23*s51 + 
       2*q1*q10*q9*s23*s51 + 5*q10^2*q9*s23*s51 + q1*q10^3*s23^2*s51 + 
       2*q1*q10^2*q9*s23^2*s51 - 2*q10^3*s34*s51 - q10^2*q2*s34*s51 - 
       2*q10^2*q7*s34*s51 + 4*q10*q4*q7*s34*s51 - 2*q2*q6*q7*s34*s51 - 
       q10^3*q7*s34^2*s51 + q1*q10^2*s45*s51 - q10^3*s45*s51 + 
       q1*q10*q2*s45*s51 + q10^2*q2*s45*s51 - q10^2*q3*s45*s51 - 
       2*q1*q2*q3*s45*s51 + 6*q1*q10*q6*s45*s51 + 4*q1*q3*q6*s45*s51 - 
       3*q10^2*q7*s45*s51 - 6*q1*q3*q7*s45*s51 - 11*q10*q3*q7*s45*s51 - 
       5*q10^3*q7*s34*s45*s51 - q1*q10^3*s45^2*s51 - q1*q10^2*q2*s45^2*s51 - 
       q10^3*q3*s45^2*s51 - 7*q10^3*q7*s45^2*s51 - q10^2*q3*q7*s45^2*s51 - 
       3*q10^3*q3*q7*s45^3*s51 + 3*q1*q2*q3*s51^2 - q10^2*q7*s51^2 - 
       7*q10*q3*q7*s51^2 + 3*q2*q3*q7*s51^2 + 4*q10*q4*q7*s51^2 + 
       2*q1*q10^2*q9*s23*s51^2 - q1*q10^3*q9*s23^2*s51^2 - 
       q10^3*q7*s34*s51^2 - 2*q10^3*q7*s45*s51^2 - q10^2*q3*q7*s45*s51^2 - 
       q10^3*q3*q7*s45^2*s51^2 + 3*q1*q2*q3*q7*s51^3]*
     ((8*F[3, 3])/3 + (14*F[3, 5])/3 + 3*F[3, 7] + (32*F[3, 8])/3 + 
      (4*F[3, 11])/3 - (2*F[3, 13])/3 + 2*F[3, 17] - (4*F[3, 24])/3 + 
      F[3, 52]/3 - (4*F[3, 55])/3 - F[3, 56] - F[3, 57] + F[3, 59] - 
      (2*F[1, 1, 1]^2*F[1, 1, 2])/3 - (8*F[1, 1, 1]*F[1, 1, 2]^2)/3 + 
      (52*F[1, 1, 2]^3)/9 - (2*F[1, 1, 3]^3)/3 + 
      (4*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 4])/3 - 4*F[1, 1, 2]*F[1, 1, 4]^2 - 
      (4*F[1, 1, 2]^2*F[1, 1, 5])/3 + (8*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5])/
       3 + (2*F[1, 1, 4]^2*F[1, 1, 5])/3 - (8*F[1, 1, 2]*F[1, 1, 5]^2)/3 + 
      (2*F[1, 1, 4]*F[1, 1, 5]^2)/3 + (F[1, 1, 3]^2*F[1, 1, 6])/3 + 
      (F[1, 1, 3]*F[1, 1, 6]^2)/3 - (2*F[1, 1, 6]^3)/3 + 
      (4*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 8])/3 - (F[1, 1, 2]^2*F[1, 1, 8])/3 - 
      (4*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 8])/3 - (5*F[1, 1, 2]*F[1, 1, 8]^2)/
       3 + 2*F[1, 1, 8]^3 + (2*F[1, 1, 1]^2*F[1, 1, 9])/3 + 
      (4*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 9])/3 + (4*F[1, 1, 2]^2*F[1, 1, 9])/
       3 + F[1, 1, 3]^2*F[1, 1, 9] - (4*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 9])/3 - 
      (8*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9])/3 + (10*F[1, 1, 4]^2*F[1, 1, 9])/
       3 - 4*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9] + 2*F[1, 1, 5]^2*F[1, 1, 9] - 
      2*F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 9] + F[1, 1, 6]^2*F[1, 1, 9] - 
      (4*F[1, 1, 1]*F[1, 1, 8]*F[1, 1, 9])/3 - 
      (4*F[1, 1, 2]*F[1, 1, 8]*F[1, 1, 9])/3 + 
      (4*F[1, 1, 4]*F[1, 1, 8]*F[1, 1, 9])/3 + (2*F[1, 1, 8]^2*F[1, 1, 9])/
       3 + (4*F[1, 1, 1]*F[1, 1, 9]^2)/3 - (16*F[1, 1, 2]*F[1, 1, 9]^2)/3 + 
      F[1, 1, 3]*F[1, 1, 9]^2 + (10*F[1, 1, 4]*F[1, 1, 9]^2)/3 + 
      2*F[1, 1, 5]*F[1, 1, 9]^2 + F[1, 1, 6]*F[1, 1, 9]^2 - 
      (4*F[1, 1, 8]*F[1, 1, 9]^2)/3 - (10*F[1, 1, 9]^3)/9 - 
      F[1, 1, 2]^2*F[1, 1, 10] - (2*F[1, 1, 3]^2*F[1, 1, 10])/3 + 
      (4*F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 10])/3 - (2*F[1, 1, 6]^2*F[1, 1, 10])/
       3 + 2*F[1, 1, 2]*F[1, 1, 8]*F[1, 1, 10] - F[1, 1, 8]^2*F[1, 1, 10] - 
      F[1, 1, 2]*F[1, 1, 10]^2 - F[1, 1, 8]*F[1, 1, 10]^2 + 
      2*F[1, 1, 9]*F[1, 1, 10]^2 + (16*F[1, 1, 2]*F[2, 1, 3])/3 + 
      (16*F[1, 1, 4]*F[2, 1, 3])/3 + (8*F[1, 1, 2]*F[2, 1, 4])/3 + 
      (8*F[1, 1, 5]*F[2, 1, 4])/3 - (8*F[1, 1, 1]*F[2, 1, 11])/3 + 
      (32*F[1, 1, 2]*F[2, 1, 11])/3 + (8*F[1, 1, 4]*F[2, 1, 11])/3 + 
      (8*F[1, 1, 8]*F[2, 1, 11])/3 + (40*F[1, 1, 9]*F[2, 1, 11])/3 + 
      4*F[1, 1, 8]*F[2, 1, 12] + 4*F[1, 1, 9]*F[2, 1, 12] - 
      (4*F[1, 1, 3]*F[2, 1, 13])/3 - (4*F[1, 1, 10]*F[2, 1, 13])/3 - 
      (4*F[1, 1, 6]*F[2, 1, 14])/3 - (4*F[1, 1, 10]*F[2, 1, 14])/3 - 
      4*F[1, 1, 9]*F[2, 1, 15] - 4*F[1, 1, 10]*F[2, 1, 15] - 
      (16*F[1, 1, 2]*tci[1, 1]^2)/9 - (F[1, 1, 3]*tci[1, 1]^2)/3 - 
      (4*F[1, 1, 4]*tci[1, 1]^2)/9 + (8*F[1, 1, 5]*tci[1, 1]^2)/9 + 
      (4*F[1, 1, 6]*tci[1, 1]^2)/9 + F[1, 1, 8]*tci[1, 1]^2 + 
      6*F[1, 1, 9]*tci[1, 1]^2 - (14*F[1, 1, 10]*tci[1, 1]^2)/9 - 
      (4*F[1, 2, 2]*tci[1, 1]^2)/3 - (16*F[1, 2, 6]*tci[1, 1]^2)/3 + 
      4*F[1, 2, 9]*tci[1, 1]^2 - (4*F[1, 1, 1]*F[1, 1, 2]*tci[1, 2])/3 - 
      (7*F[1, 1, 2]^2*tci[1, 2])/3 + (2*F[1, 1, 3]^2*tci[1, 2])/3 + 
      (8*F[1, 1, 2]*F[1, 1, 4]*tci[1, 2])/3 - 
      (8*F[1, 1, 2]*F[1, 1, 5]*tci[1, 2])/3 - 
      (4*F[1, 1, 4]*F[1, 1, 5]*tci[1, 2])/3 - (2*F[1, 1, 5]^2*tci[1, 2])/3 - 
      (2*F[1, 1, 3]*F[1, 1, 6]*tci[1, 2])/3 - (F[1, 1, 6]^2*tci[1, 2])/3 + 
      (10*F[1, 1, 2]*F[1, 1, 8]*tci[1, 2])/3 - 2*F[1, 1, 8]^2*tci[1, 2] + 
      (4*F[1, 1, 1]*F[1, 1, 9]*tci[1, 2])/3 + 
      (8*F[1, 1, 2]*F[1, 1, 9]*tci[1, 2])/3 - 2*F[1, 1, 3]*F[1, 1, 9]*
       tci[1, 2] - (20*F[1, 1, 4]*F[1, 1, 9]*tci[1, 2])/3 + 
      4*F[1, 1, 5]*F[1, 1, 9]*tci[1, 2] + 2*F[1, 1, 6]*F[1, 1, 9]*tci[1, 2] + 
      (8*F[1, 1, 8]*F[1, 1, 9]*tci[1, 2])/3 - (13*F[1, 1, 9]^2*tci[1, 2])/3 - 
      2*F[1, 1, 2]*F[1, 1, 10]*tci[1, 2] - 
      (4*F[1, 1, 6]*F[1, 1, 10]*tci[1, 2])/3 + 2*F[1, 1, 8]*F[1, 1, 10]*
       tci[1, 2] + F[1, 1, 10]^2*tci[1, 2] + 
      (4*F[1, 1, 3]*F[1, 2, 2]*tci[1, 2])/3 + 
      (4*F[1, 1, 10]*F[1, 2, 2]*tci[1, 2])/3 + 
      (16*F[1, 1, 2]*F[1, 2, 6]*tci[1, 2])/3 + 
      (16*F[1, 1, 4]*F[1, 2, 6]*tci[1, 2])/3 - 4*F[1, 1, 8]*F[1, 2, 9]*
       tci[1, 2] - 4*F[1, 1, 9]*F[1, 2, 9]*tci[1, 2] - 
      (16*F[2, 1, 3]*tci[1, 2])/3 - (8*F[2, 1, 11]*tci[1, 2])/3 - 
      4*F[2, 1, 12]*tci[1, 2] + (4*F[2, 1, 13]*tci[1, 2])/3 - 
      (2*tci[1, 2]^3)/3 + (8*tci[1, 1]^2*tcr[1, 2])/3 - 2*tcr[3, 3]))/2 + 
   (r[6*q1 - 10*q10 - 2*q2 - 5*q3 + 2*q4 - 3*q5 + 2*q6 - q7 - 4*q2*q3*s12 + 
       2*q3*q4*s12 - q3*q5*s12 - 4*q3*q7*s12 + q3^2*q4*s12^2 + 
       q3^2*q7*s12^2 - 4*q3*q5*s23 - 2*q3*q6*s23 + 2*q5*q6*s23 - 
       q3^2*q4*q5*s12^2*s23 + 2*q3*q5*q6*s23^2 - 7*q10*q2*s34 + 
       2*q10*q4*s34 - 3*q10*q7*s34 + q10^2*q2*s34^2 - q10^2*q7*s34^2 + 
       3*q1*q10*s45 - q10^2*s45 - 8*q1*q2*s45 + 4*q10*q2*s45 - 2*q10*q3*s45 + 
       4*q2*q3*s45 - 4*q10*q5*s45 + q2*q5*s45 - 2*q5*q6*s45 - 7*q10*q7*s45 - 
       2*q3*q7*s45 + q10^2*q5*s23*s45 - 2*q10*q3*q5*s23*s45 - 
       2*q3*q5*q6*s23*s45 + q1*q2^2*s34*s45 + q10*q2^2*s34*s45 + 
       2*q10^2*q5*s34*s45 - q1*q2*q5*s34*s45 - 2*q10*q2*q5*s34*s45 - 
       2*q10^2*q7*s34*s45 + q10^2*q2*q5*s34^2*s45 - 4*q1*q10*q2*s45^2 + 
       q1*q2^2*s45^2 - q10*q2^2*s45^2 - q10^2*q7*s45^2 - 2*q10*q3*q7*s45^2 + 
       q1*q2^2*q5*s34*s45^2 + q1*q10*q2^2*s45^3 - q1*q2*s51 + 3*q10*q2*s51 + 
       2*q2^2*s51 + q2*q3*s51 + 2*q10*q6*s51 + q1*q7*s51 - 6*q10*q7*s51 - 
       5*q2*q7*s51 - 4*q3*q7*s51 - q4*q7*s51 + 2*q6*q7*s51 - 
       q2^2*q3*s12*s51 - 2*q2*q3^2*s12*s51 + 4*q2*q3*q7*s12*s51 + 
       2*q3^2*q7*s12*s51 - q2*q3^2*q7*s12^2*s51 - q1*q2^2*s34*s51 + 
       q10*q2^2*s34*s51 - 2*q10^2*q7*s34*s51 + q1*q2*q7*s34*s51 - 
       2*q10*q4*q7*s34*s51 - q10^2*q4*q7*s34^2*s51 - 3*q1*q10*q2*s45*s51 - 
       q1*q2^2*s45*s51 - q10*q2^2*s45*s51 + 3*q1*q2*q3*s45*s51 + 
       2*q2^2*q3*s45*s51 + q2*q3^2*s45*s51 - q10^2*q7*s45*s51 - 
       2*q10*q3*q7*s45*s51 + 2*q10*q6*q7*s45*s51 + q1*q10*q2^2*s45^2*s51 - 
       q1*q2^2*q3*s45^2*s51 + q1*q2^2*s51^2 - q2*q3^2*s51^2 - 
       2*q1*q2*q7*s51^2 + q2^2*q7*s51^2 + 4*q2*q3*q7*s51^2 + q3^2*q7*s51^2 + 
       2*q10*q6*q7*s51^2 - 2*q2*q3^2*q7*s12*s51^2 - q1*q2^2*q7*s34*s51^2 + 
       q1*q2^2*q7*s51^3 - q2*q3^2*q7*s51^3]*(-2*F[3, 35] + tci[1, 2]^3 - 
      (7*tci[1, 1]^2*tcr[1, 1])/3 + 6*tci[1, 2]*tcr[1, 1]^2 - 
      (2*tcr[1, 1]^3)/3 + (7*tci[1, 1]^2*tcr[1, 2])/3 - 
      4*tci[1, 2]*tcr[1, 1]*tcr[1, 2] - (4*tcr[1, 2]^3)/3 + 
      8*tci[1, 2]*tcr[2, 1] + 4*tcr[3, 1] + tcr[3, 2] - (11*tcr[3, 3])/6))/
    2 + (r[-18*q1 + 16*q10 - 4*q2 - 14*q3 - 4*q4 + 4*q5 + 2*q7 - 15*q9 + 
       2*q3*q4*s12 + 4*q4*q5*s12 - 2*q3*q7*s12 + 4*q4*q7*s12 - 
       4*q3*q4*q5*s12^2 - 4*q3*q5*q7*s12^2 + 20*q1*q10*s23 - 5*q10*q3*s23 + 
       4*q10*q4*s23 + 4*q3*q4*s23 - 15*q10*q5*s23 + 5*q3*q5*s23 + 
       2*q4*q5*s23 - q1*q9*s23 - 10*q10*q9*s23 + q3*q9*s23 + q5*q9*s23 - 
       6*q9^2*s23 - 4*q1*q10*q5*s23^2 - 5*q10*q3*q5*s23^2 - 
       4*q3*q4*q5*s23^2 - 7*q1*q10*q9*s23^2 + 2*q10*q3*q9*s23^2 - 
       4*q1*q2*s34 - 2*q10*q2*s34 - 2*q10*q4*s34 - 11*q10*q5*s34 - 
       4*q4*q5*s34 + 13*q10*q7*s34 - 4*q5*q7*s34 - 3*q10*q9*s34 - 
       14*q2*q9*s34 + 9*q5*q9*s34 + 9*q7*q9*s34 - 4*q10*q2*q5*s34^2 + 
       4*q10*q4*q7*s34^2 - q10*q5*q7*s34^2 + 4*q2*q5*q9*s34^2 - 
       3*q5*q7*q9*s34^2 - 2*q2*q9^2*s34^2 + 3*q7*q9^2*s34^2 - 21*q1*q10*s45 - 
       4*q10*q2*s45 - 4*q10*q3*s45 + 9*q10*q5*s45 - q3*q5*s45 + 
       12*q10*q7*s45 - 7*q3*q7*s45 + 8*q5*q7*s45 + 7*q1*q9*s45 + 
       12*q2*q9*s45 + 4*q3*q9*s45 - 6*q5*q9*s45 - 6*q7*q9*s45 - 7*q9^2*s45 + 
       8*q1*q10*q5*s23*s45 + 3*q10*q3*q5*s23*s45 + q10*q5*q7*s34*s45 - 
       4*q2*q5*q9*s34*s45 + 9*q5*q7*q9*s34*s45 + 9*q2*q9^2*s34*s45 - 
       3*q5*q9^2*s34*s45 - 15*q7*q9^2*s34*s45 + 3*q9^3*s34*s45 - 
       2*q2*q5*q9^2*s34^2*s45 + 3*q5*q7*q9^2*s34^2*s45 + 
       2*q2*q9^3*s34^2*s45 + 4*q1*q10*q2*s45^2 + 3*q1*q2*q3*s45^2 - 
       8*q1*q10*q5*s45^2 - 4*q10*q2*q5*s45^2 - q10*q3*q5*s45^2 - 
       5*q10*q3*q7*s45^2 + q10*q5*q7*s45^2 - q3*q5*q7*s45^2 - 
       3*q2*q3*q9*s45^2 + 4*q2*q5*q9*s45^2 - 6*q5*q7*q9*s45^2 - 
       q2*q9^2*s45^2 - 6*q7*q9^2*s45^2 + 2*q2*q5*q9^2*s34*s45^2 - 
       6*q5*q7*q9^2*s34*s45^2 - 2*q2*q9^3*s34*s45^2 + 
       q2*q5*q9^3*s34^2*s45^2 + 4*q1*q10*q2*q5*s45^3 - q10*q3*q5*q7*s45^3 - 
       q1*q10*s51 + 4*q1*q2*s51 - 4*q10*q2*s51 + 2*q1*q3*s51 - 4*q10*q3*s51 + 
       2*q2*q3*s51 - 4*q3*q4*s51 - 14*q1*q7*s51 + 4*q10*q7*s51 + 
       10*q2*q7*s51 - 5*q3*q7*s51 - 2*q4*q7*s51 + 8*q1*q9*s51 - 
       6*q10*q9*s51 + 15*q2*q9*s51 + q3*q9*s51 - 11*q9^2*s51 - 
       12*q1*q10*q9*s23*s51 + 3*q10*q3*q9*s23*s51 - 5*q1*q9^2*s23*s51 - 
       3*q10*q9^2*s23*s51 - 3*q3*q9^2*s23*s51 + 3*q9^3*s23*s51 + 
       4*q1*q10*q9^2*s23^2*s51 - q10*q3*q9^2*s23^2*s51 - 4*q1*q2*q7*s34*s51 + 
       7*q2*q9^2*s34*s51 - 9*q7*q9^2*s34*s51 + 3*q9^3*s34*s51 + 
       q2*q9^3*s34^2*s51 + 4*q1*q10*q2*s45*s51 - 3*q1*q2*q3*s45*s51 - 
       3*q1*q3*q7*s45*s51 - 8*q10*q3*q7*s45*s51 - q2*q3*q9*s45*s51 + 
       9*q1*q7*q9*s45*s51 - 6*q1*q9^2*s45*s51 - 5*q2*q9^2*s45*s51 + 
       3*q3*q9^2*s45*s51 - 15*q7*q9^2*s45*s51 - 3*q9^3*s45*s51 - 
       4*q2*q9^3*s34*s45*s51 - q2*q3*q9^2*s45^2*s51 - 
       6*q1*q7*q9^2*s45^2*s51 + q2*q9^3*s45^2*s51 + 3*q1*q2*q3*s51^2 + 
       4*q1*q2*q7*s51^2 - 3*q1*q3*q7*s51^2 - 4*q10*q3*q7*s51^2 + 
       3*q2*q3*q7*s51^2 + 4*q10*q4*q7*s51^2 - 5*q1*q10*q9*s51^2 + 
       2*q2*q3*q9*s51^2 + 9*q1*q7*q9*s51^2 - 9*q1*q9^2*s51^2 - 
       4*q2*q9^2*s51^2 + 3*q3*q9^2*s51^2 - 9*q7*q9^2*s51^2 - 3*q9^3*s51^2 + 
       2*q1*q10*q9^2*s23*s51^2 - q1*q10*q9^3*s23^2*s51^2 - 
       2*q2*q9^3*s34*s51^2 - 2*q2*q3*q9^2*s45*s51^2 - 
       15*q1*q7*q9^2*s45*s51^2 + 2*q2*q9^3*s45*s51^2 + 3*q1*q2*q3*q7*s51^3 - 
       q2*q3*q9^2*s51^3 - 9*q1*q7*q9^2*s51^3 + q2*q9^3*s51^3]*
     (F[3, 7] + tci[1, 2]^3/6 - tci[1, 1]^2*tcr[1, 2] - (3*tcr[3, 3])/2))/2 + 
   (r[3*q1 + 2*q10 + 9*q2 - 4*q3 + 15*q5 + 14*q6 - 15*q7 + 16*q8 + 4*q9 + 
       6*q2^2*s12 + 19*q2*q3*s12 + 7*q2*q5*s12 - 11*q3*q5*s12 - 
       12*q2*q7*s12 - 5*q3*q7*s12 - 3*q5*q7*s12 + 8*q2*q8*s12 - 4*q3*q8*s12 + 
       7*q2*q3*q7*s12^2 - 3*q3*q5*q7*s12^2 + 4*q2*q7*q8*s12^2 + 
       2*q1*q10*s23 + 2*q3*q5*s23 + 10*q3*q6*s23 - 10*q5*q6*s23 - 
       4*q3*q5*q6*s23^2 + q1*q2*s34 + 7*q10*q2*s34 + 2*q2*q5*s34 - 
       6*q5*q6*s34 - 9*q10*q7*s34 + 8*q2*q7*s34 - 3*q5*q7*s34 - 8*q1*q8*s34 + 
       6*q2*q9*s34 + q10*q2^2*s34^2 + 3*q10*q2*q5*s34^2 - 3*q10*q5*q7*s34^2 + 
       2*q2^2*q9*s34^2 - 5*q1*q10*s45 - 2*q1*q2*s45 - 10*q2^2*s45 - 
       16*q2*q3*s45 - 6*q10*q5*s45 - 4*q2*q5*s45 - 3*q3*q5*s45 + 
       10*q5*q6*s45 - 14*q10*q7*s45 - 13*q3*q7*s45 - 6*q5*q7*s45 - 
       8*q1*q8*s45 - 4*q2*q8*s45 + 8*q3*q8*s45 + 4*q7*q8*s45 - 6*q2*q9*s45 - 
       9*q3*q5*q7*s12*s45 - 2*q10*q3*q5*s23*s45 + 4*q3*q5*q6*s23*s45 + 
       2*q1*q2^2*s34*s45 + 3*q10*q2^2*s34*s45 + q2^3*s34*s45 + 
       3*q10*q2*q5*s34*s45 + 5*q2^2*q5*s34*s45 + 6*q2*q5*q6*s34*s45 - 
       9*q10*q5*q7*s34*s45 - 3*q2^2*q9*s34*s45 + 2*q2*q5*q9*s34*s45 + 
       q10*q2^2*q5*s34^2*s45 + 2*q2^3*q9*s34^2*s45 + 2*q2^2*q5*q9*s34^2*s45 + 
       5*q1*q2^2*s45^2 - 3*q10*q2^2*s45^2 + 4*q1*q2*q3*s45^2 - 
       3*q10*q3*q5*s45^2 - 3*q10*q3*q7*s45^2 - 9*q10*q5*q7*s45^2 - 
       3*q3*q5*q7*s45^2 - 4*q1*q3*q8*s45^2 + 2*q2^2*q9*s45^2 + 
       q1*q2^3*s34*s45^2 - 2*q2^3*q9*s34*s45^2 - 2*q2^2*q5*q9*s34*s45^2 + 
       q2^3*q5*q9*s34^2*s45^2 + 3*q1*q10*q2^2*s45^3 - 3*q10*q3*q5*q7*s45^3 + 
       3*q1*q10*s51 + 15*q2^2*s51 + 12*q2*q3*s51 + 2*q10*q6*s51 - 
       6*q3*q6*s51 - 4*q1*q7*s51 - 2*q10*q7*s51 - 12*q2*q7*s51 - 
       2*q3*q7*s51 + 2*q6*q7*s51 + 8*q1*q8*s51 - 4*q3*q8*s51 - 2*q1*q9*s51 - 
       2*q10*q9*s51 - 3*q2*q9*s51 - q2^3*s12*s51 - 4*q2^2*q3*s12*s51 + 
       5*q2^2*q7*s12*s51 + 18*q2*q3*q7*s12*s51 + 4*q2*q7*q8*s12*s51 - 
       q2^2*q3*q7*s12^2*s51 - 2*q1*q10*q9*s23*s51 - 3*q1*q2^2*s34*s51 + 
       3*q10*q2^2*s34*s51 + 2*q2^3*s34*s51 + 4*q1*q2*q7*s34*s51 - 
       4*q2^2*q7*s34*s51 - q2^2*q9*s34*s51 + q2^3*q9*s34^2*s51 - 
       6*q1*q2^2*s45*s51 - 3*q10*q2^2*s45*s51 + 2*q2^3*s45*s51 - 
       2*q1*q2*q3*s45*s51 + 5*q2^2*q3*s45*s51 + 6*q1*q3*q6*s45*s51 - 
       4*q1*q3*q7*s45*s51 + 2*q10*q6*q7*s45*s51 + 4*q1*q3*q8*s45*s51 + 
       q2^2*q9*s45*s51 - q1*q2^3*s34*s45*s51 - 4*q2^3*q9*s34*s45*s51 + 
       3*q1*q10*q2^2*s45^2*s51 - 2*q1*q2^3*s45^2*s51 - 
       2*q1*q2^2*q3*s45^2*s51 + q2^3*q9*s45^2*s51 + 8*q1*q2^2*s51^2 - 
       5*q2^3*s51^2 + 4*q1*q2*q3*s51^2 - 10*q2^2*q3*s51^2 - 
       8*q1*q2*q7*s51^2 + 15*q2^2*q7*s51^2 + 20*q2*q3*q7*s51^2 + 
       2*q10*q6*q7*s51^2 - 4*q1*q3*q8*s51^2 + 4*q2*q7*q8*s51^2 - 
       3*q1*q10*q9*s51^2 - q2^2*q9*s51^2 + 3*q2^3*q3*s12*s51^2 - 
       2*q2^3*q7*s12*s51^2 - 8*q2^2*q3*q7*s12*s51^2 + 
       q2^3*q3*q7*s12^2*s51^2 + q1*q2^3*s34*s51^2 - 4*q1*q2^2*q7*s34*s51^2 + 
       q2^3*q7*s34*s51^2 - 2*q2^3*q9*s34*s51^2 + 2*q1*q2^3*s45*s51^2 + 
       4*q1*q2^2*q3*s45*s51^2 - 3*q2^3*q3*s45*s51^2 + 2*q2^3*q9*s45*s51^2 + 
       q1*q2^3*q3*s45^2*s51^2 - 2*q1*q2^3*s51^3 - 5*q1*q2^2*q3*s51^3 + 
       3*q2^3*q3*s51^3 + 10*q1*q2^2*q7*s51^3 - 4*q2^3*q7*s51^3 + 
       9*q1*q2*q3*q7*s51^3 - 13*q2^2*q3*q7*s51^3 + q2^3*q9*s51^3 + 
       3*q2^3*q3*q7*s12*s51^3 + q1*q2^3*q7*s34*s51^3 - q1*q2^3*q3*s45*s51^3 + 
       q1*q2^3*q3*s51^4 - 2*q1*q2^3*q7*s51^4 - 6*q1*q2^2*q3*q7*s51^4 + 
       3*q2^3*q3*q7*s51^4 + q1*q2^3*q3*q7*s51^5]*(-F[3, 57] + tci[1, 2]^3/6 - 
      tci[1, 1]^2*tcr[1, 2] - (3*tcr[3, 3])/2))/2 + 
   (r[-14*q1 + 12*q10 + 2*q2 + 4*q3 - 4*q4 - 14*q5 - 6*q7 - 13*q8 - 
       8*q2*q3*s12 + 2*q3*q4*s12 + 5*q3*q5*s12 + 4*q4*q5*s12 + 10*q2*q7*s12 - 
       7*q3*q7*s12 + 4*q4*q7*s12 - 2*q5*q7*s12 - 6*q2*q8*s12 + q3*q8*s12 - 
       2*q5*q8*s12 - 5*q7*q8*s12 + 4*q8^2*s12 - 4*q3*q4*q5*s12^2 - 
       4*q2*q3*q7*s12^2 - 5*q3*q5*q7*s12^2 - 4*q2*q7*q8*s12^2 + 
       q5*q7*q8*s12^2 + q5*q8^2*s12^2 - 2*q7*q8^2*s12^2 - q8^3*s12^2 + 
       4*q10*q4*s23 + 4*q3*q4*s23 - 2*q10*q5*s23 + 2*q4*q5*s23 - 
       4*q10*q3*q5*s23^2 - 4*q3*q4*q5*s23^2 - 4*q1*q2*s34 - 10*q10*q2*s34 - 
       2*q10*q4*s34 - q1*q5*s34 - 2*q10*q5*s34 + 2*q2*q5*s34 - 4*q4*q5*s34 + 
       4*q10*q7*s34 - 6*q2*q7*s34 - 4*q5*q7*s34 + 15*q1*q8*s34 + q5*q8*s34 - 
       2*q8^2*s34 - 3*q5*q8^2*s12*s34 + 3*q8^3*s12*s34 + 4*q10*q4*q7*s34^2 - 
       4*q10*q5*q7*s34^2 + 2*q1*q5*q8*s34^2 - 4*q1*q8^2*s34^2 + 
       3*q5*q8^2*s34^2 - 3*q8^3*s34^2 - q1*q5*q8^2*s34^3 + q1*q8^3*s34^3 - 
       10*q1*q10*s45 - 10*q10*q2*s45 + 8*q10*q3*s45 + 8*q2*q3*s45 + 
       3*q1*q5*s45 - 10*q10*q5*s45 - q3*q5*s45 + 12*q10*q7*s45 + q3*q7*s45 - 
       4*q5*q7*s45 + 12*q1*q8*s45 + q2*q8*s45 - 6*q3*q8*s45 + 4*q5*q8*s45 + 
       q7*q8*s45 - q8^2*s45 + 3*q3*q5*q7*s12*s45 - 3*q5*q7*q8*s12*s45 + 
       5*q7*q8^2*s12*s45 + q5*q7*q8^2*s12^2*s45 - q7*q8^3*s12^2*s45 - 
       6*q10*q2*q5*s34*s45 - 8*q10*q5*q7*s34*s45 - q1*q5*q8*s34*s45 - 
       5*q1*q8^2*s34*s45 + 3*q5*q8^2*s34*s45 - 3*q8^3*s34*s45 - 
       2*q1*q5*q8^2*s34^2*s45 + 2*q1*q8^3*s34^2*s45 + 4*q1*q10*q2*s45^2 - 
       4*q1*q2*q3*s45^2 + 3*q1*q10*q5*s45^2 + 3*q10*q2*q5*s45^2 - 
       q10*q3*q5*s45^2 + q10*q3*q7*s45^2 - 5*q10*q5*q7*s45^2 - 
       q3*q5*q7*s45^2 - 6*q10*q2*q8*s45^2 + 4*q1*q3*q8*s45^2 - 
       6*q10*q3*q8*s45^2 - 3*q1*q5*q8*s45^2 - q1*q8^2*s45^2 - 
       q1*q5*q8^2*s34*s45^2 + q1*q8^3*s34*s45^2 - 3*q1*q10*q2*q5*s45^3 - 
       q10*q3*q5*q7*s45^3 + 4*q1*q2*s51 - 13*q10*q2*s51 - 4*q10*q3*s51 - 
       8*q2*q3*s51 - 4*q3*q4*s51 - 6*q1*q7*s51 + 13*q10*q7*s51 + 
       16*q2*q7*s51 - 3*q3*q7*s51 - 2*q4*q7*s51 - 14*q1*q8*s51 + 
       18*q10*q8*s51 - 10*q2*q8*s51 + 9*q3*q8*s51 + 2*q7*q8*s51 + 
       9*q8^2*s51 - 8*q2*q3*q7*s12*s51 - 8*q2*q7*q8*s12*s51 - 
       5*q2*q8^2*s12*s51 - 2*q7*q8^2*s12*s51 + 2*q2*q7*q8^2*s12^2*s51 + 
       q7*q8^3*s12^2*s51 - 4*q1*q2*q7*s34*s51 + 7*q1*q8^2*s34*s51 + 
       3*q8^3*s34*s51 - 2*q1*q8^3*s34^2*s51 + 4*q1*q10*q2*s45*s51 + 
       4*q1*q2*q3*s45*s51 - 4*q1*q3*q7*s45*s51 + q10*q3*q7*s45*s51 - 
       21*q10*q2*q8*s45*s51 - 4*q1*q3*q8*s45*s51 + 9*q10*q3*q8*s45*s51 + 
       9*q1*q8^2*s45*s51 - 6*q2*q8^2*s45*s51 - 3*q3*q8^2*s45*s51 + 
       3*q8^3*s45*s51 - 4*q1*q8^3*s34*s45*s51 - 6*q10*q2*q8^2*s45^2*s51 + 
       2*q1*q3*q8^2*s45^2*s51 - 6*q10*q3*q8^2*s45^2*s51 - 
       2*q1*q8^3*s45^2*s51 - 4*q1*q2*q3*s51^2 + 4*q1*q2*q7*s51^2 - 
       q10*q3*q7*s51^2 - 8*q2*q3*q7*s51^2 + 4*q10*q4*q7*s51^2 - 
       18*q10*q2*q8*s51^2 + 4*q1*q3*q8*s51^2 - 3*q10*q3*q8*s51^2 - 
       5*q2*q7*q8*s51^2 - 2*q1*q8^2*s51^2 + 12*q10*q8^2*s51^2 - 
       9*q2*q8^2*s51^2 + 2*q2*q7*q8^2*s12*s51^2 - q2*q7*q8^3*s12^2*s51^2 + 
       q1*q8^3*s34*s51^2 - 15*q10*q2*q8^2*s45*s51^2 - 
       2*q1*q3*q8^2*s45*s51^2 + 3*q10*q3*q8^2*s45*s51^2 + 
       2*q1*q8^3*s45*s51^2 + q1*q3*q8^3*s45^2*s51^2 - 4*q1*q2*q3*q7*s51^3 - 
       9*q10*q2*q8^2*s51^3]*(-F[3, 10] + tci[1, 2]^3/2 - 
      (7*tci[1, 1]^2*tcr[1, 1])/6 + 3*tci[1, 2]*tcr[1, 1]^2 - tcr[1, 1]^3/3 + 
      (7*tci[1, 1]^2*tcr[1, 2])/6 - 2*tci[1, 2]*tcr[1, 1]*tcr[1, 2] - 
      (2*tcr[1, 2]^3)/3 + 4*tci[1, 2]*tcr[2, 1] + 2*tcr[3, 1] + tcr[3, 2]/2 - 
      (11*tcr[3, 3])/12))/2 + 
   (r[2*q1 - 4*q10 + 17*q2 - 2*q3 + 4*q4 + 34*q5 + 10*q6 - 2*q7 - 9*q9 - 
       9*q2*q3*s12 + 7*q2*q5*s12 + 9*q3*q5*s12 + 5*q5^2*s12 + 4*q2*q7*s12 + 
       23*q3*q7*s12 + 4*q4*q7*s12 + 4*q5*q7*s12 - 4*q3*q4*q5*s12^2 - 
       3*q2*q3*q7*s12^2 + 7*q3*q5*q7*s12^2 + 2*q1*q10*s23 + 4*q10*q4*s23 + 
       4*q3*q4*s23 + 2*q1*q5*s23 + 16*q10*q5*s23 + 14*q3*q5*s23 + 
       10*q5^2*s23 + 2*q3*q6*s23 - 6*q5*q6*s23 - 2*q1*q9*s23 - 2*q10*q9*s23 + 
       7*q5*q9*s23 - 4*q3*q4*q5*s12*s23 + q3*q5^3*s12^2*s23 + 
       3*q1*q10*q5*s23^2 + 4*q10*q3*q5*s23^2 - 4*q3*q4*q5*s23^2 + 
       3*q1*q5^2*s23^2 - q5^3*s23^2 - 3*q1*q10*q9*s23^2 + q3*q5^3*s12*s23^2 - 
       q1*q2*s34 + 4*q10*q4*s34 - q1*q5*s34 + 12*q10*q5*s34 + 2*q2*q5*s34 - 
       q5^2*s34 - 4*q2*q6*s34 - 6*q5*q6*s34 + 11*q10*q7*s34 - q2*q7*s34 + 
       4*q4*q7*s34 + 3*q5*q7*s34 - 6*q2*q9*s34 + 9*q5*q9*s34 - 
       q1*q5^2*s23*s34 - q5^3*s23*s34 + 4*q10*q4*q7*s34^2 + 
       3*q10*q5*q7*s34^2 + 3*q2*q5*q9*s34^2 + 4*q1*q10*s45 - 4*q1*q2*s45 + 
       6*q1*q3*s45 + 8*q10*q3*s45 + 9*q2*q3*s45 - 6*q1*q5*s45 - 
       13*q10*q5*s45 - 14*q2*q5*s45 - 10*q3*q5*s45 - 5*q5^2*s45 + 
       6*q5*q6*s45 + 6*q10*q7*s45 + q3*q7*s45 + 6*q2*q9*s45 - 9*q5*q9*s45 - 
       2*q3*q5^2*s12*s45 + q5^3*s12*s45 - 3*q3*q5*q7*s12*s45 + 
       q3*q5^3*s12^2*s45 + q3*q5^2*q7*s12^2*s45 - 12*q1*q10*q5*s23*s45 - 
       4*q10*q3*q5*s23*s45 - 6*q1*q5^2*s23*s45 + 6*q10*q5^2*s23*s45 - 
       3*q3*q5^2*s23*s45 + 2*q5^3*s23*s45 + q3*q5^3*s12*s23*s45 + 
       3*q1*q10*q5^2*s23^2*s45 + q3*q5^3*s23^2*s45 + q1*q2*q5*s34*s45 + 
       2*q1*q5^2*s34*s45 + 3*q10*q5^2*s34*s45 + 5*q2*q5^2*s34*s45 + 
       2*q5^3*s34*s45 + 6*q2*q5*q6*s34*s45 + 3*q10*q5*q7*s34*s45 - 
       10*q2*q5*q9*s34*s45 + 5*q5^2*q9*s34*s45 + 4*q2*q5^2*q9*s34^2*s45 - 
       3*q1*q2*q3*s45^2 + 9*q1*q10*q5*s45^2 + 4*q1*q2*q5*s45^2 - 
       3*q10*q3*q5*s45^2 + 3*q1*q5^2*s45^2 - 8*q10*q5^2*s45^2 - 
       2*q3*q5^2*s45^2 + 2*q5^3*s45^2 + 5*q10*q3*q7*s45^2 - 
       5*q10*q5*q7*s45^2 - 5*q3*q5*q7*s45^2 - q5^2*q7*s45^2 + 
       3*q2*q5*q9*s45^2 + q3*q5^3*s12*s45^2 - q3*q5^2*q7*s12*s45^2 + 
       q5^3*q7*s12*s45^2 + q3*q5^3*q7*s12^2*s45^2 - 6*q1*q10*q5^2*s23*s45^2 - 
       3*q10*q3*q5^2*s23*s45^2 + 3*q10*q5^3*s23*s45^2 + q3*q5^3*s23*s45^2 + 
       q10*q3*q5^3*s23^2*s45^2 - q1*q2*q5^2*s34*s45^2 + 
       3*q10*q5^3*s34*s45^2 - q10*q5^2*q7*s34*s45^2 + q5^3*q7*s34*s45^2 - 
       4*q2*q5^2*q9*s34*s45^2 + q10*q5^3*q7*s34^2*s45^2 + 
       q2*q5^3*q9*s34^2*s45^2 + 3*q1*q10*q5^2*s45^3 - 2*q10*q3*q5^2*s45^3 + 
       3*q10*q5^3*s45^3 + q3*q5^3*s45^3 - 5*q10*q3*q5*q7*s45^3 - 
       2*q10*q5^2*q7*s45^3 - q3*q5^2*q7*s45^3 + 2*q5^3*q7*s45^3 + 
       q3*q5^3*q7*s12*s45^3 + q10*q3*q5^3*s23*s45^3 + 
       3*q10*q5^3*q7*s34*s45^3 + q10*q3*q5^3*s45^4 - q10*q3*q5^2*q7*s45^4 + 
       3*q10*q5^3*q7*s45^4 + q3*q5^3*q7*s45^4 + q10*q3*q5^3*q7*s45^5 + 
       4*q1*q2*s51 + 4*q10*q3*s51 - 15*q2*q3*s51 - 4*q3*q4*s51 + 
       6*q10*q6*s51 - 2*q3*q6*s51 - 4*q1*q7*s51 + 10*q10*q7*s51 + 
       18*q2*q7*s51 + 23*q3*q7*s51 + 4*q4*q7*s51 + 6*q6*q7*s51 + 
       3*q2*q9*s51 - 15*q2*q3*q7*s12*s51 - 2*q1*q10*q9*s23*s51 - 
       q1*q2*q7*s34*s51 + 4*q10*q4*q7*s34*s51 - 4*q2*q6*q7*s34*s51 + 
       3*q1*q2*q3*s45*s51 + 2*q1*q3*q6*s45*s51 - 3*q1*q3*q7*s45*s51 + 
       12*q10*q3*q7*s45*s51 + 6*q10*q6*q7*s45*s51 - 3*q1*q2*q3*s51^2 + 
       4*q1*q2*q7*s51^2 + 3*q1*q3*q7*s51^2 + 4*q10*q3*q7*s51^2 - 
       15*q2*q3*q7*s51^2 + 4*q10*q4*q7*s51^2 + 6*q10*q6*q7*s51^2 - 
       3*q1*q2*q3*q7*s51^3]*((-2*F[3, 3])/3 + F[3, 4]/2 - (11*F[3, 5])/6 + 
      (2*F[3, 6])/3 - F[3, 7] - (16*F[3, 8])/3 - (2*F[3, 11])/3 + 
      F[3, 12]/6 + F[3, 13]/6 - F[3, 17]/2 + F[3, 18]/2 + (2*F[3, 24])/3 + 
      (2*F[3, 51])/3 + F[3, 52]/3 - (4*F[3, 55])/3 - (2*F[3, 56])/3 - 
      F[3, 57] + F[3, 59] + 2*F[3, 61] + F[1, 1, 1]^3/3 + 
      (F[1, 1, 1]^2*F[1, 1, 2])/3 + (4*F[1, 1, 1]*F[1, 1, 2]^2)/3 - 
      (11*F[1, 1, 2]^3)/9 - F[1, 1, 1]*F[1, 1, 3]^2 - 
      (F[1, 1, 1]^2*F[1, 1, 4])/3 - (2*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 4])/3 - 
      (F[1, 1, 2]^2*F[1, 1, 4])/3 + (F[1, 1, 3]^2*F[1, 1, 4])/2 - 
      (2*F[1, 1, 1]*F[1, 1, 4]^2)/3 + (4*F[1, 1, 2]*F[1, 1, 4]^2)/3 + 
      (F[1, 1, 3]*F[1, 1, 4]^2)/2 + (F[1, 1, 2]^2*F[1, 1, 5])/3 - 
      (2*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5])/3 - (F[1, 1, 4]^2*F[1, 1, 5])/6 + 
      (2*F[1, 1, 2]*F[1, 1, 5]^2)/3 - (F[1, 1, 4]*F[1, 1, 5]^2)/6 + 
      (F[1, 1, 3]^2*F[1, 1, 6])/3 + (F[1, 1, 3]*F[1, 1, 6]^2)/3 - 
      (2*F[1, 1, 6]^3)/3 - (F[1, 1, 1]^2*F[1, 1, 8])/3 - 
      (2*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 8])/3 - (F[1, 1, 2]^2*F[1, 1, 8])/3 + 
      (F[1, 1, 3]^2*F[1, 1, 8])/2 + (2*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8])/3 + 
      (2*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 8])/3 - F[1, 1, 3]*F[1, 1, 4]*
       F[1, 1, 8] + (F[1, 1, 4]^2*F[1, 1, 8])/6 - (2*F[1, 1, 1]*F[1, 1, 8]^2)/
       3 + (F[1, 1, 2]*F[1, 1, 8]^2)/3 + (F[1, 1, 3]*F[1, 1, 8]^2)/2 + 
      (F[1, 1, 4]*F[1, 1, 8]^2)/6 + F[1, 1, 8]^3/3 - 
      (F[1, 1, 1]^2*F[1, 1, 9])/3 - (2*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 9])/3 - 
      (2*F[1, 1, 2]^2*F[1, 1, 9])/3 + (2*F[1, 1, 3]^2*F[1, 1, 9])/3 + 
      (2*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 9])/3 + 
      (4*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9])/3 - (7*F[1, 1, 4]^2*F[1, 1, 9])/
       6 + F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9] - (F[1, 1, 5]^2*F[1, 1, 9])/2 - 
      2*F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 9] + F[1, 1, 6]^2*F[1, 1, 9] + 
      (2*F[1, 1, 1]*F[1, 1, 8]*F[1, 1, 9])/3 + 
      (2*F[1, 1, 2]*F[1, 1, 8]*F[1, 1, 9])/3 - 
      (2*F[1, 1, 4]*F[1, 1, 8]*F[1, 1, 9])/3 - (F[1, 1, 8]^2*F[1, 1, 9])/3 - 
      (2*F[1, 1, 1]*F[1, 1, 9]^2)/3 + (5*F[1, 1, 2]*F[1, 1, 9]^2)/3 + 
      (2*F[1, 1, 3]*F[1, 1, 9]^2)/3 - (7*F[1, 1, 4]*F[1, 1, 9]^2)/6 - 
      (F[1, 1, 5]*F[1, 1, 9]^2)/2 + F[1, 1, 6]*F[1, 1, 9]^2 + 
      (2*F[1, 1, 8]*F[1, 1, 9]^2)/3 - (16*F[1, 1, 9]^3)/9 - 
      F[1, 1, 1]^2*F[1, 1, 10] - F[1, 1, 3]^2*F[1, 1, 10] + 
      (4*F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 10])/3 - (2*F[1, 1, 6]^2*F[1, 1, 10])/
       3 + F[1, 1, 8]^2*F[1, 1, 10] + (2*F[1, 1, 3]*F[1, 1, 9]*F[1, 1, 10])/
       3 - (F[1, 1, 9]^2*F[1, 1, 10])/3 - F[1, 1, 3]*F[1, 1, 10]^2 + 
      F[1, 1, 9]*F[1, 1, 10]^2 + 2*F[1, 1, 1]*F[2, 1, 1] + 
      2*F[1, 1, 3]*F[2, 1, 1] + (2*F[1, 1, 1]*F[2, 1, 2])/3 + 
      (2*F[1, 1, 4]*F[2, 1, 2])/3 - 2*F[1, 1, 2]*F[2, 1, 3] - 
      2*F[1, 1, 4]*F[2, 1, 3] - (2*F[1, 1, 2]*F[2, 1, 4])/3 - 
      (2*F[1, 1, 5]*F[2, 1, 4])/3 + (2*F[1, 1, 1]*F[2, 1, 9])/3 + 
      (2*F[1, 1, 8]*F[2, 1, 9])/3 + (4*F[1, 1, 1]*F[2, 1, 11])/3 - 
      (10*F[1, 1, 2]*F[2, 1, 11])/3 - (4*F[1, 1, 4]*F[2, 1, 11])/3 - 
      (4*F[1, 1, 8]*F[2, 1, 11])/3 - (14*F[1, 1, 9]*F[2, 1, 11])/3 - 
      2*F[1, 1, 8]*F[2, 1, 12] - 2*F[1, 1, 9]*F[2, 1, 12] - 
      (4*F[1, 1, 6]*F[2, 1, 14])/3 - (4*F[1, 1, 10]*F[2, 1, 14])/3 - 
      (8*F[1, 1, 9]*F[2, 1, 15])/3 - (8*F[1, 1, 10]*F[2, 1, 15])/3 - 
      (23*F[1, 1, 1]*tci[1, 1]^2)/9 + (2*F[1, 1, 2]*tci[1, 1]^2)/9 + 
      (F[1, 1, 3]*tci[1, 1]^2)/6 + (2*F[1, 1, 4]*tci[1, 1]^2)/9 - 
      (2*F[1, 1, 5]*tci[1, 1]^2)/9 + (4*F[1, 1, 6]*tci[1, 1]^2)/9 + 
      (73*F[1, 1, 8]*tci[1, 1]^2)/18 - (7*F[1, 1, 9]*tci[1, 1]^2)/9 - 
      (2*F[1, 1, 10]*tci[1, 1]^2)/3 + 2*F[1, 2, 6]*tci[1, 1]^2 - 
      2*F[1, 2, 9]*tci[1, 1]^2 - (F[1, 1, 1]^2*tci[1, 2])/3 + 
      (2*F[1, 1, 1]*F[1, 1, 2]*tci[1, 2])/3 + (4*F[1, 1, 2]^2*tci[1, 2])/3 + 
      2*F[1, 1, 1]*F[1, 1, 3]*tci[1, 2] + (4*F[1, 1, 1]*F[1, 1, 4]*tci[1, 2])/
       3 - (2*F[1, 1, 2]*F[1, 1, 4]*tci[1, 2])/3 - F[1, 1, 3]*F[1, 1, 4]*
       tci[1, 2] + (2*F[1, 1, 2]*F[1, 1, 5]*tci[1, 2])/3 + 
      (F[1, 1, 4]*F[1, 1, 5]*tci[1, 2])/3 + (F[1, 1, 5]^2*tci[1, 2])/6 - 
      (2*F[1, 1, 3]*F[1, 1, 6]*tci[1, 2])/3 - (F[1, 1, 6]^2*tci[1, 2])/3 + 
      (4*F[1, 1, 1]*F[1, 1, 8]*tci[1, 2])/3 - 
      (2*F[1, 1, 2]*F[1, 1, 8]*tci[1, 2])/3 - F[1, 1, 3]*F[1, 1, 8]*
       tci[1, 2] - (F[1, 1, 4]*F[1, 1, 8]*tci[1, 2])/3 - 
      3*F[1, 1, 8]^2*tci[1, 2] - (2*F[1, 1, 1]*F[1, 1, 9]*tci[1, 2])/3 - 
      (4*F[1, 1, 2]*F[1, 1, 9]*tci[1, 2])/3 - 
      (4*F[1, 1, 3]*F[1, 1, 9]*tci[1, 2])/3 + 
      (7*F[1, 1, 4]*F[1, 1, 9]*tci[1, 2])/3 - F[1, 1, 5]*F[1, 1, 9]*
       tci[1, 2] + 2*F[1, 1, 6]*F[1, 1, 9]*tci[1, 2] - 
      (4*F[1, 1, 8]*F[1, 1, 9]*tci[1, 2])/3 + (F[1, 1, 9]^2*tci[1, 2])/2 + 
      2*F[1, 1, 1]*F[1, 1, 10]*tci[1, 2] + 2*F[1, 1, 3]*F[1, 1, 10]*
       tci[1, 2] - (4*F[1, 1, 6]*F[1, 1, 10]*tci[1, 2])/3 - 
      2*F[1, 1, 8]*F[1, 1, 10]*tci[1, 2] - 
      (2*F[1, 1, 9]*F[1, 1, 10]*tci[1, 2])/3 + F[1, 1, 10]^2*tci[1, 2] - 
      2*F[1, 1, 2]*F[1, 2, 6]*tci[1, 2] - 2*F[1, 1, 4]*F[1, 2, 6]*tci[1, 2] + 
      2*F[1, 1, 8]*F[1, 2, 9]*tci[1, 2] + 2*F[1, 1, 9]*F[1, 2, 9]*tci[1, 2] - 
      4*F[2, 1, 1]*tci[1, 2] - (4*F[2, 1, 2]*tci[1, 2])/3 + 
      2*F[2, 1, 3]*tci[1, 2] - (4*F[2, 1, 9]*tci[1, 2])/3 + 
      (4*F[2, 1, 11]*tci[1, 2])/3 + 2*F[2, 1, 12]*tci[1, 2] + 
      (5*tci[1, 2]^3)/6 + (25*tci[1, 1]^2*tcr[1, 1])/18 + 
      (10*tci[1, 2]*tcr[1, 1]^2)/3 - (2*tcr[1, 1]^3)/3 + 
      (7*tci[1, 1]^2*tcr[1, 2])/6 - 2*tci[1, 2]*tcr[1, 1]*tcr[1, 2] - 
      (2*tcr[1, 2]^3)/3 + (32*tci[1, 2]*tcr[2, 1])/3 - 
      (10*tcr[1, 1]*tcr[2, 1])/3 + 2*tcr[3, 1] + tcr[3, 2]/2 - 
      (11*tcr[3, 3])/12))/2 + 
   (r[-10*q1 - 8*q2 - 8*q3 + 4*q4 - 12*q5 - 4*q6 - 16*q7 - 9*q8 + q3*q5*s12 - 
       4*q2*q7*s12 - 12*q3*q7*s12 + 4*q4*q7*s12 - 8*q5*q7*s12 - 3*q7^2*s12 - 
       9*q7*q8*s12 - 4*q3*q4*q5*s12^2 - 3*q3*q5*q7*s12^2 - 3*q7^2*q8*s12^2 + 
       4*q10*q4*s23 + 4*q3*q4*s23 - 8*q10*q5*s23 + 2*q3*q5*s23 + 
       6*q3*q6*s23 - 10*q5*q6*s23 - 4*q3*q4*q5*s12*s23 - 4*q10*q3*q5*s23^2 - 
       4*q3*q4*q5*s23^2 - 6*q3*q5*q6*s23^2 - 2*q1*q2*s34 - 6*q10*q2*s34 + 
       4*q10*q4*s34 - q1*q5*s34 - 8*q10*q5*s34 + 2*q2*q5*s34 - 6*q2*q6*s34 - 
       4*q5*q6*s34 + 2*q10*q7*s34 - 3*q2*q7*s34 + 4*q4*q7*s34 - 7*q5*q7*s34 - 
       q7^2*s34 + 3*q1*q8*s34 + 3*q10*q2*q5*s34^2 + 4*q10*q4*q7*s34^2 - 
       7*q10*q5*q7*s34^2 - q10*q7^2*s34^2 - 8*q1*q10*s45 + 2*q1*q2*s45 + 
       3*q1*q5*s45 - 16*q10*q5*s45 + 3*q3*q5*s45 + 10*q5*q6*s45 + 
       3*q3*q7*s45 - 4*q5*q7*s45 - 2*q7^2*s45 + 2*q1*q8*s45 - 3*q7*q8*s45 + 
       3*q3*q5*q7*s12*s45 - 3*q3*q7^2*s12*s45 - q5*q7^2*s12*s45 - 
       2*q7^3*s12*s45 - 3*q7^2*q8*s12*s45 - q7^3*q8*s12^2*s45 - 
       4*q10*q3*q5*s23*s45 + 6*q3*q5*q6*s23*s45 + q1*q2*q5*s34*s45 - 
       9*q10*q2*q5*s34*s45 + 4*q2*q5*q6*s34*s45 - 11*q10*q5*q7*s34*s45 - 
       3*q10*q7^2*s34*s45 - q5*q7^2*s34*s45 - 2*q7^3*s34*s45 - 
       q10*q5*q7^2*s34^2*s45 - 2*q10*q7^3*s34^2*s45 + 3*q1*q10*q5*s45^2 - 
       3*q1*q2*q5*s45^2 + 3*q10*q2*q5*s45^2 + 3*q10*q3*q5*s45^2 + 
       5*q10*q3*q7*s45^2 + q10*q5*q7*s45^2 + 5*q3*q5*q7*s45^2 + 
       2*q3*q7^2*s45^2 - 5*q7^3*s45^2 + q3*q5*q7^2*s12*s45^2 - 
       3*q3*q7^3*s12*s45^2 - q5*q7^3*s12*s45^2 - q3*q5*q7^3*s12^2*s45^2 - 
       q10*q5*q7^2*s34*s45^2 - 7*q10*q7^3*s34*s45^2 - q5*q7^3*s34*s45^2 - 
       q10*q5*q7^3*s34^2*s45^2 - 3*q1*q10*q2*q5*s45^3 + 
       5*q10*q3*q5*q7*s45^3 + 2*q10*q3*q7^2*s45^3 + q10*q5*q7^2*s45^3 + 
       q3*q5*q7^2*s45^3 - 8*q10*q7^3*s45^3 - 3*q3*q7^3*s45^3 - 
       2*q5*q7^3*s45^3 - q3*q5*q7^3*s12*s45^3 - 3*q10*q5*q7^3*s34*s45^3 + 
       q10*q3*q5*q7^2*s45^4 - 3*q10*q3*q7^3*s45^4 - 3*q10*q5*q7^3*s45^4 - 
       q3*q5*q7^3*s45^4 - q10*q3*q5*q7^3*s45^5 - q1*q2*s51 - 4*q10*q3*s51 - 
       4*q3*q4*s51 - 2*q10*q6*s51 - 7*q1*q7*s51 - 2*q10*q7*s51 + q2*q7*s51 - 
       16*q3*q7*s51 + 4*q4*q7*s51 - 10*q7^2*s51 - 6*q1*q8*s51 + 2*q3*q8*s51 - 
       7*q7*q8*s51 + q2*q7^2*s12*s51 - 2*q7^3*s12*s51 + 2*q2*q7*q8*s12*s51 - 
       2*q7^2*q8*s12*s51 + 2*q2*q7^2*q8*s12^2*s51 + q7^3*q8*s12^2*s51 - 
       3*q1*q2*q7*s34*s51 + 4*q10*q4*q7*s34*s51 - 6*q2*q6*q7*s34*s51 - 
       2*q10*q7^2*s34*s51 - 3*q2*q7^2*s34*s51 - q7^3*s34*s51 - 
       q10*q7^3*s34^2*s51 + 2*q1*q10*q6*s45*s51 - 4*q10*q3*q7*s45*s51 - 
       q10*q7^2*s45*s51 - 6*q3*q7^2*s45*s51 - 4*q7^3*s45*s51 - 
       2*q1*q3*q8*s45*s51 - 5*q10*q7^3*s34*s45*s51 + q10*q3*q7^2*s45^2*s51 - 
       7*q10*q7^3*s45^2*s51 - 3*q3*q7^3*s45^2*s51 - 3*q10*q3*q7^3*s45^3*s51 - 
       3*q1*q3*q7*s51^2 - 4*q10*q3*q7*s51^2 + 4*q10*q4*q7*s51^2 - 
       4*q1*q7^2*s51^2 + 2*q2*q7^2*s51^2 - q7^3*s51^2 + 3*q1*q3*q8*s51^2 + 
       2*q2*q7^3*s12*s51^2 + 2*q2*q7^2*q8*s12*s51^2 - 
       q2*q7^3*q8*s12^2*s51^2 - q1*q2*q7^2*s34*s51^2 - q10*q7^3*s34*s51^2 - 
       q2*q7^3*s34*s51^2 - 3*q1*q3*q7^2*s45*s51^2 - 2*q10*q7^3*s45*s51^2 - 
       q10*q3*q7^3*s45^2*s51^2 + q1*q2*q7^2*s51^3 + q2*q7^3*s51^3]*
     (2*F[3, 1] - F[3, 2] + F[3, 4]/3 + (2*F[3, 6])/3 - F[3, 12]/3 - 
      (2*F[3, 14])/3 + (2*F[3, 19])/3 - (2*F[3, 31])/3 - F[3, 32]/3 + 
      (4*F[3, 36])/3 + (2*F[3, 37])/3 + F[3, 38] - F[3, 40] - 2*F[3, 42] + 
      F[1, 1, 1]^3/3 + (F[1, 1, 1]^2*F[1, 1, 3])/3 - 
      (F[1, 1, 1]*F[1, 1, 3]^2)/3 - F[1, 1, 3]^3/3 - 
      (2*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4])/3 + (F[1, 1, 3]^2*F[1, 1, 4])/3 + 
      (F[1, 1, 3]*F[1, 1, 4]^2)/3 + F[1, 1, 1]*F[1, 1, 5]^2 - 
      F[1, 1, 3]*F[1, 1, 5]^2 + 2*F[1, 1, 5]^3 - F[1, 1, 5]^2*F[1, 1, 6] - 
      F[1, 1, 5]*F[1, 1, 6]^2 + (2*F[1, 1, 6]^3)/3 + 
      F[1, 1, 1]^2*F[1, 1, 7] - F[1, 1, 3]^2*F[1, 1, 7] + 
      (F[1, 1, 5]^2*F[1, 1, 7])/3 + (2*F[1, 1, 6]^2*F[1, 1, 7])/3 - 
      F[1, 1, 5]*F[1, 1, 7]^2 - (F[1, 1, 1]^2*F[1, 1, 8])/3 + 
      (2*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8])/3 - (F[1, 1, 4]^2*F[1, 1, 8])/3 - 
      (2*F[1, 1, 5]^2*F[1, 1, 8])/3 + 2*F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 8] - 
      (F[1, 1, 6]^2*F[1, 1, 8])/3 - (2*F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8])/3 - 
      (4*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 8])/3 + F[1, 1, 7]^2*F[1, 1, 8] + 
      (F[1, 1, 1]*F[1, 1, 8]^2)/3 - (F[1, 1, 4]*F[1, 1, 8]^2)/3 - 
      (2*F[1, 1, 5]*F[1, 1, 8]^2)/3 - (F[1, 1, 6]*F[1, 1, 8]^2)/3 + 
      F[1, 1, 7]*F[1, 1, 8]^2 + (4*F[1, 1, 1]*F[2, 1, 1])/3 + 
      (4*F[1, 1, 3]*F[2, 1, 1])/3 + 2*F[1, 1, 3]*F[2, 1, 5] + 
      2*F[1, 1, 5]*F[2, 1, 5] + (8*F[1, 1, 5]*F[2, 1, 7])/3 + 
      (8*F[1, 1, 7]*F[2, 1, 7])/3 + (4*F[1, 1, 6]*F[2, 1, 8])/3 + 
      (4*F[1, 1, 7]*F[2, 1, 8])/3 - (4*F[1, 1, 1]*F[2, 1, 9])/3 - 
      (4*F[1, 1, 8]*F[2, 1, 9])/3 + (5*F[1, 1, 1]*tci[1, 1]^2)/3 - 
      (35*F[1, 1, 3]*tci[1, 1]^2)/9 - (13*F[1, 1, 5]*tci[1, 1]^2)/18 - 
      (4*F[1, 1, 6]*tci[1, 1]^2)/9 + (2*F[1, 1, 7]*tci[1, 1]^2)/3 - 
      (F[1, 1, 8]*tci[1, 1]^2)/9 + 2*F[1, 2, 7]*tci[1, 1]^2 - 
      F[1, 1, 1]^2*tci[1, 2] + (2*F[1, 1, 1]*F[1, 1, 3]*tci[1, 2])/3 + 
      3*F[1, 1, 3]^2*tci[1, 2] - (2*F[1, 1, 3]*F[1, 1, 4]*tci[1, 2])/3 + 
      2*F[1, 1, 3]*F[1, 1, 5]*tci[1, 2] + (2*F[1, 1, 5]^2*tci[1, 2])/3 - 
      2*F[1, 1, 5]*F[1, 1, 6]*tci[1, 2] + (F[1, 1, 6]^2*tci[1, 2])/3 - 
      2*F[1, 1, 1]*F[1, 1, 7]*tci[1, 2] + 2*F[1, 1, 3]*F[1, 1, 7]*tci[1, 2] + 
      (2*F[1, 1, 5]*F[1, 1, 7]*tci[1, 2])/3 + 
      (4*F[1, 1, 6]*F[1, 1, 7]*tci[1, 2])/3 - F[1, 1, 7]^2*tci[1, 2] - 
      (2*F[1, 1, 1]*F[1, 1, 8]*tci[1, 2])/3 + 
      (2*F[1, 1, 4]*F[1, 1, 8]*tci[1, 2])/3 + 
      (4*F[1, 1, 5]*F[1, 1, 8]*tci[1, 2])/3 + 
      (2*F[1, 1, 6]*F[1, 1, 8]*tci[1, 2])/3 - 2*F[1, 1, 7]*F[1, 1, 8]*
       tci[1, 2] - 2*F[1, 1, 3]*F[1, 2, 7]*tci[1, 2] - 
      2*F[1, 1, 5]*F[1, 2, 7]*tci[1, 2] - (8*F[2, 1, 1]*tci[1, 2])/3 - 
      2*F[2, 1, 5]*tci[1, 2] + (8*F[2, 1, 9]*tci[1, 2])/3 - 
      (2*tci[1, 2]^3)/3 - (tci[1, 1]^2*tcr[1, 1])/2 - 
      2*tci[1, 2]*tcr[1, 1]^2 - (19*tci[1, 1]^2*tcr[1, 2])/6 + 
      2*tci[1, 2]*tcr[1, 1]*tcr[1, 2] + (2*tcr[1, 2]^3)/3 - 
      4*tci[1, 2]*tcr[2, 1] - 2*tcr[3, 1] - tcr[3, 2]/2 + (11*tcr[3, 3])/12))/
    2 + (r[-6*q10 + 4*q2 + 6*q3 - 4*q4 + 16*q5 + 2*q7 - 5*q9 + 4*q2*q3*s12 + 
       2*q3*q4*s12 + 4*q2*q5*s12 + 4*q3*q5*s12 + 4*q4*q5*s12 - 2*q2*q7*s12 + 
       8*q3*q7*s12 + 4*q4*q7*s12 + 2*q5*q7*s12 - 4*q3*q4*q5*s12^2 + 
       4*q3*q5*q7*s12^2 + 3*q10*q3*s23 + 4*q10*q4*s23 + 4*q3*q4*s23 + 
       2*q1*q5*s23 + 11*q10*q5*s23 - 5*q3*q5*s23 + 2*q4*q5*s23 + q1*q9*s23 - 
       6*q10*q9*s23 + 3*q3*q9*s23 + 3*q5*q9*s23 - 6*q9^2*s23 + 
       4*q1*q10*q5*s23^2 + q10*q3*q5*s23^2 - 4*q3*q4*q5*s23^2 - 
       3*q1*q10*q9*s23^2 - 2*q10*q4*s34 - 4*q1*q5*s34 + 15*q10*q5*s34 + 
       2*q2*q5*s34 - 4*q4*q5*s34 + 3*q10*q7*s34 + 2*q2*q7*s34 + 4*q5*q7*s34 - 
       q10*q9*s34 - 6*q2*q9*s34 + 13*q5*q9*s34 + 5*q7*q9*s34 + 
       4*q10*q2*q5*s34^2 + 4*q10*q4*q7*s34^2 + 5*q10*q5*q7*s34^2 + 
       4*q2*q5*q9*s34^2 - q5*q7*q9*s34^2 + 2*q2*q9^2*s34^2 - q7*q9^2*s34^2 - 
       q1*q10*s45 - 4*q1*q2*s45 + 6*q1*q3*s45 + 4*q10*q3*s45 - 4*q2*q3*s45 - 
       2*q1*q5*s45 - 5*q10*q5*s45 - 4*q2*q5*s45 - 3*q3*q5*s45 + 
       4*q10*q7*s45 + q3*q7*s45 + 4*q5*q7*s45 + q1*q9*s45 - 4*q2*q9*s45 - 
       6*q3*q9*s45 - 12*q5*q9*s45 - 4*q7*q9*s45 + 5*q9^2*s45 - 
       8*q1*q10*q5*s23*s45 - 3*q10*q3*q5*s23*s45 + 4*q1*q2*q5*s34*s45 + 
       7*q10*q5*q7*s34*s45 - 4*q2*q5*q9*s34*s45 + q5*q7*q9*s34*s45 - 
       9*q2*q9^2*s34*s45 - 3*q5*q9^2*s34*s45 - q7*q9^2*s34*s45 + 
       3*q9^3*s34*s45 + 2*q2*q5*q9^2*s34^2*s45 - q5*q7*q9^2*s34^2*s45 + 
       2*q2*q9^3*s34^2*s45 - 3*q1*q2*q3*s45^2 + 8*q1*q10*q5*s45^2 + 
       4*q10*q2*q5*s45^2 + q10*q3*q5*s45^2 + 5*q10*q3*q7*s45^2 + 
       3*q10*q5*q7*s45^2 + q3*q5*q7*s45^2 + 3*q2*q3*q9*s45^2 + 
       4*q2*q5*q9*s45^2 + 3*q2*q9^2*s45^2 - 2*q2*q9^3*s34*s45^2 + 
       q2*q5*q9^3*s34^2*s45^2 - 4*q1*q10*q2*q5*s45^3 + q10*q3*q5*q7*s45^3 + 
       3*q1*q10*s51 + 4*q10*q3*s51 - 22*q2*q3*s51 - 4*q3*q4*s51 + 
       8*q10*q7*s51 + 4*q2*q7*s51 + 11*q3*q7*s51 - 2*q4*q7*s51 + 
       2*q1*q9*s51 - 2*q10*q9*s51 - 9*q2*q9*s51 - 21*q3*q9*s51 - 
       11*q9^2*s51 - 6*q2*q3*q7*s12*s51 - 9*q10*q3*q9*s23*s51 + 
       q1*q9^2*s23*s51 - 3*q10*q9^2*s23*s51 + 3*q3*q9^2*s23*s51 + 
       3*q9^3*s23*s51 + 3*q10*q3*q9^2*s23^2*s51 - 9*q2*q9^2*s34*s51 - 
       q7*q9^2*s34*s51 + 3*q9^3*s34*s51 + q2*q9^3*s34^2*s51 + 
       7*q1*q2*q3*s45*s51 - 3*q1*q3*q7*s45*s51 + 8*q10*q3*q7*s45*s51 + 
       15*q2*q3*q9*s45*s51 - 3*q1*q7*q9*s45*s51 + 19*q2*q9^2*s45*s51 + 
       3*q3*q9^2*s45*s51 - q7*q9^2*s45*s51 - 3*q9^3*s45*s51 - 
       4*q2*q9^3*s34*s45*s51 - 3*q2*q3*q9^2*s45^2*s51 + q2*q9^3*s45^2*s51 - 
       3*q1*q2*q3*s51^2 + 3*q1*q3*q7*s51^2 + 4*q10*q3*q7*s51^2 - 
       9*q2*q3*q7*s51^2 + 4*q10*q4*q7*s51^2 - 3*q1*q10*q9*s51^2 + 
       18*q2*q3*q9*s51^2 + q1*q7*q9*s51^2 - q1*q9^2*s51^2 + 
       16*q2*q9^2*s51^2 + 15*q3*q9^2*s51^2 - q7*q9^2*s51^2 - 3*q9^3*s51^2 + 
       6*q10*q3*q9^2*s23*s51^2 - q1*q10*q9^3*s23^2*s51^2 - 
       2*q2*q9^3*s34*s51^2 - 12*q2*q3*q9^2*s45*s51^2 - q1*q7*q9^2*s45*s51^2 + 
       2*q2*q9^3*s45*s51^2 - 3*q1*q2*q3*q7*s51^3 - 9*q2*q3*q9^2*s51^3 - 
       q1*q7*q9^2*s51^3 + q2*q9^3*s51^3]*(-F[3, 2] - tci[1, 2]^3/2 + 
      (7*tci[1, 1]^2*tcr[1, 1])/6 - 3*tci[1, 2]*tcr[1, 1]^2 + tcr[1, 1]^3/3 - 
      (7*tci[1, 1]^2*tcr[1, 2])/6 + 2*tci[1, 2]*tcr[1, 1]*tcr[1, 2] + 
      (2*tcr[1, 2]^3)/3 - 4*tci[1, 2]*tcr[2, 1] - 2*tcr[3, 1] - tcr[3, 2]/2 + 
      (11*tcr[3, 3])/12))/2 + 
   (r[6*q10 + 2*q2 + 16*q3 - 4*q4 + 6*q5 - 6*q7 - 7*q8 + 10*q2*q3*s12 + 
       2*q3*q4*s12 - 5*q3*q5*s12 + 4*q4*q5*s12 + 3*q3*q7*s12 + 4*q4*q7*s12 + 
       2*q2*q8*s12 + 3*q3*q8*s12 + 6*q5*q8*s12 - 9*q7*q8*s12 - 4*q8^2*s12 - 
       4*q3*q4*q5*s12^2 + 4*q2*q3*q7*s12^2 + q3*q5*q7*s12^2 - 
       4*q2*q7*q8*s12^2 + 3*q5*q7*q8*s12^2 - 3*q5*q8^2*s12^2 + 
       2*q7*q8^2*s12^2 - q8^3*s12^2 - 2*q1*q10*s23 + 4*q1*q3*s23 + 
       2*q10*q3*s23 + 4*q10*q4*s23 + 4*q3*q4*s23 + 10*q1*q5*s23 + 
       2*q10*q5*s23 + 4*q3*q5*s23 + 2*q4*q5*s23 + 4*q10*q3*q5*s23^2 - 
       4*q3*q4*q5*s23^2 - 2*q10*q4*s34 - 13*q1*q5*s34 + 2*q10*q5*s34 - 
       4*q4*q5*s34 + 8*q10*q7*s34 + 4*q5*q7*s34 - 9*q1*q8*s34 - 
       21*q5*q8*s34 - 10*q8^2*s34 - 3*q5*q8^2*s12*s34 + 3*q8^3*s12*s34 + 
       4*q10*q4*q7*s34^2 + 4*q10*q5*q7*s34^2 + 18*q1*q5*q8*s34^2 + 
       16*q1*q8^2*s34^2 + 15*q5*q8^2*s34^2 - 3*q8^3*s34^2 - 
       9*q1*q5*q8^2*s34^3 + q1*q8^3*s34^3 - 4*q1*q10*s45 - 4*q1*q2*s45 - 
       4*q10*q2*s45 - 4*q1*q3*s45 + 4*q10*q3*s45 - 10*q2*q3*s45 - 
       13*q1*q5*s45 + 10*q10*q5*s45 + 6*q2*q5*s45 - 3*q3*q5*s45 + 
       4*q10*q7*s45 + 3*q3*q7*s45 + 4*q5*q7*s45 - 4*q1*q8*s45 + q2*q8*s45 - 
       12*q3*q8*s45 - 6*q5*q8*s45 - q7*q8*s45 + 5*q8^2*s45 - 
       3*q3*q5*q7*s12*s45 - 3*q5*q7*q8*s12*s45 + 6*q5*q8^2*s12*s45 + 
       3*q7*q8^2*s12*s45 - 3*q5*q7*q8^2*s12^2*s45 - q7*q8^3*s12^2*s45 + 
       6*q1*q10*q5*s23*s45 + 4*q1*q2*q5*s34*s45 + 8*q10*q5*q7*s34*s45 + 
       15*q1*q5*q8*s34*s45 + 19*q1*q8^2*s34*s45 + 3*q5*q8^2*s34*s45 - 
       3*q8^3*s34*s45 - 12*q1*q5*q8^2*s34^2*s45 + 2*q1*q8^3*s34^2*s45 + 
       4*q1*q2*q3*s45^2 - 9*q1*q10*q5*s45^2 - 3*q10*q2*q5*s45^2 + 
       q10*q3*q5*s45^2 + 3*q10*q3*q7*s45^2 + 5*q10*q5*q7*s45^2 + 
       q3*q5*q7*s45^2 + 4*q1*q3*q8*s45^2 + 3*q1*q5*q8*s45^2 + 
       3*q1*q8^2*s45^2 + 6*q5*q7*q8^2*s12*s45^2 - 3*q1*q5*q8^2*s34*s45^2 + 
       q1*q8^3*s34*s45^2 + 3*q1*q10*q2*q5*s45^3 + q10*q3*q5*q7*s45^3 + 
       2*q1*q10*s51 - q10*q2*s51 + 2*q1*q3*s51 + 4*q10*q3*s51 + 4*q2*q3*s51 - 
       4*q3*q4*s51 + 3*q10*q7*s51 - 2*q2*q7*s51 + 7*q3*q7*s51 - 2*q4*q7*s51 - 
       6*q1*q8*s51 + 6*q10*q8*s51 + 13*q3*q8*s51 + 2*q7*q8*s51 + q8^2*s51 + 
       8*q2*q3*q7*s12*s51 + q2*q8^2*s12*s51 - 2*q2*q7*q8^2*s12^2*s51 + 
       q7*q8^3*s12^2*s51 - 9*q1*q8^2*s34*s51 + 3*q8^3*s34*s51 - 
       2*q1*q8^3*s34^2*s51 + 4*q1*q3*q7*s45*s51 + 7*q10*q3*q7*s45*s51 - 
       5*q10*q2*q8*s45*s51 - 4*q1*q3*q8*s45*s51 + q10*q3*q8*s45*s51 - 
       9*q1*q8^2*s45*s51 - 3*q3*q8^2*s45*s51 + 3*q8^3*s45*s51 - 
       4*q1*q8^3*s34*s45*s51 - 2*q1*q8^3*s45^2*s51 + 4*q1*q2*q3*s51^2 + 
       5*q10*q3*q7*s51^2 + 8*q2*q3*q7*s51^2 + 4*q10*q4*q7*s51^2 - 
       2*q10*q2*q8*s51^2 + 4*q1*q3*q8*s51^2 - q10*q3*q8*s51^2 - 
       3*q2*q7*q8*s51^2 + 2*q1*q8^2*s51^2 - q2*q8^2*s51^2 - 
       q2*q7*q8^3*s12^2*s51^2 + q1*q8^3*s34*s51^2 - q10*q2*q8^2*s45*s51^2 + 
       2*q1*q3*q8^2*s45*s51^2 - q10*q3*q8^2*s45*s51^2 + 2*q1*q8^3*s45*s51^2 + 
       q1*q3*q8^3*s45^2*s51^2 + 4*q1*q2*q3*q7*s51^3 - q10*q2*q8^2*s51^3]*
     (F[3, 15] - tci[1, 2]^3/6 + tci[1, 1]^2*tcr[1, 2] + (3*tcr[3, 3])/2))/
    2 + (r[-2*q1 - q2 - 2*q3 - 6*q5 - 8*q6 - q7 - 9*q8 + 8*q9 - 2*q2^2*s12 - 
       15*q2*q3*s12 - 7*q2*q5*s12 + 9*q3*q5*s12 + 5*q3*q7*s12 + 3*q5*q7*s12 - 
       9*q2*q8*s12 - 4*q2*q3*q7*s12^2 + 3*q3*q5*q7*s12^2 - 3*q2*q7*q8*s12^2 - 
       4*q1*q10*s23 + 4*q1*q5*s23 - 8*q10*q5*s23 + 2*q3*q5*s23 + 
       2*q3*q6*s23 - 2*q5*q6*s23 + 4*q1*q9*s23 + 4*q10*q9*s23 - 4*q5*q9*s23 - 
       4*q1*q10*q5*s23^2 - 2*q3*q5*q6*s23^2 + 4*q1*q10*q9*s23^2 - 
       7*q10*q2*s34 + q1*q5*s34 - 8*q10*q5*s34 - 6*q2*q5*s34 - 6*q2*q6*s34 + 
       11*q10*q7*s34 + 3*q5*q7*s34 + 3*q1*q8*s34 + 4*q10*q9*s34 + 
       4*q2*q9*s34 - 4*q5*q9*s34 + q10*q2^2*s34^2 - 7*q10*q2*q5*s34^2 + 
       3*q10*q5*q7*s34^2 - 4*q2*q5*q9*s34^2 - 4*q1*q10*s45 - 4*q1*q2*s45 + 
       10*q10*q2*s45 + 7*q2^2*s45 + 2*q10*q3*s45 + 14*q2*q3*s45 + 
       3*q1*q5*s45 + 16*q10*q5*s45 + 18*q2*q5*s45 + 3*q3*q5*s45 + 
       2*q5*q6*s45 + 12*q10*q7*s45 + 5*q3*q7*s45 + 12*q5*q7*s45 + 
       6*q1*q8*s45 + 7*q2*q8*s45 - 2*q3*q8*s45 - 4*q1*q9*s45 - 8*q2*q9*s45 + 
       4*q5*q9*s45 + 3*q3*q5*q7*s12*s45 + 12*q1*q10*q5*s23*s45 + 
       2*q3*q5*q6*s23*s45 + 2*q10*q2^2*s34*s45 - q2^3*s34*s45 + 
       q1*q2*q5*s34*s45 - 3*q10*q2*q5*s34*s45 + 3*q2^2*q5*s34*s45 + 
       15*q10*q5*q7*s34*s45 + 4*q2*q5*q9*s34*s45 - 2*q10*q2^3*s34^2*s45 + 
       q10*q2^2*q5*s34^2*s45 - 10*q1*q10*q2*s45^2 - q1*q2^2*s45^2 - 
       2*q10*q2^2*s45^2 - 3*q1*q2*q3*s45^2 - 5*q1*q10*q5*s45^2 - 
       9*q1*q2*q5*s45^2 + 5*q10*q2*q5*s45^2 + 3*q10*q3*q5*s45^2 + 
       5*q10*q3*q7*s45^2 + 15*q10*q5*q7*s45^2 + 3*q3*q5*q7*s45^2 + 
       3*q1*q3*q8*s45^2 - 4*q2*q5*q9*s45^2 + 2*q10*q2^3*s34*s45^2 - 
       q1*q2^2*q5*s34*s45^2 + q10*q2^2*q5*s34*s45^2 - 
       q10*q2^3*q5*s34^2*s45^2 + 2*q1*q10*q2^2*s45^3 + 2*q1*q2^3*s45^3 - 
       2*q10*q2^3*s45^3 - 5*q1*q10*q2*q5*s45^3 + q1*q2^2*q5*s45^3 - 
       q10*q2^2*q5*s45^3 + 3*q10*q3*q5*q7*s45^3 - q1*q2^3*q5*s34*s45^3 + 
       q10*q2^3*q5*s34*s45^3 + 2*q1*q10*q2^3*s45^4 + q1*q10*q2^2*q5*s45^4 + 
       q1*q2^3*q5*s45^4 - q10*q2^3*q5*s45^4 + q1*q10*q2^3*q5*s45^5 - 
       4*q1*q10*s51 + 2*q10*q2*s51 - 2*q2^2*s51 - 2*q2*q3*s51 - 
       2*q10*q6*s51 - 2*q10*q7*s51 + 6*q2*q7*s51 + 2*q3*q7*s51 + 
       4*q6*q7*s51 - 2*q1*q8*s51 + 3*q2*q8*s51 + 4*q10*q9*s51 - 4*q2*q9*s51 + 
       q2^3*s12*s51 + 5*q2^2*q3*s12*s51 - 5*q2^2*q7*s12*s51 - 
       7*q2*q3*q7*s12*s51 + 5*q2^2*q8*s12*s51 - 2*q2*q7*q8*s12*s51 + 
       q2^2*q3*q7*s12^2*s51 + 4*q2^2*q7*q8*s12^2*s51 + 4*q1*q10*q9*s23*s51 + 
       q10*q2^2*s34*s51 - 2*q2^3*s34*s51 - 6*q2*q6*q7*s34*s51 - 
       q10*q2^3*s34^2*s51 - 2*q1*q10*q2*s45*s51 - q10*q2^2*s45*s51 + 
       q2^3*s45*s51 - 7*q2^2*q3*s45*s51 + 6*q1*q10*q6*s45*s51 + 
       2*q10*q3*q7*s45*s51 + 4*q10*q6*q7*s45*s51 - 2*q1*q3*q8*s45*s51 + 
       q10*q2^3*s34*s45*s51 + q1*q10*q2^2*s45^2*s51 - q10*q2^3*s45^2*s51 + 
       3*q1*q2^2*q3*s45^2*s51 + q1*q10*q2^3*s45^3*s51 + q2^3*s51^2 + 
       q2^2*q3*s51^2 - 4*q2^2*q7*s51^2 - 3*q2*q3*q7*s51^2 + 
       4*q10*q6*q7*s51^2 + 4*q1*q10*q9*s51^2 + 2*q2^3*q7*s12*s51^2 + 
       2*q2^2*q3*q7*s12*s51^2 + 2*q2^2*q7*q8*s12*s51^2 - 
       q2^3*q7*q8*s12^2*s51^2 - q2^3*q7*s34*s51^2 + q2^3*q7*s51^3 + 
       q2^2*q3*q7*s51^3]*(F[3, 38] - tci[1, 2]^3/6 + tci[1, 1]^2*tcr[1, 2] + 
      (3*tcr[3, 3])/2))/2 + 
   (r[-q1 + 16*q10 - 2*q2 + 28*q3 + 4*q4 + 10*q6 - 9*q8 + 14*q2*q3*s12 + 
       10*q3^2*s12 + 14*q3*q5*s12 + 4*q4*q5*s12 + 4*q3*q7*s12 + 4*q4*q7*s12 - 
       2*q2*q8*s12 + 7*q3*q8*s12 - q3^3*s12^2 - 4*q3*q4*q5*s12^2 + 
       3*q2*q3*q7*s12^2 + 3*q3^2*q7*s12^2 + 4*q3*q5*q7*s12^2 - 
       3*q2*q7*q8*s12^2 + 4*q1*q10*s23 + 7*q1*q3*s23 + 4*q10*q3*s23 + 
       5*q3^2*s23 + 4*q10*q4*s23 + 6*q1*q5*s23 + 8*q10*q5*s23 + 9*q3*q5*s23 + 
       6*q3*q6*s23 - 2*q5*q6*s23 - 4*q3*q4*q5*s12*s23 + q3^3*q5*s12^2*s23 - 
       3*q1*q10*q5*s23^2 + 7*q10*q3*q5*s23^2 - 4*q3*q4*q5*s23^2 + 
       q3^3*q5*s12*s23^2 + 4*q10*q4*s34 + 8*q10*q5*s34 - 4*q4*q5*s34 - 
       2*q5*q6*s34 + 16*q10*q7*s34 + 4*q5*q7*s34 + 3*q1*q8*s34 + 
       4*q10*q4*q7*s34^2 + 4*q10*q5*q7*s34^2 - 18*q1*q10*s45 - 4*q10*q2*s45 - 
       14*q1*q3*s45 - 15*q2*q3*s45 - 5*q3^2*s45 - 6*q1*q5*s45 + 
       16*q10*q5*s45 + 6*q2*q5*s45 - 10*q3*q5*s45 + 2*q5*q6*s45 + 
       6*q10*q7*s45 - 4*q3*q7*s45 + 8*q5*q7*s45 + 6*q1*q8*s45 - 9*q3*q8*s45 + 
       2*q3^3*s12*s45 - 3*q3^2*q5*s12*s45 - 4*q3*q5*q7*s12*s45 + 
       q3^3*q5*s12^2*s45 + q3^3*s23*s45 + 15*q1*q10*q5*s23*s45 - 
       3*q10*q3*q5*s23*s45 - 2*q3^2*q5*s23*s45 + q3^3*q5*s12*s23*s45 + 
       q10*q3^2*q5*s23^2*s45 + q3^3*q5*s23^2*s45 + 2*q2*q5*q6*s34*s45 + 
       12*q10*q5*q7*s34*s45 + 4*q1*q10*q2*s45^2 + 4*q1*q2*q3*s45^2 - 
       q10*q3^2*s45^2 + 2*q3^3*s45^2 - 15*q1*q10*q5*s45^2 - 
       3*q10*q2*q5*s45^2 - 5*q10*q3*q5*s45^2 - 2*q3^2*q5*s45^2 - 
       5*q10*q3*q7*s45^2 - 5*q3^2*q7*s45^2 + 5*q10*q5*q7*s45^2 - 
       3*q3*q5*q7*s45^2 + 3*q1*q3*q8*s45^2 + q3^3*q5*s12*s45^2 + 
       3*q3^3*q7*s12*s45^2 - 3*q3^2*q5*q7*s12*s45^2 + 
       q3^3*q5*q7*s12^2*s45^2 + q10*q3^3*s23*s45^2 - q10*q3^2*q5*s23*s45^2 + 
       q3^3*q5*s23*s45^2 + q10*q3^3*q5*s23^2*s45^2 + 2*q10*q3^3*s45^3 + 
       3*q1*q10*q2*q5*s45^3 - q10*q3^2*q5*s45^3 + q3^3*q5*s45^3 - 
       2*q10*q3^2*q7*s45^3 + 3*q3^3*q7*s45^3 - 5*q10*q3*q5*q7*s45^3 - 
       2*q3^2*q5*q7*s45^3 + q3^3*q5*q7*s12*s45^3 + q10*q3^3*q5*s23*s45^3 + 
       q10*q3^3*q5*s45^4 + 3*q10*q3^3*q7*s45^4 - q10*q3^2*q5*q7*s45^4 + 
       q3^3*q5*q7*s45^4 + q10*q3^3*q5*q7*s45^5 - q1*q10*s51 - q10*q2*s51 + 
       2*q1*q3*s51 + 3*q10*q3*s51 + 8*q2*q3*s51 - q3^2*s51 + 4*q10*q4*s51 + 
       2*q10*q6*s51 - 6*q3*q6*s51 + 5*q10*q7*s51 - 4*q2*q7*s51 + 
       3*q3*q7*s51 + 4*q4*q7*s51 + 6*q6*q7*s51 - 6*q1*q8*s51 + 9*q3*q8*s51 - 
       7*q2*q3^2*s12*s51 - q3^3*s12*s51 + 12*q2*q3*q7*s12*s51 + 
       6*q3^2*q7*s12*s51 - 2*q2*q7*q8*s12*s51 - 3*q2*q3^2*q7*s12^2*s51 + 
       4*q10*q4*q7*s34*s51 + q1*q10*q2*s45*s51 + q1*q2*q3*s45*s51 + 
       5*q1*q3^2*s45*s51 + 5*q2*q3^2*s45*s51 + 2*q3^3*s45*s51 + 
       4*q1*q10*q6*s45*s51 + 6*q1*q3*q6*s45*s51 + 3*q10*q3*q7*s45*s51 + 
       6*q10*q6*q7*s45*s51 - 10*q1*q3*q8*s45*s51 + 5*q3^2*q8*s45*s51 - 
       q1*q2*q3^2*s45^2*s51 + q10*q3^3*s45^2*s51 - q10*q3^2*q7*s45^2*s51 + 
       3*q3^3*q7*s45^2*s51 - 4*q1*q3^2*q8*s45^2*s51 + 
       3*q10*q3^3*q7*s45^3*s51 - 3*q2*q3^2*s51^2 + 3*q10*q3*q7*s51^2 + 
       9*q2*q3*q7*s51^2 + 3*q3^2*q7*s51^2 + 4*q10*q4*q7*s51^2 + 
       6*q10*q6*q7*s51^2 + 3*q1*q3*q8*s51^2 - 6*q2*q3^2*q7*s12*s51^2 + 
       4*q1*q3^2*q8*s45*s51^2 + q10*q3^3*q7*s45^2*s51^2 + 
       q1*q3^3*q8*s45^2*s51^2 - 3*q2*q3^2*q7*s51^3]*
     (-4*F[3, 1] + 2*F[3, 2] - F[3, 4] - F[3, 5]/3 - (4*F[3, 6])/3 + 
      (4*F[3, 11])/3 - F[3, 12]/3 + F[3, 13] + F[3, 15] - F[3, 17] - 
      F[3, 18] - (4*F[3, 19])/3 - F[3, 32]/3 + (4*F[3, 36])/3 + F[3, 37] + 
      F[3, 38] - F[3, 40] - (4*F[1, 1, 1]^3)/3 - (10*F[1, 1, 2]^3)/3 + 
      F[1, 1, 2]^2*F[1, 1, 3] + 2*F[1, 1, 1]*F[1, 1, 3]^2 + 
      F[1, 1, 2]*F[1, 1, 3]^2 - 2*F[1, 1, 3]^3 + (2*F[1, 1, 1]^2*F[1, 1, 4])/
       3 + (2*F[1, 1, 2]^2*F[1, 1, 4])/3 - F[1, 1, 3]^2*F[1, 1, 4] + 
      (4*F[1, 1, 1]*F[1, 1, 4]^2)/3 + (4*F[1, 1, 2]*F[1, 1, 4]^2)/3 - 
      F[1, 1, 3]*F[1, 1, 4]^2 - F[1, 1, 4]^2*F[1, 1, 5] - 
      2*F[1, 1, 1]*F[1, 1, 5]^2 + 2*F[1, 1, 2]*F[1, 1, 5]^2 + 
      2*F[1, 1, 3]*F[1, 1, 5]^2 - F[1, 1, 4]*F[1, 1, 5]^2 + 
      (2*F[1, 1, 5]^3)/3 - F[1, 1, 5]^2*F[1, 1, 6] - 
      F[1, 1, 5]*F[1, 1, 6]^2 + (2*F[1, 1, 6]^3)/3 + 
      F[1, 1, 2]^2*F[1, 1, 7] - 2*F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 7] + 
      F[1, 1, 3]^2*F[1, 1, 7] + (2*F[1, 1, 6]^2*F[1, 1, 7])/3 + 
      F[1, 1, 2]*F[1, 1, 7]^2 + F[1, 1, 3]*F[1, 1, 7]^2 - 
      2*F[1, 1, 5]*F[1, 1, 7]^2 - (2*F[1, 1, 7]^3)/3 + 
      (2*F[1, 1, 1]^2*F[1, 1, 8])/3 - F[1, 1, 3]^2*F[1, 1, 8] - 
      (4*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8])/3 + 2*F[1, 1, 3]*F[1, 1, 4]*
       F[1, 1, 8] - (F[1, 1, 4]^2*F[1, 1, 8])/3 - F[1, 1, 5]^2*F[1, 1, 8] + 
      2*F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 8] - (F[1, 1, 6]^2*F[1, 1, 8])/3 - 
      (4*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 8])/3 + (2*F[1, 1, 7]^2*F[1, 1, 8])/
       3 + (4*F[1, 1, 1]*F[1, 1, 8]^2)/3 - F[1, 1, 3]*F[1, 1, 8]^2 - 
      (F[1, 1, 4]*F[1, 1, 8]^2)/3 - F[1, 1, 5]*F[1, 1, 8]^2 - 
      (F[1, 1, 6]*F[1, 1, 8]^2)/3 + (4*F[1, 1, 7]*F[1, 1, 8]^2)/3 + 
      (2*F[1, 1, 2]^2*F[1, 1, 9])/3 - (4*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9])/
       3 - (F[1, 1, 4]^2*F[1, 1, 9])/3 + 2*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9] - 
      F[1, 1, 5]^2*F[1, 1, 9] + (4*F[1, 1, 2]*F[1, 1, 9]^2)/3 - 
      (F[1, 1, 4]*F[1, 1, 9]^2)/3 - F[1, 1, 5]*F[1, 1, 9]^2 - 
      4*F[1, 1, 1]*F[2, 1, 1] - 4*F[1, 1, 3]*F[2, 1, 1] - 
      (4*F[1, 1, 1]*F[2, 1, 2])/3 - (4*F[1, 1, 4]*F[2, 1, 2])/3 - 
      (4*F[1, 1, 2]*F[2, 1, 3])/3 - (4*F[1, 1, 4]*F[2, 1, 3])/3 - 
      4*F[1, 1, 2]*F[2, 1, 4] - 4*F[1, 1, 5]*F[2, 1, 4] - 
      4*F[1, 1, 3]*F[2, 1, 5] - 4*F[1, 1, 5]*F[2, 1, 5] + 
      4*F[1, 1, 5]*F[2, 1, 7] + 4*F[1, 1, 7]*F[2, 1, 7] + 
      (4*F[1, 1, 6]*F[2, 1, 8])/3 + (4*F[1, 1, 7]*F[2, 1, 8])/3 - 
      (4*F[1, 1, 1]*F[2, 1, 9])/3 - (4*F[1, 1, 8]*F[2, 1, 9])/3 - 
      (4*F[1, 1, 7]*F[2, 1, 10])/3 - (4*F[1, 1, 8]*F[2, 1, 10])/3 - 
      (4*F[1, 1, 2]*F[2, 1, 11])/3 - (4*F[1, 1, 9]*F[2, 1, 11])/3 + 
      (16*F[1, 1, 1]*tci[1, 1]^2)/9 + (4*F[1, 1, 2]*tci[1, 1]^2)/3 - 
      (4*F[1, 1, 3]*tci[1, 1]^2)/3 - 3*F[1, 1, 5]*tci[1, 1]^2 - 
      (4*F[1, 1, 6]*tci[1, 1]^2)/9 + (4*F[1, 1, 7]*tci[1, 1]^2)/3 - 
      (4*F[1, 1, 9]*tci[1, 1]^2)/9 + (4*F[1, 2, 6]*tci[1, 1]^2)/3 - 
      4*F[1, 2, 7]*tci[1, 1]^2 + (4*F[1, 2, 8]*tci[1, 1]^2)/3 + 
      (8*F[1, 1, 1]^2*tci[1, 2])/3 - (F[1, 1, 2]^2*tci[1, 2])/3 - 
      4*F[1, 1, 1]*F[1, 1, 3]*tci[1, 2] - 2*F[1, 1, 2]*F[1, 1, 3]*tci[1, 2] + 
      2*F[1, 1, 3]^2*tci[1, 2] - (8*F[1, 1, 1]*F[1, 1, 4]*tci[1, 2])/3 - 
      (4*F[1, 1, 2]*F[1, 1, 4]*tci[1, 2])/3 + 2*F[1, 1, 3]*F[1, 1, 4]*
       tci[1, 2] - 4*F[1, 1, 3]*F[1, 1, 5]*tci[1, 2] + 
      2*F[1, 1, 4]*F[1, 1, 5]*tci[1, 2] + 2*F[1, 1, 5]^2*tci[1, 2] - 
      2*F[1, 1, 5]*F[1, 1, 6]*tci[1, 2] + (F[1, 1, 6]^2*tci[1, 2])/3 + 
      2*F[1, 1, 2]*F[1, 1, 7]*tci[1, 2] - 2*F[1, 1, 3]*F[1, 1, 7]*tci[1, 2] + 
      (4*F[1, 1, 6]*F[1, 1, 7]*tci[1, 2])/3 - (F[1, 1, 7]^2*tci[1, 2])/3 - 
      (8*F[1, 1, 1]*F[1, 1, 8]*tci[1, 2])/3 + 2*F[1, 1, 3]*F[1, 1, 8]*
       tci[1, 2] + (2*F[1, 1, 4]*F[1, 1, 8]*tci[1, 2])/3 + 
      2*F[1, 1, 5]*F[1, 1, 8]*tci[1, 2] + (2*F[1, 1, 6]*F[1, 1, 8]*tci[1, 2])/
       3 - (4*F[1, 1, 7]*F[1, 1, 8]*tci[1, 2])/3 + 
      (4*F[1, 1, 2]*F[1, 1, 9]*tci[1, 2])/3 + 
      (2*F[1, 1, 4]*F[1, 1, 9]*tci[1, 2])/3 - 2*F[1, 1, 5]*F[1, 1, 9]*
       tci[1, 2] + (F[1, 1, 9]^2*tci[1, 2])/3 - 
      (4*F[1, 1, 2]*F[1, 2, 6]*tci[1, 2])/3 - 
      (4*F[1, 1, 4]*F[1, 2, 6]*tci[1, 2])/3 + 4*F[1, 1, 3]*F[1, 2, 7]*
       tci[1, 2] + 4*F[1, 1, 5]*F[1, 2, 7]*tci[1, 2] - 
      (4*F[1, 1, 7]*F[1, 2, 8]*tci[1, 2])/3 - 
      (4*F[1, 1, 8]*F[1, 2, 8]*tci[1, 2])/3 + 8*F[2, 1, 1]*tci[1, 2] + 
      (8*F[2, 1, 2]*tci[1, 2])/3 + (4*F[2, 1, 3]*tci[1, 2])/3 + 
      4*F[2, 1, 5]*tci[1, 2] + (8*F[2, 1, 9]*tci[1, 2])/3 + 
      (4*F[2, 1, 10]*tci[1, 2])/3 + (5*tci[1, 2]^3)/9 - 
      (16*tci[1, 1]^2*tcr[1, 1])/9 - (8*tci[1, 2]*tcr[1, 1]^2)/3 + 
      (4*tcr[1, 1]^3)/3 + (4*tci[1, 1]^2*tcr[1, 2])/3 - 
      (40*tci[1, 2]*tcr[2, 1])/3 + (20*tcr[1, 1]*tcr[2, 1])/3 + 2*tcr[3, 3]))/
    2 + (r[-8*q1 + 5*q10 - 3*q2 - 7*q3 + 2*q4 + 2*q5 - 6*q9 - 2*q3*q5*s12 + 
       q5^2*s12 - q2*q7*s12 - 4*q3*q7*s12 + 2*q4*q7*s12 + 3*q5*q7*s12 - 
       2*q3*q4*q5*s12^2 - 2*q3*q5*q7*s12^2 + 7*q1*q10*s23 - q10*q3*s23 + 
       2*q10*q4*s23 + 2*q3*q4*s23 + 2*q1*q5*s23 - 10*q10*q5*s23 + 
       2*q3*q5*s23 - 4*q1*q9*s23 - 2*q10*q9*s23 + 2*q5*q9*s23 - 
       2*q3*q4*q5*s12*s23 - 2*q1*q10*q5*s23^2 - 2*q10*q3*q5*s23^2 - 
       2*q3*q4*q5*s23^2 - q1*q5^2*s23^2 - q3*q5^2*s23^2 - 2*q1*q10*q9*s23^2 - 
       2*q1*q2*s34 - q10*q2*s34 + 2*q10*q4*s34 - 8*q10*q5*s34 + 2*q2*q5*s34 + 
       q5^2*s34 + 5*q10*q7*s34 + q2*q7*s34 + 2*q4*q7*s34 - q5*q7*s34 - 
       2*q10*q9*s34 - 4*q2*q9*s34 + 2*q5*q9*s34 - q10*q2*q5*s34^2 + 
       2*q10*q4*q7*s34^2 - q10*q5*q7*s34^2 + 2*q2*q5*q9*s34^2 - 
       8*q1*q10*s45 - 2*q10*q2*s45 + q1*q3*s45 - 2*q10*q3*s45 - 2*q1*q5*s45 + 
       2*q10*q5*s45 - 2*q3*q5*s45 + q5^2*s45 + 3*q10*q7*s45 - 6*q3*q7*s45 + 
       q5*q7*s45 + 2*q1*q9*s45 + 4*q2*q9*s45 - 4*q5*q9*s45 - 
       2*q3*q5*q7*s12*s45 + q5^2*q7*s12*s45 + 4*q1*q10*q5*s23*s45 + 
       2*q1*q5^2*s23*s45 - 2*q10*q5^2*s23*s45 - q1*q10*q5^2*s23^2*s45 - 
       q10*q3*q5^2*s23^2*s45 + 2*q10*q5^2*s34*s45 + q5^2*q7*s34*s45 - 
       2*q2*q5*q9*s34*s45 + q10*q2*q5^2*s34^2*s45 + q10*q5^2*q7*s34^2*s45 + 
       2*q1*q10*q2*s45^2 - 4*q1*q10*q5*s45^2 - 2*q10*q2*q5*s45^2 - 
       2*q10*q3*q5*s45^2 - q1*q5^2*s45^2 + 2*q10*q5^2*s45^2 - 
       4*q10*q3*q7*s45^2 - q10*q5*q7*s45^2 - 2*q3*q5*q7*s45^2 + 
       q5^2*q7*s45^2 + 2*q2*q5*q9*s45^2 + 2*q1*q10*q5^2*s23*s45^2 + 
       2*q10*q5^2*q7*s34*s45^2 + 2*q1*q10*q2*q5*s45^3 - q1*q10*q5^2*s45^3 - 
       2*q10*q3*q5*q7*s45^3 + q10*q5^2*q7*s45^3 - q1*q10*s51 + 2*q1*q2*s51 - 
       2*q10*q2*s51 + q1*q3*s51 - 2*q10*q3*s51 - 2*q3*q4*s51 - 6*q1*q7*s51 + 
       4*q10*q7*s51 + 2*q2*q7*s51 - 4*q3*q7*s51 + 2*q4*q7*s51 + 4*q2*q9*s51 - 
       2*q1*q10*q9*s23*s51 - 2*q1*q2*q7*s34*s51 + 2*q10*q4*q7*s34*s51 + 
       2*q1*q10*q2*s45*s51 - 2*q1*q3*q7*s45*s51 - 4*q10*q3*q7*s45*s51 + 
       2*q1*q2*q7*s51^2 - 2*q10*q3*q7*s51^2 + 2*q10*q4*q7*s51^2 - 
       2*q1*q10*q9*s51^2]*(2*F[3, 32] - tci[1, 2]^3/3 + 
      2*tci[1, 1]^2*tcr[1, 2] + 3*tcr[3, 3]))/2 + 
   (r[-6*q1 - 8*q10 + 4*q2 - 6*q3 + 8*q4 - 13*q5 + 7*q6 - 5*q7 - 36*q8 - 
       8*q9 - 8*q2*q3*s12 + 6*q3*q5*s12 + 8*q4*q5*s12 + 5*q2*q7*s12 + 
       2*q3*q7*s12 - q5*q7*s12 - 8*q2*q8*s12 - 8*q3*q8*s12 + 12*q4*q8*s12 - 
       12*q5*q8*s12 - 2*q7*q8*s12 - 12*q8^2*s12 - 4*q3*q4*q5*s12^2 - 
       4*q2*q3*q7*s12^2 + 4*q4*q5*q8*s12^2 - 4*q7*q8^2*s12^2 - 3*q1*q10*s23 - 
       2*q1*q3*s23 - q10*q3*s23 - q1*q5*s23 - 2*q3*q5*s23 + 4*q4*q5*s23 - 
       4*q3*q6*s23 - 4*q3*q4*q5*s12*s23 + 3*q3*q5*q6*s23^2 - 2*q1*q2*s34 - 
       q10*q2*s34 + 2*q1*q5*s34 + q2*q5*s34 - 4*q4*q5*s34 - q2*q6*s34 - 
       3*q5*q6*s34 - 3*q10*q7*s34 - 3*q2*q7*s34 + 10*q1*q8*s34 - 
       12*q4*q8*s34 + 12*q5*q8*s34 + 12*q8^2*s34 - 4*q2*q9*s34 - 
       8*q4*q5*q8*s12*s34 + 4*q4*q5*q8*s34^2 - 4*q1*q8^2*s34^2 + 
       4*q1*q10*s45 + 2*q1*q2*s45 - 2*q10*q2*s45 + 3*q1*q3*s45 + 
       2*q10*q3*s45 + 8*q2*q3*s45 + q1*q5*s45 - 4*q2*q5*s45 - 4*q10*q7*s45 + 
       2*q3*q7*s45 + 10*q1*q8*s45 + 8*q2*q8*s45 + 8*q3*q8*s45 + 
       12*q5*q8*s45 + 12*q8^2*s45 + 8*q2*q9*s45 + 4*q8*q9*s45 + 
       2*q3*q5*q7*s12*s45 - 3*q3*q5*q6*s23*s45 - 2*q1*q2*q5*s34*s45 + 
       3*q2*q5*q6*s34*s45 - 8*q1*q8^2*s34*s45 - 4*q2*q5*q9*s34*s45 + 
       2*q1*q10*q2*s45^2 - 4*q1*q2*q3*s45^2 + 2*q10*q3*q7*s45^2 - 
       4*q1*q8^2*s45^2 + 4*q2*q5*q9*s45^2 - 4*q5*q8*q9*s45^2 - 5*q1*q10*s51 + 
       2*q1*q2*s51 - 2*q10*q2*s51 - q1*q3*s51 - 8*q2*q3*s51 + 6*q10*q6*s51 + 
       q3*q6*s51 - 9*q10*q7*s51 + 11*q2*q7*s51 + 2*q3*q7*s51 - 4*q4*q7*s51 + 
       3*q6*q7*s51 - 10*q1*q8*s51 - 4*q2*q8*s51 - 8*q3*q8*s51 + 
       12*q4*q8*s51 - 4*q7*q8*s51 - 12*q8^2*s51 + 4*q1*q9*s51 + 4*q2*q9*s51 - 
       4*q8*q9*s51 - 10*q2*q3*q7*s12*s51 - 6*q2*q7*q8*s12*s51 + 
       4*q2*q8^2*s12*s51 - 4*q7*q8^2*s12*s51 + 4*q2*q7*q8^2*s12^2*s51 + 
       4*q1*q10*q9*s23*s51 - 2*q1*q2*q7*s34*s51 - 4*q10*q4*q7*s34*s51 - 
       q2*q6*q7*s34*s51 + 8*q1*q8^2*s34*s51 + 2*q1*q10*q2*s45*s51 + 
       2*q1*q2*q3*s45*s51 - 3*q1*q10*q6*s45*s51 - q1*q3*q6*s45*s51 - 
       2*q1*q3*q7*s45*s51 + 2*q10*q3*q7*s45*s51 + 3*q10*q6*q7*s45*s51 - 
       2*q1*q3*q8*s45*s51 + 12*q1*q8^2*s45*s51 - 4*q3*q8^2*s45*s51 + 
       4*q1*q3*q8^2*s45^2*s51 - 4*q1*q2*q3*s51^2 + 2*q1*q2*q7*s51^2 - 
       10*q2*q3*q7*s51^2 - 4*q10*q4*q7*s51^2 + 3*q10*q6*q7*s51^2 + 
       4*q10*q4*q8*s51^2 - 4*q2*q7*q8*s51^2 - 4*q1*q8^2*s51^2 + 
       4*q1*q10*q9*s51^2 - 4*q10*q8*q9*s51^2 + 4*q2*q7*q8^2*s12*s51^2 - 
       4*q1*q3*q8^2*s45*s51^2 - 4*q1*q2*q3*q7*s51^3]*
     (-2*F[3, 53] - tci[1, 2]^3/3 + 2*tci[1, 1]^2*tcr[1, 2] + 3*tcr[3, 3]))/
    2 + (r[3*q2 + 7*q3 + 2*q4 + 9*q5 + 2*q7 - 4*q9 + 2*q2*q3*s12 + 
       2*q2*q5*s12 + 2*q3*q5*s12 + 2*q4*q5*s12 - q2*q7*s12 + 6*q3*q7*s12 + 
       2*q4*q7*s12 + q5*q7*s12 - 2*q3*q4*q5*s12^2 + 2*q3*q5*q7*s12^2 + 
       2*q1*q10*s23 - 2*q10^2*s23 - 2*q10*q3*s23 + 2*q10*q4*s23 + q1*q5*s23 + 
       8*q10*q5*s23 + q3*q5*s23 - 2*q1*q9*s23 - 2*q10*q9*s23 + 2*q5*q9*s23 - 
       2*q3*q4*q5*s12*s23 + q1*q10*q5*s23^2 + q10*q3*q5*s23^2 - 
       2*q3*q4*q5*s23^2 - 2*q1*q10*q9*s23^2 + 2*q10*q4*s34 - 2*q1*q5*s34 + 
       10*q10*q5*s34 + q2*q5*s34 - 2*q4*q5*s34 + 6*q10*q7*s34 + q2*q7*s34 + 
       2*q5*q7*s34 - 2*q10*q9*s34 - 2*q2*q9*s34 + 2*q5*q9*s34 + 
       q10^2*q2*s34^2 + 2*q10*q2*q5*s34^2 + q10^2*q7*s34^2 + 
       2*q10*q4*q7*s34^2 + 2*q10*q5*q7*s34^2 + 2*q2*q5*q9*s34^2 - 
       2*q1*q10*s45 + 2*q10^2*s45 - 2*q1*q2*s45 + q1*q3*s45 + 4*q10*q3*s45 - 
       2*q2*q3*s45 - q1*q5*s45 + 2*q10*q5*s45 - 2*q2*q5*s45 + 10*q10*q7*s45 + 
       4*q3*q7*s45 + 3*q5*q7*s45 + 2*q1*q9*s45 + 4*q2*q9*s45 - 2*q5*q9*s45 + 
       2*q1*q10^2*s23*s45 - 2*q1*q10*q5*s23*s45 - 2*q10^2*q5*s23*s45 - 
       2*q10*q3*q5*s23*s45 - q1*q10^2*q5*s23^2*s45 - q10^2*q3*q5*s23^2*s45 + 
       2*q10^2*q5*s34*s45 + 2*q1*q2*q5*s34*s45 + 2*q10*q2*q5*s34*s45 + 
       2*q10^2*q7*s34*s45 + 6*q10*q5*q7*s34*s45 - 2*q2*q5*q9*s34*s45 + 
       q10^2*q2*q5*s34^2*s45 + q10^2*q5*q7*s34^2*s45 - 2*q1*q10^2*s45^2 + 
       3*q1*q10*q5*s45^2 + 2*q10^2*q5*s45^2 + 2*q10*q2*q5*s45^2 + 
       2*q10*q3*q5*s45^2 + q10^2*q7*s45^2 + 6*q10*q3*q7*s45^2 + 
       6*q10*q5*q7*s45^2 + 2*q3*q5*q7*s45^2 + 2*q2*q5*q9*s45^2 + 
       2*q1*q10^2*q5*s23*s45^2 + 2*q10^2*q5*q7*s34*s45^2 - 
       q1*q10^2*q5*s45^3 - 2*q1*q10*q2*q5*s45^3 + q10^2*q5*q7*s45^3 + 
       2*q10*q3*q5*q7*s45^3 + 3*q1*q10*s51 + q10^2*s51 + q1*q3*s51 + 
       2*q10*q3*s51 - 4*q2*q3*s51 + 2*q10*q4*s51 + 8*q10*q7*s51 + 
       2*q2*q7*s51 + 6*q3*q7*s51 + 2*q4*q7*s51 - 2*q10*q9*s51 + 2*q2*q9*s51 - 
       2*q2*q3*q7*s12*s51 - 2*q1*q10*q9*s23*s51 + 2*q10*q4*q7*s34*s51 - 
       q1*q10^2*s45*s51 + 2*q1*q2*q3*s45*s51 + 6*q10*q3*q7*s45*s51 + 
       2*q10*q3*q7*s51^2 - 2*q2*q3*q7*s51^2 + 2*q10*q4*q7*s51^2 - 
       2*q1*q10*q9*s51^2]*(-2*F[3, 40] + 4*tcr[3, 3]))/2 + 
   (r[14*q1 - 16*q10 + 6*q2 + 5*q3 + 6*q5 + 14*q6 - 2*q7 + 5*q8 + 12*q9 - 
       2*q3*q5*s12 + 2*q7*q8*s12 + 3*q1^2*s23 - 13*q1*q10*s23 + 7*q1*q3*s23 - 
       3*q10*q3*s23 + 6*q1*q5*s23 + 8*q10*q5*s23 - 7*q3*q5*s23 + 
       10*q3*q6*s23 - 10*q5*q6*s23 + 8*q1*q9*s23 + 4*q10*q9*s23 - 
       4*q5*q9*s23 + 7*q1*q10*q5*s23^2 - 3*q10*q3*q5*s23^2 - 
       4*q3*q5*q6*s23^2 + 4*q1*q10*q9*s23^2 + 4*q1^2*s34 - 4*q10*q2*s34 + 
       2*q1*q5*s34 + 8*q10*q5*s34 - 6*q5*q6*s34 - 3*q1*q8*s34 + 
       4*q10*q9*s34 + 8*q2*q9*s34 - 4*q5*q9*s34 + q1^3*s23*s34 + 
       q1^2*q5*s23*s34 - q1^3*q5*s23^2*s34 - q1^3*s34^2 + 4*q10*q2*q5*s34^2 - 
       q1^2*q8*s34^2 - 4*q2*q5*q9*s34^2 + q1^3*q8*s34^3 - 3*q1^2*s45 - 
       2*q1*q10*s45 + 4*q1*q2*s45 - 6*q10*q2*s45 - 4*q1*q3*s45 - 
       6*q10*q3*s45 - 13*q1*q5*s45 - 16*q10*q5*s45 - 3*q3*q5*s45 + 
       10*q5*q6*s45 - 14*q10*q7*s45 - 6*q3*q7*s45 - 6*q1*q8*s45 - q7*q8*s45 - 
       4*q1*q9*s45 - 8*q2*q9*s45 + 8*q5*q9*s45 - 2*q3*q5*q7*s12*s45 - 
       2*q1^3*s23*s45 - q1^2*q10*s23*s45 - 2*q1^2*q5*s23*s45 - 
       11*q1*q10*q5*s23*s45 - 9*q10*q3*q5*s23*s45 + 4*q3*q5*q6*s23*s45 + 
       q1^3*q5*s23^2*s45 - q1^2*q10*q5*s23^2*s45 - 2*q1^3*s34*s45 - 
       3*q1^2*q2*s34*s45 - 2*q1^2*q5*s34*s45 - 2*q1*q2*q5*s34*s45 - 
       4*q10*q2*q5*s34*s45 + 6*q2*q5*q6*s34*s45 + q1^2*q8*s34*s45 + 
       4*q2*q5*q9*s34*s45 + 3*q1^3*q5*s23*s34*s45 + 2*q1^3*q8*s34^2*s45 + 
       4*q1^3*s45^2 + 3*q1^2*q10*s45^2 - 2*q1^2*q2*s45^2 + 
       10*q1*q10*q2*s45^2 + 4*q1^2*q5*s45^2 - q1*q10*q5*s45^2 + 
       7*q1*q2*q5*s45^2 - 3*q10*q2*q5*s45^2 - 3*q10*q3*q5*s45^2 - 
       9*q10*q3*q7*s45^2 - 3*q10*q5*q7*s45^2 - 3*q3*q5*q7*s45^2 + 
       2*q1^2*q8*s45^2 - 4*q2*q5*q9*s45^2 - 2*q1^3*q10*s23*s45^2 - 
       3*q1^3*q5*s23*s45^2 + q1^2*q10*q5*s23*s45^2 + q1^3*q10*q5*s23^2*
        s45^2 - 3*q1^3*q5*s34*s45^2 + q1^2*q2*q5*s34*s45^2 + 
       q1^3*q8*s34*s45^2 + 4*q1^3*q10*s45^3 - 2*q1^3*q2*s45^3 - 
       2*q1^2*q10*q2*s45^3 + 3*q1^3*q5*s45^3 + q1^2*q10*q5*s45^3 - 
       2*q1^2*q2*q5*s45^3 + 5*q1*q10*q2*q5*s45^3 - 3*q10*q3*q5*q7*s45^3 - 
       3*q1^3*q10*q5*s23*s45^3 + q1^3*q2*q5*s34*s45^3 - 2*q1^3*q10*q2*s45^4 + 
       3*q1^3*q10*q5*s45^4 - q1^3*q2*q5*s45^4 - q1^2*q10*q2*q5*s45^4 - 
       q1^3*q10*q2*q5*s45^5 + 3*q1^2*s51 + q1*q10*s51 + q10*q2*s51 + 
       2*q1*q3*s51 - 3*q10*q3*s51 + 2*q10*q6*s51 - 6*q3*q6*s51 + 
       7*q1*q7*s51 - 11*q10*q7*s51 + 2*q2*q7*s51 + 2*q6*q7*s51 + 
       6*q1*q8*s51 - 2*q2*q8*s51 + 3*q7*q8*s51 - 8*q2*q9*s51 - 
       2*q2*q7*q8*s12*s51 + 4*q1*q10*q9*s23*s51 + q1^3*s34*s51 + 
       3*q1^2*q2*s34*s51 - q1^2*q8*s34*s51 - 2*q1^3*q8*s34^2*s51 + 
       2*q1^3*s45*s51 + 2*q1^2*q10*s45*s51 + 3*q1^2*q2*s45*s51 + 
       q1*q10*q2*s45*s51 + 5*q1^2*q3*s45*s51 + 6*q1*q3*q6*s45*s51 + 
       3*q1*q3*q7*s45*s51 - 9*q10*q3*q7*s45*s51 + 2*q10*q6*q7*s45*s51 - 
       3*q1^2*q8*s45*s51 + 2*q1*q3*q8*s45*s51 - 4*q1^3*q8*s34*s45*s51 + 
       q1^3*q10*s45^2*s51 - q1^2*q10*q2*s45^2*s51 - 2*q1^3*q8*s45^2*s51 - 
       2*q1^2*q3*q8*s45^2*s51 - q1^3*q10*q2*s45^3*s51 - 3*q1^2*q2*s51^2 + 
       4*q1^2*q7*s51^2 + 3*q1*q3*q7*s51^2 - 3*q10*q3*q7*s51^2 + 
       2*q10*q6*q7*s51^2 + 2*q1^2*q8*s51^2 - 3*q2*q7*q8*s51^2 + 
       4*q1*q10*q9*s51^2 + 3*q1^2*q2*q7*s34*s51^2 + q1^3*q8*s34*s51^2 + 
       q1^2*q3*q7*s45*s51^2 + 2*q1^3*q8*s45*s51^2 + 2*q1^2*q3*q8*s45*s51^2 + 
       q1^3*q3*q8*s45^2*s51^2 - 3*q1^2*q2*q7*s51^3]*
     (2*F[3, 1] - F[3, 2] - (4*F[3, 3])/3 - (11*F[3, 5])/3 + (2*F[3, 6])/3 - 
      2*F[3, 7] - (32*F[3, 8])/3 + F[3, 10] - (4*F[3, 11])/3 - 
      (4*F[3, 12])/3 + F[3, 13]/3 - 2*F[3, 14] - F[3, 17] - F[3, 18] + 
      (2*F[3, 19])/3 + (4*F[3, 24])/3 + (2*F[3, 31])/3 + F[3, 37]/3 + 
      F[3, 38] - 2*F[3, 42] - 3*F[1, 1, 1]^3 + (2*F[1, 1, 1]^2*F[1, 1, 2])/
       3 + (8*F[1, 1, 1]*F[1, 1, 2]^2)/3 - (22*F[1, 1, 2]^3)/9 + 
      F[1, 1, 1]^2*F[1, 1, 3] + F[1, 1, 1]*F[1, 1, 3]^2 - F[1, 1, 3]^3/3 + 
      (2*F[1, 1, 1]^2*F[1, 1, 4])/3 - (4*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 4])/
       3 - (2*F[1, 1, 2]^2*F[1, 1, 4])/3 - 2*F[1, 1, 1]*F[1, 1, 3]*
       F[1, 1, 4] + (4*F[1, 1, 1]*F[1, 1, 4]^2)/3 + 
      (8*F[1, 1, 2]*F[1, 1, 4]^2)/3 + (2*F[1, 1, 2]^2*F[1, 1, 5])/3 - 
      (4*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5])/3 - (F[1, 1, 4]^2*F[1, 1, 5])/3 + 
      F[1, 1, 1]*F[1, 1, 5]^2 + (4*F[1, 1, 2]*F[1, 1, 5]^2)/3 - 
      F[1, 1, 3]*F[1, 1, 5]^2 - (F[1, 1, 4]*F[1, 1, 5]^2)/3 + 
      (4*F[1, 1, 5]^3)/3 + 2*F[1, 1, 1]^2*F[1, 1, 7] - 
      F[1, 1, 3]^2*F[1, 1, 7] - (F[1, 1, 5]^2*F[1, 1, 7])/3 + 
      F[1, 1, 1]*F[1, 1, 7]^2 - F[1, 1, 5]*F[1, 1, 7]^2 - 
      (2*F[1, 1, 7]^3)/3 - (F[1, 1, 1]^2*F[1, 1, 8])/3 - 
      (4*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 8])/3 - (2*F[1, 1, 2]^2*F[1, 1, 8])/
       3 - F[1, 1, 3]^2*F[1, 1, 8] + (2*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8])/3 + 
      (4*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 8])/3 + 2*F[1, 1, 3]*F[1, 1, 4]*
       F[1, 1, 8] - (4*F[1, 1, 4]^2*F[1, 1, 8])/3 - (F[1, 1, 5]^2*F[1, 1, 8])/
       3 + (2*F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8])/3 - (F[1, 1, 7]^2*F[1, 1, 8])/
       3 + (7*F[1, 1, 1]*F[1, 1, 8]^2)/3 + (2*F[1, 1, 2]*F[1, 1, 8]^2)/3 - 
      F[1, 1, 3]*F[1, 1, 8]^2 - (4*F[1, 1, 4]*F[1, 1, 8]^2)/3 - 
      (F[1, 1, 5]*F[1, 1, 8]^2)/3 + (F[1, 1, 7]*F[1, 1, 8]^2)/3 + 
      (F[1, 1, 1]^2*F[1, 1, 9])/3 - (4*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 9])/3 - 
      (4*F[1, 1, 2]^2*F[1, 1, 9])/3 + (4*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 9])/
       3 + (8*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9])/3 - 
      (7*F[1, 1, 4]^2*F[1, 1, 9])/3 + 2*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9] - 
      F[1, 1, 5]^2*F[1, 1, 9] - 2*F[1, 1, 1]*F[1, 1, 7]*F[1, 1, 9] + 
      F[1, 1, 7]^2*F[1, 1, 9] + (4*F[1, 1, 1]*F[1, 1, 8]*F[1, 1, 9])/3 + 
      (4*F[1, 1, 2]*F[1, 1, 8]*F[1, 1, 9])/3 - 
      (4*F[1, 1, 4]*F[1, 1, 8]*F[1, 1, 9])/3 - (2*F[1, 1, 8]^2*F[1, 1, 9])/
       3 - (F[1, 1, 1]*F[1, 1, 9]^2)/3 + (10*F[1, 1, 2]*F[1, 1, 9]^2)/3 - 
      (7*F[1, 1, 4]*F[1, 1, 9]^2)/3 - F[1, 1, 5]*F[1, 1, 9]^2 + 
      F[1, 1, 7]*F[1, 1, 9]^2 - (2*F[1, 1, 8]*F[1, 1, 9]^2)/3 - 
      (8*F[1, 1, 9]^3)/9 - (4*F[1, 1, 1]*F[2, 1, 2])/3 - 
      (4*F[1, 1, 4]*F[2, 1, 2])/3 - 4*F[1, 1, 2]*F[2, 1, 3] - 
      4*F[1, 1, 4]*F[2, 1, 3] - (4*F[1, 1, 2]*F[2, 1, 4])/3 - 
      (4*F[1, 1, 5]*F[2, 1, 4])/3 + 2*F[1, 1, 3]*F[2, 1, 5] + 
      2*F[1, 1, 5]*F[2, 1, 5] + (4*F[1, 1, 5]*F[2, 1, 7])/3 + 
      (4*F[1, 1, 7]*F[2, 1, 7])/3 - (16*F[1, 1, 1]*F[2, 1, 9])/3 - 
      (16*F[1, 1, 8]*F[2, 1, 9])/3 - (4*F[1, 1, 7]*F[2, 1, 10])/3 - 
      (4*F[1, 1, 8]*F[2, 1, 10])/3 + (8*F[1, 1, 1]*F[2, 1, 11])/3 - 
      (20*F[1, 1, 2]*F[2, 1, 11])/3 - (8*F[1, 1, 4]*F[2, 1, 11])/3 - 
      (8*F[1, 1, 8]*F[2, 1, 11])/3 - (28*F[1, 1, 9]*F[2, 1, 11])/3 - 
      (20*F[1, 1, 1]*tci[1, 1]^2)/9 + (4*F[1, 1, 2]*tci[1, 1]^2)/9 - 
      4*F[1, 1, 3]*tci[1, 1]^2 + (2*F[1, 1, 4]*tci[1, 1]^2)/9 - 
      (13*F[1, 1, 5]*tci[1, 1]^2)/18 + (2*F[1, 1, 7]*tci[1, 1]^2)/3 - 
      (F[1, 1, 8]*tci[1, 1]^2)/3 - (8*F[1, 1, 9]*tci[1, 1]^2)/3 + 
      4*F[1, 2, 6]*tci[1, 1]^2 + 2*F[1, 2, 7]*tci[1, 1]^2 + 
      (4*F[1, 2, 8]*tci[1, 1]^2)/3 + (23*F[1, 1, 1]^2*tci[1, 2])/3 + 
      (4*F[1, 1, 1]*F[1, 1, 2]*tci[1, 2])/3 + (8*F[1, 1, 2]^2*tci[1, 2])/3 - 
      2*F[1, 1, 1]*F[1, 1, 3]*tci[1, 2] + 3*F[1, 1, 3]^2*tci[1, 2] - 
      (8*F[1, 1, 1]*F[1, 1, 4]*tci[1, 2])/3 - 
      (4*F[1, 1, 2]*F[1, 1, 4]*tci[1, 2])/3 + 
      (4*F[1, 1, 2]*F[1, 1, 5]*tci[1, 2])/3 + 2*F[1, 1, 3]*F[1, 1, 5]*
       tci[1, 2] + (2*F[1, 1, 4]*F[1, 1, 5]*tci[1, 2])/3 + 
      (2*F[1, 1, 5]^2*tci[1, 2])/3 - 4*F[1, 1, 1]*F[1, 1, 7]*tci[1, 2] + 
      2*F[1, 1, 3]*F[1, 1, 7]*tci[1, 2] - (2*F[1, 1, 5]*F[1, 1, 7]*tci[1, 2])/
       3 + (2*F[1, 1, 7]^2*tci[1, 2])/3 - (14*F[1, 1, 1]*F[1, 1, 8]*
        tci[1, 2])/3 - (4*F[1, 1, 2]*F[1, 1, 8]*tci[1, 2])/3 + 
      2*F[1, 1, 3]*F[1, 1, 8]*tci[1, 2] + (8*F[1, 1, 4]*F[1, 1, 8]*tci[1, 2])/
       3 + (2*F[1, 1, 5]*F[1, 1, 8]*tci[1, 2])/3 + 
      (2*F[1, 1, 7]*F[1, 1, 8]*tci[1, 2])/3 - 
      (10*F[1, 1, 1]*F[1, 1, 9]*tci[1, 2])/3 - 
      (8*F[1, 1, 2]*F[1, 1, 9]*tci[1, 2])/3 + 
      (14*F[1, 1, 4]*F[1, 1, 9]*tci[1, 2])/3 - 2*F[1, 1, 5]*F[1, 1, 9]*
       tci[1, 2] + 2*F[1, 1, 7]*F[1, 1, 9]*tci[1, 2] + 
      (4*F[1, 1, 8]*F[1, 1, 9]*tci[1, 2])/3 + (10*F[1, 1, 9]^2*tci[1, 2])/3 - 
      4*F[1, 1, 2]*F[1, 2, 6]*tci[1, 2] - 4*F[1, 1, 4]*F[1, 2, 6]*tci[1, 2] - 
      2*F[1, 1, 3]*F[1, 2, 7]*tci[1, 2] - 2*F[1, 1, 5]*F[1, 2, 7]*tci[1, 2] - 
      (4*F[1, 1, 7]*F[1, 2, 8]*tci[1, 2])/3 - 
      (4*F[1, 1, 8]*F[1, 2, 8]*tci[1, 2])/3 + (8*F[2, 1, 2]*tci[1, 2])/3 + 
      4*F[2, 1, 3]*tci[1, 2] - 2*F[2, 1, 5]*tci[1, 2] + 
      (32*F[2, 1, 9]*tci[1, 2])/3 + (4*F[2, 1, 10]*tci[1, 2])/3 + 
      (8*F[2, 1, 11]*tci[1, 2])/3 - (7*tci[1, 2]^3)/18 + 
      (8*tci[1, 1]^2*tcr[1, 1])/9 - (29*tci[1, 2]*tcr[1, 1]^2)/3 + 
      3*tcr[1, 1]^3 - (16*tci[1, 1]^2*tcr[1, 2])/3 + 
      4*tci[1, 2]*tcr[1, 1]*tcr[1, 2] - (52*tci[1, 2]*tcr[2, 1])/3 + 
      (20*tcr[1, 1]*tcr[2, 1])/3 + (13*tcr[3, 3])/3))/2 + 
   (r[q1 + 2*q10 - q2 - 2*q3 - 2*q4 - q5 + 5*q6 + 3*q7 + 4*q8 - 4*q2*q3*s12 + 
       2*q3*q5*s12 + 6*q3*q7*s12 + 2*q2*q8*s12 - 2*q3*q8*s12 - 
       2*q2*q3*q7*s12^2 + 2*q2*q7*q8*s12^2 + q1*q10*s23 - 2*q1*q3*s23 - 
       q10*q3*s23 + q3*q5*s23 - q4*q5*s23 + 3*q3*q6*s23 - q5*q6*s23 + 
       q3*q4*q5*s12*s23 + 2*q1*q5*s34 - q5*q6*s34 + 2*q10*q7*s34 - 
       2*q1*q8*s34 - 3*q1*q10*s45 + 2*q1*q2*s45 + 3*q1*q3*s45 + 
       3*q10*q3*s45 + 4*q2*q3*s45 + 2*q10*q5*s45 + q5*q6*s45 + 4*q10*q7*s45 + 
       2*q3*q7*s45 + q5*q7*s45 + q7^2*s45 - 4*q1*q8*s45 - 2*q2*q8*s45 + 
       2*q3*q8*s45 + 2*q3*q5*q7*s12*s45 - q3*q7^2*s12*s45 + 
       q1*q10*q5*s23*s45 - 2*q1*q2*q5*s34*s45 + q2*q5*q6*s34*s45 + 
       q10*q5*q7*s34*s45 + q10*q7^2*s34*s45 - 2*q1*q2*q3*s45^2 - 
       q1*q10*q5*s45^2 + 3*q10*q3*q7*s45^2 + q10*q5*q7*s45^2 + 
       q10*q7^2*s45^2 - 2*q1*q3*q8*s45^2 - q1*q10*s51 - q1*q3*s51 - 
       2*q2*q3*s51 + q10*q6*s51 - 3*q3*q6*s51 + q1*q7*s51 + 3*q10*q7*s51 + 
       6*q3*q7*s51 - 2*q4*q7*s51 + 3*q6*q7*s51 + 2*q1*q8*s51 - 2*q3*q8*s51 - 
       4*q2*q3*q7*s12*s51 + 2*q2*q7*q8*s12*s51 + q10*q4*q7*s34*s51 + 
       2*q10*q7^2*s34*s51 + 2*q1*q10*q6*s45*s51 + 3*q1*q3*q6*s45*s51 - 
       3*q1*q3*q7*s45*s51 + 3*q10*q3*q7*s45*s51 + 3*q10*q6*q7*s45*s51 + 
       2*q10*q7^2*s45*s51 - 2*q3*q7^2*s45*s51 + 2*q1*q3*q8*s45*s51 - 
       2*q1*q2*q3*s51^2 - 4*q2*q3*q7*s51^2 + 3*q10*q6*q7*s51^2 - 
       q1*q7^2*s51^2 + q10*q7^2*s51^2 - 2*q1*q3*q8*s51^2 + 2*q2*q7*q8*s51^2 + 
       q10*q4*q7^2*s34*s51^2 - q1*q3*q7^2*s45*s51^2 - 2*q1*q2*q3*q7*s51^3]*
     (4*F[3, 1] - 2*F[3, 2] + (4*F[3, 3])/3 + 2*F[3, 4] + (16*F[3, 6])/3 + 
      (4*F[3, 12])/3 + (8*F[3, 13])/3 + 4*F[3, 14] + 2*F[3, 15] + 
      4*F[3, 18] + (4*F[3, 19])/3 - 4*F[3, 22] - (8*F[3, 31])/3 - 
      (22*F[3, 32])/3 - 4*F[3, 33] - (64*F[3, 34])/3 + 2*F[3, 35] - 
      (8*F[3, 36])/3 + (2*F[3, 37])/3 - 2*F[3, 40] + (8*F[3, 44])/3 + 
      6*F[1, 1, 1]^3 + 4*F[1, 1, 1]^2*F[1, 1, 2] + 
      2*F[1, 1, 1]*F[1, 1, 2]^2 - (8*F[1, 1, 2]^3)/3 - 
      2*F[1, 1, 1]^2*F[1, 1, 3] - 6*F[1, 1, 1]*F[1, 1, 3]^2 - 
      2*F[1, 1, 2]*F[1, 1, 3]^2 - (2*F[1, 1, 3]^3)/3 - 
      (14*F[1, 1, 1]^2*F[1, 1, 4])/3 - (2*F[1, 1, 2]^2*F[1, 1, 4])/3 + 
      4*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4] + 2*F[1, 1, 3]^2*F[1, 1, 4] - 
      (10*F[1, 1, 1]*F[1, 1, 4]^2)/3 + (2*F[1, 1, 2]*F[1, 1, 4]^2)/3 + 
      2*F[1, 1, 3]*F[1, 1, 4]^2 - (2*F[1, 1, 2]^2*F[1, 1, 5])/3 + 
      (4*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5])/3 - (2*F[1, 1, 4]^2*F[1, 1, 5])/
       3 + 2*F[1, 1, 1]*F[1, 1, 5]^2 + (2*F[1, 1, 2]*F[1, 1, 5]^2)/3 - 
      2*F[1, 1, 3]*F[1, 1, 5]^2 - (2*F[1, 1, 4]*F[1, 1, 5]^2)/3 + 
      (8*F[1, 1, 5]^3)/3 + (2*F[1, 1, 1]^2*F[1, 1, 6])/3 - 
      4*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 6] + 2*F[1, 1, 2]^2*F[1, 1, 6] + 
      (8*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 6])/3 - (4*F[1, 1, 4]^2*F[1, 1, 6])/
       3 - 2*F[1, 1, 5]^2*F[1, 1, 6] - (10*F[1, 1, 1]*F[1, 1, 6]^2)/3 + 
      2*F[1, 1, 2]*F[1, 1, 6]^2 + (4*F[1, 1, 4]*F[1, 1, 6]^2)/3 - 
      2*F[1, 1, 5]*F[1, 1, 6]^2 + (68*F[1, 1, 6]^3)/9 + 
      (4*F[1, 1, 1]^2*F[1, 1, 7])/3 - (8*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 7])/
       3 + (4*F[1, 1, 4]^2*F[1, 1, 7])/3 + (4*F[1, 1, 5]^2*F[1, 1, 7])/3 + 
      (8*F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 7])/3 - 
      (8*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 7])/3 - (16*F[1, 1, 6]^2*F[1, 1, 7])/
       3 + (8*F[1, 1, 1]*F[1, 1, 7]^2)/3 + (4*F[1, 1, 4]*F[1, 1, 7]^2)/3 - 
      (20*F[1, 1, 6]*F[1, 1, 7]^2)/3 + (28*F[1, 1, 7]^3)/9 - 
      (8*F[1, 1, 1]^2*F[1, 1, 8])/3 + 4*F[1, 1, 3]^2*F[1, 1, 8] + 
      (16*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8])/3 - 8*F[1, 1, 3]*F[1, 1, 4]*
       F[1, 1, 8] + (4*F[1, 1, 4]^2*F[1, 1, 8])/3 - 
      (2*F[1, 1, 5]^2*F[1, 1, 8])/3 + (8*F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 8])/
       3 - (8*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 8])/3 + 4*F[1, 1, 5]*F[1, 1, 6]*
       F[1, 1, 8] - 2*F[1, 1, 6]^2*F[1, 1, 8] - 
      (8*F[1, 1, 1]*F[1, 1, 7]*F[1, 1, 8])/3 + 
      (8*F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 8])/3 - 
      (8*F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8])/3 + (4*F[1, 1, 7]^2*F[1, 1, 8])/
       3 - (16*F[1, 1, 1]*F[1, 1, 8]^2)/3 + 4*F[1, 1, 3]*F[1, 1, 8]^2 + 
      (4*F[1, 1, 4]*F[1, 1, 8]^2)/3 - (2*F[1, 1, 5]*F[1, 1, 8]^2)/3 - 
      (14*F[1, 1, 6]*F[1, 1, 8]^2)/3 + (16*F[1, 1, 7]*F[1, 1, 8]^2)/3 + 
      8*F[1, 1, 1]*F[2, 1, 1] + 8*F[1, 1, 3]*F[2, 1, 1] - 
      (8*F[1, 1, 1]*F[2, 1, 2])/3 - (8*F[1, 1, 4]*F[2, 1, 2])/3 - 
      (8*F[1, 1, 2]*F[2, 1, 3])/3 - (8*F[1, 1, 4]*F[2, 1, 3])/3 - 
      (8*F[1, 1, 2]*F[2, 1, 4])/3 - (8*F[1, 1, 5]*F[2, 1, 4])/3 + 
      4*F[1, 1, 3]*F[2, 1, 5] + 4*F[1, 1, 5]*F[2, 1, 5] + 
      (8*F[1, 1, 5]*F[2, 1, 7])/3 + (8*F[1, 1, 7]*F[2, 1, 7])/3 - 
      (16*F[1, 1, 1]*F[2, 1, 8])/3 + (16*F[1, 1, 4]*F[2, 1, 8])/3 + 
      (56*F[1, 1, 6]*F[2, 1, 8])/3 + (40*F[1, 1, 7]*F[2, 1, 8])/3 + 
      (16*F[1, 1, 8]*F[2, 1, 8])/3 + (16*F[1, 1, 1]*F[2, 1, 9])/3 + 
      (16*F[1, 1, 8]*F[2, 1, 9])/3 - 8*F[1, 1, 7]*F[2, 1, 10] - 
      8*F[1, 1, 8]*F[2, 1, 10] - (22*F[1, 1, 1]*tci[1, 1]^2)/9 + 
      (4*F[1, 1, 2]*tci[1, 1]^2)/3 - (22*F[1, 1, 3]*tci[1, 1]^2)/3 - 
      (13*F[1, 1, 5]*tci[1, 1]^2)/9 - (16*F[1, 1, 6]*tci[1, 1]^2)/3 + 
      (8*F[1, 1, 7]*tci[1, 1]^2)/9 + (10*F[1, 1, 8]*tci[1, 1]^2)/9 + 
      (8*F[1, 2, 6]*tci[1, 1]^2)/3 + 4*F[1, 2, 7]*tci[1, 1]^2 + 
      8*F[1, 2, 8]*tci[1, 1]^2 - (26*F[1, 1, 1]^2*tci[1, 2])/3 - 
      8*F[1, 1, 1]*F[1, 1, 2]*tci[1, 2] + (4*F[1, 1, 2]^2*tci[1, 2])/3 + 
      12*F[1, 1, 1]*F[1, 1, 3]*tci[1, 2] + 4*F[1, 1, 2]*F[1, 1, 3]*
       tci[1, 2] + 6*F[1, 1, 3]^2*tci[1, 2] + 
      (20*F[1, 1, 1]*F[1, 1, 4]*tci[1, 2])/3 + 
      (4*F[1, 1, 2]*F[1, 1, 4]*tci[1, 2])/3 - 4*F[1, 1, 3]*F[1, 1, 4]*
       tci[1, 2] - (4*F[1, 1, 2]*F[1, 1, 5]*tci[1, 2])/3 + 
      4*F[1, 1, 3]*F[1, 1, 5]*tci[1, 2] + (4*F[1, 1, 4]*F[1, 1, 5]*tci[1, 2])/
       3 + (4*F[1, 1, 5]^2*tci[1, 2])/3 - (20*F[1, 1, 1]*F[1, 1, 6]*
        tci[1, 2])/3 + 4*F[1, 1, 2]*F[1, 1, 6]*tci[1, 2] + 
      (8*F[1, 1, 4]*F[1, 1, 6]*tci[1, 2])/3 - 4*F[1, 1, 5]*F[1, 1, 6]*
       tci[1, 2] + 4*F[1, 1, 6]^2*tci[1, 2] + 
      (8*F[1, 1, 1]*F[1, 1, 7]*tci[1, 2])/3 - 
      (8*F[1, 1, 4]*F[1, 1, 7]*tci[1, 2])/3 + 
      (8*F[1, 1, 5]*F[1, 1, 7]*tci[1, 2])/3 + (8*F[1, 1, 7]^2*tci[1, 2])/3 + 
      (32*F[1, 1, 1]*F[1, 1, 8]*tci[1, 2])/3 - 8*F[1, 1, 3]*F[1, 1, 8]*
       tci[1, 2] - (8*F[1, 1, 4]*F[1, 1, 8]*tci[1, 2])/3 + 
      (4*F[1, 1, 5]*F[1, 1, 8]*tci[1, 2])/3 + 
      (28*F[1, 1, 6]*F[1, 1, 8]*tci[1, 2])/3 - 
      (8*F[1, 1, 7]*F[1, 1, 8]*tci[1, 2])/3 - 
      (8*F[1, 1, 2]*F[1, 2, 6]*tci[1, 2])/3 - 
      (8*F[1, 1, 4]*F[1, 2, 6]*tci[1, 2])/3 - 4*F[1, 1, 3]*F[1, 2, 7]*
       tci[1, 2] - 4*F[1, 1, 5]*F[1, 2, 7]*tci[1, 2] - 
      8*F[1, 1, 7]*F[1, 2, 8]*tci[1, 2] - 8*F[1, 1, 8]*F[1, 2, 8]*tci[1, 2] - 
      16*F[2, 1, 1]*tci[1, 2] + (16*F[2, 1, 2]*tci[1, 2])/3 + 
      (8*F[2, 1, 3]*tci[1, 2])/3 - 4*F[2, 1, 5]*tci[1, 2] - 
      (16*F[2, 1, 8]*tci[1, 2])/3 - (32*F[2, 1, 9]*tci[1, 2])/3 + 
      8*F[2, 1, 10]*tci[1, 2] - (4*tci[1, 2]^3)/9 - (2*tci[1, 1]^2*tcr[1, 1])/
       9 + (14*tci[1, 2]*tcr[1, 1]^2)/3 - 6*tcr[1, 1]^3 - 
      (38*tci[1, 1]^2*tcr[1, 2])/3 + 8*tci[1, 2]*tcr[1, 1]*tcr[1, 2] + 
      (40*tci[1, 2]*tcr[2, 1])/3 - (32*tcr[1, 1]*tcr[2, 1])/3 + 
      (17*tcr[3, 3])/3))/2 + 
   (r[2*q1 - 5*q10 + 3*q2 - q3 + 2*q4 - 7*q5 + 2*q6 - 7*q7 - 2*q3*q5*s12 - 
       8*q1*q5*s23 - 3*q3*q5*s23 + 2*q4*q5*s23 - 2*q3*q6*s23 + 2*q5*q6*s23 + 
       q1*q5^2*s23^2 + q4*q5^2*s23^2 + 2*q3*q5*q6*s23^2 - 
       q3*q4*q5^2*s12*s23^2 + q1^2*s34 + 3*q1*q2*s34 - q10*q4*s34 - 
       3*q1*q5*s34 - 4*q10*q7*s34 - q1^2*q5*s23*s34 + q1^2*s45 + 
       3*q1*q10*s45 - 4*q1*q2*s45 + q1*q3*s45 + 8*q1*q5*s45 - 6*q10*q5*s45 - 
       2*q5*q6*s45 - 7*q10*q7*s45 - 4*q3*q7*s45 - 2*q5*q7*s45 - q7^2*s45 - 
       2*q3*q5*q7*s12*s45 + q3*q7^2*s12*s45 - 4*q1*q10*q5*s23*s45 - 
       2*q1*q5^2*s23*s45 + 2*q10*q5^2*s23*s45 - 2*q3*q5*q6*s23*s45 + 
       q1*q10*q5^2*s23^2*s45 - q1^2*q2*s34*s45 + 2*q1^2*q5*s34*s45 + 
       3*q1*q2*q5*s34*s45 + q10*q5^2*s34*s45 - 2*q10*q5*q7*s34*s45 - 
       q10*q7^2*s34*s45 + q1^2*q10*s45^2 - q1^2*q2*s45^2 + q1*q10*q2*s45^2 + 
       4*q1*q10*q5*s45^2 + q1*q5^2*s45^2 - q10*q5^2*s45^2 - 
       2*q10*q5*q7*s45^2 - q10*q7^2*s45^2 - 2*q1*q10*q5^2*s23*s45^2 - 
       q1^2*q2*q5*s34*s45^2 - q1^2*q10*q2*s45^3 + q1*q10*q5^2*s45^3 - 
       4*q1*q2*s51 + 2*q10*q6*s51 - 3*q1*q7*s51 - 5*q10*q7*s51 - 
       3*q2*q7*s51 + 2*q4*q7*s51 + 2*q6*q7*s51 + q1^2*q2*s34*s51 + 
       3*q1*q2*q7*s34*s51 - 2*q10*q4*q7*s34*s51 - 2*q10*q7^2*s34*s51 + 
       q1^2*q2*s45*s51 + q1*q10*q2*s45*s51 - q1*q2*q3*s45*s51 - 
       2*q1*q3*q7*s45*s51 + 2*q10*q6*q7*s45*s51 - 2*q10*q7^2*s45*s51 + 
       2*q3*q7^2*s45*s51 - q1^2*q10*q2*s45^2*s51 + q1^2*q2*q3*s45^2*s51 - 
       q1^2*q2*s51^2 + q1^2*q7*s51^2 - 4*q1*q2*q7*s51^2 + 2*q10*q6*q7*s51^2 + 
       q1*q7^2*s51^2 - q10*q7^2*s51^2 + q1^2*q2*q7*s34*s51^2 - 
       q10*q4*q7^2*s34*s51^2 + q1*q3*q7^2*s45*s51^2 - q1^2*q2*q7*s51^3]*
     (4*F[3, 1] - 2*F[3, 2] + (4*F[3, 3])/3 + 2*F[3, 4] + (16*F[3, 6])/3 + 
      (4*F[3, 12])/3 + (2*F[3, 13])/3 + 4*F[3, 14] + 2*F[3, 15] + 
      4*F[3, 18] + (4*F[3, 19])/3 - 4*F[3, 22] - (8*F[3, 31])/3 - 
      (22*F[3, 32])/3 - 4*F[3, 33] - (64*F[3, 34])/3 + 2*F[3, 35] - 
      (8*F[3, 36])/3 + (2*F[3, 37])/3 - 2*F[3, 40] + (8*F[3, 44])/3 + 
      6*F[1, 1, 1]^3 + 4*F[1, 1, 1]^2*F[1, 1, 2] + 
      2*F[1, 1, 1]*F[1, 1, 2]^2 - (8*F[1, 1, 2]^3)/3 - 
      2*F[1, 1, 1]^2*F[1, 1, 3] - 6*F[1, 1, 1]*F[1, 1, 3]^2 - 
      2*F[1, 1, 2]*F[1, 1, 3]^2 - (2*F[1, 1, 3]^3)/3 - 
      (14*F[1, 1, 1]^2*F[1, 1, 4])/3 - (2*F[1, 1, 2]^2*F[1, 1, 4])/3 + 
      4*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4] + 2*F[1, 1, 3]^2*F[1, 1, 4] - 
      (10*F[1, 1, 1]*F[1, 1, 4]^2)/3 + (2*F[1, 1, 2]*F[1, 1, 4]^2)/3 + 
      2*F[1, 1, 3]*F[1, 1, 4]^2 - (2*F[1, 1, 2]^2*F[1, 1, 5])/3 + 
      (4*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5])/3 - (2*F[1, 1, 4]^2*F[1, 1, 5])/
       3 + 2*F[1, 1, 1]*F[1, 1, 5]^2 + (2*F[1, 1, 2]*F[1, 1, 5]^2)/3 - 
      2*F[1, 1, 3]*F[1, 1, 5]^2 - (2*F[1, 1, 4]*F[1, 1, 5]^2)/3 + 
      (8*F[1, 1, 5]^3)/3 + (2*F[1, 1, 1]^2*F[1, 1, 6])/3 - 
      4*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 6] + 2*F[1, 1, 2]^2*F[1, 1, 6] + 
      (8*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 6])/3 - (4*F[1, 1, 4]^2*F[1, 1, 6])/
       3 - 2*F[1, 1, 5]^2*F[1, 1, 6] - (10*F[1, 1, 1]*F[1, 1, 6]^2)/3 + 
      2*F[1, 1, 2]*F[1, 1, 6]^2 + (4*F[1, 1, 4]*F[1, 1, 6]^2)/3 - 
      2*F[1, 1, 5]*F[1, 1, 6]^2 + (68*F[1, 1, 6]^3)/9 + 
      (4*F[1, 1, 1]^2*F[1, 1, 7])/3 - (8*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 7])/
       3 + (4*F[1, 1, 4]^2*F[1, 1, 7])/3 + (4*F[1, 1, 5]^2*F[1, 1, 7])/3 + 
      (8*F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 7])/3 - 
      (8*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 7])/3 - (16*F[1, 1, 6]^2*F[1, 1, 7])/
       3 + (8*F[1, 1, 1]*F[1, 1, 7]^2)/3 + (4*F[1, 1, 4]*F[1, 1, 7]^2)/3 - 
      (20*F[1, 1, 6]*F[1, 1, 7]^2)/3 + (28*F[1, 1, 7]^3)/9 - 
      (8*F[1, 1, 1]^2*F[1, 1, 8])/3 + 4*F[1, 1, 3]^2*F[1, 1, 8] + 
      (16*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8])/3 - 8*F[1, 1, 3]*F[1, 1, 4]*
       F[1, 1, 8] + (4*F[1, 1, 4]^2*F[1, 1, 8])/3 - 
      (2*F[1, 1, 5]^2*F[1, 1, 8])/3 + (8*F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 8])/
       3 - (8*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 8])/3 + 4*F[1, 1, 5]*F[1, 1, 6]*
       F[1, 1, 8] - 2*F[1, 1, 6]^2*F[1, 1, 8] - 
      (8*F[1, 1, 1]*F[1, 1, 7]*F[1, 1, 8])/3 + 
      (8*F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 8])/3 - 
      (8*F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8])/3 + (4*F[1, 1, 7]^2*F[1, 1, 8])/
       3 - (16*F[1, 1, 1]*F[1, 1, 8]^2)/3 + 4*F[1, 1, 3]*F[1, 1, 8]^2 + 
      (4*F[1, 1, 4]*F[1, 1, 8]^2)/3 - (2*F[1, 1, 5]*F[1, 1, 8]^2)/3 - 
      (14*F[1, 1, 6]*F[1, 1, 8]^2)/3 + (16*F[1, 1, 7]*F[1, 1, 8]^2)/3 + 
      8*F[1, 1, 1]*F[2, 1, 1] + 8*F[1, 1, 3]*F[2, 1, 1] - 
      (8*F[1, 1, 1]*F[2, 1, 2])/3 - (8*F[1, 1, 4]*F[2, 1, 2])/3 - 
      (8*F[1, 1, 2]*F[2, 1, 3])/3 - (8*F[1, 1, 4]*F[2, 1, 3])/3 - 
      (8*F[1, 1, 2]*F[2, 1, 4])/3 - (8*F[1, 1, 5]*F[2, 1, 4])/3 + 
      4*F[1, 1, 3]*F[2, 1, 5] + 4*F[1, 1, 5]*F[2, 1, 5] + 
      (8*F[1, 1, 5]*F[2, 1, 7])/3 + (8*F[1, 1, 7]*F[2, 1, 7])/3 - 
      (16*F[1, 1, 1]*F[2, 1, 8])/3 + (16*F[1, 1, 4]*F[2, 1, 8])/3 + 
      (56*F[1, 1, 6]*F[2, 1, 8])/3 + (40*F[1, 1, 7]*F[2, 1, 8])/3 + 
      (16*F[1, 1, 8]*F[2, 1, 8])/3 + (16*F[1, 1, 1]*F[2, 1, 9])/3 + 
      (16*F[1, 1, 8]*F[2, 1, 9])/3 - 8*F[1, 1, 7]*F[2, 1, 10] - 
      8*F[1, 1, 8]*F[2, 1, 10] - (22*F[1, 1, 1]*tci[1, 1]^2)/9 + 
      (4*F[1, 1, 2]*tci[1, 1]^2)/3 - (22*F[1, 1, 3]*tci[1, 1]^2)/3 - 
      (13*F[1, 1, 5]*tci[1, 1]^2)/9 - (16*F[1, 1, 6]*tci[1, 1]^2)/3 + 
      (8*F[1, 1, 7]*tci[1, 1]^2)/9 + (10*F[1, 1, 8]*tci[1, 1]^2)/9 + 
      (8*F[1, 2, 6]*tci[1, 1]^2)/3 + 4*F[1, 2, 7]*tci[1, 1]^2 + 
      8*F[1, 2, 8]*tci[1, 1]^2 - (26*F[1, 1, 1]^2*tci[1, 2])/3 - 
      8*F[1, 1, 1]*F[1, 1, 2]*tci[1, 2] + (4*F[1, 1, 2]^2*tci[1, 2])/3 + 
      12*F[1, 1, 1]*F[1, 1, 3]*tci[1, 2] + 4*F[1, 1, 2]*F[1, 1, 3]*
       tci[1, 2] + 6*F[1, 1, 3]^2*tci[1, 2] + 
      (20*F[1, 1, 1]*F[1, 1, 4]*tci[1, 2])/3 + 
      (4*F[1, 1, 2]*F[1, 1, 4]*tci[1, 2])/3 - 4*F[1, 1, 3]*F[1, 1, 4]*
       tci[1, 2] - (4*F[1, 1, 2]*F[1, 1, 5]*tci[1, 2])/3 + 
      4*F[1, 1, 3]*F[1, 1, 5]*tci[1, 2] + (4*F[1, 1, 4]*F[1, 1, 5]*tci[1, 2])/
       3 + (4*F[1, 1, 5]^2*tci[1, 2])/3 - (20*F[1, 1, 1]*F[1, 1, 6]*
        tci[1, 2])/3 + 4*F[1, 1, 2]*F[1, 1, 6]*tci[1, 2] + 
      (8*F[1, 1, 4]*F[1, 1, 6]*tci[1, 2])/3 - 4*F[1, 1, 5]*F[1, 1, 6]*
       tci[1, 2] + 4*F[1, 1, 6]^2*tci[1, 2] + 
      (8*F[1, 1, 1]*F[1, 1, 7]*tci[1, 2])/3 - 
      (8*F[1, 1, 4]*F[1, 1, 7]*tci[1, 2])/3 + 
      (8*F[1, 1, 5]*F[1, 1, 7]*tci[1, 2])/3 + (8*F[1, 1, 7]^2*tci[1, 2])/3 + 
      (32*F[1, 1, 1]*F[1, 1, 8]*tci[1, 2])/3 - 8*F[1, 1, 3]*F[1, 1, 8]*
       tci[1, 2] - (8*F[1, 1, 4]*F[1, 1, 8]*tci[1, 2])/3 + 
      (4*F[1, 1, 5]*F[1, 1, 8]*tci[1, 2])/3 + 
      (28*F[1, 1, 6]*F[1, 1, 8]*tci[1, 2])/3 - 
      (8*F[1, 1, 7]*F[1, 1, 8]*tci[1, 2])/3 - 
      (8*F[1, 1, 2]*F[1, 2, 6]*tci[1, 2])/3 - 
      (8*F[1, 1, 4]*F[1, 2, 6]*tci[1, 2])/3 - 4*F[1, 1, 3]*F[1, 2, 7]*
       tci[1, 2] - 4*F[1, 1, 5]*F[1, 2, 7]*tci[1, 2] - 
      8*F[1, 1, 7]*F[1, 2, 8]*tci[1, 2] - 8*F[1, 1, 8]*F[1, 2, 8]*tci[1, 2] - 
      16*F[2, 1, 1]*tci[1, 2] + (16*F[2, 1, 2]*tci[1, 2])/3 + 
      (8*F[2, 1, 3]*tci[1, 2])/3 - 4*F[2, 1, 5]*tci[1, 2] - 
      (16*F[2, 1, 8]*tci[1, 2])/3 - (32*F[2, 1, 9]*tci[1, 2])/3 + 
      8*F[2, 1, 10]*tci[1, 2] - (7*tci[1, 2]^3)/9 - (2*tci[1, 1]^2*tcr[1, 1])/
       9 + (14*tci[1, 2]*tcr[1, 1]^2)/3 - 6*tcr[1, 1]^3 - 
      (32*tci[1, 1]^2*tcr[1, 2])/3 + 8*tci[1, 2]*tcr[1, 1]*tcr[1, 2] + 
      (40*tci[1, 2]*tcr[2, 1])/3 - (32*tcr[1, 1]*tcr[2, 1])/3 + 
      (26*tcr[3, 3])/3))/2 + 
   (r[3*q1 - 2*q10 - 2*q2 - 11*q3 + 5*q5 - 2*q6 + q7 + 8*q8 + 2*q2*q3*s12 + 
       q3*q4*s12 - 5*q3*q5*s12 - 5*q2*q7*s12 - 7*q3*q7*s12 + q5*q7*s12 + 
       4*q2*q8*s12 - 2*q3*q8*s12 + q3^2*q4*s12^2 + 2*q2*q3*q7*s12^2 + 
       q3^2*q7*s12^2 + 2*q2*q7*q8*s12^2 + 2*q3*q5*s23 + 3*q3*q6*s23 - 
       5*q5*q6*s23 + q3*q4*q5*s12*s23 - q3^2*q4*q5*s12^2*s23 - 
       3*q3*q5*q6*s23^2 + 2*q1*q2*s34 - q2*q5*s34 - 3*q2*q6*s34 - 
       2*q5*q6*s34 - 2*q10*q7*s34 + 3*q2*q7*s34 - 4*q1*q8*s34 + q1*q10*s45 + 
       2*q10*q2*s45 - 2*q10*q3*s45 - 2*q2*q3*s45 - 2*q10*q5*s45 - q2*q5*s45 + 
       5*q5*q6*s45 - 4*q10*q7*s45 - 3*q3*q7*s45 - 4*q1*q8*s45 - 2*q2*q8*s45 + 
       4*q3*q8*s45 + 2*q7*q8*s45 - 3*q3*q5*q7*s12*s45 - q10*q3*q5*s23*s45 + 
       3*q3*q5*q6*s23*s45 - q10*q2*q5*s34*s45 + 2*q2*q5*q6*s34*s45 - 
       2*q1*q10*q2*s45^2 + 2*q1*q2*q3*s45^2 - 2*q10*q3*q7*s45^2 - 
       2*q1*q3*q8*s45^2 - 2*q1*q2*s51 + 2*q10*q2*s51 + 5*q2*q3*s51 - 
       q10*q6*s51 + 2*q1*q7*s51 - 3*q10*q7*s51 - 3*q2*q7*s51 - 7*q3*q7*s51 - 
       q4*q7*s51 + 4*q1*q8*s51 - 2*q3*q8*s51 - 2*q2*q3^2*s12*s51 + 
       5*q2*q3*q7*s12*s51 + 2*q3^2*q7*s12*s51 + 2*q2*q7*q8*s12*s51 - 
       q2*q3^2*q7*s12^2*s51 + 2*q1*q2*q7*s34*s51 - q10*q4*q7*s34*s51 - 
       3*q2*q6*q7*s34*s51 - 2*q1*q10*q2*s45*s51 - 2*q1*q2*q3*s45*s51 + 
       q2*q3^2*s45*s51 + q1*q10*q6*s45*s51 + 2*q1*q3*q7*s45*s51 - 
       2*q10*q3*q7*s45*s51 + 2*q1*q3*q8*s45*s51 + 2*q1*q2*q3*s51^2 - 
       q2*q3^2*s51^2 - 2*q1*q2*q7*s51^2 + 5*q2*q3*q7*s51^2 + q3^2*q7*s51^2 - 
       2*q1*q3*q8*s51^2 + 2*q2*q7*q8*s51^2 - 2*q2*q3^2*q7*s12*s51^2 + 
       2*q1*q2*q3*q7*s51^3 - q2*q3^2*q7*s51^3]*(2*F[3, 12] + 2*F[3, 35] - 
      tci[1, 2]^3/3 + (7*tci[1, 1]^2*tcr[1, 1])/3 - 2*tci[1, 2]*tcr[1, 1]^2 - 
      2*tcr[1, 1]^3 - 3*tci[1, 1]^2*tcr[1, 2] + 4*tci[1, 2]*tcr[1, 1]*
       tcr[1, 2] + 4*tcr[1, 2]^3 - 8*tcr[1, 1]*tcr[2, 1] - 12*tcr[3, 1] - 
      3*tcr[3, 2] + (85*tcr[3, 3])/6))/2 + 
   (r[-2*q1*q10*q2 - q1*q2*q3 + q1*q10*q4 + q1*q3*q4 - 2*q1*q10*q5 + 
       q1*q2*q5 - q10*q2*q5 - 2*q1*q3*q5 - 2*q2*q3*q5 + q2*q4*q5 + 
       q1*q10*q7 - q10*q2*q7 + q1*q3*q7 - 2*q2*q3*q7 + q2*q4*q7 + 
       q2*q3*q4*q5*s12 + q2*q3*q4*q7*s12 + q1*q10*q4*q5*s23 + 
       q1*q3*q4*q5*s23 + q10*q2*q4*q5*s34 + q10*q2*q4*q7*s34 + 
       2*q1*q10*q2*q5*s45 + q1*q2*q3*q5*s45 - 2*q1*q10*q2*q7*s51 - 
       2*q1*q2*q3*q7*s51 + q1*q10*q4*q7*s51 + q1*q3*q4*q7*s51]*
     ((-16*eps5t*F[4, 25])/3 - (4*eps5t*F[4, 28])/3 + (8*eps5t*F[4, 39])/3 - 
      (4*eps5t*F[4, 41])/3 + (4*eps5t*F[4, 49])/3 + (4*eps5t*F[4, 51])/9 - 
      (17*eps5t*F[4, 80])/6 + (25*eps5t*F[4, 83])/6 + (3*eps5t*F[4, 91])/2 - 
      (17*eps5t*F[4, 93])/6 + (17*eps5t*F[4, 102])/9 - (eps5t*F[4, 111])/2 - 
      eps5t*F[4, 113] - 2*eps5t*F[4, 114] + (16*eps5t*F[4, 129])/3 - 
      (14*eps5t*F[4, 132])/3 + (eps5t*F[4, 139])/3 + (16*eps5t*F[4, 141])/3 - 
      (8*eps5t*F[4, 146])/9 - (eps5t*F[4, 148])/9 + (8*eps5t*F[4, 171])/3 + 
      (8*eps5t*F[4, 174])/3 - (4*eps5t*F[4, 182])/3 - (4*eps5t*F[4, 184])/3 - 
      (8*eps5t*F[4, 190])/9 - (8*eps5t*F[4, 192])/9 - (31*eps5t*F[4, 213])/6 + 
      (eps5t*F[4, 215])/2 - (9*eps5t*F[4, 219])/2 - (7*eps5t*F[4, 221])/6 + 
      (20*eps5t*F[4, 225])/9 + (eps5t*F[4, 233])/2 + eps5t*F[4, 234] + 
      2*eps5t*F[4, 235] + (8*eps5t*F[4, 244])/3 - (8*eps5t*F[4, 246])/3 + 
      4*eps5t*F[4, 252] - (4*eps5t*F[4, 255])/9 + (4*eps5t*F[4, 271])/3 - 
      (4*eps5t*F[4, 273])/3 - (8*eps5t*F[4, 277])/3 + (4*eps5t*F[4, 279])/3 - 
      (20*eps5t*F[4, 293])/3 + (4*eps5t*F[4, 295])/3 - 4*eps5t*F[4, 309] - 
      4*eps5t*F[4, 313] + 4*eps5t*F[4, 325] - 8*eps5t*F[4, 330] - 
      (2*eps5t*F[3, 23]*F[1, 1, 1])/3 + (2*eps5t*F[3, 25]*F[1, 1, 1])/3 - 
      (2*eps5t*F[3, 43]*F[1, 1, 1])/3 - (4*eps5t*F[3, 45]*F[1, 1, 1])/3 + 
      (4*eps5t*F[3, 62]*F[1, 1, 1])/3 + (7*eps5t*F[3, 63]*F[1, 1, 1])/3 - 
      (4*eps5t*F[3, 70]*F[1, 1, 1])/3 + (4*eps5t*F[3, 71]*F[1, 1, 1])/3 - 
      (4*eps5t*F[3, 78]*F[1, 1, 1])/3 + 2*eps5t*F[3, 80]*F[1, 1, 1] + 
      (2*eps5t*F[3, 82]*F[1, 1, 1])/3 + (2*eps5t*F[3, 23]*F[1, 1, 2])/3 + 
      (2*eps5t*F[3, 25]*F[1, 1, 2])/3 - (2*eps5t*F[3, 43]*F[1, 1, 2])/3 + 
      (8*eps5t*F[3, 62]*F[1, 1, 2])/3 - (4*eps5t*F[3, 63]*F[1, 1, 2])/3 + 
      (2*eps5t*F[3, 70]*F[1, 1, 2])/3 + (2*eps5t*F[3, 71]*F[1, 1, 2])/3 - 
      (4*eps5t*F[3, 78]*F[1, 1, 2])/3 + (2*eps5t*F[3, 80]*F[1, 1, 2])/3 - 
      2*eps5t*F[3, 23]*F[1, 1, 3] + (4*eps5t*F[3, 25]*F[1, 1, 3])/3 + 
      (4*eps5t*F[3, 45]*F[1, 1, 3])/3 - 3*eps5t*F[3, 63]*F[1, 1, 3] - 
      (2*eps5t*F[3, 70]*F[1, 1, 3])/3 + (4*eps5t*F[3, 71]*F[1, 1, 3])/3 + 
      (10*eps5t*F[3, 78]*F[1, 1, 3])/3 - 2*eps5t*F[3, 80]*F[1, 1, 3] + 
      (2*eps5t*F[3, 81]*F[1, 1, 3])/3 + (10*eps5t*F[3, 82]*F[1, 1, 3])/3 - 
      2*eps5t*F[3, 23]*F[1, 1, 4] - 2*eps5t*F[3, 25]*F[1, 1, 4] + 
      (2*eps5t*F[3, 43]*F[1, 1, 4])/3 - (4*eps5t*F[3, 62]*F[1, 1, 4])/3 + 
      2*eps5t*F[3, 70]*F[1, 1, 4] + 2*eps5t*F[3, 71]*F[1, 1, 4] - 
      2*eps5t*F[3, 78]*F[1, 1, 4] - (2*eps5t*F[3, 81]*F[1, 1, 4])/3 + 
      (10*eps5t*F[3, 82]*F[1, 1, 4])/3 - 2*eps5t*F[3, 23]*F[1, 1, 5] + 
      (4*eps5t*F[3, 25]*F[1, 1, 5])/3 - (4*eps5t*F[3, 62]*F[1, 1, 5])/3 + 
      (2*eps5t*F[3, 63]*F[1, 1, 5])/3 + 2*eps5t*F[3, 70]*F[1, 1, 5] - 
      (8*eps5t*F[3, 71]*F[1, 1, 5])/3 - 2*eps5t*F[3, 78]*F[1, 1, 5] - 
      4*eps5t*F[3, 82]*F[1, 1, 5] + 2*eps5t*F[3, 23]*F[1, 1, 6] - 
      (2*eps5t*F[3, 25]*F[1, 1, 6])/3 - (2*eps5t*F[3, 43]*F[1, 1, 6])/3 + 
      (4*eps5t*F[3, 45]*F[1, 1, 6])/3 + (8*eps5t*F[3, 62]*F[1, 1, 6])/3 - 
      eps5t*F[3, 63]*F[1, 1, 6] - (4*eps5t*F[3, 71]*F[1, 1, 6])/3 + 
      2*eps5t*F[3, 78]*F[1, 1, 6] + (4*eps5t*F[3, 80]*F[1, 1, 6])/3 + 
      (2*eps5t*F[3, 81]*F[1, 1, 6])/3 - 4*eps5t*F[3, 82]*F[1, 1, 6] - 
      (2*eps5t*F[3, 23]*F[1, 1, 7])/3 - (2*eps5t*F[3, 25]*F[1, 1, 7])/3 + 
      (2*eps5t*F[3, 43]*F[1, 1, 7])/3 - (4*eps5t*F[3, 45]*F[1, 1, 7])/3 - 
      (4*eps5t*F[3, 62]*F[1, 1, 7])/3 + (2*eps5t*F[3, 63]*F[1, 1, 7])/3 + 
      2*eps5t*F[3, 70]*F[1, 1, 7] - (2*eps5t*F[3, 71]*F[1, 1, 7])/3 - 
      (4*eps5t*F[3, 80]*F[1, 1, 7])/3 - (2*eps5t*F[3, 81]*F[1, 1, 7])/3 + 
      (2*eps5t*F[3, 82]*F[1, 1, 7])/3 + (2*eps5t*F[3, 23]*F[1, 1, 8])/3 + 
      (2*eps5t*F[3, 63]*F[1, 1, 8])/3 - (2*eps5t*F[3, 71]*F[1, 1, 8])/3 - 
      (4*eps5t*F[3, 80]*F[1, 1, 8])/3 - (2*eps5t*F[3, 82]*F[1, 1, 8])/3 - 
      (2*eps5t*F[3, 23]*F[1, 1, 9])/3 + (2*eps5t*F[3, 63]*F[1, 1, 9])/3 - 
      (2*eps5t*F[3, 70]*F[1, 1, 9])/3 + (4*eps5t*F[3, 78]*F[1, 1, 9])/3 + 
      (2*eps5t*F[3, 80]*F[1, 1, 9])/3 + (2*eps5t*F[3, 81]*F[1, 1, 9])/3 + 
      (2*eps5t*F[3, 82]*F[1, 1, 9])/3 + (2*eps5t*F[3, 23]*F[1, 1, 10])/3 - 
      (2*eps5t*F[3, 25]*F[1, 1, 10])/3 + (2*eps5t*F[3, 43]*F[1, 1, 10])/3 - 
      (8*eps5t*F[3, 62]*F[1, 1, 10])/3 + (eps5t*F[3, 63]*F[1, 1, 10])/3 - 
      (2*eps5t*F[3, 81]*F[1, 1, 10])/3 + (179*eps5t*F[1, 1, 1]*tci[1, 1]^3)/
       810 - (17*eps5t*F[1, 1, 2]*tci[1, 1]^3)/405 - 
      (313*eps5t*F[1, 1, 3]*tci[1, 1]^3)/810 + 
      (71*eps5t*F[1, 1, 4]*tci[1, 1]^3)/135 + (56*eps5t*F[1, 1, 5]*tci[1, 1]^3)/
       135 - (103*eps5t*F[1, 1, 6]*tci[1, 1]^3)/162 + 
      (146*eps5t*F[1, 1, 7]*tci[1, 1]^3)/405 - (8*eps5t*F[1, 1, 8]*tci[1, 1]^3)/
       81 - (2*eps5t*F[1, 1, 9]*tci[1, 1]^3)/45 + 
      (13*eps5t*F[1, 1, 10]*tci[1, 1]^3)/90 + 4*eps5t*F[3, 23]*tci[1, 2] - 
      4*eps5t*F[3, 71]*tci[1, 2] + (4*eps5t*F[3, 80]*tci[1, 2])/3 - 
      (20*eps5t*F[3, 82]*tci[1, 2])/3 + (68*eps5t*tci[1, 1]^3*tci[1, 2])/135 + 
      (32*eps5t*tci[1, 1]^2*tci[2, 1])/27 - 
      (2*eps5t*F[1, 1, 1]*tci[1, 2]*tci[2, 1])/3 - 
      (64*eps5t*F[1, 1, 2]*tci[1, 2]*tci[2, 1])/9 + 
      (26*eps5t*F[1, 1, 3]*tci[1, 2]*tci[2, 1])/3 - 
      (32*eps5t*F[1, 1, 4]*tci[1, 2]*tci[2, 1])/3 - 
      (16*eps5t*F[1, 1, 5]*tci[1, 2]*tci[2, 1])/9 + 
      (22*eps5t*F[1, 1, 6]*tci[1, 2]*tci[2, 1])/9 - 
      (8*eps5t*F[1, 1, 7]*tci[1, 2]*tci[2, 1])/3 + 
      (8*eps5t*F[1, 1, 8]*tci[1, 2]*tci[2, 1])/3 + 
      (32*eps5t*F[1, 1, 9]*tci[1, 2]*tci[2, 1])/9 + 
      (2*eps5t*F[1, 1, 10]*tci[1, 2]*tci[2, 1])/9 + 
      (72*eps5t*F[1, 1, 1]*tci[3, 1])/5 - (112*eps5t*F[1, 1, 2]*tci[3, 1])/5 - 
      (24*eps5t*F[1, 1, 3]*tci[3, 1])/5 + (48*eps5t*F[1, 1, 4]*tci[3, 1])/5 + 
      (128*eps5t*F[1, 1, 5]*tci[3, 1])/5 - 40*eps5t*F[1, 1, 6]*tci[3, 1] + 
      (96*eps5t*F[1, 1, 7]*tci[3, 1])/5 + (32*eps5t*F[1, 1, 9]*tci[3, 1])/5 + 
      (56*eps5t*F[1, 1, 10]*tci[3, 1])/5 + (64*eps5t*tci[1, 2]*tci[3, 1])/5 + 
      (4504*eps5t*tci[4, 1])/135 + (128*eps5t*tci[4, 2])/5 + 
      (32*eps5t*tci[4, 3])/3 - (1019*eps5t*tci[1, 1]^3*tcr[1, 1])/810 + 
      6*eps5t*F[1, 1, 1]*tci[2, 1]*tcr[1, 1] - 
      (28*eps5t*F[1, 1, 2]*tci[2, 1]*tcr[1, 1])/3 - 2*eps5t*F[1, 1, 3]*
       tci[2, 1]*tcr[1, 1] + 4*eps5t*F[1, 1, 4]*tci[2, 1]*tcr[1, 1] + 
      (32*eps5t*F[1, 1, 5]*tci[2, 1]*tcr[1, 1])/3 - 
      (50*eps5t*F[1, 1, 6]*tci[2, 1]*tcr[1, 1])/3 + 8*eps5t*F[1, 1, 7]*
       tci[2, 1]*tcr[1, 1] + (8*eps5t*F[1, 1, 9]*tci[2, 1]*tcr[1, 1])/3 + 
      (14*eps5t*F[1, 1, 10]*tci[2, 1]*tcr[1, 1])/3 - 
      2*eps5t*tci[1, 2]*tci[2, 1]*tcr[1, 1] - (168*eps5t*tci[3, 1]*tcr[1, 1])/
       5 - 32*eps5t*tci[3, 2]*tcr[1, 1] - (3*eps5t*F[1, 1, 1]*tci[1, 1]*
        tcr[1, 1]^2)/10 + (7*eps5t*F[1, 1, 2]*tci[1, 1]*tcr[1, 1]^2)/15 + 
      (eps5t*F[1, 1, 3]*tci[1, 1]*tcr[1, 1]^2)/10 - 
      (eps5t*F[1, 1, 4]*tci[1, 1]*tcr[1, 1]^2)/5 - 
      (8*eps5t*F[1, 1, 5]*tci[1, 1]*tcr[1, 1]^2)/15 + 
      (5*eps5t*F[1, 1, 6]*tci[1, 1]*tcr[1, 1]^2)/6 - 
      (2*eps5t*F[1, 1, 7]*tci[1, 1]*tcr[1, 1]^2)/5 - 
      (2*eps5t*F[1, 1, 9]*tci[1, 1]*tcr[1, 1]^2)/15 - 
      (7*eps5t*F[1, 1, 10]*tci[1, 1]*tcr[1, 1]^2)/30 - 
      (4*eps5t*tci[1, 1]*tci[1, 2]*tcr[1, 1]^2)/15 - 
      10*eps5t*tci[2, 1]*tcr[1, 1]^2 + (11*eps5t*tci[1, 1]*tcr[1, 1]^3)/90 + 
      (436*eps5t*tci[1, 1]^3*tcr[1, 2])/243 + 4*eps5t*tci[1, 1]*tcr[1, 1]^2*
       tcr[1, 2] + (80*eps5t*tci[2, 1]*tcr[1, 2]^2)/3 - 
      (260*eps5t*tci[1, 1]*tcr[3, 3])/27))/2 + 
   (r[-2*q1*q2*q3 + q1*q10*q4 + q1*q3*q4 - 2*q1*q10*q5 - q10*q2*q5 - 
       2*q1*q3*q5 - 2*q2*q3*q5 + q2*q4*q5 + q1*q2*q7 - q10*q2*q7 + q1*q3*q7 - 
       2*q2*q3*q7 + q2*q4*q7 + q2*q3*q4*q5*s12 + q2*q3*q4*q7*s12 + 
       q1*q10*q4*q5*s23 + q1*q3*q4*q5*s23 + q10*q2*q4*q5*s34 + 
       q10*q2*q4*q7*s34 + 2*q1*q10*q2*q5*s45 + 2*q1*q2*q3*q5*s45 - 
       q1*q10*q2*q7*s51 - 2*q1*q2*q3*q7*s51 + q1*q10*q4*q7*s51 + 
       q1*q3*q4*q7*s51]*((-2*eps5t*F[4, 25])/3 + (26*eps5t*F[4, 28])/3 + 
      (2*eps5t*F[4, 39])/3 - (2*eps5t*F[4, 41])/3 + (2*eps5t*F[4, 49])/9 + 
      2*eps5t*F[4, 51] + (2*eps5t*F[4, 80])/3 - (10*eps5t*F[4, 83])/3 + 
      6*eps5t*F[4, 91] + (2*eps5t*F[4, 93])/3 - (2*eps5t*F[4, 100])/9 - 
      (2*eps5t*F[4, 102])/9 - (4*eps5t*F[4, 139])/3 + (4*eps5t*F[4, 148])/9 - 
      (2*eps5t*F[4, 171])/3 - 4*eps5t*F[4, 174] + (10*eps5t*F[4, 184])/3 + 
      (2*eps5t*F[4, 190])/3 - (8*eps5t*F[4, 192])/9 + (16*eps5t*F[4, 213])/3 - 
      (4*eps5t*F[4, 215])/3 + (4*eps5t*F[4, 221])/3 - (4*eps5t*F[4, 225])/3 - 
      4*eps5t*F[4, 244] + (16*eps5t*F[4, 246])/3 - 4*eps5t*F[4, 250] - 
      (4*eps5t*F[4, 252])/3 + (4*eps5t*F[4, 255])/3 + (2*eps5t*F[4, 271])/3 + 
      (4*eps5t*F[4, 273])/3 - (4*eps5t*F[4, 277])/3 + (2*eps5t*F[4, 279])/3 - 
      (2*eps5t*F[4, 282])/3 + (8*eps5t*F[4, 293])/3 - (4*eps5t*F[4, 295])/3 + 
      4*eps5t*F[4, 309] + 4*eps5t*F[4, 313] - 4*eps5t*F[4, 325] + 
      4*eps5t*F[4, 330] - (7*eps5t*F[3, 25]*F[1, 1, 1])/3 + 
      (5*eps5t*F[3, 45]*F[1, 1, 1])/3 + eps5t*F[3, 70]*F[1, 1, 1] + 
      (4*eps5t*F[3, 71]*F[1, 1, 1])/3 + (2*eps5t*F[3, 78]*F[1, 1, 1])/3 - 
      (2*eps5t*F[3, 80]*F[1, 1, 1])/3 - eps5t*F[3, 81]*F[1, 1, 1] - 
      (2*eps5t*F[3, 82]*F[1, 1, 1])/3 + (eps5t*F[3, 23]*F[1, 1, 2])/3 - 
      (2*eps5t*F[3, 25]*F[1, 1, 2])/3 + (eps5t*F[3, 43]*F[1, 1, 2])/3 + 
      eps5t*F[3, 45]*F[1, 1, 2] - (2*eps5t*F[3, 63]*F[1, 1, 2])/3 - 
      (5*eps5t*F[3, 70]*F[1, 1, 2])/3 + (4*eps5t*F[3, 71]*F[1, 1, 2])/3 + 
      (2*eps5t*F[3, 78]*F[1, 1, 2])/3 - (4*eps5t*F[3, 80]*F[1, 1, 2])/3 + 
      (eps5t*F[3, 25]*F[1, 1, 3])/3 + (eps5t*F[3, 45]*F[1, 1, 3])/3 + 
      (5*eps5t*F[3, 70]*F[1, 1, 3])/3 - 2*eps5t*F[3, 71]*F[1, 1, 3] - 
      (8*eps5t*F[3, 78]*F[1, 1, 3])/3 - (2*eps5t*F[3, 80]*F[1, 1, 3])/3 + 
      (eps5t*F[3, 81]*F[1, 1, 3])/3 - (4*eps5t*F[3, 82]*F[1, 1, 3])/3 + 
      4*eps5t*F[3, 25]*F[1, 1, 4] - 2*eps5t*F[3, 70]*F[1, 1, 4] - 
      2*eps5t*F[3, 71]*F[1, 1, 4] + (4*eps5t*F[3, 78]*F[1, 1, 4])/3 - 
      (2*eps5t*F[3, 80]*F[1, 1, 4])/3 + (2*eps5t*F[3, 81]*F[1, 1, 4])/3 - 
      (4*eps5t*F[3, 82]*F[1, 1, 4])/3 - (4*eps5t*F[3, 25]*F[1, 1, 5])/3 + 
      (4*eps5t*F[3, 45]*F[1, 1, 5])/3 - 2*eps5t*F[3, 70]*F[1, 1, 5] + 
      (2*eps5t*F[3, 71]*F[1, 1, 5])/3 + 2*eps5t*F[3, 78]*F[1, 1, 5] + 
      (4*eps5t*F[3, 80]*F[1, 1, 5])/3 + 2*eps5t*F[3, 82]*F[1, 1, 5] + 
      (eps5t*F[3, 23]*F[1, 1, 6])/3 - 3*eps5t*F[3, 25]*F[1, 1, 6] + 
      (eps5t*F[3, 43]*F[1, 1, 6])/3 - (8*eps5t*F[3, 45]*F[1, 1, 6])/3 + 
      (2*eps5t*F[3, 63]*F[1, 1, 6])/3 + (2*eps5t*F[3, 70]*F[1, 1, 6])/3 + 
      2*eps5t*F[3, 71]*F[1, 1, 6] - (4*eps5t*F[3, 78]*F[1, 1, 6])/3 + 
      (4*eps5t*F[3, 80]*F[1, 1, 6])/3 + (eps5t*F[3, 81]*F[1, 1, 6])/3 + 
      2*eps5t*F[3, 82]*F[1, 1, 6] - (eps5t*F[3, 23]*F[1, 1, 7])/3 + 
      (7*eps5t*F[3, 25]*F[1, 1, 7])/3 - (eps5t*F[3, 43]*F[1, 1, 7])/3 + 
      (10*eps5t*F[3, 45]*F[1, 1, 7])/3 + (2*eps5t*F[3, 63]*F[1, 1, 7])/3 - 
      2*eps5t*F[3, 70]*F[1, 1, 7] - (2*eps5t*F[3, 80]*F[1, 1, 7])/3 - 
      (eps5t*F[3, 81]*F[1, 1, 7])/3 - (2*eps5t*F[3, 82]*F[1, 1, 7])/3 + 
      2*eps5t*F[3, 25]*F[1, 1, 8] - 2*eps5t*F[3, 45]*F[1, 1, 8] - 
      (2*eps5t*F[3, 70]*F[1, 1, 8])/3 - (4*eps5t*F[3, 71]*F[1, 1, 8])/3 - 
      (2*eps5t*F[3, 78]*F[1, 1, 8])/3 + 2*eps5t*F[3, 80]*F[1, 1, 8] + 
      (2*eps5t*F[3, 82]*F[1, 1, 8])/3 - (eps5t*F[3, 23]*F[1, 1, 9])/3 + 
      2*eps5t*F[3, 25]*F[1, 1, 9] - (eps5t*F[3, 43]*F[1, 1, 9])/3 - 
      (7*eps5t*F[3, 45]*F[1, 1, 9])/3 + (2*eps5t*F[3, 63]*F[1, 1, 9])/3 + 
      (5*eps5t*F[3, 70]*F[1, 1, 9])/3 - (2*eps5t*F[3, 80]*F[1, 1, 9])/3 - 
      (2*eps5t*F[3, 81]*F[1, 1, 9])/3 - (2*eps5t*F[3, 82]*F[1, 1, 9])/3 + 
      (2*eps5t*F[3, 25]*F[1, 1, 10])/3 - (2*eps5t*F[3, 45]*F[1, 1, 10])/3 - 
      (4*eps5t*F[3, 63]*F[1, 1, 10])/3 - (2*eps5t*F[3, 70]*F[1, 1, 10])/3 + 
      (2*eps5t*F[3, 81]*F[1, 1, 10])/3 - (106*eps5t*F[1, 1, 1]*tci[1, 1]^3)/
       405 - (377*eps5t*F[1, 1, 2]*tci[1, 1]^3)/810 + 
      (8*eps5t*F[1, 1, 3]*tci[1, 1]^3)/27 - (2*eps5t*F[1, 1, 4]*tci[1, 1]^3)/
       15 - (28*eps5t*F[1, 1, 5]*tci[1, 1]^3)/135 + 
      (191*eps5t*F[1, 1, 6]*tci[1, 1]^3)/810 - 
      (191*eps5t*F[1, 1, 7]*tci[1, 1]^3)/810 + 
      (62*eps5t*F[1, 1, 8]*tci[1, 1]^3)/135 + (5*eps5t*F[1, 1, 9]*tci[1, 1]^3)/
       18 - (8*eps5t*F[1, 1, 10]*tci[1, 1]^3)/81 - 4*eps5t*F[3, 25]*tci[1, 2] + 
      4*eps5t*F[3, 71]*tci[1, 2] + (4*eps5t*F[3, 78]*tci[1, 2])/3 + 
      (8*eps5t*F[3, 82]*tci[1, 2])/3 - (536*eps5t*tci[1, 1]^3*tci[1, 2])/135 + 
      (8*eps5t*tci[1, 1]^2*tci[2, 1])/27 + (76*eps5t*F[1, 1, 2]*tci[1, 2]*
        tci[2, 1])/9 - 8*eps5t*F[1, 1, 3]*tci[1, 2]*tci[2, 1] + 
      (32*eps5t*F[1, 1, 4]*tci[1, 2]*tci[2, 1])/3 + 
      (8*eps5t*F[1, 1, 5]*tci[1, 2]*tci[2, 1])/9 - 
      (52*eps5t*F[1, 1, 6]*tci[1, 2]*tci[2, 1])/9 + 
      (52*eps5t*F[1, 1, 7]*tci[1, 2]*tci[2, 1])/9 - 
      (16*eps5t*F[1, 1, 8]*tci[1, 2]*tci[2, 1])/3 + 
      (4*eps5t*F[1, 1, 9]*tci[1, 2]*tci[2, 1])/3 + 
      (8*eps5t*F[1, 1, 10]*tci[1, 2]*tci[2, 1])/3 - 
      (96*eps5t*F[1, 1, 1]*tci[3, 1])/5 - (56*eps5t*F[1, 1, 2]*tci[3, 1])/5 + 
      (96*eps5t*F[1, 1, 4]*tci[3, 1])/5 - (64*eps5t*F[1, 1, 5]*tci[3, 1])/5 + 
      (8*eps5t*F[1, 1, 6]*tci[3, 1])/5 - (8*eps5t*F[1, 1, 7]*tci[3, 1])/5 + 
      (96*eps5t*F[1, 1, 8]*tci[3, 1])/5 + 24*eps5t*F[1, 1, 9]*tci[3, 1] - 
      (128*eps5t*tci[1, 2]*tci[3, 1])/5 - 64*eps5t*tci[1, 2]*tci[3, 2] + 
      (3784*eps5t*tci[4, 1])/135 + (128*eps5t*tci[4, 2])/5 + 
      (32*eps5t*tci[4, 3])/3 - (554*eps5t*tci[1, 1]^3*tcr[1, 1])/405 - 
      8*eps5t*F[1, 1, 1]*tci[2, 1]*tcr[1, 1] - 
      (14*eps5t*F[1, 1, 2]*tci[2, 1]*tcr[1, 1])/3 + 8*eps5t*F[1, 1, 4]*
       tci[2, 1]*tcr[1, 1] - (16*eps5t*F[1, 1, 5]*tci[2, 1]*tcr[1, 1])/3 + 
      (2*eps5t*F[1, 1, 6]*tci[2, 1]*tcr[1, 1])/3 - 
      (2*eps5t*F[1, 1, 7]*tci[2, 1]*tcr[1, 1])/3 + 8*eps5t*F[1, 1, 8]*tci[2, 1]*
       tcr[1, 1] + 10*eps5t*F[1, 1, 9]*tci[2, 1]*tcr[1, 1] - 
      (8*eps5t*tci[1, 2]*tci[2, 1]*tcr[1, 1])/3 - 32*eps5t*tci[3, 2]*
       tcr[1, 1] + (2*eps5t*F[1, 1, 1]*tci[1, 1]*tcr[1, 1]^2)/5 + 
      (7*eps5t*F[1, 1, 2]*tci[1, 1]*tcr[1, 1]^2)/30 - 
      (2*eps5t*F[1, 1, 4]*tci[1, 1]*tcr[1, 1]^2)/5 + 
      (4*eps5t*F[1, 1, 5]*tci[1, 1]*tcr[1, 1]^2)/15 - 
      (eps5t*F[1, 1, 6]*tci[1, 1]*tcr[1, 1]^2)/30 + 
      (eps5t*F[1, 1, 7]*tci[1, 1]*tcr[1, 1]^2)/30 - 
      (2*eps5t*F[1, 1, 8]*tci[1, 1]*tcr[1, 1]^2)/5 - 
      (eps5t*F[1, 1, 9]*tci[1, 1]*tcr[1, 1]^2)/2 + 
      (8*eps5t*tci[1, 1]*tci[1, 2]*tcr[1, 1]^2)/15 + 
      4*eps5t*tci[2, 1]*tcr[1, 1]^2 - (26*eps5t*tci[1, 1]*tcr[1, 1]^3)/45 + 
      (436*eps5t*tci[1, 1]^3*tcr[1, 2])/243 + 
      (160*eps5t*tci[1, 2]*tci[2, 1]*tcr[1, 2])/3 + 4*eps5t*tci[1, 1]*
       tcr[1, 1]^2*tcr[1, 2] + 16*eps5t*tci[1, 1]*tci[1, 2]*tcr[1, 2]^2 + 
      (80*eps5t*tci[2, 1]*tcr[1, 2]^2)/3 - (260*eps5t*tci[1, 1]*tcr[3, 3])/27))/
    2 + (r[q1*q2*q3 - 2*q1*q10*q5 - 2*q10*q2*q5 - 2*q2*q3*q5 - q1*q10*q7 + 
       2*q10*q2*q7 - q1*q3*q7 + 4*q2*q3*q7 - 2*q1*q3*q8 - 4*q2*q3*q8 - 
       2*q2*q7*q8 - 2*q3*q7*q8 + 2*q1*q10*q9 + q1*q2*q9 + 2*q10*q2*q9 + 
       2*q1*q5*q9 + 2*q10*q5*q9 + 2*q2*q5*q9 - 2*q2*q3*q7*q8*s12 + 
       q1*q10*q5*q9*s23 + 2*q10*q2*q5*q9*s34 + 2*q1*q10*q2*q5*s45 + 
       q1*q2*q3*q5*s45 + 2*q1*q2*q3*q8*s45 - q1*q2*q5*q9*s45 + 
       q1*q10*q2*q7*s51 + 2*q1*q2*q3*q7*s51 - q1*q2*q7*q8*s51 - 
       q1*q3*q7*q8*s51 + 2*q1*q10*q2*q9*s51]*((4*eps5t*F[4, 25])/3 + 
      (4*eps5t*F[4, 28])/3 - (8*eps5t*F[4, 39])/3 + (4*eps5t*F[4, 41])/3 - 
      (4*eps5t*F[4, 51])/9 + (17*eps5t*F[4, 80])/6 - (25*eps5t*F[4, 83])/6 - 
      (3*eps5t*F[4, 91])/2 + (17*eps5t*F[4, 93])/6 - (17*eps5t*F[4, 102])/9 + 
      (eps5t*F[4, 111])/2 + eps5t*F[4, 113] + 2*eps5t*F[4, 114] - 
      (16*eps5t*F[4, 129])/3 + (2*eps5t*F[4, 132])/3 - (eps5t*F[4, 139])/3 - 
      (16*eps5t*F[4, 141])/3 + (8*eps5t*F[4, 146])/9 - (11*eps5t*F[4, 148])/9 - 
      (8*eps5t*F[4, 171])/3 + (4*eps5t*F[4, 174])/3 + (4*eps5t*F[4, 182])/3 + 
      (4*eps5t*F[4, 184])/3 + (8*eps5t*F[4, 190])/9 + (8*eps5t*F[4, 192])/9 + 
      (31*eps5t*F[4, 213])/6 - (eps5t*F[4, 215])/2 + (9*eps5t*F[4, 219])/2 + 
      (7*eps5t*F[4, 221])/6 - (20*eps5t*F[4, 225])/9 - (eps5t*F[4, 233])/2 - 
      eps5t*F[4, 234] - 2*eps5t*F[4, 235] - (8*eps5t*F[4, 244])/3 + 
      (8*eps5t*F[4, 246])/3 - 4*eps5t*F[4, 252] + (4*eps5t*F[4, 255])/9 - 
      (4*eps5t*F[4, 271])/3 + (4*eps5t*F[4, 273])/3 + (8*eps5t*F[4, 277])/3 - 
      (4*eps5t*F[4, 279])/3 + (8*eps5t*F[4, 293])/3 - (4*eps5t*F[4, 295])/3 + 
      4*eps5t*F[4, 313] - 4*eps5t*F[4, 325] + 4*eps5t*F[4, 330] + 
      (2*eps5t*F[3, 23]*F[1, 1, 1])/3 - (2*eps5t*F[3, 25]*F[1, 1, 1])/3 + 
      (2*eps5t*F[3, 43]*F[1, 1, 1])/3 + (4*eps5t*F[3, 45]*F[1, 1, 1])/3 - 
      (4*eps5t*F[3, 62]*F[1, 1, 1])/3 - (7*eps5t*F[3, 63]*F[1, 1, 1])/3 + 
      (4*eps5t*F[3, 70]*F[1, 1, 1])/3 - (4*eps5t*F[3, 71]*F[1, 1, 1])/3 + 
      (4*eps5t*F[3, 78]*F[1, 1, 1])/3 - 2*eps5t*F[3, 80]*F[1, 1, 1] - 
      (2*eps5t*F[3, 82]*F[1, 1, 1])/3 - (2*eps5t*F[3, 23]*F[1, 1, 2])/3 - 
      (2*eps5t*F[3, 25]*F[1, 1, 2])/3 + (2*eps5t*F[3, 43]*F[1, 1, 2])/3 - 
      (8*eps5t*F[3, 62]*F[1, 1, 2])/3 + (4*eps5t*F[3, 63]*F[1, 1, 2])/3 - 
      (2*eps5t*F[3, 70]*F[1, 1, 2])/3 - (2*eps5t*F[3, 71]*F[1, 1, 2])/3 + 
      (4*eps5t*F[3, 78]*F[1, 1, 2])/3 - (2*eps5t*F[3, 80]*F[1, 1, 2])/3 - 
      (4*eps5t*F[3, 25]*F[1, 1, 3])/3 - (4*eps5t*F[3, 45]*F[1, 1, 3])/3 + 
      eps5t*F[3, 63]*F[1, 1, 3] + (2*eps5t*F[3, 70]*F[1, 1, 3])/3 + 
      (2*eps5t*F[3, 71]*F[1, 1, 3])/3 - (10*eps5t*F[3, 78]*F[1, 1, 3])/3 + 
      2*eps5t*F[3, 80]*F[1, 1, 3] - (2*eps5t*F[3, 81]*F[1, 1, 3])/3 - 
      (4*eps5t*F[3, 82]*F[1, 1, 3])/3 + 2*eps5t*F[3, 25]*F[1, 1, 4] - 
      (2*eps5t*F[3, 43]*F[1, 1, 4])/3 + (4*eps5t*F[3, 62]*F[1, 1, 4])/3 - 
      2*eps5t*F[3, 63]*F[1, 1, 4] - 2*eps5t*F[3, 70]*F[1, 1, 4] + 
      2*eps5t*F[3, 78]*F[1, 1, 4] + (2*eps5t*F[3, 81]*F[1, 1, 4])/3 - 
      (4*eps5t*F[3, 82]*F[1, 1, 4])/3 - (4*eps5t*F[3, 25]*F[1, 1, 5])/3 + 
      (4*eps5t*F[3, 62]*F[1, 1, 5])/3 + (4*eps5t*F[3, 63]*F[1, 1, 5])/3 - 
      2*eps5t*F[3, 70]*F[1, 1, 5] + (2*eps5t*F[3, 71]*F[1, 1, 5])/3 + 
      2*eps5t*F[3, 78]*F[1, 1, 5] + 2*eps5t*F[3, 82]*F[1, 1, 5] + 
      (2*eps5t*F[3, 25]*F[1, 1, 6])/3 + (2*eps5t*F[3, 43]*F[1, 1, 6])/3 - 
      (4*eps5t*F[3, 45]*F[1, 1, 6])/3 - (8*eps5t*F[3, 62]*F[1, 1, 6])/3 - 
      eps5t*F[3, 63]*F[1, 1, 6] - (2*eps5t*F[3, 71]*F[1, 1, 6])/3 - 
      2*eps5t*F[3, 78]*F[1, 1, 6] - (4*eps5t*F[3, 80]*F[1, 1, 6])/3 - 
      (2*eps5t*F[3, 81]*F[1, 1, 6])/3 + 2*eps5t*F[3, 82]*F[1, 1, 6] + 
      (2*eps5t*F[3, 23]*F[1, 1, 7])/3 + (2*eps5t*F[3, 25]*F[1, 1, 7])/3 - 
      (2*eps5t*F[3, 43]*F[1, 1, 7])/3 + (4*eps5t*F[3, 45]*F[1, 1, 7])/3 + 
      (4*eps5t*F[3, 62]*F[1, 1, 7])/3 - (2*eps5t*F[3, 63]*F[1, 1, 7])/3 - 
      2*eps5t*F[3, 70]*F[1, 1, 7] + (2*eps5t*F[3, 71]*F[1, 1, 7])/3 + 
      (4*eps5t*F[3, 80]*F[1, 1, 7])/3 + (2*eps5t*F[3, 81]*F[1, 1, 7])/3 - 
      (2*eps5t*F[3, 82]*F[1, 1, 7])/3 - (2*eps5t*F[3, 23]*F[1, 1, 8])/3 - 
      (2*eps5t*F[3, 63]*F[1, 1, 8])/3 + (2*eps5t*F[3, 71]*F[1, 1, 8])/3 + 
      (4*eps5t*F[3, 80]*F[1, 1, 8])/3 + (2*eps5t*F[3, 82]*F[1, 1, 8])/3 + 
      (2*eps5t*F[3, 23]*F[1, 1, 9])/3 - (2*eps5t*F[3, 63]*F[1, 1, 9])/3 + 
      (2*eps5t*F[3, 70]*F[1, 1, 9])/3 - (4*eps5t*F[3, 78]*F[1, 1, 9])/3 - 
      (2*eps5t*F[3, 80]*F[1, 1, 9])/3 - (2*eps5t*F[3, 81]*F[1, 1, 9])/3 - 
      (2*eps5t*F[3, 82]*F[1, 1, 9])/3 - (2*eps5t*F[3, 23]*F[1, 1, 10])/3 + 
      (2*eps5t*F[3, 25]*F[1, 1, 10])/3 - (2*eps5t*F[3, 43]*F[1, 1, 10])/3 + 
      (8*eps5t*F[3, 62]*F[1, 1, 10])/3 - (eps5t*F[3, 63]*F[1, 1, 10])/3 + 
      (2*eps5t*F[3, 81]*F[1, 1, 10])/3 - (179*eps5t*F[1, 1, 1]*tci[1, 1]^3)/
       810 + (17*eps5t*F[1, 1, 2]*tci[1, 1]^3)/405 + 
      (313*eps5t*F[1, 1, 3]*tci[1, 1]^3)/810 - 
      (71*eps5t*F[1, 1, 4]*tci[1, 1]^3)/135 - (34*eps5t*F[1, 1, 5]*tci[1, 1]^3)/
       135 + (383*eps5t*F[1, 1, 6]*tci[1, 1]^3)/810 - 
      (146*eps5t*F[1, 1, 7]*tci[1, 1]^3)/405 + (8*eps5t*F[1, 1, 8]*tci[1, 1]^3)/
       81 + (2*eps5t*F[1, 1, 9]*tci[1, 1]^3)/45 - 
      (13*eps5t*F[1, 1, 10]*tci[1, 1]^3)/90 + 4*eps5t*F[3, 63]*tci[1, 2] - 
      (4*eps5t*F[3, 80]*tci[1, 2])/3 + (8*eps5t*F[3, 82]*tci[1, 2])/3 - 
      (68*eps5t*tci[1, 1]^3*tci[1, 2])/135 - (32*eps5t*tci[1, 1]^2*tci[2, 1])/
       27 + (2*eps5t*F[1, 1, 1]*tci[1, 2]*tci[2, 1])/3 + 
      (64*eps5t*F[1, 1, 2]*tci[1, 2]*tci[2, 1])/9 - 
      (26*eps5t*F[1, 1, 3]*tci[1, 2]*tci[2, 1])/3 + 
      (32*eps5t*F[1, 1, 4]*tci[1, 2]*tci[2, 1])/3 + 
      (40*eps5t*F[1, 1, 5]*tci[1, 2]*tci[2, 1])/9 - 
      (46*eps5t*F[1, 1, 6]*tci[1, 2]*tci[2, 1])/9 + 
      (8*eps5t*F[1, 1, 7]*tci[1, 2]*tci[2, 1])/3 - 
      (8*eps5t*F[1, 1, 8]*tci[1, 2]*tci[2, 1])/3 - 
      (32*eps5t*F[1, 1, 9]*tci[1, 2]*tci[2, 1])/9 - 
      (2*eps5t*F[1, 1, 10]*tci[1, 2]*tci[2, 1])/9 - 
      (72*eps5t*F[1, 1, 1]*tci[3, 1])/5 + (112*eps5t*F[1, 1, 2]*tci[3, 1])/5 + 
      (24*eps5t*F[1, 1, 3]*tci[3, 1])/5 - (48*eps5t*F[1, 1, 4]*tci[3, 1])/5 - 
      (32*eps5t*F[1, 1, 5]*tci[3, 1])/5 + (104*eps5t*F[1, 1, 6]*tci[3, 1])/5 - 
      (96*eps5t*F[1, 1, 7]*tci[3, 1])/5 - (32*eps5t*F[1, 1, 9]*tci[3, 1])/5 - 
      (56*eps5t*F[1, 1, 10]*tci[3, 1])/5 - (64*eps5t*tci[1, 2]*tci[3, 1])/5 - 
      (4504*eps5t*tci[4, 1])/135 - (128*eps5t*tci[4, 2])/5 - 
      (32*eps5t*tci[4, 3])/3 + (1019*eps5t*tci[1, 1]^3*tcr[1, 1])/810 - 
      6*eps5t*F[1, 1, 1]*tci[2, 1]*tcr[1, 1] + 
      (28*eps5t*F[1, 1, 2]*tci[2, 1]*tcr[1, 1])/3 + 2*eps5t*F[1, 1, 3]*
       tci[2, 1]*tcr[1, 1] - 4*eps5t*F[1, 1, 4]*tci[2, 1]*tcr[1, 1] - 
      (8*eps5t*F[1, 1, 5]*tci[2, 1]*tcr[1, 1])/3 + 
      (26*eps5t*F[1, 1, 6]*tci[2, 1]*tcr[1, 1])/3 - 8*eps5t*F[1, 1, 7]*
       tci[2, 1]*tcr[1, 1] - (8*eps5t*F[1, 1, 9]*tci[2, 1]*tcr[1, 1])/3 - 
      (14*eps5t*F[1, 1, 10]*tci[2, 1]*tcr[1, 1])/3 + 
      2*eps5t*tci[1, 2]*tci[2, 1]*tcr[1, 1] + (168*eps5t*tci[3, 1]*tcr[1, 1])/
       5 + 32*eps5t*tci[3, 2]*tcr[1, 1] + (3*eps5t*F[1, 1, 1]*tci[1, 1]*
        tcr[1, 1]^2)/10 - (7*eps5t*F[1, 1, 2]*tci[1, 1]*tcr[1, 1]^2)/15 - 
      (eps5t*F[1, 1, 3]*tci[1, 1]*tcr[1, 1]^2)/10 + 
      (eps5t*F[1, 1, 4]*tci[1, 1]*tcr[1, 1]^2)/5 + 
      (2*eps5t*F[1, 1, 5]*tci[1, 1]*tcr[1, 1]^2)/15 - 
      (13*eps5t*F[1, 1, 6]*tci[1, 1]*tcr[1, 1]^2)/30 + 
      (2*eps5t*F[1, 1, 7]*tci[1, 1]*tcr[1, 1]^2)/5 + 
      (2*eps5t*F[1, 1, 9]*tci[1, 1]*tcr[1, 1]^2)/15 + 
      (7*eps5t*F[1, 1, 10]*tci[1, 1]*tcr[1, 1]^2)/30 + 
      (4*eps5t*tci[1, 1]*tci[1, 2]*tcr[1, 1]^2)/15 + 
      10*eps5t*tci[2, 1]*tcr[1, 1]^2 - (11*eps5t*tci[1, 1]*tcr[1, 1]^3)/90 - 
      (436*eps5t*tci[1, 1]^3*tcr[1, 2])/243 - 4*eps5t*tci[1, 1]*tcr[1, 1]^2*
       tcr[1, 2] - (80*eps5t*tci[2, 1]*tcr[1, 2]^2)/3 + 
      (260*eps5t*tci[1, 1]*tcr[3, 3])/27))/2 + 
   (r[-(q1*q10*q4) - q1*q3*q4 + 2*q1*q10*q5 + 2*q10*q2*q5 + 2*q1*q3*q5 + 
       4*q2*q3*q5 - 2*q10*q4*q5 - 2*q2*q4*q5 - 2*q3*q4*q5 - 2*q10*q4*q7 - 
       2*q2*q4*q7 - 2*q3*q4*q7 + 2*q1*q3*q8 + 4*q2*q3*q8 + 2*q2*q7*q8 + 
       2*q3*q7*q8 - 2*q2*q3*q4*q5*s12 - 2*q2*q3*q4*q7*s12 + 
       2*q2*q3*q7*q8*s12 - q1*q10*q4*q5*s23 - q1*q3*q4*q5*s23 - 
       2*q10*q2*q4*q5*s34 - 2*q10*q2*q4*q7*s34 - 2*q1*q10*q2*q5*s45 - 
       2*q1*q2*q3*q5*s45 - 2*q1*q2*q3*q8*s45 + q1*q10*q2*q7*s51 - 
       q1*q10*q4*q7*s51 - q1*q3*q4*q7*s51 + q1*q2*q7*q8*s51 + 
       q1*q3*q7*q8*s51]*((-16*eps5t*F[4, 28])/3 - (16*eps5t*F[4, 39])/3 + 
      (4*eps5t*F[4, 49])/9 - (16*eps5t*F[4, 51])/9 + (eps5t*F[4, 80])/6 + 
      (7*eps5t*F[4, 83])/6 - (19*eps5t*F[4, 91])/2 + (eps5t*F[4, 93])/6 + 
      (8*eps5t*F[4, 100])/9 - eps5t*F[4, 102] + (eps5t*F[4, 111])/2 + 
      eps5t*F[4, 113] + 2*eps5t*F[4, 114] - (16*eps5t*F[4, 129])/3 + 
      (2*eps5t*F[4, 132])/3 + eps5t*F[4, 139] - (16*eps5t*F[4, 141])/3 + 
      (8*eps5t*F[4, 146])/9 - (5*eps5t*F[4, 148])/3 + (16*eps5t*F[4, 174])/3 + 
      (16*eps5t*F[4, 182])/3 - (4*eps5t*F[4, 190])/9 + (16*eps5t*F[4, 192])/9 - 
      (eps5t*F[4, 213])/6 + (5*eps5t*F[4, 215])/6 + (9*eps5t*F[4, 219])/2 - 
      (eps5t*F[4, 221])/6 - (8*eps5t*F[4, 225])/9 - (eps5t*F[4, 233])/2 - 
      eps5t*F[4, 234] - 2*eps5t*F[4, 235] + (16*eps5t*F[4, 244])/3 - 
      (8*eps5t*F[4, 246])/3 + 4*eps5t*F[4, 250] - (8*eps5t*F[4, 252])/3 - 
      (8*eps5t*F[4, 255])/9 + 8*eps5t*F[4, 277] + (2*eps5t*F[3, 23]*F[1, 1, 1])/
       3 + (8*eps5t*F[3, 25]*F[1, 1, 1])/3 + (2*eps5t*F[3, 43]*F[1, 1, 1])/3 + 
      (2*eps5t*F[3, 45]*F[1, 1, 1])/3 - (4*eps5t*F[3, 62]*F[1, 1, 1])/3 - 
      (7*eps5t*F[3, 63]*F[1, 1, 1])/3 - (2*eps5t*F[3, 70]*F[1, 1, 1])/3 - 
      (8*eps5t*F[3, 71]*F[1, 1, 1])/3 + (2*eps5t*F[3, 78]*F[1, 1, 1])/3 - 
      (4*eps5t*F[3, 80]*F[1, 1, 1])/3 - (2*eps5t*F[3, 43]*F[1, 1, 2])/3 - 
      2*eps5t*F[3, 45]*F[1, 1, 2] - (8*eps5t*F[3, 62]*F[1, 1, 2])/3 + 
      2*eps5t*F[3, 63]*F[1, 1, 2] + (2*eps5t*F[3, 78]*F[1, 1, 2])/3 + 
      (8*eps5t*F[3, 80]*F[1, 1, 2])/3 - (8*eps5t*F[3, 25]*F[1, 1, 3])/3 - 
      (8*eps5t*F[3, 45]*F[1, 1, 3])/3 + eps5t*F[3, 63]*F[1, 1, 3] + 
      (8*eps5t*F[3, 71]*F[1, 1, 3])/3 - (2*eps5t*F[3, 78]*F[1, 1, 3])/3 + 
      (8*eps5t*F[3, 80]*F[1, 1, 3])/3 - (2*eps5t*F[3, 43]*F[1, 1, 4])/3 + 
      2*eps5t*F[3, 45]*F[1, 1, 4] + (4*eps5t*F[3, 62]*F[1, 1, 4])/3 - 
      2*eps5t*F[3, 63]*F[1, 1, 4] + (2*eps5t*F[3, 78]*F[1, 1, 4])/3 - 
      (4*eps5t*F[3, 80]*F[1, 1, 4])/3 - (4*eps5t*F[3, 45]*F[1, 1, 5])/3 + 
      (4*eps5t*F[3, 62]*F[1, 1, 5])/3 + (4*eps5t*F[3, 63]*F[1, 1, 5])/3 - 
      (4*eps5t*F[3, 80]*F[1, 1, 5])/3 + (2*eps5t*F[3, 23]*F[1, 1, 6])/3 + 
      (8*eps5t*F[3, 25]*F[1, 1, 6])/3 - (2*eps5t*F[3, 43]*F[1, 1, 6])/3 + 
      (10*eps5t*F[3, 45]*F[1, 1, 6])/3 - (8*eps5t*F[3, 62]*F[1, 1, 6])/3 - 
      (5*eps5t*F[3, 63]*F[1, 1, 6])/3 - (2*eps5t*F[3, 70]*F[1, 1, 6])/3 - 
      (8*eps5t*F[3, 71]*F[1, 1, 6])/3 - (2*eps5t*F[3, 78]*F[1, 1, 6])/3 - 
      (8*eps5t*F[3, 80]*F[1, 1, 6])/3 - (8*eps5t*F[3, 25]*F[1, 1, 7])/3 + 
      (2*eps5t*F[3, 43]*F[1, 1, 7])/3 - 2*eps5t*F[3, 45]*F[1, 1, 7] + 
      (4*eps5t*F[3, 62]*F[1, 1, 7])/3 - (4*eps5t*F[3, 63]*F[1, 1, 7])/3 + 
      (8*eps5t*F[3, 71]*F[1, 1, 7])/3 + 4*eps5t*F[3, 80]*F[1, 1, 7] - 
      (2*eps5t*F[3, 23]*F[1, 1, 8])/3 + 4*eps5t*F[3, 45]*F[1, 1, 8] - 
      (2*eps5t*F[3, 63]*F[1, 1, 8])/3 + (2*eps5t*F[3, 70]*F[1, 1, 8])/3 + 
      (2*eps5t*F[3, 78]*F[1, 1, 8])/3 - (8*eps5t*F[3, 80]*F[1, 1, 8])/3 + 
      (4*eps5t*F[3, 43]*F[1, 1, 9])/3 + (4*eps5t*F[3, 45]*F[1, 1, 9])/3 - 
      (4*eps5t*F[3, 63]*F[1, 1, 9])/3 - (4*eps5t*F[3, 78]*F[1, 1, 9])/3 - 
      (2*eps5t*F[3, 23]*F[1, 1, 10])/3 - (2*eps5t*F[3, 43]*F[1, 1, 10])/3 + 
      (2*eps5t*F[3, 45]*F[1, 1, 10])/3 + (8*eps5t*F[3, 62]*F[1, 1, 10])/3 + 
      eps5t*F[3, 63]*F[1, 1, 10] + (2*eps5t*F[3, 70]*F[1, 1, 10])/3 + 
      (11*eps5t*F[1, 1, 1]*tci[1, 1]^3)/270 + (53*eps5t*F[1, 1, 2]*tci[1, 1]^3)/
       135 + (73*eps5t*F[1, 1, 3]*tci[1, 1]^3)/810 - 
      (53*eps5t*F[1, 1, 4]*tci[1, 1]^3)/135 - (2*eps5t*F[1, 1, 5]*tci[1, 1]^3)/
       45 - (11*eps5t*F[1, 1, 6]*tci[1, 1]^3)/270 - 
      (4*eps5t*F[1, 1, 7]*tci[1, 1]^3)/405 - (146*eps5t*F[1, 1, 8]*tci[1, 1]^3)/
       405 + (2*eps5t*F[1, 1, 9]*tci[1, 1]^3)/45 - 
      (37*eps5t*F[1, 1, 10]*tci[1, 1]^3)/810 - 4*eps5t*F[3, 45]*tci[1, 2] + 
      4*eps5t*F[3, 63]*tci[1, 2] - (4*eps5t*F[3, 78]*tci[1, 2])/3 + 
      (8*eps5t*F[3, 80]*tci[1, 2])/3 + (52*eps5t*tci[1, 1]^3*tci[1, 2])/15 - 
      (40*eps5t*tci[1, 1]^2*tci[2, 1])/27 + 
      (2*eps5t*F[1, 1, 1]*tci[1, 2]*tci[2, 1])/3 - 
      (2*eps5t*F[1, 1, 3]*tci[1, 2]*tci[2, 1])/3 + 
      (32*eps5t*F[1, 1, 5]*tci[1, 2]*tci[2, 1])/9 - 
      (2*eps5t*F[1, 1, 6]*tci[1, 2]*tci[2, 1])/3 - 
      (40*eps5t*F[1, 1, 7]*tci[1, 2]*tci[2, 1])/9 + 
      (8*eps5t*F[1, 1, 8]*tci[1, 2]*tci[2, 1])/3 - 
      (32*eps5t*F[1, 1, 9]*tci[1, 2]*tci[2, 1])/9 - 
      (26*eps5t*F[1, 1, 10]*tci[1, 2]*tci[2, 1])/9 + 
      (24*eps5t*F[1, 1, 1]*tci[3, 1])/5 + (144*eps5t*F[1, 1, 2]*tci[3, 1])/5 + 
      (24*eps5t*F[1, 1, 3]*tci[3, 1])/5 - (144*eps5t*F[1, 1, 4]*tci[3, 1])/5 + 
      (32*eps5t*F[1, 1, 5]*tci[3, 1])/5 - (24*eps5t*F[1, 1, 6]*tci[3, 1])/5 - 
      (64*eps5t*F[1, 1, 7]*tci[3, 1])/5 - (96*eps5t*F[1, 1, 8]*tci[3, 1])/5 - 
      (32*eps5t*F[1, 1, 9]*tci[3, 1])/5 - (56*eps5t*F[1, 1, 10]*tci[3, 1])/5 + 
      (64*eps5t*tci[1, 2]*tci[3, 1])/5 + 64*eps5t*tci[1, 2]*tci[3, 2] - 
      (8288*eps5t*tci[4, 1])/135 - (256*eps5t*tci[4, 2])/5 - 
      (64*eps5t*tci[4, 3])/3 + (709*eps5t*tci[1, 1]^3*tcr[1, 1])/270 + 
      2*eps5t*F[1, 1, 1]*tci[2, 1]*tcr[1, 1] + 12*eps5t*F[1, 1, 2]*tci[2, 1]*
       tcr[1, 1] + 2*eps5t*F[1, 1, 3]*tci[2, 1]*tcr[1, 1] - 
      12*eps5t*F[1, 1, 4]*tci[2, 1]*tcr[1, 1] + 
      (8*eps5t*F[1, 1, 5]*tci[2, 1]*tcr[1, 1])/3 - 2*eps5t*F[1, 1, 6]*tci[2, 1]*
       tcr[1, 1] - (16*eps5t*F[1, 1, 7]*tci[2, 1]*tcr[1, 1])/3 - 
      8*eps5t*F[1, 1, 8]*tci[2, 1]*tcr[1, 1] - 
      (8*eps5t*F[1, 1, 9]*tci[2, 1]*tcr[1, 1])/3 - 
      (14*eps5t*F[1, 1, 10]*tci[2, 1]*tcr[1, 1])/3 + 
      (14*eps5t*tci[1, 2]*tci[2, 1]*tcr[1, 1])/3 + 
      (168*eps5t*tci[3, 1]*tcr[1, 1])/5 + 64*eps5t*tci[3, 2]*tcr[1, 1] - 
      (eps5t*F[1, 1, 1]*tci[1, 1]*tcr[1, 1]^2)/10 - 
      (3*eps5t*F[1, 1, 2]*tci[1, 1]*tcr[1, 1]^2)/5 - 
      (eps5t*F[1, 1, 3]*tci[1, 1]*tcr[1, 1]^2)/10 + 
      (3*eps5t*F[1, 1, 4]*tci[1, 1]*tcr[1, 1]^2)/5 - 
      (2*eps5t*F[1, 1, 5]*tci[1, 1]*tcr[1, 1]^2)/15 + 
      (eps5t*F[1, 1, 6]*tci[1, 1]*tcr[1, 1]^2)/10 + 
      (4*eps5t*F[1, 1, 7]*tci[1, 1]*tcr[1, 1]^2)/15 + 
      (2*eps5t*F[1, 1, 8]*tci[1, 1]*tcr[1, 1]^2)/5 + 
      (2*eps5t*F[1, 1, 9]*tci[1, 1]*tcr[1, 1]^2)/15 + 
      (7*eps5t*F[1, 1, 10]*tci[1, 1]*tcr[1, 1]^2)/30 - 
      (4*eps5t*tci[1, 1]*tci[1, 2]*tcr[1, 1]^2)/15 + 
      6*eps5t*tci[2, 1]*tcr[1, 1]^2 + (41*eps5t*tci[1, 1]*tcr[1, 1]^3)/90 - 
      (872*eps5t*tci[1, 1]^3*tcr[1, 2])/243 - 
      (160*eps5t*tci[1, 2]*tci[2, 1]*tcr[1, 2])/3 - 8*eps5t*tci[1, 1]*
       tcr[1, 1]^2*tcr[1, 2] - 16*eps5t*tci[1, 1]*tci[1, 2]*tcr[1, 2]^2 - 
      (160*eps5t*tci[2, 1]*tcr[1, 2]^2)/3 + (520*eps5t*tci[1, 1]*tcr[3, 3])/
       27))/2 + (r[q10 + 4*q2 - q3 - q5 - 3*q7 - 3*q2*q3*s12 - q3*q5*s12 + 
       2*q2*q7*s12 + q3*q7*s12 - q5*q7*s12 - q2*q3*q7*s12^2 - 
       q3*q5*q7*s12^2 + 2*q1*q10*s23 - q10*q3*s23 - 2*q10*q5*s23 - 
       q3*q5*s23 - q1*q10*q5*s23^2 - q10*q3*q5*s23^2 - q1*q2*s34 + 
       q1*q5*s34 - 2*q10*q5*s34 - q10*q7*s34 - q2*q7*s34 - q5*q7*s34 - 
       q10*q2*q5*s34^2 - q10*q5*q7*s34^2 - 4*q1*q10*s45 - 2*q1*q2*s45 - 
       2*q10*q2*s45 - 2*q10*q3*s45 + 3*q2*q3*s45 - q1*q5*s45 - 2*q3*q5*s45 - 
       4*q10*q7*s45 - 4*q3*q7*s45 - 2*q5*q7*s45 - q3*q5*q7*s12*s45 + 
       3*q1*q10*q5*s23*s45 - q10*q3*q5*s23*s45 - q1*q2*q5*s34*s45 + 
       q10*q2*q5*s34*s45 - 3*q10*q5*q7*s34*s45 + 2*q1*q10*q2*s45^2 - 
       q1*q2*q3*s45^2 - 4*q1*q10*q5*s45^2 + q1*q2*q5*s45^2 - 
       2*q10*q2*q5*s45^2 - 2*q10*q3*q5*s45^2 - 4*q10*q3*q7*s45^2 - 
       4*q10*q5*q7*s45^2 - 2*q3*q5*q7*s45^2 + 2*q1*q10*q2*q5*s45^3 - 
       2*q10*q3*q5*q7*s45^3 - q1*q10*s51 + 2*q1*q2*s51 - q10*q2*s51 - 
       q10*q3*s51 - 3*q2*q3*s51 - 2*q1*q7*s51 - q10*q7*s51 + 4*q2*q7*s51 + 
       2*q3*q7*s51 - 3*q2*q3*q7*s12*s51 - q1*q2*q7*s34*s51 + 
       q1*q10*q2*s45*s51 + q1*q2*q3*s45*s51 - q1*q3*q7*s45*s51 - 
       3*q10*q3*q7*s45*s51 - 2*q1*q2*q3*s51^2 + 2*q1*q2*q7*s51^2 + 
       q1*q3*q7*s51^2 - q10*q3*q7*s51^2 - 4*q2*q3*q7*s51^2 - 
       2*q1*q2*q3*q7*s51^3]*(-2*F[1, 1, 6]^3 + (40*F[1, 1, 9]^3)/9 - 
      F[1, 1, 6]*tci[1, 1]^2 + (20*F[1, 1, 9]*tci[1, 1]^2)/9 - 
      (4*tci[1, 1]^4)/15 - (10*tci[1, 1]^2*tci[1, 2])/3 + 
      2*F[1, 1, 1]*tci[1, 1]^2*tci[1, 2] + (10*tci[1, 2]^3)/3 - 
      2*F[1, 1, 1]*tci[1, 2]^3 + (44*tcr[3, 3])/9 + 16*F[1, 1, 1]*tcr[3, 3] + 
      16*F[1, 1, 2]*tcr[3, 3] - 16*F[1, 1, 6]*tcr[3, 3] - 
      16*tci[1, 2]*tcr[3, 3]))/2 + 
   (r[2*q10 + q3 + q5 + 2*q7 - 2*q8 + 3*q2*q3*s12 + q3*q5*s12 - q3*q7*s12 + 
       q4*q7*s12 + q5*q7*s12 - 3*q2*q8*s12 + 2*q7*q8*s12 - 4*q8^2*s12 - 
       q3*q4*q5*s12^2 + q2*q3*q7*s12^2 + q3*q5*q7*s12^2 - q2*q7*q8*s12^2 - 
       q7*q8^2*s12^2 - q8^3*s12^2 + q10*q3*s23 + q10*q4*s23 + q10*q5*s23 + 
       q3*q5*s23 + q10*q3*q5*s23^2 - q3*q4*q5*s23^2 + q10*q5*s34 + 
       3*q10*q7*s34 + q4*q7*s34 + q5*q7*s34 + q1*q8*s34 + 5*q8^2*s34 + 
       3*q8^3*s12*s34 + q10*q4*q7*s34^2 + q10*q5*q7*s34^2 - 2*q1*q8^2*s34^2 - 
       3*q8^3*s34^2 + q1*q8^3*s34^3 + 2*q10*q3*s45 - 3*q2*q3*s45 + 
       3*q10*q5*s45 + 2*q3*q5*s45 + 6*q10*q7*s45 + 4*q3*q7*s45 + 
       2*q5*q7*s45 + 2*q1*q8*s45 + 3*q2*q8*s45 - q7*q8*s45 + 6*q8^2*s45 + 
       q3*q5*q7*s12*s45 + 2*q7*q8^2*s12*s45 - q7*q8^3*s12^2*s45 + 
       q10*q3*q5*s23*s45 + 3*q10*q5*q7*s34*s45 - 4*q1*q8^2*s34*s45 - 
       3*q8^3*s34*s45 + 2*q1*q8^3*s34^2*s45 + q1*q2*q3*s45^2 + 
       2*q10*q3*q5*s45^2 + 4*q10*q3*q7*s45^2 + 4*q10*q5*q7*s45^2 + 
       2*q3*q5*q7*s45^2 + q1*q3*q8*s45^2 - 2*q1*q8^2*s45^2 + 
       q1*q8^3*s34*s45^2 + 2*q10*q3*q5*q7*s45^3 + q10*q3*s51 + 3*q2*q3*s51 + 
       q10*q4*s51 + 3*q10*q7*s51 - 2*q3*q7*s51 - 3*q2*q8*s51 + 3*q7*q8*s51 - 
       2*q8^2*s51 + 3*q2*q3*q7*s12*s51 - 3*q2*q7*q8*s12*s51 + 
       3*q2*q8^2*s12*s51 - 3*q7*q8^2*s12*s51 + q2*q7*q8^2*s12^2*s51 + 
       q7*q8^3*s12^2*s51 + 2*q1*q8^2*s34*s51 + 3*q8^3*s34*s51 - 
       2*q1*q8^3*s34^2*s51 - q1*q2*q3*s45*s51 + q1*q3*q7*s45*s51 + 
       3*q10*q3*q7*s45*s51 + 4*q1*q8^2*s45*s51 + 3*q8^3*s45*s51 - 
       4*q1*q8^3*s34*s45*s51 + 2*q1*q3*q8^2*s45^2*s51 - 2*q1*q8^3*s45^2*s51 + 
       2*q1*q2*q3*s51^2 - q1*q3*q7*s51^2 + q10*q3*q7*s51^2 + 
       4*q2*q3*q7*s51^2 + q10*q4*q7*s51^2 + q1*q3*q8*s51^2 - 
       4*q2*q7*q8*s51^2 + 3*q2*q7*q8^2*s12*s51^2 - q2*q7*q8^3*s12^2*s51^2 + 
       q1*q8^3*s34*s51^2 + 2*q1*q8^3*s45*s51^2 + q1*q3*q8^3*s45^2*s51^2 + 
       2*q1*q2*q3*q7*s51^3]*(-F[4, 15] + (F[1, 1, 2]^2*tci[1, 1]^2)/12 - 
      (F[1, 1, 2]*F[1, 1, 3]*tci[1, 1]^2)/6 + (F[1, 1, 3]^2*tci[1, 1]^2)/12 + 
      (F[2, 1, 4]*tci[1, 1]^2)/6 + (F[2, 1, 5]*tci[1, 1]^2)/6 + 
      (61*tci[1, 1]^4)/360 + (F[1, 1, 2]*tci[1, 2]^3)/6 - 
      (F[1, 2, 7]*tci[1, 2]^3)/6 - (5*tci[1, 2]^3*tcr[1, 2])/6 - 
      3*tci[1, 2]*tcr[3, 3]))/2 + 
   (r[5*q10 - q2 - 3*q3 + 2*q4 + 6*q5 + 6*q7 - 6*q9 - 2*q3*q5*s12 + 
       q5^2*s12 - 4*q3*q7*s12 + 2*q4*q7*s12 + 2*q5*q7*s12 - 
       2*q3*q4*q5*s12^2 - 2*q3*q5*q7*s12^2 + 6*q1*q10*s23 - q10*q3*s23 + 
       q10*q4*s23 + 2*q10*q5*s23 - q3*q5*s23 - 4*q1*q9*s23 - 2*q10*q9*s23 + 
       2*q5*q9*s23 - 2*q3*q4*q5*s12*s23 - q10*q3*q5*s23^2 - q3*q4*q5*s23^2 - 
       q1*q5^2*s23^2 - 2*q1*q10*q9*s23^2 + 2*q10*q4*s34 + 3*q10*q5*s34 + 
       7*q10*q7*s34 + 2*q4*q7*s34 + q5*q7*s34 - q10*q9*s34 - 2*q2*q9*s34 + 
       2*q5*q9*s34 - q10*q2*q5*s34^2 + 2*q10*q4*q7*s34^2 + q10*q5*q7*s34^2 + 
       q2*q5*q9*s34^2 - 6*q1*q10*s45 - 2*q10*q2*s45 - 2*q10*q3*s45 + 
       2*q10*q5*s45 - 2*q3*q5*s45 + q5^2*s45 + 3*q10*q7*s45 - 4*q3*q7*s45 + 
       2*q5*q7*s45 + 2*q1*q9*s45 + 4*q2*q9*s45 - 4*q5*q9*s45 - 
       2*q3*q5*q7*s12*s45 + q5^2*q7*s12*s45 + q1*q10*q5*s23*s45 - 
       q10*q3*q5*s23*s45 + 2*q1*q5^2*s23*s45 - q10*q5^2*s23*s45 - 
       q1*q10*q5^2*s23^2*s45 + q10*q2*q5*s34*s45 + q10*q5^2*s34*s45 + 
       3*q10*q5*q7*s34*s45 + q5^2*q7*s34*s45 - 2*q2*q5*q9*s34*s45 + 
       q10*q5^2*q7*s34^2*s45 + 2*q1*q10*q2*s45^2 - 3*q1*q10*q5*s45^2 - 
       2*q10*q2*q5*s45^2 - 2*q10*q3*q5*s45^2 - q1*q5^2*s45^2 + 
       2*q10*q5^2*s45^2 - 4*q10*q3*q7*s45^2 - 2*q3*q5*q7*s45^2 + 
       q5^2*q7*s45^2 + 2*q2*q5*q9*s45^2 + 2*q1*q10*q5^2*s23*s45^2 + 
       2*q10*q5^2*q7*s34*s45^2 + 2*q1*q10*q2*q5*s45^3 - q1*q10*q5^2*s45^3 - 
       2*q10*q3*q5*q7*s45^3 + q10*q5^2*q7*s45^3 - q1*q10*s51 - q10*q2*s51 - 
       q10*q3*s51 + q10*q4*s51 + 3*q10*q7*s51 - 3*q3*q7*s51 + 2*q4*q7*s51 - 
       q10*q9*s51 + 2*q2*q9*s51 - 2*q1*q10*q9*s23*s51 + 2*q10*q4*q7*s34*s51 + 
       q1*q10*q2*s45*s51 - 3*q10*q3*q7*s45*s51 - q10*q3*q7*s51^2 + 
       q10*q4*q7*s51^2 - q1*q10*q9*s51^2]*(-F[4, 66] + 
      (F[1, 1, 6]^2*tci[1, 1]^2)/12 - (F[1, 1, 7]^2*tci[1, 1]^2)/12 - 
      (F[1, 1, 6]*F[1, 1, 8]*tci[1, 1]^2)/6 + 
      (F[1, 1, 7]*F[1, 1, 8]*tci[1, 1]^2)/6 + (F[2, 1, 8]*tci[1, 1]^2)/6 - 
      (F[2, 1, 10]*tci[1, 1]^2)/6 + (17*tci[1, 1]^4)/120 + 
      (F[1, 1, 6]*tci[1, 2]^3)/6 - (F[1, 2, 8]*tci[1, 2]^3)/6 - 
      (5*tci[1, 2]^3*tcr[1, 2])/6 - 3*tci[1, 2]*tcr[3, 3]))/2 + 
   (r[4*q10 - q3 + 2*q4 + 3*q5 + 5*q7 - 3*q8 + 3*q2*q3*s12 - q3*q5*s12 - 
       6*q3*q7*s12 + 2*q4*q7*s12 + q5*q7*s12 - q7^2*s12 - 2*q2*q8*s12 + 
       q3*q8*s12 - 2*q3*q4*q5*s12^2 + q2*q3*q7*s12^2 - q3*q5*q7*s12^2 - 
       q2*q7*q8*s12^2 + q10*q3*s23 + q10*q4*s23 + 3*q10*q5*s23 + q3*q5*s23 - 
       2*q3*q4*q5*s12*s23 + q10*q3*q5*s23^2 - q3*q4*q5*s23^2 + 2*q10*q4*s34 + 
       4*q10*q5*s34 + 8*q10*q7*s34 + 2*q4*q7*s34 + 2*q5*q7*s34 + q1*q8*s34 + 
       2*q10*q4*q7*s34^2 + 2*q10*q5*q7*s34^2 + 2*q10*q3*s45 - 3*q2*q3*s45 + 
       5*q10*q5*s45 + 2*q3*q5*s45 + 10*q10*q7*s45 + 4*q3*q7*s45 + 
       4*q5*q7*s45 + 2*q1*q8*s45 + q2*q8*s45 - 2*q3*q8*s45 - 
       q3*q5*q7*s12*s45 - q3*q7^2*s12*s45 - q3*q5*q7^2*s12^2*s45 + 
       q10*q3*q5*s23*s45 + 6*q10*q5*q7*s34*s45 + q1*q2*q3*s45^2 + 
       2*q10*q3*q5*s45^2 + 4*q10*q3*q7*s45^2 + 6*q10*q5*q7*s45^2 + 
       2*q3*q5*q7*s45^2 + q1*q3*q8*s45^2 + 2*q10*q3*q5*q7*s45^3 + 
       q10*q3*s51 + 3*q2*q3*s51 + q10*q4*s51 + 2*q1*q7*s51 + 5*q10*q7*s51 - 
       6*q3*q7*s51 + 2*q4*q7*s51 - 2*q1*q8*s51 - q2*q8*s51 + 2*q3*q8*s51 + 
       3*q2*q3*q7*s12*s51 - 2*q2*q7*q8*s12*s51 + 2*q10*q4*q7*s34*s51 - 
       q1*q2*q3*s45*s51 + 3*q1*q3*q7*s45*s51 + 3*q10*q3*q7*s45*s51 + 
       q3*q7^2*s45*s51 - 2*q1*q3*q8*s45*s51 + 2*q1*q2*q3*s51^2 - 
       2*q1*q3*q7*s51^2 + q10*q3*q7*s51^2 + 4*q2*q3*q7*s51^2 + 
       q10*q4*q7*s51^2 + q1*q7^2*s51^2 + 2*q1*q3*q8*s51^2 - 
       2*q2*q7*q8*s51^2 + q1*q3*q7^2*s45*s51^2 + 2*q1*q2*q3*q7*s51^3]*
     (F[4, 116] - (F[1, 1, 3]^2*tci[1, 1]^2)/12 + 
      (F[1, 1, 3]*F[1, 1, 6]*tci[1, 1]^2)/6 - (F[1, 1, 6]^2*tci[1, 1]^2)/12 - 
      (F[2, 1, 13]*tci[1, 1]^2)/6 - (F[2, 1, 14]*tci[1, 1]^2)/6 - 
      (61*tci[1, 1]^4)/360 - (F[1, 1, 6]*tci[1, 2]^3)/6 + 
      (F[1, 2, 2]*tci[1, 2]^3)/6 + (5*tci[1, 2]^3*tcr[1, 2])/6 + 
      3*tci[1, 2]*tcr[3, 3]))/2 + 
   (r[-q1 + q10 - 4*q9 + 10*q1*q10*s23 - 2*q1*q5*s23 + 7*q10*q5*s23 - 
       8*q1*q9*s23 - 8*q10*q9*s23 - 3*q5*q9*s23 - 8*q9^2*s23 + 
       3*q1*q10*q5*s23^2 - 5*q1*q10*q9*s23^2 - 2*q10*q2*s34 - q1*q5*s34 + 
       7*q10*q5*s34 - 3*q10*q9*s34 - 4*q5*q9*s34 - 12*q9^2*s34 + 
       3*q10*q2*q5*s34^2 - q2*q5*q9*s34^2 - 4*q2*q9^2*s34^2 - 2*q1*q10*s45 + 
       2*q10*q2*s45 + 3*q1*q5*s45 - 9*q10*q5*s45 + 3*q1*q9*s45 + 
       4*q5*q9*s45 + 12*q9^2*s45 - 9*q1*q10*q5*s23*s45 + q1*q2*q5*s34*s45 - 
       3*q10*q2*q5*s34*s45 + 2*q2*q5*q9*s34*s45 + 12*q2*q9^2*s34*s45 - 
       4*q5*q9^2*s34*s45 - 4*q2*q5*q9^2*s34^2*s45 - 2*q1*q10*q2*s45^2 + 
       10*q1*q10*q5*s45^2 - q1*q2*q5*s45^2 + 4*q10*q2*q5*s45^2 - 
       q2*q5*q9*s45^2 - 4*q2*q9^2*s45^2 + 4*q2*q5*q9^2*s34*s45^2 - 
       4*q1*q10*q2*q5*s45^3 + 7*q1*q10*s51 + q10*q2*s51 - 5*q1*q9*s51 - 
       5*q10*q9*s51 + q2*q9*s51 + 12*q9^2*s51 - 18*q1*q10*q9*s23*s51 + 
       4*q1*q9^2*s23*s51 + 4*q10*q9^2*s23*s51 + 4*q1*q10*q9^2*s23^2*s51 + 
       8*q2*q9^2*s34*s51 - q1*q10*q2*s45*s51 - 8*q2*q9^2*s45*s51 - 
       5*q1*q10*q9*s51^2 - 4*q2*q9^2*s51^2 + 4*q1*q10*q9^2*s23*s51^2]*
     (-F[4, 67] - (F[1, 1, 4]^2*tci[1, 1]^2)/12 + (F[1, 1, 6]^2*tci[1, 1]^2)/
       12 + (F[1, 1, 4]*F[1, 1, 7]*tci[1, 1]^2)/6 - 
      (F[1, 1, 6]*F[1, 1, 7]*tci[1, 1]^2)/6 - (F[2, 1, 6]*tci[1, 1]^2)/6 + 
      (F[2, 1, 8]*tci[1, 1]^2)/6 - (61*tci[1, 1]^4)/360 - 
      (F[1, 1, 7]*tci[1, 2]^3)/6 + (F[1, 2, 3]*tci[1, 2]^3)/6 + 
      (5*tci[1, 2]^3*tcr[1, 2])/6 + 3*tci[1, 2]*tcr[3, 3]))/2 + 
   (r[-4*q2 - q7 + q8 + 7*q2*q3*s12 - 4*q2*q7*s12 - 2*q3*q7*s12 - 
       4*q2*q8*s12 - 3*q3*q8*s12 + 6*q7*q8*s12 - 12*q8^2*s12 + 
       3*q2*q3*q7*s12^2 - q2*q7*q8*s12^2 - 4*q7*q8^2*s12^2 + q1*q2*s34 + 
       2*q2*q7*s34 + q1*q8*s34 + 12*q8^2*s34 - 4*q1*q8^2*s34^2 + 
       2*q1*q2*s45 - 7*q2*q3*s45 + q3*q7*s45 + 3*q2*q8*s45 + 4*q3*q8*s45 + 
       12*q8^2*s45 - 8*q1*q8^2*s34*s45 + 3*q1*q2*q3*s45^2 - q1*q3*q8*s45^2 - 
       4*q1*q8^2*s45^2 - 2*q1*q2*s51 + 9*q2*q3*s51 - 3*q2*q7*s51 - 
       3*q3*q7*s51 - 5*q2*q8*s51 - 4*q3*q8*s51 + 2*q7*q8*s51 - 12*q8^2*s51 + 
       9*q2*q3*q7*s12*s51 - 10*q2*q7*q8*s12*s51 + 4*q2*q8^2*s12*s51 - 
       4*q7*q8^2*s12*s51 + 4*q2*q7*q8^2*s12^2*s51 + q1*q2*q7*s34*s51 + 
       8*q1*q8^2*s34*s51 - 3*q1*q2*q3*s45*s51 + q1*q3*q7*s45*s51 + 
       2*q1*q3*q8*s45*s51 + 12*q1*q8^2*s45*s51 - 4*q3*q8^2*s45*s51 + 
       4*q1*q3*q8^2*s45^2*s51 + 4*q1*q2*q3*s51^2 - 2*q1*q2*q7*s51^2 - 
       q1*q3*q7*s51^2 + 10*q2*q3*q7*s51^2 - q1*q3*q8*s51^2 - 
       5*q2*q7*q8*s51^2 - 4*q1*q8^2*s51^2 + 4*q2*q7*q8^2*s12*s51^2 - 
       4*q1*q3*q8^2*s45*s51^2 + 4*q1*q2*q3*q7*s51^3]*
     (-F[4, 117] - (F[1, 1, 4]^2*tci[1, 1]^2)/12 + (F[1, 1, 6]^2*tci[1, 1]^2)/
       12 + (F[1, 1, 4]*F[1, 1, 10]*tci[1, 1]^2)/6 - 
      (F[1, 1, 6]*F[1, 1, 10]*tci[1, 1]^2)/6 - (F[2, 1, 6]*tci[1, 1]^2)/6 + 
      (F[2, 1, 14]*tci[1, 1]^2)/6 - (61*tci[1, 1]^4)/360 - 
      (F[1, 1, 10]*tci[1, 2]^3)/6 + (F[1, 2, 3]*tci[1, 2]^3)/6 + 
      (5*tci[1, 2]^3*tcr[1, 2])/6 + 3*tci[1, 2]*tcr[3, 3]))/2 + 
   (r[-4*q2 + 2*q5 - 4*q9 - 2*q2^2*s12 + q2*q5*s12 + 2*q1*q10*s23 - 
       2*q1*q5*s23 + 3*q10*q5*s23 - 2*q1*q9*s23 - 2*q10*q9*s23 + q5*q9*s23 + 
       q1*q10*q5*s23^2 - q1*q10*q9*s23^2 - 4*q10*q2*s34 - 2*q2^2*s34 - 
       2*q1*q5*s34 + 4*q10*q5*s34 + q2*q5*s34 - 2*q10*q9*s34 - 2*q2*q9*s34 + 
       2*q5*q9*s34 - 2*q10*q2^2*s34^2 + 2*q10*q2*q5*s34^2 + 
       2*q2*q5*q9*s34^2 + q1*q10*s45 - 4*q1*q2*s45 + 8*q10*q2*s45 + 
       4*q2^2*s45 + 8*q1*q5*s45 - 10*q10*q5*s45 - 2*q2*q5*s45 + q1*q9*s45 + 
       2*q2*q9*s45 - 2*q5*q9*s45 - 5*q1*q10*q5*s23*s45 + 7*q10*q2^2*s34*s45 + 
       2*q2^3*s34*s45 + 4*q1*q2*q5*s34*s45 - 8*q10*q2*q5*s34*s45 - 
       2*q2*q5*q9*s34*s45 + 2*q10*q2^3*s34^2*s45 - 2*q10*q2^2*q5*s34^2*s45 - 
       8*q1*q10*q2*s45^2 + 5*q1*q2^2*s45^2 - 7*q10*q2^2*s45^2 + 
       11*q1*q10*q5*s45^2 - 10*q1*q2*q5*s45^2 + 11*q10*q2*q5*s45^2 + 
       q2*q5*q9*s45^2 - 2*q10*q2^3*s34*s45^2 - 3*q1*q2^2*q5*s34*s45^2 + 
       5*q10*q2^2*q5*s34*s45^2 + q10*q2^3*q5*s34^2*s45^2 + 
       7*q1*q10*q2^2*s45^3 - 2*q1*q2^3*s45^3 + 2*q10*q2^3*s45^3 - 
       11*q1*q10*q2*q5*s45^3 + 5*q1*q2^2*q5*s45^3 - 5*q10*q2^2*q5*s45^3 + 
       q1*q2^3*q5*s34*s45^3 - q10*q2^3*q5*s34*s45^3 - 2*q1*q10*q2^3*s45^4 + 
       5*q1*q10*q2^2*q5*s45^4 - q1*q2^3*q5*s45^4 + q10*q2^3*q5*s45^4 - 
       q1*q10*q2^3*q5*s45^5 + 2*q1*q10*s51 + q10*q2*s51 + 2*q2^2*s51 - 
       q1*q9*s51 - 2*q10*q9*s51 + q2*q9*s51 + q2^3*s12*s51 - 
       2*q1*q10*q9*s23*s51 + 2*q10*q2^2*s34*s51 + q2^3*s34*s51 + 
       q10*q2^3*s34^2*s51 - q1*q10*q2*s45*s51 - 2*q10*q2^2*s45*s51 - 
       2*q2^3*s45*s51 - q10*q2^3*s34*s45*s51 + 2*q1*q10*q2^2*s45^2*s51 + 
       q10*q2^3*s45^2*s51 - q1*q10*q2^3*s45^3*s51 - 2*q1*q10*q9*s51^2]*
     (F[4, 72] - (F[1, 1, 3]^2*tci[1, 1]^2)/12 + (F[1, 1, 5]^2*tci[1, 1]^2)/
       12 + (F[1, 1, 3]*F[1, 1, 7]*tci[1, 1]^2)/6 - 
      (F[1, 1, 5]*F[1, 1, 7]*tci[1, 1]^2)/6 - (F[2, 1, 5]*tci[1, 1]^2)/6 + 
      (F[2, 1, 7]*tci[1, 1]^2)/6 - (61*tci[1, 1]^4)/360 - 
      (F[1, 1, 7]*tci[1, 2]^3)/6 + (F[1, 2, 7]*tci[1, 2]^3)/6 + 
      (5*tci[1, 2]^3*tcr[1, 2])/6 + 3*tci[1, 2]*tcr[3, 3]))/2 + 
   (r[2*q10 - q3 - q5 - 2*q9 - q3*q5*s12 - q3*q7*s12 + q4*q7*s12 - 
       q5*q7*s12 - q3*q4*q5*s12^2 - q3*q5*q7*s12^2 + 4*q1*q10*s23 - 
       q10*q3*s23 + q10*q4*s23 - 2*q10*q5*s23 - q3*q5*s23 - 2*q1*q9*s23 + 
       q5*q9*s23 - q9^2*s23 - q1*q10*q5*s23^2 - q10*q3*q5*s23^2 - 
       q3*q4*q5*s23^2 - 2*q1*q10*q9*s23^2 - 2*q10*q5*s34 + q10*q7*s34 + 
       q4*q7*s34 - q5*q7*s34 + q5*q9*s34 + q9^2*s34 - q10*q2*q5*s34^2 + 
       q10*q4*q7*s34^2 - q10*q5*q7*s34^2 + q2*q5*q9*s34^2 + q2*q9^2*s34^2 - 
       5*q1*q10*s45 - 2*q10*q2*s45 - 2*q10*q3*s45 - 2*q3*q5*s45 - 
       2*q10*q7*s45 - 3*q3*q7*s45 - 2*q5*q7*s45 + q1*q9*s45 + 2*q2*q9*s45 - 
       3*q5*q9*s45 - q9^2*s45 - q3*q5*q7*s12*s45 + 3*q1*q10*q5*s23*s45 - 
       q10*q3*q5*s23*s45 + q10*q2*q5*s34*s45 - 3*q10*q5*q7*s34*s45 - 
       q2*q5*q9*s34*s45 - q2*q9^2*s34*s45 + q5*q9^2*s34*s45 + 
       3*q9^3*s34*s45 + q2*q5*q9^2*s34^2*s45 + 2*q2*q9^3*s34^2*s45 + 
       2*q1*q10*q2*s45^2 - 4*q1*q10*q5*s45^2 - 2*q10*q2*q5*s45^2 - 
       2*q10*q3*q5*s45^2 - 4*q10*q3*q7*s45^2 - 4*q10*q5*q7*s45^2 - 
       2*q3*q5*q7*s45^2 + 2*q2*q5*q9*s45^2 + q2*q9^2*s45^2 - 
       q2*q5*q9^2*s34*s45^2 - 2*q2*q9^3*s34*s45^2 + q2*q5*q9^3*s34^2*s45^2 + 
       2*q1*q10*q2*q5*s45^3 - 2*q10*q3*q5*q7*s45^3 - 2*q1*q10*s51 - 
       q10*q2*s51 - q10*q3*s51 + q10*q4*s51 + q10*q7*s51 - q3*q7*s51 + 
       q1*q9*s51 + q2*q9*s51 + 2*q9^2*s51 + 3*q9^3*s23*s51 + 
       2*q1*q10*q9^2*s23^2*s51 + 3*q9^3*s34*s51 + q2*q9^3*s34^2*s51 + 
       q1*q10*q2*s45*s51 - 3*q10*q3*q7*s45*s51 - 3*q9^3*s45*s51 - 
       4*q2*q9^3*s34*s45*s51 + q2*q9^3*s45^2*s51 - q10*q3*q7*s51^2 + 
       q10*q4*q7*s51^2 - q2*q9^2*s51^2 - 3*q9^3*s51^2 - 
       q1*q10*q9^3*s23^2*s51^2 - 2*q2*q9^3*s34*s51^2 + 2*q2*q9^3*s45*s51^2 + 
       q2*q9^3*s51^3]*(-F[4, 7] - (F[1, 1, 2]^2*tci[1, 1]^2)/12 + 
      (F[1, 1, 2]*F[1, 1, 8]*tci[1, 1]^2)/6 - (F[1, 1, 8]^2*tci[1, 1]^2)/12 - 
      (F[2, 1, 11]*tci[1, 1]^2)/6 - (F[2, 1, 12]*tci[1, 1]^2)/6 - 
      (61*tci[1, 1]^4)/360 - (F[1, 1, 2]*tci[1, 2]^3)/6 + 
      (F[1, 2, 9]*tci[1, 2]^3)/6 + (5*tci[1, 2]^3*tcr[1, 2])/6 + 
      3*tci[1, 2]*tcr[3, 3]))/2 + 
   (r[-9*q2 + 3*q7 + 6*q8 - 2*q2^2*s12 + 4*q2*q3*s12 - 4*q2*q7*s12 - 
       2*q3*q7*s12 + 4*q2*q8*s12 - 2*q3*q8*s12 + q2*q3*q7*s12^2 + 
       2*q2*q7*q8*s12^2 + 2*q1*q2*s34 + q2^2*s34 + 2*q2*q7*s34 - 
       2*q1*q8*s34 + 4*q1*q2*s45 + 3*q2^2*s45 - 5*q2*q3*s45 + q3*q7*s45 - 
       4*q1*q8*s45 - 2*q2*q8*s45 + 4*q3*q8*s45 - 2*q1*q2^2*s34*s45 - 
       q2^3*s34*s45 - q1*q2^2*s45^2 + 2*q1*q2*q3*s45^2 - 2*q1*q3*q8*s45^2 + 
       q1*q2^3*s34*s45^2 - 4*q1*q2*s51 - 4*q2^2*s51 + 5*q2*q3*s51 + 
       2*q1*q7*s51 - 5*q2*q7*s51 - 3*q3*q7*s51 + 2*q1*q8*s51 - 2*q3*q8*s51 - 
       2*q2^3*s12*s51 + q2^2*q3*s12*s51 + 3*q2*q3*q7*s12*s51 + 
       2*q2*q7*q8*s12*s51 + q1*q2^2*s34*s51 + q2^3*s34*s51 + 
       q1*q2*q7*s34*s51 + 4*q1*q2^2*s45*s51 + 4*q2^3*s45*s51 - 
       3*q1*q2*q3*s45*s51 - 2*q2^2*q3*s45*s51 + q1*q3*q7*s45*s51 + 
       2*q1*q3*q8*s45*s51 - q1*q2^3*s34*s45*s51 - 2*q1*q2^3*s45^2*s51 + 
       q1*q2^2*q3*s45^2*s51 - 2*q1*q2^2*s51^2 - 4*q2^3*s51^2 + 
       2*q1*q2*q3*s51^2 + 3*q2^2*q3*s51^2 - 2*q1*q2*q7*s51^2 - 
       q1*q3*q7*s51^2 + 3*q2*q3*q7*s51^2 - q1*q3*q8*s51^2 + q2*q7*q8*s51^2 + 
       3*q2^3*q3*s12*s51^2 - 2*q2^3*q7*s12*s51^2 + q2^3*q3*q7*s12^2*s51^2 + 
       q1*q2^3*s34*s51^2 + q2^3*q7*s34*s51^2 + 2*q1*q2^3*s45*s51^2 - 
       2*q1*q2^2*q3*s45*s51^2 - 3*q2^3*q3*s45*s51^2 + 
       q1*q2^3*q3*s45^2*s51^2 - 2*q1*q2^3*s51^3 + q1*q2^2*q3*s51^3 + 
       3*q2^3*q3*s51^3 - 4*q2^3*q7*s51^3 + q1*q2*q3*q7*s51^3 + 
       3*q2^3*q3*q7*s12*s51^3 + q1*q2^3*q7*s34*s51^3 - q1*q2^3*q3*s45*s51^3 + 
       q1*q2^3*q3*s51^4 - 2*q1*q2^3*q7*s51^4 + 3*q2^3*q3*q7*s51^4 + 
       q1*q2^3*q3*q7*s51^5]*(F[4, 121] - (F[1, 1, 8]^2*tci[1, 1]^2)/12 + 
      (F[1, 1, 9]^2*tci[1, 1]^2)/12 + (F[1, 1, 8]*F[1, 1, 10]*tci[1, 1]^2)/
       6 - (F[1, 1, 9]*F[1, 1, 10]*tci[1, 1]^2)/6 - (F[2, 1, 12]*tci[1, 1]^2)/
       6 + (F[2, 1, 15]*tci[1, 1]^2)/6 - (61*tci[1, 1]^4)/360 - 
      (F[1, 1, 10]*tci[1, 2]^3)/6 + (F[1, 2, 9]*tci[1, 2]^3)/6 + 
      (5*tci[1, 2]^3*tcr[1, 2])/6 + 3*tci[1, 2]*tcr[3, 3]))/2 + 
   (r[-q1 + 6*q2 + 2*q3 - 3*q7 - 6*q8 - q2*q3*s12 - q3^2*s12 + 4*q2*q7*s12 + 
       2*q3*q7*s12 - 4*q2*q8*s12 + 2*q3*q8*s12 - q3^2*q7*s12^2 - 
       2*q2*q7*q8*s12^2 - q1*q2*s34 - 2*q2*q7*s34 + 2*q1*q8*s34 - 
       2*q1*q2*s45 + 3*q2*q3*s45 - q3*q7*s45 + 4*q1*q8*s45 + 2*q2*q8*s45 - 
       4*q3*q8*s45 - 2*q1*q2*q3*s45^2 + 2*q1*q3*q8*s45^2 + 2*q1*q2*s51 - 
       3*q2*q3*s51 - 2*q1*q7*s51 + 5*q2*q7*s51 + 3*q3*q7*s51 - 2*q1*q8*s51 + 
       2*q3*q8*s51 + 2*q2*q3^2*s12*s51 - q2*q3*q7*s12*s51 - 
       2*q3^2*q7*s12*s51 - 2*q2*q7*q8*s12*s51 + q2*q3^2*q7*s12^2*s51 - 
       q1*q2*q7*s34*s51 + 2*q1*q2*q3*s45*s51 - q2*q3^2*s45*s51 - 
       q1*q3*q7*s45*s51 - 2*q1*q3*q8*s45*s51 - 2*q1*q2*q3*s51^2 + 
       q2*q3^2*s51^2 + 2*q1*q2*q7*s51^2 + q1*q3*q7*s51^2 - 3*q2*q3*q7*s51^2 - 
       q3^2*q7*s51^2 + q1*q3*q8*s51^2 - q2*q7*q8*s51^2 + 
       2*q2*q3^2*q7*s12*s51^2 - 2*q1*q2*q3*q7*s51^3 + q2*q3^2*q7*s51^3]*
     (F[4, 12] + F[4, 69] + (F[1, 1, 1]^2*tci[1, 1]^2)/12 - 
      (F[1, 1, 1]*F[1, 1, 4]*tci[1, 1]^2)/6 + (F[1, 1, 4]^2*tci[1, 1]^2)/12 + 
      (F[1, 1, 1]*F[1, 1, 6]*tci[1, 1]^2)/6 - 
      (F[1, 1, 4]*F[1, 1, 6]*tci[1, 1]^2)/6 - 
      (F[1, 1, 1]*F[1, 1, 8]*tci[1, 1]^2)/6 + 
      (F[1, 1, 4]*F[1, 1, 8]*tci[1, 1]^2)/6 + (F[2, 1, 6]*tci[1, 1]^2)/6 + 
      (F[2, 1, 9]*tci[1, 1]^2)/6 - (31*tci[1, 1]^4)/360 + 
      (F[1, 1, 1]*tci[1, 2]^3)/6 - (F[1, 2, 3]*tci[1, 2]^3)/6 + 
      (11*tci[1, 2]^3*tcr[1, 1])/6 - (17*tci[1, 1]^2*tcr[1, 1]^2)/12 - 
      (2*tci[1, 2]*tcr[1, 1]^3)/3 + tcr[1, 1]^4/2 - 
      (13*tci[1, 2]^3*tcr[1, 2])/6 + (8*tci[1, 1]^2*tcr[1, 1]*tcr[1, 2])/3 - 
      2*tci[1, 2]*tcr[1, 1]^2*tcr[1, 2] + (2*tcr[1, 1]^3*tcr[1, 2])/3 + 
      (16*tci[1, 2]*tcr[1, 2]^3)/3 - (8*tcr[1, 1]*tcr[1, 2]^3)/3 + 
      (tci[1, 1]^2*tcr[2, 1])/6 - 8*tci[1, 2]*tcr[1, 1]*tcr[2, 1] + 
      4*tcr[1, 1]^2*tcr[2, 1] - 16*tci[1, 2]*tcr[3, 1] + 
      8*tcr[1, 1]*tcr[3, 1] - 4*tci[1, 2]*tcr[3, 2] + 2*tcr[1, 1]*tcr[3, 2] + 
      (65*tci[1, 2]*tcr[3, 3])/3 - (28*tcr[1, 1]*tcr[3, 3])/3 - 4*tcr[4, 1]))/
    2 + (r[-q1 + 3*q10 - 4*q9 + 2*q1*q10*s23 - 2*q1*q9*s23 - 2*q10*q9*s23 + 
       q5*q9*s23 + q1*q10*q5*s23^2 - q1*q10*q9*s23^2 + q10^2*s34 + 
       2*q10*q2*s34 - q1*q5*s34 - q10*q5*s34 - 2*q10*q9*s34 - 2*q2*q9*s34 + 
       2*q5*q9*s34 + q10^2*q2*s34^2 + 2*q2*q5*q9*s34^2 - 2*q1*q10*s45 + 
       q1*q5*s45 - q10*q5*s45 + q1*q9*s45 + 2*q2*q9*s45 - 2*q5*q9*s45 - 
       3*q1*q10*q5*s23*s45 + q10^2*q5*s23*s45 + 2*q10^2*q5*s34*s45 + 
       q1*q2*q5*s34*s45 + q10*q2*q5*s34*s45 - 2*q2*q5*q9*s34*s45 + 
       q10^2*q2*q5*s34^2*s45 + 4*q1*q10*q5*s45^2 - q1*q2*q5*s45^2 + 
       2*q10*q2*q5*s45^2 + q2*q5*q9*s45^2 - 2*q1*q10*q2*q5*s45^3 + 
       2*q1*q10*s51 - q1*q9*s51 - 2*q10*q9*s51 + q2*q9*s51 - 
       2*q1*q10*q9*s23*s51 - 2*q1*q10*q9*s51^2]*(-F[4, 4] - F[4, 69] - 
      (F[1, 1, 1]^2*tci[1, 1]^2)/12 + (F[1, 1, 1]*F[1, 1, 3]*tci[1, 1]^2)/6 + 
      (F[1, 1, 1]*F[1, 1, 4]*tci[1, 1]^2)/6 - 
      (F[1, 1, 3]*F[1, 1, 4]*tci[1, 1]^2)/6 - (F[1, 1, 4]^2*tci[1, 1]^2)/12 - 
      (F[1, 1, 1]*F[1, 1, 6]*tci[1, 1]^2)/6 + 
      (F[1, 1, 4]*F[1, 1, 6]*tci[1, 1]^2)/6 - (F[2, 1, 1]*tci[1, 1]^2)/6 - 
      (F[2, 1, 6]*tci[1, 1]^2)/6 + (31*tci[1, 1]^4)/360 - 
      (F[1, 1, 1]*tci[1, 2]^3)/6 + (F[1, 2, 3]*tci[1, 2]^3)/6 - 
      (11*tci[1, 2]^3*tcr[1, 1])/6 + (17*tci[1, 1]^2*tcr[1, 1]^2)/12 + 
      (2*tci[1, 2]*tcr[1, 1]^3)/3 - tcr[1, 1]^4/2 + 
      (13*tci[1, 2]^3*tcr[1, 2])/6 - (8*tci[1, 1]^2*tcr[1, 1]*tcr[1, 2])/3 + 
      2*tci[1, 2]*tcr[1, 1]^2*tcr[1, 2] - (2*tcr[1, 1]^3*tcr[1, 2])/3 - 
      (16*tci[1, 2]*tcr[1, 2]^3)/3 + (8*tcr[1, 1]*tcr[1, 2]^3)/3 - 
      (tci[1, 1]^2*tcr[2, 1])/6 + 8*tci[1, 2]*tcr[1, 1]*tcr[2, 1] - 
      4*tcr[1, 1]^2*tcr[2, 1] + 16*tci[1, 2]*tcr[3, 1] - 
      8*tcr[1, 1]*tcr[3, 1] + 4*tci[1, 2]*tcr[3, 2] - 2*tcr[1, 1]*tcr[3, 2] - 
      (65*tci[1, 2]*tcr[3, 3])/3 + (28*tcr[1, 1]*tcr[3, 3])/3 + 4*tcr[4, 1]))/
    2 + (r[6*q2 - q3 - q5 - 3*q7 - 3*q8 - 3*q2*q3*s12 - q3*q5*s12 + 
       4*q2*q7*s12 + q3*q7*s12 + q4*q7*s12 - q5*q7*s12 - 2*q2*q8*s12 + 
       q3*q8*s12 - q8^2*s12 - q3*q4*q5*s12^2 - q2*q3*q7*s12^2 - 
       q3*q5*q7*s12^2 - q2*q7*q8*s12^2 - q8^3*s12^2 - q10*q3*s23 + 
       q10*q4*s23 - q10*q5*s23 - q3*q5*s23 - q10*q3*q5*s23^2 - 
       q3*q4*q5*s23^2 - q1*q2*s34 - q10*q5*s34 + q10*q7*s34 - 2*q2*q7*s34 + 
       q4*q7*s34 - q5*q7*s34 + q1*q8*s34 + 2*q8^2*s34 + 3*q8^3*s12*s34 + 
       q10*q4*q7*s34^2 - q10*q5*q7*s34^2 - q1*q8^2*s34^2 - 3*q8^3*s34^2 + 
       q1*q8^3*s34^3 - 2*q1*q2*s45 - 2*q10*q3*s45 + 4*q2*q3*s45 - 
       3*q10*q5*s45 - 2*q3*q5*s45 - 2*q10*q7*s45 - 4*q3*q7*s45 - 
       2*q5*q7*s45 + 2*q1*q8*s45 + q2*q8*s45 - 3*q3*q8*s45 - q8^2*s45 - 
       q3*q5*q7*s12*s45 - q7*q8^3*s12^2*s45 - q10*q3*q5*s23*s45 - 
       3*q10*q5*q7*s34*s45 - 3*q8^3*s34*s45 + 2*q1*q8^3*s34^2*s45 - 
       2*q1*q2*q3*s45^2 - 2*q10*q3*q5*s45^2 - 4*q10*q3*q7*s45^2 - 
       4*q10*q5*q7*s45^2 - 2*q3*q5*q7*s45^2 + 2*q1*q3*q8*s45^2 + 
       q1*q8^2*s45^2 + q1*q8^3*s34*s45^2 - 2*q10*q3*q5*q7*s45^3 + 
       2*q1*q2*s51 - q10*q3*s51 - 4*q2*q3*s51 + q10*q4*s51 - 2*q1*q7*s51 + 
       q10*q7*s51 + 5*q2*q7*s51 + 2*q3*q7*s51 + q2*q8*s51 + q3*q8*s51 + 
       q8^2*s51 - 3*q2*q3*q7*s12*s51 + q7*q8^3*s12^2*s51 - q1*q2*q7*s34*s51 + 
       3*q8^3*s34*s51 - 2*q1*q8^3*s34^2*s51 + 2*q1*q2*q3*s45*s51 - 
       q1*q3*q7*s45*s51 - 3*q10*q3*q7*s45*s51 - q1*q3*q8*s45*s51 - 
       q1*q8^2*s45*s51 + q3*q8^2*s45*s51 + 3*q8^3*s45*s51 - 
       4*q1*q8^3*s34*s45*s51 - q1*q3*q8^2*s45^2*s51 - 2*q1*q8^3*s45^2*s51 - 
       2*q1*q2*q3*s51^2 + 2*q1*q2*q7*s51^2 + q1*q3*q7*s51^2 - 
       q10*q3*q7*s51^2 - 4*q2*q3*q7*s51^2 + q10*q4*q7*s51^2 + 
       q1*q3*q8*s51^2 + q1*q8^2*s51^2 - q2*q7*q8^3*s12^2*s51^2 + 
       q1*q8^3*s34*s51^2 + q1*q3*q8^2*s45*s51^2 + 2*q1*q8^3*s45*s51^2 + 
       q1*q3*q8^3*s45^2*s51^2 - 2*q1*q2*q3*q7*s51^3]*
     (F[4, 10] - (F[1, 1, 1]^2*tci[1, 1]^2)/12 + (F[1, 1, 8]^2*tci[1, 1]^2)/
       12 + (F[1, 1, 1]*F[1, 1, 9]*tci[1, 1]^2)/6 - 
      (F[1, 1, 8]*F[1, 1, 9]*tci[1, 1]^2)/6 - (F[2, 1, 9]*tci[1, 1]^2)/6 + 
      (F[2, 1, 12]*tci[1, 1]^2)/6 - (437*tci[1, 1]^4)/1080 + 
      (F[1, 1, 1]*tci[1, 2]^3)/6 - (F[1, 2, 9]*tci[1, 2]^3)/6 + 
      (11*tci[1, 2]^3*tcr[1, 1])/6 - (43*tci[1, 1]^2*tcr[1, 1]^2)/12 + 
      2*tci[1, 2]*tcr[1, 1]^3 - tcr[1, 1]^4/3 - (3*tci[1, 2]^3*tcr[1, 2])/2 + 
      (10*tci[1, 1]^2*tcr[1, 1]*tcr[1, 2])/3 - 2*tci[1, 2]*tcr[1, 1]^2*
       tcr[1, 2] + (2*tcr[1, 1]^3*tcr[1, 2])/3 - (10*tci[1, 1]^2*tcr[1, 2]^2)/
       9 - 2*tcr[1, 1]^2*tcr[1, 2]^2 + (8*tci[1, 2]*tcr[1, 2]^3)/3 + 
      (8*tcr[1, 1]*tcr[1, 2]^3)/3 - (19*tcr[1, 2]^4)/9 - 
      (25*tci[1, 1]^2*tcr[2, 1])/6 - 8*tci[1, 2]*tcr[3, 1] - 
      2*tci[1, 2]*tcr[3, 2] + (28*tci[1, 2]*tcr[3, 3])/3 - 
      3*tcr[1, 1]*tcr[3, 3] - (8*tcr[4, 2])/3 - tcr[4, 3] - 8*tcr[4, 4] - 
      2*tcr[4, 5]))/2 + (r[-q1 + 7*q10 - 6*q9 + 8*q1*q10*s23 + 2*q1*q5*s23 - 
       4*q10*q5*s23 - 4*q1*q9*s23 - 2*q10*q9*s23 + 2*q5*q9*s23 + 
       q1^2*q5*s23^2 - 2*q1*q10*q5*s23^2 - 2*q1*q10*q9*s23^2 + 2*q10*q2*s34 + 
       q1*q5*s34 - 3*q10*q5*s34 - q10*q9*s34 - 2*q2*q9*s34 + 2*q5*q9*s34 + 
       2*q1^2*q5*s23*s34 + q1^3*q5*s23^2*s34 - q10*q2*q5*s34^2 + 
       q2*q5*q9*s34^2 + 5*q1^2*s45 - 18*q1*q10*s45 + 4*q1*q2*s45 - 
       8*q10*q2*s45 - 7*q1*q5*s45 + 11*q10*q5*s45 + 2*q1*q9*s45 + 
       4*q2*q9*s45 - 4*q5*q9*s45 + 2*q1^3*s23*s45 - 4*q1^2*q10*s23*s45 - 
       6*q1^2*q5*s23*s45 + 12*q1*q10*q5*s23*s45 - q1^3*q5*s23^2*s45 + 
       2*q1^2*q10*q5*s23^2*s45 - 4*q1^2*q5*s34*s45 - q1*q2*q5*s34*s45 + 
       3*q10*q2*q5*s34*s45 - 2*q2*q5*q9*s34*s45 - 3*q1^3*q5*s23*s34*s45 - 
       4*q1^3*s45^2 + 12*q1^2*q10*s45^2 - 5*q1^2*q2*s45^2 + 
       14*q1*q10*q2*s45^2 + 9*q1^2*q5*s45^2 - 21*q1*q10*q5*s45^2 + 
       5*q1*q2*q5*s45^2 - 7*q10*q2*q5*s45^2 + 2*q2*q5*q9*s45^2 + 
       2*q1^3*q10*s23*s45^2 + 3*q1^3*q5*s23*s45^2 - 9*q1^2*q10*q5*s23*s45^2 - 
       q1^3*q10*q5*s23^2*s45^2 + 3*q1^3*q5*s34*s45^2 + 
       2*q1^2*q2*q5*s34*s45^2 - 4*q1^3*q10*s45^3 + 2*q1^3*q2*s45^3 - 
       8*q1^2*q10*q2*s45^3 - 3*q1^3*q5*s45^3 + 12*q1^2*q10*q5*s45^3 - 
       4*q1^2*q2*q5*s45^3 + 11*q1*q10*q2*q5*s45^3 + 3*q1^3*q10*q5*s23*s45^3 - 
       q1^3*q2*q5*s34*s45^3 + 2*q1^3*q10*q2*s45^4 - 3*q1^3*q10*q5*s45^4 + 
       q1^3*q2*q5*s45^4 - 5*q1^2*q10*q2*q5*s45^4 + q1^3*q10*q2*q5*s45^5 - 
       2*q1*q10*s51 - 2*q10*q2*s51 - q10*q9*s51 + 2*q2*q9*s51 - 
       2*q1*q10*q9*s23*s51 + 2*q1^2*q10*s45*s51 + 4*q1*q10*q2*s45*s51 - 
       q1^3*q10*s45^2*s51 - 3*q1^2*q10*q2*s45^2*s51 + q1^3*q10*q2*s45^3*s51 - 
       q1*q10*q9*s51^2]*(16*F[4, 1] - 5*F[4, 2] + (2*F[4, 3])/3 - 6*F[4, 4] - 
      (56*F[4, 5])/3 - 13*F[4, 7] + 58*F[4, 8] + 44*F[4, 9] + 5*F[4, 10] - 
      4*F[4, 11] - (86*F[4, 12])/3 - (8*F[4, 14])/3 - 3*F[4, 15] - 
      2*F[4, 16] - (22*F[4, 17])/3 - (14*F[4, 18])/3 + (8*F[4, 19])/3 - 
      (16*F[4, 20])/9 + 2*F[4, 21] - (8*F[4, 22])/3 + 8*F[4, 24] + 
      (62*F[4, 29])/9 + (248*F[4, 30])/9 + (92*F[4, 31])/3 + 
      (16*F[4, 32])/3 - (8*F[4, 33])/3 - (140*F[4, 34])/9 + (50*F[4, 35])/3 - 
      (86*F[4, 36])/9 + 8*F[4, 38] + (2*F[4, 42])/9 + (16*F[4, 44])/3 + 
      (8*F[4, 46])/3 - (16*F[4, 47])/3 + (2*F[4, 55])/3 - (2*F[4, 56])/3 + 
      (2*F[4, 57])/3 - (2*F[4, 58])/3 + (2*F[4, 65])/3 + (85*F[4, 66])/3 - 
      (10*F[4, 67])/3 - (100*F[4, 68])/3 + 16*F[4, 69] + 5*F[4, 70] - 
      3*F[4, 71] + F[4, 72] + 4*F[4, 73] + (23*F[4, 74])/3 + 
      (41*F[4, 75])/9 - F[4, 76] + 8*F[4, 81] - 8*F[4, 82] - 
      (88*F[4, 84])/9 + (8*F[4, 85])/9 - (16*F[4, 86])/3 + (190*F[4, 87])/9 - 
      (73*F[4, 88])/3 - (10*F[4, 97])/3 + (20*F[4, 98])/3 - (4*F[4, 106])/3 + 
      (4*F[4, 107])/3 + (2*F[4, 115])/3 + (85*F[4, 116])/3 + 2*F[4, 117] - 
      (100*F[4, 118])/3 + 5*F[4, 119] - 3*F[4, 120] + F[4, 121] + 
      4*F[4, 122] + (23*F[4, 123])/3 + (41*F[4, 124])/9 - F[4, 125] + 
      8*F[4, 130] - 8*F[4, 131] - (88*F[4, 133])/9 + (8*F[4, 134])/9 + 
      (190*F[4, 135])/9 - (73*F[4, 136])/3 - (10*F[4, 143])/3 + 
      (20*F[4, 144])/3 - (4*F[4, 152])/3 + (4*F[4, 153])/3 - 
      (10*F[4, 160])/3 - 13*F[4, 162] - 2*F[4, 163] + 2*F[4, 164] - 
      3*F[4, 165] + (14*F[4, 166])/3 + (10*F[4, 168])/9 + 8*F[4, 170] + 
      (2*F[4, 175])/9 - (2*F[4, 176])/3 + (16*F[4, 177])/3 - 
      (2*F[4, 179])/3 + 8*F[4, 181] - (10*F[4, 185])/9 - 4*F[4, 187] - 
      3*F[4, 204] - F[4, 206] - 3*F[4, 237] + 36*F[3, 1]*F[1, 1, 1] + 
      (14*F[3, 4]*F[1, 1, 1])/9 + (104*F[3, 6]*F[1, 1, 1])/9 + 
      24*F[3, 9]*F[1, 1, 1] + (50*F[3, 12]*F[1, 1, 1])/9 + 
      (68*F[3, 14]*F[1, 1, 1])/9 + 10*F[3, 18]*F[1, 1, 1] - 
      4*F[3, 21]*F[1, 1, 1] + (946*F[1, 1, 1]^4)/27 + 
      (80*F[3, 3]*F[1, 1, 2])/9 + (44*F[3, 5]*F[1, 1, 2])/9 + 
      24*F[3, 8]*F[1, 1, 2] - (80*F[3, 11]*F[1, 1, 2])/9 - 
      (44*F[3, 13]*F[1, 1, 2])/9 - 24*F[3, 16]*F[1, 1, 2] + 
      8*F[3, 17]*F[1, 1, 2] - (8*F[3, 20]*F[1, 1, 2])/3 + 
      (790*F[1, 1, 2]^4)/27 + (16*F[3, 1]*F[1, 1, 3])/3 - 
      12*F[3, 2]*F[1, 1, 3] - (38*F[3, 4]*F[1, 1, 3])/9 + 
      (8*F[3, 6]*F[1, 1, 3])/3 + (2*F[3, 12]*F[1, 1, 3])/3 - 
      (8*F[3, 14]*F[1, 1, 3])/9 - (10*F[3, 18]*F[1, 1, 3])/3 + 
      8*F[3, 19]*F[1, 1, 3] - (16*F[3, 21]*F[1, 1, 3])/9 - 
      16*F[3, 51]*F[1, 1, 3] - 2*F[3, 52]*F[1, 1, 3] + 
      16*F[3, 55]*F[1, 1, 3] + 2*F[3, 56]*F[1, 1, 3] - 
      (50*F[3, 59]*F[1, 1, 3])/3 + (104*F[3, 60]*F[1, 1, 3])/9 - 
      (476*F[1, 1, 1]^3*F[1, 1, 3])/27 + (2*F[1, 1, 2]^3*F[1, 1, 3])/3 - 
      (40*F[1, 1, 1]^2*F[1, 1, 3]^2)/3 - F[1, 1, 2]^2*F[1, 1, 3]^2 + 
      (28*F[1, 1, 1]*F[1, 1, 3]^3)/27 - (10*F[1, 1, 2]*F[1, 1, 3]^3)/3 + 
      (259*F[1, 1, 3]^4)/54 + 20*F[3, 1]*F[1, 1, 4] + 
      (32*F[3, 3]*F[1, 1, 4])/3 - (26*F[3, 4]*F[1, 1, 4])/9 + 
      (8*F[3, 5]*F[1, 1, 4])/3 + (136*F[3, 6]*F[1, 1, 4])/9 - 
      (32*F[3, 11]*F[1, 1, 4])/3 + (34*F[3, 12]*F[1, 1, 4])/9 - 
      (8*F[3, 13]*F[1, 1, 4])/3 + (76*F[3, 14]*F[1, 1, 4])/9 + 
      (40*F[3, 17]*F[1, 1, 4])/3 + (50*F[3, 18]*F[1, 1, 4])/3 - 
      (40*F[3, 20]*F[1, 1, 4])/9 - (20*F[3, 21]*F[1, 1, 4])/3 - 
      (70*F[3, 31]*F[1, 1, 4])/9 - (19*F[3, 32]*F[1, 1, 4])/6 + 
      (4*F[3, 33]*F[1, 1, 4])/3 + 4*F[3, 34]*F[1, 1, 4] + 
      (4*F[3, 36]*F[1, 1, 4])/3 + (35*F[3, 37]*F[1, 1, 4])/18 - 
      (35*F[3, 40]*F[1, 1, 4])/6 - (4*F[3, 44]*F[1, 1, 4])/3 - 
      8*F[3, 51]*F[1, 1, 4] - 6*F[3, 52]*F[1, 1, 4] - 4*F[3, 53]*F[1, 1, 4] + 
      2*F[3, 56]*F[1, 1, 4] - 6*F[3, 59]*F[1, 1, 4] - 
      (20*F[3, 69]*F[1, 1, 4])/9 + (200*F[1, 1, 1]^3*F[1, 1, 4])/27 + 
      (56*F[1, 1, 2]^3*F[1, 1, 4])/9 + (20*F[1, 1, 1]^2*F[1, 1, 3]*
        F[1, 1, 4])/3 - (34*F[1, 1, 1]*F[1, 1, 3]^2*F[1, 1, 4])/3 + 
      (98*F[1, 1, 3]^3*F[1, 1, 4])/27 - (76*F[1, 1, 1]^2*F[1, 1, 4]^2)/3 - 
      (56*F[1, 1, 2]^2*F[1, 1, 4]^2)/3 + 30*F[1, 1, 1]*F[1, 1, 3]*
       F[1, 1, 4]^2 - (4*F[1, 1, 3]^2*F[1, 1, 4]^2)/3 - 
      (232*F[1, 1, 1]*F[1, 1, 4]^3)/27 - (256*F[1, 1, 2]*F[1, 1, 4]^3)/27 + 
      (26*F[1, 1, 3]*F[1, 1, 4]^3)/27 - (617*F[1, 1, 4]^4)/54 + 
      24*F[3, 1]*F[1, 1, 5] - 12*F[3, 2]*F[1, 1, 5] - 
      (8*F[3, 3]*F[1, 1, 5])/27 + 6*F[3, 4]*F[1, 1, 5] - 
      (44*F[3, 5]*F[1, 1, 5])/27 + 8*F[3, 6]*F[1, 1, 5] + 
      (176*F[3, 11]*F[1, 1, 5])/27 + 2*F[3, 12]*F[1, 1, 5] + 
      (236*F[3, 13]*F[1, 1, 5])/27 + 24*F[3, 16]*F[1, 1, 5] - 
      (92*F[3, 17]*F[1, 1, 5])/9 + 6*F[3, 18]*F[1, 1, 5] + 
      8*F[3, 19]*F[1, 1, 5] - (32*F[3, 20]*F[1, 1, 5])/27 - 
      (56*F[3, 31]*F[1, 1, 5])/27 - (38*F[3, 32]*F[1, 1, 5])/27 - 
      (64*F[3, 36]*F[1, 1, 5])/27 - (238*F[3, 37]*F[1, 1, 5])/27 - 
      24*F[3, 39]*F[1, 1, 5] + (58*F[3, 40]*F[1, 1, 5])/9 + 
      (64*F[3, 41]*F[1, 1, 5])/27 + (26*F[1, 1, 1]^3*F[1, 1, 5])/3 - 
      (1972*F[1, 1, 2]^3*F[1, 1, 5])/81 - 12*F[1, 1, 1]*F[1, 1, 3]^2*
       F[1, 1, 5] + 4*F[1, 1, 3]^3*F[1, 1, 5] - 4*F[1, 1, 1]^2*F[1, 1, 4]*
       F[1, 1, 5] + (104*F[1, 1, 2]^2*F[1, 1, 4]*F[1, 1, 5])/9 + 
      6*F[1, 1, 3]^2*F[1, 1, 4]*F[1, 1, 5] - 8*F[1, 1, 1]*F[1, 1, 4]^2*
       F[1, 1, 5] + (268*F[1, 1, 2]*F[1, 1, 4]^2*F[1, 1, 5])/9 + 
      6*F[1, 1, 3]*F[1, 1, 4]^2*F[1, 1, 5] + (136*F[1, 1, 4]^3*F[1, 1, 5])/
       81 - F[1, 1, 1]^2*F[1, 1, 5]^2 - (292*F[1, 1, 2]^2*F[1, 1, 5]^2)/27 + 
      12*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 5]^2 - 12*F[1, 1, 3]^2*F[1, 1, 5]^2 - 
      (292*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5]^2)/27 - 
      (160*F[1, 1, 4]^2*F[1, 1, 5]^2)/27 + (26*F[1, 1, 1]*F[1, 1, 5]^3)/3 + 
      (344*F[1, 1, 2]*F[1, 1, 5]^3)/27 - (11*F[1, 1, 4]*F[1, 1, 5]^3)/3 - 
      (583*F[1, 1, 5]^4)/81 + (262*F[3, 31]*F[1, 1, 6])/27 + 
      (1397*F[3, 32]*F[1, 1, 6])/54 + 8*F[3, 33]*F[1, 1, 6] + 
      (860*F[3, 34]*F[1, 1, 6])/9 + (212*F[3, 36]*F[1, 1, 6])/27 - 
      (23*F[3, 37]*F[1, 1, 6])/54 + (215*F[3, 40]*F[1, 1, 6])/18 + 
      (64*F[3, 41]*F[1, 1, 6])/27 - (52*F[3, 44]*F[1, 1, 6])/9 + 
      (76*F[3, 51]*F[1, 1, 6])/27 + (247*F[3, 52]*F[1, 1, 6])/27 + 
      (8*F[3, 53]*F[1, 1, 6])/3 + (128*F[3, 54]*F[1, 1, 6])/3 + 
      (56*F[3, 55]*F[1, 1, 6])/27 + (35*F[3, 56]*F[1, 1, 6])/27 + 
      (61*F[3, 59]*F[1, 1, 6])/9 + (64*F[3, 60]*F[1, 1, 6])/27 + 
      (20*F[3, 69]*F[1, 1, 6])/9 - (698*F[1, 1, 3]^3*F[1, 1, 6])/81 + 
      (2*F[1, 1, 1]^2*F[1, 1, 4]*F[1, 1, 6])/3 - 6*F[1, 1, 3]^2*F[1, 1, 4]*
       F[1, 1, 6] - (4*F[1, 1, 1]*F[1, 1, 4]^2*F[1, 1, 6])/3 + 
      (152*F[1, 1, 4]^3*F[1, 1, 6])/27 - (35*F[1, 1, 4]*F[1, 1, 5]^2*
        F[1, 1, 6])/6 - (77*F[1, 1, 5]^3*F[1, 1, 6])/81 + 
      (26*F[1, 1, 1]^2*F[1, 1, 6]^2)/9 + (52*F[1, 1, 3]^2*F[1, 1, 6]^2)/27 - 
      (28*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 6]^2)/9 - 6*F[1, 1, 3]*F[1, 1, 4]*
       F[1, 1, 6]^2 + (25*F[1, 1, 4]^2*F[1, 1, 6]^2)/9 - 
      (35*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 6]^2)/6 + 
      (277*F[1, 1, 5]^2*F[1, 1, 6]^2)/18 + (104*F[1, 1, 1]*F[1, 1, 6]^3)/9 + 
      (103*F[1, 1, 3]*F[1, 1, 6]^3)/9 + (173*F[1, 1, 4]*F[1, 1, 6]^3)/27 + 
      (401*F[1, 1, 5]*F[1, 1, 6]^3)/54 - (1057*F[1, 1, 6]^4)/18 - 
      (44*F[3, 31]*F[1, 1, 7])/3 + (53*F[3, 32]*F[1, 1, 7])/9 + 
      12*F[3, 33]*F[1, 1, 7] + (184*F[3, 36]*F[1, 1, 7])/9 + 
      5*F[3, 37]*F[1, 1, 7] + 24*F[3, 39]*F[1, 1, 7] - 
      (41*F[3, 40]*F[1, 1, 7])/3 + (8*F[3, 41]*F[1, 1, 7])/3 - 
      (16*F[3, 44]*F[1, 1, 7])/3 + 8*F[3, 51]*F[1, 1, 7] + 
      6*F[3, 52]*F[1, 1, 7] + 4*F[3, 53]*F[1, 1, 7] - 2*F[3, 56]*F[1, 1, 7] + 
      6*F[3, 59]*F[1, 1, 7] + (2*F[1, 1, 1]^3*F[1, 1, 7])/3 + 
      (2*F[1, 1, 2]^3*F[1, 1, 7])/3 - 2*F[1, 1, 2]^2*F[1, 1, 3]*F[1, 1, 7] + 
      2*F[1, 1, 2]*F[1, 1, 3]^2*F[1, 1, 7] - (14*F[1, 1, 3]^3*F[1, 1, 7])/3 - 
      (2*F[1, 1, 1]^2*F[1, 1, 4]*F[1, 1, 7])/3 + 
      (4*F[1, 1, 1]*F[1, 1, 4]^2*F[1, 1, 7])/3 + 
      (266*F[1, 1, 4]^3*F[1, 1, 7])/27 + (35*F[1, 1, 4]*F[1, 1, 5]^2*
        F[1, 1, 7])/9 + (700*F[1, 1, 5]^3*F[1, 1, 7])/27 - 
      (2*F[1, 1, 1]^2*F[1, 1, 6]*F[1, 1, 7])/9 + 6*F[1, 1, 3]^2*F[1, 1, 6]*
       F[1, 1, 7] - (8*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 7])/9 - 
      (22*F[1, 1, 4]^2*F[1, 1, 6]*F[1, 1, 7])/9 - 
      (248*F[1, 1, 5]^2*F[1, 1, 6]*F[1, 1, 7])/9 + 
      (44*F[1, 1, 1]*F[1, 1, 6]^2*F[1, 1, 7])/9 + 6*F[1, 1, 3]*F[1, 1, 6]^2*
       F[1, 1, 7] - (13*F[1, 1, 4]*F[1, 1, 6]^2*F[1, 1, 7])/3 - 
      (581*F[1, 1, 5]*F[1, 1, 6]^2*F[1, 1, 7])/27 + 
      (277*F[1, 1, 6]^3*F[1, 1, 7])/9 - (11*F[1, 1, 1]^2*F[1, 1, 7]^2)/3 - 
      F[1, 1, 2]^2*F[1, 1, 7]^2 + 2*F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 7]^2 - 
      F[1, 1, 3]^2*F[1, 1, 7]^2 + 4*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 7]^2 - 
      (68*F[1, 1, 4]^2*F[1, 1, 7]^2)/9 + (211*F[1, 1, 5]^2*F[1, 1, 7]^2)/27 - 
      (100*F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 7]^2)/9 + 
      (29*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 7]^2)/9 + 
      (244*F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 7]^2)/27 + 
      (314*F[1, 1, 6]^2*F[1, 1, 7]^2)/9 - (26*F[1, 1, 1]*F[1, 1, 7]^3)/3 - 
      (10*F[1, 1, 2]*F[1, 1, 7]^3)/3 - (2*F[1, 1, 3]*F[1, 1, 7]^3)/3 - 
      (304*F[1, 1, 4]*F[1, 1, 7]^3)/27 - (514*F[1, 1, 5]*F[1, 1, 7]^3)/81 - 
      (796*F[1, 1, 6]*F[1, 1, 7]^3)/81 - (59*F[1, 1, 7]^4)/9 + 
      (16*F[3, 1]*F[1, 1, 8])/3 + 8*F[3, 3]*F[1, 1, 8] - 
      (28*F[3, 4]*F[1, 1, 8])/9 + 22*F[3, 5]*F[1, 1, 8] + 
      (8*F[3, 6]*F[1, 1, 8])/9 + 12*F[3, 7]*F[1, 1, 8] + 
      64*F[3, 8]*F[1, 1, 8] - 24*F[3, 9]*F[1, 1, 8] + 8*F[3, 11]*F[1, 1, 8] - 
      (76*F[3, 12]*F[1, 1, 8])/9 - 2*F[3, 13]*F[1, 1, 8] - 
      (64*F[3, 14]*F[1, 1, 8])/9 + 6*F[3, 17]*F[1, 1, 8] - 
      (28*F[3, 18]*F[1, 1, 8])/3 - (16*F[3, 21]*F[1, 1, 8])/9 - 
      8*F[3, 24]*F[1, 1, 8] - 16*F[3, 31]*F[1, 1, 8] - 
      2*F[3, 32]*F[1, 1, 8] + 16*F[3, 36]*F[1, 1, 8] + 
      2*F[3, 37]*F[1, 1, 8] - (50*F[3, 40]*F[1, 1, 8])/3 + 
      (104*F[3, 41]*F[1, 1, 8])/9 - (584*F[1, 1, 1]^3*F[1, 1, 8])/27 - 
      4*F[1, 1, 1]^2*F[1, 1, 2]*F[1, 1, 8] - 16*F[1, 1, 1]*F[1, 1, 2]^2*
       F[1, 1, 8] + (46*F[1, 1, 2]^3*F[1, 1, 8])/3 - 
      (4*F[1, 1, 1]^2*F[1, 1, 3]*F[1, 1, 8])/9 + 
      (226*F[1, 1, 1]*F[1, 1, 3]^2*F[1, 1, 8])/9 - 
      (2*F[1, 1, 3]^3*F[1, 1, 8])/3 + (28*F[1, 1, 1]^2*F[1, 1, 4]*F[1, 1, 8])/
       3 + 8*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 8] + 
      4*F[1, 1, 2]^2*F[1, 1, 4]*F[1, 1, 8] - 
      (220*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8])/9 + 
      (86*F[1, 1, 3]^2*F[1, 1, 4]*F[1, 1, 8])/9 + 
      (86*F[1, 1, 1]*F[1, 1, 4]^2*F[1, 1, 8])/3 - 16*F[1, 1, 2]*F[1, 1, 4]^2*
       F[1, 1, 8] - (298*F[1, 1, 3]*F[1, 1, 4]^2*F[1, 1, 8])/9 + 
      (206*F[1, 1, 4]^3*F[1, 1, 8])/27 - 4*F[1, 1, 1]^2*F[1, 1, 5]*
       F[1, 1, 8] - 4*F[1, 1, 2]^2*F[1, 1, 5]*F[1, 1, 8] + 
      6*F[1, 1, 3]^2*F[1, 1, 5]*F[1, 1, 8] + 8*F[1, 1, 1]*F[1, 1, 4]*
       F[1, 1, 5]*F[1, 1, 8] + 8*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5]*
       F[1, 1, 8] - 12*F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 8] + 
      4*F[1, 1, 4]^2*F[1, 1, 5]*F[1, 1, 8] - 8*F[1, 1, 2]*F[1, 1, 5]^2*
       F[1, 1, 8] + (F[1, 1, 4]*F[1, 1, 5]^2*F[1, 1, 8])/18 + 
      (52*F[1, 1, 5]^3*F[1, 1, 8])/3 - (4*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 6]*
        F[1, 1, 8])/3 + (4*F[1, 1, 4]^2*F[1, 1, 6]*F[1, 1, 8])/3 + 
      (35*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 8])/3 - 
      (833*F[1, 1, 5]^2*F[1, 1, 6]*F[1, 1, 8])/54 - 
      (52*F[1, 1, 1]*F[1, 1, 6]^2*F[1, 1, 8])/9 - 
      (F[1, 1, 4]*F[1, 1, 6]^2*F[1, 1, 8])/18 - 
      (827*F[1, 1, 5]*F[1, 1, 6]^2*F[1, 1, 8])/27 + 
      (299*F[1, 1, 6]^3*F[1, 1, 8])/18 + (4*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 7]*
        F[1, 1, 8])/3 - (4*F[1, 1, 4]^2*F[1, 1, 7]*F[1, 1, 8])/3 - 
      (70*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8])/9 - 
      (115*F[1, 1, 5]^2*F[1, 1, 7]*F[1, 1, 8])/27 + 
      (4*F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 8])/9 - 
      (4*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 8])/9 + 
      (112*F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 8])/3 + 
      (259*F[1, 1, 6]^2*F[1, 1, 7]*F[1, 1, 8])/27 + 
      (16*F[1, 1, 1]*F[1, 1, 7]^2*F[1, 1, 8])/3 - 
      (13*F[1, 1, 4]*F[1, 1, 7]^2*F[1, 1, 8])/9 - 
      (52*F[1, 1, 5]*F[1, 1, 7]^2*F[1, 1, 8])/3 - 
      (83*F[1, 1, 6]*F[1, 1, 7]^2*F[1, 1, 8])/3 + 
      (130*F[1, 1, 7]^3*F[1, 1, 8])/9 - (140*F[1, 1, 1]^2*F[1, 1, 8]^2)/9 + 
      8*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 8]^2 + 3*F[1, 1, 2]^2*F[1, 1, 8]^2 + 
      (46*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 8]^2)/3 - 
      (26*F[1, 1, 3]^2*F[1, 1, 8]^2)/3 - (158*F[1, 1, 1]*F[1, 1, 4]*
        F[1, 1, 8]^2)/9 - 8*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 8]^2 + 
      (76*F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8]^2)/3 + 
      (10*F[1, 1, 4]^2*F[1, 1, 8]^2)/9 - 8*F[1, 1, 1]*F[1, 1, 5]*
       F[1, 1, 8]^2 + 6*F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 8]^2 + 
      (F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 8]^2)/18 + 
      (275*F[1, 1, 5]^2*F[1, 1, 8]^2)/27 - 
      (9*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 8]^2)/2 + 
      (637*F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 8]^2)/18 + 
      (407*F[1, 1, 6]^2*F[1, 1, 8]^2)/54 + 
      (58*F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 8]^2)/9 - 
      (397*F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8]^2)/9 - 
      (281*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 8]^2)/9 + 
      (200*F[1, 1, 7]^2*F[1, 1, 8]^2)/9 + (304*F[1, 1, 1]*F[1, 1, 8]^3)/27 - 
      (22*F[1, 1, 2]*F[1, 1, 8]^3)/3 - (20*F[1, 1, 3]*F[1, 1, 8]^3)/3 - 
      (124*F[1, 1, 4]*F[1, 1, 8]^3)/27 + (268*F[1, 1, 5]*F[1, 1, 8]^3)/81 - 
      (668*F[1, 1, 6]*F[1, 1, 8]^3)/81 + (200*F[1, 1, 7]*F[1, 1, 8]^3)/27 + 
      (248*F[1, 1, 8]^4)/27 + (40*F[3, 3]*F[1, 1, 9])/27 + 
      (358*F[3, 5]*F[1, 1, 9])/27 + 12*F[3, 7]*F[1, 1, 9] + 
      40*F[3, 8]*F[1, 1, 9] + (224*F[3, 11]*F[1, 1, 9])/27 - 
      (10*F[3, 13]*F[1, 1, 9])/27 - (38*F[3, 17]*F[1, 1, 9])/9 - 
      (32*F[3, 20]*F[1, 1, 9])/27 - 8*F[3, 24]*F[1, 1, 9] - 
      (56*F[3, 51]*F[1, 1, 9])/27 - (38*F[3, 52]*F[1, 1, 9])/27 - 
      (64*F[3, 55]*F[1, 1, 9])/27 - (238*F[3, 56]*F[1, 1, 9])/27 - 
      24*F[3, 58]*F[1, 1, 9] + (58*F[3, 59]*F[1, 1, 9])/9 + 
      (64*F[3, 60]*F[1, 1, 9])/27 + (2*F[1, 1, 1]^3*F[1, 1, 9])/3 - 
      4*F[1, 1, 1]^2*F[1, 1, 2]*F[1, 1, 9] - 16*F[1, 1, 1]*F[1, 1, 2]^2*
       F[1, 1, 9] - (568*F[1, 1, 2]^3*F[1, 1, 9])/81 - 
      (1148*F[1, 1, 3]^3*F[1, 1, 9])/81 + 8*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 4]*
       F[1, 1, 9] + (44*F[1, 1, 2]^2*F[1, 1, 4]*F[1, 1, 9])/3 - 
      2*F[1, 1, 3]^2*F[1, 1, 4]*F[1, 1, 9] + 
      (68*F[1, 1, 2]*F[1, 1, 4]^2*F[1, 1, 9])/9 + 
      (496*F[1, 1, 4]^3*F[1, 1, 9])/81 + (4*F[1, 1, 2]^2*F[1, 1, 5]*
        F[1, 1, 9])/3 - 24*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9] - 
      (238*F[1, 1, 4]^2*F[1, 1, 5]*F[1, 1, 9])/9 + 
      (424*F[1, 1, 2]*F[1, 1, 5]^2*F[1, 1, 9])/27 + 
      (602*F[1, 1, 4]*F[1, 1, 5]^2*F[1, 1, 9])/27 - 
      (644*F[1, 1, 5]^3*F[1, 1, 9])/81 + (223*F[1, 1, 3]^2*F[1, 1, 6]*
        F[1, 1, 9])/9 + 12*F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 9] - 
      (548*F[1, 1, 3]*F[1, 1, 6]^2*F[1, 1, 9])/27 - 6*F[1, 1, 4]*F[1, 1, 6]^2*
       F[1, 1, 9] + (61*F[1, 1, 6]^3*F[1, 1, 9])/27 - 
      2*F[1, 1, 1]^2*F[1, 1, 7]*F[1, 1, 9] + 2*F[1, 1, 3]^2*F[1, 1, 7]*
       F[1, 1, 9] - 12*F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 9] + 
      6*F[1, 1, 6]^2*F[1, 1, 7]*F[1, 1, 9] + 2*F[1, 1, 1]*F[1, 1, 7]^2*
       F[1, 1, 9] - (2*F[1, 1, 7]^3*F[1, 1, 9])/3 + 4*F[1, 1, 1]^2*F[1, 1, 8]*
       F[1, 1, 9] + 16*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 8]*F[1, 1, 9] + 
      12*F[1, 1, 2]^2*F[1, 1, 8]*F[1, 1, 9] - 8*F[1, 1, 1]*F[1, 1, 4]*
       F[1, 1, 8]*F[1, 1, 9] - 24*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 8]*
       F[1, 1, 9] + 14*F[1, 1, 4]^2*F[1, 1, 8]*F[1, 1, 9] - 
      12*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 8]*F[1, 1, 9] + 
      6*F[1, 1, 5]^2*F[1, 1, 8]*F[1, 1, 9] - 8*F[1, 1, 1]*F[1, 1, 8]^2*
       F[1, 1, 9] - 12*F[1, 1, 2]*F[1, 1, 8]^2*F[1, 1, 9] + 
      8*F[1, 1, 4]*F[1, 1, 8]^2*F[1, 1, 9] + 8*F[1, 1, 8]^3*F[1, 1, 9] + 
      3*F[1, 1, 1]^2*F[1, 1, 9]^2 + 8*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 9]^2 - 
      (116*F[1, 1, 2]^2*F[1, 1, 9]^2)/27 + (323*F[1, 1, 3]^2*F[1, 1, 9]^2)/
       27 - 8*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 9]^2 - 
      (836*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9]^2)/27 - 2*F[1, 1, 3]*F[1, 1, 4]*
       F[1, 1, 9]^2 + (370*F[1, 1, 4]^2*F[1, 1, 9]^2)/27 + 
      (608*F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 9]^2)/27 + 
      (256*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9]^2)/27 - 
      (94*F[1, 1, 5]^2*F[1, 1, 9]^2)/9 - (463*F[1, 1, 3]*F[1, 1, 6]*
        F[1, 1, 9]^2)/27 - 6*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 9]^2 + 
      (92*F[1, 1, 6]^2*F[1, 1, 9]^2)/9 + 2*F[1, 1, 1]*F[1, 1, 7]*
       F[1, 1, 9]^2 + 2*F[1, 1, 3]*F[1, 1, 7]*F[1, 1, 9]^2 + 
      6*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 9]^2 - F[1, 1, 7]^2*F[1, 1, 9]^2 - 
      28*F[1, 1, 2]*F[1, 1, 8]*F[1, 1, 9]^2 + 22*F[1, 1, 4]*F[1, 1, 8]*
       F[1, 1, 9]^2 + 6*F[1, 1, 5]*F[1, 1, 8]*F[1, 1, 9]^2 - 
      4*F[1, 1, 8]^2*F[1, 1, 9]^2 + (14*F[1, 1, 1]*F[1, 1, 9]^3)/3 - 
      (68*F[1, 1, 2]*F[1, 1, 9]^3)/9 + (52*F[1, 1, 3]*F[1, 1, 9]^3)/3 + 
      (118*F[1, 1, 4]*F[1, 1, 9]^3)/9 - (14*F[1, 1, 5]*F[1, 1, 9]^3)/9 + 
      (202*F[1, 1, 6]*F[1, 1, 9]^3)/81 - (14*F[1, 1, 7]*F[1, 1, 9]^3)/3 + 
      (4*F[1, 1, 8]*F[1, 1, 9]^3)/3 - (767*F[1, 1, 9]^4)/81 + 
      (40*F[3, 31]*F[1, 1, 10])/3 + (62*F[3, 32]*F[1, 1, 10])/3 + 
      12*F[3, 33]*F[1, 1, 10] + (128*F[3, 34]*F[1, 1, 10])/3 + 
      (16*F[3, 36]*F[1, 1, 10])/3 - (10*F[3, 37]*F[1, 1, 10])/3 + 
      10*F[3, 40]*F[1, 1, 10] - (16*F[3, 44]*F[1, 1, 10])/3 - 
      20*F[3, 51]*F[1, 1, 10] - (79*F[3, 52]*F[1, 1, 10])/9 + 
      4*F[3, 53]*F[1, 1, 10] - (128*F[3, 54]*F[1, 1, 10])/3 + 
      (136*F[3, 55]*F[1, 1, 10])/9 + (19*F[3, 56]*F[1, 1, 10])/3 + 
      24*F[3, 58]*F[1, 1, 10] - (53*F[3, 59]*F[1, 1, 10])/3 + 
      (8*F[3, 60]*F[1, 1, 10])/3 + (2*F[1, 1, 1]^3*F[1, 1, 10])/3 + 
      (2*F[1, 1, 2]^3*F[1, 1, 10])/3 + (584*F[1, 1, 3]^3*F[1, 1, 10])/27 + 
      4*F[1, 1, 3]^2*F[1, 1, 4]*F[1, 1, 10] + (284*F[1, 1, 4]^3*F[1, 1, 10])/
       27 - 2*F[1, 1, 1]^2*F[1, 1, 5]*F[1, 1, 10] + 2*F[1, 1, 1]*F[1, 1, 5]^2*
       F[1, 1, 10] - (22*F[1, 1, 5]^3*F[1, 1, 10])/3 + 
      (8*F[1, 1, 1]^2*F[1, 1, 6]*F[1, 1, 10])/3 - 
      (791*F[1, 1, 3]^2*F[1, 1, 6]*F[1, 1, 10])/27 - 
      (16*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 10])/3 - 
      (8*F[1, 1, 4]^2*F[1, 1, 6]*F[1, 1, 10])/9 + 10*F[1, 1, 5]^2*F[1, 1, 6]*
       F[1, 1, 10] + (32*F[1, 1, 1]*F[1, 1, 6]^2*F[1, 1, 10])/3 - 
      (137*F[1, 1, 3]*F[1, 1, 6]^2*F[1, 1, 10])/27 - 
      (100*F[1, 1, 4]*F[1, 1, 6]^2*F[1, 1, 10])/9 + 
      10*F[1, 1, 5]*F[1, 1, 6]^2*F[1, 1, 10] + (158*F[1, 1, 6]^3*F[1, 1, 10])/
       9 - (8*F[1, 1, 1]^2*F[1, 1, 7]*F[1, 1, 10])/3 - 
      4*F[1, 1, 3]^2*F[1, 1, 7]*F[1, 1, 10] + 
      (16*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 10])/3 - 
      16*F[1, 1, 4]^2*F[1, 1, 7]*F[1, 1, 10] - 
      (20*F[1, 1, 5]^2*F[1, 1, 7]*F[1, 1, 10])/3 - 
      (16*F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 10])/3 + 
      (40*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 10])/3 + 
      (20*F[1, 1, 6]^2*F[1, 1, 7]*F[1, 1, 10])/3 - 
      (16*F[1, 1, 1]*F[1, 1, 7]^2*F[1, 1, 10])/3 + 
      (8*F[1, 1, 4]*F[1, 1, 7]^2*F[1, 1, 10])/3 + 
      (52*F[1, 1, 6]*F[1, 1, 7]^2*F[1, 1, 10])/3 - 
      (16*F[1, 1, 7]^3*F[1, 1, 10])/3 - 2*F[1, 1, 2]^2*F[1, 1, 8]*
       F[1, 1, 10] + (10*F[1, 1, 5]^2*F[1, 1, 8]*F[1, 1, 10])/3 - 
      (16*F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 8]*F[1, 1, 10])/3 + 
      (16*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 8]*F[1, 1, 10])/3 - 
      20*F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 8]*F[1, 1, 10] + 
      10*F[1, 1, 6]^2*F[1, 1, 8]*F[1, 1, 10] + 
      (16*F[1, 1, 1]*F[1, 1, 7]*F[1, 1, 8]*F[1, 1, 10])/3 - 
      (16*F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 8]*F[1, 1, 10])/3 + 
      (40*F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8]*F[1, 1, 10])/3 - 
      (20*F[1, 1, 7]^2*F[1, 1, 8]*F[1, 1, 10])/3 + 2*F[1, 1, 2]*F[1, 1, 8]^2*
       F[1, 1, 10] + (10*F[1, 1, 5]*F[1, 1, 8]^2*F[1, 1, 10])/3 + 
      (46*F[1, 1, 6]*F[1, 1, 8]^2*F[1, 1, 10])/3 - 
      (56*F[1, 1, 7]*F[1, 1, 8]^2*F[1, 1, 10])/3 - 
      (2*F[1, 1, 8]^3*F[1, 1, 10])/3 - (443*F[1, 1, 3]^2*F[1, 1, 9]*
        F[1, 1, 10])/27 - 8*F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 9]*F[1, 1, 10] + 
      (506*F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 9]*F[1, 1, 10])/9 - 
      (689*F[1, 1, 6]^2*F[1, 1, 9]*F[1, 1, 10])/27 + 
      8*F[1, 1, 3]*F[1, 1, 7]*F[1, 1, 9]*F[1, 1, 10] - 
      (247*F[1, 1, 3]*F[1, 1, 9]^2*F[1, 1, 10])/27 + 
      4*F[1, 1, 4]*F[1, 1, 9]^2*F[1, 1, 10] - 
      (253*F[1, 1, 6]*F[1, 1, 9]^2*F[1, 1, 10])/9 - 4*F[1, 1, 7]*F[1, 1, 9]^2*
       F[1, 1, 10] + (772*F[1, 1, 9]^3*F[1, 1, 10])/27 - 
      F[1, 1, 1]^2*F[1, 1, 10]^2 - F[1, 1, 2]^2*F[1, 1, 10]^2 + 
      (79*F[1, 1, 3]^2*F[1, 1, 10]^2)/3 - (8*F[1, 1, 4]^2*F[1, 1, 10]^2)/9 + 
      2*F[1, 1, 1]*F[1, 1, 5]*F[1, 1, 10]^2 - F[1, 1, 5]^2*F[1, 1, 10]^2 - 
      (548*F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 10]^2)/27 - 
      (68*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 10]^2)/9 + 
      (151*F[1, 1, 6]^2*F[1, 1, 10]^2)/9 + 
      (16*F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 10]^2)/3 + 4*F[1, 1, 6]*F[1, 1, 7]*
       F[1, 1, 10]^2 - (14*F[1, 1, 7]^2*F[1, 1, 10]^2)/3 + 
      2*F[1, 1, 2]*F[1, 1, 8]*F[1, 1, 10]^2 - F[1, 1, 8]^2*F[1, 1, 10]^2 - 
      (764*F[1, 1, 3]*F[1, 1, 9]*F[1, 1, 10]^2)/27 + 
      (4*F[1, 1, 6]*F[1, 1, 9]*F[1, 1, 10]^2)/27 + 
      (331*F[1, 1, 9]^2*F[1, 1, 10]^2)/27 - (10*F[1, 1, 1]*F[1, 1, 10]^3)/3 - 
      (10*F[1, 1, 2]*F[1, 1, 10]^3)/3 + (86*F[1, 1, 3]*F[1, 1, 10]^3)/9 - 
      (112*F[1, 1, 4]*F[1, 1, 10]^3)/27 - (2*F[1, 1, 5]*F[1, 1, 10]^3)/3 - 
      (1414*F[1, 1, 6]*F[1, 1, 10]^3)/81 - (28*F[1, 1, 7]*F[1, 1, 10]^3)/9 - 
      (2*F[1, 1, 8]*F[1, 1, 10]^3)/3 - (994*F[1, 1, 9]*F[1, 1, 10]^3)/81 + 
      (41*F[1, 1, 10]^4)/6 + (332*F[1, 1, 1]^2*F[2, 1, 1])/9 + 
      (104*F[1, 1, 1]*F[1, 1, 3]*F[2, 1, 1])/3 - (8*F[1, 1, 3]^2*F[2, 1, 1])/
       9 + (304*F[1, 1, 1]*F[1, 1, 4]*F[2, 1, 1])/9 + 
      (304*F[1, 1, 3]*F[1, 1, 4]*F[2, 1, 1])/9 + 24*F[1, 1, 1]*F[1, 1, 5]*
       F[2, 1, 1] + 24*F[1, 1, 3]*F[1, 1, 5]*F[2, 1, 1] - 
      (64*F[1, 1, 1]*F[1, 1, 8]*F[2, 1, 1])/9 - 
      (64*F[1, 1, 3]*F[1, 1, 8]*F[2, 1, 1])/9 + 6*F[2, 1, 1]^2 + 
      (124*F[1, 1, 1]^2*F[2, 1, 2])/9 - (92*F[1, 1, 1]*F[1, 1, 3]*F[2, 1, 2])/
       9 + (52*F[1, 1, 1]*F[1, 1, 4]*F[2, 1, 2])/3 - 
      (164*F[1, 1, 3]*F[1, 1, 4]*F[2, 1, 2])/9 + (8*F[1, 1, 4]^2*F[2, 1, 2])/
       9 + 8*F[1, 1, 1]*F[1, 1, 5]*F[2, 1, 2] + 8*F[1, 1, 4]*F[1, 1, 5]*
       F[2, 1, 2] - (56*F[1, 1, 1]*F[1, 1, 8]*F[2, 1, 2])/9 - 
      (32*F[1, 1, 3]*F[1, 1, 8]*F[2, 1, 2])/3 - 
      (56*F[1, 1, 4]*F[1, 1, 8]*F[2, 1, 2])/9 + (16*F[1, 1, 8]^2*F[2, 1, 2])/
       3 + (2*F[2, 1, 2]^2)/3 + (76*F[1, 1, 2]^2*F[2, 1, 3])/9 + 
      (64*F[1, 1, 2]*F[1, 1, 4]*F[2, 1, 3])/9 - (4*F[1, 1, 4]^2*F[2, 1, 3])/
       3 - (448*F[1, 1, 2]*F[1, 1, 5]*F[2, 1, 3])/27 - 
      (544*F[1, 1, 4]*F[1, 1, 5]*F[2, 1, 3])/27 + 
      (16*F[1, 1, 5]^2*F[2, 1, 3])/9 + 24*F[1, 1, 2]*F[1, 1, 8]*F[2, 1, 3] + 
      24*F[1, 1, 4]*F[1, 1, 8]*F[2, 1, 3] + 
      (416*F[1, 1, 2]*F[1, 1, 9]*F[2, 1, 3])/27 + 
      (464*F[1, 1, 4]*F[1, 1, 9]*F[2, 1, 3])/27 - 
      (80*F[1, 1, 5]*F[1, 1, 9]*F[2, 1, 3])/9 + (16*F[1, 1, 9]^2*F[2, 1, 3])/
       3 + (2*F[2, 1, 3]^2)/3 + (236*F[1, 1, 2]^2*F[2, 1, 4])/9 + 
      16*F[1, 1, 2]*F[1, 1, 4]*F[2, 1, 4] - 
      (128*F[1, 1, 2]*F[1, 1, 5]*F[2, 1, 4])/27 + 16*F[1, 1, 4]*F[1, 1, 5]*
       F[2, 1, 4] - (800*F[1, 1, 5]^2*F[2, 1, 4])/27 + 
      8*F[1, 1, 2]*F[1, 1, 8]*F[2, 1, 4] + 8*F[1, 1, 5]*F[1, 1, 8]*
       F[2, 1, 4] - (104*F[1, 1, 2]*F[1, 1, 9]*F[2, 1, 4])/27 - 
      (104*F[1, 1, 5]*F[1, 1, 9]*F[2, 1, 4])/27 + 6*F[2, 1, 4]^2 + 
      12*F[1, 1, 3]^2*F[2, 1, 5] + 24*F[1, 1, 3]*F[1, 1, 5]*F[2, 1, 5] + 
      12*F[1, 1, 5]^2*F[2, 1, 5] - 6*F[1, 1, 4]^2*F[2, 1, 6] + 
      8*F[1, 1, 4]*F[1, 1, 6]*F[2, 1, 6] + 14*F[1, 1, 6]^2*F[2, 1, 6] + 
      (68*F[1, 1, 4]*F[1, 1, 7]*F[2, 1, 6])/3 + 
      (28*F[1, 1, 6]*F[1, 1, 7]*F[2, 1, 6])/3 + 16*F[1, 1, 4]*F[1, 1, 10]*
       F[2, 1, 6] + 16*F[1, 1, 6]*F[1, 1, 10]*F[2, 1, 6] - 
      (10*F[2, 1, 6]^2)/3 + (70*F[1, 1, 4]*F[1, 1, 5]*F[2, 1, 7])/9 - 
      (826*F[1, 1, 5]^2*F[2, 1, 7])/27 - (334*F[1, 1, 5]*F[1, 1, 6]*
        F[2, 1, 7])/27 + (70*F[1, 1, 4]*F[1, 1, 7]*F[2, 1, 7])/9 + 
      (488*F[1, 1, 5]*F[1, 1, 7]*F[2, 1, 7])/27 - 
      (334*F[1, 1, 6]*F[1, 1, 7]*F[2, 1, 7])/27 + 
      (82*F[1, 1, 7]^2*F[2, 1, 7])/3 + (56*F[1, 1, 5]*F[1, 1, 8]*F[2, 1, 7])/
       3 + (56*F[1, 1, 7]*F[1, 1, 8]*F[2, 1, 7])/3 - 
      (40*F[1, 1, 5]*F[1, 1, 10]*F[2, 1, 7])/3 - 
      (40*F[1, 1, 7]*F[1, 1, 10]*F[2, 1, 7])/3 - 6*F[2, 1, 7]^2 + 
      (8*F[1, 1, 1]*F[1, 1, 4]*F[2, 1, 8])/3 - (8*F[1, 1, 4]^2*F[2, 1, 8])/
       3 + (104*F[1, 1, 1]*F[1, 1, 6]*F[2, 1, 8])/9 + 
      (16*F[1, 1, 4]*F[1, 1, 6]*F[2, 1, 8])/9 - 
      (136*F[1, 1, 5]*F[1, 1, 6]*F[2, 1, 8])/27 - 
      (2566*F[1, 1, 6]^2*F[2, 1, 8])/27 + (32*F[1, 1, 1]*F[1, 1, 7]*
        F[2, 1, 8])/3 + 2*F[1, 1, 4]*F[1, 1, 7]*F[2, 1, 8] - 
      (136*F[1, 1, 5]*F[1, 1, 7]*F[2, 1, 8])/27 - 
      (1126*F[1, 1, 6]*F[1, 1, 7]*F[2, 1, 8])/27 + 
      (82*F[1, 1, 7]^2*F[2, 1, 8])/9 - (8*F[1, 1, 4]*F[1, 1, 8]*F[2, 1, 8])/
       3 + (64*F[1, 1, 6]*F[1, 1, 8]*F[2, 1, 8])/9 + 
      8*F[1, 1, 7]*F[1, 1, 8]*F[2, 1, 8] + 
      (32*F[1, 1, 1]*F[1, 1, 10]*F[2, 1, 8])/3 - 
      (32*F[1, 1, 4]*F[1, 1, 10]*F[2, 1, 8])/3 - 
      (160*F[1, 1, 6]*F[1, 1, 10]*F[2, 1, 8])/3 - 
      (128*F[1, 1, 7]*F[1, 1, 10]*F[2, 1, 8])/3 - 
      (32*F[1, 1, 8]*F[1, 1, 10]*F[2, 1, 8])/3 - (32*F[2, 1, 8]^2)/3 + 
      (260*F[1, 1, 1]^2*F[2, 1, 9])/9 - (8*F[1, 1, 1]*F[1, 1, 3]*F[2, 1, 9])/
       3 + (184*F[1, 1, 1]*F[1, 1, 4]*F[2, 1, 9])/9 + 
      8*F[1, 1, 1]*F[1, 1, 5]*F[2, 1, 9] - 
      (8*F[1, 1, 1]*F[1, 1, 8]*F[2, 1, 9])/9 - 
      (8*F[1, 1, 3]*F[1, 1, 8]*F[2, 1, 9])/3 + 
      (184*F[1, 1, 4]*F[1, 1, 8]*F[2, 1, 9])/9 + 8*F[1, 1, 5]*F[1, 1, 8]*
       F[2, 1, 9] - (256*F[1, 1, 8]^2*F[2, 1, 9])/9 + 6*F[2, 1, 9]^2 - 
      (32*F[1, 1, 5]^2*F[2, 1, 10])/9 + (160*F[1, 1, 5]*F[1, 1, 6]*
        F[2, 1, 10])/9 - (32*F[1, 1, 6]^2*F[2, 1, 10])/3 - 
      (46*F[1, 1, 4]*F[1, 1, 7]*F[2, 1, 10])/9 + 
      (320*F[1, 1, 5]*F[1, 1, 7]*F[2, 1, 10])/27 + 
      (614*F[1, 1, 6]*F[1, 1, 7]*F[2, 1, 10])/27 + 
      (68*F[1, 1, 7]^2*F[2, 1, 10])/9 - (46*F[1, 1, 4]*F[1, 1, 8]*
        F[2, 1, 10])/9 + (944*F[1, 1, 5]*F[1, 1, 8]*F[2, 1, 10])/27 + 
      (518*F[1, 1, 6]*F[1, 1, 8]*F[2, 1, 10])/27 + 
      (44*F[1, 1, 7]*F[1, 1, 8]*F[2, 1, 10])/9 + 
      (40*F[1, 1, 8]^2*F[2, 1, 10])/3 + 24*F[1, 1, 7]*F[1, 1, 10]*
       F[2, 1, 10] + 24*F[1, 1, 8]*F[1, 1, 10]*F[2, 1, 10] + 
      (14*F[2, 1, 10]^2)/3 + (236*F[1, 1, 2]^2*F[2, 1, 11])/9 + 
      16*F[1, 1, 2]*F[1, 1, 4]*F[2, 1, 11] - 
      (320*F[1, 1, 2]*F[1, 1, 5]*F[2, 1, 11])/27 - 16*F[1, 1, 1]*F[1, 1, 8]*
       F[2, 1, 11] + 40*F[1, 1, 2]*F[1, 1, 8]*F[2, 1, 11] + 
      16*F[1, 1, 4]*F[1, 1, 8]*F[2, 1, 11] + 16*F[1, 1, 8]^2*F[2, 1, 11] - 
      16*F[1, 1, 1]*F[1, 1, 9]*F[2, 1, 11] + 
      (952*F[1, 1, 2]*F[1, 1, 9]*F[2, 1, 11])/27 + 32*F[1, 1, 4]*F[1, 1, 9]*
       F[2, 1, 11] - (320*F[1, 1, 5]*F[1, 1, 9]*F[2, 1, 11])/27 + 
      72*F[1, 1, 8]*F[1, 1, 9]*F[2, 1, 11] + (712*F[1, 1, 9]^2*F[2, 1, 11])/
       27 + 6*F[2, 1, 11]^2 + 12*F[1, 1, 8]^2*F[2, 1, 12] + 
      24*F[1, 1, 8]*F[1, 1, 9]*F[2, 1, 12] + 12*F[1, 1, 9]^2*F[2, 1, 12] - 
      (26*F[1, 1, 3]^2*F[2, 1, 13])/3 + 8*F[1, 1, 3]*F[1, 1, 4]*F[2, 1, 13] - 
      (20*F[1, 1, 3]*F[1, 1, 6]*F[2, 1, 13])/27 + 
      (32*F[1, 1, 6]^2*F[2, 1, 13])/3 - 8*F[1, 1, 3]*F[1, 1, 7]*F[2, 1, 13] - 
      (944*F[1, 1, 3]*F[1, 1, 9]*F[2, 1, 13])/27 - 
      (160*F[1, 1, 6]*F[1, 1, 9]*F[2, 1, 13])/9 + 
      (32*F[1, 1, 9]^2*F[2, 1, 13])/9 + (16*F[1, 1, 3]*F[1, 1, 10]*
        F[2, 1, 13])/9 + 8*F[1, 1, 4]*F[1, 1, 10]*F[2, 1, 13] - 
      (116*F[1, 1, 6]*F[1, 1, 10]*F[2, 1, 13])/27 - 8*F[1, 1, 7]*F[1, 1, 10]*
       F[2, 1, 13] - (320*F[1, 1, 9]*F[1, 1, 10]*F[2, 1, 13])/27 + 
      (118*F[1, 1, 10]^2*F[2, 1, 13])/9 + (14*F[2, 1, 13]^2)/3 + 
      (56*F[1, 1, 3]*F[1, 1, 6]*F[2, 1, 14])/3 + 16*F[1, 1, 4]*F[1, 1, 6]*
       F[2, 1, 14] - (1294*F[1, 1, 6]^2*F[2, 1, 14])/27 - 
      16*F[1, 1, 6]*F[1, 1, 7]*F[2, 1, 14] - 
      (136*F[1, 1, 6]*F[1, 1, 9]*F[2, 1, 14])/27 + 
      (56*F[1, 1, 3]*F[1, 1, 10]*F[2, 1, 14])/3 + 16*F[1, 1, 4]*F[1, 1, 10]*
       F[2, 1, 14] + (752*F[1, 1, 6]*F[1, 1, 10]*F[2, 1, 14])/27 - 
      16*F[1, 1, 7]*F[1, 1, 10]*F[2, 1, 14] - 
      (136*F[1, 1, 9]*F[1, 1, 10]*F[2, 1, 14])/27 + 
      (322*F[1, 1, 10]^2*F[2, 1, 14])/9 - (32*F[2, 1, 14]^2)/3 + 
      (56*F[1, 1, 3]*F[1, 1, 9]*F[2, 1, 15])/3 + 8*F[1, 1, 4]*F[1, 1, 9]*
       F[2, 1, 15] - (148*F[1, 1, 6]*F[1, 1, 9]*F[2, 1, 15])/27 - 
      8*F[1, 1, 7]*F[1, 1, 9]*F[2, 1, 15] - (826*F[1, 1, 9]^2*F[2, 1, 15])/
       27 + (56*F[1, 1, 3]*F[1, 1, 10]*F[2, 1, 15])/3 + 
      8*F[1, 1, 4]*F[1, 1, 10]*F[2, 1, 15] - 
      (148*F[1, 1, 6]*F[1, 1, 10]*F[2, 1, 15])/27 - 8*F[1, 1, 7]*F[1, 1, 10]*
       F[2, 1, 15] + (632*F[1, 1, 9]*F[1, 1, 10]*F[2, 1, 15])/27 + 
      (98*F[1, 1, 10]^2*F[2, 1, 15])/3 - 6*F[2, 1, 15]^2 + 
      (781*F[1, 1, 1]^2*tci[1, 1]^2)/9 + 8*F[1, 1, 1]*F[1, 1, 2]*
       tci[1, 1]^2 + (289*F[1, 1, 2]^2*tci[1, 1]^2)/27 - 
      (124*F[1, 1, 1]*F[1, 1, 3]*tci[1, 1]^2)/3 - 
      (23*F[1, 1, 2]*F[1, 1, 3]*tci[1, 1]^2)/2 + 
      (665*F[1, 1, 3]^2*tci[1, 1]^2)/27 - (50*F[1, 1, 1]*F[1, 1, 4]*
        tci[1, 1]^2)/9 - (1024*F[1, 1, 2]*F[1, 1, 4]*tci[1, 1]^2)/27 - 
      (2*F[1, 1, 3]*F[1, 1, 4]*tci[1, 1]^2)/9 - 
      (494*F[1, 1, 4]^2*tci[1, 1]^2)/9 - (61*F[1, 1, 1]*F[1, 1, 5]*
        tci[1, 1]^2)/6 + (1546*F[1, 1, 2]*F[1, 1, 5]*tci[1, 1]^2)/81 - 
      7*F[1, 1, 3]*F[1, 1, 5]*tci[1, 1]^2 + 
      (328*F[1, 1, 4]*F[1, 1, 5]*tci[1, 1]^2)/27 + 
      (569*F[1, 1, 5]^2*tci[1, 1]^2)/108 - 
      (4*F[1, 1, 1]*F[1, 1, 6]*tci[1, 1]^2)/3 - 
      (6275*F[1, 1, 3]*F[1, 1, 6]*tci[1, 1]^2)/162 - 
      (176*F[1, 1, 4]*F[1, 1, 6]*tci[1, 1]^2)/27 + 
      (7157*F[1, 1, 5]*F[1, 1, 6]*tci[1, 1]^2)/162 + 
      (884*F[1, 1, 6]^2*tci[1, 1]^2)/81 + (11*F[1, 1, 1]*F[1, 1, 7]*
        tci[1, 1]^2)/6 + (F[1, 1, 2]*F[1, 1, 7]*tci[1, 1]^2)/2 - 
      (7*F[1, 1, 3]*F[1, 1, 7]*tci[1, 1]^2)/2 + 
      (64*F[1, 1, 4]*F[1, 1, 7]*tci[1, 1]^2)/27 - 
      (1595*F[1, 1, 5]*F[1, 1, 7]*tci[1, 1]^2)/81 - 
      (1037*F[1, 1, 6]*F[1, 1, 7]*tci[1, 1]^2)/81 + 
      (17*F[1, 1, 7]^2*tci[1, 1]^2)/36 - (466*F[1, 1, 1]*F[1, 1, 8]*
        tci[1, 1]^2)/9 - (133*F[1, 1, 2]*F[1, 1, 8]*tci[1, 1]^2)/6 + 
      (968*F[1, 1, 3]*F[1, 1, 8]*tci[1, 1]^2)/27 + 
      (803*F[1, 1, 4]*F[1, 1, 8]*tci[1, 1]^2)/54 + 
      (43*F[1, 1, 5]*F[1, 1, 8]*tci[1, 1]^2)/54 - 
      (1003*F[1, 1, 6]*F[1, 1, 8]*tci[1, 1]^2)/27 + 
      (1486*F[1, 1, 7]*F[1, 1, 8]*tci[1, 1]^2)/27 + 
      (77*F[1, 1, 8]^2*tci[1, 1]^2)/4 - (15*F[1, 1, 1]*F[1, 1, 9]*
        tci[1, 1]^2)/2 - (164*F[1, 1, 2]*F[1, 1, 9]*tci[1, 1]^2)/81 - 
      (1373*F[1, 1, 3]*F[1, 1, 9]*tci[1, 1]^2)/162 + 
      (1192*F[1, 1, 4]*F[1, 1, 9]*tci[1, 1]^2)/27 - 
      (3038*F[1, 1, 5]*F[1, 1, 9]*tci[1, 1]^2)/81 + 
      (6359*F[1, 1, 6]*F[1, 1, 9]*tci[1, 1]^2)/162 + 
      F[1, 1, 7]*F[1, 1, 9]*tci[1, 1]^2 + (103*F[1, 1, 8]*F[1, 1, 9]*
        tci[1, 1]^2)/6 + (13201*F[1, 1, 9]^2*tci[1, 1]^2)/324 + 
      (F[1, 1, 1]*F[1, 1, 10]*tci[1, 1]^2)/2 + 
      (F[1, 1, 2]*F[1, 1, 10]*tci[1, 1]^2)/2 + 
      (562*F[1, 1, 3]*F[1, 1, 10]*tci[1, 1]^2)/9 + 
      (358*F[1, 1, 4]*F[1, 1, 10]*tci[1, 1]^2)/27 + 
      (53*F[1, 1, 5]*F[1, 1, 10]*tci[1, 1]^2)/18 - 
      (343*F[1, 1, 6]*F[1, 1, 10]*tci[1, 1]^2)/27 - 
      (175*F[1, 1, 7]*F[1, 1, 10]*tci[1, 1]^2)/9 - 
      (7*F[1, 1, 8]*F[1, 1, 10]*tci[1, 1]^2)/2 - 
      (71*F[1, 1, 9]*F[1, 1, 10]*tci[1, 1]^2)/3 + 
      (271*F[1, 1, 10]^2*tci[1, 1]^2)/54 - 
      (56*F[1, 1, 3]*F[1, 2, 2]*tci[1, 1]^2)/3 + 8*F[1, 1, 4]*F[1, 2, 2]*
       tci[1, 1]^2 - (20*F[1, 1, 6]*F[1, 2, 2]*tci[1, 1]^2)/27 - 
      8*F[1, 1, 7]*F[1, 2, 2]*tci[1, 1]^2 - 
      (944*F[1, 1, 9]*F[1, 2, 2]*tci[1, 1]^2)/27 + 
      (88*F[1, 1, 10]*F[1, 2, 2]*tci[1, 1]^2)/9 + 
      (14*F[1, 2, 2]^2*tci[1, 1]^2)/3 - (16*F[1, 1, 4]*F[1, 2, 3]*
        tci[1, 1]^2)/3 + 8*F[1, 1, 6]*F[1, 2, 3]*tci[1, 1]^2 + 
      (68*F[1, 1, 7]*F[1, 2, 3]*tci[1, 1]^2)/3 + 16*F[1, 1, 10]*F[1, 2, 3]*
       tci[1, 1]^2 - (10*F[1, 2, 3]^2*tci[1, 1]^2)/3 - 
      (292*F[1, 1, 2]*F[1, 2, 6]*tci[1, 1]^2)/9 - 
      (64*F[1, 1, 4]*F[1, 2, 6]*tci[1, 1]^2)/3 + 
      (544*F[1, 1, 5]*F[1, 2, 6]*tci[1, 1]^2)/27 - 24*F[1, 1, 8]*F[1, 2, 6]*
       tci[1, 1]^2 - (464*F[1, 1, 9]*F[1, 2, 6]*tci[1, 1]^2)/27 + 
      (2*F[1, 2, 6]^2*tci[1, 1]^2)/3 + 24*F[1, 1, 3]*F[1, 2, 7]*tci[1, 1]^2 + 
      24*F[1, 1, 5]*F[1, 2, 7]*tci[1, 1]^2 + 
      (46*F[1, 1, 4]*F[1, 2, 8]*tci[1, 1]^2)/9 - 
      (944*F[1, 1, 5]*F[1, 2, 8]*tci[1, 1]^2)/27 - 
      (518*F[1, 1, 6]*F[1, 2, 8]*tci[1, 1]^2)/27 - 
      (82*F[1, 1, 7]*F[1, 2, 8]*tci[1, 1]^2)/9 - 
      (194*F[1, 1, 8]*F[1, 2, 8]*tci[1, 1]^2)/9 - 24*F[1, 1, 10]*F[1, 2, 8]*
       tci[1, 1]^2 + (14*F[1, 2, 8]^2*tci[1, 1]^2)/3 + 
      24*F[1, 1, 8]*F[1, 2, 9]*tci[1, 1]^2 + 24*F[1, 1, 9]*F[1, 2, 9]*
       tci[1, 1]^2 + (373*F[2, 1, 1]*tci[1, 1]^2)/3 - 
      (136*F[2, 1, 2]*tci[1, 1]^2)/9 + (194*F[2, 1, 3]*tci[1, 1]^2)/9 + 
      (F[2, 1, 4]*tci[1, 1]^2)/3 + 12*F[2, 1, 5]*tci[1, 1]^2 - 
      (44*F[2, 1, 6]*tci[1, 1]^2)/9 + (2*F[2, 1, 7]*tci[1, 1]^2)/3 - 
      2*F[2, 1, 8]*tci[1, 1]^2 + (319*F[2, 1, 9]*tci[1, 1]^2)/9 + 
      (155*F[2, 1, 10]*tci[1, 1]^2)/18 + (49*F[2, 1, 11]*tci[1, 1]^2)/3 + 
      (71*F[2, 1, 12]*tci[1, 1]^2)/6 - 4*F[2, 1, 13]*tci[1, 1]^2 + 
      (2*F[2, 1, 14]*tci[1, 1]^2)/3 + (2*F[2, 1, 15]*tci[1, 1]^2)/3 + 
      (63*tci[1, 1]^4)/20 - (200*F[3, 1]*tci[1, 2])/3 + 
      12*F[3, 2]*tci[1, 2] - (56*F[3, 3]*tci[1, 2])/3 + 
      (26*F[3, 4]*tci[1, 2])/3 - (74*F[3, 5]*tci[1, 2])/3 - 
      (272*F[3, 6]*tci[1, 2])/9 - 12*F[3, 7]*tci[1, 2] - 
      64*F[3, 8]*tci[1, 2] + (8*F[3, 11]*tci[1, 2])/3 - 
      (14*F[3, 12]*tci[1, 2])/9 + (14*F[3, 13]*tci[1, 2])/3 - 
      8*F[3, 14]*tci[1, 2] - (58*F[3, 17]*tci[1, 2])/3 - 
      14*F[3, 18]*tci[1, 2] - 8*F[3, 19]*tci[1, 2] + 
      (40*F[3, 20]*tci[1, 2])/9 + (128*F[3, 21]*tci[1, 2])/9 + 
      8*F[3, 24]*tci[1, 2] + (214*F[3, 31]*tci[1, 2])/9 + 
      (31*F[3, 32]*tci[1, 2])/6 - (4*F[3, 33]*tci[1, 2])/3 - 
      4*F[3, 34]*tci[1, 2] - (52*F[3, 36]*tci[1, 2])/3 - 
      (71*F[3, 37]*tci[1, 2])/18 + (45*F[3, 40]*tci[1, 2])/2 - 
      (104*F[3, 41]*tci[1, 2])/9 + (4*F[3, 44]*tci[1, 2])/3 + 
      24*F[3, 51]*tci[1, 2] + 8*F[3, 52]*tci[1, 2] + 4*F[3, 53]*tci[1, 2] - 
      16*F[3, 55]*tci[1, 2] - 4*F[3, 56]*tci[1, 2] + 
      (68*F[3, 59]*tci[1, 2])/3 - (104*F[3, 60]*tci[1, 2])/9 + 
      (20*F[3, 69]*tci[1, 2])/9 - (2924*F[1, 1, 1]^3*tci[1, 2])/27 + 
      4*F[1, 1, 1]^2*F[1, 1, 2]*tci[1, 2] + 16*F[1, 1, 1]*F[1, 1, 2]^2*
       tci[1, 2] - (92*F[1, 1, 2]^3*tci[1, 2])/3 + 
      (220*F[1, 1, 1]^2*F[1, 1, 3]*tci[1, 2])/3 + 2*F[1, 1, 2]^2*F[1, 1, 3]*
       tci[1, 2] + (88*F[1, 1, 1]*F[1, 1, 3]^2*tci[1, 2])/9 + 
      10*F[1, 1, 2]*F[1, 1, 3]^2*tci[1, 2] - (536*F[1, 1, 3]^3*tci[1, 2])/
       27 + (112*F[1, 1, 1]^2*F[1, 1, 4]*tci[1, 2])/9 - 
      8*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 4]*tci[1, 2] + 
      (236*F[1, 1, 2]^2*F[1, 1, 4]*tci[1, 2])/9 - 
      (236*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4]*tci[1, 2])/9 + 
      (14*F[1, 1, 3]^2*F[1, 1, 4]*tci[1, 2])/9 + 
      (160*F[1, 1, 1]*F[1, 1, 4]^2*tci[1, 2])/9 + 
      (412*F[1, 1, 2]*F[1, 1, 4]^2*tci[1, 2])/9 + 
      (26*F[1, 1, 3]*F[1, 1, 4]^2*tci[1, 2])/9 + 
      (1072*F[1, 1, 4]^3*tci[1, 2])/27 - 18*F[1, 1, 1]^2*F[1, 1, 5]*
       tci[1, 2] + (244*F[1, 1, 2]^2*F[1, 1, 5]*tci[1, 2])/27 + 
      24*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 5]*tci[1, 2] + 
      12*F[1, 1, 3]^2*F[1, 1, 5]*tci[1, 2] + 16*F[1, 1, 1]*F[1, 1, 4]*
       F[1, 1, 5]*tci[1, 2] - (1280*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5]*
        tci[1, 2])/27 - 12*F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 5]*tci[1, 2] - 
      (190*F[1, 1, 4]^2*F[1, 1, 5]*tci[1, 2])/27 - 10*F[1, 1, 1]*F[1, 1, 5]^2*
       tci[1, 2] + (460*F[1, 1, 2]*F[1, 1, 5]^2*tci[1, 2])/27 + 
      24*F[1, 1, 3]*F[1, 1, 5]^2*tci[1, 2] + 
      (637*F[1, 1, 4]*F[1, 1, 5]^2*tci[1, 2])/54 - 
      (67*F[1, 1, 5]^3*tci[1, 2])/3 - (2*F[1, 1, 1]^2*F[1, 1, 6]*tci[1, 2])/
       3 + (280*F[1, 1, 3]^2*F[1, 1, 6]*tci[1, 2])/9 + 
      (8*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 6]*tci[1, 2])/3 + 
      12*F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 6]*tci[1, 2] - 
      (80*F[1, 1, 4]^2*F[1, 1, 6]*tci[1, 2])/9 - 
      (35*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 6]*tci[1, 2])/3 + 
      (574*F[1, 1, 5]^2*F[1, 1, 6]*tci[1, 2])/27 + 
      (28*F[1, 1, 1]*F[1, 1, 6]^2*tci[1, 2])/9 + 
      (346*F[1, 1, 3]*F[1, 1, 6]^2*tci[1, 2])/27 + 
      (317*F[1, 1, 4]*F[1, 1, 6]^2*tci[1, 2])/18 + 
      (1969*F[1, 1, 5]*F[1, 1, 6]^2*tci[1, 2])/54 - 
      (2485*F[1, 1, 6]^3*tci[1, 2])/54 - (4*F[1, 1, 1]^2*F[1, 1, 7]*
        tci[1, 2])/3 + 2*F[1, 1, 2]^2*F[1, 1, 7]*tci[1, 2] - 
      4*F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 7]*tci[1, 2] + 
      6*F[1, 1, 3]^2*F[1, 1, 7]*tci[1, 2] - 
      (8*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 7]*tci[1, 2])/3 - 
      (62*F[1, 1, 4]^2*F[1, 1, 7]*tci[1, 2])/9 + 
      (70*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 7]*tci[1, 2])/9 + 
      (106*F[1, 1, 5]^2*F[1, 1, 7]*tci[1, 2])/27 + 
      (8*F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 7]*tci[1, 2])/9 - 
      12*F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 7]*tci[1, 2] + 
      (140*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 7]*tci[1, 2])/9 - 
      (496*F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 7]*tci[1, 2])/9 - 
      (148*F[1, 1, 6]^2*F[1, 1, 7]*tci[1, 2])/27 - 2*F[1, 1, 1]*F[1, 1, 7]^2*
       tci[1, 2] - 2*F[1, 1, 2]*F[1, 1, 7]^2*tci[1, 2] + 
      2*F[1, 1, 3]*F[1, 1, 7]^2*tci[1, 2] + 
      (53*F[1, 1, 4]*F[1, 1, 7]^2*tci[1, 2])/3 + 
      (148*F[1, 1, 5]*F[1, 1, 7]^2*tci[1, 2])/27 + 
      (346*F[1, 1, 6]*F[1, 1, 7]^2*tci[1, 2])/27 - 
      (38*F[1, 1, 7]^3*tci[1, 2])/27 + (784*F[1, 1, 1]^2*F[1, 1, 8]*
        tci[1, 2])/9 - 16*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 8]*tci[1, 2] - 
      18*F[1, 1, 2]^2*F[1, 1, 8]*tci[1, 2] - 
      (500*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 8]*tci[1, 2])/9 - 
      (46*F[1, 1, 3]^2*F[1, 1, 8]*tci[1, 2])/3 - 
      (148*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8]*tci[1, 2])/9 + 
      16*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 8]*tci[1, 2] + 
      (188*F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8]*tci[1, 2])/9 - 
      (62*F[1, 1, 4]^2*F[1, 1, 8]*tci[1, 2])/3 + 16*F[1, 1, 1]*F[1, 1, 5]*
       F[1, 1, 8]*tci[1, 2] - 8*F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 8]*tci[1, 2] - 
      12*F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 8]*tci[1, 2] - 
      (37*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 8]*tci[1, 2])/9 - 
      (1103*F[1, 1, 5]^2*F[1, 1, 8]*tci[1, 2])/54 + 
      (4*F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 8]*tci[1, 2])/3 + 
      (23*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 8]*tci[1, 2])/3 - 
      (742*F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 8]*tci[1, 2])/9 - 
      (499*F[1, 1, 6]^2*F[1, 1, 8]*tci[1, 2])/54 - 
      (4*F[1, 1, 1]*F[1, 1, 7]*F[1, 1, 8]*tci[1, 2])/3 - 
      (58*F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 8]*tci[1, 2])/9 + 
      (1648*F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8]*tci[1, 2])/27 + 
      (1168*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 8]*tci[1, 2])/27 - 
      (479*F[1, 1, 7]^2*F[1, 1, 8]*tci[1, 2])/9 - 
      (4*F[1, 1, 1]*F[1, 1, 8]^2*tci[1, 2])/9 + 22*F[1, 1, 2]*F[1, 1, 8]^2*
       tci[1, 2] - (10*F[1, 1, 3]*F[1, 1, 8]^2*tci[1, 2])/3 + 
      (34*F[1, 1, 4]*F[1, 1, 8]^2*tci[1, 2])/9 - 
      (431*F[1, 1, 5]*F[1, 1, 8]^2*tci[1, 2])/54 + 
      (1579*F[1, 1, 6]*F[1, 1, 8]^2*tci[1, 2])/54 - 
      42*F[1, 1, 7]*F[1, 1, 8]^2*tci[1, 2] - (668*F[1, 1, 8]^3*tci[1, 2])/
       27 - 6*F[1, 1, 1]^2*F[1, 1, 9]*tci[1, 2] - 16*F[1, 1, 1]*F[1, 1, 2]*
       F[1, 1, 9]*tci[1, 2] - (704*F[1, 1, 2]^2*F[1, 1, 9]*tci[1, 2])/27 + 
      (86*F[1, 1, 3]^2*F[1, 1, 9]*tci[1, 2])/9 + 8*F[1, 1, 1]*F[1, 1, 4]*
       F[1, 1, 9]*tci[1, 2] - (440*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9]*
        tci[1, 2])/27 + 4*F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 9]*tci[1, 2] - 
      (874*F[1, 1, 4]^2*F[1, 1, 9]*tci[1, 2])/27 + 
      (296*F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 9]*tci[1, 2])/9 + 
      (584*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9]*tci[1, 2])/9 - 
      (764*F[1, 1, 5]^2*F[1, 1, 9]*tci[1, 2])/27 - 
      (238*F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 9]*tci[1, 2])/3 - 
      12*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 9]*tci[1, 2] + 
      (710*F[1, 1, 6]^2*F[1, 1, 9]*tci[1, 2])/27 + 4*F[1, 1, 1]*F[1, 1, 7]*
       F[1, 1, 9]*tci[1, 2] - 4*F[1, 1, 3]*F[1, 1, 7]*F[1, 1, 9]*tci[1, 2] + 
      12*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 9]*tci[1, 2] - 
      2*F[1, 1, 7]^2*F[1, 1, 9]*tci[1, 2] + 16*F[1, 1, 1]*F[1, 1, 8]*
       F[1, 1, 9]*tci[1, 2] + 32*F[1, 1, 2]*F[1, 1, 8]*F[1, 1, 9]*tci[1, 2] - 
      36*F[1, 1, 4]*F[1, 1, 8]*F[1, 1, 9]*tci[1, 2] + 
      12*F[1, 1, 5]*F[1, 1, 8]*F[1, 1, 9]*tci[1, 2] + 
      2*F[1, 1, 1]*F[1, 1, 9]^2*tci[1, 2] + 
      (1232*F[1, 1, 2]*F[1, 1, 9]^2*tci[1, 2])/27 - 
      (496*F[1, 1, 3]*F[1, 1, 9]^2*tci[1, 2])/27 - 
      (1064*F[1, 1, 4]*F[1, 1, 9]^2*tci[1, 2])/27 - 
      (418*F[1, 1, 5]*F[1, 1, 9]^2*tci[1, 2])/27 + 
      (625*F[1, 1, 6]*F[1, 1, 9]^2*tci[1, 2])/27 - 4*F[1, 1, 7]*F[1, 1, 9]^2*
       tci[1, 2] - 2*F[1, 1, 8]*F[1, 1, 9]^2*tci[1, 2] - 
      (328*F[1, 1, 9]^3*tci[1, 2])/9 - 2*F[1, 1, 1]^2*F[1, 1, 10]*tci[1, 2] + 
      2*F[1, 1, 2]^2*F[1, 1, 10]*tci[1, 2] - 
      (604*F[1, 1, 3]^2*F[1, 1, 10]*tci[1, 2])/9 - 
      (140*F[1, 1, 4]^2*F[1, 1, 10]*tci[1, 2])/9 + 4*F[1, 1, 1]*F[1, 1, 5]*
       F[1, 1, 10]*tci[1, 2] - (16*F[1, 1, 5]^2*F[1, 1, 10]*tci[1, 2])/3 + 
      (16*F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 10]*tci[1, 2])/3 + 
      (1466*F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 10]*tci[1, 2])/27 + 
      (160*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 10]*tci[1, 2])/9 + 
      20*F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 10]*tci[1, 2] - 
      (121*F[1, 1, 6]^2*F[1, 1, 10]*tci[1, 2])/27 - 
      (16*F[1, 1, 1]*F[1, 1, 7]*F[1, 1, 10]*tci[1, 2])/3 + 
      32*F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 10]*tci[1, 2] - 
      (40*F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 10]*tci[1, 2])/3 - 
      8*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 10]*tci[1, 2] - 
      (44*F[1, 1, 7]^2*F[1, 1, 10]*tci[1, 2])/3 - 4*F[1, 1, 2]*F[1, 1, 8]*
       F[1, 1, 10]*tci[1, 2] - (20*F[1, 1, 5]*F[1, 1, 8]*F[1, 1, 10]*
        tci[1, 2])/3 - (92*F[1, 1, 6]*F[1, 1, 8]*F[1, 1, 10]*tci[1, 2])/3 + 
      (40*F[1, 1, 7]*F[1, 1, 8]*F[1, 1, 10]*tci[1, 2])/3 + 
      2*F[1, 1, 8]^2*F[1, 1, 10]*tci[1, 2] + 
      (782*F[1, 1, 3]*F[1, 1, 9]*F[1, 1, 10]*tci[1, 2])/27 + 
      8*F[1, 1, 4]*F[1, 1, 9]*F[1, 1, 10]*tci[1, 2] - 
      (506*F[1, 1, 6]*F[1, 1, 9]*F[1, 1, 10]*tci[1, 2])/9 - 
      8*F[1, 1, 7]*F[1, 1, 9]*F[1, 1, 10]*tci[1, 2] + 
      (139*F[1, 1, 9]^2*F[1, 1, 10]*tci[1, 2])/27 + 
      2*F[1, 1, 1]*F[1, 1, 10]^2*tci[1, 2] - 2*F[1, 1, 2]*F[1, 1, 10]^2*
       tci[1, 2] - (356*F[1, 1, 3]*F[1, 1, 10]^2*tci[1, 2])/9 + 
      (16*F[1, 1, 4]*F[1, 1, 10]^2*tci[1, 2])/9 - 2*F[1, 1, 5]*F[1, 1, 10]^2*
       tci[1, 2] + (752*F[1, 1, 6]*F[1, 1, 10]^2*tci[1, 2])/27 - 
      (16*F[1, 1, 7]*F[1, 1, 10]^2*tci[1, 2])/3 + 2*F[1, 1, 8]*F[1, 1, 10]^2*
       tci[1, 2] + (764*F[1, 1, 9]*F[1, 1, 10]^2*tci[1, 2])/27 - 
      (38*F[1, 1, 10]^3*tci[1, 2])/27 + (26*F[1, 1, 3]^2*F[1, 2, 2]*
        tci[1, 2])/3 - 8*F[1, 1, 3]*F[1, 1, 4]*F[1, 2, 2]*tci[1, 2] + 
      (20*F[1, 1, 3]*F[1, 1, 6]*F[1, 2, 2]*tci[1, 2])/27 - 
      (32*F[1, 1, 6]^2*F[1, 2, 2]*tci[1, 2])/3 + 8*F[1, 1, 3]*F[1, 1, 7]*
       F[1, 2, 2]*tci[1, 2] + (944*F[1, 1, 3]*F[1, 1, 9]*F[1, 2, 2]*
        tci[1, 2])/27 + (160*F[1, 1, 6]*F[1, 1, 9]*F[1, 2, 2]*tci[1, 2])/9 - 
      (32*F[1, 1, 9]^2*F[1, 2, 2]*tci[1, 2])/9 - 
      (16*F[1, 1, 3]*F[1, 1, 10]*F[1, 2, 2]*tci[1, 2])/9 - 
      8*F[1, 1, 4]*F[1, 1, 10]*F[1, 2, 2]*tci[1, 2] + 
      (116*F[1, 1, 6]*F[1, 1, 10]*F[1, 2, 2]*tci[1, 2])/27 + 
      8*F[1, 1, 7]*F[1, 1, 10]*F[1, 2, 2]*tci[1, 2] + 
      (320*F[1, 1, 9]*F[1, 1, 10]*F[1, 2, 2]*tci[1, 2])/27 - 
      (118*F[1, 1, 10]^2*F[1, 2, 2]*tci[1, 2])/9 + 6*F[1, 1, 4]^2*F[1, 2, 3]*
       tci[1, 2] - 8*F[1, 1, 4]*F[1, 1, 6]*F[1, 2, 3]*tci[1, 2] - 
      14*F[1, 1, 6]^2*F[1, 2, 3]*tci[1, 2] - 
      (68*F[1, 1, 4]*F[1, 1, 7]*F[1, 2, 3]*tci[1, 2])/3 - 
      (28*F[1, 1, 6]*F[1, 1, 7]*F[1, 2, 3]*tci[1, 2])/3 - 
      16*F[1, 1, 4]*F[1, 1, 10]*F[1, 2, 3]*tci[1, 2] - 
      16*F[1, 1, 6]*F[1, 1, 10]*F[1, 2, 3]*tci[1, 2] + 
      (76*F[1, 1, 2]^2*F[1, 2, 6]*tci[1, 2])/9 + 
      (64*F[1, 1, 2]*F[1, 1, 4]*F[1, 2, 6]*tci[1, 2])/9 - 
      (4*F[1, 1, 4]^2*F[1, 2, 6]*tci[1, 2])/3 - 
      (448*F[1, 1, 2]*F[1, 1, 5]*F[1, 2, 6]*tci[1, 2])/27 - 
      (544*F[1, 1, 4]*F[1, 1, 5]*F[1, 2, 6]*tci[1, 2])/27 + 
      (16*F[1, 1, 5]^2*F[1, 2, 6]*tci[1, 2])/9 + 24*F[1, 1, 2]*F[1, 1, 8]*
       F[1, 2, 6]*tci[1, 2] + 24*F[1, 1, 4]*F[1, 1, 8]*F[1, 2, 6]*tci[1, 2] + 
      (416*F[1, 1, 2]*F[1, 1, 9]*F[1, 2, 6]*tci[1, 2])/27 + 
      (464*F[1, 1, 4]*F[1, 1, 9]*F[1, 2, 6]*tci[1, 2])/27 - 
      (80*F[1, 1, 5]*F[1, 1, 9]*F[1, 2, 6]*tci[1, 2])/9 + 
      (16*F[1, 1, 9]^2*F[1, 2, 6]*tci[1, 2])/3 - 12*F[1, 1, 3]^2*F[1, 2, 7]*
       tci[1, 2] - 24*F[1, 1, 3]*F[1, 1, 5]*F[1, 2, 7]*tci[1, 2] - 
      12*F[1, 1, 5]^2*F[1, 2, 7]*tci[1, 2] - 
      (32*F[1, 1, 5]^2*F[1, 2, 8]*tci[1, 2])/9 + 
      (160*F[1, 1, 5]*F[1, 1, 6]*F[1, 2, 8]*tci[1, 2])/9 - 
      (32*F[1, 1, 6]^2*F[1, 2, 8]*tci[1, 2])/3 - 
      (46*F[1, 1, 4]*F[1, 1, 7]*F[1, 2, 8]*tci[1, 2])/9 + 
      (320*F[1, 1, 5]*F[1, 1, 7]*F[1, 2, 8]*tci[1, 2])/27 + 
      (614*F[1, 1, 6]*F[1, 1, 7]*F[1, 2, 8]*tci[1, 2])/27 + 
      (68*F[1, 1, 7]^2*F[1, 2, 8]*tci[1, 2])/9 - 
      (46*F[1, 1, 4]*F[1, 1, 8]*F[1, 2, 8]*tci[1, 2])/9 + 
      (944*F[1, 1, 5]*F[1, 1, 8]*F[1, 2, 8]*tci[1, 2])/27 + 
      (518*F[1, 1, 6]*F[1, 1, 8]*F[1, 2, 8]*tci[1, 2])/27 + 
      (44*F[1, 1, 7]*F[1, 1, 8]*F[1, 2, 8]*tci[1, 2])/9 + 
      (40*F[1, 1, 8]^2*F[1, 2, 8]*tci[1, 2])/3 + 24*F[1, 1, 7]*F[1, 1, 10]*
       F[1, 2, 8]*tci[1, 2] + 24*F[1, 1, 8]*F[1, 1, 10]*F[1, 2, 8]*
       tci[1, 2] - 12*F[1, 1, 8]^2*F[1, 2, 9]*tci[1, 2] - 
      24*F[1, 1, 8]*F[1, 1, 9]*F[1, 2, 9]*tci[1, 2] - 
      12*F[1, 1, 9]^2*F[1, 2, 9]*tci[1, 2] - 
      (1216*F[1, 1, 1]*F[2, 1, 1]*tci[1, 2])/9 - 
      (536*F[1, 1, 3]*F[2, 1, 1]*tci[1, 2])/9 - 
      (608*F[1, 1, 4]*F[2, 1, 1]*tci[1, 2])/9 - 48*F[1, 1, 5]*F[2, 1, 1]*
       tci[1, 2] + (128*F[1, 1, 8]*F[2, 1, 1]*tci[1, 2])/9 - 
      (256*F[1, 1, 1]*F[2, 1, 2]*tci[1, 2])/9 + 
      (352*F[1, 1, 3]*F[2, 1, 2]*tci[1, 2])/9 + 
      (16*F[1, 1, 4]*F[2, 1, 2]*tci[1, 2])/3 - 16*F[1, 1, 5]*F[2, 1, 2]*
       tci[1, 2] + (112*F[1, 1, 8]*F[2, 1, 2]*tci[1, 2])/9 - 
      (292*F[1, 1, 2]*F[2, 1, 3]*tci[1, 2])/9 - 
      (64*F[1, 1, 4]*F[2, 1, 3]*tci[1, 2])/3 + 
      (544*F[1, 1, 5]*F[2, 1, 3]*tci[1, 2])/27 - 24*F[1, 1, 8]*F[2, 1, 3]*
       tci[1, 2] - (464*F[1, 1, 9]*F[2, 1, 3]*tci[1, 2])/27 + 
      (4*F[1, 2, 6]*F[2, 1, 3]*tci[1, 2])/3 - 24*F[1, 1, 2]*F[2, 1, 4]*
       tci[1, 2] - 24*F[1, 1, 5]*F[2, 1, 4]*tci[1, 2] - 
      24*F[1, 1, 3]*F[2, 1, 5]*tci[1, 2] - 24*F[1, 1, 5]*F[2, 1, 5]*
       tci[1, 2] + (16*F[1, 1, 4]*F[2, 1, 6]*tci[1, 2])/3 - 
      8*F[1, 1, 6]*F[2, 1, 6]*tci[1, 2] - (68*F[1, 1, 7]*F[2, 1, 6]*
        tci[1, 2])/3 - 16*F[1, 1, 10]*F[2, 1, 6]*tci[1, 2] + 
      (20*F[1, 2, 3]*F[2, 1, 6]*tci[1, 2])/3 - 
      (238*F[1, 1, 5]*F[2, 1, 7]*tci[1, 2])/9 - 
      (238*F[1, 1, 7]*F[2, 1, 7]*tci[1, 2])/9 - 
      (8*F[1, 1, 1]*F[2, 1, 8]*tci[1, 2])/3 + 
      (16*F[1, 1, 4]*F[2, 1, 8]*tci[1, 2])/3 - 
      (184*F[1, 1, 6]*F[2, 1, 8]*tci[1, 2])/9 - 
      (62*F[1, 1, 7]*F[2, 1, 8]*tci[1, 2])/3 + 
      (8*F[1, 1, 8]*F[2, 1, 8]*tci[1, 2])/3 + 
      (32*F[1, 1, 10]*F[2, 1, 8]*tci[1, 2])/3 - 
      (224*F[1, 1, 1]*F[2, 1, 9]*tci[1, 2])/3 + 
      (16*F[1, 1, 3]*F[2, 1, 9]*tci[1, 2])/3 - 
      (368*F[1, 1, 4]*F[2, 1, 9]*tci[1, 2])/9 - 16*F[1, 1, 5]*F[2, 1, 9]*
       tci[1, 2] + 40*F[1, 1, 8]*F[2, 1, 9]*tci[1, 2] + 
      (46*F[1, 1, 4]*F[2, 1, 10]*tci[1, 2])/9 - 
      (944*F[1, 1, 5]*F[2, 1, 10]*tci[1, 2])/27 - 
      (518*F[1, 1, 6]*F[2, 1, 10]*tci[1, 2])/27 - 
      (82*F[1, 1, 7]*F[2, 1, 10]*tci[1, 2])/9 - 
      (194*F[1, 1, 8]*F[2, 1, 10]*tci[1, 2])/9 - 24*F[1, 1, 10]*F[2, 1, 10]*
       tci[1, 2] + (28*F[1, 2, 8]*F[2, 1, 10]*tci[1, 2])/3 + 
      16*F[1, 1, 1]*F[2, 1, 11]*tci[1, 2] - 56*F[1, 1, 2]*F[2, 1, 11]*
       tci[1, 2] - 16*F[1, 1, 4]*F[2, 1, 11]*tci[1, 2] - 
      32*F[1, 1, 8]*F[2, 1, 11]*tci[1, 2] - 88*F[1, 1, 9]*F[2, 1, 11]*
       tci[1, 2] - 24*F[1, 1, 8]*F[2, 1, 12]*tci[1, 2] - 
      24*F[1, 1, 9]*F[2, 1, 12]*tci[1, 2] + 
      (56*F[1, 1, 3]*F[2, 1, 13]*tci[1, 2])/3 - 8*F[1, 1, 4]*F[2, 1, 13]*
       tci[1, 2] + (20*F[1, 1, 6]*F[2, 1, 13]*tci[1, 2])/27 + 
      8*F[1, 1, 7]*F[2, 1, 13]*tci[1, 2] + 
      (944*F[1, 1, 9]*F[2, 1, 13]*tci[1, 2])/27 - 
      (88*F[1, 1, 10]*F[2, 1, 13]*tci[1, 2])/9 - 
      (28*F[1, 2, 2]*F[2, 1, 13]*tci[1, 2])/3 - 
      (104*F[1, 1, 6]*F[2, 1, 14]*tci[1, 2])/3 - 
      (104*F[1, 1, 10]*F[2, 1, 14]*tci[1, 2])/3 - 
      (80*F[1, 1, 9]*F[2, 1, 15]*tci[1, 2])/3 - 
      (80*F[1, 1, 10]*F[2, 1, 15]*tci[1, 2])/3 - (910*F[1, 1, 1]*tci[1, 2]^3)/
       27 + (199*F[1, 1, 2]*tci[1, 2]^3)/9 - (400*F[1, 1, 3]*tci[1, 2]^3)/
       27 + (1805*F[1, 1, 4]*tci[1, 2]^3)/54 - (445*F[1, 1, 5]*tci[1, 2]^3)/
       81 + (1405*F[1, 1, 6]*tci[1, 2]^3)/54 - (1151*F[1, 1, 7]*tci[1, 2]^3)/
       54 - (563*F[1, 1, 8]*tci[1, 2]^3)/54 - (341*F[1, 1, 9]*tci[1, 2]^3)/
       18 - (77*F[1, 1, 10]*tci[1, 2]^3)/3 + 4*F[1, 2, 2]*tci[1, 2]^3 + 
      (44*F[1, 2, 3]*tci[1, 2]^3)/9 + (194*F[1, 2, 6]*tci[1, 2]^3)/9 - 
      12*F[1, 2, 7]*tci[1, 2]^3 + (155*F[1, 2, 8]*tci[1, 2]^3)/18 - 
      (71*F[1, 2, 9]*tci[1, 2]^3)/6 - (86*F[1, 1, 1]*tci[1, 1]^2*tcr[1, 1])/
       27 + (316*F[1, 1, 3]*tci[1, 1]^2*tcr[1, 1])/27 - 
      (106*F[1, 1, 4]*tci[1, 1]^2*tcr[1, 1])/27 + 
      (32*F[1, 1, 5]*tci[1, 1]^2*tcr[1, 1])/3 + 
      (28*F[1, 1, 8]*tci[1, 1]^2*tcr[1, 1])/27 + (874*tci[1, 2]^3*tcr[1, 1])/
       27 - (2365*tci[1, 1]^2*tcr[1, 1]^2)/27 + 
      (308*F[1, 1, 1]*tci[1, 2]*tcr[1, 1]^2)/9 - 
      (232*F[1, 1, 3]*tci[1, 2]*tcr[1, 1]^2)/9 + 
      (316*F[1, 1, 4]*tci[1, 2]*tcr[1, 1]^2)/9 + 16*F[1, 1, 5]*tci[1, 2]*
       tcr[1, 1]^2 - (376*F[1, 1, 8]*tci[1, 2]*tcr[1, 1]^2)/9 - 
      (112*F[1, 1, 1]*tcr[1, 1]^3)/9 + 12*F[1, 1, 3]*tcr[1, 1]^3 - 
      (200*F[1, 1, 4]*tcr[1, 1]^3)/9 - 8*F[1, 1, 5]*tcr[1, 1]^3 + 
      20*F[1, 1, 8]*tcr[1, 1]^3 + (1964*tci[1, 2]*tcr[1, 1]^3)/27 - 
      (1247*tcr[1, 1]^4)/54 + (14*F[1, 1, 1]*tci[1, 1]^2*tcr[1, 2])/3 + 
      (79*F[1, 1, 2]*tci[1, 1]^2*tcr[1, 2])/9 - 
      (79*F[1, 1, 3]*tci[1, 1]^2*tcr[1, 2])/9 - 
      (28*F[1, 1, 4]*tci[1, 1]^2*tcr[1, 2])/9 - 
      (392*F[1, 1, 5]*tci[1, 1]^2*tcr[1, 2])/27 + 
      (637*F[1, 1, 6]*tci[1, 1]^2*tcr[1, 2])/27 - 
      (55*F[1, 1, 7]*tci[1, 1]^2*tcr[1, 2])/9 + 
      (137*F[1, 1, 8]*tci[1, 1]^2*tcr[1, 2])/9 + 
      (256*F[1, 1, 9]*tci[1, 1]^2*tcr[1, 2])/27 - 
      (55*F[1, 1, 10]*tci[1, 1]^2*tcr[1, 2])/9 - (107*tci[1, 2]^3*tcr[1, 2])/
       9 + (2*tci[1, 1]^2*tcr[1, 1]*tcr[1, 2])/3 + 4*tci[1, 2]*tcr[1, 1]^2*
       tcr[1, 2] + (4*tcr[1, 1]^3*tcr[1, 2])/3 - (70*tci[1, 1]^2*tcr[1, 2]^2)/
       9 - 6*F[1, 1, 2]*tci[1, 2]*tcr[1, 2]^2 + 26*F[1, 1, 3]*tci[1, 2]*
       tcr[1, 2]^2 - (40*F[1, 1, 4]*tci[1, 2]*tcr[1, 2]^2)/3 + 
      (8*F[1, 1, 5]*tci[1, 2]*tcr[1, 2]^2)/3 + 14*F[1, 1, 6]*tci[1, 2]*
       tcr[1, 2]^2 + 6*F[1, 1, 7]*tci[1, 2]*tcr[1, 2]^2 + 
      26*F[1, 1, 8]*tci[1, 2]*tcr[1, 2]^2 + 
      (8*F[1, 1, 9]*tci[1, 2]*tcr[1, 2]^2)/3 + 6*F[1, 1, 10]*tci[1, 2]*
       tcr[1, 2]^2 - 2*tcr[1, 1]^2*tcr[1, 2]^2 - (56*F[1, 1, 1]*tcr[1, 2]^3)/
       3 - (104*F[1, 1, 3]*tcr[1, 2]^3)/9 - 8*F[1, 1, 4]*tcr[1, 2]^3 - 
      (104*F[1, 1, 8]*tcr[1, 2]^3)/9 - (8*tci[1, 2]*tcr[1, 2]^3)/3 + 
      (64*tcr[1, 1]*tcr[1, 2]^3)/3 - (19*tcr[1, 2]^4)/9 - 
      (446*tci[1, 1]^2*tcr[2, 1])/3 + (1264*F[1, 1, 1]*tci[1, 2]*tcr[2, 1])/
       9 - (152*F[1, 1, 3]*tci[1, 2]*tcr[2, 1])/9 + 
      (992*F[1, 1, 4]*tci[1, 2]*tcr[2, 1])/9 + 80*F[1, 1, 5]*tci[1, 2]*
       tcr[2, 1] - (872*F[1, 1, 8]*tci[1, 2]*tcr[2, 1])/9 - 
      (488*F[1, 1, 1]*tcr[1, 1]*tcr[2, 1])/9 + 
      (184*F[1, 1, 3]*tcr[1, 1]*tcr[2, 1])/9 - 
      (568*F[1, 1, 4]*tcr[1, 1]*tcr[2, 1])/9 - 40*F[1, 1, 5]*tcr[1, 1]*
       tcr[2, 1] + (544*F[1, 1, 8]*tcr[1, 1]*tcr[2, 1])/9 + 
      (880*tci[1, 2]*tcr[1, 1]*tcr[2, 1])/9 - (76*tcr[1, 1]^2*tcr[2, 1])/3 - 
      (38*tcr[2, 1]^2)/3 + 20*F[1, 1, 1]*tcr[3, 1] + 
      (124*F[1, 1, 3]*tcr[3, 1])/3 + 4*F[1, 1, 4]*tcr[3, 1] + 
      (124*F[1, 1, 8]*tcr[3, 1])/3 + 8*tci[1, 2]*tcr[3, 1] - 
      20*tcr[1, 1]*tcr[3, 1] + 14*F[1, 1, 1]*tcr[3, 2] + 
      (26*F[1, 1, 3]*tcr[3, 2])/3 + 6*F[1, 1, 4]*tcr[3, 2] + 
      (26*F[1, 1, 8]*tcr[3, 2])/3 + 2*tci[1, 2]*tcr[3, 2] - 
      14*tcr[1, 1]*tcr[3, 2] + (2293*F[1, 1, 1]*tcr[3, 3])/27 + 
      (4661*F[1, 1, 2]*tcr[3, 3])/54 - (421*F[1, 1, 3]*tcr[3, 3])/6 - 
      261*F[1, 1, 4]*tcr[3, 3] - (2188*F[1, 1, 5]*tcr[3, 3])/27 - 
      (217*F[1, 1, 6]*tcr[3, 3])/6 - (14849*F[1, 1, 7]*tcr[3, 3])/54 - 
      (1903*F[1, 1, 8]*tcr[3, 3])/18 - (2188*F[1, 1, 9]*tcr[3, 3])/27 - 
      (11777*F[1, 1, 10]*tcr[3, 3])/54 - (19*tci[1, 2]*tcr[3, 3])/3 - 
      (2293*tcr[1, 1]*tcr[3, 3])/27 - 4*tcr[4, 1] - (8*tcr[4, 2])/3 - 
      tcr[4, 3] - 8*tcr[4, 4] - 2*tcr[4, 5]))/2 + 
   (r[q1 - q2 - q3 + 2*q5 + 2*q7 - q3*q7*s12 + 3*q1*q5*s23 - q10*q5*s23 - 
       q5^2*s23 - q1*q5^2*s23^2 - q1^2*s34 - q1*q2*s34 + q1*q5*s34 - 
       q10*q5*s34 + q1^2*q5*s23*s34 + q1^2*s45 + 2*q1*q2*s45 - 3*q1*q5*s45 + 
       q10*q5*s45 - q3*q7*s45 - q3*q7^2*s12*s45 + q1*q10*q5*s23*s45 + 
       2*q1*q5^2*s23*s45 - 2*q10*q5^2*s23*s45 - q1*q10*q5^2*s23^2*s45 + 
       q1^2*q2*s34*s45 - 2*q1^2*q5*s34*s45 - q1*q2*q5*s34*s45 - 
       q10*q5^2*s34*s45 - q1^2*q2*s45^2 - q1*q10*q5*s45^2 - q1*q5^2*s45^2 + 
       q10*q5^2*s45^2 + 2*q1*q10*q5^2*s23*s45^2 + q1^2*q2*q5*s34*s45^2 - 
       q1*q10*q5^2*s45^3 + 2*q1*q2*s51 + q2*q7*s51 - q3*q7*s51 - q7^2*s51 - 
       q1^2*q2*s34*s51 - q1*q2*q7*s34*s51 - q1^2*q2*s45*s51 - 
       q1*q3*q7*s45*s51 - 2*q3*q7^2*s45*s51 + q1^2*q2*s51^2 - q1^2*q7*s51^2 + 
       2*q1*q2*q7*s51^2 - q1*q7^2*s51^2 - q1^2*q2*q7*s34*s51^2 - 
       q1*q3*q7^2*s45*s51^2 + q1^2*q2*q7*s51^3]*(F[4, 1] + (2*F[4, 3])/3 - 
      (3*F[4, 4])/2 + (29*F[4, 5])/6 + 2*F[4, 7] - 9*F[4, 8] + 9*F[4, 9] + 
      2*F[4, 10] + F[4, 11]/2 - (41*F[4, 12])/6 - (3*F[4, 13])/2 - 
      F[4, 14]/3 + F[4, 16] + F[4, 17]/6 + F[4, 18]/6 + (25*F[4, 20])/18 + 
      F[4, 21]/2 - F[4, 22]/3 + 2*F[4, 26] - 2*F[4, 27] - (13*F[4, 29])/9 + 
      (43*F[4, 30])/9 + (19*F[4, 31])/3 - (2*F[4, 32])/3 - (2*F[4, 33])/3 + 
      (25*F[4, 34])/9 - (23*F[4, 35])/6 - (16*F[4, 36])/9 - 2*F[4, 38] - 
      (8*F[4, 42])/9 + (2*F[4, 44])/3 - F[4, 46]/3 + (2*F[4, 47])/3 - 
      F[4, 55]/3 + F[4, 56]/3 + F[4, 57]/3 - F[4, 58]/3 + F[4, 69] - 
      (2*F[4, 86])/3 + 2*F[4, 162] - (2*F[4, 177])/3 - 2*F[4, 181] + 
      (F[3, 4]*F[1, 1, 1])/9 + (28*F[3, 6]*F[1, 1, 1])/9 + 
      (F[3, 12]*F[1, 1, 1])/9 + (28*F[3, 14]*F[1, 1, 1])/9 + 
      3*F[3, 18]*F[1, 1, 1] + (361*F[1, 1, 1]^4)/54 - 
      (28*F[3, 3]*F[1, 1, 2])/9 - (F[3, 5]*F[1, 1, 2])/9 + 
      (28*F[3, 11]*F[1, 1, 2])/9 + (F[3, 13]*F[1, 1, 2])/9 - 
      3*F[3, 17]*F[1, 1, 2] + F[1, 1, 1]^3*F[1, 1, 2] - 
      F[1, 1, 1]*F[1, 1, 2]^3 - (343*F[1, 1, 2]^4)/54 + 
      (8*F[3, 1]*F[1, 1, 3])/3 - (7*F[3, 4]*F[1, 1, 3])/9 + 
      (8*F[3, 6]*F[1, 1, 3])/3 + (5*F[3, 12]*F[1, 1, 3])/3 + 
      (8*F[3, 14]*F[1, 1, 3])/9 + (7*F[3, 18]*F[1, 1, 3])/3 - 
      (8*F[3, 21]*F[1, 1, 3])/9 + (68*F[1, 1, 1]^3*F[1, 1, 3])/27 - 
      (14*F[1, 1, 1]^2*F[1, 1, 3]^2)/3 - (76*F[1, 1, 1]*F[1, 1, 3]^3)/27 + 
      (4*F[1, 1, 3]^4)/27 + 16*F[3, 1]*F[1, 1, 4] - (8*F[3, 3]*F[1, 1, 4])/
       3 - (43*F[3, 4]*F[1, 1, 4])/9 + (F[3, 5]*F[1, 1, 4])/3 + 
      (56*F[3, 6]*F[1, 1, 4])/9 + (8*F[3, 11]*F[1, 1, 4])/3 + 
      (5*F[3, 12]*F[1, 1, 4])/9 - (F[3, 13]*F[1, 1, 4])/3 + 
      (8*F[3, 14]*F[1, 1, 4])/9 - (5*F[3, 17]*F[1, 1, 4])/3 + 
      (13*F[3, 18]*F[1, 1, 4])/3 + (32*F[3, 20]*F[1, 1, 4])/9 - 
      (16*F[3, 21]*F[1, 1, 4])/3 + (82*F[1, 1, 1]^3*F[1, 1, 4])/27 + 
      (10*F[1, 1, 2]^3*F[1, 1, 4])/9 - 6*F[1, 1, 1]^2*F[1, 1, 3]*F[1, 1, 4] + 
      (7*F[1, 1, 1]*F[1, 1, 3]^2*F[1, 1, 4])/3 + (22*F[1, 1, 3]^3*F[1, 1, 4])/
       27 - 10*F[1, 1, 1]^2*F[1, 1, 4]^2 + (14*F[1, 1, 2]^2*F[1, 1, 4]^2)/3 + 
      (43*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4]^2)/3 - 
      (19*F[1, 1, 3]^2*F[1, 1, 4]^2)/6 + (28*F[1, 1, 1]*F[1, 1, 4]^3)/27 - 
      (28*F[1, 1, 2]*F[1, 1, 4]^3)/27 - (86*F[1, 1, 3]*F[1, 1, 4]^3)/27 + 
      (49*F[1, 1, 4]^4)/54 - (32*F[3, 3]*F[1, 1, 5])/27 - 
      (41*F[3, 5]*F[1, 1, 5])/27 + (56*F[3, 11]*F[1, 1, 5])/27 - 
      (F[3, 13]*F[1, 1, 5])/27 - (17*F[3, 17]*F[1, 1, 5])/9 + 
      (16*F[3, 20]*F[1, 1, 5])/27 - (148*F[1, 1, 2]^3*F[1, 1, 5])/81 + 
      (14*F[1, 1, 2]^2*F[1, 1, 4]*F[1, 1, 5])/9 - 
      (65*F[1, 1, 2]*F[1, 1, 4]^2*F[1, 1, 5])/9 + 
      (202*F[1, 1, 4]^3*F[1, 1, 5])/81 + (110*F[1, 1, 2]^2*F[1, 1, 5]^2)/27 - 
      (79*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5]^2)/27 + 
      (115*F[1, 1, 4]^2*F[1, 1, 5]^2)/54 + (68*F[1, 1, 2]*F[1, 1, 5]^3)/27 + 
      (2*F[1, 1, 4]*F[1, 1, 5]^3)/9 - (11*F[1, 1, 5]^4)/324 + 
      (F[1, 1, 1]^3*F[1, 1, 6])/3 - F[1, 1, 1]^2*F[1, 1, 2]*F[1, 1, 6] + 
      F[1, 1, 1]*F[1, 1, 2]^2*F[1, 1, 6] - (F[1, 1, 2]^3*F[1, 1, 6])/3 - 
      (2*F[1, 1, 1]*F[1, 1, 6]^3)/3 + (2*F[1, 1, 2]*F[1, 1, 6]^3)/3 + 
      F[1, 1, 6]^4/3 + (8*F[3, 1]*F[1, 1, 8])/3 + (7*F[3, 4]*F[1, 1, 8])/9 + 
      (16*F[3, 6]*F[1, 1, 8])/9 + (F[3, 12]*F[1, 1, 8])/9 + 
      (16*F[3, 14]*F[1, 1, 8])/9 + (7*F[3, 18]*F[1, 1, 8])/3 - 
      (8*F[3, 21]*F[1, 1, 8])/9 + (68*F[1, 1, 1]^3*F[1, 1, 8])/27 - 
      (50*F[1, 1, 1]^2*F[1, 1, 3]*F[1, 1, 8])/9 + 
      (11*F[1, 1, 1]*F[1, 1, 3]^2*F[1, 1, 8])/9 + 2*F[1, 1, 3]^3*F[1, 1, 8] - 
      (2*F[1, 1, 1]^2*F[1, 1, 4]*F[1, 1, 8])/3 + 
      (22*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8])/9 + 
      (F[1, 1, 3]^2*F[1, 1, 4]*F[1, 1, 8])/9 + 
      (11*F[1, 1, 1]*F[1, 1, 4]^2*F[1, 1, 8])/3 - 
      (71*F[1, 1, 3]*F[1, 1, 4]^2*F[1, 1, 8])/9 + 
      (58*F[1, 1, 4]^3*F[1, 1, 8])/27 - (34*F[1, 1, 1]^2*F[1, 1, 8]^2)/9 + 
      (F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 8]^2)/3 + (25*F[1, 1, 3]^2*F[1, 1, 8]^2)/
       6 - (43*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8]^2)/9 + 
      F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8]^2 + (55*F[1, 1, 4]^2*F[1, 1, 8]^2)/
       18 - (100*F[1, 1, 1]*F[1, 1, 8]^3)/27 + 2*F[1, 1, 3]*F[1, 1, 8]^3 + 
      (46*F[1, 1, 4]*F[1, 1, 8]^3)/27 - (29*F[1, 1, 8]^4)/27 - 
      (56*F[3, 3]*F[1, 1, 9])/27 + (F[3, 5]*F[1, 1, 9])/27 + 
      (32*F[3, 11]*F[1, 1, 9])/27 + (41*F[3, 13]*F[1, 1, 9])/27 - 
      (17*F[3, 17]*F[1, 1, 9])/9 + (16*F[3, 20]*F[1, 1, 9])/27 - 
      (148*F[1, 1, 2]^3*F[1, 1, 9])/81 - 2*F[1, 1, 2]^2*F[1, 1, 4]*
       F[1, 1, 9] - (F[1, 1, 2]*F[1, 1, 4]^2*F[1, 1, 9])/9 - 
      (86*F[1, 1, 4]^3*F[1, 1, 9])/81 + (14*F[1, 1, 2]^2*F[1, 1, 5]*
        F[1, 1, 9])/3 - (2*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9])/3 + 
      (23*F[1, 1, 4]^2*F[1, 1, 5]*F[1, 1, 9])/9 - 
      (41*F[1, 1, 2]*F[1, 1, 5]^2*F[1, 1, 9])/27 + 
      (41*F[1, 1, 4]*F[1, 1, 5]^2*F[1, 1, 9])/27 - 
      (110*F[1, 1, 5]^3*F[1, 1, 9])/81 + (94*F[1, 1, 2]^2*F[1, 1, 9]^2)/27 + 
      (49*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9]^2)/27 - 
      (109*F[1, 1, 4]^2*F[1, 1, 9]^2)/54 - 
      (25*F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 9]^2)/27 + 
      (25*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9]^2)/27 - 
      (59*F[1, 1, 5]^2*F[1, 1, 9]^2)/18 + (28*F[1, 1, 2]*F[1, 1, 9]^3)/9 - 
      (14*F[1, 1, 4]*F[1, 1, 9]^3)/9 - (14*F[1, 1, 5]*F[1, 1, 9]^3)/9 + 
      (11*F[1, 1, 9]^4)/108 - F[1, 1, 10]^4/3 + (34*F[1, 1, 1]^2*F[2, 1, 1])/
       9 + 8*F[1, 1, 1]*F[1, 1, 3]*F[2, 1, 1] + (44*F[1, 1, 3]^2*F[2, 1, 1])/
       9 + (140*F[1, 1, 1]*F[1, 1, 4]*F[2, 1, 1])/9 + 
      (140*F[1, 1, 3]*F[1, 1, 4]*F[2, 1, 1])/9 + 
      (52*F[1, 1, 1]*F[1, 1, 8]*F[2, 1, 1])/9 + 
      (52*F[1, 1, 3]*F[1, 1, 8]*F[2, 1, 1])/9 - (22*F[1, 1, 1]^2*F[2, 1, 2])/
       9 + (32*F[1, 1, 1]*F[1, 1, 3]*F[2, 1, 2])/9 + 
      (20*F[1, 1, 1]*F[1, 1, 4]*F[2, 1, 2])/3 - 
      (112*F[1, 1, 3]*F[1, 1, 4]*F[2, 1, 2])/9 - (38*F[1, 1, 4]^2*F[2, 1, 2])/
       9 + (32*F[1, 1, 1]*F[1, 1, 8]*F[2, 1, 2])/9 - 
      (16*F[1, 1, 3]*F[1, 1, 8]*F[2, 1, 2])/3 + 
      (32*F[1, 1, 4]*F[1, 1, 8]*F[2, 1, 2])/9 + (8*F[1, 1, 8]^2*F[2, 1, 2])/
       3 - (8*F[2, 1, 2]^2)/3 + (22*F[1, 1, 2]^2*F[2, 1, 3])/9 + 
      (4*F[1, 1, 2]*F[1, 1, 4]*F[2, 1, 3])/9 + 6*F[1, 1, 4]^2*F[2, 1, 3] - 
      (64*F[1, 1, 2]*F[1, 1, 5]*F[2, 1, 3])/27 + 
      (200*F[1, 1, 4]*F[1, 1, 5]*F[2, 1, 3])/27 - (8*F[1, 1, 5]^2*F[2, 1, 3])/
       9 - (64*F[1, 1, 2]*F[1, 1, 9]*F[2, 1, 3])/27 - 
      (88*F[1, 1, 4]*F[1, 1, 9]*F[2, 1, 3])/27 + 
      (40*F[1, 1, 5]*F[1, 1, 9]*F[2, 1, 3])/9 - (8*F[1, 1, 9]^2*F[2, 1, 3])/
       3 + (8*F[2, 1, 3]^2)/3 - (34*F[1, 1, 2]^2*F[2, 1, 4])/9 - 
      (4*F[1, 1, 2]*F[1, 1, 4]*F[2, 1, 4])/3 - 
      (152*F[1, 1, 2]*F[1, 1, 5]*F[2, 1, 4])/27 - 
      (4*F[1, 1, 4]*F[1, 1, 5]*F[2, 1, 4])/3 - (68*F[1, 1, 5]^2*F[2, 1, 4])/
       27 - (92*F[1, 1, 2]*F[1, 1, 9]*F[2, 1, 4])/27 - 
      (92*F[1, 1, 5]*F[1, 1, 9]*F[2, 1, 4])/27 + (34*F[1, 1, 1]^2*F[2, 1, 9])/
       9 + 4*F[1, 1, 1]*F[1, 1, 3]*F[2, 1, 9] + 
      (44*F[1, 1, 1]*F[1, 1, 4]*F[2, 1, 9])/9 + 
      (56*F[1, 1, 1]*F[1, 1, 8]*F[2, 1, 9])/9 + 4*F[1, 1, 3]*F[1, 1, 8]*
       F[2, 1, 9] + (44*F[1, 1, 4]*F[1, 1, 8]*F[2, 1, 9])/9 + 
      (28*F[1, 1, 8]^2*F[2, 1, 9])/9 - (34*F[1, 1, 2]^2*F[2, 1, 11])/9 - 
      (4*F[1, 1, 2]*F[1, 1, 4]*F[2, 1, 11])/3 - 
      (92*F[1, 1, 2]*F[1, 1, 5]*F[2, 1, 11])/27 - 
      (152*F[1, 1, 2]*F[1, 1, 9]*F[2, 1, 11])/27 - 
      (4*F[1, 1, 4]*F[1, 1, 9]*F[2, 1, 11])/3 - 
      (92*F[1, 1, 5]*F[1, 1, 9]*F[2, 1, 11])/27 - 
      (68*F[1, 1, 9]^2*F[2, 1, 11])/27 + (110*F[1, 1, 1]^2*tci[1, 1]^2)/3 + 
      3*F[1, 1, 1]*F[1, 1, 2]*tci[1, 1]^2 + (499*F[1, 1, 2]^2*tci[1, 1]^2)/
       108 - (317*F[1, 1, 1]*F[1, 1, 3]*tci[1, 1]^2)/18 + 
      (7*F[1, 1, 3]^2*tci[1, 1]^2)/6 - (29*F[1, 1, 1]*F[1, 1, 4]*tci[1, 1]^2)/
       6 + (493*F[1, 1, 2]*F[1, 1, 4]*tci[1, 1]^2)/54 - 
      (37*F[1, 1, 3]*F[1, 1, 4]*tci[1, 1]^2)/12 + 
      (131*F[1, 1, 4]^2*tci[1, 1]^2)/27 - (25*F[1, 1, 2]*F[1, 1, 5]*
        tci[1, 1]^2)/162 + (617*F[1, 1, 4]*F[1, 1, 5]*tci[1, 1]^2)/108 + 
      (455*F[1, 1, 5]^2*tci[1, 1]^2)/216 + 
      (F[1, 1, 1]*F[1, 1, 6]*tci[1, 1]^2)/2 - 
      (2*F[1, 1, 2]*F[1, 1, 6]*tci[1, 1]^2)/3 + 
      (F[1, 1, 4]*F[1, 1, 6]*tci[1, 1]^2)/6 + (F[1, 1, 6]^2*tci[1, 1]^2)/6 - 
      (191*F[1, 1, 1]*F[1, 1, 8]*tci[1, 1]^2)/6 + 
      (2599*F[1, 1, 3]*F[1, 1, 8]*tci[1, 1]^2)/108 + 
      (41*F[1, 1, 4]*F[1, 1, 8]*tci[1, 1]^2)/4 - 
      (187*F[1, 1, 8]^2*tci[1, 1]^2)/27 - (601*F[1, 1, 2]*F[1, 1, 9]*
        tci[1, 1]^2)/162 - (311*F[1, 1, 4]*F[1, 1, 9]*tci[1, 1]^2)/108 + 
      (307*F[1, 1, 5]*F[1, 1, 9]*tci[1, 1]^2)/324 - 
      (991*F[1, 1, 9]^2*tci[1, 1]^2)/648 - (F[1, 1, 10]^2*tci[1, 1]^2)/6 - 
      (52*F[1, 1, 2]*F[1, 2, 6]*tci[1, 1]^2)/9 - 12*F[1, 1, 4]*F[1, 2, 6]*
       tci[1, 1]^2 - (200*F[1, 1, 5]*F[1, 2, 6]*tci[1, 1]^2)/27 + 
      (88*F[1, 1, 9]*F[1, 2, 6]*tci[1, 1]^2)/27 + 
      (8*F[1, 2, 6]^2*tci[1, 1]^2)/3 + (119*F[2, 1, 1]*tci[1, 1]^2)/2 - 
      (44*F[2, 1, 2]*tci[1, 1]^2)/9 + (103*F[2, 1, 3]*tci[1, 1]^2)/18 - 
      (F[2, 1, 4]*tci[1, 1]^2)/6 - (F[2, 1, 6]*tci[1, 1]^2)/6 + 
      (559*F[2, 1, 9]*tci[1, 1]^2)/18 - (F[2, 1, 11]*tci[1, 1]^2)/6 - 
      (16*tci[1, 1]^4)/135 - (64*F[3, 1]*tci[1, 2])/3 + 
      (8*F[3, 3]*tci[1, 2])/3 + (14*F[3, 4]*tci[1, 2])/3 - 
      (F[3, 5]*tci[1, 2])/3 - (124*F[3, 6]*tci[1, 2])/9 - 
      (8*F[3, 11]*tci[1, 2])/3 - (22*F[3, 12]*tci[1, 2])/9 + 
      (F[3, 13]*tci[1, 2])/3 - (20*F[3, 14]*tci[1, 2])/3 + 
      (5*F[3, 17]*tci[1, 2])/3 - 12*F[3, 18]*tci[1, 2] - 
      (32*F[3, 20]*tci[1, 2])/9 + (64*F[3, 21]*tci[1, 2])/9 - 
      (940*F[1, 1, 1]^3*tci[1, 2])/27 - 3*F[1, 1, 1]^2*F[1, 1, 2]*tci[1, 2] - 
      (23*F[1, 1, 2]^3*tci[1, 2])/9 + (40*F[1, 1, 1]^2*F[1, 1, 3]*tci[1, 2])/
       3 + (128*F[1, 1, 1]*F[1, 1, 3]^2*tci[1, 2])/9 - 
      (16*F[1, 1, 3]^3*tci[1, 2])/27 + (158*F[1, 1, 1]^2*F[1, 1, 4]*
        tci[1, 2])/9 - (88*F[1, 1, 2]^2*F[1, 1, 4]*tci[1, 2])/9 - 
      (214*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4]*tci[1, 2])/9 + 
      (13*F[1, 1, 3]^2*F[1, 1, 4]*tci[1, 2])/9 - 
      (10*F[1, 1, 1]*F[1, 1, 4]^2*tci[1, 2])/9 - 
      (26*F[1, 1, 2]*F[1, 1, 4]^2*tci[1, 2])/9 + 
      (85*F[1, 1, 3]*F[1, 1, 4]^2*tci[1, 2])/9 - (98*F[1, 1, 4]^3*tci[1, 2])/
       27 + (22*F[1, 1, 2]^2*F[1, 1, 5]*tci[1, 2])/27 + 
      (190*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5]*tci[1, 2])/27 - 
      (202*F[1, 1, 4]^2*F[1, 1, 5]*tci[1, 2])/27 + 
      (103*F[1, 1, 2]*F[1, 1, 5]^2*tci[1, 2])/27 - 
      (115*F[1, 1, 4]*F[1, 1, 5]^2*tci[1, 2])/27 - (2*F[1, 1, 5]^3*tci[1, 2])/
       9 - F[1, 1, 1]^2*F[1, 1, 6]*tci[1, 2] + 2*F[1, 1, 1]*F[1, 1, 2]*
       F[1, 1, 6]*tci[1, 2] - F[1, 1, 2]^2*F[1, 1, 6]*tci[1, 2] + 
      (2*F[1, 1, 6]^3*tci[1, 2])/3 + (56*F[1, 1, 1]^2*F[1, 1, 8]*tci[1, 2])/
       9 + (50*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 8]*tci[1, 2])/9 - 
      (47*F[1, 1, 3]^2*F[1, 1, 8]*tci[1, 2])/3 + 
      (10*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8]*tci[1, 2])/9 + 
      (100*F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8]*tci[1, 2])/9 - 
      (25*F[1, 1, 4]^2*F[1, 1, 8]*tci[1, 2])/3 + 
      (208*F[1, 1, 1]*F[1, 1, 8]^2*tci[1, 2])/9 - 
      (47*F[1, 1, 3]*F[1, 1, 8]^2*tci[1, 2])/3 - 
      (67*F[1, 1, 4]*F[1, 1, 8]^2*tci[1, 2])/9 + (116*F[1, 1, 8]^3*tci[1, 2])/
       27 + (118*F[1, 1, 2]^2*F[1, 1, 9]*tci[1, 2])/27 + 
      (94*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9]*tci[1, 2])/27 + 
      (86*F[1, 1, 4]^2*F[1, 1, 9]*tci[1, 2])/27 - 
      (34*F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 9]*tci[1, 2])/9 - 
      (46*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9]*tci[1, 2])/9 - 
      (41*F[1, 1, 5]^2*F[1, 1, 9]*tci[1, 2])/27 + 
      (23*F[1, 1, 2]*F[1, 1, 9]^2*tci[1, 2])/27 + 
      (109*F[1, 1, 4]*F[1, 1, 9]^2*tci[1, 2])/27 - 
      (25*F[1, 1, 5]*F[1, 1, 9]^2*tci[1, 2])/27 + (14*F[1, 1, 9]^3*tci[1, 2])/
       9 + (22*F[1, 1, 2]^2*F[1, 2, 6]*tci[1, 2])/9 + 
      (4*F[1, 1, 2]*F[1, 1, 4]*F[1, 2, 6]*tci[1, 2])/9 + 
      6*F[1, 1, 4]^2*F[1, 2, 6]*tci[1, 2] - 
      (64*F[1, 1, 2]*F[1, 1, 5]*F[1, 2, 6]*tci[1, 2])/27 + 
      (200*F[1, 1, 4]*F[1, 1, 5]*F[1, 2, 6]*tci[1, 2])/27 - 
      (8*F[1, 1, 5]^2*F[1, 2, 6]*tci[1, 2])/9 - 
      (64*F[1, 1, 2]*F[1, 1, 9]*F[1, 2, 6]*tci[1, 2])/27 - 
      (88*F[1, 1, 4]*F[1, 1, 9]*F[1, 2, 6]*tci[1, 2])/27 + 
      (40*F[1, 1, 5]*F[1, 1, 9]*F[1, 2, 6]*tci[1, 2])/9 - 
      (8*F[1, 1, 9]^2*F[1, 2, 6]*tci[1, 2])/3 - 
      (332*F[1, 1, 1]*F[2, 1, 1]*tci[1, 2])/9 - 
      (352*F[1, 1, 3]*F[2, 1, 1]*tci[1, 2])/9 - 
      (280*F[1, 1, 4]*F[2, 1, 1]*tci[1, 2])/9 - 
      (104*F[1, 1, 8]*F[2, 1, 1]*tci[1, 2])/9 - 
      (80*F[1, 1, 1]*F[2, 1, 2]*tci[1, 2])/9 + 
      (128*F[1, 1, 3]*F[2, 1, 2]*tci[1, 2])/9 + 
      (32*F[1, 1, 4]*F[2, 1, 2]*tci[1, 2])/3 - 
      (64*F[1, 1, 8]*F[2, 1, 2]*tci[1, 2])/9 - 
      (52*F[1, 1, 2]*F[2, 1, 3]*tci[1, 2])/9 - 12*F[1, 1, 4]*F[2, 1, 3]*
       tci[1, 2] - (200*F[1, 1, 5]*F[2, 1, 3]*tci[1, 2])/27 + 
      (88*F[1, 1, 9]*F[2, 1, 3]*tci[1, 2])/27 + 
      (16*F[1, 2, 6]*F[2, 1, 3]*tci[1, 2])/3 + 
      (4*F[1, 1, 2]*F[2, 1, 4]*tci[1, 2])/3 + 
      (4*F[1, 1, 5]*F[2, 1, 4]*tci[1, 2])/3 - 
      (68*F[1, 1, 1]*F[2, 1, 9]*tci[1, 2])/3 - 8*F[1, 1, 3]*F[2, 1, 9]*
       tci[1, 2] - (88*F[1, 1, 4]*F[2, 1, 9]*tci[1, 2])/9 - 
      (64*F[1, 1, 8]*F[2, 1, 9]*tci[1, 2])/3 + 
      (4*F[1, 1, 2]*F[2, 1, 11]*tci[1, 2])/3 + 
      (4*F[1, 1, 9]*F[2, 1, 11]*tci[1, 2])/3 - (571*F[1, 1, 1]*tci[1, 2]^3)/
       54 - (53*F[1, 1, 2]*tci[1, 2]^3)/9 - 3*F[1, 1, 3]*tci[1, 2]^3 - 
      (175*F[1, 1, 4]*tci[1, 2]^3)/54 - (203*F[1, 1, 5]*tci[1, 2]^3)/324 + 
      (116*F[1, 1, 8]*tci[1, 2]^3)/27 + (277*F[1, 1, 9]*tci[1, 2]^3)/324 + 
      (F[1, 2, 3]*tci[1, 2]^3)/6 + (103*F[1, 2, 6]*tci[1, 2]^3)/18 - 
      (28*F[1, 1, 1]*tci[1, 1]^2*tcr[1, 1])/27 - 
      (16*F[1, 1, 3]*tci[1, 1]^2*tcr[1, 1])/27 - 
      (32*F[1, 1, 4]*tci[1, 1]^2*tcr[1, 1])/27 - 
      (16*F[1, 1, 8]*tci[1, 1]^2*tcr[1, 1])/27 + (499*tci[1, 2]^3*tcr[1, 1])/
       54 - (1070*tci[1, 1]^2*tcr[1, 1]^2)/27 + 
      (58*F[1, 1, 1]*tci[1, 2]*tcr[1, 1]^2)/9 + 
      (58*F[1, 1, 3]*tci[1, 2]*tcr[1, 1]^2)/9 + 
      (2*F[1, 1, 4]*tci[1, 2]*tcr[1, 1]^2)/9 + 
      (58*F[1, 1, 8]*tci[1, 2]*tcr[1, 1]^2)/9 - (20*F[1, 1, 1]*tcr[1, 1]^3)/
       9 - 4*F[1, 1, 3]*tcr[1, 1]^3 - (28*F[1, 1, 4]*tcr[1, 1]^3)/9 - 
      4*F[1, 1, 8]*tcr[1, 1]^3 + (730*tci[1, 2]*tcr[1, 1]^3)/27 - 
      (134*tcr[1, 1]^4)/27 + F[1, 1, 1]*tci[1, 1]^2*tcr[1, 2] - 
      (2*F[1, 1, 2]*tci[1, 1]^2*tcr[1, 2])/9 + 
      (F[1, 1, 3]*tci[1, 1]^2*tcr[1, 2])/9 + 
      (13*F[1, 1, 4]*tci[1, 1]^2*tcr[1, 2])/3 - 
      (34*F[1, 1, 5]*tci[1, 1]^2*tcr[1, 2])/27 + 
      (F[1, 1, 8]*tci[1, 1]^2*tcr[1, 2])/9 - 
      (34*F[1, 1, 9]*tci[1, 1]^2*tcr[1, 2])/27 - (25*tci[1, 2]^3*tcr[1, 2])/
       9 + (13*tci[1, 1]^2*tcr[1, 1]*tcr[1, 2])/3 + 4*tci[1, 2]*tcr[1, 1]^2*
       tcr[1, 2] + (4*tcr[1, 1]^3*tcr[1, 2])/3 - (34*tci[1, 1]^2*tcr[1, 2]^2)/
       9 + 8*F[1, 1, 4]*tci[1, 2]*tcr[1, 2]^2 + 
      (4*F[1, 1, 5]*tci[1, 2]*tcr[1, 2]^2)/3 + 
      (4*F[1, 1, 9]*tci[1, 2]*tcr[1, 2]^2)/3 - 2*tcr[1, 1]^2*tcr[1, 2]^2 - 
      4*F[1, 1, 1]*tcr[1, 2]^3 - (4*F[1, 1, 3]*tcr[1, 2]^3)/9 - 
      (28*F[1, 1, 4]*tcr[1, 2]^3)/3 - (4*F[1, 1, 8]*tcr[1, 2]^3)/9 - 
      (8*tci[1, 2]*tcr[1, 2]^3)/3 + (20*tcr[1, 1]*tcr[1, 2]^3)/3 - 
      (19*tcr[1, 2]^4)/9 - (269*tci[1, 1]^2*tcr[2, 1])/3 + 
      (116*F[1, 1, 1]*tci[1, 2]*tcr[2, 1])/9 + 
      (164*F[1, 1, 3]*tci[1, 2]*tcr[2, 1])/9 + 
      (292*F[1, 1, 4]*tci[1, 2]*tcr[2, 1])/9 + 
      (164*F[1, 1, 8]*tci[1, 2]*tcr[2, 1])/9 - 
      (4*F[1, 1, 1]*tcr[1, 1]*tcr[2, 1])/9 - 
      (100*F[1, 1, 3]*tcr[1, 1]*tcr[2, 1])/9 - 
      (164*F[1, 1, 4]*tcr[1, 1]*tcr[2, 1])/9 - 
      (100*F[1, 1, 8]*tcr[1, 1]*tcr[2, 1])/9 + 
      (500*tci[1, 2]*tcr[1, 1]*tcr[2, 1])/9 - (14*tcr[1, 1]^2*tcr[2, 1])/3 + 
      (8*tcr[2, 1]^2)/3 + 12*F[1, 1, 1]*tcr[3, 1] - (4*F[1, 1, 3]*tcr[3, 1])/
       3 + 12*F[1, 1, 4]*tcr[3, 1] - (4*F[1, 1, 8]*tcr[3, 1])/3 + 
      8*tci[1, 2]*tcr[3, 1] - 12*tcr[1, 1]*tcr[3, 1] + 
      3*F[1, 1, 1]*tcr[3, 2] + (F[1, 1, 3]*tcr[3, 2])/3 + 
      7*F[1, 1, 4]*tcr[3, 2] + (F[1, 1, 8]*tcr[3, 2])/3 + 
      2*tci[1, 2]*tcr[3, 2] - 3*tcr[1, 1]*tcr[3, 2] + 
      (1861*F[1, 1, 1]*tcr[3, 3])/54 - (1325*F[1, 1, 2]*tcr[3, 3])/27 + 
      (49*F[1, 1, 3]*tcr[3, 3])/54 - (971*F[1, 1, 4]*tcr[3, 3])/18 - 
      (275*F[1, 1, 5]*tcr[3, 3])/27 + (32*F[1, 1, 6]*tcr[3, 3])/3 - 
      (2063*F[1, 1, 8]*tcr[3, 3])/54 + (13*F[1, 1, 9]*tcr[3, 3])/27 - 
      (32*F[1, 1, 10]*tcr[3, 3])/3 - (19*tci[1, 2]*tcr[3, 3])/3 - 
      (1861*tcr[1, 1]*tcr[3, 3])/54 - 4*tcr[4, 1] - (8*tcr[4, 2])/3 - 
      tcr[4, 3] - 8*tcr[4, 4] - 2*tcr[4, 5]))/2 + 
   (r[-6*q10 - 3*q3 - 2*q4 - 8*q5 - 10*q7 - 6*q3*q5*s12 - 4*q3*q7*s12 - 
       2*q4*q7*s12 - 4*q5*q7*s12 + 2*q3*q4*q5*s12^2 - q3*q5^2*s12^2 - 
       2*q3*q5*q7*s12^2 - q10*q3*s23 - q10*q4*s23 - 5*q10*q5*s23 - 
       5*q3*q5*s23 + 2*q3*q4*q5*s12*s23 - 3*q3*q5^2*s12*s23 + q5^3*s12*s23 - 
       q3*q5^3*s12^2*s23 - q10*q3*q5*s23^2 + q3*q4*q5*s23^2 - 
       2*q3*q5^2*s23^2 + q5^3*s23^2 - q3*q5^3*s12*s23^2 - 2*q10*q4*s34 - 
       8*q10*q5*s34 - 12*q10*q7*s34 - 2*q4*q7*s34 - 4*q5*q7*s34 - 
       2*q10*q4*q7*s34^2 - 4*q10*q5*q7*s34^2 - 4*q10*q3*s45 - 14*q10*q5*s45 - 
       6*q3*q5*s45 - 8*q5^2*s45 - 21*q10*q7*s45 - 10*q3*q7*s45 - 
       14*q5*q7*s45 - 4*q3*q5^2*s12*s45 - q5^3*s12*s45 - 8*q3*q5*q7*s12*s45 - 
       3*q5^2*q7*s12*s45 - q3*q5^3*s12^2*s45 - 2*q3*q5^2*q7*s12^2*s45 - 
       3*q10*q3*q5*s23*s45 - 7*q10*q5^2*s23*s45 - 3*q3*q5^2*s23*s45 - 
       2*q5^3*s23*s45 - q3*q5^3*s12*s23*s45 - 2*q10*q3*q5^2*s23^2*s45 - 
       q3*q5^3*s23^2*s45 - 8*q10*q5^2*s34*s45 - 18*q10*q5*q7*s34*s45 - 
       3*q5^2*q7*s34*s45 - 3*q10*q5^2*q7*s34^2*s45 - 7*q10*q3*q5*s45^2 - 
       10*q10*q5^2*s45^2 - 4*q3*q5^2*s45^2 - 2*q5^3*s45^2 - 
       11*q10*q3*q7*s45^2 - 25*q10*q5*q7*s45^2 - 11*q3*q5*q7*s45^2 - 
       8*q5^2*q7*s45^2 - q3*q5^3*s12*s45^2 - 5*q3*q5^2*q7*s12*s45^2 - 
       q5^3*q7*s12*s45^2 - q3*q5^3*q7*s12^2*s45^2 - 3*q10*q3*q5^2*s23*s45^2 - 
       3*q10*q5^3*s23*s45^2 - q3*q5^3*s23*s45^2 - q10*q3*q5^3*s23^2*s45^2 - 
       3*q10*q5^3*s34*s45^2 - 11*q10*q5^2*q7*s34*s45^2 - q5^3*q7*s34*s45^2 - 
       q10*q5^3*q7*s34^2*s45^2 - 4*q10*q3*q5^2*s45^3 - 3*q10*q5^3*s45^3 - 
       q3*q5^3*s45^3 - 11*q10*q3*q5*q7*s45^3 - 13*q10*q5^2*q7*s45^3 - 
       5*q3*q5^2*q7*s45^3 - 2*q5^3*q7*s45^3 - q3*q5^3*q7*s12*s45^3 - 
       q10*q3*q5^3*s23*s45^3 - 3*q10*q5^3*q7*s34*s45^3 - q10*q3*q5^3*s45^4 - 
       5*q10*q3*q5^2*q7*s45^4 - 3*q10*q5^3*q7*s45^4 - q3*q5^3*q7*s45^4 - 
       q10*q3*q5^3*q7*s45^5 - q10*q3*s51 - q10*q4*s51 - 7*q10*q7*s51 - 
       3*q3*q7*s51 - 2*q4*q7*s51 - 2*q10*q4*q7*s34*s51 - 
       5*q10*q3*q7*s45*s51 - q10*q3*q7*s51^2 - q10*q4*q7*s51^2]*
     (-F[4, 204] + (F[1, 1, 1]^2*tci[1, 1]^2)/12 - (F[1, 1, 3]^2*tci[1, 1]^2)/
       12 - (F[1, 1, 1]*F[1, 1, 10]*tci[1, 1]^2)/6 + 
      (F[1, 1, 3]*F[1, 1, 10]*tci[1, 1]^2)/6 + (F[2, 1, 1]*tci[1, 1]^2)/6 - 
      (F[2, 1, 13]*tci[1, 1]^2)/6 + (437*tci[1, 1]^4)/1080 - 
      (F[1, 1, 1]*tci[1, 2]^3)/6 + (F[1, 2, 2]*tci[1, 2]^3)/6 - 
      (11*tci[1, 2]^3*tcr[1, 1])/6 + (43*tci[1, 1]^2*tcr[1, 1]^2)/12 - 
      2*tci[1, 2]*tcr[1, 1]^3 + tcr[1, 1]^4/3 + (3*tci[1, 2]^3*tcr[1, 2])/2 - 
      (10*tci[1, 1]^2*tcr[1, 1]*tcr[1, 2])/3 + 2*tci[1, 2]*tcr[1, 1]^2*
       tcr[1, 2] - (2*tcr[1, 1]^3*tcr[1, 2])/3 + (10*tci[1, 1]^2*tcr[1, 2]^2)/
       9 + 2*tcr[1, 1]^2*tcr[1, 2]^2 - (8*tci[1, 2]*tcr[1, 2]^3)/3 - 
      (8*tcr[1, 1]*tcr[1, 2]^3)/3 + (19*tcr[1, 2]^4)/9 + 
      (25*tci[1, 1]^2*tcr[2, 1])/6 + 8*tci[1, 2]*tcr[3, 1] + 
      2*tci[1, 2]*tcr[3, 2] - (28*tci[1, 2]*tcr[3, 3])/3 + 
      3*tcr[1, 1]*tcr[3, 3] + (8*tcr[4, 2])/3 + tcr[4, 3] + 8*tcr[4, 4] + 
      2*tcr[4, 5]))/2 + (r[-2*q1 + 3*q10 + q2 + 2*q3 - q5 + 2*q2*q3*s12 - 
       q3^2*s12 - q3^2*q7*s12^2 - q10*q5*s23 - q10^2*s34 + 2*q10*q2*s34 - 
       q10*q5*s34 - q10^2*q2*s34^2 - q1*q10*s45 + 4*q1*q2*s45 - 
       2*q10*q2*s45 + q2^2*s45 - 2*q2*q3*s45 - q10*q5*s45 - 
       q10^2*q5*s23*s45 - q10*q2^2*s34*s45 - 2*q10^2*q5*s34*s45 - 
       q10*q2*q5*s34*s45 - q10^2*q2*q5*s34^2*s45 + 2*q1*q10*q2*s45^2 - 
       2*q1*q2^2*s45^2 + q10*q2^2*s45^2 - q1*q10*q2^2*s45^3 - q10*q2*s51 - 
       q2^2*s51 + q2^2*q3*s12*s51 + 2*q2*q3^2*s12*s51 - q2*q3*q7*s12*s51 - 
       2*q3^2*q7*s12*s51 + q2*q3^2*q7*s12^2*s51 - q10*q2^2*s34*s51 + 
       q1*q10*q2*s45*s51 + q10*q2^2*s45*s51 - q1*q2*q3*s45*s51 - 
       2*q2^2*q3*s45*s51 - q2*q3^2*s45*s51 - q1*q10*q2^2*s45^2*s51 + 
       q1*q2^2*q3*s45^2*s51 + q2*q3^2*s51^2 - q2*q3*q7*s51^2 - 
       q3^2*q7*s51^2 + 2*q2*q3^2*q7*s12*s51^2 + q2*q3^2*q7*s51^3]*
     (-F[4, 69] + (F[1, 1, 1]^2*tci[1, 1]^2)/12 - (F[1, 1, 4]^2*tci[1, 1]^2)/
       12 - (F[1, 1, 1]*F[1, 1, 6]*tci[1, 1]^2)/6 + 
      (F[1, 1, 4]*F[1, 1, 6]*tci[1, 1]^2)/6 + (F[2, 1, 2]*tci[1, 1]^2)/6 - 
      (F[2, 1, 6]*tci[1, 1]^2)/6 + (437*tci[1, 1]^4)/1080 - 
      (F[1, 1, 1]*tci[1, 2]^3)/6 + (F[1, 2, 3]*tci[1, 2]^3)/6 - 
      (11*tci[1, 2]^3*tcr[1, 1])/6 + (43*tci[1, 1]^2*tcr[1, 1]^2)/12 - 
      2*tci[1, 2]*tcr[1, 1]^3 + tcr[1, 1]^4/3 + (3*tci[1, 2]^3*tcr[1, 2])/2 - 
      (10*tci[1, 1]^2*tcr[1, 1]*tcr[1, 2])/3 + 2*tci[1, 2]*tcr[1, 1]^2*
       tcr[1, 2] - (2*tcr[1, 1]^3*tcr[1, 2])/3 + (10*tci[1, 1]^2*tcr[1, 2]^2)/
       9 + 2*tcr[1, 1]^2*tcr[1, 2]^2 - (8*tci[1, 2]*tcr[1, 2]^3)/3 - 
      (8*tcr[1, 1]*tcr[1, 2]^3)/3 + (19*tcr[1, 2]^4)/9 + 
      (25*tci[1, 1]^2*tcr[2, 1])/6 + 8*tci[1, 2]*tcr[3, 1] + 
      2*tci[1, 2]*tcr[3, 2] - (28*tci[1, 2]*tcr[3, 3])/3 + 
      3*tcr[1, 1]*tcr[3, 3] + (8*tcr[4, 2])/3 + tcr[4, 3] + 8*tcr[4, 4] + 
      2*tcr[4, 5]))/2 + (r[-q1 + 5*q10 + q3 + q5 + 2*q7 - 4*q9 + q3*q5*s12 + 
       q3*q7*s12 + q4*q7*s12 + q5*q7*s12 - q3*q4*q5*s12^2 + q3*q5*q7*s12^2 + 
       6*q1*q10*s23 + q10*q3*s23 + q10*q4*s23 + 2*q10*q5*s23 + q3*q5*s23 - 
       6*q1*q9*s23 - 2*q10*q9*s23 - 3*q9^2*s23 + q1*q10*q5*s23^2 + 
       q10*q3*q5*s23^2 - q3*q4*q5*s23^2 - 3*q1*q10*q9*s23^2 - q1*q5*s34 + 
       2*q10*q5*s34 + 3*q10*q7*s34 + q4*q7*s34 + q5*q7*s34 - q10*q9*s34 - 
       2*q9^2*s34 + q10*q2*q5*s34^2 + q10*q4*q7*s34^2 + q10*q5*q7*s34^2 + 
       q2*q5*q9*s34^2 - 4*q1*q10*s45 + 2*q10*q3*s45 + q1*q5*s45 + 
       2*q3*q5*s45 + 6*q10*q7*s45 + 3*q3*q7*s45 + 2*q5*q7*s45 + 3*q1*q9*s45 + 
       2*q2*q9*s45 + 6*q9^2*s45 + q3*q5*q7*s12*s45 - 3*q1*q10*q5*s23*s45 + 
       q10*q3*q5*s23*s45 + q1*q2*q5*s34*s45 - q10*q2*q5*s34*s45 + 
       3*q10*q5*q7*s34*s45 + 4*q2*q9^2*s34*s45 + 3*q9^3*s34*s45 + 
       2*q2*q9^3*s34^2*s45 + 4*q1*q10*q5*s45^2 - q1*q2*q5*s45^2 + 
       2*q10*q2*q5*s45^2 + 2*q10*q3*q5*s45^2 + 4*q10*q3*q7*s45^2 + 
       4*q10*q5*q7*s45^2 + 2*q3*q5*q7*s45^2 + q2*q5*q9*s45^2 - 
       2*q2*q9^2*s45^2 + 2*q2*q5*q9^2*s34*s45^2 - 2*q2*q9^3*s34*s45^2 + 
       q2*q5*q9^3*s34^2*s45^2 - 2*q1*q10*q2*q5*s45^3 + 2*q10*q3*q5*q7*s45^3 + 
       4*q1*q10*s51 + q10*q3*s51 + q10*q4*s51 + 3*q10*q7*s51 + q3*q7*s51 - 
       3*q1*q9*s51 - 3*q10*q9*s51 + q2*q9*s51 + 5*q9^2*s51 - 
       9*q1*q10*q9*s23*s51 + 3*q1*q9^2*s23*s51 + q10*q9^2*s23*s51 + 
       3*q9^3*s23*s51 + 3*q1*q10*q9^2*s23^2*s51 + 2*q2*q9^2*s34*s51 + 
       3*q9^3*s34*s51 + q2*q9^3*s34^2*s51 + 3*q10*q3*q7*s45*s51 - 
       4*q2*q9^2*s45*s51 - 3*q9^3*s45*s51 - 4*q2*q9^3*s34*s45*s51 + 
       q2*q9^3*s45^2*s51 + q10*q3*q7*s51^2 + q10*q4*q7*s51^2 - 
       4*q1*q10*q9*s51^2 - 2*q2*q9^2*s51^2 - 3*q9^3*s51^2 + 
       3*q1*q10*q9^2*s23*s51^2 - q1*q10*q9^3*s23^2*s51^2 - 
       2*q2*q9^3*s34*s51^2 + 2*q2*q9^3*s45*s51^2 + q2*q9^3*s51^3]*
     (F[4, 2] + (F[1, 1, 1]^2*tci[1, 1]^2)/12 - (F[1, 1, 3]^2*tci[1, 1]^2)/
       12 - (F[1, 1, 1]*F[1, 1, 5]*tci[1, 1]^2)/6 + 
      (F[1, 1, 3]*F[1, 1, 5]*tci[1, 1]^2)/6 + (F[2, 1, 1]*tci[1, 1]^2)/6 - 
      (F[2, 1, 5]*tci[1, 1]^2)/6 + (437*tci[1, 1]^4)/1080 - 
      (F[1, 1, 1]*tci[1, 2]^3)/6 + (F[1, 2, 7]*tci[1, 2]^3)/6 - 
      (11*tci[1, 2]^3*tcr[1, 1])/6 + (43*tci[1, 1]^2*tcr[1, 1]^2)/12 - 
      2*tci[1, 2]*tcr[1, 1]^3 + tcr[1, 1]^4/3 + (3*tci[1, 2]^3*tcr[1, 2])/2 - 
      (10*tci[1, 1]^2*tcr[1, 1]*tcr[1, 2])/3 + 2*tci[1, 2]*tcr[1, 1]^2*
       tcr[1, 2] - (2*tcr[1, 1]^3*tcr[1, 2])/3 + (10*tci[1, 1]^2*tcr[1, 2]^2)/
       9 + 2*tcr[1, 1]^2*tcr[1, 2]^2 - (8*tci[1, 2]*tcr[1, 2]^3)/3 - 
      (8*tcr[1, 1]*tcr[1, 2]^3)/3 + (19*tcr[1, 2]^4)/9 + 
      (25*tci[1, 1]^2*tcr[2, 1])/6 + 8*tci[1, 2]*tcr[3, 1] + 
      2*tci[1, 2]*tcr[3, 2] - (28*tci[1, 2]*tcr[3, 3])/3 + 
      3*tcr[1, 1]*tcr[3, 3] + (8*tcr[4, 2])/3 + tcr[4, 3] + 8*tcr[4, 4] + 
      2*tcr[4, 5]))/2 + (r[-4*q10 - 5*q3 + 2*q4 - 4*q5 - 5*q7 - 6*q3*q5*s12 - 
       8*q3*q7*s12 + 2*q4*q7*s12 - 2*q5*q7*s12 - q7^2*s12 - 
       2*q3*q4*q5*s12^2 - 4*q3*q5*q7*s12^2 - q10*q3*s23 + q10*q4*s23 - 
       3*q10*q5*s23 - 3*q3*q5*s23 - 2*q3*q4*q5*s12*s23 - q10*q3*q5*s23^2 - 
       q3*q4*q5*s23^2 + 2*q10*q4*s34 - 4*q10*q5*s34 - 4*q10*q7*s34 + 
       2*q4*q7*s34 - 2*q5*q7*s34 - 2*q7^2*s34 + 2*q10*q4*q7*s34^2 - 
       2*q10*q5*q7*s34^2 - 2*q10*q7^2*s34^2 - 6*q10*q3*s45 - 11*q10*q5*s45 - 
       7*q3*q5*s45 - 24*q10*q7*s45 - 18*q3*q7*s45 - 10*q5*q7*s45 - 
       12*q7^2*s45 - 10*q3*q5*q7*s12*s45 - 8*q3*q7^2*s12*s45 - 
       2*q5*q7^2*s12*s45 - 2*q7^3*s12*s45 - 3*q3*q5*q7^2*s12^2*s45 - 
       3*q10*q3*q5*s23*s45 - 12*q10*q5*q7*s34*s45 - 14*q10*q7^2*s34*s45 - 
       2*q5*q7^2*s34*s45 - 2*q7^3*s34*s45 - 2*q10*q5*q7^2*s34^2*s45 - 
       2*q10*q7^3*s34^2*s45 - 7*q10*q3*q5*s45^2 - 19*q10*q3*q7*s45^2 - 
       21*q10*q5*q7*s45^2 - 11*q3*q5*q7*s45^2 - 24*q10*q7^2*s45^2 - 
       12*q3*q7^2*s45^2 - 7*q5*q7^2*s45^2 - 5*q7^3*s45^2 - 
       5*q3*q5*q7^2*s12*s45^2 - 3*q3*q7^3*s12*s45^2 - q5*q7^3*s12*s45^2 - 
       q3*q5*q7^3*s12^2*s45^2 - 9*q10*q5*q7^2*s34*s45^2 - 
       7*q10*q7^3*s34*s45^2 - q5*q7^3*s34*s45^2 - q10*q5*q7^3*s34^2*s45^2 - 
       11*q10*q3*q5*q7*s45^3 - 12*q10*q3*q7^2*s45^3 - 12*q10*q5*q7^2*s45^3 - 
       5*q3*q5*q7^2*s45^3 - 8*q10*q7^3*s45^3 - 3*q3*q7^3*s45^3 - 
       2*q5*q7^3*s45^3 - q3*q5*q7^3*s12*s45^3 - 3*q10*q5*q7^3*s34*s45^3 - 
       5*q10*q3*q5*q7^2*s45^4 - 3*q10*q3*q7^3*s45^4 - 3*q10*q5*q7^3*s45^4 - 
       q3*q5*q7^3*s45^4 - q10*q3*q5*q7^3*s45^5 - q10*q3*s51 + q10*q4*s51 - 
       5*q10*q7*s51 - 5*q3*q7*s51 + 2*q4*q7*s51 - 3*q7^2*s51 + 
       2*q10*q4*q7*s34*s51 - 5*q10*q7^2*s34*s51 - q7^3*s34*s51 - 
       q10*q7^3*s34^2*s51 - 9*q10*q3*q7*s45*s51 - 14*q10*q7^2*s45*s51 - 
       7*q3*q7^2*s45*s51 - 4*q7^3*s45*s51 - 5*q10*q7^3*s34*s45*s51 - 
       9*q10*q3*q7^2*s45^2*s51 - 7*q10*q7^3*s45^2*s51 - 3*q3*q7^3*s45^2*s51 - 
       3*q10*q3*q7^3*s45^3*s51 - q10*q3*q7*s51^2 + q10*q4*q7*s51^2 - 
       2*q10*q7^2*s51^2 - q10*q7^3*s34*s51^2 - 2*q10*q3*q7^2*s45*s51^2 - 
       2*q10*q7^3*s45*s51^2 - q10*q3*q7^3*s45^2*s51^2]*
     (-F[4, 237] + (F[1, 1, 1]^2*tci[1, 1]^2)/12 - 
      (F[1, 1, 1]*F[1, 1, 7]*tci[1, 1]^2)/6 + (F[1, 1, 7]^2*tci[1, 1]^2)/12 + 
      (F[2, 1, 9]*tci[1, 1]^2)/6 + (F[2, 1, 10]*tci[1, 1]^2)/6 + 
      (467*tci[1, 1]^4)/1080 - (F[1, 1, 1]*tci[1, 2]^3)/6 + 
      (F[1, 2, 8]*tci[1, 2]^3)/6 - (11*tci[1, 2]^3*tcr[1, 1])/6 + 
      (43*tci[1, 1]^2*tcr[1, 1]^2)/12 - 2*tci[1, 2]*tcr[1, 1]^3 + 
      tcr[1, 1]^4/3 + (3*tci[1, 2]^3*tcr[1, 2])/2 - 
      (10*tci[1, 1]^2*tcr[1, 1]*tcr[1, 2])/3 + 2*tci[1, 2]*tcr[1, 1]^2*
       tcr[1, 2] - (2*tcr[1, 1]^3*tcr[1, 2])/3 + (10*tci[1, 1]^2*tcr[1, 2]^2)/
       9 + 2*tcr[1, 1]^2*tcr[1, 2]^2 - (8*tci[1, 2]*tcr[1, 2]^3)/3 - 
      (8*tcr[1, 1]*tcr[1, 2]^3)/3 + (19*tcr[1, 2]^4)/9 + 
      (25*tci[1, 1]^2*tcr[2, 1])/6 + 8*tci[1, 2]*tcr[3, 1] + 
      2*tci[1, 2]*tcr[3, 2] - (28*tci[1, 2]*tcr[3, 3])/3 + 
      3*tcr[1, 1]*tcr[3, 3] + (8*tcr[4, 2])/3 + tcr[4, 3] + 8*tcr[4, 4] + 
      2*tcr[4, 5]))/2 + (r[-4*q1 - 2*q2 + 2*q3 + q7 - 3*q8 + 3*q2*q3*s12 - 
       2*q3*q7*s12 - 2*q2*q8*s12 + q3*q8*s12 + q2*q3*q7*s12^2 - 
       q2*q7*q8*s12^2 - 2*q1^2*s23 + q1*q3*s23 + 2*q1^2*s34 + q1*q2*s34 + 
       q1*q8*s34 + q1^3*s23*s34 + 4*q1^2*s45 + 4*q1*q2*s45 - 2*q1*q3*s45 - 
       3*q2*q3*s45 + q3*q7*s45 + 2*q1*q8*s45 + q2*q8*s45 - 2*q3*q8*s45 - 
       2*q1^3*s34*s45 - 2*q1^2*q2*s34*s45 - 2*q1^2*q2*s45^2 + 
       q1*q2*q3*s45^2 + q1*q3*q8*s45^2 + q1^3*q2*s34*s45^2 - 2*q1^2*s51 - 
       8*q1*q2*s51 + q1*q3*s51 + 9*q2*q3*s51 + 4*q1*q7*s51 - 3*q2*q7*s51 - 
       7*q3*q7*s51 - 2*q1*q8*s51 - q2*q8*s51 + 2*q3*q8*s51 + 
       5*q2*q3*q7*s12*s51 - 2*q2*q7*q8*s12*s51 + q1^3*s34*s51 + 
       2*q1^2*q2*s34*s51 + q1*q2*q7*s34*s51 + 2*q1^3*s45*s51 + 
       7*q1^2*q2*s45*s51 - 7*q1*q2*q3*s45*s51 + 3*q1*q3*q7*s45*s51 - 
       2*q1*q3*q8*s45*s51 - q1^3*q2*s34*s45*s51 - 2*q1^3*q2*s45^2*s51 + 
       2*q1^2*q2*q3*s45^2*s51 - 7*q1^2*q2*s51^2 + 11*q1*q2*q3*s51^2 + 
       5*q1^2*q7*s51^2 - 8*q1*q2*q7*s51^2 - 9*q1*q3*q7*s51^2 + 
       11*q2*q3*q7*s51^2 + 2*q1*q3*q8*s51^2 - 2*q2*q7*q8*s51^2 + 
       q1^3*q2*s34*s51^2 + 2*q1^2*q2*q7*s34*s51^2 + 2*q1^3*q2*s45*s51^2 - 
       5*q1^2*q2*q3*s45*s51^2 + 3*q1^2*q3*q7*s45*s51^2 + 
       q1^3*q2*q3*s45^2*s51^2 - 2*q1^3*q2*s51^3 + 5*q1^2*q2*q3*s51^3 + 
       2*q1^3*q7*s51^3 - 7*q1^2*q2*q7*s51^3 - 5*q1^2*q3*q7*s51^3 + 
       11*q1*q2*q3*q7*s51^3 + q1^3*q2*q7*s34*s51^3 - q1^3*q2*q3*s45*s51^3 + 
       q1^3*q3*q7*s45*s51^3 + q1^3*q2*q3*s51^4 - 2*q1^3*q2*q7*s51^4 - 
       q1^3*q3*q7*s51^4 + 5*q1^2*q2*q3*q7*s51^4 + q1^3*q2*q3*q7*s51^5]*
     (-F[4, 206] + (F[1, 1, 3]^2*tci[1, 1]^2)/6 - 
      (F[1, 1, 3]*F[1, 1, 5]*tci[1, 1]^2)/6 - 
      (F[1, 1, 3]*F[1, 1, 10]*tci[1, 1]^2)/6 + 
      (F[1, 1, 5]*F[1, 1, 10]*tci[1, 1]^2)/6 + (F[2, 1, 5]*tci[1, 1]^2)/6 + 
      (F[2, 1, 13]*tci[1, 1]^2)/6 + (319*tci[1, 1]^4)/540 + 
      (F[1, 1, 5]*tci[1, 2]^3)/6 + (F[1, 1, 10]*tci[1, 2]^3)/6 - 
      (F[1, 2, 2]*tci[1, 2]^3)/6 - (F[1, 2, 7]*tci[1, 2]^3)/6 + 
      (4*tci[1, 2]^3*tcr[1, 1])/3 + 4*tci[1, 1]^2*tcr[1, 1]^2 + 
      (4*tci[1, 2]*tcr[1, 1]^3)/3 + tcr[1, 1]^4/2 - (7*tci[1, 2]^3*tcr[1, 2])/
       3 - (16*tci[1, 1]^2*tcr[1, 1]*tcr[1, 2])/3 - 4*tci[1, 2]*tcr[1, 1]^2*
       tcr[1, 2] - (4*tcr[1, 1]^3*tcr[1, 2])/3 + (10*tci[1, 1]^2*tcr[1, 2]^2)/
       9 + 2*tcr[1, 1]^2*tcr[1, 2]^2 + (8*tci[1, 2]*tcr[1, 2]^3)/3 - 
      (8*tcr[1, 1]*tcr[1, 2]^3)/3 + (19*tcr[1, 2]^4)/9 + 
      4*tci[1, 1]^2*tcr[2, 1] - 8*tci[1, 2]*tcr[3, 1] - 
      2*tci[1, 2]*tcr[3, 2] + (19*tci[1, 2]*tcr[3, 3])/3 + 4*tcr[4, 1] + 
      (8*tcr[4, 2])/3 + tcr[4, 3] + 8*tcr[4, 4] + 2*tcr[4, 5]))/2 + 
   (r[3*q10 - q2 + 2*q5 - 6*q9 + 6*q1*q10*s23 + q10*q5*s23 - q5^2*s23 - 
       4*q1*q9*s23 - 2*q10*q9*s23 + 2*q5*q9*s23 - q1*q5^2*s23^2 - 
       2*q1*q10*q9*s23^2 - q10*q9*s34 - 2*q2*q9*s34 + 2*q5*q9*s34 - 
       q10*q2*q5*s34^2 + q2*q5*q9*s34^2 - 6*q1*q10*s45 - 2*q10*q2*s45 + 
       2*q10*q5*s45 + 2*q1*q9*s45 + 4*q2*q9*s45 - 4*q5*q9*s45 + 
       q1*q10*q5*s23*s45 + 2*q1*q5^2*s23*s45 - 2*q10*q5^2*s23*s45 - 
       q1*q10*q5^2*s23^2*s45 + q10*q2*q5*s34*s45 - q10*q5^2*s34*s45 - 
       2*q2*q5*q9*s34*s45 + 2*q1*q10*q2*s45^2 - 3*q1*q10*q5*s45^2 - 
       2*q10*q2*q5*s45^2 - q1*q5^2*s45^2 + q10*q5^2*s45^2 + 
       2*q2*q5*q9*s45^2 + 2*q1*q10*q5^2*s23*s45^2 + 2*q1*q10*q2*q5*s45^3 - 
       q1*q10*q5^2*s45^3 - q1*q10*s51 - q10*q2*s51 - q10*q9*s51 + 
       2*q2*q9*s51 - 2*q1*q10*q9*s23*s51 + q1*q10*q2*s45*s51 - 
       q1*q10*q9*s51^2]*(-F[4, 1] - (2*F[4, 3])/3 + (3*F[4, 4])/2 - 
      (23*F[4, 5])/6 - 2*F[4, 7] + 9*F[4, 8] - 9*F[4, 9] - 2*F[4, 10] - 
      F[4, 11]/2 + (41*F[4, 12])/6 + (3*F[4, 13])/2 + F[4, 14]/3 - F[4, 16] - 
      F[4, 17]/6 - F[4, 18]/6 - (25*F[4, 20])/18 - F[4, 21]/2 + F[4, 22]/3 - 
      2*F[4, 26] + 2*F[4, 27] + (13*F[4, 29])/9 - (43*F[4, 30])/9 - 
      (19*F[4, 31])/3 + (2*F[4, 32])/3 + (2*F[4, 33])/3 - (25*F[4, 34])/9 + 
      (23*F[4, 35])/6 + (16*F[4, 36])/9 + 2*F[4, 38] + (8*F[4, 42])/9 - 
      (2*F[4, 44])/3 + F[4, 46]/3 - (2*F[4, 47])/3 + F[4, 55]/3 - 
      F[4, 56]/3 - F[4, 57]/3 + F[4, 58]/3 - F[4, 69] + (2*F[4, 86])/3 - 
      2*F[4, 162] + (2*F[4, 177])/3 + 2*F[4, 181] - (F[3, 4]*F[1, 1, 1])/9 - 
      (28*F[3, 6]*F[1, 1, 1])/9 - (F[3, 12]*F[1, 1, 1])/9 - 
      (28*F[3, 14]*F[1, 1, 1])/9 - 3*F[3, 18]*F[1, 1, 1] - 
      (361*F[1, 1, 1]^4)/54 + (28*F[3, 3]*F[1, 1, 2])/9 + 
      (F[3, 5]*F[1, 1, 2])/9 - (28*F[3, 11]*F[1, 1, 2])/9 - 
      (F[3, 13]*F[1, 1, 2])/9 + 3*F[3, 17]*F[1, 1, 2] - 
      F[1, 1, 1]^3*F[1, 1, 2] + F[1, 1, 1]*F[1, 1, 2]^3 + 
      (343*F[1, 1, 2]^4)/54 - (8*F[3, 1]*F[1, 1, 3])/3 + 
      (7*F[3, 4]*F[1, 1, 3])/9 - (8*F[3, 6]*F[1, 1, 3])/3 - 
      (5*F[3, 12]*F[1, 1, 3])/3 - (8*F[3, 14]*F[1, 1, 3])/9 - 
      (7*F[3, 18]*F[1, 1, 3])/3 + (8*F[3, 21]*F[1, 1, 3])/9 - 
      (68*F[1, 1, 1]^3*F[1, 1, 3])/27 + (14*F[1, 1, 1]^2*F[1, 1, 3]^2)/3 + 
      (76*F[1, 1, 1]*F[1, 1, 3]^3)/27 - (4*F[1, 1, 3]^4)/27 - 
      16*F[3, 1]*F[1, 1, 4] + (8*F[3, 3]*F[1, 1, 4])/3 + 
      (43*F[3, 4]*F[1, 1, 4])/9 - (F[3, 5]*F[1, 1, 4])/3 - 
      (56*F[3, 6]*F[1, 1, 4])/9 - (8*F[3, 11]*F[1, 1, 4])/3 - 
      (5*F[3, 12]*F[1, 1, 4])/9 + (F[3, 13]*F[1, 1, 4])/3 - 
      (8*F[3, 14]*F[1, 1, 4])/9 + (5*F[3, 17]*F[1, 1, 4])/3 - 
      (13*F[3, 18]*F[1, 1, 4])/3 - (32*F[3, 20]*F[1, 1, 4])/9 + 
      (16*F[3, 21]*F[1, 1, 4])/3 - (82*F[1, 1, 1]^3*F[1, 1, 4])/27 - 
      (10*F[1, 1, 2]^3*F[1, 1, 4])/9 + 6*F[1, 1, 1]^2*F[1, 1, 3]*F[1, 1, 4] - 
      (7*F[1, 1, 1]*F[1, 1, 3]^2*F[1, 1, 4])/3 - (22*F[1, 1, 3]^3*F[1, 1, 4])/
       27 + 10*F[1, 1, 1]^2*F[1, 1, 4]^2 - (14*F[1, 1, 2]^2*F[1, 1, 4]^2)/3 - 
      (43*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4]^2)/3 + 
      (19*F[1, 1, 3]^2*F[1, 1, 4]^2)/6 - (28*F[1, 1, 1]*F[1, 1, 4]^3)/27 + 
      (28*F[1, 1, 2]*F[1, 1, 4]^3)/27 + (86*F[1, 1, 3]*F[1, 1, 4]^3)/27 - 
      (49*F[1, 1, 4]^4)/54 + (32*F[3, 3]*F[1, 1, 5])/27 + 
      (41*F[3, 5]*F[1, 1, 5])/27 - (56*F[3, 11]*F[1, 1, 5])/27 + 
      (F[3, 13]*F[1, 1, 5])/27 + (17*F[3, 17]*F[1, 1, 5])/9 - 
      (16*F[3, 20]*F[1, 1, 5])/27 + (148*F[1, 1, 2]^3*F[1, 1, 5])/81 - 
      (14*F[1, 1, 2]^2*F[1, 1, 4]*F[1, 1, 5])/9 + 
      (65*F[1, 1, 2]*F[1, 1, 4]^2*F[1, 1, 5])/9 - 
      (202*F[1, 1, 4]^3*F[1, 1, 5])/81 - (110*F[1, 1, 2]^2*F[1, 1, 5]^2)/27 + 
      (79*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5]^2)/27 - 
      (115*F[1, 1, 4]^2*F[1, 1, 5]^2)/54 - (68*F[1, 1, 2]*F[1, 1, 5]^3)/27 - 
      (2*F[1, 1, 4]*F[1, 1, 5]^3)/9 + (11*F[1, 1, 5]^4)/324 - 
      (F[1, 1, 1]^3*F[1, 1, 6])/3 + F[1, 1, 1]^2*F[1, 1, 2]*F[1, 1, 6] - 
      F[1, 1, 1]*F[1, 1, 2]^2*F[1, 1, 6] + (F[1, 1, 2]^3*F[1, 1, 6])/3 + 
      (2*F[1, 1, 1]*F[1, 1, 6]^3)/3 - (2*F[1, 1, 2]*F[1, 1, 6]^3)/3 - 
      F[1, 1, 6]^4/3 - (8*F[3, 1]*F[1, 1, 8])/3 - (7*F[3, 4]*F[1, 1, 8])/9 - 
      (16*F[3, 6]*F[1, 1, 8])/9 - (F[3, 12]*F[1, 1, 8])/9 - 
      (16*F[3, 14]*F[1, 1, 8])/9 - (7*F[3, 18]*F[1, 1, 8])/3 + 
      (8*F[3, 21]*F[1, 1, 8])/9 - (68*F[1, 1, 1]^3*F[1, 1, 8])/27 + 
      (50*F[1, 1, 1]^2*F[1, 1, 3]*F[1, 1, 8])/9 - 
      (11*F[1, 1, 1]*F[1, 1, 3]^2*F[1, 1, 8])/9 - 2*F[1, 1, 3]^3*F[1, 1, 8] + 
      (2*F[1, 1, 1]^2*F[1, 1, 4]*F[1, 1, 8])/3 - 
      (22*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8])/9 - 
      (F[1, 1, 3]^2*F[1, 1, 4]*F[1, 1, 8])/9 - 
      (11*F[1, 1, 1]*F[1, 1, 4]^2*F[1, 1, 8])/3 + 
      (71*F[1, 1, 3]*F[1, 1, 4]^2*F[1, 1, 8])/9 - 
      (58*F[1, 1, 4]^3*F[1, 1, 8])/27 + (34*F[1, 1, 1]^2*F[1, 1, 8]^2)/9 - 
      (F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 8]^2)/3 - (25*F[1, 1, 3]^2*F[1, 1, 8]^2)/
       6 + (43*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8]^2)/9 - 
      F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8]^2 - (55*F[1, 1, 4]^2*F[1, 1, 8]^2)/
       18 + (100*F[1, 1, 1]*F[1, 1, 8]^3)/27 - 2*F[1, 1, 3]*F[1, 1, 8]^3 - 
      (46*F[1, 1, 4]*F[1, 1, 8]^3)/27 + (29*F[1, 1, 8]^4)/27 + 
      (56*F[3, 3]*F[1, 1, 9])/27 - (F[3, 5]*F[1, 1, 9])/27 - 
      (32*F[3, 11]*F[1, 1, 9])/27 - (41*F[3, 13]*F[1, 1, 9])/27 + 
      (17*F[3, 17]*F[1, 1, 9])/9 - (16*F[3, 20]*F[1, 1, 9])/27 + 
      (148*F[1, 1, 2]^3*F[1, 1, 9])/81 + 2*F[1, 1, 2]^2*F[1, 1, 4]*
       F[1, 1, 9] + (F[1, 1, 2]*F[1, 1, 4]^2*F[1, 1, 9])/9 + 
      (86*F[1, 1, 4]^3*F[1, 1, 9])/81 - (14*F[1, 1, 2]^2*F[1, 1, 5]*
        F[1, 1, 9])/3 + (2*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9])/3 - 
      (23*F[1, 1, 4]^2*F[1, 1, 5]*F[1, 1, 9])/9 + 
      (41*F[1, 1, 2]*F[1, 1, 5]^2*F[1, 1, 9])/27 - 
      (41*F[1, 1, 4]*F[1, 1, 5]^2*F[1, 1, 9])/27 + 
      (110*F[1, 1, 5]^3*F[1, 1, 9])/81 - (94*F[1, 1, 2]^2*F[1, 1, 9]^2)/27 - 
      (49*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9]^2)/27 + 
      (109*F[1, 1, 4]^2*F[1, 1, 9]^2)/54 + 
      (25*F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 9]^2)/27 - 
      (25*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9]^2)/27 + 
      (59*F[1, 1, 5]^2*F[1, 1, 9]^2)/18 - (28*F[1, 1, 2]*F[1, 1, 9]^3)/9 + 
      (14*F[1, 1, 4]*F[1, 1, 9]^3)/9 + (14*F[1, 1, 5]*F[1, 1, 9]^3)/9 - 
      (11*F[1, 1, 9]^4)/108 + F[1, 1, 10]^4/3 - (34*F[1, 1, 1]^2*F[2, 1, 1])/
       9 - 8*F[1, 1, 1]*F[1, 1, 3]*F[2, 1, 1] - (44*F[1, 1, 3]^2*F[2, 1, 1])/
       9 - (140*F[1, 1, 1]*F[1, 1, 4]*F[2, 1, 1])/9 - 
      (140*F[1, 1, 3]*F[1, 1, 4]*F[2, 1, 1])/9 - 
      (52*F[1, 1, 1]*F[1, 1, 8]*F[2, 1, 1])/9 - 
      (52*F[1, 1, 3]*F[1, 1, 8]*F[2, 1, 1])/9 + (22*F[1, 1, 1]^2*F[2, 1, 2])/
       9 - (32*F[1, 1, 1]*F[1, 1, 3]*F[2, 1, 2])/9 - 
      (20*F[1, 1, 1]*F[1, 1, 4]*F[2, 1, 2])/3 + 
      (112*F[1, 1, 3]*F[1, 1, 4]*F[2, 1, 2])/9 + (38*F[1, 1, 4]^2*F[2, 1, 2])/
       9 - (32*F[1, 1, 1]*F[1, 1, 8]*F[2, 1, 2])/9 + 
      (16*F[1, 1, 3]*F[1, 1, 8]*F[2, 1, 2])/3 - 
      (32*F[1, 1, 4]*F[1, 1, 8]*F[2, 1, 2])/9 - (8*F[1, 1, 8]^2*F[2, 1, 2])/
       3 + (8*F[2, 1, 2]^2)/3 - (22*F[1, 1, 2]^2*F[2, 1, 3])/9 - 
      (4*F[1, 1, 2]*F[1, 1, 4]*F[2, 1, 3])/9 - 6*F[1, 1, 4]^2*F[2, 1, 3] + 
      (64*F[1, 1, 2]*F[1, 1, 5]*F[2, 1, 3])/27 - 
      (200*F[1, 1, 4]*F[1, 1, 5]*F[2, 1, 3])/27 + (8*F[1, 1, 5]^2*F[2, 1, 3])/
       9 + (64*F[1, 1, 2]*F[1, 1, 9]*F[2, 1, 3])/27 + 
      (88*F[1, 1, 4]*F[1, 1, 9]*F[2, 1, 3])/27 - 
      (40*F[1, 1, 5]*F[1, 1, 9]*F[2, 1, 3])/9 + (8*F[1, 1, 9]^2*F[2, 1, 3])/
       3 - (8*F[2, 1, 3]^2)/3 + (34*F[1, 1, 2]^2*F[2, 1, 4])/9 + 
      (4*F[1, 1, 2]*F[1, 1, 4]*F[2, 1, 4])/3 + 
      (152*F[1, 1, 2]*F[1, 1, 5]*F[2, 1, 4])/27 + 
      (4*F[1, 1, 4]*F[1, 1, 5]*F[2, 1, 4])/3 + (68*F[1, 1, 5]^2*F[2, 1, 4])/
       27 + (92*F[1, 1, 2]*F[1, 1, 9]*F[2, 1, 4])/27 + 
      (92*F[1, 1, 5]*F[1, 1, 9]*F[2, 1, 4])/27 - (34*F[1, 1, 1]^2*F[2, 1, 9])/
       9 - 4*F[1, 1, 1]*F[1, 1, 3]*F[2, 1, 9] - 
      (44*F[1, 1, 1]*F[1, 1, 4]*F[2, 1, 9])/9 - 
      (56*F[1, 1, 1]*F[1, 1, 8]*F[2, 1, 9])/9 - 4*F[1, 1, 3]*F[1, 1, 8]*
       F[2, 1, 9] - (44*F[1, 1, 4]*F[1, 1, 8]*F[2, 1, 9])/9 - 
      (28*F[1, 1, 8]^2*F[2, 1, 9])/9 + (34*F[1, 1, 2]^2*F[2, 1, 11])/9 + 
      (4*F[1, 1, 2]*F[1, 1, 4]*F[2, 1, 11])/3 + 
      (92*F[1, 1, 2]*F[1, 1, 5]*F[2, 1, 11])/27 + 
      (152*F[1, 1, 2]*F[1, 1, 9]*F[2, 1, 11])/27 + 
      (4*F[1, 1, 4]*F[1, 1, 9]*F[2, 1, 11])/3 + 
      (92*F[1, 1, 5]*F[1, 1, 9]*F[2, 1, 11])/27 + 
      (68*F[1, 1, 9]^2*F[2, 1, 11])/27 - (110*F[1, 1, 1]^2*tci[1, 1]^2)/3 - 
      3*F[1, 1, 1]*F[1, 1, 2]*tci[1, 1]^2 - (481*F[1, 1, 2]^2*tci[1, 1]^2)/
       108 + (317*F[1, 1, 1]*F[1, 1, 3]*tci[1, 1]^2)/18 - 
      (7*F[1, 1, 3]^2*tci[1, 1]^2)/6 + (29*F[1, 1, 1]*F[1, 1, 4]*tci[1, 1]^2)/
       6 - (251*F[1, 1, 2]*F[1, 1, 4]*tci[1, 1]^2)/27 + 
      (37*F[1, 1, 3]*F[1, 1, 4]*tci[1, 1]^2)/12 - 
      (131*F[1, 1, 4]^2*tci[1, 1]^2)/27 + (25*F[1, 1, 2]*F[1, 1, 5]*
        tci[1, 1]^2)/162 - (617*F[1, 1, 4]*F[1, 1, 5]*tci[1, 1]^2)/108 - 
      (455*F[1, 1, 5]^2*tci[1, 1]^2)/216 - 
      (F[1, 1, 1]*F[1, 1, 6]*tci[1, 1]^2)/2 + 
      (2*F[1, 1, 2]*F[1, 1, 6]*tci[1, 1]^2)/3 - 
      (F[1, 1, 4]*F[1, 1, 6]*tci[1, 1]^2)/6 - (F[1, 1, 6]^2*tci[1, 1]^2)/6 + 
      (191*F[1, 1, 1]*F[1, 1, 8]*tci[1, 1]^2)/6 - 
      (2599*F[1, 1, 3]*F[1, 1, 8]*tci[1, 1]^2)/108 - 
      (41*F[1, 1, 4]*F[1, 1, 8]*tci[1, 1]^2)/4 + 
      (187*F[1, 1, 8]^2*tci[1, 1]^2)/27 + (287*F[1, 1, 2]*F[1, 1, 9]*
        tci[1, 1]^2)/81 + (329*F[1, 1, 4]*F[1, 1, 9]*tci[1, 1]^2)/108 - 
      (307*F[1, 1, 5]*F[1, 1, 9]*tci[1, 1]^2)/324 + 
      (991*F[1, 1, 9]^2*tci[1, 1]^2)/648 + (F[1, 1, 10]^2*tci[1, 1]^2)/6 + 
      (52*F[1, 1, 2]*F[1, 2, 6]*tci[1, 1]^2)/9 + 12*F[1, 1, 4]*F[1, 2, 6]*
       tci[1, 1]^2 + (200*F[1, 1, 5]*F[1, 2, 6]*tci[1, 1]^2)/27 - 
      (88*F[1, 1, 9]*F[1, 2, 6]*tci[1, 1]^2)/27 - 
      (8*F[1, 2, 6]^2*tci[1, 1]^2)/3 - (119*F[2, 1, 1]*tci[1, 1]^2)/2 + 
      (44*F[2, 1, 2]*tci[1, 1]^2)/9 - (50*F[2, 1, 3]*tci[1, 1]^2)/9 + 
      (F[2, 1, 4]*tci[1, 1]^2)/6 + (F[2, 1, 6]*tci[1, 1]^2)/6 - 
      (559*F[2, 1, 9]*tci[1, 1]^2)/18 + (F[2, 1, 11]*tci[1, 1]^2)/3 - 
      (5*tci[1, 1]^4)/216 + (64*F[3, 1]*tci[1, 2])/3 - 
      (8*F[3, 3]*tci[1, 2])/3 - (14*F[3, 4]*tci[1, 2])/3 + 
      (F[3, 5]*tci[1, 2])/3 + (124*F[3, 6]*tci[1, 2])/9 + 
      (8*F[3, 11]*tci[1, 2])/3 + (22*F[3, 12]*tci[1, 2])/9 - 
      (F[3, 13]*tci[1, 2])/3 + (20*F[3, 14]*tci[1, 2])/3 - 
      (5*F[3, 17]*tci[1, 2])/3 + 12*F[3, 18]*tci[1, 2] + 
      (32*F[3, 20]*tci[1, 2])/9 - (64*F[3, 21]*tci[1, 2])/9 + 
      (940*F[1, 1, 1]^3*tci[1, 2])/27 + 3*F[1, 1, 1]^2*F[1, 1, 2]*tci[1, 2] + 
      (23*F[1, 1, 2]^3*tci[1, 2])/9 - (40*F[1, 1, 1]^2*F[1, 1, 3]*tci[1, 2])/
       3 - (128*F[1, 1, 1]*F[1, 1, 3]^2*tci[1, 2])/9 + 
      (16*F[1, 1, 3]^3*tci[1, 2])/27 - (158*F[1, 1, 1]^2*F[1, 1, 4]*
        tci[1, 2])/9 + (88*F[1, 1, 2]^2*F[1, 1, 4]*tci[1, 2])/9 + 
      (214*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4]*tci[1, 2])/9 - 
      (13*F[1, 1, 3]^2*F[1, 1, 4]*tci[1, 2])/9 + 
      (10*F[1, 1, 1]*F[1, 1, 4]^2*tci[1, 2])/9 + 
      (26*F[1, 1, 2]*F[1, 1, 4]^2*tci[1, 2])/9 - 
      (85*F[1, 1, 3]*F[1, 1, 4]^2*tci[1, 2])/9 + (98*F[1, 1, 4]^3*tci[1, 2])/
       27 - (22*F[1, 1, 2]^2*F[1, 1, 5]*tci[1, 2])/27 - 
      (190*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5]*tci[1, 2])/27 + 
      (202*F[1, 1, 4]^2*F[1, 1, 5]*tci[1, 2])/27 - 
      (103*F[1, 1, 2]*F[1, 1, 5]^2*tci[1, 2])/27 + 
      (115*F[1, 1, 4]*F[1, 1, 5]^2*tci[1, 2])/27 + (2*F[1, 1, 5]^3*tci[1, 2])/
       9 + F[1, 1, 1]^2*F[1, 1, 6]*tci[1, 2] - 2*F[1, 1, 1]*F[1, 1, 2]*
       F[1, 1, 6]*tci[1, 2] + F[1, 1, 2]^2*F[1, 1, 6]*tci[1, 2] - 
      (2*F[1, 1, 6]^3*tci[1, 2])/3 - (56*F[1, 1, 1]^2*F[1, 1, 8]*tci[1, 2])/
       9 - (50*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 8]*tci[1, 2])/9 + 
      (47*F[1, 1, 3]^2*F[1, 1, 8]*tci[1, 2])/3 - 
      (10*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8]*tci[1, 2])/9 - 
      (100*F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8]*tci[1, 2])/9 + 
      (25*F[1, 1, 4]^2*F[1, 1, 8]*tci[1, 2])/3 - 
      (208*F[1, 1, 1]*F[1, 1, 8]^2*tci[1, 2])/9 + 
      (47*F[1, 1, 3]*F[1, 1, 8]^2*tci[1, 2])/3 + 
      (67*F[1, 1, 4]*F[1, 1, 8]^2*tci[1, 2])/9 - (116*F[1, 1, 8]^3*tci[1, 2])/
       27 - (118*F[1, 1, 2]^2*F[1, 1, 9]*tci[1, 2])/27 - 
      (94*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9]*tci[1, 2])/27 - 
      (86*F[1, 1, 4]^2*F[1, 1, 9]*tci[1, 2])/27 + 
      (34*F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 9]*tci[1, 2])/9 + 
      (46*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9]*tci[1, 2])/9 + 
      (41*F[1, 1, 5]^2*F[1, 1, 9]*tci[1, 2])/27 - 
      (23*F[1, 1, 2]*F[1, 1, 9]^2*tci[1, 2])/27 - 
      (109*F[1, 1, 4]*F[1, 1, 9]^2*tci[1, 2])/27 + 
      (25*F[1, 1, 5]*F[1, 1, 9]^2*tci[1, 2])/27 - (14*F[1, 1, 9]^3*tci[1, 2])/
       9 - (22*F[1, 1, 2]^2*F[1, 2, 6]*tci[1, 2])/9 - 
      (4*F[1, 1, 2]*F[1, 1, 4]*F[1, 2, 6]*tci[1, 2])/9 - 
      6*F[1, 1, 4]^2*F[1, 2, 6]*tci[1, 2] + 
      (64*F[1, 1, 2]*F[1, 1, 5]*F[1, 2, 6]*tci[1, 2])/27 - 
      (200*F[1, 1, 4]*F[1, 1, 5]*F[1, 2, 6]*tci[1, 2])/27 + 
      (8*F[1, 1, 5]^2*F[1, 2, 6]*tci[1, 2])/9 + 
      (64*F[1, 1, 2]*F[1, 1, 9]*F[1, 2, 6]*tci[1, 2])/27 + 
      (88*F[1, 1, 4]*F[1, 1, 9]*F[1, 2, 6]*tci[1, 2])/27 - 
      (40*F[1, 1, 5]*F[1, 1, 9]*F[1, 2, 6]*tci[1, 2])/9 + 
      (8*F[1, 1, 9]^2*F[1, 2, 6]*tci[1, 2])/3 + 
      (332*F[1, 1, 1]*F[2, 1, 1]*tci[1, 2])/9 + 
      (352*F[1, 1, 3]*F[2, 1, 1]*tci[1, 2])/9 + 
      (280*F[1, 1, 4]*F[2, 1, 1]*tci[1, 2])/9 + 
      (104*F[1, 1, 8]*F[2, 1, 1]*tci[1, 2])/9 + 
      (80*F[1, 1, 1]*F[2, 1, 2]*tci[1, 2])/9 - 
      (128*F[1, 1, 3]*F[2, 1, 2]*tci[1, 2])/9 - 
      (32*F[1, 1, 4]*F[2, 1, 2]*tci[1, 2])/3 + 
      (64*F[1, 1, 8]*F[2, 1, 2]*tci[1, 2])/9 + 
      (52*F[1, 1, 2]*F[2, 1, 3]*tci[1, 2])/9 + 12*F[1, 1, 4]*F[2, 1, 3]*
       tci[1, 2] + (200*F[1, 1, 5]*F[2, 1, 3]*tci[1, 2])/27 - 
      (88*F[1, 1, 9]*F[2, 1, 3]*tci[1, 2])/27 - 
      (16*F[1, 2, 6]*F[2, 1, 3]*tci[1, 2])/3 - 
      (4*F[1, 1, 2]*F[2, 1, 4]*tci[1, 2])/3 - 
      (4*F[1, 1, 5]*F[2, 1, 4]*tci[1, 2])/3 + 
      (68*F[1, 1, 1]*F[2, 1, 9]*tci[1, 2])/3 + 8*F[1, 1, 3]*F[2, 1, 9]*
       tci[1, 2] + (88*F[1, 1, 4]*F[2, 1, 9]*tci[1, 2])/9 + 
      (64*F[1, 1, 8]*F[2, 1, 9]*tci[1, 2])/3 - 
      (4*F[1, 1, 2]*F[2, 1, 11]*tci[1, 2])/3 - 
      (4*F[1, 1, 9]*F[2, 1, 11]*tci[1, 2])/3 + (571*F[1, 1, 1]*tci[1, 2]^3)/
       54 + (53*F[1, 1, 2]*tci[1, 2]^3)/9 + 3*F[1, 1, 3]*tci[1, 2]^3 + 
      (175*F[1, 1, 4]*tci[1, 2]^3)/54 + (203*F[1, 1, 5]*tci[1, 2]^3)/324 - 
      (116*F[1, 1, 8]*tci[1, 2]^3)/27 - (331*F[1, 1, 9]*tci[1, 2]^3)/324 - 
      (F[1, 2, 3]*tci[1, 2]^3)/6 - (50*F[1, 2, 6]*tci[1, 2]^3)/9 + 
      (28*F[1, 1, 1]*tci[1, 1]^2*tcr[1, 1])/27 + 
      (16*F[1, 1, 3]*tci[1, 1]^2*tcr[1, 1])/27 + 
      (32*F[1, 1, 4]*tci[1, 1]^2*tcr[1, 1])/27 + 
      (16*F[1, 1, 8]*tci[1, 1]^2*tcr[1, 1])/27 - (499*tci[1, 2]^3*tcr[1, 1])/
       54 + (1070*tci[1, 1]^2*tcr[1, 1]^2)/27 - 
      (58*F[1, 1, 1]*tci[1, 2]*tcr[1, 1]^2)/9 - 
      (58*F[1, 1, 3]*tci[1, 2]*tcr[1, 1]^2)/9 - 
      (2*F[1, 1, 4]*tci[1, 2]*tcr[1, 1]^2)/9 - 
      (58*F[1, 1, 8]*tci[1, 2]*tcr[1, 1]^2)/9 + (20*F[1, 1, 1]*tcr[1, 1]^3)/
       9 + 4*F[1, 1, 3]*tcr[1, 1]^3 + (28*F[1, 1, 4]*tcr[1, 1]^3)/9 + 
      4*F[1, 1, 8]*tcr[1, 1]^3 - (730*tci[1, 2]*tcr[1, 1]^3)/27 + 
      (134*tcr[1, 1]^4)/27 - F[1, 1, 1]*tci[1, 1]^2*tcr[1, 2] + 
      (2*F[1, 1, 2]*tci[1, 1]^2*tcr[1, 2])/9 - 
      (F[1, 1, 3]*tci[1, 1]^2*tcr[1, 2])/9 - 
      (13*F[1, 1, 4]*tci[1, 1]^2*tcr[1, 2])/3 + 
      (34*F[1, 1, 5]*tci[1, 1]^2*tcr[1, 2])/27 - 
      (F[1, 1, 8]*tci[1, 1]^2*tcr[1, 2])/9 + 
      (34*F[1, 1, 9]*tci[1, 1]^2*tcr[1, 2])/27 + (65*tci[1, 2]^3*tcr[1, 2])/
       18 - (13*tci[1, 1]^2*tcr[1, 1]*tcr[1, 2])/3 - 
      4*tci[1, 2]*tcr[1, 1]^2*tcr[1, 2] - (4*tcr[1, 1]^3*tcr[1, 2])/3 + 
      (34*tci[1, 1]^2*tcr[1, 2]^2)/9 - 8*F[1, 1, 4]*tci[1, 2]*tcr[1, 2]^2 - 
      (4*F[1, 1, 5]*tci[1, 2]*tcr[1, 2]^2)/3 - 
      (4*F[1, 1, 9]*tci[1, 2]*tcr[1, 2]^2)/3 + 2*tcr[1, 1]^2*tcr[1, 2]^2 + 
      4*F[1, 1, 1]*tcr[1, 2]^3 + (4*F[1, 1, 3]*tcr[1, 2]^3)/9 + 
      (28*F[1, 1, 4]*tcr[1, 2]^3)/3 + (4*F[1, 1, 8]*tcr[1, 2]^3)/9 + 
      (8*tci[1, 2]*tcr[1, 2]^3)/3 - (20*tcr[1, 1]*tcr[1, 2]^3)/3 + 
      (19*tcr[1, 2]^4)/9 + (269*tci[1, 1]^2*tcr[2, 1])/3 - 
      (116*F[1, 1, 1]*tci[1, 2]*tcr[2, 1])/9 - 
      (164*F[1, 1, 3]*tci[1, 2]*tcr[2, 1])/9 - 
      (292*F[1, 1, 4]*tci[1, 2]*tcr[2, 1])/9 - 
      (164*F[1, 1, 8]*tci[1, 2]*tcr[2, 1])/9 + 
      (4*F[1, 1, 1]*tcr[1, 1]*tcr[2, 1])/9 + 
      (100*F[1, 1, 3]*tcr[1, 1]*tcr[2, 1])/9 + 
      (164*F[1, 1, 4]*tcr[1, 1]*tcr[2, 1])/9 + 
      (100*F[1, 1, 8]*tcr[1, 1]*tcr[2, 1])/9 - 
      (500*tci[1, 2]*tcr[1, 1]*tcr[2, 1])/9 + (14*tcr[1, 1]^2*tcr[2, 1])/3 - 
      (8*tcr[2, 1]^2)/3 - 12*F[1, 1, 1]*tcr[3, 1] + (4*F[1, 1, 3]*tcr[3, 1])/
       3 - 12*F[1, 1, 4]*tcr[3, 1] + (4*F[1, 1, 8]*tcr[3, 1])/3 - 
      8*tci[1, 2]*tcr[3, 1] + 12*tcr[1, 1]*tcr[3, 1] - 
      3*F[1, 1, 1]*tcr[3, 2] - (F[1, 1, 3]*tcr[3, 2])/3 - 
      7*F[1, 1, 4]*tcr[3, 2] - (F[1, 1, 8]*tcr[3, 2])/3 - 
      2*tci[1, 2]*tcr[3, 2] + 3*tcr[1, 1]*tcr[3, 2] - 
      (1861*F[1, 1, 1]*tcr[3, 3])/54 + (1325*F[1, 1, 2]*tcr[3, 3])/27 - 
      (49*F[1, 1, 3]*tcr[3, 3])/54 + (971*F[1, 1, 4]*tcr[3, 3])/18 + 
      (275*F[1, 1, 5]*tcr[3, 3])/27 - (32*F[1, 1, 6]*tcr[3, 3])/3 + 
      (2063*F[1, 1, 8]*tcr[3, 3])/54 - (13*F[1, 1, 9]*tcr[3, 3])/27 + 
      (32*F[1, 1, 10]*tcr[3, 3])/3 + (28*tci[1, 2]*tcr[3, 3])/3 + 
      (1861*tcr[1, 1]*tcr[3, 3])/54 + 4*tcr[4, 1] + (8*tcr[4, 2])/3 + 
      tcr[4, 3] + 8*tcr[4, 4] + 2*tcr[4, 5]))/2 + 
   (r[-q7 + 3*q8 - 3*q2*q3*s12 + 3*q3*q7*s12 + 2*q2*q8*s12 - q3*q8*s12 - 
       q2*q3*q7*s12^2 + q2*q7*q8*s12^2 - q1*q8*s34 + 3*q2*q3*s45 - 
       3*q3*q7*s45 - 2*q1*q8*s45 - q2*q8*s45 + 2*q3*q8*s45 - 
       q3*q7^2*s12*s45 - q1*q2*q3*s45^2 - q1*q3*q8*s45^2 - 3*q2*q3*s51 - 
       2*q1*q7*s51 + 5*q3*q7*s51 - q7^2*s51 + 2*q1*q8*s51 + q2*q8*s51 - 
       2*q3*q8*s51 - 3*q2*q3*q7*s12*s51 + 2*q2*q7*q8*s12*s51 + 
       q1*q2*q3*s45*s51 - 3*q1*q3*q7*s45*s51 - 2*q3*q7^2*s45*s51 + 
       2*q1*q3*q8*s45*s51 - 2*q1*q2*q3*s51^2 + 2*q1*q3*q7*s51^2 - 
       4*q2*q3*q7*s51^2 - q1*q7^2*s51^2 - 2*q1*q3*q8*s51^2 + 
       2*q2*q7*q8*s51^2 - q1*q3*q7^2*s45*s51^2 - 2*q1*q2*q3*q7*s51^3]*
     (-F[4, 1] - (2*F[4, 3])/3 + (3*F[4, 4])/2 - (29*F[4, 5])/6 - 2*F[4, 7] + 
      9*F[4, 8] - 9*F[4, 9] - 2*F[4, 10] - F[4, 11]/2 + (41*F[4, 12])/6 + 
      F[4, 13]/2 + F[4, 14]/3 - F[4, 16] - F[4, 17]/6 - F[4, 18]/6 - 
      (25*F[4, 20])/18 - F[4, 21]/2 + F[4, 22]/3 - 2*F[4, 26] + 2*F[4, 27] + 
      (13*F[4, 29])/9 - (43*F[4, 30])/9 - (19*F[4, 31])/3 + (2*F[4, 32])/3 + 
      (2*F[4, 33])/3 - (25*F[4, 34])/9 + (23*F[4, 35])/6 + (16*F[4, 36])/9 + 
      2*F[4, 38] + (8*F[4, 42])/9 - (2*F[4, 44])/3 + F[4, 46]/3 - 
      (2*F[4, 47])/3 + F[4, 55]/3 - F[4, 56]/3 - F[4, 57]/3 + F[4, 58]/3 - 
      F[4, 69] + (2*F[4, 86])/3 - 2*F[4, 162] + (2*F[4, 177])/3 + 
      2*F[4, 181] - (F[3, 4]*F[1, 1, 1])/9 - (28*F[3, 6]*F[1, 1, 1])/9 - 
      (F[3, 12]*F[1, 1, 1])/9 - (28*F[3, 14]*F[1, 1, 1])/9 - 
      3*F[3, 18]*F[1, 1, 1] - (361*F[1, 1, 1]^4)/54 + 
      (28*F[3, 3]*F[1, 1, 2])/9 + (F[3, 5]*F[1, 1, 2])/9 - 
      (28*F[3, 11]*F[1, 1, 2])/9 - (F[3, 13]*F[1, 1, 2])/9 + 
      3*F[3, 17]*F[1, 1, 2] - F[1, 1, 1]^3*F[1, 1, 2] + 
      F[1, 1, 1]*F[1, 1, 2]^3 + (343*F[1, 1, 2]^4)/54 - 
      (8*F[3, 1]*F[1, 1, 3])/3 + (7*F[3, 4]*F[1, 1, 3])/9 - 
      (8*F[3, 6]*F[1, 1, 3])/3 - (5*F[3, 12]*F[1, 1, 3])/3 - 
      (8*F[3, 14]*F[1, 1, 3])/9 - (7*F[3, 18]*F[1, 1, 3])/3 + 
      (8*F[3, 21]*F[1, 1, 3])/9 - (68*F[1, 1, 1]^3*F[1, 1, 3])/27 + 
      (14*F[1, 1, 1]^2*F[1, 1, 3]^2)/3 + (76*F[1, 1, 1]*F[1, 1, 3]^3)/27 - 
      (4*F[1, 1, 3]^4)/27 - 16*F[3, 1]*F[1, 1, 4] + (8*F[3, 3]*F[1, 1, 4])/
       3 + (43*F[3, 4]*F[1, 1, 4])/9 - (F[3, 5]*F[1, 1, 4])/3 - 
      (56*F[3, 6]*F[1, 1, 4])/9 - (8*F[3, 11]*F[1, 1, 4])/3 - 
      (5*F[3, 12]*F[1, 1, 4])/9 + (F[3, 13]*F[1, 1, 4])/3 - 
      (8*F[3, 14]*F[1, 1, 4])/9 + (5*F[3, 17]*F[1, 1, 4])/3 - 
      (13*F[3, 18]*F[1, 1, 4])/3 - (32*F[3, 20]*F[1, 1, 4])/9 + 
      (16*F[3, 21]*F[1, 1, 4])/3 - (82*F[1, 1, 1]^3*F[1, 1, 4])/27 - 
      (10*F[1, 1, 2]^3*F[1, 1, 4])/9 + 6*F[1, 1, 1]^2*F[1, 1, 3]*F[1, 1, 4] - 
      (7*F[1, 1, 1]*F[1, 1, 3]^2*F[1, 1, 4])/3 - (22*F[1, 1, 3]^3*F[1, 1, 4])/
       27 + 10*F[1, 1, 1]^2*F[1, 1, 4]^2 - (14*F[1, 1, 2]^2*F[1, 1, 4]^2)/3 - 
      (43*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4]^2)/3 + 
      (19*F[1, 1, 3]^2*F[1, 1, 4]^2)/6 - (28*F[1, 1, 1]*F[1, 1, 4]^3)/27 + 
      (28*F[1, 1, 2]*F[1, 1, 4]^3)/27 + (86*F[1, 1, 3]*F[1, 1, 4]^3)/27 - 
      (49*F[1, 1, 4]^4)/54 + (32*F[3, 3]*F[1, 1, 5])/27 + 
      (41*F[3, 5]*F[1, 1, 5])/27 - (56*F[3, 11]*F[1, 1, 5])/27 + 
      (F[3, 13]*F[1, 1, 5])/27 + (17*F[3, 17]*F[1, 1, 5])/9 - 
      (16*F[3, 20]*F[1, 1, 5])/27 + (148*F[1, 1, 2]^3*F[1, 1, 5])/81 - 
      (14*F[1, 1, 2]^2*F[1, 1, 4]*F[1, 1, 5])/9 + 
      (65*F[1, 1, 2]*F[1, 1, 4]^2*F[1, 1, 5])/9 - 
      (202*F[1, 1, 4]^3*F[1, 1, 5])/81 - (110*F[1, 1, 2]^2*F[1, 1, 5]^2)/27 + 
      (79*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5]^2)/27 - 
      (115*F[1, 1, 4]^2*F[1, 1, 5]^2)/54 - (68*F[1, 1, 2]*F[1, 1, 5]^3)/27 - 
      (2*F[1, 1, 4]*F[1, 1, 5]^3)/9 + (11*F[1, 1, 5]^4)/324 - 
      (F[1, 1, 1]^3*F[1, 1, 6])/3 + F[1, 1, 1]^2*F[1, 1, 2]*F[1, 1, 6] - 
      F[1, 1, 1]*F[1, 1, 2]^2*F[1, 1, 6] + (F[1, 1, 2]^3*F[1, 1, 6])/3 + 
      (2*F[1, 1, 1]*F[1, 1, 6]^3)/3 - (2*F[1, 1, 2]*F[1, 1, 6]^3)/3 - 
      F[1, 1, 6]^4/3 - (8*F[3, 1]*F[1, 1, 8])/3 - (7*F[3, 4]*F[1, 1, 8])/9 - 
      (16*F[3, 6]*F[1, 1, 8])/9 - (F[3, 12]*F[1, 1, 8])/9 - 
      (16*F[3, 14]*F[1, 1, 8])/9 - (7*F[3, 18]*F[1, 1, 8])/3 + 
      (8*F[3, 21]*F[1, 1, 8])/9 - (68*F[1, 1, 1]^3*F[1, 1, 8])/27 + 
      (50*F[1, 1, 1]^2*F[1, 1, 3]*F[1, 1, 8])/9 - 
      (11*F[1, 1, 1]*F[1, 1, 3]^2*F[1, 1, 8])/9 - 2*F[1, 1, 3]^3*F[1, 1, 8] + 
      (2*F[1, 1, 1]^2*F[1, 1, 4]*F[1, 1, 8])/3 - 
      (22*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8])/9 - 
      (F[1, 1, 3]^2*F[1, 1, 4]*F[1, 1, 8])/9 - 
      (11*F[1, 1, 1]*F[1, 1, 4]^2*F[1, 1, 8])/3 + 
      (71*F[1, 1, 3]*F[1, 1, 4]^2*F[1, 1, 8])/9 - 
      (58*F[1, 1, 4]^3*F[1, 1, 8])/27 + (34*F[1, 1, 1]^2*F[1, 1, 8]^2)/9 - 
      (F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 8]^2)/3 - (25*F[1, 1, 3]^2*F[1, 1, 8]^2)/
       6 + (43*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8]^2)/9 - 
      F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8]^2 - (55*F[1, 1, 4]^2*F[1, 1, 8]^2)/
       18 + (100*F[1, 1, 1]*F[1, 1, 8]^3)/27 - 2*F[1, 1, 3]*F[1, 1, 8]^3 - 
      (46*F[1, 1, 4]*F[1, 1, 8]^3)/27 + (29*F[1, 1, 8]^4)/27 + 
      (56*F[3, 3]*F[1, 1, 9])/27 - (F[3, 5]*F[1, 1, 9])/27 - 
      (32*F[3, 11]*F[1, 1, 9])/27 - (41*F[3, 13]*F[1, 1, 9])/27 + 
      (17*F[3, 17]*F[1, 1, 9])/9 - (16*F[3, 20]*F[1, 1, 9])/27 + 
      (148*F[1, 1, 2]^3*F[1, 1, 9])/81 + 2*F[1, 1, 2]^2*F[1, 1, 4]*
       F[1, 1, 9] + (F[1, 1, 2]*F[1, 1, 4]^2*F[1, 1, 9])/9 + 
      (86*F[1, 1, 4]^3*F[1, 1, 9])/81 - (14*F[1, 1, 2]^2*F[1, 1, 5]*
        F[1, 1, 9])/3 + (2*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9])/3 - 
      (23*F[1, 1, 4]^2*F[1, 1, 5]*F[1, 1, 9])/9 + 
      (41*F[1, 1, 2]*F[1, 1, 5]^2*F[1, 1, 9])/27 - 
      (41*F[1, 1, 4]*F[1, 1, 5]^2*F[1, 1, 9])/27 + 
      (110*F[1, 1, 5]^3*F[1, 1, 9])/81 - (94*F[1, 1, 2]^2*F[1, 1, 9]^2)/27 - 
      (49*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9]^2)/27 + 
      (109*F[1, 1, 4]^2*F[1, 1, 9]^2)/54 + 
      (25*F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 9]^2)/27 - 
      (25*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9]^2)/27 + 
      (59*F[1, 1, 5]^2*F[1, 1, 9]^2)/18 - (28*F[1, 1, 2]*F[1, 1, 9]^3)/9 + 
      (14*F[1, 1, 4]*F[1, 1, 9]^3)/9 + (14*F[1, 1, 5]*F[1, 1, 9]^3)/9 - 
      (11*F[1, 1, 9]^4)/108 + F[1, 1, 10]^4/3 - (34*F[1, 1, 1]^2*F[2, 1, 1])/
       9 - 8*F[1, 1, 1]*F[1, 1, 3]*F[2, 1, 1] - (44*F[1, 1, 3]^2*F[2, 1, 1])/
       9 - (140*F[1, 1, 1]*F[1, 1, 4]*F[2, 1, 1])/9 - 
      (140*F[1, 1, 3]*F[1, 1, 4]*F[2, 1, 1])/9 - 
      (52*F[1, 1, 1]*F[1, 1, 8]*F[2, 1, 1])/9 - 
      (52*F[1, 1, 3]*F[1, 1, 8]*F[2, 1, 1])/9 + (22*F[1, 1, 1]^2*F[2, 1, 2])/
       9 - (32*F[1, 1, 1]*F[1, 1, 3]*F[2, 1, 2])/9 - 
      (20*F[1, 1, 1]*F[1, 1, 4]*F[2, 1, 2])/3 + 
      (112*F[1, 1, 3]*F[1, 1, 4]*F[2, 1, 2])/9 + (38*F[1, 1, 4]^2*F[2, 1, 2])/
       9 - (32*F[1, 1, 1]*F[1, 1, 8]*F[2, 1, 2])/9 + 
      (16*F[1, 1, 3]*F[1, 1, 8]*F[2, 1, 2])/3 - 
      (32*F[1, 1, 4]*F[1, 1, 8]*F[2, 1, 2])/9 - (8*F[1, 1, 8]^2*F[2, 1, 2])/
       3 + (8*F[2, 1, 2]^2)/3 - (22*F[1, 1, 2]^2*F[2, 1, 3])/9 - 
      (4*F[1, 1, 2]*F[1, 1, 4]*F[2, 1, 3])/9 - 6*F[1, 1, 4]^2*F[2, 1, 3] + 
      (64*F[1, 1, 2]*F[1, 1, 5]*F[2, 1, 3])/27 - 
      (200*F[1, 1, 4]*F[1, 1, 5]*F[2, 1, 3])/27 + (8*F[1, 1, 5]^2*F[2, 1, 3])/
       9 + (64*F[1, 1, 2]*F[1, 1, 9]*F[2, 1, 3])/27 + 
      (88*F[1, 1, 4]*F[1, 1, 9]*F[2, 1, 3])/27 - 
      (40*F[1, 1, 5]*F[1, 1, 9]*F[2, 1, 3])/9 + (8*F[1, 1, 9]^2*F[2, 1, 3])/
       3 - (8*F[2, 1, 3]^2)/3 + (34*F[1, 1, 2]^2*F[2, 1, 4])/9 + 
      (4*F[1, 1, 2]*F[1, 1, 4]*F[2, 1, 4])/3 + 
      (152*F[1, 1, 2]*F[1, 1, 5]*F[2, 1, 4])/27 + 
      (4*F[1, 1, 4]*F[1, 1, 5]*F[2, 1, 4])/3 + (68*F[1, 1, 5]^2*F[2, 1, 4])/
       27 + (92*F[1, 1, 2]*F[1, 1, 9]*F[2, 1, 4])/27 + 
      (92*F[1, 1, 5]*F[1, 1, 9]*F[2, 1, 4])/27 - (34*F[1, 1, 1]^2*F[2, 1, 9])/
       9 - 4*F[1, 1, 1]*F[1, 1, 3]*F[2, 1, 9] - 
      (44*F[1, 1, 1]*F[1, 1, 4]*F[2, 1, 9])/9 - 
      (56*F[1, 1, 1]*F[1, 1, 8]*F[2, 1, 9])/9 - 4*F[1, 1, 3]*F[1, 1, 8]*
       F[2, 1, 9] - (44*F[1, 1, 4]*F[1, 1, 8]*F[2, 1, 9])/9 - 
      (28*F[1, 1, 8]^2*F[2, 1, 9])/9 + (34*F[1, 1, 2]^2*F[2, 1, 11])/9 + 
      (4*F[1, 1, 2]*F[1, 1, 4]*F[2, 1, 11])/3 + 
      (92*F[1, 1, 2]*F[1, 1, 5]*F[2, 1, 11])/27 + 
      (152*F[1, 1, 2]*F[1, 1, 9]*F[2, 1, 11])/27 + 
      (4*F[1, 1, 4]*F[1, 1, 9]*F[2, 1, 11])/3 + 
      (92*F[1, 1, 5]*F[1, 1, 9]*F[2, 1, 11])/27 + 
      (68*F[1, 1, 9]^2*F[2, 1, 11])/27 - (110*F[1, 1, 1]^2*tci[1, 1]^2)/3 - 
      3*F[1, 1, 1]*F[1, 1, 2]*tci[1, 1]^2 - (481*F[1, 1, 2]^2*tci[1, 1]^2)/
       108 + (317*F[1, 1, 1]*F[1, 1, 3]*tci[1, 1]^2)/18 - 
      (7*F[1, 1, 3]^2*tci[1, 1]^2)/6 + (29*F[1, 1, 1]*F[1, 1, 4]*tci[1, 1]^2)/
       6 - (251*F[1, 1, 2]*F[1, 1, 4]*tci[1, 1]^2)/27 + 
      (37*F[1, 1, 3]*F[1, 1, 4]*tci[1, 1]^2)/12 - 
      (131*F[1, 1, 4]^2*tci[1, 1]^2)/27 - (F[1, 1, 2]*F[1, 1, 5]*tci[1, 1]^2)/
       81 - (599*F[1, 1, 4]*F[1, 1, 5]*tci[1, 1]^2)/108 - 
      (455*F[1, 1, 5]^2*tci[1, 1]^2)/216 - 
      (F[1, 1, 1]*F[1, 1, 6]*tci[1, 1]^2)/2 + 
      (2*F[1, 1, 2]*F[1, 1, 6]*tci[1, 1]^2)/3 - 
      (F[1, 1, 4]*F[1, 1, 6]*tci[1, 1]^2)/6 - (F[1, 1, 6]^2*tci[1, 1]^2)/6 + 
      (191*F[1, 1, 1]*F[1, 1, 8]*tci[1, 1]^2)/6 - 
      (2599*F[1, 1, 3]*F[1, 1, 8]*tci[1, 1]^2)/108 - 
      (41*F[1, 1, 4]*F[1, 1, 8]*tci[1, 1]^2)/4 + 
      (187*F[1, 1, 8]^2*tci[1, 1]^2)/27 + (601*F[1, 1, 2]*F[1, 1, 9]*
        tci[1, 1]^2)/162 + (311*F[1, 1, 4]*F[1, 1, 9]*tci[1, 1]^2)/108 - 
      (307*F[1, 1, 5]*F[1, 1, 9]*tci[1, 1]^2)/324 + 
      (991*F[1, 1, 9]^2*tci[1, 1]^2)/648 + (F[1, 1, 10]^2*tci[1, 1]^2)/6 + 
      (52*F[1, 1, 2]*F[1, 2, 6]*tci[1, 1]^2)/9 + 12*F[1, 1, 4]*F[1, 2, 6]*
       tci[1, 1]^2 + (200*F[1, 1, 5]*F[1, 2, 6]*tci[1, 1]^2)/27 - 
      (88*F[1, 1, 9]*F[1, 2, 6]*tci[1, 1]^2)/27 - 
      (8*F[1, 2, 6]^2*tci[1, 1]^2)/3 - (119*F[2, 1, 1]*tci[1, 1]^2)/2 + 
      (44*F[2, 1, 2]*tci[1, 1]^2)/9 - (50*F[2, 1, 3]*tci[1, 1]^2)/9 + 
      (F[2, 1, 4]*tci[1, 1]^2)/3 + (F[2, 1, 6]*tci[1, 1]^2)/6 - 
      (559*F[2, 1, 9]*tci[1, 1]^2)/18 + (F[2, 1, 11]*tci[1, 1]^2)/6 - 
      (5*tci[1, 1]^4)/216 + (64*F[3, 1]*tci[1, 2])/3 - 
      (8*F[3, 3]*tci[1, 2])/3 - (14*F[3, 4]*tci[1, 2])/3 + 
      (F[3, 5]*tci[1, 2])/3 + (124*F[3, 6]*tci[1, 2])/9 + 
      (8*F[3, 11]*tci[1, 2])/3 + (22*F[3, 12]*tci[1, 2])/9 - 
      (F[3, 13]*tci[1, 2])/3 + (20*F[3, 14]*tci[1, 2])/3 - 
      (5*F[3, 17]*tci[1, 2])/3 + 12*F[3, 18]*tci[1, 2] + 
      (32*F[3, 20]*tci[1, 2])/9 - (64*F[3, 21]*tci[1, 2])/9 + 
      (940*F[1, 1, 1]^3*tci[1, 2])/27 + 3*F[1, 1, 1]^2*F[1, 1, 2]*tci[1, 2] + 
      (23*F[1, 1, 2]^3*tci[1, 2])/9 - (40*F[1, 1, 1]^2*F[1, 1, 3]*tci[1, 2])/
       3 - (128*F[1, 1, 1]*F[1, 1, 3]^2*tci[1, 2])/9 + 
      (16*F[1, 1, 3]^3*tci[1, 2])/27 - (158*F[1, 1, 1]^2*F[1, 1, 4]*
        tci[1, 2])/9 + (88*F[1, 1, 2]^2*F[1, 1, 4]*tci[1, 2])/9 + 
      (214*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4]*tci[1, 2])/9 - 
      (13*F[1, 1, 3]^2*F[1, 1, 4]*tci[1, 2])/9 + 
      (10*F[1, 1, 1]*F[1, 1, 4]^2*tci[1, 2])/9 + 
      (26*F[1, 1, 2]*F[1, 1, 4]^2*tci[1, 2])/9 - 
      (85*F[1, 1, 3]*F[1, 1, 4]^2*tci[1, 2])/9 + (98*F[1, 1, 4]^3*tci[1, 2])/
       27 - (22*F[1, 1, 2]^2*F[1, 1, 5]*tci[1, 2])/27 - 
      (190*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5]*tci[1, 2])/27 + 
      (202*F[1, 1, 4]^2*F[1, 1, 5]*tci[1, 2])/27 - 
      (103*F[1, 1, 2]*F[1, 1, 5]^2*tci[1, 2])/27 + 
      (115*F[1, 1, 4]*F[1, 1, 5]^2*tci[1, 2])/27 + (2*F[1, 1, 5]^3*tci[1, 2])/
       9 + F[1, 1, 1]^2*F[1, 1, 6]*tci[1, 2] - 2*F[1, 1, 1]*F[1, 1, 2]*
       F[1, 1, 6]*tci[1, 2] + F[1, 1, 2]^2*F[1, 1, 6]*tci[1, 2] - 
      (2*F[1, 1, 6]^3*tci[1, 2])/3 - (56*F[1, 1, 1]^2*F[1, 1, 8]*tci[1, 2])/
       9 - (50*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 8]*tci[1, 2])/9 + 
      (47*F[1, 1, 3]^2*F[1, 1, 8]*tci[1, 2])/3 - 
      (10*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8]*tci[1, 2])/9 - 
      (100*F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8]*tci[1, 2])/9 + 
      (25*F[1, 1, 4]^2*F[1, 1, 8]*tci[1, 2])/3 - 
      (208*F[1, 1, 1]*F[1, 1, 8]^2*tci[1, 2])/9 + 
      (47*F[1, 1, 3]*F[1, 1, 8]^2*tci[1, 2])/3 + 
      (67*F[1, 1, 4]*F[1, 1, 8]^2*tci[1, 2])/9 - (116*F[1, 1, 8]^3*tci[1, 2])/
       27 - (118*F[1, 1, 2]^2*F[1, 1, 9]*tci[1, 2])/27 - 
      (94*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9]*tci[1, 2])/27 - 
      (86*F[1, 1, 4]^2*F[1, 1, 9]*tci[1, 2])/27 + 
      (34*F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 9]*tci[1, 2])/9 + 
      (46*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9]*tci[1, 2])/9 + 
      (41*F[1, 1, 5]^2*F[1, 1, 9]*tci[1, 2])/27 - 
      (23*F[1, 1, 2]*F[1, 1, 9]^2*tci[1, 2])/27 - 
      (109*F[1, 1, 4]*F[1, 1, 9]^2*tci[1, 2])/27 + 
      (25*F[1, 1, 5]*F[1, 1, 9]^2*tci[1, 2])/27 - (14*F[1, 1, 9]^3*tci[1, 2])/
       9 - (22*F[1, 1, 2]^2*F[1, 2, 6]*tci[1, 2])/9 - 
      (4*F[1, 1, 2]*F[1, 1, 4]*F[1, 2, 6]*tci[1, 2])/9 - 
      6*F[1, 1, 4]^2*F[1, 2, 6]*tci[1, 2] + 
      (64*F[1, 1, 2]*F[1, 1, 5]*F[1, 2, 6]*tci[1, 2])/27 - 
      (200*F[1, 1, 4]*F[1, 1, 5]*F[1, 2, 6]*tci[1, 2])/27 + 
      (8*F[1, 1, 5]^2*F[1, 2, 6]*tci[1, 2])/9 + 
      (64*F[1, 1, 2]*F[1, 1, 9]*F[1, 2, 6]*tci[1, 2])/27 + 
      (88*F[1, 1, 4]*F[1, 1, 9]*F[1, 2, 6]*tci[1, 2])/27 - 
      (40*F[1, 1, 5]*F[1, 1, 9]*F[1, 2, 6]*tci[1, 2])/9 + 
      (8*F[1, 1, 9]^2*F[1, 2, 6]*tci[1, 2])/3 + 
      (332*F[1, 1, 1]*F[2, 1, 1]*tci[1, 2])/9 + 
      (352*F[1, 1, 3]*F[2, 1, 1]*tci[1, 2])/9 + 
      (280*F[1, 1, 4]*F[2, 1, 1]*tci[1, 2])/9 + 
      (104*F[1, 1, 8]*F[2, 1, 1]*tci[1, 2])/9 + 
      (80*F[1, 1, 1]*F[2, 1, 2]*tci[1, 2])/9 - 
      (128*F[1, 1, 3]*F[2, 1, 2]*tci[1, 2])/9 - 
      (32*F[1, 1, 4]*F[2, 1, 2]*tci[1, 2])/3 + 
      (64*F[1, 1, 8]*F[2, 1, 2]*tci[1, 2])/9 + 
      (52*F[1, 1, 2]*F[2, 1, 3]*tci[1, 2])/9 + 12*F[1, 1, 4]*F[2, 1, 3]*
       tci[1, 2] + (200*F[1, 1, 5]*F[2, 1, 3]*tci[1, 2])/27 - 
      (88*F[1, 1, 9]*F[2, 1, 3]*tci[1, 2])/27 - 
      (16*F[1, 2, 6]*F[2, 1, 3]*tci[1, 2])/3 - 
      (4*F[1, 1, 2]*F[2, 1, 4]*tci[1, 2])/3 - 
      (4*F[1, 1, 5]*F[2, 1, 4]*tci[1, 2])/3 + 
      (68*F[1, 1, 1]*F[2, 1, 9]*tci[1, 2])/3 + 8*F[1, 1, 3]*F[2, 1, 9]*
       tci[1, 2] + (88*F[1, 1, 4]*F[2, 1, 9]*tci[1, 2])/9 + 
      (64*F[1, 1, 8]*F[2, 1, 9]*tci[1, 2])/3 - 
      (4*F[1, 1, 2]*F[2, 1, 11]*tci[1, 2])/3 - 
      (4*F[1, 1, 9]*F[2, 1, 11]*tci[1, 2])/3 + (571*F[1, 1, 1]*tci[1, 2]^3)/
       54 + (53*F[1, 1, 2]*tci[1, 2]^3)/9 + 3*F[1, 1, 3]*tci[1, 2]^3 + 
      (175*F[1, 1, 4]*tci[1, 2]^3)/54 + (149*F[1, 1, 5]*tci[1, 2]^3)/324 - 
      (116*F[1, 1, 8]*tci[1, 2]^3)/27 - (277*F[1, 1, 9]*tci[1, 2]^3)/324 - 
      (F[1, 2, 3]*tci[1, 2]^3)/6 - (50*F[1, 2, 6]*tci[1, 2]^3)/9 + 
      (28*F[1, 1, 1]*tci[1, 1]^2*tcr[1, 1])/27 + 
      (16*F[1, 1, 3]*tci[1, 1]^2*tcr[1, 1])/27 + 
      (32*F[1, 1, 4]*tci[1, 1]^2*tcr[1, 1])/27 + 
      (16*F[1, 1, 8]*tci[1, 1]^2*tcr[1, 1])/27 - (499*tci[1, 2]^3*tcr[1, 1])/
       54 + (1070*tci[1, 1]^2*tcr[1, 1]^2)/27 - 
      (58*F[1, 1, 1]*tci[1, 2]*tcr[1, 1]^2)/9 - 
      (58*F[1, 1, 3]*tci[1, 2]*tcr[1, 1]^2)/9 - 
      (2*F[1, 1, 4]*tci[1, 2]*tcr[1, 1]^2)/9 - 
      (58*F[1, 1, 8]*tci[1, 2]*tcr[1, 1]^2)/9 + (20*F[1, 1, 1]*tcr[1, 1]^3)/
       9 + 4*F[1, 1, 3]*tcr[1, 1]^3 + (28*F[1, 1, 4]*tcr[1, 1]^3)/9 + 
      4*F[1, 1, 8]*tcr[1, 1]^3 - (730*tci[1, 2]*tcr[1, 1]^3)/27 + 
      (134*tcr[1, 1]^4)/27 - F[1, 1, 1]*tci[1, 1]^2*tcr[1, 2] + 
      (2*F[1, 1, 2]*tci[1, 1]^2*tcr[1, 2])/9 - 
      (F[1, 1, 3]*tci[1, 1]^2*tcr[1, 2])/9 - 
      (13*F[1, 1, 4]*tci[1, 1]^2*tcr[1, 2])/3 + 
      (34*F[1, 1, 5]*tci[1, 1]^2*tcr[1, 2])/27 - 
      (F[1, 1, 8]*tci[1, 1]^2*tcr[1, 2])/9 + 
      (34*F[1, 1, 9]*tci[1, 1]^2*tcr[1, 2])/27 + (65*tci[1, 2]^3*tcr[1, 2])/
       18 - (13*tci[1, 1]^2*tcr[1, 1]*tcr[1, 2])/3 - 
      4*tci[1, 2]*tcr[1, 1]^2*tcr[1, 2] - (4*tcr[1, 1]^3*tcr[1, 2])/3 + 
      (34*tci[1, 1]^2*tcr[1, 2]^2)/9 - 8*F[1, 1, 4]*tci[1, 2]*tcr[1, 2]^2 - 
      (4*F[1, 1, 5]*tci[1, 2]*tcr[1, 2]^2)/3 - 
      (4*F[1, 1, 9]*tci[1, 2]*tcr[1, 2]^2)/3 + 2*tcr[1, 1]^2*tcr[1, 2]^2 + 
      4*F[1, 1, 1]*tcr[1, 2]^3 + (4*F[1, 1, 3]*tcr[1, 2]^3)/9 + 
      (28*F[1, 1, 4]*tcr[1, 2]^3)/3 + (4*F[1, 1, 8]*tcr[1, 2]^3)/9 + 
      (8*tci[1, 2]*tcr[1, 2]^3)/3 - (20*tcr[1, 1]*tcr[1, 2]^3)/3 + 
      (19*tcr[1, 2]^4)/9 + (269*tci[1, 1]^2*tcr[2, 1])/3 - 
      (116*F[1, 1, 1]*tci[1, 2]*tcr[2, 1])/9 - 
      (164*F[1, 1, 3]*tci[1, 2]*tcr[2, 1])/9 - 
      (292*F[1, 1, 4]*tci[1, 2]*tcr[2, 1])/9 - 
      (164*F[1, 1, 8]*tci[1, 2]*tcr[2, 1])/9 + 
      (4*F[1, 1, 1]*tcr[1, 1]*tcr[2, 1])/9 + 
      (100*F[1, 1, 3]*tcr[1, 1]*tcr[2, 1])/9 + 
      (164*F[1, 1, 4]*tcr[1, 1]*tcr[2, 1])/9 + 
      (100*F[1, 1, 8]*tcr[1, 1]*tcr[2, 1])/9 - 
      (500*tci[1, 2]*tcr[1, 1]*tcr[2, 1])/9 + (14*tcr[1, 1]^2*tcr[2, 1])/3 - 
      (8*tcr[2, 1]^2)/3 - 12*F[1, 1, 1]*tcr[3, 1] + (4*F[1, 1, 3]*tcr[3, 1])/
       3 - 12*F[1, 1, 4]*tcr[3, 1] + (4*F[1, 1, 8]*tcr[3, 1])/3 - 
      8*tci[1, 2]*tcr[3, 1] + 12*tcr[1, 1]*tcr[3, 1] - 
      3*F[1, 1, 1]*tcr[3, 2] - (F[1, 1, 3]*tcr[3, 2])/3 - 
      7*F[1, 1, 4]*tcr[3, 2] - (F[1, 1, 8]*tcr[3, 2])/3 - 
      2*tci[1, 2]*tcr[3, 2] + 3*tcr[1, 1]*tcr[3, 2] - 
      (1861*F[1, 1, 1]*tcr[3, 3])/54 + (1325*F[1, 1, 2]*tcr[3, 3])/27 - 
      (49*F[1, 1, 3]*tcr[3, 3])/54 + (971*F[1, 1, 4]*tcr[3, 3])/18 + 
      (275*F[1, 1, 5]*tcr[3, 3])/27 - (32*F[1, 1, 6]*tcr[3, 3])/3 + 
      (2063*F[1, 1, 8]*tcr[3, 3])/54 - (13*F[1, 1, 9]*tcr[3, 3])/27 + 
      (32*F[1, 1, 10]*tcr[3, 3])/3 + (28*tci[1, 2]*tcr[3, 3])/3 + 
      (1861*tcr[1, 1]*tcr[3, 3])/54 + 4*tcr[4, 1] + (8*tcr[4, 2])/3 + 
      tcr[4, 3] + 8*tcr[4, 4] + 2*tcr[4, 5]))/2 + 
   (r[-2*q10 - 4*q2 + 2*q7 + 3*q2*q3*s12 - 2*q2*q7*s12 - 2*q3*q7*s12 + 
       q2*q3*q7*s12^2 - 2*q1*q10*s23 + q10*q5*s23 + q1*q10*q5*s23^2 + 
       q1*q2*s34 - q1*q5*s34 + q10*q5*s34 + q2*q7*s34 + q10*q2*q5*s34^2 + 
       4*q1*q10*s45 + 2*q1*q2*s45 + 2*q10*q2*s45 - 3*q2*q3*s45 + q1*q5*s45 - 
       3*q10*q5*s45 + q3*q7*s45 - 3*q1*q10*q5*s23*s45 + q1*q2*q5*s34*s45 - 
       q10*q2*q5*s34*s45 - 2*q1*q10*q2*s45^2 + q1*q2*q3*s45^2 + 
       4*q1*q10*q5*s45^2 - q1*q2*q5*s45^2 + 2*q10*q2*q5*s45^2 - 
       2*q1*q10*q2*q5*s45^3 + q1*q10*s51 - 2*q1*q2*s51 + q10*q2*s51 + 
       3*q2*q3*s51 + 2*q1*q7*s51 - 4*q2*q7*s51 - 3*q3*q7*s51 + 
       3*q2*q3*q7*s12*s51 + q1*q2*q7*s34*s51 - q1*q10*q2*s45*s51 - 
       q1*q2*q3*s45*s51 + q1*q3*q7*s45*s51 + 2*q1*q2*q3*s51^2 - 
       2*q1*q2*q7*s51^2 - q1*q3*q7*s51^2 + 4*q2*q3*q7*s51^2 + 
       2*q1*q2*q3*q7*s51^3]*((-8*F[4, 1])/3 - (16*F[4, 3])/9 + 4*F[4, 4] - 
      (116*F[4, 5])/9 - (8*F[4, 7])/3 + (56*F[4, 8])/3 - (88*F[4, 9])/3 - 
      8*F[4, 10] - (4*F[4, 11])/3 + (188*F[4, 12])/9 + 4*F[4, 13] + 
      (8*F[4, 14])/9 - (8*F[4, 16])/3 - (4*F[4, 17])/9 - (4*F[4, 18])/9 - 
      (100*F[4, 20])/27 - (4*F[4, 21])/3 + (8*F[4, 22])/9 - 8*F[4, 26] + 
      8*F[4, 27] + (104*F[4, 29])/27 - (416*F[4, 30])/27 - (176*F[4, 31])/9 + 
      (8*F[4, 32])/9 + (8*F[4, 33])/3 - (200*F[4, 34])/27 + (92*F[4, 35])/9 + 
      (152*F[4, 36])/27 + (8*F[4, 38])/3 + (64*F[4, 42])/27 - 
      (16*F[4, 44])/9 + (8*F[4, 46])/9 - (16*F[4, 47])/9 + (8*F[4, 55])/9 - 
      (8*F[4, 56])/9 - (8*F[4, 57])/9 + (8*F[4, 58])/9 + (2*F[4, 67])/9 - 
      (16*F[4, 68])/9 - (8*F[4, 69])/3 - (16*F[4, 85])/27 + (8*F[4, 86])/3 - 
      (10*F[4, 117])/3 - (16*F[4, 118])/9 - (16*F[4, 134])/27 - 
      (16*F[4, 160])/9 - (8*F[4, 162])/3 - (16*F[4, 163])/3 + 
      (2*F[4, 166])/9 + (16*F[4, 168])/27 - (112*F[4, 175])/27 - 
      (32*F[4, 176])/9 + (8*F[4, 177])/9 + (16*F[4, 179])/9 + 
      (8*F[4, 181])/3 - (16*F[4, 185])/27 - (8*F[3, 4]*F[1, 1, 1])/27 - 
      (224*F[3, 6]*F[1, 1, 1])/27 - (8*F[3, 12]*F[1, 1, 1])/27 - 
      (224*F[3, 14]*F[1, 1, 1])/27 - 8*F[3, 18]*F[1, 1, 1] - 
      (1534*F[1, 1, 1]^4)/81 + (224*F[3, 3]*F[1, 1, 2])/27 + 
      (8*F[3, 5]*F[1, 1, 2])/27 - (224*F[3, 11]*F[1, 1, 2])/27 - 
      (8*F[3, 13]*F[1, 1, 2])/27 + 8*F[3, 17]*F[1, 1, 2] - 
      (16*F[1, 1, 1]^3*F[1, 1, 2])/9 + (2*F[1, 1, 1]^2*F[1, 1, 2]^2)/3 + 
      (32*F[1, 1, 1]*F[1, 1, 2]^3)/9 + (1318*F[1, 1, 2]^4)/81 - 
      (64*F[3, 1]*F[1, 1, 3])/9 + (56*F[3, 4]*F[1, 1, 3])/27 - 
      (64*F[3, 6]*F[1, 1, 3])/9 - (40*F[3, 12]*F[1, 1, 3])/9 - 
      (64*F[3, 14]*F[1, 1, 3])/27 - (56*F[3, 18]*F[1, 1, 3])/9 + 
      (64*F[3, 21]*F[1, 1, 3])/27 - (544*F[1, 1, 1]^3*F[1, 1, 3])/81 + 
      (112*F[1, 1, 1]^2*F[1, 1, 3]^2)/9 + (608*F[1, 1, 1]*F[1, 1, 3]^3)/81 - 
      (32*F[1, 1, 3]^4)/81 - (128*F[3, 1]*F[1, 1, 4])/3 + 
      (64*F[3, 3]*F[1, 1, 4])/9 + (344*F[3, 4]*F[1, 1, 4])/27 - 
      (8*F[3, 5]*F[1, 1, 4])/9 - (448*F[3, 6]*F[1, 1, 4])/27 - 
      (64*F[3, 11]*F[1, 1, 4])/9 - (40*F[3, 12]*F[1, 1, 4])/27 + 
      (8*F[3, 13]*F[1, 1, 4])/9 - (64*F[3, 14]*F[1, 1, 4])/27 + 
      (40*F[3, 17]*F[1, 1, 4])/9 - (104*F[3, 18]*F[1, 1, 4])/9 - 
      (256*F[3, 20]*F[1, 1, 4])/27 + (128*F[3, 21]*F[1, 1, 4])/9 - 
      (64*F[3, 31]*F[1, 1, 4])/27 - (16*F[3, 32]*F[1, 1, 4])/3 - 
      (8*F[3, 33]*F[1, 1, 4])/9 - (160*F[3, 34]*F[1, 1, 4])/9 - 
      (16*F[3, 36]*F[1, 1, 4])/9 + (16*F[3, 37]*F[1, 1, 4])/27 - 
      (16*F[3, 40]*F[1, 1, 4])/9 + (16*F[3, 44]*F[1, 1, 4])/9 - 
      (32*F[3, 69]*F[1, 1, 4])/27 - (656*F[1, 1, 1]^3*F[1, 1, 4])/81 - 
      (80*F[1, 1, 2]^3*F[1, 1, 4])/27 + 16*F[1, 1, 1]^2*F[1, 1, 3]*
       F[1, 1, 4] - (56*F[1, 1, 1]*F[1, 1, 3]^2*F[1, 1, 4])/9 - 
      (176*F[1, 1, 3]^3*F[1, 1, 4])/81 + (80*F[1, 1, 1]^2*F[1, 1, 4]^2)/3 - 
      (112*F[1, 1, 2]^2*F[1, 1, 4]^2)/9 - (344*F[1, 1, 1]*F[1, 1, 3]*
        F[1, 1, 4]^2)/9 + (76*F[1, 1, 3]^2*F[1, 1, 4]^2)/9 - 
      (224*F[1, 1, 1]*F[1, 1, 4]^3)/81 + (224*F[1, 1, 2]*F[1, 1, 4]^3)/81 + 
      (688*F[1, 1, 3]*F[1, 1, 4]^3)/81 - (40*F[1, 1, 4]^4)/27 + 
      (256*F[3, 3]*F[1, 1, 5])/81 + (328*F[3, 5]*F[1, 1, 5])/81 - 
      (448*F[3, 11]*F[1, 1, 5])/81 + (8*F[3, 13]*F[1, 1, 5])/81 + 
      (136*F[3, 17]*F[1, 1, 5])/27 - (128*F[3, 20]*F[1, 1, 5])/81 + 
      (1184*F[1, 1, 2]^3*F[1, 1, 5])/243 - 
      (112*F[1, 1, 2]^2*F[1, 1, 4]*F[1, 1, 5])/27 + 
      (520*F[1, 1, 2]*F[1, 1, 4]^2*F[1, 1, 5])/27 - 
      (1616*F[1, 1, 4]^3*F[1, 1, 5])/243 - (880*F[1, 1, 2]^2*F[1, 1, 5]^2)/
       81 + (632*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5]^2)/81 - 
      (460*F[1, 1, 4]^2*F[1, 1, 5]^2)/81 - (544*F[1, 1, 2]*F[1, 1, 5]^3)/81 + 
      (16*F[1, 1, 4]*F[1, 1, 5]^3)/27 + (22*F[1, 1, 5]^4)/243 - 
      (160*F[3, 32]*F[1, 1, 6])/27 - (16*F[3, 33]*F[1, 1, 6])/3 - 
      (448*F[3, 34]*F[1, 1, 6])/27 - (80*F[3, 36]*F[1, 1, 6])/27 + 
      (80*F[3, 44]*F[1, 1, 6])/27 + (64*F[3, 51]*F[1, 1, 6])/27 + 
      (16*F[3, 52]*F[1, 1, 6])/9 + (8*F[3, 53]*F[1, 1, 6])/9 + 
      (32*F[3, 54]*F[1, 1, 6])/9 - (16*F[3, 56]*F[1, 1, 6])/27 + 
      (16*F[3, 59]*F[1, 1, 6])/9 + (32*F[3, 69]*F[1, 1, 6])/27 - 
      (8*F[1, 1, 1]^3*F[1, 1, 6])/9 + (8*F[1, 1, 1]^2*F[1, 1, 2]*F[1, 1, 6])/
       3 - (8*F[1, 1, 1]*F[1, 1, 2]^2*F[1, 1, 6])/3 + 
      (8*F[1, 1, 2]^3*F[1, 1, 6])/9 - (32*F[1, 1, 3]^3*F[1, 1, 6])/27 - 
      (8*F[1, 1, 1]^2*F[1, 1, 4]*F[1, 1, 6])/9 + 
      (16*F[1, 1, 1]*F[1, 1, 4]^2*F[1, 1, 6])/9 - 
      (160*F[1, 1, 4]^3*F[1, 1, 6])/81 - (16*F[1, 1, 4]*F[1, 1, 5]^2*
        F[1, 1, 6])/9 - (22*F[1, 1, 1]^2*F[1, 1, 6]^2)/27 - 
      (4*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 6]^2)/3 + 
      (2*F[1, 1, 2]^2*F[1, 1, 6]^2)/3 + (16*F[1, 1, 3]^2*F[1, 1, 6]^2)/9 - 
      (16*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 6]^2)/27 + 
      (64*F[1, 1, 4]^2*F[1, 1, 6]^2)/27 - (16*F[1, 1, 4]*F[1, 1, 5]*
        F[1, 1, 6]^2)/9 - (76*F[1, 1, 1]*F[1, 1, 6]^3)/27 - 
      (4*F[1, 1, 2]*F[1, 1, 6]^3)/9 + (16*F[1, 1, 3]*F[1, 1, 6]^3)/9 + 
      (776*F[1, 1, 4]*F[1, 1, 6]^3)/81 - (8*F[1, 1, 6]^4)/9 + 
      (16*F[3, 31]*F[1, 1, 7])/27 + (4*F[3, 32]*F[1, 1, 7])/9 - 
      (32*F[3, 34]*F[1, 1, 7])/9 - (4*F[3, 37]*F[1, 1, 7])/27 + 
      (4*F[3, 40]*F[1, 1, 7])/9 + (8*F[1, 1, 1]^2*F[1, 1, 4]*F[1, 1, 7])/9 - 
      (16*F[1, 1, 1]*F[1, 1, 4]^2*F[1, 1, 7])/9 + 
      (116*F[1, 1, 4]^3*F[1, 1, 7])/81 + (32*F[1, 1, 4]*F[1, 1, 5]^2*
        F[1, 1, 7])/27 - (8*F[1, 1, 5]^3*F[1, 1, 7])/27 + 
      (40*F[1, 1, 1]^2*F[1, 1, 6]*F[1, 1, 7])/27 - 
      (32*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 7])/27 - 
      (16*F[1, 1, 4]^2*F[1, 1, 6]*F[1, 1, 7])/27 + 
      (4*F[1, 1, 5]^2*F[1, 1, 6]*F[1, 1, 7])/9 + 
      (80*F[1, 1, 1]*F[1, 1, 6]^2*F[1, 1, 7])/27 - 
      (64*F[1, 1, 4]*F[1, 1, 6]^2*F[1, 1, 7])/9 + 
      (4*F[1, 1, 5]*F[1, 1, 6]^2*F[1, 1, 7])/9 - 
      (320*F[1, 1, 6]^3*F[1, 1, 7])/81 + (16*F[1, 1, 1]*F[1, 1, 4]*
        F[1, 1, 7]^2)/9 - (26*F[1, 1, 4]^2*F[1, 1, 7]^2)/27 - 
      (8*F[1, 1, 5]^2*F[1, 1, 7]^2)/27 + (80*F[1, 1, 1]*F[1, 1, 6]*
        F[1, 1, 7]^2)/27 - (16*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 7]^2)/27 - 
      (208*F[1, 1, 6]^2*F[1, 1, 7]^2)/27 + (188*F[1, 1, 4]*F[1, 1, 7]^3)/81 + 
      (248*F[1, 1, 6]*F[1, 1, 7]^3)/81 + (62*F[1, 1, 7]^4)/81 - 
      (64*F[3, 1]*F[1, 1, 8])/9 - (56*F[3, 4]*F[1, 1, 8])/27 - 
      (128*F[3, 6]*F[1, 1, 8])/27 - (8*F[3, 12]*F[1, 1, 8])/27 - 
      (128*F[3, 14]*F[1, 1, 8])/27 - (56*F[3, 18]*F[1, 1, 8])/9 + 
      (64*F[3, 21]*F[1, 1, 8])/27 - (544*F[1, 1, 1]^3*F[1, 1, 8])/81 + 
      (400*F[1, 1, 1]^2*F[1, 1, 3]*F[1, 1, 8])/27 - 
      (88*F[1, 1, 1]*F[1, 1, 3]^2*F[1, 1, 8])/27 - 
      (16*F[1, 1, 3]^3*F[1, 1, 8])/3 + (16*F[1, 1, 1]^2*F[1, 1, 4]*
        F[1, 1, 8])/9 - (176*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8])/
       27 - (8*F[1, 1, 3]^2*F[1, 1, 4]*F[1, 1, 8])/27 - 
      (88*F[1, 1, 1]*F[1, 1, 4]^2*F[1, 1, 8])/9 + 
      (568*F[1, 1, 3]*F[1, 1, 4]^2*F[1, 1, 8])/27 - 
      (464*F[1, 1, 4]^3*F[1, 1, 8])/81 - (16*F[1, 1, 4]*F[1, 1, 5]^2*
        F[1, 1, 8])/27 + (16*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 8])/9 - 
      (16*F[1, 1, 4]^2*F[1, 1, 6]*F[1, 1, 8])/9 + 
      (32*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 8])/9 + 
      (80*F[1, 1, 1]*F[1, 1, 6]^2*F[1, 1, 8])/27 - 
      (128*F[1, 1, 4]*F[1, 1, 6]^2*F[1, 1, 8])/27 - 
      (16*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 8])/9 + 
      (16*F[1, 1, 4]^2*F[1, 1, 7]*F[1, 1, 8])/9 - 
      (64*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8])/27 + 
      (4*F[1, 1, 5]^2*F[1, 1, 7]*F[1, 1, 8])/27 - 
      (80*F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 8])/27 + 
      (80*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 8])/27 - 
      (8*F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 8])/9 + 
      (4*F[1, 1, 6]^2*F[1, 1, 7]*F[1, 1, 8])/9 + 
      (32*F[1, 1, 4]*F[1, 1, 7]^2*F[1, 1, 8])/27 + 
      (16*F[1, 1, 5]*F[1, 1, 7]^2*F[1, 1, 8])/27 - 
      (8*F[1, 1, 7]^3*F[1, 1, 8])/27 + (272*F[1, 1, 1]^2*F[1, 1, 8]^2)/27 - 
      (8*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 8]^2)/9 - 
      (100*F[1, 1, 3]^2*F[1, 1, 8]^2)/9 + (344*F[1, 1, 1]*F[1, 1, 4]*
        F[1, 1, 8]^2)/27 - (8*F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8]^2)/3 - 
      (220*F[1, 1, 4]^2*F[1, 1, 8]^2)/27 - 
      (16*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 8]^2)/27 - 
      (32*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 8]^2)/9 - 
      (80*F[1, 1, 6]^2*F[1, 1, 8]^2)/27 + (112*F[1, 1, 4]*F[1, 1, 7]*
        F[1, 1, 8]^2)/27 + (4*F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8]^2)/27 + 
      (92*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 8]^2)/27 - 
      (16*F[1, 1, 7]^2*F[1, 1, 8]^2)/27 + (800*F[1, 1, 1]*F[1, 1, 8]^3)/81 - 
      (16*F[1, 1, 3]*F[1, 1, 8]^3)/3 - (368*F[1, 1, 4]*F[1, 1, 8]^3)/81 + 
      (232*F[1, 1, 8]^4)/81 + (448*F[3, 3]*F[1, 1, 9])/81 - 
      (8*F[3, 5]*F[1, 1, 9])/81 - (256*F[3, 11]*F[1, 1, 9])/81 - 
      (328*F[3, 13]*F[1, 1, 9])/81 + (136*F[3, 17]*F[1, 1, 9])/27 - 
      (128*F[3, 20]*F[1, 1, 9])/81 + (1184*F[1, 1, 2]^3*F[1, 1, 9])/243 + 
      (16*F[1, 1, 2]^2*F[1, 1, 4]*F[1, 1, 9])/3 + 
      (8*F[1, 1, 2]*F[1, 1, 4]^2*F[1, 1, 9])/27 + 
      (688*F[1, 1, 4]^3*F[1, 1, 9])/243 - (112*F[1, 1, 2]^2*F[1, 1, 5]*
        F[1, 1, 9])/9 + (16*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9])/9 - 
      (184*F[1, 1, 4]^2*F[1, 1, 5]*F[1, 1, 9])/27 + 
      (328*F[1, 1, 2]*F[1, 1, 5]^2*F[1, 1, 9])/81 - 
      (328*F[1, 1, 4]*F[1, 1, 5]^2*F[1, 1, 9])/81 + 
      (880*F[1, 1, 5]^3*F[1, 1, 9])/243 + (16*F[1, 1, 3]^2*F[1, 1, 6]*
        F[1, 1, 9])/27 - (32*F[1, 1, 3]*F[1, 1, 6]^2*F[1, 1, 9])/9 + 
      (16*F[1, 1, 6]^3*F[1, 1, 9])/9 - (752*F[1, 1, 2]^2*F[1, 1, 9]^2)/81 - 
      (392*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9]^2)/81 + 
      (436*F[1, 1, 4]^2*F[1, 1, 9]^2)/81 + 
      (200*F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 9]^2)/81 - 
      (200*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9]^2)/81 + 
      (236*F[1, 1, 5]^2*F[1, 1, 9]^2)/27 + 
      (16*F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 9]^2)/27 + 
      (16*F[1, 1, 6]^2*F[1, 1, 9]^2)/9 - (224*F[1, 1, 2]*F[1, 1, 9]^3)/27 + 
      (112*F[1, 1, 4]*F[1, 1, 9]^3)/27 + (112*F[1, 1, 5]*F[1, 1, 9]^3)/27 - 
      (32*F[1, 1, 6]*F[1, 1, 9]^3)/27 - (58*F[1, 1, 9]^4)/81 + 
      (16*F[3, 51]*F[1, 1, 10])/27 + (4*F[3, 52]*F[1, 1, 10])/9 - 
      (32*F[3, 54]*F[1, 1, 10])/9 - (4*F[3, 56]*F[1, 1, 10])/27 + 
      (4*F[3, 59]*F[1, 1, 10])/9 - (8*F[1, 1, 3]^3*F[1, 1, 10])/27 + 
      (44*F[1, 1, 4]^3*F[1, 1, 10])/81 - (20*F[1, 1, 3]^2*F[1, 1, 6]*
        F[1, 1, 10])/27 - (8*F[1, 1, 4]^2*F[1, 1, 6]*F[1, 1, 10])/27 + 
      (4*F[1, 1, 3]*F[1, 1, 6]^2*F[1, 1, 10])/9 + 
      (8*F[1, 1, 4]*F[1, 1, 6]^2*F[1, 1, 10])/27 + 
      (88*F[1, 1, 6]^3*F[1, 1, 10])/81 - (4*F[1, 1, 4]^2*F[1, 1, 7]*
        F[1, 1, 10])/9 + (4*F[1, 1, 4]*F[1, 1, 7]^2*F[1, 1, 10])/9 - 
      (4*F[1, 1, 7]^3*F[1, 1, 10])/27 + (4*F[1, 1, 3]^2*F[1, 1, 9]*
        F[1, 1, 10])/27 + (40*F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 9]*F[1, 1, 10])/
       27 + (4*F[1, 1, 6]^2*F[1, 1, 9]*F[1, 1, 10])/9 + 
      (4*F[1, 1, 3]*F[1, 1, 9]^2*F[1, 1, 10])/27 - 
      (20*F[1, 1, 6]*F[1, 1, 9]^2*F[1, 1, 10])/27 - 
      (8*F[1, 1, 9]^3*F[1, 1, 10])/27 - (8*F[1, 1, 3]^2*F[1, 1, 10]^2)/27 - 
      (2*F[1, 1, 4]^2*F[1, 1, 10]^2)/27 - 
      (8*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 10]^2)/27 + 
      (16*F[1, 1, 6]^2*F[1, 1, 10]^2)/27 + 
      (4*F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 10]^2)/9 - 
      (2*F[1, 1, 7]^2*F[1, 1, 10]^2)/9 + (16*F[1, 1, 3]*F[1, 1, 9]*
        F[1, 1, 10]^2)/27 - (8*F[1, 1, 9]^2*F[1, 1, 10]^2)/27 - 
      (28*F[1, 1, 4]*F[1, 1, 10]^3)/81 - (80*F[1, 1, 6]*F[1, 1, 10]^3)/81 - 
      (4*F[1, 1, 7]*F[1, 1, 10]^3)/27 + (122*F[1, 1, 10]^4)/81 - 
      (272*F[1, 1, 1]^2*F[2, 1, 1])/27 - (64*F[1, 1, 1]*F[1, 1, 3]*
        F[2, 1, 1])/3 - (352*F[1, 1, 3]^2*F[2, 1, 1])/27 - 
      (1120*F[1, 1, 1]*F[1, 1, 4]*F[2, 1, 1])/27 - 
      (1120*F[1, 1, 3]*F[1, 1, 4]*F[2, 1, 1])/27 - 
      (416*F[1, 1, 1]*F[1, 1, 8]*F[2, 1, 1])/27 - 
      (416*F[1, 1, 3]*F[1, 1, 8]*F[2, 1, 1])/27 + 
      (176*F[1, 1, 1]^2*F[2, 1, 2])/27 - (256*F[1, 1, 1]*F[1, 1, 3]*
        F[2, 1, 2])/27 - (160*F[1, 1, 1]*F[1, 1, 4]*F[2, 1, 2])/9 + 
      (896*F[1, 1, 3]*F[1, 1, 4]*F[2, 1, 2])/27 + 
      (304*F[1, 1, 4]^2*F[2, 1, 2])/27 - (256*F[1, 1, 1]*F[1, 1, 8]*
        F[2, 1, 2])/27 + (128*F[1, 1, 3]*F[1, 1, 8]*F[2, 1, 2])/9 - 
      (256*F[1, 1, 4]*F[1, 1, 8]*F[2, 1, 2])/27 - 
      (64*F[1, 1, 8]^2*F[2, 1, 2])/9 + (64*F[2, 1, 2]^2)/9 - 
      (176*F[1, 1, 2]^2*F[2, 1, 3])/27 - (32*F[1, 1, 2]*F[1, 1, 4]*
        F[2, 1, 3])/27 - 16*F[1, 1, 4]^2*F[2, 1, 3] + 
      (512*F[1, 1, 2]*F[1, 1, 5]*F[2, 1, 3])/81 - 
      (1600*F[1, 1, 4]*F[1, 1, 5]*F[2, 1, 3])/81 + 
      (64*F[1, 1, 5]^2*F[2, 1, 3])/27 + (512*F[1, 1, 2]*F[1, 1, 9]*
        F[2, 1, 3])/81 + (704*F[1, 1, 4]*F[1, 1, 9]*F[2, 1, 3])/81 - 
      (320*F[1, 1, 5]*F[1, 1, 9]*F[2, 1, 3])/27 + 
      (64*F[1, 1, 9]^2*F[2, 1, 3])/9 - (64*F[2, 1, 3]^2)/9 + 
      (272*F[1, 1, 2]^2*F[2, 1, 4])/27 + (32*F[1, 1, 2]*F[1, 1, 4]*
        F[2, 1, 4])/9 + (1216*F[1, 1, 2]*F[1, 1, 5]*F[2, 1, 4])/81 + 
      (32*F[1, 1, 4]*F[1, 1, 5]*F[2, 1, 4])/9 + (544*F[1, 1, 5]^2*F[2, 1, 4])/
       81 + (736*F[1, 1, 2]*F[1, 1, 9]*F[2, 1, 4])/81 + 
      (736*F[1, 1, 5]*F[1, 1, 9]*F[2, 1, 4])/81 - (8*F[1, 1, 4]^2*F[2, 1, 6])/
       3 - (16*F[1, 1, 4]*F[1, 1, 6]*F[2, 1, 6])/3 - 
      (8*F[1, 1, 6]^2*F[2, 1, 6])/3 + (32*F[1, 1, 4]*F[1, 1, 7]*F[2, 1, 6])/
       9 - (32*F[1, 1, 6]*F[1, 1, 7]*F[2, 1, 6])/9 - (16*F[2, 1, 6]^2)/9 + 
      (64*F[1, 1, 4]*F[1, 1, 5]*F[2, 1, 7])/27 + 
      (64*F[1, 1, 4]*F[1, 1, 7]*F[2, 1, 7])/27 - 
      (16*F[1, 1, 5]*F[1, 1, 7]*F[2, 1, 7])/27 - (16*F[1, 1, 7]^2*F[2, 1, 7])/
       27 - (32*F[1, 1, 1]*F[1, 1, 4]*F[2, 1, 8])/9 + 
      (32*F[1, 1, 4]^2*F[2, 1, 8])/9 - (160*F[1, 1, 1]*F[1, 1, 6]*F[2, 1, 8])/
       27 + (592*F[1, 1, 4]*F[1, 1, 6]*F[2, 1, 8])/27 + 
      (272*F[1, 1, 6]^2*F[2, 1, 8])/27 + (32*F[1, 1, 4]*F[1, 1, 7]*
        F[2, 1, 8])/3 + (256*F[1, 1, 6]*F[1, 1, 7]*F[2, 1, 8])/27 + 
      (32*F[1, 1, 4]*F[1, 1, 8]*F[2, 1, 8])/9 + 
      (160*F[1, 1, 6]*F[1, 1, 8]*F[2, 1, 8])/27 - (8*F[2, 1, 8]^2)/9 - 
      (272*F[1, 1, 1]^2*F[2, 1, 9])/27 - (32*F[1, 1, 1]*F[1, 1, 3]*
        F[2, 1, 9])/3 - (352*F[1, 1, 1]*F[1, 1, 4]*F[2, 1, 9])/27 - 
      (448*F[1, 1, 1]*F[1, 1, 8]*F[2, 1, 9])/27 - 
      (32*F[1, 1, 3]*F[1, 1, 8]*F[2, 1, 9])/3 - 
      (352*F[1, 1, 4]*F[1, 1, 8]*F[2, 1, 9])/27 - 
      (224*F[1, 1, 8]^2*F[2, 1, 9])/27 - (160*F[1, 1, 4]*F[1, 1, 7]*
        F[2, 1, 10])/27 - (160*F[1, 1, 6]*F[1, 1, 7]*F[2, 1, 10])/27 + 
      (16*F[1, 1, 7]^2*F[2, 1, 10])/27 - (160*F[1, 1, 4]*F[1, 1, 8]*
        F[2, 1, 10])/27 - (160*F[1, 1, 6]*F[1, 1, 8]*F[2, 1, 10])/27 + 
      (16*F[1, 1, 7]*F[1, 1, 8]*F[2, 1, 10])/27 + 
      (272*F[1, 1, 2]^2*F[2, 1, 11])/27 + (32*F[1, 1, 2]*F[1, 1, 4]*
        F[2, 1, 11])/9 + (736*F[1, 1, 2]*F[1, 1, 5]*F[2, 1, 11])/81 + 
      (1216*F[1, 1, 2]*F[1, 1, 9]*F[2, 1, 11])/81 + 
      (32*F[1, 1, 4]*F[1, 1, 9]*F[2, 1, 11])/9 + 
      (736*F[1, 1, 5]*F[1, 1, 9]*F[2, 1, 11])/81 + 
      (544*F[1, 1, 9]^2*F[2, 1, 11])/81 - (64*F[1, 1, 3]*F[1, 1, 6]*
        F[2, 1, 13])/27 - (16*F[1, 1, 3]*F[1, 1, 10]*F[2, 1, 13])/27 - 
      (64*F[1, 1, 6]*F[1, 1, 10]*F[2, 1, 13])/27 - 
      (16*F[1, 1, 10]^2*F[2, 1, 13])/27 - (64*F[1, 1, 6]^2*F[2, 1, 14])/9 - 
      (32*F[1, 1, 6]*F[1, 1, 10]*F[2, 1, 14])/9 - (8*F[2, 1, 14]^2)/9 - 
      (64*F[1, 1, 6]*F[1, 1, 9]*F[2, 1, 15])/27 - 
      (64*F[1, 1, 6]*F[1, 1, 10]*F[2, 1, 15])/27 - 
      (16*F[1, 1, 9]*F[1, 1, 10]*F[2, 1, 15])/27 - 
      (16*F[1, 1, 10]^2*F[2, 1, 15])/27 - (938*F[1, 1, 1]^2*tci[1, 1]^2)/9 - 
      (14*F[1, 1, 1]*F[1, 1, 2]*tci[1, 1]^2)/3 - 
      (890*F[1, 1, 2]^2*tci[1, 1]^2)/81 + (1268*F[1, 1, 1]*F[1, 1, 3]*
        tci[1, 1]^2)/27 - (28*F[1, 1, 3]^2*tci[1, 1]^2)/9 + 
      (116*F[1, 1, 1]*F[1, 1, 4]*tci[1, 1]^2)/9 - 
      (1972*F[1, 1, 2]*F[1, 1, 4]*tci[1, 1]^2)/81 + 
      (74*F[1, 1, 3]*F[1, 1, 4]*tci[1, 1]^2)/9 - 
      (77*F[1, 1, 4]^2*tci[1, 1]^2)/27 + (100*F[1, 1, 2]*F[1, 1, 5]*
        tci[1, 1]^2)/243 - (1298*F[1, 1, 4]*F[1, 1, 5]*tci[1, 1]^2)/81 - 
      (503*F[1, 1, 5]^2*tci[1, 1]^2)/81 + (10*F[1, 1, 1]*F[1, 1, 6]*
        tci[1, 1]^2)/9 + 2*F[1, 1, 2]*F[1, 1, 6]*tci[1, 1]^2 - 
      (16*F[1, 1, 3]*F[1, 1, 6]*tci[1, 1]^2)/27 - 
      (476*F[1, 1, 4]*F[1, 1, 6]*tci[1, 1]^2)/81 + 
      (32*F[1, 1, 5]*F[1, 1, 6]*tci[1, 1]^2)/9 - 
      (266*F[1, 1, 6]^2*tci[1, 1]^2)/81 - (16*F[1, 1, 1]*F[1, 1, 7]*
        tci[1, 1]^2)/9 - (5*F[1, 1, 4]*F[1, 1, 7]*tci[1, 1]^2)/81 - 
      (176*F[1, 1, 5]*F[1, 1, 7]*tci[1, 1]^2)/81 + 
      (160*F[1, 1, 6]*F[1, 1, 7]*tci[1, 1]^2)/81 - 
      (340*F[1, 1, 7]^2*tci[1, 1]^2)/81 + (764*F[1, 1, 1]*F[1, 1, 8]*
        tci[1, 1]^2)/9 - (5198*F[1, 1, 3]*F[1, 1, 8]*tci[1, 1]^2)/81 - 
      (2174*F[1, 1, 4]*F[1, 1, 8]*tci[1, 1]^2)/81 - 
      (32*F[1, 1, 5]*F[1, 1, 8]*tci[1, 1]^2)/27 - 
      (536*F[1, 1, 6]*F[1, 1, 8]*tci[1, 1]^2)/81 + 
      (188*F[1, 1, 7]*F[1, 1, 8]*tci[1, 1]^2)/81 + 
      (1496*F[1, 1, 8]^2*tci[1, 1]^2)/81 + 
      (2404*F[1, 1, 2]*F[1, 1, 9]*tci[1, 1]^2)/243 + 
      (622*F[1, 1, 4]*F[1, 1, 9]*tci[1, 1]^2)/81 - 
      (614*F[1, 1, 5]*F[1, 1, 9]*tci[1, 1]^2)/243 + 
      (64*F[1, 1, 6]*F[1, 1, 9]*tci[1, 1]^2)/81 + 
      (937*F[1, 1, 9]^2*tci[1, 1]^2)/243 - 
      (4*F[1, 1, 3]*F[1, 1, 10]*tci[1, 1]^2)/27 + 
      (139*F[1, 1, 4]*F[1, 1, 10]*tci[1, 1]^2)/81 - 
      (F[1, 1, 7]*F[1, 1, 10]*tci[1, 1]^2)/3 + 
      (16*F[1, 1, 9]*F[1, 1, 10]*tci[1, 1]^2)/81 + 
      (2*F[1, 1, 10]^2*tci[1, 1]^2)/27 - (64*F[1, 1, 6]*F[1, 2, 2]*
        tci[1, 1]^2)/27 - (16*F[1, 1, 10]*F[1, 2, 2]*tci[1, 1]^2)/27 - 
      (16*F[1, 1, 4]*F[1, 2, 3]*tci[1, 1]^2)/9 - 
      (16*F[1, 1, 6]*F[1, 2, 3]*tci[1, 1]^2)/3 + 
      (32*F[1, 1, 7]*F[1, 2, 3]*tci[1, 1]^2)/9 - 
      (16*F[1, 2, 3]^2*tci[1, 1]^2)/9 + (416*F[1, 1, 2]*F[1, 2, 6]*
        tci[1, 1]^2)/27 + 32*F[1, 1, 4]*F[1, 2, 6]*tci[1, 1]^2 + 
      (1600*F[1, 1, 5]*F[1, 2, 6]*tci[1, 1]^2)/81 - 
      (704*F[1, 1, 9]*F[1, 2, 6]*tci[1, 1]^2)/81 - 
      (64*F[1, 2, 6]^2*tci[1, 1]^2)/9 + (160*F[1, 1, 4]*F[1, 2, 8]*
        tci[1, 1]^2)/27 + (160*F[1, 1, 6]*F[1, 2, 8]*tci[1, 1]^2)/27 + 
      (16*F[1, 1, 7]*F[1, 2, 8]*tci[1, 1]^2)/3 + 
      (160*F[1, 1, 8]*F[1, 2, 8]*tci[1, 1]^2)/27 - 
      (476*F[2, 1, 1]*tci[1, 1]^2)/3 + (352*F[2, 1, 2]*tci[1, 1]^2)/27 - 
      (400*F[2, 1, 3]*tci[1, 1]^2)/27 + (4*F[2, 1, 4]*tci[1, 1]^2)/9 - 
      (38*F[2, 1, 6]*tci[1, 1]^2)/27 + (32*F[2, 1, 8]*tci[1, 1]^2)/9 - 
      (2236*F[2, 1, 9]*tci[1, 1]^2)/27 - (160*F[2, 1, 10]*tci[1, 1]^2)/27 + 
      (4*F[2, 1, 11]*tci[1, 1]^2)/9 - (533*tci[1, 1]^4)/810 + 
      (512*F[3, 1]*tci[1, 2])/9 - (64*F[3, 3]*tci[1, 2])/9 - 
      (112*F[3, 4]*tci[1, 2])/9 + (8*F[3, 5]*tci[1, 2])/9 + 
      (992*F[3, 6]*tci[1, 2])/27 + (64*F[3, 11]*tci[1, 2])/9 + 
      (176*F[3, 12]*tci[1, 2])/27 - (8*F[3, 13]*tci[1, 2])/9 + 
      (160*F[3, 14]*tci[1, 2])/9 - (40*F[3, 17]*tci[1, 2])/9 + 
      32*F[3, 18]*tci[1, 2] + (256*F[3, 20]*tci[1, 2])/27 - 
      (512*F[3, 21]*tci[1, 2])/27 + (64*F[3, 31]*tci[1, 2])/27 + 
      (16*F[3, 32]*tci[1, 2])/3 + (8*F[3, 33]*tci[1, 2])/9 + 
      (160*F[3, 34]*tci[1, 2])/9 + (16*F[3, 36]*tci[1, 2])/9 - 
      (16*F[3, 37]*tci[1, 2])/27 + (16*F[3, 40]*tci[1, 2])/9 - 
      (16*F[3, 44]*tci[1, 2])/9 + (32*F[3, 69]*tci[1, 2])/27 + 
      (7880*F[1, 1, 1]^3*tci[1, 2])/81 + (16*F[1, 1, 1]^2*F[1, 1, 2]*
        tci[1, 2])/3 - (4*F[1, 1, 1]*F[1, 1, 2]^2*tci[1, 2])/3 + 
      (160*F[1, 1, 2]^3*tci[1, 2])/27 - (320*F[1, 1, 1]^2*F[1, 1, 3]*
        tci[1, 2])/9 - (1024*F[1, 1, 1]*F[1, 1, 3]^2*tci[1, 2])/27 + 
      (128*F[1, 1, 3]^3*tci[1, 2])/81 - (1264*F[1, 1, 1]^2*F[1, 1, 4]*
        tci[1, 2])/27 + (704*F[1, 1, 2]^2*F[1, 1, 4]*tci[1, 2])/27 + 
      (1712*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4]*tci[1, 2])/27 - 
      (104*F[1, 1, 3]^2*F[1, 1, 4]*tci[1, 2])/27 + 
      (80*F[1, 1, 1]*F[1, 1, 4]^2*tci[1, 2])/27 + 
      (208*F[1, 1, 2]*F[1, 1, 4]^2*tci[1, 2])/27 - 
      (680*F[1, 1, 3]*F[1, 1, 4]^2*tci[1, 2])/27 + 
      (88*F[1, 1, 4]^3*tci[1, 2])/27 - (176*F[1, 1, 2]^2*F[1, 1, 5]*
        tci[1, 2])/81 - (1520*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5]*tci[1, 2])/
       81 + (1616*F[1, 1, 4]^2*F[1, 1, 5]*tci[1, 2])/81 - 
      (824*F[1, 1, 2]*F[1, 1, 5]^2*tci[1, 2])/81 + 
      (968*F[1, 1, 4]*F[1, 1, 5]^2*tci[1, 2])/81 - 
      (16*F[1, 1, 5]^3*tci[1, 2])/27 + (32*F[1, 1, 1]^2*F[1, 1, 6]*tci[1, 2])/
       9 - (16*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 6]*tci[1, 2])/3 + 
      (8*F[1, 1, 2]^2*F[1, 1, 6]*tci[1, 2])/3 + 
      (32*F[1, 1, 3]^2*F[1, 1, 6]*tci[1, 2])/27 - 
      (32*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 6]*tci[1, 2])/9 + 
      (16*F[1, 1, 4]^2*F[1, 1, 6]*tci[1, 2])/27 - 
      (32*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 6]*tci[1, 2])/9 + 
      (16*F[1, 1, 5]^2*F[1, 1, 6]*tci[1, 2])/9 - 
      (20*F[1, 1, 1]*F[1, 1, 6]^2*tci[1, 2])/27 + 
      (4*F[1, 1, 2]*F[1, 1, 6]^2*tci[1, 2])/3 - 
      (32*F[1, 1, 3]*F[1, 1, 6]^2*tci[1, 2])/9 - 
      (56*F[1, 1, 4]*F[1, 1, 6]^2*tci[1, 2])/27 + 
      (16*F[1, 1, 5]*F[1, 1, 6]^2*tci[1, 2])/9 - (692*F[1, 1, 6]^3*tci[1, 2])/
       81 - (8*F[1, 1, 1]^2*F[1, 1, 7]*tci[1, 2])/9 + 
      (32*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 7]*tci[1, 2])/9 - 
      (20*F[1, 1, 4]^2*F[1, 1, 7]*tci[1, 2])/27 + 
      (64*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 7]*tci[1, 2])/27 - 
      (4*F[1, 1, 5]^2*F[1, 1, 7]*tci[1, 2])/3 + 
      (32*F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 7]*tci[1, 2])/27 - 
      (112*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 7]*tci[1, 2])/27 + 
      (8*F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 7]*tci[1, 2])/9 + 
      (100*F[1, 1, 6]^2*F[1, 1, 7]*tci[1, 2])/27 - 
      (16*F[1, 1, 1]*F[1, 1, 7]^2*tci[1, 2])/9 + 
      (44*F[1, 1, 4]*F[1, 1, 7]^2*tci[1, 2])/9 - 
      (16*F[1, 1, 5]*F[1, 1, 7]^2*tci[1, 2])/27 + 
      (32*F[1, 1, 6]*F[1, 1, 7]^2*tci[1, 2])/9 - (212*F[1, 1, 7]^3*tci[1, 2])/
       81 - (448*F[1, 1, 1]^2*F[1, 1, 8]*tci[1, 2])/27 - 
      (400*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 8]*tci[1, 2])/27 + 
      (376*F[1, 1, 3]^2*F[1, 1, 8]*tci[1, 2])/9 - 
      (80*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8]*tci[1, 2])/27 - 
      (800*F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8]*tci[1, 2])/27 + 
      (200*F[1, 1, 4]^2*F[1, 1, 8]*tci[1, 2])/9 + 
      (32*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 8]*tci[1, 2])/27 + 
      (16*F[1, 1, 5]^2*F[1, 1, 8]*tci[1, 2])/27 - 
      (16*F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 8]*tci[1, 2])/9 + 
      (80*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 8]*tci[1, 2])/9 - 
      (32*F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 8]*tci[1, 2])/9 + 
      (208*F[1, 1, 6]^2*F[1, 1, 8]*tci[1, 2])/27 + 
      (16*F[1, 1, 1]*F[1, 1, 7]*F[1, 1, 8]*tci[1, 2])/9 - 
      (112*F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 8]*tci[1, 2])/27 + 
      (56*F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8]*tci[1, 2])/27 - 
      (8*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 8]*tci[1, 2])/9 - 
      (16*F[1, 1, 7]^2*F[1, 1, 8]*tci[1, 2])/27 - 
      (1664*F[1, 1, 1]*F[1, 1, 8]^2*tci[1, 2])/27 + 
      (376*F[1, 1, 3]*F[1, 1, 8]^2*tci[1, 2])/9 + 
      (536*F[1, 1, 4]*F[1, 1, 8]^2*tci[1, 2])/27 + 
      (16*F[1, 1, 5]*F[1, 1, 8]^2*tci[1, 2])/27 + 
      (32*F[1, 1, 6]*F[1, 1, 8]^2*tci[1, 2])/9 - 
      (112*F[1, 1, 7]*F[1, 1, 8]^2*tci[1, 2])/27 - 
      (928*F[1, 1, 8]^3*tci[1, 2])/81 - (944*F[1, 1, 2]^2*F[1, 1, 9]*
        tci[1, 2])/81 - (752*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9]*tci[1, 2])/81 - 
      (688*F[1, 1, 4]^2*F[1, 1, 9]*tci[1, 2])/81 + 
      (272*F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 9]*tci[1, 2])/27 + 
      (368*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9]*tci[1, 2])/27 + 
      (328*F[1, 1, 5]^2*F[1, 1, 9]*tci[1, 2])/81 - 
      (32*F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 9]*tci[1, 2])/27 + 
      (32*F[1, 1, 6]^2*F[1, 1, 9]*tci[1, 2])/9 - 
      (184*F[1, 1, 2]*F[1, 1, 9]^2*tci[1, 2])/81 - 
      (872*F[1, 1, 4]*F[1, 1, 9]^2*tci[1, 2])/81 + 
      (200*F[1, 1, 5]*F[1, 1, 9]^2*tci[1, 2])/81 - 
      (16*F[1, 1, 6]*F[1, 1, 9]^2*tci[1, 2])/27 - 
      (112*F[1, 1, 9]^3*tci[1, 2])/27 + (8*F[1, 1, 3]^2*F[1, 1, 10]*
        tci[1, 2])/27 - (44*F[1, 1, 4]^2*F[1, 1, 10]*tci[1, 2])/27 - 
      (8*F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 10]*tci[1, 2])/9 + 
      (16*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 10]*tci[1, 2])/27 - 
      (20*F[1, 1, 6]^2*F[1, 1, 10]*tci[1, 2])/27 + 
      (8*F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 10]*tci[1, 2])/9 - 
      (4*F[1, 1, 7]^2*F[1, 1, 10]*tci[1, 2])/9 - 
      (8*F[1, 1, 3]*F[1, 1, 9]*F[1, 1, 10]*tci[1, 2])/27 - 
      (40*F[1, 1, 6]*F[1, 1, 9]*F[1, 1, 10]*tci[1, 2])/27 - 
      (4*F[1, 1, 9]^2*F[1, 1, 10]*tci[1, 2])/27 + 
      (4*F[1, 1, 4]*F[1, 1, 10]^2*tci[1, 2])/27 + 
      (8*F[1, 1, 6]*F[1, 1, 10]^2*tci[1, 2])/27 - 
      (4*F[1, 1, 7]*F[1, 1, 10]^2*tci[1, 2])/9 - 
      (16*F[1, 1, 9]*F[1, 1, 10]^2*tci[1, 2])/27 + 
      (28*F[1, 1, 10]^3*tci[1, 2])/81 + (64*F[1, 1, 3]*F[1, 1, 6]*F[1, 2, 2]*
        tci[1, 2])/27 + (16*F[1, 1, 3]*F[1, 1, 10]*F[1, 2, 2]*tci[1, 2])/27 + 
      (64*F[1, 1, 6]*F[1, 1, 10]*F[1, 2, 2]*tci[1, 2])/27 + 
      (16*F[1, 1, 10]^2*F[1, 2, 2]*tci[1, 2])/27 + 
      (8*F[1, 1, 4]^2*F[1, 2, 3]*tci[1, 2])/3 + 
      (16*F[1, 1, 4]*F[1, 1, 6]*F[1, 2, 3]*tci[1, 2])/3 + 
      (8*F[1, 1, 6]^2*F[1, 2, 3]*tci[1, 2])/3 - 
      (32*F[1, 1, 4]*F[1, 1, 7]*F[1, 2, 3]*tci[1, 2])/9 + 
      (32*F[1, 1, 6]*F[1, 1, 7]*F[1, 2, 3]*tci[1, 2])/9 - 
      (176*F[1, 1, 2]^2*F[1, 2, 6]*tci[1, 2])/27 - 
      (32*F[1, 1, 2]*F[1, 1, 4]*F[1, 2, 6]*tci[1, 2])/27 - 
      16*F[1, 1, 4]^2*F[1, 2, 6]*tci[1, 2] + 
      (512*F[1, 1, 2]*F[1, 1, 5]*F[1, 2, 6]*tci[1, 2])/81 - 
      (1600*F[1, 1, 4]*F[1, 1, 5]*F[1, 2, 6]*tci[1, 2])/81 + 
      (64*F[1, 1, 5]^2*F[1, 2, 6]*tci[1, 2])/27 + 
      (512*F[1, 1, 2]*F[1, 1, 9]*F[1, 2, 6]*tci[1, 2])/81 + 
      (704*F[1, 1, 4]*F[1, 1, 9]*F[1, 2, 6]*tci[1, 2])/81 - 
      (320*F[1, 1, 5]*F[1, 1, 9]*F[1, 2, 6]*tci[1, 2])/27 + 
      (64*F[1, 1, 9]^2*F[1, 2, 6]*tci[1, 2])/9 - 
      (160*F[1, 1, 4]*F[1, 1, 7]*F[1, 2, 8]*tci[1, 2])/27 - 
      (160*F[1, 1, 6]*F[1, 1, 7]*F[1, 2, 8]*tci[1, 2])/27 + 
      (16*F[1, 1, 7]^2*F[1, 2, 8]*tci[1, 2])/27 - 
      (160*F[1, 1, 4]*F[1, 1, 8]*F[1, 2, 8]*tci[1, 2])/27 - 
      (160*F[1, 1, 6]*F[1, 1, 8]*F[1, 2, 8]*tci[1, 2])/27 + 
      (16*F[1, 1, 7]*F[1, 1, 8]*F[1, 2, 8]*tci[1, 2])/27 + 
      (2656*F[1, 1, 1]*F[2, 1, 1]*tci[1, 2])/27 + 
      (2816*F[1, 1, 3]*F[2, 1, 1]*tci[1, 2])/27 + 
      (2240*F[1, 1, 4]*F[2, 1, 1]*tci[1, 2])/27 + 
      (832*F[1, 1, 8]*F[2, 1, 1]*tci[1, 2])/27 + 
      (640*F[1, 1, 1]*F[2, 1, 2]*tci[1, 2])/27 - 
      (1024*F[1, 1, 3]*F[2, 1, 2]*tci[1, 2])/27 - 
      (256*F[1, 1, 4]*F[2, 1, 2]*tci[1, 2])/9 + 
      (512*F[1, 1, 8]*F[2, 1, 2]*tci[1, 2])/27 + 
      (416*F[1, 1, 2]*F[2, 1, 3]*tci[1, 2])/27 + 32*F[1, 1, 4]*F[2, 1, 3]*
       tci[1, 2] + (1600*F[1, 1, 5]*F[2, 1, 3]*tci[1, 2])/81 - 
      (704*F[1, 1, 9]*F[2, 1, 3]*tci[1, 2])/81 - 
      (128*F[1, 2, 6]*F[2, 1, 3]*tci[1, 2])/9 - 
      (32*F[1, 1, 2]*F[2, 1, 4]*tci[1, 2])/9 - 
      (32*F[1, 1, 5]*F[2, 1, 4]*tci[1, 2])/9 + 
      (16*F[1, 1, 4]*F[2, 1, 6]*tci[1, 2])/9 + 
      (16*F[1, 1, 6]*F[2, 1, 6]*tci[1, 2])/3 - 
      (32*F[1, 1, 7]*F[2, 1, 6]*tci[1, 2])/9 + 
      (32*F[1, 2, 3]*F[2, 1, 6]*tci[1, 2])/9 - 
      (64*F[1, 1, 5]*F[2, 1, 7]*tci[1, 2])/27 - 
      (64*F[1, 1, 7]*F[2, 1, 7]*tci[1, 2])/27 + 
      (32*F[1, 1, 1]*F[2, 1, 8]*tci[1, 2])/9 - 
      (64*F[1, 1, 4]*F[2, 1, 8]*tci[1, 2])/9 - 
      (592*F[1, 1, 6]*F[2, 1, 8]*tci[1, 2])/27 - 
      (32*F[1, 1, 7]*F[2, 1, 8]*tci[1, 2])/3 - 
      (32*F[1, 1, 8]*F[2, 1, 8]*tci[1, 2])/9 + 
      (544*F[1, 1, 1]*F[2, 1, 9]*tci[1, 2])/9 + 
      (64*F[1, 1, 3]*F[2, 1, 9]*tci[1, 2])/3 + 
      (704*F[1, 1, 4]*F[2, 1, 9]*tci[1, 2])/27 + 
      (512*F[1, 1, 8]*F[2, 1, 9]*tci[1, 2])/9 + 
      (160*F[1, 1, 4]*F[2, 1, 10]*tci[1, 2])/27 + 
      (160*F[1, 1, 6]*F[2, 1, 10]*tci[1, 2])/27 + 
      (16*F[1, 1, 7]*F[2, 1, 10]*tci[1, 2])/3 + 
      (160*F[1, 1, 8]*F[2, 1, 10]*tci[1, 2])/27 - 
      (32*F[1, 1, 2]*F[2, 1, 11]*tci[1, 2])/9 - 
      (32*F[1, 1, 9]*F[2, 1, 11]*tci[1, 2])/9 + 
      (64*F[1, 1, 6]*F[2, 1, 13]*tci[1, 2])/27 + 
      (16*F[1, 1, 10]*F[2, 1, 13]*tci[1, 2])/27 + 
      (2608*F[1, 1, 1]*tci[1, 2]^3)/81 + (370*F[1, 1, 2]*tci[1, 2]^3)/27 + 
      8*F[1, 1, 3]*tci[1, 2]^3 + (152*F[1, 1, 4]*tci[1, 2]^3)/81 + 
      (598*F[1, 1, 5]*tci[1, 2]^3)/243 + (470*F[1, 1, 6]*tci[1, 2]^3)/81 - 
      (55*F[1, 1, 7]*tci[1, 2]^3)/81 - (968*F[1, 1, 8]*tci[1, 2]^3)/81 - 
      (554*F[1, 1, 9]*tci[1, 2]^3)/243 - (47*F[1, 1, 10]*tci[1, 2]^3)/81 + 
      (38*F[1, 2, 3]*tci[1, 2]^3)/27 - (400*F[1, 2, 6]*tci[1, 2]^3)/27 - 
      (160*F[1, 2, 8]*tci[1, 2]^3)/27 + (224*F[1, 1, 1]*tci[1, 1]^2*
        tcr[1, 1])/81 + (128*F[1, 1, 3]*tci[1, 1]^2*tcr[1, 1])/81 + 
      (256*F[1, 1, 4]*tci[1, 1]^2*tcr[1, 1])/81 + 
      (128*F[1, 1, 8]*tci[1, 1]^2*tcr[1, 1])/81 - 
      (2392*tci[1, 2]^3*tcr[1, 1])/81 + (8866*tci[1, 1]^2*tcr[1, 1]^2)/81 - 
      (464*F[1, 1, 1]*tci[1, 2]*tcr[1, 1]^2)/27 - 
      (464*F[1, 1, 3]*tci[1, 2]*tcr[1, 1]^2)/27 - 
      (16*F[1, 1, 4]*tci[1, 2]*tcr[1, 1]^2)/27 - 
      (464*F[1, 1, 8]*tci[1, 2]*tcr[1, 1]^2)/27 + 
      (160*F[1, 1, 1]*tcr[1, 1]^3)/27 + (32*F[1, 1, 3]*tcr[1, 1]^3)/3 + 
      (224*F[1, 1, 4]*tcr[1, 1]^3)/27 + (32*F[1, 1, 8]*tcr[1, 1]^3)/3 - 
      (6272*tci[1, 2]*tcr[1, 1]^3)/81 + (1135*tcr[1, 1]^4)/81 - 
      (8*F[1, 1, 1]*tci[1, 1]^2*tcr[1, 2])/3 + 
      (16*F[1, 1, 2]*tci[1, 1]^2*tcr[1, 2])/27 - 
      (8*F[1, 1, 3]*tci[1, 1]^2*tcr[1, 2])/27 - 
      (424*F[1, 1, 4]*tci[1, 1]^2*tcr[1, 2])/27 + 
      (272*F[1, 1, 5]*tci[1, 1]^2*tcr[1, 2])/81 + 
      (16*F[1, 1, 7]*tci[1, 1]^2*tcr[1, 2])/27 - 
      (8*F[1, 1, 8]*tci[1, 1]^2*tcr[1, 2])/27 + 
      (272*F[1, 1, 9]*tci[1, 1]^2*tcr[1, 2])/81 + 
      (16*F[1, 1, 10]*tci[1, 1]^2*tcr[1, 2])/27 + (118*tci[1, 2]^3*tcr[1, 2])/
       9 - 8*tci[1, 1]^2*tcr[1, 1]*tcr[1, 2] - 8*tci[1, 2]*tcr[1, 1]^2*
       tcr[1, 2] - (8*tcr[1, 1]^3*tcr[1, 2])/3 + 
      (100*tci[1, 1]^2*tcr[1, 2]^2)/9 - (208*F[1, 1, 4]*tci[1, 2]*
        tcr[1, 2]^2)/9 - (32*F[1, 1, 5]*tci[1, 2]*tcr[1, 2]^2)/9 + 
      (16*F[1, 1, 6]*tci[1, 2]*tcr[1, 2]^2)/9 - 
      (32*F[1, 1, 9]*tci[1, 2]*tcr[1, 2]^2)/9 + 4*tcr[1, 1]^2*tcr[1, 2]^2 + 
      (32*F[1, 1, 1]*tcr[1, 2]^3)/3 + (32*F[1, 1, 3]*tcr[1, 2]^3)/27 + 
      (224*F[1, 1, 4]*tcr[1, 2]^3)/9 + (32*F[1, 1, 8]*tcr[1, 2]^3)/27 + 
      (16*tci[1, 2]*tcr[1, 2]^3)/3 - 16*tcr[1, 1]*tcr[1, 2]^3 + 
      (38*tcr[1, 2]^4)/9 + (2128*tci[1, 1]^2*tcr[2, 1])/9 - 
      (928*F[1, 1, 1]*tci[1, 2]*tcr[2, 1])/27 - 
      (1312*F[1, 1, 3]*tci[1, 2]*tcr[2, 1])/27 - 
      (2336*F[1, 1, 4]*tci[1, 2]*tcr[2, 1])/27 - 
      (1312*F[1, 1, 8]*tci[1, 2]*tcr[2, 1])/27 + 
      (32*F[1, 1, 1]*tcr[1, 1]*tcr[2, 1])/27 + 
      (800*F[1, 1, 3]*tcr[1, 1]*tcr[2, 1])/27 + 
      (1312*F[1, 1, 4]*tcr[1, 1]*tcr[2, 1])/27 + 
      (800*F[1, 1, 8]*tcr[1, 1]*tcr[2, 1])/27 - 
      (4000*tci[1, 2]*tcr[1, 1]*tcr[2, 1])/27 + (112*tcr[1, 1]^2*tcr[2, 1])/
       9 - (64*tcr[2, 1]^2)/9 - 32*F[1, 1, 1]*tcr[3, 1] + 
      (32*F[1, 1, 3]*tcr[3, 1])/9 - 32*F[1, 1, 4]*tcr[3, 1] + 
      (32*F[1, 1, 8]*tcr[3, 1])/9 - 16*tci[1, 2]*tcr[3, 1] + 
      32*tcr[1, 1]*tcr[3, 1] - 8*F[1, 1, 1]*tcr[3, 2] - 
      (8*F[1, 1, 3]*tcr[3, 2])/9 - (56*F[1, 1, 4]*tcr[3, 2])/3 - 
      (8*F[1, 1, 8]*tcr[3, 2])/9 - 4*tci[1, 2]*tcr[3, 2] + 
      8*tcr[1, 1]*tcr[3, 2] - (6940*F[1, 1, 1]*tcr[3, 3])/81 + 
      (12256*F[1, 1, 2]*tcr[3, 3])/81 - (196*F[1, 1, 3]*tcr[3, 3])/81 + 
      (15644*F[1, 1, 4]*tcr[3, 3])/81 + (2200*F[1, 1, 5]*tcr[3, 3])/81 - 
      (440*F[1, 1, 6]*tcr[3, 3])/81 + (64*F[1, 1, 7]*tcr[3, 3])/81 + 
      (8252*F[1, 1, 8]*tcr[3, 3])/81 - (1256*F[1, 1, 9]*tcr[3, 3])/81 + 
      (2752*F[1, 1, 10]*tcr[3, 3])/81 + (38*tci[1, 2]*tcr[3, 3])/3 + 
      (6940*tcr[1, 1]*tcr[3, 3])/81 + 8*tcr[4, 1] + (16*tcr[4, 2])/3 + 
      2*tcr[4, 3] + 16*tcr[4, 4] + 4*tcr[4, 5]))/2)


==> anc/qg_W01_CF.m <==
((4*F[1, 1, 2] - 4*F[1, 1, 9])*r[2*q1 + 7*q10 - 4*q15 - 7*q18 - 3*q2 + 
     3*q25 + 4*q3 - 4*q4 + 19*q5 + 28*q7 + 9*q8 - 6*q9 + 4*q15*q2*s12 + 
     8*q18*q2*s12 + 5*q2*q25*s12 - 3*q25^2*s12 + 3*q18*q3*s12 + 
     2*q15*q5*s12 + 4*q2*q5*s12 + 2*q25*q5*s12 + 10*q3*q5*s12 - 7*q4*q5*s12 + 
     2*q5^2*s12 + 3*q18*q7*s12 - 3*q2*q7*s12 + 16*q3*q7*s12 - 7*q4*q7*s12 + 
     4*q7^2*s12 + 2*q2*q8*s12 - 7*q3*q8*s12 - 2*q15*q3*q5*s12^2 + 
     3*q25*q3*q5*s12^2 + 2*q3^2*q5*s12^2 + 8*q3*q5*q7*s12^2 + 
     3*q2*q7*q8*s12^2 - 6*q1*q10*s23 - 2*q10^2*s23 - 4*q1*q25*s23 - 
     2*q25^2*s23 - 5*q10*q3*s23 - 5*q25*q3*s23 + 5*q1*q5*s23 + 
     10*q10*q5*s23 - 2*q25*q5*s23 + 9*q3*q5*s23 - 4*q4*q5*s23 + 2*q5^2*s23 - 
     4*q10*q9*s23 - q25^2*q5*s12*s23 + 5*q25*q3*q5*s12*s23 + 
     2*q3^2*q5*s12*s23 + 5*q25*q5^2*s12*s23 - 3*q4*q5^2*s12*s23 - 
     q25^2*q3*q5*s12^2*s23 - 4*q25*q3*q5^2*s12^2*s23 + 
     4*q3*q4*q5^2*s12^2*s23 + 3*q1*q10*q25*s23^2 - 2*q1*q25^2*s23^2 - 
     2*q10^2*q3*s23^2 - 4*q10*q25*q3*s23^2 + q25^2*q3*s23^2 - 
     3*q1*q10*q5*s23^2 - 3*q1*q25*q5*s23^2 + 2*q25^2*q5*s23^2 + 
     5*q10*q3*q5*s23^2 + 3*q25*q3*q5*s23^2 + 2*q1*q5^2*s23^2 + 
     4*q25*q5^2*s23^2 - 2*q4*q5^2*s23^2 - q25^2*q3*q5*s12*s23^2 - 
     2*q25^2*q5^2*s12*s23^2 - 2*q25*q3*q5^2*s12*s23^2 + 
     2*q3*q4*q5^2*s12*s23^2 - 2*q25*q5^3*s12*s23^2 + 2*q4*q5^3*s12*s23^2 + 
     q25^2*q3*q5^2*s12^2*s23^2 + q25*q3*q5^3*s12^2*s23^2 - 
     q3*q4*q5^3*s12^2*s23^2 + 2*q10^2*s34 + 3*q1*q18*s34 - 4*q10*q18*s34 - 
     3*q18^2*s34 + 2*q1*q2*s34 - 3*q18*q2*s34 - 2*q1*q25*s34 + 
     3*q10*q25*s34 + 3*q2*q25*s34 + 3*q25^2*s34 + 2*q10*q4*s34 + 
     16*q10*q5*s34 + 2*q15*q5*s34 - 2*q2*q5*s34 - 2*q25*q5*s34 + 2*q5^2*s34 + 
     30*q10*q7*s34 + 2*q18*q7*s34 + 4*q2*q7*s34 + 5*q4*q7*s34 + 6*q5*q7*s34 - 
     3*q1*q8*s34 - 7*q10*q9*s34 - 6*q2*q9*s34 + 2*q5*q9*s34 - 
     q1*q25^2*s23*s34 - 3*q1*q25*q5*s23*s34 + 2*q25^2*q5*s23*s34 + 
     4*q1*q5^2*s23*s34 - q25*q5^2*s23*s34 - q4*q5^2*s23*s34 - 
     q1*q25^2*q5*s23^2*s34 - 2*q1*q25*q5^2*s23^2*s34 + q25^2*q5^2*s23^2*s34 + 
     q25*q5^3*s23^2*s34 - q4*q5^3*s23^2*s34 + 2*q10*q15*q5*s34^2 + 
     2*q10^2*q7*s34^2 + 2*q10*q18*q7*s34^2 + 3*q10*q4*q7*s34^2 + 
     6*q10*q5*q7*s34^2 + 3*q2*q5*q9*s34^2 + 2*q1*q10*s45 + 4*q10^2*s45 + 
     6*q1*q18*s45 - 2*q10*q18*s45 - 3*q18^2*s45 - 2*q1*q2*s45 - 
     5*q18*q2*s45 + 14*q10*q3*s45 - 8*q18*q3*s45 + 4*q3^2*s45 - 2*q1*q5*s45 + 
     35*q10*q5*s45 - 2*q2*q5*s45 + 14*q3*q5*s45 + 2*q5^2*s45 + 
     55*q10*q7*s45 + 29*q3*q7*s45 + 18*q5*q7*s45 - 6*q1*q8*s45 + 
     9*q3*q8*s45 + 2*q2*q9*s45 + 2*q15*q3*q5*s12*s45 + 2*q3^2*q5*s12*s45 + 
     2*q15*q5^2*s12*s45 + 6*q3^2*q7*s12*s45 + 8*q3*q5*q7*s12*s45 + 
     6*q3*q7^2*s12*s45 + 2*q15*q3*q5^2*s12^2*s45 + 2*q3^2*q5*q7*s12^2*s45 - 
     2*q3*q5^2*q7*s12^2*s45 + 2*q3*q5*q7^2*s12^2*s45 + 5*q1*q10*q5*s23*s45 + 
     6*q10^2*q5*s23*s45 + 13*q10*q3*q5*s23*s45 + 2*q3^2*q5*s23*s45 - 
     4*q1*q5^2*s23*s45 + 6*q10*q5^2*s23*s45 + 2*q10^2*q3*q5*s23^2*s45 + 
     2*q1*q10*q5^2*s23^2*s45 + q18*q2^2*s34*s45 + 6*q10^2*q5*s34*s45 + 
     2*q10*q15*q5*s34*s45 + 2*q1*q2*q5*s34*s45 + q2^2*q5*s34*s45 - 
     2*q1*q5^2*s34*s45 + 6*q10*q5^2*s34*s45 + 2*q15*q5^2*s34*s45 + 
     8*q10^2*q7*s34*s45 + 26*q10*q5*q7*s34*s45 - 2*q2*q5*q9*s34*s45 + 
     2*q10*q15*q5^2*s34^2*s45 + 2*q10^2*q5*q7*s34^2*s45 + 2*q10^2*q3*s45^2 + 
     3*q1*q18*q3*s45^2 + 4*q10*q3^2*s45^2 - 2*q1*q10*q5*s45^2 + 
     6*q10^2*q5*s45^2 + 18*q10*q3*q5*s45^2 + 2*q3^2*q5*s45^2 + 
     2*q1*q5^2*s45^2 + 2*q15*q5^2*s45^2 + 10*q10^2*q7*s45^2 + 
     36*q10*q3*q7*s45^2 + 6*q3^2*q7*s45^2 + 36*q10*q5*q7*s45^2 + 
     14*q3*q5*q7*s45^2 - 3*q1*q3*q8*s45^2 + 2*q3^2*q5*q7*s12*s45^2 + 
     2*q10^2*q3*q5*s23*s45^2 + 2*q10*q3^2*q5*s23*s45^2 - 
     4*q1*q10*q5^2*s23*s45^2 + 4*q10*q15*q5^2*s34*s45^2 + 
     6*q10^2*q5*q7*s34*s45^2 + 2*q10^2*q3*q5*s45^3 + 2*q10*q3^2*q5*s45^3 + 
     2*q1*q10*q5^2*s45^3 + 2*q10*q15*q5^2*s45^3 + 4*q10^2*q3*q7*s45^3 + 
     6*q10*q3^2*q7*s45^3 + 6*q10^2*q5*q7*s45^3 + 18*q10*q3*q5*q7*s45^3 + 
     2*q3^2*q5*q7*s45^3 + 2*q10^2*q3*q5*q7*s45^4 + 2*q10*q3^2*q5*q7*s45^4 - 
     2*q1*q10*s51 - 14*q1*q18*s51 - 7*q10*q18*s51 - 2*q1*q2*s51 - 
     2*q1*q25*s51 + 2*q10*q25*s51 + 2*q2*q25*s51 + 3*q18*q3*s51 + 
     10*q1*q7*s51 + 25*q10*q7*s51 - 5*q2*q7*s51 + 10*q3*q7*s51 - 
     4*q4*q7*s51 + 8*q7^2*s51 + 6*q1*q8*s51 - 9*q3*q8*s51 + 3*q10*q9*s51 + 
     3*q2*q9*s51 - q2^2*q25*s12*s51 - q2^2*q7*s12*s51 + 2*q2*q7*q8*s12*s51 + 
     5*q1*q10*q25*s23*s51 - 3*q10^2*q25*s23*s51 - q1*q25^2*s23*s51 + 
     3*q10*q25^2*s23*s51 + 5*q10*q25*q3*s23*s51 + 2*q1*q10*q9*s23*s51 + 
     5*q10^2*q9*s23*s51 - 2*q1*q10^2*q25*s23^2*s51 + 
     3*q1*q10*q25^2*s23^2*s51 + 2*q10^2*q25*q3*s23^2*s51 - 
     q10*q25^2*q3*s23^2*s51 + 2*q1*q10^2*q9*s23^2*s51 + q1*q18^2*s34*s51 + 
     2*q10*q18^2*s34*s51 + q2^2*q25*s34*s51 + 2*q10^2*q7*s34*s51 + 
     5*q1*q18*q7*s34*s51 + 5*q10*q18*q7*s34*s51 - 3*q18^2*q7*s34*s51 + 
     2*q1*q2*q7*s34*s51 + q2^2*q7*s34*s51 + 4*q10*q4*q7*s34*s51 - 
     3*q18*q7^2*s34*s51 + 5*q4*q7^2*s34*s51 - q10*q18^2*q7*s34^2*s51 - 
     2*q10*q18*q7^2*s34^2*s51 + 2*q10*q4*q7^2*s34^2*s51 + 
     2*q1*q18^2*s45*s51 + q10*q18^2*s45*s51 - 13*q1*q18*q3*s45*s51 - 
     3*q10*q18*q3*s45*s51 - 3*q18^2*q3*s45*s51 + 3*q18*q3^2*s45*s51 + 
     4*q10^2*q7*s45*s51 + 3*q1*q3*q7*s45*s51 + 23*q10*q3*q7*s45*s51 + 
     6*q3^2*q7*s45*s51 + 6*q3*q7^2*s45*s51 + 10*q1*q3*q8*s45*s51 - 
     5*q3^2*q8*s45*s51 + q1*q18^2*q3*s45^2*s51 - 4*q1*q18*q3^2*s45^2*s51 + 
     2*q10^2*q3*q7*s45^2*s51 + 6*q10*q3^2*q7*s45^2*s51 + 
     4*q1*q3^2*q8*s45^2*s51 - 3*q1*q18^2*s51^2 + 3*q10*q18^2*s51^2 + 
     2*q1*q10*q25*s51^2 - q2^2*q25*s51^2 + 6*q1*q18*q3*s51^2 - 
     5*q10*q18*q3*s51^2 - 4*q1*q18*q7*s51^2 + 3*q10*q18*q7*s51^2 - 
     2*q1*q2*q7*s51^2 - q2^2*q7*s51^2 - 3*q1*q3*q7*s51^2 + 
     5*q10*q3*q7*s51^2 + 4*q1*q7^2*s51^2 - 3*q1*q3*q8*s51^2 - 
     2*q1*q10^2*q25*s23*s51^2 + q1*q10*q25^2*s23*s51^2 + 
     2*q1*q10^2*q9*s23*s51^2 + q1*q10^3*q25*s23^2*s51^2 - 
     q1*q10^2*q25^2*s23^2*s51^2 - q1*q10^3*q9*s23^2*s51^2 + 
     q1*q18^2*q7*s34*s51^2 - 3*q10*q18^2*q7*s34*s51^2 + 
     2*q1*q18*q7^2*s34*s51^2 - 2*q10*q18*q7^2*s34*s51^2 + 
     2*q10*q4*q7^2*s34*s51^2 + q10*q18^2*q7^2*s34^2*s51^2 + 
     q10*q18*q7^3*s34^2*s51^2 - q10*q4*q7^3*s34^2*s51^2 - 
     3*q1*q18^2*q3*s45*s51^2 + q10*q18^2*q3*s45*s51^2 + 
     4*q1*q18*q3^2*s45*s51^2 - 2*q10*q18*q3^2*s45*s51^2 + 
     2*q10*q3^2*q7*s45*s51^2 + 2*q1*q3*q7^2*s45*s51^2 - 
     4*q1*q3^2*q8*s45*s51^2 - q1*q18^2*q3^2*s45^2*s51^2 + 
     q1*q18*q3^3*s45^2*s51^2 - q1*q3^3*q8*s45^2*s51^2])/2 + 
 2*r[-8*q1 + 18*q10 + 2*q17 + 56*q2 + 2*q25 - 13*q3 - 13*q5 - 44*q7 - 2*q8 - 
    q9 - 3*q19*q2*s12 + 3*q2*q25*s12 - 2*q17*q3*s12 - 3*q19*q3*s12 - 
    42*q2*q3*s12 - q17*q5*s12 + q25*q5*s12 - 13*q3*q5*s12 + q4*q5*s12 + 
    2*q17*q7*s12 + 2*q19*q7*s12 + 31*q2*q7*s12 + 13*q3*q7*s12 - 
    14*q5*q7*s12 + q2*q8*s12 - q7*q8*s12 + q25*q3*q5*s12^2 - q3*q4*q5*s12^2 - 
    q19*q2*q7*s12^2 - 14*q2*q3*q7*s12^2 - 14*q3*q5*q7*s12^2 + 
    q2*q7*q8*s12^2 + 36*q1*q10*s23 + 3*q1*q17*s23 + 3*q1*q19*s23 - 
    2*q10*q19*s23 + 2*q1*q25*s23 - 15*q10*q3*s23 + q17*q3*s23 + 
    3*q19*q3*s23 - q25*q3*s23 + q3*q4*s23 - q1*q5*s23 - 28*q10*q5*s23 - 
    2*q25*q5*s23 - 10*q3*q5*s23 + q1*q9*s23 + 2*q17*q3^2*s12*s23 - 
    2*q3^2*q4*s12*s23 + q17*q3*q5*s12*s23 + q25*q3*q5*s12*s23 + 
    2*q25*q5^2*s12*s23 - 2*q4*q5^2*s12*s23 - q25*q3*q5^2*s12^2*s23 + 
    q3*q4*q5^2*s12^2*s23 + q1*q10*q19*s23^2 - 14*q1*q10*q5*s23^2 - 
    14*q10*q3*q5*s23^2 + q17*q3*q5*s23^2 - q3*q4*q5*s23^2 - 
    q17*q3^2*q5*s12*s23^2 + q3^2*q4*q5*s12*s23^2 - q1*q18*s34 - 
    2*q10*q18*s34 - 15*q1*q2*s34 - 2*q10*q2*s34 + 3*q12*q2*s34 + 
    3*q18*q2*s34 - q1*q23*s34 - 2*q2*q23*s34 + q1*q25*s34 - 3*q2*q25*s34 + 
    13*q1*q5*s34 - 28*q10*q5*s34 + 3*q2*q5*s34 - 2*q25*q5*s34 - 
    5*q10*q7*s34 - 3*q12*q7*s34 + 3*q18*q7*s34 - 17*q2*q7*s34 - 
    3*q23*q7*s34 - q4*q7*s34 - 14*q5*q7*s34 + q1*q25*q5*s23*s34 - 
    q25*q5^2*s23*s34 + q4*q5^2*s23*s34 + q1^2*q23*s34^2 - q2^2*q23*s34^2 - 
    14*q10*q2*q5*s34^2 - q1*q23*q5*s34^2 + q10*q18*q7*s34^2 - 
    14*q10*q5*q7*s34^2 + q1^2*q8*s34^2 + q2^2*q9*s34^2 - 63*q1*q10*s45 + 
    3*q1*q12*s45 - 2*q1*q18*s45 - q10*q18*s45 + q10*q19*s45 - 25*q1*q2*s45 - 
    28*q10*q2*s45 - 2*q12*q2*s45 + 3*q18*q2*s45 + 2*q1*q23*s45 - 
    2*q2*q23*s45 - 28*q10*q3*s45 + 3*q18*q3*s45 + 42*q2*q3*s45 - 
    13*q1*q5*s45 + 3*q12*q5*s45 - 28*q3*q5*s45 - 47*q10*q7*s45 - q12*q7*s45 + 
    2*q17*q7*s45 - q19*q7*s45 - 55*q3*q7*s45 - 28*q5*q7*s45 + 2*q1*q8*s45 - 
    q3*q8*s45 - q7*q8*s45 + 2*q2*q9*s45 - q5*q9*s45 - q17*q5*q7*s12*s45 - 
    13*q3*q5*q7*s12*s45 + q17*q7^2*s12*s45 - q7^2*q8*s12*s45 + 
    41*q1*q10*q5*s23*s45 - 13*q10*q3*q5*s23*s45 + q1^2*q23*s34*s45 + 
    2*q2^2*q23*s34*s45 - 15*q1*q2*q5*s34*s45 + 13*q10*q2*q5*s34*s45 + 
    3*q12*q2*q5*s34*s45 - q1*q23*q5*s34*s45 + q2*q23*q5*s34*s45 - 
    41*q10*q5*q7*s34*s45 - q12*q5*q7*s34*s45 + q1^2*q8*s34*s45 - 
    2*q2^2*q9*s34*s45 - 2*q2*q5*q9*s34*s45 - q2^2*q23*q5*s34^2*s45 + 
    q2^2*q5*q9*s34^2*s45 + 29*q1*q10*q2*s45^2 - q1*q18*q3*s45^2 - 
    14*q1*q2*q3*s45^2 - 55*q1*q10*q5*s45^2 + 14*q1*q2*q5*s45^2 - 
    28*q10*q2*q5*s45^2 - q12*q2*q5*s45^2 - 28*q10*q3*q5*s45^2 - 
    55*q10*q3*q7*s45^2 - 55*q10*q5*q7*s45^2 - 28*q3*q5*q7*s45^2 + 
    q1*q3*q8*s45^2 + q2*q5*q9*s45^2 + q12*q2*q5^2*s34*s45^2 - 
    q2*q5^2*q9*s34*s45^2 + 28*q1*q10*q2*q5*s45^3 - 28*q10*q3*q5*q7*s45^3 - 
    16*q1*q10*s51 + 3*q1*q12*s51 + 3*q10*q12*s51 - 3*q1*q17*s51 + 
    3*q1*q18*s51 - 3*q10*q18*s51 - q1*q19*s51 - 2*q10*q19*s51 + 
    29*q1*q2*s51 - 14*q10*q2*s51 - q12*q2*s51 + q19*q2*s51 + 2*q1*q23*s51 + 
    q2*q23*s51 + q1*q25*s51 - 3*q10*q25*s51 + 3*q1*q3*s51 - 14*q10*q3*s51 - 
    2*q17*q3*s51 - 42*q2*q3*s51 - q10*q4*s51 - 32*q1*q7*s51 - 8*q10*q7*s51 - 
    2*q12*q7*s51 + q17*q7*s51 + 2*q19*q7*s51 + 62*q2*q7*s51 + 3*q23*q7*s51 + 
    27*q3*q7*s51 + q10*q9*s51 + q17*q2*q3*s12*s51 - q17*q3^2*s12*s51 + 
    q3^2*q4*s12*s51 - q17*q2*q7*s12*s51 - 3*q19*q2*q7*s12*s51 - 
    41*q2*q3*q7*s12*s51 - q17*q7^2*s12*s51 + q7^2*q8*s12*s51 + 
    q19*q2^2*q7*s12^2*s51 - q2^2*q7*q8*s12^2*s51 + 3*q1*q10*q19*s23*s51 - 
    3*q1*q10*q25*s23*s51 + q10*q25*q3*s23*s51 - q1^2*q10*q19*s23^2*s51 - 
    q1^2*q10*q9*s23^2*s51 - q10*q12*q2*s34*s51 - 2*q1^2*q23*s34*s51 + 
    2*q2^2*q23*s34*s51 + 3*q10*q12*q7*s34*s51 - q1*q18*q7*s34*s51 + 
    3*q10*q18*q7*s34*s51 - 15*q1*q2*q7*s34*s51 - 2*q1^2*q8*s34*s51 - 
    2*q2^2*q9*s34*s51 - q10*q18*q7^2*s34^2*s51 + q10*q4*q7^2*s34^2*s51 + 
    15*q1*q10*q2*s45*s51 + q10*q19*q2*s45*s51 - 2*q1^2*q23*s45*s51 - 
    q2^2*q23*s45*s51 + 3*q1*q18*q3*s45*s51 - q10*q18*q3*s45*s51 + 
    13*q1*q2*q3*s45*s51 - q1*q23*q3*s45*s51 + q2*q23*q3*s45*s51 - 
    q1*q19*q7*s45*s51 - 15*q1*q3*q7*s45*s51 - 41*q10*q3*q7*s45*s51 - 
    2*q1^2*q8*s45*s51 - 2*q1*q3*q8*s45*s51 + q2^2*q9*s45*s51 + 
    q1*q18*q3^2*s45^2*s51 - q1*q3^2*q8*s45^2*s51 + q10*q19*q2*s51^2 + 
    q1^2*q23*s51^2 - q2^2*q23*s51^2 - q1*q10*q25*s51^2 - 28*q1*q2*q3*s51^2 + 
    q2*q23*q3*s51^2 + q10*q12*q7*s51^2 - q1*q19*q7*s51^2 + 
    29*q1*q2*q7*s51^2 - q17*q2*q7*s51^2 + 14*q1*q3*q7*s51^2 - 
    14*q10*q3*q7*s51^2 - 55*q2*q3*q7*s51^2 + q1^2*q8*s51^2 + q2^2*q9*s51^2 + 
    q17*q2*q7^2*s12*s51^2 - q2*q7^2*q8*s12*s51^2 + q1*q10^2*q25*s23*s51^2 - 
    q1*q10^2*q9*s23*s51^2 - q10^2*q12*q7*s34*s51^2 + q10^2*q4*q7*s34*s51^2 + 
    q1^2*q23*q3*s45*s51^2 + q1^2*q3*q8*s45*s51^2 - 28*q1*q2*q3*q7*s51^3] + 
 ((24*F[1, 1, 6] - 24*F[1, 1, 9])*r[q10 + 4*q2 - q3 - q5 - 3*q7 - 
     3*q2*q3*s12 - q3*q5*s12 + 2*q2*q7*s12 + q3*q7*s12 - q5*q7*s12 - 
     q2*q3*q7*s12^2 - q3*q5*q7*s12^2 + 2*q1*q10*s23 - q10*q3*s23 - 
     2*q10*q5*s23 - q3*q5*s23 - q1*q10*q5*s23^2 - q10*q3*q5*s23^2 - 
     q1*q2*s34 + q1*q5*s34 - 2*q10*q5*s34 - q10*q7*s34 - q2*q7*s34 - 
     q5*q7*s34 - q10*q2*q5*s34^2 - q10*q5*q7*s34^2 - 4*q1*q10*s45 - 
     2*q1*q2*s45 - 2*q10*q2*s45 - 2*q10*q3*s45 + 3*q2*q3*s45 - q1*q5*s45 - 
     2*q3*q5*s45 - 4*q10*q7*s45 - 4*q3*q7*s45 - 2*q5*q7*s45 - 
     q3*q5*q7*s12*s45 + 3*q1*q10*q5*s23*s45 - q10*q3*q5*s23*s45 - 
     q1*q2*q5*s34*s45 + q10*q2*q5*s34*s45 - 3*q10*q5*q7*s34*s45 + 
     2*q1*q10*q2*s45^2 - q1*q2*q3*s45^2 - 4*q1*q10*q5*s45^2 + 
     q1*q2*q5*s45^2 - 2*q10*q2*q5*s45^2 - 2*q10*q3*q5*s45^2 - 
     4*q10*q3*q7*s45^2 - 4*q10*q5*q7*s45^2 - 2*q3*q5*q7*s45^2 + 
     2*q1*q10*q2*q5*s45^3 - 2*q10*q3*q5*q7*s45^3 - q1*q10*s51 + 2*q1*q2*s51 - 
     q10*q2*s51 - q10*q3*s51 - 3*q2*q3*s51 - 2*q1*q7*s51 - q10*q7*s51 + 
     4*q2*q7*s51 + 2*q3*q7*s51 - 3*q2*q3*q7*s12*s51 - q1*q2*q7*s34*s51 + 
     q1*q10*q2*s45*s51 + q1*q2*q3*s45*s51 - q1*q3*q7*s45*s51 - 
     3*q10*q3*q7*s45*s51 - 2*q1*q2*q3*s51^2 + 2*q1*q2*q7*s51^2 + 
     q1*q3*q7*s51^2 - q10*q3*q7*s51^2 - 4*q2*q3*q7*s51^2 - 
     2*q1*q2*q3*q7*s51^3])/2 + ((8*F[1, 1, 7] - 8*F[1, 1, 9])*
   r[q13 + 2*q2 + 2*q20 - 6*q5 - q7 + q13*q2*s12 + q2*q3*s12 + q3^2*s12 - 
     2*q13*q5*s12 - 2*q3*q5*s12 - q3*q7*s12 - q3^2*q5*s12^2 + 
     q13*q2*q7*s12^2 - q2*q3*q7*s12^2 + q3^2*q7*s12^2 + 2*q1*q5*s23 - 
     8*q10*q5*s23 - 2*q3*q5*s23 - q3^2*q5*s12*s23 + q1^2*s34 + q1*q13*s34 + 
     3*q10*q2*s34 + q1*q5*s34 - 8*q10*q5*s34 + 2*q13*q5*s34 - 3*q10*q7*s34 + 
     q1^2*q5*s23*s34 + q1^2*s45 - 4*q1*q10*s45 + 2*q1*q13*s45 + 2*q1*q2*s45 - 
     6*q10*q2*s45 + q13*q2*s45 - 2*q2^2*s45 - 4*q10*q3*s45 - 2*q2*q3*s45 - 
     q3^2*s45 - 6*q1*q5*s45 + 2*q13*q5*s45 - 4*q3*q5*s45 - 12*q10*q7*s45 - 
     8*q3*q7*s45 - 3*q5*q7*s45 - 2*q7^2*s45 - q3^2*q5*s12*s45 - 
     2*q3^2*q7*s12*s45 - 3*q3*q5*q7*s12*s45 - q3^2*q5*q7*s12^2*s45 - 
     q1^2*q5*s23*s45 + 3*q1*q10*q5*s23*s45 - 3*q10*q3*q5*s23*s45 - 
     q3^2*q5*s23*s45 - q1^2*q2*s34*s45 - 2*q10*q2^2*s34*s45 - 
     2*q1^2*q5*s34*s45 - q1*q2*q5*s34*s45 + 3*q10*q2*q5*s34*s45 - 
     3*q10*q5*q7*s34*s45 - 2*q10*q7^2*s34*s45 + q1^2*q10*s45^2 - 
     q1^2*q2*s45^2 + 7*q1*q10*q2*s45^2 - q1*q13*q2*s45^2 + 2*q10*q2^2*s45^2 - 
     q10*q3^2*s45^2 + 2*q1^2*q5*s45^2 - 8*q1*q10*q5*s45^2 + 
     5*q1*q2*q5*s45^2 - 5*q10*q2*q5*s45^2 - 5*q10*q3*q5*s45^2 - 
     q3^2*q5*s45^2 - 11*q10*q3*q7*s45^2 - 2*q3^2*q7*s45^2 - 
     8*q10*q5*q7*s45^2 - 5*q3*q5*q7*s45^2 - 5*q10*q7^2*s45^2 - 
     3*q3*q7^2*s45^2 - q5*q7^2*s45^2 - q3^2*q5*q7*s12*s45^2 - 
     q3*q5*q7^2*s12*s45^2 - q1^2*q10*q5*s23*s45^2 - q10*q3^2*q5*s23*s45^2 + 
     q1^2*q2*q5*s34*s45^2 - q10*q2^2*q5*s34*s45^2 - q10*q5*q7^2*s34*s45^2 - 
     q1^2*q10*q2*s45^3 - 2*q1*q10*q2^2*s45^3 + 2*q1^2*q10*q5*s45^3 - 
     q1^2*q2*q5*s45^3 + 6*q1*q10*q2*q5*s45^3 - q1*q2^2*q5*s45^3 + 
     q10*q2^2*q5*s45^3 - q10*q3^2*q5*s45^3 - 2*q10*q3^2*q7*s45^3 - 
     6*q10*q3*q5*q7*s45^3 - q3^2*q5*q7*s45^3 - 3*q10*q3*q7^2*s45^3 - 
     2*q10*q5*q7^2*s45^3 - q3*q5*q7^2*s45^3 - q1^2*q10*q2*q5*s45^4 - 
     q1*q10*q2^2*q5*s45^4 - q10*q3^2*q5*q7*s45^4 - q10*q3*q5*q7^2*s45^4 - 
     q1*q2*s51 - q10*q2*s51 - 2*q13*q2*s51 - q2^2*s51 - 2*q10*q20*s51 + 
     q2*q3*s51 - q20*q3*s51 + 2*q1*q7*s51 - 4*q10*q7*s51 - q3*q7*s51 - 
     3*q13*q2^2*s12*s51 + 2*q2^2*q3*s12*s51 - 2*q2*q3^2*s12*s51 + 
     q13*q2*q7*s12*s51 - q2*q3*q7*s12*s51 + 2*q3^2*q7*s12*s51 - 
     q13*q2^2*q7*s12^2*s51 + q2^2*q3*q7*s12^2*s51 - q2*q3^2*q7*s12^2*s51 + 
     q1^2*q2*s34*s51 - q10*q2^2*s34*s51 - q1*q2*q20*s34*s51 - 
     q10*q7^2*s34*s51 + q1^2*q2*s45*s51 + q1*q10*q2*s45*s51 + 
     q1*q13*q2*s45*s51 + q10*q2^2*s45*s51 + 3*q13*q2^2*s45*s51 - 
     q2^2*q3*s45*s51 + q1*q20*q3*s45*s51 + q2*q3^2*s45*s51 - 
     q1*q3*q7*s45*s51 - 5*q10*q3*q7*s45*s51 - q3^2*q7*s45*s51 - 
     4*q10*q7^2*s45*s51 - q1*q10*q2^2*s45^2*s51 - q1*q13*q2^2*s45^2*s51 - 
     q10*q3^2*q7*s45^2*s51 - 3*q10*q3*q7^2*s45^2*s51 - q1^2*q2*s51^2 - 
     q13*q2^2*s51^2 + 2*q1^2*q20*s51^2 + q2^2*q3*s51^2 - q2*q3^2*s51^2 - 
     q1^2*q7*s51^2 + q3^2*q7*s51^2 + q1*q7^2*s51^2 - q10*q7^2*s51^2 - 
     2*q13*q2^2*q7*s12*s51^2 + 2*q2^2*q3*q7*s12*s51^2 - 
     2*q2*q3^2*q7*s12*s51^2 + q1^2*q2*q20*s34*s51^2 + q1^2*q20*q3*s45*s51^2 - 
     q1^2*q3*q7*s45*s51^2 + q1*q3*q7^2*s45*s51^2 - q10*q3*q7^2*s45*s51^2 - 
     q1^2*q2*q20*s51^3 - q13*q2^2*q7*s51^3 + q2^2*q3*q7*s51^3 - 
     q2*q3^2*q7*s51^3])/2 + ((-8*F[1, 1, 9] + 8*F[1, 1, 10])*
   r[2*q1 - 2*q10 + 2*q16 + 3*q2 + 2*q22 - 6*q3 - 3*q7 - 2*q3*q5*s12 - 
     6*q3*q7*s12 + 2*q1*q22*s23 - q10*q22*s23 - 2*q22*q3*s23 - 2*q3*q5*s23 + 
     q5^2*s23 - q3*q5^2*s12*s23 + q1^2*q22*s23^2 - q1^2*q5*s23^2 + 
     q1*q5^2*s23^2 - q3*q5^2*s23^2 - q1^2*s34 - q1*q16*s34 - q1*q2*s34 + 
     2*q10*q2*s34 - q16*q2*s34 - q1*q22*s34 - q16*q5*s34 - 4*q10*q7*s34 - 
     2*q16*q7*s34 - q1^2*q22*s23*s34 + q10^2*q2*s34^2 - q10*q2^2*s34^2 + 
     q16*q2^2*s34^2 - q10^2*q7*s34^2 - 2*q1^2*s45 - 2*q10^2*s45 + 
     2*q1*q16*s45 - 6*q1*q2*s45 + 2*q16*q2*s45 - q1*q22*s45 + 3*q10*q22*s45 + 
     2*q2*q22*s45 - 3*q10*q3*s45 + 2*q22*q3*s45 - 10*q10*q5*s45 - 
     4*q3*q5*s45 - q5^2*s45 - 12*q10*q7*s45 - 6*q3*q7*s45 - 4*q5*q7*s45 - 
     q3*q5^2*s12*s45 - 3*q3*q5*q7*s12*s45 - 2*q1^2*q22*s23*s45 + 
     3*q1*q10*q22*s23*s45 + 2*q1^2*q5*s23*s45 - 3*q1*q10*q5*s23*s45 - 
     3*q10*q3*q5*s23*s45 - 2*q1*q5^2*s23*s45 - q3*q5^2*s23*s45 + 
     q1^2*q10*q22*s23^2*s45 - q1^2*q10*q5*s23^2*s45 + q1*q10*q5^2*s23^2*s45 - 
     q10*q3*q5^2*s23^2*s45 + q1^2*q2*s34*s45 + q16*q2^2*s34*s45 + 
     2*q1^2*q22*s34*s45 + q1*q2*q22*s34*s45 - q10*q2*q5*s34*s45 + 
     q16*q2*q5*s34*s45 - 4*q10^2*q7*s34*s45 - 5*q10*q5*q7*s34*s45 + 
     q10^2*q2*q5*s34^2*s45 - q10*q2^2*q5*s34^2*s45 + q16*q2^2*q5*s34^2*s45 - 
     q10^2*q5*q7*s34^2*s45 + 2*q1^2*q2*s45^2 - 3*q1*q16*q2*s45^2 + 
     q1*q2^2*s45^2 - q16*q2^2*s45^2 + q1^2*q22*s45^2 - 3*q1*q10*q22*s45^2 - 
     q1*q2*q22*s45^2 - q10^2*q3*s45^2 - q1^2*q5*s45^2 + 3*q1*q10*q5*s45^2 - 
     3*q10^2*q5*s45^2 - 5*q10*q3*q5*s45^2 + q1*q5^2*s45^2 - 
     3*q10*q5^2*s45^2 - q3*q5^2*s45^2 - 5*q10^2*q7*s45^2 - 
     8*q10*q3*q7*s45^2 - 11*q10*q5*q7*s45^2 - 5*q3*q5*q7*s45^2 - 
     q5^2*q7*s45^2 - q3*q5^2*q7*s12*s45^2 - 2*q1^2*q10*q22*s23*s45^2 + 
     2*q1^2*q10*q5*s23*s45^2 - q10^2*q3*q5*s23*s45^2 - 
     2*q1*q10*q5^2*s23*s45^2 - q10*q3*q5^2*s23*s45^2 - 
     q1^2*q2*q22*s34*s45^2 - 3*q10^2*q5*q7*s34*s45^2 - 
     q10*q5^2*q7*s34*s45^2 + q1*q16*q2^2*s45^3 + q1^2*q10*q22*s45^3 - 
     q1^2*q10*q5*s45^3 - q10^2*q3*q5*s45^3 + q1*q10*q5^2*s45^3 - 
     q10*q3*q5^2*s45^3 - 2*q10^2*q3*q7*s45^3 - 3*q10^2*q5*q7*s45^3 - 
     6*q10*q3*q5*q7*s45^3 - 2*q10*q5^2*q7*s45^3 - q3*q5^2*q7*s45^3 - 
     q10^2*q3*q5*q7*s45^4 - q10*q3*q5^2*q7*s45^4 + 5*q1*q2*s51 + 2*q2^2*s51 + 
     q10*q22*s51 + q2*q22*s51 - 3*q2*q3*s51 + 2*q22*q3*s51 - 2*q1*q7*s51 - 
     3*q10*q7*s51 + 2*q2*q7*s51 - 4*q3*q7*s51 - q2*q3*q7*s12*s51 - 
     q1^2*q2*s34*s51 + q16*q2^2*s34*s51 - q10^2*q7*s34*s51 - 
     q1*q2*q7*s34*s51 - 2*q1^2*q2*s45*s51 - q1*q16*q2*s45*s51 - 
     q1*q2^2*s45*s51 - q16*q2^2*s45*s51 + 3*q1*q2*q3*s45*s51 - 
     2*q10^2*q7*s45*s51 - q1*q3*q7*s45*s51 - 3*q10*q3*q7*s45*s51 + 
     q1*q16*q2^2*s45^2*s51 - q1^2*q2*q3*s45^2*s51 - q10^2*q3*q7*s45^2*s51 + 
     2*q1^2*q2*s51^2 + q1*q2^2*s51^2 - 3*q1*q2*q3*s51^2 - 2*q2^2*q3*s51^2 - 
     2*q1^2*q7*s51^2 + 4*q1*q2*q7*s51^2 + q2^2*q7*s51^2 + 3*q1*q3*q7*s51^2 - 
     2*q2*q3*q7*s51^2 - q2^2*q3*q7*s12*s51^2 - q1^2*q2*q7*s34*s51^2 + 
     q1^2*q2*q3*s45*s51^2 + q1*q2^2*q3*s45*s51^2 - q1^2*q3*q7*s45*s51^2 - 
     q1^2*q2*q3*s51^3 - q1*q2^2*q3*s51^3 + 2*q1^2*q2*q7*s51^3 + 
     q1*q2^2*q7*s51^3 + q1^2*q3*q7*s51^3 - 2*q1*q2*q3*q7*s51^3 - 
     2*q2^2*q3*q7*s51^3 - q1^2*q2*q3*q7*s51^4 - q1*q2^2*q3*q7*s51^4])/2 + 
 ((4*F[1, 1, 5] - 4*F[1, 1, 9])*r[-2*q1 - 6*q10 - 2*q13 + 7*q18 + 10*q19 - 
     13*q2 + 4*q4 - 6*q7 - 6*q9 - 3*q19^2*s12 - 2*q13*q2*s12 - 8*q18*q2*s12 - 
     8*q19*q2*s12 - 3*q18*q3*s12 - 5*q19*q3*s12 + 16*q2*q3*s12 - 2*q3^2*s12 + 
     4*q13*q5*s12 - 4*q2*q5*s12 - 2*q3*q5*s12 + 4*q4*q5*s12 - 3*q18*q7*s12 + 
     6*q19*q7*s12 - 6*q2*q7*s12 - 14*q3*q7*s12 + 7*q4*q7*s12 + 7*q2*q8*s12 + 
     7*q3*q8*s12 - 3*q3*q4*q5*s12^2 - 2*q13*q2*q7*s12^2 - 3*q19*q2*q7*s12^2 + 
     8*q2*q3*q7*s12^2 - 2*q3^2*q7*s12^2 - 2*q3*q7^2*s12^2 - 2*q1^2*s23 - 
     8*q1*q10*s23 - 5*q1*q19*s23 + 4*q10*q19*s23 + 3*q19^2*s23 - 
     5*q19*q3*s23 - 5*q3*q5*s23 + 2*q4*q5*s23 - 4*q1*q9*s23 + 
     q19*q3^2*s12*s23 + q3^2*q5*s12*s23 - 2*q3*q4*q5*s12*s23 - 
     2*q1*q10*q19*s23^2 - 2*q1*q13*s34 - 3*q1*q18*s34 + 4*q10*q18*s34 + 
     3*q18^2*s34 + 3*q1*q2*s34 + 2*q10*q2*s34 + 3*q18*q2*s34 - 4*q13*q5*s34 + 
     2*q2*q5*s34 - q4*q5*s34 - 8*q10*q7*s34 - 2*q18*q7*s34 + 3*q2*q7*s34 - 
     3*q4*q7*s34 - 2*q2*q9*s34 - 2*q10*q18*q7*s34^2 + 4*q1^2*s45 + 
     12*q1*q10*s45 - 4*q1*q13*s45 - 6*q1*q18*s45 + 2*q10*q18*s45 + 
     3*q18^2*s45 + 3*q1*q19*s45 - 2*q10*q19*s45 + 10*q1*q2*s45 + 
     4*q10*q2*s45 - 2*q13*q2*s45 + 5*q18*q2*s45 + 3*q19*q2*s45 - 
     4*q10*q3*s45 + 8*q18*q3*s45 + 8*q19*q3*s45 - 14*q2*q3*s45 - 2*q3^2*s45 - 
     4*q13*q5*s45 + 2*q2*q5*s45 + 4*q3*q5*s45 - 12*q10*q7*s45 - 
     3*q19*q7*s45 - 3*q3*q7*s45 - 7*q2*q8*s45 - 7*q3*q8*s45 + 7*q1*q9*s45 + 
     6*q2*q9*s45 - 2*q5*q9*s45 - 2*q3^2*q7*s12*s45 - 2*q10*q3*q5*s23*s45 - 
     q18*q2^2*s34*s45 + 2*q10*q2*q5*s34*s45 - q2^2*q5*s34*s45 - 
     2*q2*q5*q9*s34*s45 - 2*q1^2*q2*s45^2 - 8*q1*q10*q2*s45^2 + 
     2*q1*q13*q2*s45^2 - 2*q10*q2^2*s45^2 - 3*q1*q18*q3*s45^2 + 
     6*q1*q2*q3*s45^2 - 2*q10*q3^2*s45^2 - 8*q10*q3*q7*s45^2 - 
     2*q3^2*q7*s45^2 + 3*q2*q5*q9*s45^2 + 2*q1*q10*q2^2*s45^3 - 
     2*q10*q3^2*q7*s45^3 - 2*q1^2*s51 - 3*q1*q10*s51 + 14*q1*q18*s51 + 
     7*q10*q18*s51 - 2*q1*q19*s51 + 5*q10*q19*s51 - 14*q1*q2*s51 + 
     4*q10*q2*s51 + 4*q13*q2*s51 - 3*q18*q3*s51 + 28*q2*q3*s51 - 
     15*q10*q7*s51 + 9*q19*q7*s51 - 20*q2*q7*s51 - 30*q3*q7*s51 + 
     4*q4*q7*s51 - 4*q1*q8*s51 - 3*q2*q8*s51 + 9*q3*q8*s51 + 3*q1*q9*s51 + 
     3*q2*q9*s51 - 3*q19^2*q2*s12*s51 + 6*q13*q2^2*s12*s51 + 
     3*q19*q2^2*s12*s51 - 4*q2^2*q3*s12*s51 + 4*q2*q3^2*s12*s51 + 
     2*q19^2*q7*s12*s51 - 2*q13*q2*q7*s12*s51 - 11*q19*q2*q7*s12*s51 + 
     28*q2*q3*q7*s12*s51 - 4*q3^2*q7*s12*s51 - 4*q2*q7^2*s12*s51 - 
     6*q3*q7^2*s12*s51 - 5*q2^2*q8*s12*s51 - q19^2*q2*q7*s12^2*s51 + 
     2*q13*q2^2*q7*s12^2*s51 + 4*q19*q2^2*q7*s12^2*s51 - 
     2*q2^2*q3*q7*s12^2*s51 + 2*q2*q3^2*q7*s12^2*s51 + 
     2*q2*q3*q7^2*s12^2*s51 - 4*q2^2*q7*q8*s12^2*s51 + 3*q1^2*q19*s23*s51 - 
     5*q1*q10*q19*s23*s51 + 3*q1*q19^2*s23*s51 - 2*q10*q19^2*s23*s51 + 
     5*q1^2*q9*s23*s51 + 2*q1*q10*q9*s23*s51 + 2*q1^2*q10*q19*s23^2*s51 + 
     q1*q10*q19^2*s23^2*s51 + 2*q1^2*q10*q9*s23^2*s51 - q1*q18^2*s34*s51 - 
     2*q10*q18^2*s34*s51 - 5*q1*q18*q7*s34*s51 - 5*q10*q18*q7*s34*s51 + 
     3*q18^2*q7*s34*s51 + 5*q1*q2*q7*s34*s51 - 2*q10*q4*q7*s34*s51 + 
     3*q18*q7^2*s34*s51 + 2*q2*q7^2*s34*s51 - 5*q4*q7^2*s34*s51 + 
     q10*q18^2*q7*s34^2*s51 + 2*q10*q18*q7^2*s34^2*s51 - 
     2*q10*q4*q7^2*s34^2*s51 - 2*q1*q18^2*s45*s51 - q10*q18^2*s45*s51 + 
     q10*q19^2*s45*s51 + 2*q1^2*q2*s45*s51 - 3*q1*q10*q2*s45*s51 - 
     2*q1*q13*q2*s45*s51 - 3*q10*q19*q2*s45*s51 - 4*q10*q2^2*s45*s51 - 
     6*q13*q2^2*s45*s51 + 13*q1*q18*q3*s45*s51 + 3*q10*q18*q3*s45*s51 + 
     3*q18^2*q3*s45*s51 - 14*q1*q2*q3*s45*s51 + 2*q2^2*q3*s45*s51 - 
     3*q18*q3^2*s45*s51 - 2*q2*q3^2*s45*s51 - 5*q1*q19*q7*s45*s51 - 
     q19^2*q7*s45*s51 + 5*q1*q3*q7*s45*s51 - 13*q10*q3*q7*s45*s51 - 
     4*q3^2*q7*s45*s51 - 8*q1*q3*q8*s45*s51 + 5*q3^2*q8*s45*s51 + 
     2*q1*q10*q2^2*s45^2*s51 + 2*q1*q13*q2^2*s45^2*s51 - 
     q1*q18^2*q3*s45^2*s51 + 2*q1^2*q2*q3*s45^2*s51 + 
     4*q1*q18*q3^2*s45^2*s51 - 4*q10*q3^2*q7*s45^2*s51 - 
     4*q1*q3^2*q8*s45^2*s51 + 3*q1*q18^2*s51^2 - 3*q10*q18^2*s51^2 - 
     2*q1^2*q19*s51^2 - 3*q1*q10*q19*s51^2 - q1*q19^2*s51^2 - 
     2*q10*q19^2*s51^2 - 2*q1^2*q2*s51^2 + 2*q10*q19*q2*s51^2 + 
     q19^2*q2*s51^2 - 2*q10*q2^2*s51^2 + 2*q13*q2^2*s51^2 - 
     2*q19*q2^2*s51^2 - 6*q1*q18*q3*s51^2 + 5*q10*q18*q3*s51^2 + 
     16*q1*q2*q3*s51^2 - 2*q2^2*q3*s51^2 + 2*q2*q3^2*s51^2 + 
     4*q1*q18*q7*s51^2 - 3*q10*q18*q7*s51^2 - q1*q19*q7*s51^2 + 
     2*q19^2*q7*s51^2 - 18*q1*q2*q7*s51^2 - 3*q19*q2*q7*s51^2 - 
     13*q1*q3*q7*s51^2 - 5*q10*q3*q7*s51^2 + 36*q2*q3*q7*s51^2 - 
     2*q3^2*q7*s51^2 - 8*q2*q7^2*s51^2 - 6*q3*q7^2*s51^2 + 3*q1*q3*q8*s51^2 - 
     3*q19^2*q2*q7*s12*s51^2 + 4*q13*q2^2*q7*s12*s51^2 + 
     2*q19*q2^2*q7*s12*s51^2 - 4*q2^2*q3*q7*s12*s51^2 + 
     4*q2*q3^2*q7*s12*s51^2 + 6*q2*q3*q7^2*s12*s51^2 - 
     2*q2^2*q7*q8*s12*s51^2 + q19^2*q2^2*q7*s12^2*s51^2 - 
     q19*q2^3*q7*s12^2*s51^2 + q2^3*q7*q8*s12^2*s51^2 + 
     2*q1^2*q10*q19*s23*s51^2 + 3*q1*q10*q19^2*s23*s51^2 + 
     2*q1^2*q10*q9*s23*s51^2 - q1^3*q10*q19*s23^2*s51^2 - 
     q1^2*q10*q19^2*s23^2*s51^2 - q1^3*q10*q9*s23^2*s51^2 - 
     q1*q18^2*q7*s34*s51^2 + 3*q10*q18^2*q7*s34*s51^2 - 
     2*q1*q18*q7^2*s34*s51^2 + 2*q10*q18*q7^2*s34*s51^2 + 
     2*q1*q2*q7^2*s34*s51^2 - 2*q10*q4*q7^2*s34*s51^2 - 
     q10*q18^2*q7^2*s34^2*s51^2 - q10*q18*q7^3*s34^2*s51^2 + 
     q10*q4*q7^3*s34^2*s51^2 + q10*q19^2*q2*s45*s51^2 - 
     2*q10*q19*q2^2*s45*s51^2 + 3*q1*q18^2*q3*s45*s51^2 - 
     q10*q18^2*q3*s45*s51^2 - 2*q1^2*q2*q3*s45*s51^2 - 
     4*q1*q18*q3^2*s45*s51^2 + 2*q10*q18*q3^2*s45*s51^2 - 
     2*q1^2*q19*q7*s45*s51^2 - q1*q19^2*q7*s45*s51^2 + 
     2*q1^2*q3*q7*s45*s51^2 - 2*q10*q3^2*q7*s45*s51^2 + 
     4*q1*q3^2*q8*s45*s51^2 + q1*q18^2*q3^2*s45^2*s51^2 - 
     q1*q18*q3^3*s45^2*s51^2 + q1*q3^3*q8*s45^2*s51^2 + q10*q19^2*q2*s51^3 - 
     2*q10*q19*q2^2*s51^3 + 2*q1^2*q2*q3*s51^3 - 2*q1^2*q19*q7*s51^3 - 
     q1*q19^2*q7*s51^3 - 2*q1^2*q2*q7*s51^3 + 2*q13*q2^2*q7*s51^3 - 
     2*q1^2*q3*q7*s51^3 + 18*q1*q2*q3*q7*s51^3 - 2*q2^2*q3*q7*s51^3 + 
     2*q2*q3^2*q7*s51^3 - 4*q1*q2*q7^2*s51^3 - 2*q1*q3*q7^2*s51^3 + 
     6*q2*q3*q7^2*s51^3 + 2*q1^2*q2*q3*q7*s51^4 + 2*q1*q2*q3*q7^2*s51^4])/2 + 
 (r[-q1 + 7*q10 + 3*q3 + 2*q4 - q5 + 4*q7 - 4*q9 + q3*q5*s12 + 3*q3*q7*s12 + 
     q4*q7*s12 + q5*q7*s12 - q3*q4*q5*s12^2 + q3*q5*q7*s12^2 + 2*q1*q10*s23 - 
     q10^2*s23 + q10*q3*s23 + 2*q10*q4*s23 - 3*q10*q5*s23 - q3*q5*s23 - 
     2*q1*q9*s23 - 2*q10*q9*s23 + q5*q9*s23 - 2*q3*q4*q5*s12*s23 + 
     q1*q10*q5*s23^2 - q10*q3*q5*s23^2 - 2*q3*q4*q5*s23^2 - q1*q10*q9*s23^2 + 
     2*q10*q2*s34 + 2*q10*q4*s34 - q1*q5*s34 - 2*q10*q5*s34 + 5*q10*q7*s34 + 
     q4*q7*s34 + q5*q7*s34 - 2*q10*q9*s34 - 2*q2*q9*s34 + 2*q5*q9*s34 + 
     q10^2*q2*s34^2 + q10*q4*q7*s34^2 + q10*q5*q7*s34^2 + 2*q2*q5*q9*s34^2 - 
     2*q1*q10*s45 + 4*q10*q3*s45 + q1*q5*s45 + 2*q3*q5*s45 + 10*q10*q7*s45 + 
     5*q3*q7*s45 + 2*q5*q7*s45 + q1*q9*s45 + 2*q2*q9*s45 - 2*q5*q9*s45 + 
     q3*q5*q7*s12*s45 - 3*q1*q10*q5*s23*s45 - q10^2*q5*s23*s45 - 
     q10*q3*q5*s23*s45 - q10^2*q3*q5*s23^2*s45 + q10^2*q5*s34*s45 + 
     q1*q2*q5*s34*s45 + q10*q2*q5*s34*s45 + 3*q10*q5*q7*s34*s45 - 
     2*q2*q5*q9*s34*s45 + q10^2*q2*q5*s34^2*s45 + 4*q1*q10*q5*s45^2 - 
     q1*q2*q5*s45^2 + 2*q10*q2*q5*s45^2 + 2*q10*q3*q5*s45^2 + 
     6*q10*q3*q7*s45^2 + 4*q10*q5*q7*s45^2 + 2*q3*q5*q7*s45^2 + 
     q2*q5*q9*s45^2 - 2*q1*q10*q2*q5*s45^3 + 2*q10*q3*q5*q7*s45^3 + 
     2*q1*q10*s51 + 2*q10*q3*s51 + 2*q10*q4*s51 + 8*q10*q7*s51 + 
     4*q3*q7*s51 + 2*q4*q7*s51 - q1*q9*s51 - 2*q10*q9*s51 + q2*q9*s51 - 
     2*q1*q10*q9*s23*s51 + 2*q10*q4*q7*s34*s51 + 6*q10*q3*q7*s45*s51 + 
     2*q10*q3*q7*s51^2 + 2*q10*q4*q7*s51^2 - 2*q1*q10*q9*s51^2]*
   (4*F[1, 1, 5]^2 - 8*F[1, 1, 5]*F[1, 1, 6] + 4*F[1, 1, 6]^2 + 
    8*F[2, 1, 7] + 8*F[2, 1, 8] - (4*tci[1, 1]^2)/3))/2 + 
 (r[-q1 - 2*q2 + 3*q3 + q7 - 6*q8 + 5*q2*q3*s12 - 3*q3^2*s12 - 2*q3*q7*s12 - 
     4*q2*q8*s12 + 2*q3*q8*s12 + q3^3*s12^2 + 2*q2*q3*q7*s12^2 - 
     q3^2*q7*s12^2 - 2*q2*q7*q8*s12^2 + q1*q3*s23 - 2*q3^2*s23 + 
     q3^3*s12*s23 + q1*q2*s34 + 2*q1*q8*s34 + 2*q1*q2*s45 - 2*q1*q3*s45 - 
     4*q2*q3*s45 + 2*q3^2*s45 + q3*q7*s45 + 4*q1*q8*s45 + 2*q2*q8*s45 - 
     4*q3*q8*s45 + q3^3*q7*s12^2*s45 + q1*q2*q3*s45^2 + 2*q1*q3*q8*s45^2 - 
     2*q1*q2*s51 + q1*q3*s51 + 4*q2*q3*s51 + 2*q1*q7*s51 - 3*q2*q7*s51 - 
     3*q3*q7*s51 - 2*q1*q8*s51 + 2*q3*q8*s51 + 2*q2*q3^2*s12*s51 - 
     q3^3*s12*s51 + 5*q2*q3*q7*s12*s51 - 2*q3^2*q7*s12*s51 - 
     2*q2*q7*q8*s12*s51 + q2*q3^2*q7*s12^2*s51 - q3^3*q7*s12^2*s51 + 
     q1*q2*q7*s34*s51 - q1*q2*q3*s45*s51 - q2*q3^2*s45*s51 + 2*q3^3*s45*s51 + 
     q1*q3*q7*s45*s51 - 2*q1*q3*q8*s45*s51 + 3*q3^3*q7*s12*s45*s51 + 
     q1*q2*q3*s51^2 + q2*q3^2*s51^2 - 2*q1*q2*q7*s51^2 - q1*q3*q7*s51^2 + 
     4*q2*q3*q7*s51^2 - q3^2*q7*s51^2 + q1*q3*q8*s51^2 - q2*q7*q8*s51^2 + 
     3*q2*q3^3*s12*s51^2 + 2*q2*q3^2*q7*s12*s51^2 - 3*q3^3*q7*s12*s51^2 + 
     q2*q3^3*q7*s12^2*s51^2 - 3*q2*q3^3*s45*s51^2 + 3*q3^3*q7*s45*s51^2 + 
     q1*q2*q3^3*s45^2*s51^2 + 3*q2*q3^3*s51^3 + q1*q2*q3*q7*s51^3 + 
     q2*q3^2*q7*s51^3 - 3*q3^3*q7*s51^3 + 3*q2*q3^3*q7*s12*s51^3 - 
     q1*q2*q3^3*s45*s51^3 + q1*q3^3*q7*s45*s51^3 + q1*q2*q3^3*s51^4 - 
     q1*q3^3*q7*s51^4 + 3*q2*q3^3*q7*s51^4 + q1*q2*q3^3*q7*s51^5]*
   (-8*F[1, 1, 1]^2 + 8*F[1, 1, 1]*F[1, 1, 4] + 8*F[1, 1, 1]*F[1, 1, 8] - 
    8*F[1, 1, 4]*F[1, 1, 8] - 8*F[2, 1, 2] - 8*F[2, 1, 9] - 
    (4*tci[1, 1]^2)/3))/2 + 
 (r[10*q10 + 5*q3 + 6*q4 + 5*q5 + 10*q7 + 2*q3*q4*s12 - 4*q4^2*s12 + 
     3*q3*q5*s12 + 2*q4*q5*s12 + 7*q3*q7*s12 + 3*q4*q7*s12 + q5*q7*s12 - 
     4*q3*q4^2*s12^2 + q3*q4*q5*s12^2 + 3*q3*q5*q7*s12^2 + q10*q3*s23 + 
     3*q10*q4*s23 + 2*q3*q4*s23 - 4*q4^2*s23 + 7*q10*q5*s23 + 3*q3*q5*s23 + 
     2*q4*q5*s23 - 4*q3*q4^2*s12*s23 + 2*q3*q4*q5*s12*s23 - 
     4*q4^2*q5*s12*s23 + 4*q3*q4^2*q5*s12^2*s23 + 3*q10*q3*q5*s23^2 + 
     q3*q4*q5*s23^2 - 4*q4^2*q5*s23^2 + 4*q3*q4^2*q5*s12*s23^2 + 
     8*q10*q4*s34 + 7*q10*q5*s34 + 19*q10*q7*s34 + 5*q4*q7*s34 + 
     3*q5*q7*s34 + 5*q10*q4*q7*s34^2 + 3*q10*q5*q7*s34^2 + 6*q10*q3*s45 + 
     9*q10*q5*s45 + 4*q3*q5*s45 + 22*q10*q7*s45 + 9*q3*q7*s45 + 6*q5*q7*s45 + 
     3*q3*q5*q7*s12*s45 + 3*q10*q3*q5*s23*s45 + 9*q10*q5*q7*s34*s45 + 
     4*q10*q3*q5*s45^2 + 10*q10*q3*q7*s45^2 + 10*q10*q5*q7*s45^2 + 
     4*q3*q5*q7*s45^2 + 4*q10*q3*q5*q7*s45^3 + 3*q10*q3*s51 + 5*q10*q4*s51 + 
     19*q10*q7*s51 + 7*q3*q7*s51 + 8*q4*q7*s51 + 4*q10*q4^2*s34*s51 + 
     18*q10*q4*q7*s34*s51 + 4*q4^2*q7*s34*s51 + 4*q10*q4^2*q7*s34^2*s51 + 
     9*q10*q3*q7*s45*s51 + 3*q10*q3*q7*s51^2 + 5*q10*q4*q7*s51^2 + 
     4*q10*q4^2*q7*s34*s51^2]*(-8*F[1, 1, 6]^2 + 8*F[1, 1, 6]*F[1, 1, 7] + 
    8*F[1, 1, 6]*F[1, 1, 10] - 8*F[1, 1, 7]*F[1, 1, 10] - 8*F[2, 1, 8] - 
    8*F[2, 1, 14] - (4*tci[1, 1]^2)/3))/2 + 
 (r[-q1 + 5*q10 - 4*q9 + 2*q1*q10*s23 + 2*q10^2*s23 - q10*q5*s23 - 
     2*q1*q9*s23 - 2*q10*q9*s23 + q5*q9*s23 - q1*q10*q9*s23^2 + 3*q10^2*s34 + 
     2*q10*q2*s34 + q1*q5*s34 - 3*q10*q5*s34 - 2*q10*q9*s34 - 2*q2*q9*s34 + 
     2*q5*q9*s34 + q10^2*q2*s34^2 - 2*q10*q2*q5*s34^2 + 2*q2*q5*q9*s34^2 - 
     2*q1*q10*s45 - 4*q10^2*s45 - 2*q10*q2*s45 - q1*q5*s45 + 3*q10*q5*s45 + 
     q1*q9*s45 + 2*q2*q9*s45 - 2*q5*q9*s45 - 2*q10^3*s23*s45 + 
     q10^2*q5*s23*s45 - 4*q10^3*s34*s45 - 4*q10^2*q2*s34*s45 + 
     2*q10^2*q5*s34*s45 - q1*q2*q5*s34*s45 + 3*q10*q2*q5*s34*s45 - 
     2*q2*q5*q9*s34*s45 - 2*q10^3*q2*s34^2*s45 + q10^2*q2*q5*s34^2*s45 + 
     4*q10^3*s45^2 + 2*q10^2*q2*s45^2 - q1*q10*q5*s45^2 - 3*q10^2*q5*s45^2 + 
     q1*q2*q5*s45^2 - 2*q10*q2*q5*s45^2 + q2*q5*q9*s45^2 + 
     2*q1*q10^3*s23*s45^2 - 3*q10^3*q5*s23*s45^2 - q1*q10^3*q5*s23^2*s45^2 + 
     2*q10^3*q2*s34*s45^2 - 3*q10^3*q5*s34*s45^2 - 2*q10^2*q2*q5*s34*s45^2 - 
     q10^3*q2*q5*s34^2*s45^2 - 4*q1*q10^3*s45^3 - 2*q10^3*q2*s45^3 + 
     3*q10^3*q5*s45^3 + q1*q10*q2*q5*s45^3 + q10^2*q2*q5*s45^3 + 
     3*q1*q10^3*q5*s23*s45^3 + q10^3*q2*q5*s34*s45^3 + 2*q1*q10^3*q2*s45^4 - 
     3*q1*q10^3*q5*s45^4 - q10^3*q2*q5*s45^4 + q1*q10^3*q2*q5*s45^5 + 
     2*q1*q10*s51 - q10^2*s51 - q10*q2*s51 - q1*q9*s51 - 2*q10*q9*s51 + 
     q2*q9*s51 - 2*q1*q10*q9*s23*s51 - q10^3*s34*s51 - 2*q10^2*q2*s34*s51 - 
     q10^3*q2*s34^2*s51 + q10^3*s45*s51 + q10^2*q2*s45*s51 + 
     q10^3*q2*s34*s45*s51 - q1*q10^3*s45^2*s51 - q10^3*q2*s45^2*s51 + 
     q1*q10^3*q2*s45^3*s51 - 2*q1*q10*q9*s51^2]*
   (8*F[1, 1, 1]^2 - 8*F[1, 1, 1]*F[1, 1, 3] - 8*F[1, 1, 1]*F[1, 1, 4] + 
    8*F[1, 1, 3]*F[1, 1, 4] + 8*F[2, 1, 1] + 8*F[2, 1, 2] + 
    (4*tci[1, 1]^2)/3))/2 + 
 (r[-10*q10 - 8*q3 - 2*q4 - 3*q5 - 6*q7 - 5*q3*q5*s12 - 5*q3*q7*s12 - 
     q4*q7*s12 - q5*q7*s12 + q3^3*s12^2 - 2*q3^2*q5*s12^2 + q3*q4*q5*s12^2 - 
     q3*q5*q7*s12^2 - 4*q10*q3*s23 - 2*q10*q4*s23 - 4*q10*q5*s23 - 
     6*q3*q5*s23 + q3^3*s12*s23 - 3*q3^2*q5*s12*s23 + 2*q3*q4*q5*s12*s23 - 
     q3^3*q5*s12^2*s23 - 2*q10*q3*q5*s23^2 - q3^2*q5*s23^2 + 
     2*q3*q4*q5*s23^2 - q3^3*q5*s12*s23^2 - 2*q10*q4*s34 - 3*q10*q5*s34 - 
     7*q10*q7*s34 - q4*q7*s34 - q5*q7*s34 - q10*q4*q7*s34^2 - 
     q10*q5*q7*s34^2 - 14*q10*q3*s45 - 8*q3^2*s45 - 10*q10*q5*s45 - 
     6*q3*q5*s45 - 21*q10*q7*s45 - 14*q3*q7*s45 - 4*q5*q7*s45 - 
     2*q3^3*s12*s45 - 3*q3^2*q5*s12*s45 - 7*q3^2*q7*s12*s45 - 
     3*q3*q5*q7*s12*s45 - q3^3*q5*s12^2*s45 - 2*q3^2*q5*q7*s12^2*s45 - 
     3*q10*q3^2*s23*s45 - q3^3*s23*s45 - 8*q10*q3*q5*s23*s45 - 
     4*q3^2*q5*s23*s45 - q3^3*q5*s12*s23*s45 - 2*q10*q3^2*q5*s23^2*s45 - 
     q3^3*q5*s23^2*s45 - 5*q10*q5*q7*s34*s45 - 8*q10*q3^2*s45^2 - 
     2*q3^3*s45^2 - 11*q10*q3*q5*s45^2 - 4*q3^2*q5*s45^2 - 
     25*q10*q3*q7*s45^2 - 10*q3^2*q7*s45^2 - 11*q10*q5*q7*s45^2 - 
     7*q3*q5*q7*s45^2 - q3^3*q5*s12*s45^2 - 3*q3^3*q7*s12*s45^2 - 
     3*q3^2*q5*q7*s12*s45^2 - q3^3*q5*q7*s12^2*s45^2 - q10*q3^3*s23*s45^2 - 
     5*q10*q3^2*q5*s23*s45^2 - q3^3*q5*s23*s45^2 - q10*q3^3*q5*s23^2*s45^2 - 
     2*q10*q3^3*s45^3 - 5*q10*q3^2*q5*s45^3 - q3^3*q5*s45^3 - 
     13*q10*q3^2*q7*s45^3 - 3*q3^3*q7*s45^3 - 11*q10*q3*q5*q7*s45^3 - 
     4*q3^2*q5*q7*s45^3 - q3^3*q5*q7*s12*s45^3 - q10*q3^3*q5*s23*s45^3 - 
     q10*q3^3*q5*s45^4 - 3*q10*q3^3*q7*s45^4 - 5*q10*q3^2*q5*q7*s45^4 - 
     q3^3*q5*q7*s45^4 - q10*q3^3*q5*q7*s45^5 - 4*q10*q3*s51 - 2*q10*q4*s51 - 
     12*q10*q7*s51 - 8*q3*q7*s51 - 2*q4*q7*s51 - 2*q10*q4*q7*s34*s51 - 
     3*q10*q3^2*s45*s51 - 18*q10*q3*q7*s45*s51 - 8*q3^2*q7*s45*s51 - 
     q10*q3^3*s45^2*s51 - 11*q10*q3^2*q7*s45^2*s51 - 3*q3^3*q7*s45^2*s51 - 
     3*q10*q3^3*q7*s45^3*s51 - 4*q10*q3*q7*s51^2 - 2*q10*q4*q7*s51^2 - 
     3*q10*q3^2*q7*s45*s51^2 - q10*q3^3*q7*s45^2*s51^2]*
   (-4*F[1, 1, 2]^2 + 4*F[1, 1, 5]^2 + 8*F[1, 1, 2]*F[1, 1, 7] - 
    8*F[1, 1, 5]*F[1, 1, 7] - 8*F[2, 1, 4] + 8*F[2, 1, 7] + 
    (4*tci[1, 1]^2)/3))/2 + 
 (r[-q1 + 6*q10 + 6*q2 + 6*q3 + 2*q4 - 3*q5 - q7 - 6*q8 - q2*q3*s12 - 
     q3*q5*s12 + 4*q2*q7*s12 + 3*q3*q7*s12 + q4*q7*s12 - q5*q7*s12 - 
     4*q2*q8*s12 + 2*q3*q8*s12 - q3*q4*q5*s12^2 - q3^2*q7*s12^2 - 
     q3*q5*q7*s12^2 - 2*q2*q7*q8*s12^2 + 2*q10*q3*s23 + q3^2*s23 + 
     2*q10*q4*s23 - 4*q10*q5*s23 - 2*q3*q5*s23 - 2*q3*q4*q5*s12*s23 - 
     2*q10*q3*q5*s23^2 - 2*q3*q4*q5*s23^2 - q1*q2*s34 + 2*q10*q4*s34 - 
     3*q10*q5*s34 + 3*q10*q7*s34 - 2*q2*q7*s34 + q4*q7*s34 - q5*q7*s34 + 
     2*q1*q8*s34 + q10*q4*q7*s34^2 - q10*q5*q7*s34^2 - 2*q1*q2*s45 + 
     2*q10*q3*s45 + 3*q2*q3*s45 + q3^2*s45 - 4*q10*q5*s45 - 2*q3*q5*s45 + 
     3*q10*q7*s45 - q3*q7*s45 - 2*q5*q7*s45 + 4*q1*q8*s45 + 2*q2*q8*s45 - 
     4*q3*q8*s45 + q3^2*q7*s12*s45 - q3*q5*q7*s12*s45 + q10*q3^2*s23*s45 - 
     2*q10*q3*q5*s23*s45 - 3*q10*q5*q7*s34*s45 - 2*q1*q2*q3*s45^2 + 
     q10*q3^2*s45^2 - 2*q10*q3*q5*s45^2 + q3^2*q7*s45^2 - 4*q10*q5*q7*s45^2 - 
     2*q3*q5*q7*s45^2 + 2*q1*q3*q8*s45^2 + q10*q3^2*q7*s45^3 - 
     2*q10*q3*q5*q7*s45^3 + 2*q1*q2*s51 + q10*q3*s51 - 3*q2*q3*s51 + 
     2*q10*q4*s51 - 2*q1*q7*s51 + 7*q10*q7*s51 + 5*q2*q7*s51 + 6*q3*q7*s51 + 
     2*q4*q7*s51 - 2*q1*q8*s51 + 2*q3*q8*s51 + 2*q2*q3^2*s12*s51 - 
     q2*q3*q7*s12*s51 - 2*q3^2*q7*s12*s51 - 2*q2*q7*q8*s12*s51 + 
     q2*q3^2*q7*s12^2*s51 - q1*q2*q7*s34*s51 + 2*q10*q4*q7*s34*s51 + 
     2*q1*q2*q3*s45*s51 + q10*q3^2*s45*s51 - q2*q3^2*s45*s51 - 
     q1*q3*q7*s45*s51 + 3*q10*q3*q7*s45*s51 + 2*q3^2*q7*s45*s51 - 
     2*q1*q3*q8*s45*s51 + 2*q10*q3^2*q7*s45^2*s51 - 2*q1*q2*q3*s51^2 + 
     q2*q3^2*s51^2 + 2*q1*q2*q7*s51^2 + q1*q3*q7*s51^2 + q10*q3*q7*s51^2 - 
     3*q2*q3*q7*s51^2 - q3^2*q7*s51^2 + 2*q10*q4*q7*s51^2 + q1*q3*q8*s51^2 - 
     q2*q7*q8*s51^2 + 2*q2*q3^2*q7*s12*s51^2 + q10*q3^2*q7*s45*s51^2 - 
     2*q1*q2*q3*q7*s51^3 + q2*q3^2*q7*s51^3]*(-4*F[1, 1, 6]^2 + 
    8*F[1, 1, 6]*F[1, 1, 9] - 4*F[1, 1, 9]^2 - 8*F[2, 1, 14] - 
    8*F[2, 1, 15] + (4*tci[1, 1]^2)/3))/2 + 
 (r[-5*q10 - 4*q3 + 2*q4 - 5*q5 - 4*q7 - 3*q3*q5*s12 - 3*q3*q7*s12 + 
     q4*q7*s12 - q5*q7*s12 - q3*q4*q5*s12^2 - q3*q5*q7*s12^2 - q10^2*s23 - 
     2*q10*q3*s23 + 2*q10*q4*s23 - 8*q10*q5*s23 - 6*q3*q5*s23 - 
     2*q3*q4*q5*s12*s23 - 4*q10*q3*q5*s23^2 - 2*q3*q4*q5*s23^2 - 
     3*q10^2*s34 + 2*q10*q4*s34 - 5*q10*q5*s34 - 5*q10*q7*s34 + q4*q7*s34 - 
     q5*q7*s34 - 2*q10^2*q7*s34^2 + q10*q4*q7*s34^2 - q10*q5*q7*s34^2 - 
     12*q10^2*s45 - 10*q10*q3*s45 - 18*q10*q5*s45 - 7*q3*q5*s45 - 
     24*q10*q7*s45 - 11*q3*q7*s45 - 6*q5*q7*s45 - 3*q3*q5*q7*s12*s45 - 
     2*q10^3*s23*s45 - 2*q10^2*q3*s23*s45 - 8*q10^2*q5*s23*s45 - 
     10*q10*q3*q5*s23*s45 - 3*q10^2*q3*q5*s23^2*s45 - 4*q10^3*s34*s45 - 
     7*q10^2*q5*s34*s45 - 14*q10^2*q7*s34*s45 - 9*q10*q5*q7*s34*s45 - 
     2*q10^3*q7*s34^2*s45 - 2*q10^2*q5*q7*s34^2*s45 - 5*q10^3*s45^2 - 
     7*q10^2*q3*s45^2 - 12*q10^2*q5*s45^2 - 11*q10*q3*q5*s45^2 - 
     24*q10^2*q7*s45^2 - 21*q10*q3*q7*s45^2 - 19*q10*q5*q7*s45^2 - 
     7*q3*q5*q7*s45^2 - q10^3*q3*s23*s45^2 - 3*q10^3*q5*s23*s45^2 - 
     5*q10^2*q3*q5*s23*s45^2 - q10^3*q3*q5*s23^2*s45^2 - 
     3*q10^3*q5*s34*s45^2 - 7*q10^3*q7*s34*s45^2 - 9*q10^2*q5*q7*s34*s45^2 - 
     q10^3*q5*q7*s34^2*s45^2 - 2*q10^3*q3*s45^3 - 3*q10^3*q5*s45^3 - 
     5*q10^2*q3*q5*s45^3 - 8*q10^3*q7*s45^3 - 12*q10^2*q3*q7*s45^3 - 
     12*q10^2*q5*q7*s45^3 - 11*q10*q3*q5*q7*s45^3 - q10^3*q3*q5*s23*s45^3 - 
     3*q10^3*q5*q7*s34*s45^3 - q10^3*q3*q5*s45^4 - 3*q10^3*q3*q7*s45^4 - 
     3*q10^3*q5*q7*s45^4 - 5*q10^2*q3*q5*q7*s45^4 - q10^3*q3*q5*q7*s45^5 - 
     2*q10^2*s51 - 2*q10*q3*s51 + 2*q10*q4*s51 - 4*q10*q7*s51 - 4*q3*q7*s51 + 
     2*q4*q7*s51 - q10^3*s34*s51 - 5*q10^2*q7*s34*s51 + 2*q10*q4*q7*s34*s51 - 
     q10^3*q7*s34^2*s51 - 2*q10^3*s45*s51 - 2*q10^2*q3*s45*s51 - 
     14*q10^2*q7*s45*s51 - 12*q10*q3*q7*s45*s51 - 5*q10^3*q7*s34*s45*s51 - 
     q10^3*q3*s45^2*s51 - 7*q10^3*q7*s45^2*s51 - 9*q10^2*q3*q7*s45^2*s51 - 
     3*q10^3*q3*q7*s45^3*s51 - 2*q10^2*q7*s51^2 - 2*q10*q3*q7*s51^2 + 
     2*q10*q4*q7*s51^2 - q10^3*q7*s34*s51^2 - 2*q10^3*q7*s45*s51^2 - 
     2*q10^2*q3*q7*s45*s51^2 - q10^3*q3*q7*s45^2*s51^2]*
   (-4*F[1, 1, 2]^2 + 4*F[1, 1, 9]^2 + 8*F[1, 1, 2]*F[1, 1, 10] - 
    8*F[1, 1, 9]*F[1, 1, 10] - 8*F[2, 1, 11] + 8*F[2, 1, 15] + 
    (4*tci[1, 1]^2)/3))/2 + 
 (r[5*q1 + 22*q10 - 7*q12 - 4*q14 + 3*q17 + 19*q3 - 4*q4 + 4*q5 + 12*q7 - 
     9*q8 + 9*q9 - 2*q17^2*s12 - 2*q17*q3*s12 + 2*q3^2*s12 - 4*q3*q4*s12 - 
     5*q17*q5*s12 + 9*q3*q5*s12 - 2*q17*q7*s12 + 15*q3*q7*s12 - 9*q7*q8*s12 + 
     2*q17^2*q3*s12^2 - 3*q17*q2*q3*s12^2 + 4*q17*q3^2*s12^2 - 
     2*q3^2*q4*s12^2 + q17^2*q5*s12^2 + 3*q17*q3*q5*s12^2 - 
     2*q17^2*q7*s12^2 + 3*q17*q2*q7*s12^2 - 3*q2*q3*q7*s12^2 + 
     2*q3^2*q7*s12^2 - 5*q17*q5*q7*s12^2 + 5*q3*q5*q7*s12^2 + 
     3*q17*q7^2*s12^2 - 3*q7^2*q8*s12^2 - 6*q1*q10*s23 + 4*q10^2*s23 + 
     8*q1*q12*s23 + 3*q10*q12*s23 + 4*q1*q14*s23 + 5*q1*q17*s23 - 
     3*q17^2*s23 + 4*q1*q3*s23 + 2*q14*q3*s23 + 2*q17*q3*s23 + 2*q3^2*s23 - 
     7*q10*q4*s23 - 7*q3*q4*s23 + 16*q10*q5*s23 + 3*q12*q5*s23 + 
     10*q3*q5*s23 + 2*q1*q9*s23 + 2*q10*q9*s23 - 7*q5*q9*s23 - 
     q17^2*q3*s12*s23 + 5*q17*q3^2*s12*s23 - 3*q3^2*q4*s12*s23 + 
     5*q17*q3*q5*s12*s23 + 2*q3*q5^2*s12*s23 - 2*q17^2*q3^2*s12^2*s23 - 
     2*q17*q3^3*s12^2*s23 + 2*q3^3*q4*s12^2*s23 - q17^2*q3*q5*s12^2*s23 - 
     2*q17*q3^2*q5*s12^2*s23 + 2*q3^2*q4*q5*s12^2*s23 + 8*q10*q3*q5*s23^2 - 
     2*q14*q3*q5*s23^2 + 3*q17*q3*q5*s23^2 + 2*q3*q5^2*s23^2 + 
     3*q1*q10*q9*s23^2 - q17^2*q3*q5*s12*s23^2 - 4*q17*q3^2*q5*s12*s23^2 + 
     4*q3^2*q4*q5*s12*s23^2 + q17^2*q3^2*q5*s12^2*s23^2 + 
     q17*q3^3*q5*s12^2*s23^2 - q3^3*q4*q5*s12^2*s23^2 + 8*q10^2*s34 + 
     8*q10*q2*s34 - 14*q12*q2*s34 - 4*q10*q4*s34 + 10*q10*q5*s34 + 
     3*q12*q5*s34 + 25*q10*q7*s34 - 7*q12*q7*s34 + 3*q1*q8*s34 + 
     6*q2*q9*s34 - 9*q5*q9*s34 + 4*q10^2*q2*s34^2 - 4*q10*q12*q2*s34^2 - 
     3*q12^2*q2*s34^2 - 3*q10*q2*q5*s34^2 + 6*q12*q2*q5*s34^2 + 
     3*q10*q12*q7*s34^2 + 3*q12^2*q7*s34^2 + 5*q10*q5*q7*s34^2 - 
     5*q12*q5*q7*s34^2 - 3*q2*q5*q9*s34^2 + 7*q1*q10*s45 - 5*q1*q12*s45 - 
     3*q12^2*s45 - 2*q1*q17*s45 - 4*q1*q2*s45 + 2*q10*q2*s45 + 6*q12*q2*s45 - 
     2*q1*q3*s45 + 18*q10*q3*s45 + 2*q3^2*s45 + 29*q10*q5*s45 - 
     8*q12*q5*s45 + 14*q3*q5*s45 + 4*q5^2*s45 + 55*q10*q7*s45 - 
     2*q12*q7*s45 + 33*q3*q7*s45 + 14*q5*q7*s45 + 4*q7^2*s45 + 2*q1*q8*s45 - 
     3*q7*q8*s45 - 6*q2*q9*s45 + 9*q5*q9*s45 + 2*q3*q5^2*s12*s45 - 
     2*q17^2*q7*s12*s45 + 2*q3^2*q7*s12*s45 - 5*q17*q5*q7*s12*s45 + 
     13*q3*q5*q7*s12*s45 + q17*q7^2*s12*s45 + 6*q3*q7^2*s12*s45 - 
     3*q7^2*q8*s12*s45 + q17^2*q5*q7*s12^2*s45 - q17^2*q7^2*s12^2*s45 - 
     2*q17*q5*q7^2*s12^2*s45 + 2*q3*q5*q7^2*s12^2*s45 + q17*q7^3*s12^2*s45 - 
     q7^3*q8*s12^2*s45 + q1^2*q10*s23*s45 + q1^2*q17*s23*s45 + 
     2*q14*q3^2*s23*s45 + 6*q10^2*q5*s23*s45 + 8*q10*q3*q5*s23*s45 + 
     2*q14*q3*q5*s23*s45 + 6*q10*q5^2*s23*s45 + 2*q3*q5^2*s23*s45 + 
     2*q10^2*q3*q5*s23^2*s45 - 2*q10*q3^2*q5*s23^2*s45 + 
     2*q14*q3^2*q5*s23^2*s45 + 2*q10*q3*q5^2*s23^2*s45 + 2*q12^2*q2*s34*s45 + 
     6*q10^2*q5*s34*s45 - 3*q12^2*q5*s34*s45 + 3*q10*q2*q5*s34*s45 - 
     13*q12*q2*q5*s34*s45 + 6*q10*q5^2*s34*s45 + 3*q12*q5^2*s34*s45 + 
     q12^2*q7*s34*s45 + 23*q10*q5*q7*s34*s45 - 3*q12*q5*q7*s34*s45 + 
     4*q10*q7^2*s34*s45 + 10*q2*q5*q9*s34*s45 - 5*q5^2*q9*s34*s45 + 
     2*q10^2*q2*q5*s34^2*s45 - 3*q12^2*q2*q5*s34^2*s45 + 
     4*q12*q2*q5^2*s34^2*s45 + q12^2*q5*q7*s34^2*s45 + 
     2*q10*q5^2*q7*s34^2*s45 - 2*q12*q5^2*q7*s34^2*s45 - 
     4*q2*q5^2*q9*s34^2*s45 - q1^2*q10*s45^2 - q1^2*q17*s45^2 - 
     2*q1*q10*q2*s45^2 + 2*q14*q3^2*s45^2 + 3*q12*q2*q5*s45^2 + 
     14*q10*q3*q5*s45^2 + 6*q10*q5^2*s45^2 + 2*q3*q5^2*s45^2 + 
     36*q10*q3*q7*s45^2 + 2*q3^2*q7*s45^2 + 36*q10*q5*q7*s45^2 + 
     18*q3*q5*q7*s45^2 + 4*q5^2*q7*s45^2 + 10*q10*q7^2*s45^2 + 
     6*q3*q7^2*s45^2 + 2*q5*q7^2*s45^2 - 3*q2*q5*q9*s45^2 + 
     2*q3*q5^2*q7*s12*s45^2 + 2*q3*q5*q7^2*s12*s45^2 + 
     2*q10*q3*q5^2*s23*s45^2 + q12^2*q2*q5*s34*s45^2 - 
     4*q12*q2*q5^2*s34*s45^2 + 6*q10*q5^2*q7*s34*s45^2 + 
     2*q10*q5*q7^2*s34*s45^2 + 4*q2*q5^2*q9*s34*s45^2 - 
     q12^2*q2*q5^2*s34^2*s45^2 + q12*q2*q5^3*s34^2*s45^2 - 
     q2*q5^3*q9*s34^2*s45^2 + 2*q10*q3*q5^2*s45^3 + 2*q14*q3^2*q7*s45^3 + 
     18*q10*q3*q5*q7*s45^3 + 6*q10*q5^2*q7*s45^3 + 2*q3*q5^2*q7*s45^3 + 
     6*q10*q3*q7^2*s45^3 + 4*q10*q5*q7^2*s45^3 + 2*q3*q5*q7^2*s45^3 + 
     2*q10*q3*q5^2*q7*s45^4 + 2*q10*q3*q5*q7^2*s45^4 + 5*q1*q10*s51 - 
     3*q1*q12*s51 + 2*q10*q12*s51 - 3*q12^2*s51 + 3*q1*q17*s51 + 
     3*q17^2*s51 + 2*q10*q2*s51 + 3*q12*q2*s51 - 2*q1*q3*s51 + 6*q10*q3*s51 + 
     2*q14*q3*s51 - 2*q17*q3*s51 - 2*q2*q3*s51 + 2*q3^2*s51 + 5*q10*q4*s51 + 
     30*q10*q7*s51 - 4*q12*q7*s51 + q17*q7*s51 + 18*q3*q7*s51 + 2*q4*q7*s51 + 
     2*q7^2*s51 - 6*q1*q8*s51 + 2*q3*q8*s51 - 7*q7*q8*s51 - 3*q2*q9*s51 + 
     2*q17^2*q3*s12*s51 - 3*q17*q2*q3*s12*s51 - q17*q3^2*s12*s51 - 
     q3^2*q4*s12*s51 - q17^2*q7*s12*s51 + 3*q17*q2*q7*s12*s51 - 
     5*q2*q3*q7*s12*s51 + 4*q3^2*q7*s12*s51 + 2*q17*q7^2*s12*s51 + 
     2*q2*q7*q8*s12*s51 - 2*q7^2*q8*s12*s51 - q17^2*q2*q3*s12^2*s51 + 
     q17^2*q3^2*s12^2*s51 - 2*q17*q2*q3^2*s12^2*s51 + q17*q3^3*s12^2*s51 - 
     q3^3*q4*s12^2*s51 + q17^2*q2*q7*s12^2*s51 - 2*q2*q3^2*q7*s12^2*s51 + 
     q17^2*q7^2*s12^2*s51 - 2*q17*q2*q7^2*s12^2*s51 - q17*q7^3*s12^2*s51 + 
     2*q2*q7^2*q8*s12^2*s51 + q7^3*q8*s12^2*s51 + 2*q1*q10*q9*s23*s51 - 
     3*q10^2*q12*s34*s51 - 3*q10*q12^2*s34*s51 + 5*q10*q12*q2*s34*s51 + 
     q12^2*q2*s34*s51 + 5*q10^2*q4*s34*s51 + 5*q10*q12*q7*s34*s51 + 
     2*q12^2*q7*s34*s51 + 4*q10*q4*q7*s34*s51 + 2*q10*q7^2*s34*s51 + 
     2*q10^2*q12*q2*s34^2*s51 + q10*q12^2*q2*s34^2*s51 - 
     2*q10^2*q12*q7*s34^2*s51 - 3*q10*q12^2*q7*s34^2*s51 + 
     2*q10^2*q4*q7*s34^2*s51 - q1^2*q10*s45*s51 + q1^2*q12*s45*s51 - 
     q1^2*q17*s45*s51 - 2*q1*q10*q2*s45*s51 + q1^2*q3*s45*s51 + 
     2*q1*q2*q3*s45*s51 + 2*q14*q3^2*s45*s51 + 26*q10*q3*q7*s45*s51 + 
     2*q14*q3*q7*s45*s51 + 4*q3^2*q7*s45*s51 + 8*q10*q7^2*s45*s51 + 
     6*q3*q7^2*s45*s51 - 2*q1*q3*q8*s45*s51 + 4*q14*q3^2*q7*s45^2*s51 + 
     6*q10*q3*q7^2*s45^2*s51 - 2*q2*q3^2*s51^2 + 2*q10*q12*q7*s51^2 + 
     2*q17*q2*q7*s51^2 + 6*q10*q3*q7*s51^2 + 2*q14*q3*q7*s51^2 - 
     2*q2*q3*q7*s51^2 + 2*q3^2*q7*s51^2 + 3*q10*q4*q7*s51^2 + 
     2*q10*q7^2*s51^2 + 3*q1*q3*q8*s51^2 + q17^2*q2*q7*s12*s51^2 - 
     4*q2*q3^2*q7*s12*s51^2 - 2*q17*q2*q7^2*s12*s51^2 + 
     2*q2*q7^2*q8*s12*s51^2 - q17^2*q2*q7^2*s12^2*s51^2 + 
     q17*q2*q7^3*s12^2*s51^2 - q2*q7^3*q8*s12^2*s51^2 - 
     2*q10^2*q12*q7*s34*s51^2 - q10*q12^2*q7*s34*s51^2 + 
     2*q10^2*q4*q7*s34*s51^2 + q10^3*q12*q7*s34^2*s51^2 + 
     q10^2*q12^2*q7*s34^2*s51^2 - q10^3*q4*q7*s34^2*s51^2 + 
     2*q14*q3^2*q7*s45*s51^2 + 2*q10*q3*q7^2*s45*s51^2 - 2*q2*q3^2*q7*s51^3]*
   (4*F[1, 1, 1] - 4*F[1, 1, 9] - 4*tci[1, 2]))/2 + 
 (r[4*q1 - 6*q10 - 3*q17 - 4*q2 - 4*q20 + 4*q23 - 7*q3 - 2*q5 - 6*q7 + 
     14*q8 - 4*q9 + 2*q17^2*s12 + 2*q17*q3*s12 + 2*q3*q4*s12 + 5*q17*q5*s12 - 
     3*q3*q5*s12 + 2*q17*q7*s12 - 11*q3*q7*s12 + 11*q7*q8*s12 - 
     2*q17^2*q3*s12^2 + 3*q17*q2*q3*s12^2 - 4*q17*q3^2*s12^2 + 
     2*q3^2*q4*s12^2 - q17^2*q5*s12^2 - 3*q17*q3*q5*s12^2 + 
     2*q17^2*q7*s12^2 - 3*q17*q2*q7*s12^2 + 3*q2*q3*q7*s12^2 - 
     2*q3^2*q7*s12^2 + 5*q17*q5*q7*s12^2 - 5*q3*q5*q7*s12^2 - 
     3*q17*q7^2*s12^2 + 3*q7^2*q8*s12^2 - 4*q1*q10*s23 - 5*q1*q17*s23 + 
     3*q17^2*s23 - 2*q17*q3*s23 + 3*q3*q4*s23 + 2*q1*q5*s23 + 
     q17^2*q3*s12*s23 - 5*q17*q3^2*s12*s23 + 3*q3^2*q4*s12*s23 - 
     5*q17*q3*q5*s12*s23 + 2*q3*q4*q5*s12*s23 + 2*q17^2*q3^2*s12^2*s23 + 
     2*q17*q3^3*s12^2*s23 - 2*q3^3*q4*s12^2*s23 + q17^2*q3*q5*s12^2*s23 + 
     2*q17*q3^2*q5*s12^2*s23 - 2*q3^2*q4*q5*s12^2*s23 - 3*q17*q3*q5*s23^2 + 
     3*q3*q4*q5*s23^2 + q17^2*q3*q5*s12*s23^2 + 4*q17*q3^2*q5*s12*s23^2 - 
     4*q3^2*q4*q5*s12*s23^2 - q17^2*q3^2*q5*s12^2*s23^2 - 
     q17*q3^3*q5*s12^2*s23^2 + q3^3*q4*q5*s12^2*s23^2 - 5*q1*q23*s34 + 
     4*q2*q23*s34 + 6*q23^2*s34 - 6*q10*q7*s34 + 4*q23*q7*s34 - 6*q1*q8*s34 - 
     6*q2*q9*s34 + 3*q1^2*q23*s34^2 + 2*q2^2*q23*s34^2 - 2*q1*q23^2*s34^2 + 
     q2*q23^2*s34^2 - 2*q1^2*q5*s34^2 + 4*q1*q23*q5*s34^2 + q23^2*q5*s34^2 - 
     q1^2*q8*s34^2 - 2*q2^2*q9*s34^2 + q1^3*q23*s34^3 + q1^2*q23^2*s34^3 - 
     2*q1^2*q23*q5*s34^3 - q1*q23^2*q5*s34^3 + q1^3*q8*s34^3 + 3*q1*q10*s45 + 
     2*q1*q17*s45 - 2*q1*q5*s45 - 7*q10*q7*s45 - 3*q3*q7*s45 - 2*q5*q7*s45 - 
     8*q1*q8*s45 + 2*q7*q8*s45 + 6*q2*q9*s45 + 2*q17^2*q7*s12*s45 + 
     5*q17*q5*q7*s12*s45 - 3*q3*q5*q7*s12*s45 - q17*q7^2*s12*s45 - 
     6*q3*q7^2*s12*s45 + 3*q7^2*q8*s12*s45 - q17^2*q5*q7*s12^2*s45 + 
     q17^2*q7^2*s12^2*s45 + 2*q17*q5*q7^2*s12^2*s45 - 
     2*q3*q5*q7^2*s12^2*s45 - q17*q7^3*s12^2*s45 + q7^3*q8*s12^2*s45 - 
     q1^2*q10*s23*s45 - q1^2*q17*s23*s45 + 2*q1*q10*q5*s23*s45 + 
     2*q1^2*q2*s34*s45 + 7*q1^2*q23*s34*s45 - 5*q2^2*q23*s34*s45 - 
     3*q2*q23^2*s34*s45 + 3*q1*q2*q5*s34*s45 + q1*q23*q5*s34*s45 - 
     q2*q23*q5*s34*s45 - 2*q10*q5*q7*s34*s45 + q10*q7^2*s34*s45 - 
     q23*q7^2*s34*s45 + q1^2*q8*s34*s45 + 3*q2^2*q9*s34*s45 - 
     2*q2*q5*q9*s34*s45 + 2*q1^3*q23*s34^2*s45 + 2*q2^3*q23*s34^2*s45 + 
     2*q1^2*q23^2*s34^2*s45 - 2*q2^2*q23^2*s34^2*s45 - 
     4*q1^2*q23*q5*s34^2*s45 + 2*q2^2*q23*q5*s34^2*s45 - 
     2*q1*q23^2*q5*s34^2*s45 + q2*q23^2*q5*s34^2*s45 + 2*q1^3*q8*s34^2*s45 - 
     2*q2^3*q9*s34^2*s45 - 2*q2^2*q5*q9*s34^2*s45 + q1^2*q10*s45^2 + 
     q1^2*q17*s45^2 + 2*q1^2*q2*s45^2 - 2*q1*q2^2*s45^2 + 4*q1^2*q23*s45^2 + 
     4*q2^2*q23*s45^2 + 2*q1*q23^2*s45^2 - 2*q2*q23^2*s45^2 + 
     3*q1*q2*q3*s45^2 + 3*q1*q23*q3*s45^2 - 3*q2*q23*q3*s45^2 - 
     2*q1*q10*q5*s45^2 - 3*q1*q2*q5*s45^2 - 3*q1*q23*q5*s45^2 + 
     3*q2*q23*q5*s45^2 - 2*q10*q5*q7*s45^2 + q10*q7^2*s45^2 - 
     q23*q7^2*s45^2 + 2*q1^2*q8*s45^2 - 2*q2^2*q9*s45^2 + 
     q1^3*q23*s34*s45^2 - 2*q2^3*q23*s34*s45^2 + q1^2*q23^2*s34*s45^2 + 
     2*q2^2*q23^2*s34*s45^2 - 2*q1^2*q2*q5*s34*s45^2 - 
     2*q1^2*q23*q5*s34*s45^2 - 2*q2^2*q23*q5*s34*s45^2 - 
     q1*q23^2*q5*s34*s45^2 + q2*q23^2*q5*s34*s45^2 + q1^3*q8*s34*s45^2 + 
     2*q2^3*q9*s34*s45^2 + 2*q2^2*q5*q9*s34*s45^2 + q2^3*q23*q5*s34^2*s45^2 - 
     q2^2*q23^2*q5*s34^2*s45^2 - q2^3*q5*q9*s34^2*s45^2 - 5*q1*q10*s51 - 
     3*q1*q17*s51 - 3*q17^2*s51 - 4*q2^2*s51 + 4*q10*q20*s51 + 4*q1*q23*s51 - 
     5*q2*q23*s51 - 6*q23^2*s51 + 2*q17*q3*s51 + 4*q2*q3*s51 + 2*q20*q3*s51 - 
     4*q3^2*s51 - 2*q10*q4*s51 + q3*q4*s51 - 4*q1*q7*s51 - 10*q10*q7*s51 - 
     q17*q7*s51 + 4*q23*q7*s51 - 6*q3*q7*s51 - 2*q4*q7*s51 - 2*q7^2*s51 + 
     12*q1*q8*s51 - 2*q2*q8*s51 - 2*q3*q8*s51 + 10*q7*q8*s51 + 2*q1*q9*s51 + 
     2*q10*q9*s51 + 3*q2*q9*s51 - 2*q17^2*q3*s12*s51 + 3*q17*q2*q3*s12*s51 + 
     q17*q3^2*s12*s51 + q3^2*q4*s12*s51 + q17^2*q7*s12*s51 - 
     3*q17*q2*q7*s12*s51 + 7*q2*q3*q7*s12*s51 - 6*q3^2*q7*s12*s51 - 
     2*q17*q7^2*s12*s51 - 4*q2*q7*q8*s12*s51 + 2*q7^2*q8*s12*s51 + 
     q17^2*q2*q3*s12^2*s51 - q17^2*q3^2*s12^2*s51 + 2*q17*q2*q3^2*s12^2*s51 - 
     q17*q3^3*s12^2*s51 + q3^3*q4*s12^2*s51 - q17^2*q2*q7*s12^2*s51 + 
     2*q2*q3^2*q7*s12^2*s51 - q17^2*q7^2*s12^2*s51 + 
     2*q17*q2*q7^2*s12^2*s51 + q17*q7^3*s12^2*s51 - 2*q2*q7^2*q8*s12^2*s51 - 
     q7^3*q8*s12^2*s51 + 2*q1*q10*q9*s23*s51 - 2*q1^2*q2*s34*s51 + 
     2*q1*q2*q20*s34*s51 - 3*q1^2*q23*s34*s51 - 3*q2^2*q23*s34*s51 + 
     4*q1*q23^2*s34*s51 - 4*q2*q23^2*s34*s51 - 2*q10*q4*q7*s34*s51 + 
     q10*q7^2*s34*s51 - q23*q7^2*s34*s51 - q1^2*q8*s34*s51 + 
     q2^2*q9*s34*s51 - 2*q1^3*q23*s34^2*s51 + q2^3*q23*s34^2*s51 - 
     2*q1^2*q23^2*s34^2*s51 - q2^2*q23^2*s34^2*s51 - 2*q1^3*q8*s34^2*s51 - 
     q2^3*q9*s34^2*s51 + q1^2*q10*s45*s51 + q1^2*q17*s45*s51 - 
     2*q1^2*q2*s45*s51 + 2*q1*q2^2*s45*s51 - 5*q1^2*q23*s45*s51 + 
     7*q2^2*q23*s45*s51 + 3*q1*q23^2*s45*s51 - 5*q1*q2*q3*s45*s51 - 
     2*q1*q20*q3*s45*s51 - q1*q23*q3*s45*s51 + q2*q23*q3*s45*s51 + 
     2*q1*q3*q7*s45*s51 + q10*q7^2*s45*s51 - q23*q7^2*s45*s51 - 
     6*q3*q7^2*s45*s51 - 3*q1^2*q8*s45*s51 + 4*q1*q3*q8*s45*s51 - 
     q2^2*q9*s45*s51 - 4*q1^3*q23*s34*s45*s51 - 4*q2^3*q23*s34*s45*s51 - 
     4*q1^2*q23^2*s34*s45*s51 + 4*q2^2*q23^2*s34*s45*s51 - 
     4*q1^3*q8*s34*s45*s51 + 4*q2^3*q9*s34*s45*s51 - 2*q1^3*q23*s45^2*s51 + 
     q2^3*q23*s45^2*s51 - 2*q1^2*q23^2*s45^2*s51 - q2^2*q23^2*s45^2*s51 + 
     2*q1*q2^2*q3*s45^2*s51 - 2*q1^2*q23*q3*s45^2*s51 - 
     2*q2^2*q23*q3*s45^2*s51 - q1*q23^2*q3*s45^2*s51 + 
     q2*q23^2*q3*s45^2*s51 - 2*q1^3*q8*s45^2*s51 - 2*q1^2*q3*q8*s45^2*s51 - 
     q2^3*q9*s45^2*s51 + 2*q1^2*q2*s51^2 - 2*q1*q2^2*s51^2 - 
     4*q1^2*q20*s51^2 + 2*q1^2*q23*s51^2 + 3*q2^2*q23*s51^2 - 
     q1*q23^2*s51^2 + 2*q2*q23^2*s51^2 + 4*q1*q2*q3*s51^2 + 6*q2^2*q3*s51^2 + 
     4*q2*q23*q3*s51^2 - q23^2*q3*s51^2 + 6*q2*q3^2*s51^2 + 2*q1^2*q7*s51^2 - 
     2*q17*q2*q7*s51^2 - 2*q2^2*q7*s51^2 + 6*q2*q3*q7*s51^2 - 
     6*q3^2*q7*s51^2 - 3*q10*q4*q7*s51^2 - 2*q1*q7^2*s51^2 + 
     2*q1^2*q8*s51^2 - 3*q1*q3*q8*s51^2 - 3*q2*q7*q8*s51^2 + 
     3*q1*q10*q9*s51^2 + q2^2*q9*s51^2 - q17^2*q2*q7*s12*s51^2 + 
     2*q2^2*q3*q7*s12*s51^2 + 6*q2*q3^2*q7*s12*s51^2 + 
     2*q17*q2*q7^2*s12*s51^2 - 2*q2*q7^2*q8*s12*s51^2 + 
     q17^2*q2*q7^2*s12^2*s51^2 - q17*q2*q7^3*s12^2*s51^2 + 
     q2*q7^3*q8*s12^2*s51^2 - 2*q1^2*q2*q20*s34*s51^2 + q1^3*q23*s34*s51^2 - 
     2*q2^3*q23*s34*s51^2 + q1^2*q23^2*s34*s51^2 + 2*q2^2*q23^2*s34*s51^2 + 
     q1^3*q8*s34*s51^2 + 2*q2^3*q9*s34*s51^2 + 2*q1^3*q23*s45*s51^2 + 
     2*q2^3*q23*s45*s51^2 + 2*q1^2*q23^2*s45*s51^2 - 2*q2^2*q23^2*s45*s51^2 - 
     2*q1*q2^2*q3*s45*s51^2 - 2*q1^2*q20*q3*s45*s51^2 + 
     2*q1^2*q23*q3*s45*s51^2 - 4*q2^2*q23*q3*s45*s51^2 - 
     q1*q23^2*q3*s45*s51^2 + 2*q2*q23^2*q3*s45*s51^2 - 
     2*q1*q2*q3^2*s45*s51^2 + 2*q1^2*q3*q7*s45*s51^2 - 
     2*q1*q3*q7^2*s45*s51^2 + 2*q1^3*q8*s45*s51^2 + 2*q1^2*q3*q8*s45*s51^2 - 
     2*q2^3*q9*s45*s51^2 + q1^3*q23*q3*s45^2*s51^2 + 
     q1^2*q23^2*q3*s45^2*s51^2 + q1^3*q3*q8*s45^2*s51^2 + 
     2*q1^2*q2*q20*s51^3 + q2^3*q23*s51^3 - q2^2*q23^2*s51^3 + 
     2*q1*q2^2*q3*s51^3 - 2*q2^2*q23*q3*s51^3 + q2*q23^2*q3*s51^3 + 
     2*q1*q2*q3^2*s51^3 - 2*q1*q2^2*q7*s51^3 + 2*q1*q2*q3*q7*s51^3 + 
     4*q2^2*q3*q7*s51^3 - 2*q1*q3^2*q7*s51^3 + 6*q2*q3^2*q7*s51^3 - 
     q2^3*q9*s51^3 + 2*q1*q2^2*q3*q7*s51^4 + 2*q1*q2*q3^2*q7*s51^4]*
   (4*F[1, 1, 8] - 4*F[1, 1, 9] - 4*tci[1, 2]))/2 + 
 (r[20*q10 - 7*q12 + 10*q19 + 10*q2 + 4*q22 - 4*q4 + q7 + 9*q8 + 3*q9 - 
     3*q19^2*s12 - 8*q19*q2*s12 - 5*q19*q3*s12 - 2*q3*q4*s12 + 6*q19*q7*s12 + 
     9*q2*q8*s12 - 3*q19*q2*q7*s12^2 + 3*q2*q7*q8*s12^2 - 2*q1^2*s23 - 
     8*q1*q10*s23 + 4*q10^2*s23 + 8*q1*q12*s23 + 3*q10*q12*s23 - 
     5*q1*q19*s23 + 4*q10*q19*s23 + 3*q19^2*s23 + 4*q1*q22*s23 - 
     2*q10*q22*s23 + 4*q1*q3*s23 - 5*q19*q3*s23 - 4*q22*q3*s23 - 
     7*q10*q4*s23 - 4*q3*q4*s23 + 2*q1*q5*s23 - 4*q10*q5*s23 + 3*q12*q5*s23 - 
     3*q3*q5*s23 + 2*q5^2*s23 - 2*q1*q9*s23 + 2*q10*q9*s23 - 7*q5*q9*s23 + 
     q19*q3^2*s12*s23 + q3^2*q5*s12*s23 + 2*q3*q4*q5*s12*s23 - 
     2*q1*q10*q19*s23^2 + 2*q1^2*q22*s23^2 - 2*q1^2*q5*s23^2 - 
     4*q1*q10*q5*s23^2 + 3*q3*q4*q5*s23^2 + 2*q1*q5^2*s23^2 + 
     3*q1*q10*q9*s23^2 - 2*q1^2*s34 + 8*q10^2*s34 - 3*q1*q2*s34 + 
     14*q10*q2*s34 - 14*q12*q2*s34 - 2*q1*q22*s34 - 4*q10*q4*s34 + 
     2*q10*q5*s34 + 3*q12*q5*s34 + 15*q10*q7*s34 - 7*q12*q7*s34 - 
     3*q1*q8*s34 + 4*q2*q9*s34 - 9*q5*q9*s34 - 2*q1^2*q22*s23*s34 + 
     4*q10^2*q2*s34^2 - 4*q10*q12*q2*s34^2 - 3*q12^2*q2*s34^2 - 
     3*q10*q2*q5*s34^2 + 6*q12*q2*q5*s34^2 + 3*q10*q12*q7*s34^2 + 
     3*q12^2*q7*s34^2 + 5*q10*q5*q7*s34^2 - 5*q12*q5*q7*s34^2 - 
     3*q2*q5*q9*s34^2 - q1*q10*s45 - 8*q10^2*s45 - 5*q1*q12*s45 - 
     3*q12^2*s45 + 3*q1*q19*s45 - 2*q10*q19*s45 - 8*q1*q2*s45 - 
     14*q10*q2*s45 + 6*q12*q2*s45 + 3*q19*q2*s45 - 4*q2^2*s45 - 
     2*q1*q22*s45 + 6*q10*q22*s45 + 4*q2*q22*s45 - 2*q1*q3*s45 + 
     8*q19*q3*s45 + 4*q22*q3*s45 - 6*q1*q5*s45 + 23*q10*q5*s45 - 
     8*q12*q5*s45 + 4*q3*q5*s45 + 2*q5^2*s45 + 12*q10*q7*s45 - 2*q12*q7*s45 - 
     3*q19*q7*s45 + 4*q5*q7*s45 - 6*q1*q8*s45 - 7*q2*q8*s45 + 2*q3*q8*s45 + 
     7*q1*q9*s45 + 7*q5*q9*s45 + 2*q3*q5*q7*s12*s45 - 4*q1*q10^2*s23*s45 - 
     4*q1^2*q22*s23*s45 + 6*q1*q10*q22*s23*s45 + 4*q1^2*q5*s23*s45 + 
     8*q1*q10*q5*s23*s45 + 6*q10^2*q5*s23*s45 - 4*q1*q5^2*s23*s45 + 
     6*q10*q5^2*s23*s45 + 2*q1^2*q10*q22*s23^2*s45 - 
     2*q1^2*q10*q5*s23^2*s45 + 2*q1*q10^2*q5*s23^2*s45 + 
     2*q1*q10*q5^2*s23^2*s45 + 2*q1^2*q2*s34*s45 - 4*q10^2*q2*s34*s45 + 
     2*q12^2*q2*s34*s45 - 4*q10*q2^2*s34*s45 + 4*q1^2*q22*s34*s45 + 
     2*q1*q2*q22*s34*s45 + 6*q10^2*q5*s34*s45 - 3*q12^2*q5*s34*s45 + 
     9*q10*q2*q5*s34*s45 - 13*q12*q2*q5*s34*s45 + 6*q10*q5^2*s34*s45 + 
     3*q12*q5^2*s34*s45 + q12^2*q7*s34*s45 + 13*q10*q5*q7*s34*s45 - 
     3*q12*q5*q7*s34*s45 + 8*q2*q5*q9*s34*s45 - 5*q5^2*q9*s34*s45 + 
     2*q10^2*q2*q5*s34^2*s45 - 3*q12^2*q2*q5*s34^2*s45 + 
     4*q12*q2*q5^2*s34^2*s45 + q12^2*q5*q7*s34^2*s45 + 
     2*q10*q5^2*q7*s34^2*s45 - 2*q12*q5^2*q7*s34^2*s45 - 
     4*q2*q5^2*q9*s34^2*s45 + 8*q1*q10^2*s45^2 + 2*q1^2*q2*s45^2 + 
     6*q1*q10*q2*s45^2 + 4*q10^2*q2*s45^2 + 2*q10*q2^2*s45^2 + 
     2*q1^2*q22*s45^2 - 6*q1*q10*q22*s45^2 - 2*q1*q2*q22*s45^2 - 
     2*q1^2*q5*s45^2 - 12*q1*q10*q5*s45^2 - 6*q10^2*q5*s45^2 + 
     6*q1*q2*q5*s45^2 - 12*q10*q2*q5*s45^2 + 3*q12*q2*q5*s45^2 + 
     2*q1*q5^2*s45^2 + 8*q10*q5*q7*s45^2 + 2*q5^2*q7*s45^2 - 
     3*q1*q3*q8*s45^2 - 4*q1^2*q10*q22*s23*s45^2 + 4*q1^2*q10*q5*s23*s45^2 - 
     6*q1*q10^2*q5*s23*s45^2 - 4*q1*q10*q5^2*s23*s45^2 - 
     2*q1^2*q2*q22*s34*s45^2 - 2*q10^2*q2*q5*s34*s45^2 + 
     q12^2*q2*q5*s34*s45^2 - 2*q10*q2^2*q5*s34*s45^2 - 
     4*q12*q2*q5^2*s34*s45^2 + 4*q10*q5^2*q7*s34*s45^2 + 
     4*q2*q5^2*q9*s34*s45^2 - q12^2*q2*q5^2*s34^2*s45^2 + 
     q12*q2*q5^3*s34^2*s45^2 - q2*q5^3*q9*s34^2*s45^2 - 4*q1*q10^2*q2*s45^3 - 
     2*q1*q10*q2^2*s45^3 + 2*q1^2*q10*q22*s45^3 - 2*q1^2*q10*q5*s45^3 + 
     6*q1*q10^2*q5*s45^3 + 10*q1*q10*q2*q5*s45^3 + 2*q10^2*q2*q5*s45^3 - 
     2*q1*q2^2*q5*s45^3 + 2*q10*q2^2*q5*s45^3 + 2*q1*q10*q5^2*s45^3 + 
     2*q10*q5^2*q7*s45^3 - 2*q1*q10^2*q2*q5*s45^4 - 2*q1*q10*q2^2*q5*s45^4 - 
     2*q1^2*s51 - 4*q1*q10*s51 - 2*q10^2*s51 - 3*q1*q12*s51 + 2*q10*q12*s51 - 
     3*q12^2*s51 - 2*q1*q19*s51 + 5*q10*q19*s51 + 8*q1*q2*s51 - 
     2*q10*q2*s51 + 3*q12*q2*s51 - 2*q2^2*s51 + 2*q10*q22*s51 + 
     2*q2*q22*s51 - 2*q1*q3*s51 + 4*q22*q3*s51 + 3*q10*q4*s51 + q3*q4*s51 - 
     10*q1*q7*s51 + 8*q10*q7*s51 - 4*q12*q7*s51 + 9*q19*q7*s51 + 
     9*q2*q7*s51 + 2*q1*q8*s51 - 3*q2*q8*s51 + 3*q1*q9*s51 - 
     3*q19^2*q2*s12*s51 + 3*q19*q2^2*s12*s51 + 2*q19^2*q7*s12*s51 - 
     11*q19*q2*q7*s12*s51 - 5*q2^2*q8*s12*s51 + 2*q2*q7*q8*s12*s51 - 
     q19^2*q2*q7*s12^2*s51 + 4*q19*q2^2*q7*s12^2*s51 - 
     4*q2^2*q7*q8*s12^2*s51 + 3*q1^2*q19*s23*s51 - 5*q1*q10*q19*s23*s51 + 
     3*q1*q19^2*s23*s51 - 2*q10*q19^2*s23*s51 + 5*q1^2*q9*s23*s51 + 
     4*q1*q10*q9*s23*s51 + 2*q1^2*q10*q19*s23^2*s51 + 
     q1*q10*q19^2*s23^2*s51 + 2*q1^2*q10*q9*s23^2*s51 - 3*q10^2*q12*s34*s51 - 
     3*q10*q12^2*s34*s51 - 2*q1^2*q2*s34*s51 - 2*q10^2*q2*s34*s51 + 
     5*q10*q12*q2*s34*s51 + q12^2*q2*s34*s51 - 2*q10*q2^2*s34*s51 + 
     5*q10^2*q4*s34*s51 + 5*q10*q12*q7*s34*s51 + 2*q12^2*q7*s34*s51 - 
     3*q1*q2*q7*s34*s51 + 2*q10*q4*q7*s34*s51 + 2*q10^2*q12*q2*s34^2*s51 + 
     q10*q12^2*q2*s34^2*s51 - 2*q10^2*q12*q7*s34^2*s51 - 
     3*q10*q12^2*q7*s34^2*s51 + 2*q10^2*q4*q7*s34^2*s51 + 
     2*q1*q10^2*s45*s51 + q1^2*q12*s45*s51 + q10*q19^2*s45*s51 - 
     2*q1^2*q2*s45*s51 + q1*q10*q2*s45*s51 + 2*q10^2*q2*s45*s51 - 
     3*q10*q19*q2*s45*s51 - 2*q10*q2^2*s45*s51 + q1^2*q3*s45*s51 - 
     5*q1*q19*q7*s45*s51 - q19^2*q7*s45*s51 - 2*q1*q3*q7*s45*s51 + 
     2*q1*q3*q8*s45*s51 - 2*q1*q10^2*q2*s45^2*s51 - 2*q1^2*q19*s51^2 - 
     3*q1*q10*q19*s51^2 - q1*q19^2*s51^2 - 2*q10*q19^2*s51^2 + 
     2*q1^2*q2*s51^2 + 2*q10*q19*q2*s51^2 + q19^2*q2*s51^2 - 
     2*q10*q2^2*s51^2 - 2*q19*q2^2*s51^2 - 4*q1^2*q7*s51^2 + 
     2*q10*q12*q7*s51^2 - q1*q19*q7*s51^2 + 2*q19^2*q7*s51^2 + 
     8*q1*q2*q7*s51^2 - 3*q19*q2*q7*s51^2 - 3*q19^2*q2*q7*s12*s51^2 + 
     2*q19*q2^2*q7*s12*s51^2 - 2*q2^2*q7*q8*s12*s51^2 + 
     q19^2*q2^2*q7*s12^2*s51^2 - q19*q2^3*q7*s12^2*s51^2 + 
     q2^3*q7*q8*s12^2*s51^2 + 2*q1^2*q10*q19*s23*s51^2 + 
     3*q1*q10*q19^2*s23*s51^2 + 2*q1^2*q10*q9*s23*s51^2 - 
     q1^3*q10*q19*s23^2*s51^2 - q1^2*q10*q19^2*s23^2*s51^2 - 
     q1^3*q10*q9*s23^2*s51^2 - 2*q10^2*q12*q7*s34*s51^2 - 
     q10*q12^2*q7*s34*s51^2 - 2*q1^2*q2*q7*s34*s51^2 + 
     2*q10^2*q4*q7*s34*s51^2 + q10^3*q12*q7*s34^2*s51^2 + 
     q10^2*q12^2*q7*s34^2*s51^2 - q10^3*q4*q7*s34^2*s51^2 + 
     q10*q19^2*q2*s45*s51^2 - 2*q10*q19*q2^2*s45*s51^2 - 
     2*q1^2*q19*q7*s45*s51^2 - q1*q19^2*q7*s45*s51^2 + q10*q19^2*q2*s51^3 - 
     2*q10*q19*q2^2*s51^3 - 2*q1^2*q19*q7*s51^3 - q1*q19^2*q7*s51^3 + 
     2*q1^2*q2*q7*s51^3]*(-4*F[1, 1, 3] + 4*F[1, 1, 9] + 4*tci[1, 2]))/2 + 
 (r[4*q1 - q10 - 2*q14 - 2*q15 + 4*q2 - 2*q3 - 2*q5 - q7 + 2*q15*q2*s12 + 
     q3^2*s12 + q15*q5*s12 + q5^2*s12 - 3*q5*q7*s12 + 2*q7^2*s12 - 
     q15*q3*q5*s12^2 + q3*q5*q7*s12^2 - q3*q7^2*s12^2 + 2*q1*q10*s23 + 
     2*q1*q14*s23 - 3*q10*q3*s23 + q14*q3*s23 + q3^2*s23 + q5^2*s23 - 
     q1*q10*q5*s23^2 + q10*q3*q5*s23^2 - q14*q3*q5*s23^2 + q1*q5*s34 + 
     q15*q5*s34 - q5^2*s34 - q1*q5^2*s23*s34 + q10*q15*q5*s34^2 - 
     q10*q2*q5*s34^2 - 4*q1*q10*s45 + 4*q10^2*s45 - 4*q1*q2*s45 + q3^2*s45 - 
     q1*q5*s45 + 2*q10*q5*s45 + q5^2*s45 + q3*q7*s45 + q15*q3*q5*s12*s45 + 
     q15*q5^2*s12*s45 + q3^2*q7*s12*s45 - q3*q5*q7*s12*s45 + 
     3*q3*q7^2*s12*s45 + q15*q3*q5^2*s12^2*s45 - q3*q5^2*q7*s12^2*s45 + 
     q3*q5*q7^2*s12^2*s45 + 2*q1*q10^2*s23*s45 + q14*q3^2*s23*s45 + 
     3*q1*q10*q5*s23*s45 - q10*q3*q5*s23*s45 + q14*q3*q5*s23*s45 + 
     q1*q5^2*s23*s45 - q1*q10^2*q5*s23^2*s45 + q10^2*q3*q5*s23^2*s45 - 
     q10*q3^2*q5*s23^2*s45 + q14*q3^2*q5*s23^2*s45 + 2*q10^2*q2*s34*s45 + 
     q10*q15*q5*s34*s45 - q1*q2*q5*s34*s45 + q10*q2*q5*s34*s45 + 
     2*q1*q5^2*s34*s45 + q15*q5^2*s34*s45 + q10*q15*q5^2*s34^2*s45 - 
     q10*q2*q5^2*s34^2*s45 - 4*q1*q10^2*s45^2 + 2*q1*q10*q2*s45^2 - 
     2*q10^2*q2*s45^2 + q14*q3^2*s45^2 - 4*q1*q10*q5*s45^2 + 
     3*q10^2*q5*s45^2 + q1*q2*q5*s45^2 - q10*q2*q5*s45^2 - 2*q1*q5^2*s45^2 + 
     3*q10*q5^2*s45^2 + q15*q5^2*s45^2 + q3^2*q7*s45^2 + 
     3*q1*q10^2*q5*s23*s45^2 + q1*q10*q5^2*s23*s45^2 + 
     q10^2*q2*q5*s34*s45^2 + 2*q10*q15*q5^2*s34*s45^2 - 
     q1*q2*q5^2*s34*s45^2 + q10*q2*q5^2*s34*s45^2 + 2*q1*q10^2*q2*s45^3 - 
     3*q1*q10^2*q5*s45^3 + 2*q1*q10*q2*q5*s45^3 - q10^2*q2*q5*s45^3 - 
     2*q1*q10*q5^2*s45^3 + q10*q15*q5^2*s45^3 + q1*q2*q5^2*s45^3 - 
     q10*q2*q5^2*s45^3 + q14*q3^2*q7*s45^3 + q1*q10^2*q2*q5*s45^4 + 
     q1*q10*q2*q5^2*s45^4 - q1*q10*s51 + q10^2*s51 - 2*q1*q2*s51 + 
     q14*q3*s51 + 3*q2*q3*s51 - q3^2*s51 + 2*q1*q7*s51 - 4*q2*q7*s51 - 
     2*q3*q7*s51 + 4*q7^2*s51 + 3*q2*q3*q7*s12*s51 - q3^2*q7*s12*s51 - 
     2*q2*q7^2*s12*s51 - 3*q3*q7^2*s12*s51 + q2*q3*q7^2*s12^2*s51 + 
     q10^2*q2*s34*s51 + q1*q2*q7*s34*s51 + q2*q7^2*s34*s51 - 
     q1*q10^2*s45*s51 + q1*q10*q2*s45*s51 - q10^2*q2*s45*s51 - 
     q1*q2*q3*s45*s51 + q14*q3^2*s45*s51 + q1*q3*q7*s45*s51 + 
     q14*q3*q7*s45*s51 + 2*q3^2*q7*s45*s51 + 3*q3*q7^2*s45*s51 + 
     q1*q10^2*q2*s45^2*s51 + 2*q14*q3^2*q7*s45^2*s51 + q1*q2*q3*s51^2 + 
     2*q2*q3^2*s51^2 - 4*q1*q2*q7*s51^2 - 2*q1*q3*q7*s51^2 + 
     q14*q3*q7*s51^2 + 5*q2*q3*q7*s51^2 - 2*q3^2*q7*s51^2 + 2*q1*q7^2*s51^2 - 
     4*q2*q7^2*s51^2 - 3*q3*q7^2*s51^2 + q2*q3^2*q7*s12*s51^2 + 
     3*q2*q3*q7^2*s12*s51^2 + q1*q2*q7^2*s34*s51^2 - q1*q2*q3^2*s45*s51^2 + 
     q14*q3^2*q7*s45*s51^2 + q1*q3*q7^2*s45*s51^2 + q1*q2*q3^2*s51^3 + 
     2*q1*q2*q3*q7*s51^3 - q1*q3^2*q7*s51^3 + 2*q2*q3^2*q7*s51^3 - 
     2*q1*q2*q7^2*s51^3 - q1*q3*q7^2*s51^3 + 3*q2*q3*q7^2*s51^3 + 
     q1*q2*q3^2*q7*s51^4 + q1*q2*q3*q7^2*s51^4]*
   (-8*F[1, 1, 4] + 8*F[1, 1, 9] + 8*tci[1, 2]))/2 + 
 (r[-6*q10 - 3*q3 - 2*q4 - 8*q5 - 10*q7 - 6*q3*q5*s12 - 4*q3*q7*s12 - 
     2*q4*q7*s12 - 4*q5*q7*s12 + 2*q3*q4*q5*s12^2 - q3*q5^2*s12^2 - 
     2*q3*q5*q7*s12^2 - q10*q3*s23 - q10*q4*s23 - 5*q10*q5*s23 - 
     5*q3*q5*s23 + 2*q3*q4*q5*s12*s23 - 3*q3*q5^2*s12*s23 + q5^3*s12*s23 - 
     q3*q5^3*s12^2*s23 - q10*q3*q5*s23^2 + q3*q4*q5*s23^2 - 2*q3*q5^2*s23^2 + 
     q5^3*s23^2 - q3*q5^3*s12*s23^2 - 2*q10*q4*s34 - 8*q10*q5*s34 - 
     12*q10*q7*s34 - 2*q4*q7*s34 - 4*q5*q7*s34 - 2*q10*q4*q7*s34^2 - 
     4*q10*q5*q7*s34^2 - 4*q10*q3*s45 - 14*q10*q5*s45 - 6*q3*q5*s45 - 
     8*q5^2*s45 - 21*q10*q7*s45 - 10*q3*q7*s45 - 14*q5*q7*s45 - 
     4*q3*q5^2*s12*s45 - q5^3*s12*s45 - 8*q3*q5*q7*s12*s45 - 
     3*q5^2*q7*s12*s45 - q3*q5^3*s12^2*s45 - 2*q3*q5^2*q7*s12^2*s45 - 
     3*q10*q3*q5*s23*s45 - 7*q10*q5^2*s23*s45 - 3*q3*q5^2*s23*s45 - 
     2*q5^3*s23*s45 - q3*q5^3*s12*s23*s45 - 2*q10*q3*q5^2*s23^2*s45 - 
     q3*q5^3*s23^2*s45 - 8*q10*q5^2*s34*s45 - 18*q10*q5*q7*s34*s45 - 
     3*q5^2*q7*s34*s45 - 3*q10*q5^2*q7*s34^2*s45 - 7*q10*q3*q5*s45^2 - 
     10*q10*q5^2*s45^2 - 4*q3*q5^2*s45^2 - 2*q5^3*s45^2 - 
     11*q10*q3*q7*s45^2 - 25*q10*q5*q7*s45^2 - 11*q3*q5*q7*s45^2 - 
     8*q5^2*q7*s45^2 - q3*q5^3*s12*s45^2 - 5*q3*q5^2*q7*s12*s45^2 - 
     q5^3*q7*s12*s45^2 - q3*q5^3*q7*s12^2*s45^2 - 3*q10*q3*q5^2*s23*s45^2 - 
     3*q10*q5^3*s23*s45^2 - q3*q5^3*s23*s45^2 - q10*q3*q5^3*s23^2*s45^2 - 
     3*q10*q5^3*s34*s45^2 - 11*q10*q5^2*q7*s34*s45^2 - q5^3*q7*s34*s45^2 - 
     q10*q5^3*q7*s34^2*s45^2 - 4*q10*q3*q5^2*s45^3 - 3*q10*q5^3*s45^3 - 
     q3*q5^3*s45^3 - 11*q10*q3*q5*q7*s45^3 - 13*q10*q5^2*q7*s45^3 - 
     5*q3*q5^2*q7*s45^3 - 2*q5^3*q7*s45^3 - q3*q5^3*q7*s12*s45^3 - 
     q10*q3*q5^3*s23*s45^3 - 3*q10*q5^3*q7*s34*s45^3 - q10*q3*q5^3*s45^4 - 
     5*q10*q3*q5^2*q7*s45^4 - 3*q10*q5^3*q7*s45^4 - q3*q5^3*q7*s45^4 - 
     q10*q3*q5^3*q7*s45^5 - q10*q3*s51 - q10*q4*s51 - 7*q10*q7*s51 - 
     3*q3*q7*s51 - 2*q4*q7*s51 - 2*q10*q4*q7*s34*s51 - 5*q10*q3*q7*s45*s51 - 
     q10*q3*q7*s51^2 - q10*q4*q7*s51^2]*(-4*F[1, 1, 1]^2 + 4*F[1, 1, 3]^2 + 
    8*F[1, 1, 1]*F[1, 1, 10] - 8*F[1, 1, 3]*F[1, 1, 10] - 8*F[2, 1, 1] + 
    8*F[2, 1, 13] + 8*F[1, 1, 1]*tci[1, 2] - 8*F[1, 2, 2]*tci[1, 2]))/2 + 
 (r[4*q10 - q3 + 2*q4 + 3*q5 + 5*q7 - 3*q8 + 3*q2*q3*s12 - q3*q5*s12 - 
     6*q3*q7*s12 + 2*q4*q7*s12 + q5*q7*s12 - q7^2*s12 - 2*q2*q8*s12 + 
     q3*q8*s12 - 2*q3*q4*q5*s12^2 + q2*q3*q7*s12^2 - q3*q5*q7*s12^2 - 
     q2*q7*q8*s12^2 + q10*q3*s23 + q10*q4*s23 + 3*q10*q5*s23 + q3*q5*s23 - 
     2*q3*q4*q5*s12*s23 + q10*q3*q5*s23^2 - q3*q4*q5*s23^2 + 2*q10*q4*s34 + 
     4*q10*q5*s34 + 8*q10*q7*s34 + 2*q4*q7*s34 + 2*q5*q7*s34 + q1*q8*s34 + 
     2*q10*q4*q7*s34^2 + 2*q10*q5*q7*s34^2 + 2*q10*q3*s45 - 3*q2*q3*s45 + 
     5*q10*q5*s45 + 2*q3*q5*s45 + 10*q10*q7*s45 + 4*q3*q7*s45 + 4*q5*q7*s45 + 
     2*q1*q8*s45 + q2*q8*s45 - 2*q3*q8*s45 - q3*q5*q7*s12*s45 - 
     q3*q7^2*s12*s45 - q3*q5*q7^2*s12^2*s45 + q10*q3*q5*s23*s45 + 
     6*q10*q5*q7*s34*s45 + q1*q2*q3*s45^2 + 2*q10*q3*q5*s45^2 + 
     4*q10*q3*q7*s45^2 + 6*q10*q5*q7*s45^2 + 2*q3*q5*q7*s45^2 + 
     q1*q3*q8*s45^2 + 2*q10*q3*q5*q7*s45^3 + q10*q3*s51 + 3*q2*q3*s51 + 
     q10*q4*s51 + 2*q1*q7*s51 + 5*q10*q7*s51 - 6*q3*q7*s51 + 2*q4*q7*s51 - 
     2*q1*q8*s51 - q2*q8*s51 + 2*q3*q8*s51 + 3*q2*q3*q7*s12*s51 - 
     2*q2*q7*q8*s12*s51 + 2*q10*q4*q7*s34*s51 - q1*q2*q3*s45*s51 + 
     3*q1*q3*q7*s45*s51 + 3*q10*q3*q7*s45*s51 + q3*q7^2*s45*s51 - 
     2*q1*q3*q8*s45*s51 + 2*q1*q2*q3*s51^2 - 2*q1*q3*q7*s51^2 + 
     q10*q3*q7*s51^2 + 4*q2*q3*q7*s51^2 + q10*q4*q7*s51^2 + q1*q7^2*s51^2 + 
     2*q1*q3*q8*s51^2 - 2*q2*q7*q8*s51^2 + q1*q3*q7^2*s45*s51^2 + 
     2*q1*q2*q3*q7*s51^3]*(4*F[1, 1, 3]^2 - 8*F[1, 1, 3]*F[1, 1, 6] + 
    4*F[1, 1, 6]^2 + 8*F[2, 1, 13] + 8*F[2, 1, 14] + (4*tci[1, 1]^2)/3 + 
    8*F[1, 1, 6]*tci[1, 2] - 8*F[1, 2, 2]*tci[1, 2]))/2 + 
 (r[-q1 + 3*q10 - 4*q9 + 2*q1*q10*s23 - 2*q1*q9*s23 - 2*q10*q9*s23 + 
     q5*q9*s23 + q1*q10*q5*s23^2 - q1*q10*q9*s23^2 + q10^2*s34 + 
     2*q10*q2*s34 - q1*q5*s34 - q10*q5*s34 - 2*q10*q9*s34 - 2*q2*q9*s34 + 
     2*q5*q9*s34 + q10^2*q2*s34^2 + 2*q2*q5*q9*s34^2 - 2*q1*q10*s45 + 
     q1*q5*s45 - q10*q5*s45 + q1*q9*s45 + 2*q2*q9*s45 - 2*q5*q9*s45 - 
     3*q1*q10*q5*s23*s45 + q10^2*q5*s23*s45 + 2*q10^2*q5*s34*s45 + 
     q1*q2*q5*s34*s45 + q10*q2*q5*s34*s45 - 2*q2*q5*q9*s34*s45 + 
     q10^2*q2*q5*s34^2*s45 + 4*q1*q10*q5*s45^2 - q1*q2*q5*s45^2 + 
     2*q10*q2*q5*s45^2 + q2*q5*q9*s45^2 - 2*q1*q10*q2*q5*s45^3 + 
     2*q1*q10*s51 - q1*q9*s51 - 2*q10*q9*s51 + q2*q9*s51 - 
     2*q1*q10*q9*s23*s51 - 2*q1*q10*q9*s51^2]*(-4*F[1, 1, 1]^2 + 
    4*F[1, 1, 4]^2 + 8*F[1, 1, 1]*F[1, 1, 6] - 8*F[1, 1, 4]*F[1, 1, 6] - 
    8*F[2, 1, 2] + 8*F[2, 1, 6] + 8*F[1, 1, 1]*tci[1, 2] - 
    8*F[1, 2, 3]*tci[1, 2]))/2 + 
 (r[-2*q1 + 3*q10 + q2 + 2*q3 - q5 + 2*q2*q3*s12 - q3^2*s12 - q3^2*q7*s12^2 - 
     q10*q5*s23 - q10^2*s34 + 2*q10*q2*s34 - q10*q5*s34 - q10^2*q2*s34^2 - 
     q1*q10*s45 + 4*q1*q2*s45 - 2*q10*q2*s45 + q2^2*s45 - 2*q2*q3*s45 - 
     q10*q5*s45 - q10^2*q5*s23*s45 - q10*q2^2*s34*s45 - 2*q10^2*q5*s34*s45 - 
     q10*q2*q5*s34*s45 - q10^2*q2*q5*s34^2*s45 + 2*q1*q10*q2*s45^2 - 
     2*q1*q2^2*s45^2 + q10*q2^2*s45^2 - q1*q10*q2^2*s45^3 - q10*q2*s51 - 
     q2^2*s51 + q2^2*q3*s12*s51 + 2*q2*q3^2*s12*s51 - q2*q3*q7*s12*s51 - 
     2*q3^2*q7*s12*s51 + q2*q3^2*q7*s12^2*s51 - q10*q2^2*s34*s51 + 
     q1*q10*q2*s45*s51 + q10*q2^2*s45*s51 - q1*q2*q3*s45*s51 - 
     2*q2^2*q3*s45*s51 - q2*q3^2*s45*s51 - q1*q10*q2^2*s45^2*s51 + 
     q1*q2^2*q3*s45^2*s51 + q2*q3^2*s51^2 - q2*q3*q7*s51^2 - q3^2*q7*s51^2 + 
     2*q2*q3^2*q7*s12*s51^2 + q2*q3^2*q7*s51^3]*
   (-4*F[1, 1, 1]^2 + 4*F[1, 1, 4]^2 + 8*F[1, 1, 1]*F[1, 1, 6] - 
    8*F[1, 1, 4]*F[1, 1, 6] - 8*F[2, 1, 2] + 8*F[2, 1, 6] + 
    8*F[1, 1, 1]*tci[1, 2] - 8*F[1, 2, 3]*tci[1, 2]))/2 + 
 (r[-q1 + q10 - 4*q9 + 10*q1*q10*s23 - 2*q1*q5*s23 + 7*q10*q5*s23 - 
     8*q1*q9*s23 - 8*q10*q9*s23 - 3*q5*q9*s23 - 8*q9^2*s23 + 
     3*q1*q10*q5*s23^2 - 5*q1*q10*q9*s23^2 - 2*q10*q2*s34 - q1*q5*s34 + 
     7*q10*q5*s34 - 3*q10*q9*s34 - 4*q5*q9*s34 - 12*q9^2*s34 + 
     3*q10*q2*q5*s34^2 - q2*q5*q9*s34^2 - 4*q2*q9^2*s34^2 - 2*q1*q10*s45 + 
     2*q10*q2*s45 + 3*q1*q5*s45 - 9*q10*q5*s45 + 3*q1*q9*s45 + 4*q5*q9*s45 + 
     12*q9^2*s45 - 9*q1*q10*q5*s23*s45 + q1*q2*q5*s34*s45 - 
     3*q10*q2*q5*s34*s45 + 2*q2*q5*q9*s34*s45 + 12*q2*q9^2*s34*s45 - 
     4*q5*q9^2*s34*s45 - 4*q2*q5*q9^2*s34^2*s45 - 2*q1*q10*q2*s45^2 + 
     10*q1*q10*q5*s45^2 - q1*q2*q5*s45^2 + 4*q10*q2*q5*s45^2 - 
     q2*q5*q9*s45^2 - 4*q2*q9^2*s45^2 + 4*q2*q5*q9^2*s34*s45^2 - 
     4*q1*q10*q2*q5*s45^3 + 7*q1*q10*s51 + q10*q2*s51 - 5*q1*q9*s51 - 
     5*q10*q9*s51 + q2*q9*s51 + 12*q9^2*s51 - 18*q1*q10*q9*s23*s51 + 
     4*q1*q9^2*s23*s51 + 4*q10*q9^2*s23*s51 + 4*q1*q10*q9^2*s23^2*s51 + 
     8*q2*q9^2*s34*s51 - q1*q10*q2*s45*s51 - 8*q2*q9^2*s45*s51 - 
     5*q1*q10*q9*s51^2 - 4*q2*q9^2*s51^2 + 4*q1*q10*q9^2*s23*s51^2]*
   (4*F[1, 1, 4]^2 - 4*F[1, 1, 6]^2 - 8*F[1, 1, 4]*F[1, 1, 7] + 
    8*F[1, 1, 6]*F[1, 1, 7] + 8*F[2, 1, 6] - 8*F[2, 1, 8] + 
    (4*tci[1, 1]^2)/3 + 8*F[1, 1, 7]*tci[1, 2] - 8*F[1, 2, 3]*tci[1, 2]))/2 + 
 (r[-4*q2 - q7 + q8 + 7*q2*q3*s12 - 4*q2*q7*s12 - 2*q3*q7*s12 - 4*q2*q8*s12 - 
     3*q3*q8*s12 + 6*q7*q8*s12 - 12*q8^2*s12 + 3*q2*q3*q7*s12^2 - 
     q2*q7*q8*s12^2 - 4*q7*q8^2*s12^2 + q1*q2*s34 + 2*q2*q7*s34 + q1*q8*s34 + 
     12*q8^2*s34 - 4*q1*q8^2*s34^2 + 2*q1*q2*s45 - 7*q2*q3*s45 + q3*q7*s45 + 
     3*q2*q8*s45 + 4*q3*q8*s45 + 12*q8^2*s45 - 8*q1*q8^2*s34*s45 + 
     3*q1*q2*q3*s45^2 - q1*q3*q8*s45^2 - 4*q1*q8^2*s45^2 - 2*q1*q2*s51 + 
     9*q2*q3*s51 - 3*q2*q7*s51 - 3*q3*q7*s51 - 5*q2*q8*s51 - 4*q3*q8*s51 + 
     2*q7*q8*s51 - 12*q8^2*s51 + 9*q2*q3*q7*s12*s51 - 10*q2*q7*q8*s12*s51 + 
     4*q2*q8^2*s12*s51 - 4*q7*q8^2*s12*s51 + 4*q2*q7*q8^2*s12^2*s51 + 
     q1*q2*q7*s34*s51 + 8*q1*q8^2*s34*s51 - 3*q1*q2*q3*s45*s51 + 
     q1*q3*q7*s45*s51 + 2*q1*q3*q8*s45*s51 + 12*q1*q8^2*s45*s51 - 
     4*q3*q8^2*s45*s51 + 4*q1*q3*q8^2*s45^2*s51 + 4*q1*q2*q3*s51^2 - 
     2*q1*q2*q7*s51^2 - q1*q3*q7*s51^2 + 10*q2*q3*q7*s51^2 - q1*q3*q8*s51^2 - 
     5*q2*q7*q8*s51^2 - 4*q1*q8^2*s51^2 + 4*q2*q7*q8^2*s12*s51^2 - 
     4*q1*q3*q8^2*s45*s51^2 + 4*q1*q2*q3*q7*s51^3]*
   (4*F[1, 1, 4]^2 - 4*F[1, 1, 6]^2 - 8*F[1, 1, 4]*F[1, 1, 10] + 
    8*F[1, 1, 6]*F[1, 1, 10] + 8*F[2, 1, 6] - 8*F[2, 1, 14] + 
    (4*tci[1, 1]^2)/3 + 8*F[1, 1, 10]*tci[1, 2] - 8*F[1, 2, 3]*tci[1, 2]))/
  2 + (r[-q1 + 6*q2 + 2*q3 - 3*q7 - 6*q8 - q2*q3*s12 - q3^2*s12 + 
     4*q2*q7*s12 + 2*q3*q7*s12 - 4*q2*q8*s12 + 2*q3*q8*s12 - q3^2*q7*s12^2 - 
     2*q2*q7*q8*s12^2 - q1*q2*s34 - 2*q2*q7*s34 + 2*q1*q8*s34 - 2*q1*q2*s45 + 
     3*q2*q3*s45 - q3*q7*s45 + 4*q1*q8*s45 + 2*q2*q8*s45 - 4*q3*q8*s45 - 
     2*q1*q2*q3*s45^2 + 2*q1*q3*q8*s45^2 + 2*q1*q2*s51 - 3*q2*q3*s51 - 
     2*q1*q7*s51 + 5*q2*q7*s51 + 3*q3*q7*s51 - 2*q1*q8*s51 + 2*q3*q8*s51 + 
     2*q2*q3^2*s12*s51 - q2*q3*q7*s12*s51 - 2*q3^2*q7*s12*s51 - 
     2*q2*q7*q8*s12*s51 + q2*q3^2*q7*s12^2*s51 - q1*q2*q7*s34*s51 + 
     2*q1*q2*q3*s45*s51 - q2*q3^2*s45*s51 - q1*q3*q7*s45*s51 - 
     2*q1*q3*q8*s45*s51 - 2*q1*q2*q3*s51^2 + q2*q3^2*s51^2 + 
     2*q1*q2*q7*s51^2 + q1*q3*q7*s51^2 - 3*q2*q3*q7*s51^2 - q3^2*q7*s51^2 + 
     q1*q3*q8*s51^2 - q2*q7*q8*s51^2 + 2*q2*q3^2*q7*s12*s51^2 - 
     2*q1*q2*q3*q7*s51^3 + q2*q3^2*q7*s51^3]*(4*F[1, 1, 1]^2 - 
    4*F[1, 1, 4]^2 - 8*F[1, 1, 1]*F[1, 1, 6] + 8*F[1, 1, 4]*F[1, 1, 6] + 
    8*F[2, 1, 2] - 8*F[2, 1, 6] - 8*F[1, 1, 1]*tci[1, 2] + 
    8*F[1, 2, 3]*tci[1, 2]))/2 + 
 (r[-4*q2 + q7 + 3*q8 + 3*q2*q3*s12 - 2*q2*q7*s12 - 2*q3*q7*s12 + 
     2*q2*q8*s12 - q3*q8*s12 + q2*q3*q7*s12^2 - q3*q7^2*s12^2 + 
     q2*q7*q8*s12^2 + q1*q2*s34 + q2*q7*s34 - q1*q8*s34 + 2*q1*q2*s45 - 
     3*q2*q3*s45 + q3*q7*s45 - 2*q1*q8*s45 - q2*q8*s45 + 2*q3*q8*s45 + 
     2*q3*q7^2*s12*s45 + q3*q7^3*s12^2*s45 + q1*q2*q3*s45^2 - 
     q1*q3*q8*s45^2 - 6*q1*q2*s51 + 9*q2*q3*s51 + 4*q1*q7*s51 - 
     12*q2*q7*s51 - 7*q3*q7*s51 + 5*q7^2*s51 + 2*q1*q8*s51 + q2*q8*s51 - 
     2*q3*q8*s51 + 9*q2*q3*q7*s12*s51 - 4*q2*q7^2*s12*s51 - 
     6*q3*q7^2*s12*s51 + 2*q7^3*s12*s51 + 2*q2*q7*q8*s12*s51 + 
     2*q2*q3*q7^2*s12^2*s51 - q3*q7^3*s12^2*s51 + 3*q1*q2*q7*s34*s51 + 
     2*q2*q7^2*s34*s51 - 3*q1*q2*q3*s45*s51 + q1*q3*q7*s45*s51 + 
     4*q3*q7^2*s45*s51 + 2*q1*q3*q8*s45*s51 + 3*q3*q7^3*s12*s45*s51 + 
     7*q1*q2*q3*s51^2 - 12*q1*q2*q7*s51^2 - 5*q1*q3*q7*s51^2 + 
     19*q2*q3*q7*s51^2 + 5*q1*q7^2*s51^2 - 12*q2*q7^2*s51^2 - 
     9*q3*q7^2*s51^2 + 4*q7^3*s51^2 - 2*q1*q3*q8*s51^2 + 2*q2*q7*q8*s51^2 + 
     9*q2*q3*q7^2*s12*s51^2 - 2*q2*q7^3*s12*s51^2 - 3*q3*q7^3*s12*s51^2 + 
     q2*q3*q7^3*s12^2*s51^2 + 3*q1*q2*q7^2*s34*s51^2 + q2*q7^3*s34*s51^2 + 
     2*q1*q3*q7^2*s45*s51^2 + 3*q3*q7^3*s45*s51^2 + 11*q1*q2*q3*q7*s51^3 - 
     8*q1*q2*q7^2*s51^3 - 4*q1*q3*q7^2*s51^3 + 12*q2*q3*q7^2*s51^3 + 
     2*q1*q7^3*s51^3 - 4*q2*q7^3*s51^3 - 3*q3*q7^3*s51^3 + 
     3*q2*q3*q7^3*s12*s51^3 + q1*q2*q7^3*s34*s51^3 + q1*q3*q7^3*s45*s51^3 + 
     5*q1*q2*q3*q7^2*s51^4 - 2*q1*q2*q7^3*s51^4 - q1*q3*q7^3*s51^4 + 
     3*q2*q3*q7^3*s51^4 + q1*q2*q3*q7^3*s51^5]*
   (-8*F[1, 1, 2]^2 + 8*F[1, 1, 2]*F[1, 1, 4] + 8*F[1, 1, 2]*F[1, 1, 5] - 
    8*F[1, 1, 4]*F[1, 1, 5] - 8*F[2, 1, 3] - 8*F[2, 1, 4] + 
    8*F[1, 1, 5]*tci[1, 2] - 8*F[1, 2, 6]*tci[1, 2]))/2 + 
 (r[-q10 - q2 + 3*q5 - 6*q9 + q2*q5*s12 - 2*q5^2*s12 + 2*q1*q10*s23 + 
     3*q10*q5*s23 - 3*q5^2*s23 - 4*q1*q9*s23 - 2*q10*q9*s23 + 2*q5*q9*s23 + 
     q5^3*s12*s23 + 2*q1*q10*q5*s23^2 - q1*q5^2*s23^2 + q5^3*s23^2 - 
     2*q1*q10*q9*s23^2 + q10*q5*s34 + q2*q5*s34 - q10*q9*s34 - 2*q2*q9*s34 + 
     2*q5*q9*s34 - q5^3*s23*s34 - q1*q5^3*s23^2*s34 + q2*q5*q9*s34^2 + 
     2*q1*q10*s45 + 2*q10*q2*s45 - 3*q10*q5*s45 - 2*q2*q5*s45 + 2*q5^2*s45 + 
     2*q1*q9*s45 + 4*q2*q9*s45 - 4*q5*q9*s45 - 5*q1*q10*q5*s23*s45 + 
     2*q1*q5^2*s23*s45 - 2*q10*q5^2*s23*s45 - q1*q10*q5^2*s23^2*s45 + 
     q1*q5^3*s23^2*s45 - q10*q5^2*s34*s45 + 2*q5^3*s34*s45 - 
     2*q2*q5*q9*s34*s45 + 3*q1*q5^3*s23*s34*s45 - 2*q1*q10*q2*s45^2 + 
     4*q1*q10*q5*s45^2 + q10*q2*q5*s45^2 - q1*q5^2*s45^2 + q10*q5^2*s45^2 + 
     2*q2*q5*q9*s45^2 + 2*q1*q10*q5^2*s23*s45^2 - 3*q1*q5^3*s23*s45^2 + 
     3*q10*q5^3*s23*s45^2 + q1*q10*q5^3*s23^2*s45^2 - 3*q1*q5^3*s34*s45^2 + 
     3*q10*q5^3*s34*s45^2 + q10*q2*q5^3*s34^2*s45^2 - q1*q10*q2*q5*s45^3 - 
     q1*q10*q5^2*s45^3 + 3*q1*q5^3*s45^3 - 3*q10*q5^3*s45^3 - 
     3*q1*q10*q5^3*s23*s45^3 + q1*q2*q5^3*s34*s45^3 - q10*q2*q5^3*s34*s45^3 + 
     3*q1*q10*q5^3*s45^4 - q1*q2*q5^3*s45^4 + q10*q2*q5^3*s45^4 - 
     q1*q10*q2*q5^3*s45^5 + q1*q10*s51 + q10*q2*s51 - q10*q9*s51 + 
     2*q2*q9*s51 - 2*q1*q10*q9*s23*s51 - q1*q10*q2*s45*s51 - q1*q10*q9*s51^2]*
   (-8*F[1, 1, 2]^2 + 8*F[1, 1, 2]*F[1, 1, 4] + 8*F[1, 1, 2]*F[1, 1, 9] - 
    8*F[1, 1, 4]*F[1, 1, 9] - 8*F[2, 1, 3] - 8*F[2, 1, 11] + 
    8*F[1, 1, 9]*tci[1, 2] - 8*F[1, 2, 6]*tci[1, 2]))/2 + 
 (r[q1 - q2 - q3 + 2*q5 + 2*q7 - q3*q7*s12 + 3*q1*q5*s23 - q10*q5*s23 - 
     q5^2*s23 - q1*q5^2*s23^2 - q1^2*s34 - q1*q2*s34 + q1*q5*s34 - 
     q10*q5*s34 + q1^2*q5*s23*s34 + q1^2*s45 + 2*q1*q2*s45 - 3*q1*q5*s45 + 
     q10*q5*s45 - q3*q7*s45 - q3*q7^2*s12*s45 + q1*q10*q5*s23*s45 + 
     2*q1*q5^2*s23*s45 - 2*q10*q5^2*s23*s45 - q1*q10*q5^2*s23^2*s45 + 
     q1^2*q2*s34*s45 - 2*q1^2*q5*s34*s45 - q1*q2*q5*s34*s45 - 
     q10*q5^2*s34*s45 - q1^2*q2*s45^2 - q1*q10*q5*s45^2 - q1*q5^2*s45^2 + 
     q10*q5^2*s45^2 + 2*q1*q10*q5^2*s23*s45^2 + q1^2*q2*q5*s34*s45^2 - 
     q1*q10*q5^2*s45^3 + 2*q1*q2*s51 + q2*q7*s51 - q3*q7*s51 - q7^2*s51 - 
     q1^2*q2*s34*s51 - q1*q2*q7*s34*s51 - q1^2*q2*s45*s51 - 
     q1*q3*q7*s45*s51 - 2*q3*q7^2*s45*s51 + q1^2*q2*s51^2 - q1^2*q7*s51^2 + 
     2*q1*q2*q7*s51^2 - q1*q7^2*s51^2 - q1^2*q2*q7*s34*s51^2 - 
     q1*q3*q7^2*s45*s51^2 + q1^2*q2*q7*s51^3]*(-4*F[1, 1, 2]^2 + 
    4*F[1, 1, 4]^2 + 8*F[1, 1, 2]*F[1, 1, 6] - 8*F[1, 1, 4]*F[1, 1, 6] - 
    8*F[2, 1, 3] + 8*F[2, 1, 6] + (16*tci[1, 1]^2)/3 + 
    8*F[1, 1, 2]*tci[1, 2] + 8*F[1, 1, 6]*tci[1, 2] - 
    8*F[1, 2, 3]*tci[1, 2] - 8*F[1, 2, 6]*tci[1, 2]))/2 + 
 (r[3*q10 - q2 + 2*q5 - 6*q9 + 6*q1*q10*s23 + q10*q5*s23 - q5^2*s23 - 
     4*q1*q9*s23 - 2*q10*q9*s23 + 2*q5*q9*s23 - q1*q5^2*s23^2 - 
     2*q1*q10*q9*s23^2 - q10*q9*s34 - 2*q2*q9*s34 + 2*q5*q9*s34 - 
     q10*q2*q5*s34^2 + q2*q5*q9*s34^2 - 6*q1*q10*s45 - 2*q10*q2*s45 + 
     2*q10*q5*s45 + 2*q1*q9*s45 + 4*q2*q9*s45 - 4*q5*q9*s45 + 
     q1*q10*q5*s23*s45 + 2*q1*q5^2*s23*s45 - 2*q10*q5^2*s23*s45 - 
     q1*q10*q5^2*s23^2*s45 + q10*q2*q5*s34*s45 - q10*q5^2*s34*s45 - 
     2*q2*q5*q9*s34*s45 + 2*q1*q10*q2*s45^2 - 3*q1*q10*q5*s45^2 - 
     2*q10*q2*q5*s45^2 - q1*q5^2*s45^2 + q10*q5^2*s45^2 + 2*q2*q5*q9*s45^2 + 
     2*q1*q10*q5^2*s23*s45^2 + 2*q1*q10*q2*q5*s45^3 - q1*q10*q5^2*s45^3 - 
     q1*q10*s51 - q10*q2*s51 - q10*q9*s51 + 2*q2*q9*s51 - 
     2*q1*q10*q9*s23*s51 + q1*q10*q2*s45*s51 - q1*q10*q9*s51^2]*
   (4*F[1, 1, 2]^2 - 4*F[1, 1, 4]^2 - 8*F[1, 1, 2]*F[1, 1, 6] + 
    8*F[1, 1, 4]*F[1, 1, 6] + 8*F[2, 1, 3] - 8*F[2, 1, 6] - 
    (16*tci[1, 1]^2)/3 - 8*F[1, 1, 2]*tci[1, 2] - 8*F[1, 1, 6]*tci[1, 2] + 
    8*F[1, 2, 3]*tci[1, 2] + 8*F[1, 2, 6]*tci[1, 2]))/2 + 
 (r[-q7 + 3*q8 - 3*q2*q3*s12 + 3*q3*q7*s12 + 2*q2*q8*s12 - q3*q8*s12 - 
     q2*q3*q7*s12^2 + q2*q7*q8*s12^2 - q1*q8*s34 + 3*q2*q3*s45 - 
     3*q3*q7*s45 - 2*q1*q8*s45 - q2*q8*s45 + 2*q3*q8*s45 - q3*q7^2*s12*s45 - 
     q1*q2*q3*s45^2 - q1*q3*q8*s45^2 - 3*q2*q3*s51 - 2*q1*q7*s51 + 
     5*q3*q7*s51 - q7^2*s51 + 2*q1*q8*s51 + q2*q8*s51 - 2*q3*q8*s51 - 
     3*q2*q3*q7*s12*s51 + 2*q2*q7*q8*s12*s51 + q1*q2*q3*s45*s51 - 
     3*q1*q3*q7*s45*s51 - 2*q3*q7^2*s45*s51 + 2*q1*q3*q8*s45*s51 - 
     2*q1*q2*q3*s51^2 + 2*q1*q3*q7*s51^2 - 4*q2*q3*q7*s51^2 - q1*q7^2*s51^2 - 
     2*q1*q3*q8*s51^2 + 2*q2*q7*q8*s51^2 - q1*q3*q7^2*s45*s51^2 - 
     2*q1*q2*q3*q7*s51^3]*(4*F[1, 1, 2]^2 - 4*F[1, 1, 4]^2 - 
    8*F[1, 1, 2]*F[1, 1, 6] + 8*F[1, 1, 4]*F[1, 1, 6] + 8*F[2, 1, 3] - 
    8*F[2, 1, 6] - (16*tci[1, 1]^2)/3 - 8*F[1, 1, 2]*tci[1, 2] - 
    8*F[1, 1, 6]*tci[1, 2] + 8*F[1, 2, 3]*tci[1, 2] + 
    8*F[1, 2, 6]*tci[1, 2]))/2 + 
 (r[-2*q10 - 4*q2 + 2*q7 + 3*q2*q3*s12 - 2*q2*q7*s12 - 2*q3*q7*s12 + 
     q2*q3*q7*s12^2 - 2*q1*q10*s23 + q10*q5*s23 + q1*q10*q5*s23^2 + 
     q1*q2*s34 - q1*q5*s34 + q10*q5*s34 + q2*q7*s34 + q10*q2*q5*s34^2 + 
     4*q1*q10*s45 + 2*q1*q2*s45 + 2*q10*q2*s45 - 3*q2*q3*s45 + q1*q5*s45 - 
     3*q10*q5*s45 + q3*q7*s45 - 3*q1*q10*q5*s23*s45 + q1*q2*q5*s34*s45 - 
     q10*q2*q5*s34*s45 - 2*q1*q10*q2*s45^2 + q1*q2*q3*s45^2 + 
     4*q1*q10*q5*s45^2 - q1*q2*q5*s45^2 + 2*q10*q2*q5*s45^2 - 
     2*q1*q10*q2*q5*s45^3 + q1*q10*s51 - 2*q1*q2*s51 + q10*q2*s51 + 
     3*q2*q3*s51 + 2*q1*q7*s51 - 4*q2*q7*s51 - 3*q3*q7*s51 + 
     3*q2*q3*q7*s12*s51 + q1*q2*q7*s34*s51 - q1*q10*q2*s45*s51 - 
     q1*q2*q3*s45*s51 + q1*q3*q7*s45*s51 + 2*q1*q2*q3*s51^2 - 
     2*q1*q2*q7*s51^2 - q1*q3*q7*s51^2 + 4*q2*q3*q7*s51^2 + 
     2*q1*q2*q3*q7*s51^3]*(8*F[1, 1, 1]^2 + 8*F[1, 1, 2]^2 - 
    16*F[1, 1, 4]^2 - 16*F[1, 1, 1]*F[1, 1, 6] - 16*F[1, 1, 2]*F[1, 1, 6] + 
    32*F[1, 1, 4]*F[1, 1, 6] + 16*F[2, 1, 2] + 16*F[2, 1, 3] - 
    32*F[2, 1, 6] - (32*tci[1, 1]^2)/3 - 16*F[1, 1, 1]*tci[1, 2] - 
    16*F[1, 1, 2]*tci[1, 2] - 16*F[1, 1, 6]*tci[1, 2] + 
    32*F[1, 2, 3]*tci[1, 2] + 16*F[1, 2, 6]*tci[1, 2]))/2 + 
 (r[-4*q2 + 2*q5 - 4*q9 - 2*q2^2*s12 + q2*q5*s12 + 2*q1*q10*s23 - 
     2*q1*q5*s23 + 3*q10*q5*s23 - 2*q1*q9*s23 - 2*q10*q9*s23 + q5*q9*s23 + 
     q1*q10*q5*s23^2 - q1*q10*q9*s23^2 - 4*q10*q2*s34 - 2*q2^2*s34 - 
     2*q1*q5*s34 + 4*q10*q5*s34 + q2*q5*s34 - 2*q10*q9*s34 - 2*q2*q9*s34 + 
     2*q5*q9*s34 - 2*q10*q2^2*s34^2 + 2*q10*q2*q5*s34^2 + 2*q2*q5*q9*s34^2 + 
     q1*q10*s45 - 4*q1*q2*s45 + 8*q10*q2*s45 + 4*q2^2*s45 + 8*q1*q5*s45 - 
     10*q10*q5*s45 - 2*q2*q5*s45 + q1*q9*s45 + 2*q2*q9*s45 - 2*q5*q9*s45 - 
     5*q1*q10*q5*s23*s45 + 7*q10*q2^2*s34*s45 + 2*q2^3*s34*s45 + 
     4*q1*q2*q5*s34*s45 - 8*q10*q2*q5*s34*s45 - 2*q2*q5*q9*s34*s45 + 
     2*q10*q2^3*s34^2*s45 - 2*q10*q2^2*q5*s34^2*s45 - 8*q1*q10*q2*s45^2 + 
     5*q1*q2^2*s45^2 - 7*q10*q2^2*s45^2 + 11*q1*q10*q5*s45^2 - 
     10*q1*q2*q5*s45^2 + 11*q10*q2*q5*s45^2 + q2*q5*q9*s45^2 - 
     2*q10*q2^3*s34*s45^2 - 3*q1*q2^2*q5*s34*s45^2 + 
     5*q10*q2^2*q5*s34*s45^2 + q10*q2^3*q5*s34^2*s45^2 + 
     7*q1*q10*q2^2*s45^3 - 2*q1*q2^3*s45^3 + 2*q10*q2^3*s45^3 - 
     11*q1*q10*q2*q5*s45^3 + 5*q1*q2^2*q5*s45^3 - 5*q10*q2^2*q5*s45^3 + 
     q1*q2^3*q5*s34*s45^3 - q10*q2^3*q5*s34*s45^3 - 2*q1*q10*q2^3*s45^4 + 
     5*q1*q10*q2^2*q5*s45^4 - q1*q2^3*q5*s45^4 + q10*q2^3*q5*s45^4 - 
     q1*q10*q2^3*q5*s45^5 + 2*q1*q10*s51 + q10*q2*s51 + 2*q2^2*s51 - 
     q1*q9*s51 - 2*q10*q9*s51 + q2*q9*s51 + q2^3*s12*s51 - 
     2*q1*q10*q9*s23*s51 + 2*q10*q2^2*s34*s51 + q2^3*s34*s51 + 
     q10*q2^3*s34^2*s51 - q1*q10*q2*s45*s51 - 2*q10*q2^2*s45*s51 - 
     2*q2^3*s45*s51 - q10*q2^3*s34*s45*s51 + 2*q1*q10*q2^2*s45^2*s51 + 
     q10*q2^3*s45^2*s51 - q1*q10*q2^3*s45^3*s51 - 2*q1*q10*q9*s51^2]*
   (4*F[1, 1, 3]^2 - 4*F[1, 1, 5]^2 - 8*F[1, 1, 3]*F[1, 1, 7] + 
    8*F[1, 1, 5]*F[1, 1, 7] + 8*F[2, 1, 5] - 8*F[2, 1, 7] + 
    (4*tci[1, 1]^2)/3 + 8*F[1, 1, 7]*tci[1, 2] - 8*F[1, 2, 7]*tci[1, 2]))/2 + 
 (r[-4*q1 - 2*q2 + 2*q3 + q7 - 3*q8 + 3*q2*q3*s12 - 2*q3*q7*s12 - 
     2*q2*q8*s12 + q3*q8*s12 + q2*q3*q7*s12^2 - q2*q7*q8*s12^2 - 2*q1^2*s23 + 
     q1*q3*s23 + 2*q1^2*s34 + q1*q2*s34 + q1*q8*s34 + q1^3*s23*s34 + 
     4*q1^2*s45 + 4*q1*q2*s45 - 2*q1*q3*s45 - 3*q2*q3*s45 + q3*q7*s45 + 
     2*q1*q8*s45 + q2*q8*s45 - 2*q3*q8*s45 - 2*q1^3*s34*s45 - 
     2*q1^2*q2*s34*s45 - 2*q1^2*q2*s45^2 + q1*q2*q3*s45^2 + q1*q3*q8*s45^2 + 
     q1^3*q2*s34*s45^2 - 2*q1^2*s51 - 8*q1*q2*s51 + q1*q3*s51 + 9*q2*q3*s51 + 
     4*q1*q7*s51 - 3*q2*q7*s51 - 7*q3*q7*s51 - 2*q1*q8*s51 - q2*q8*s51 + 
     2*q3*q8*s51 + 5*q2*q3*q7*s12*s51 - 2*q2*q7*q8*s12*s51 + q1^3*s34*s51 + 
     2*q1^2*q2*s34*s51 + q1*q2*q7*s34*s51 + 2*q1^3*s45*s51 + 
     7*q1^2*q2*s45*s51 - 7*q1*q2*q3*s45*s51 + 3*q1*q3*q7*s45*s51 - 
     2*q1*q3*q8*s45*s51 - q1^3*q2*s34*s45*s51 - 2*q1^3*q2*s45^2*s51 + 
     2*q1^2*q2*q3*s45^2*s51 - 7*q1^2*q2*s51^2 + 11*q1*q2*q3*s51^2 + 
     5*q1^2*q7*s51^2 - 8*q1*q2*q7*s51^2 - 9*q1*q3*q7*s51^2 + 
     11*q2*q3*q7*s51^2 + 2*q1*q3*q8*s51^2 - 2*q2*q7*q8*s51^2 + 
     q1^3*q2*s34*s51^2 + 2*q1^2*q2*q7*s34*s51^2 + 2*q1^3*q2*s45*s51^2 - 
     5*q1^2*q2*q3*s45*s51^2 + 3*q1^2*q3*q7*s45*s51^2 + 
     q1^3*q2*q3*s45^2*s51^2 - 2*q1^3*q2*s51^3 + 5*q1^2*q2*q3*s51^3 + 
     2*q1^3*q7*s51^3 - 7*q1^2*q2*q7*s51^3 - 5*q1^2*q3*q7*s51^3 + 
     11*q1*q2*q3*q7*s51^3 + q1^3*q2*q7*s34*s51^3 - q1^3*q2*q3*s45*s51^3 + 
     q1^3*q3*q7*s45*s51^3 + q1^3*q2*q3*s51^4 - 2*q1^3*q2*q7*s51^4 - 
     q1^3*q3*q7*s51^4 + 5*q1^2*q2*q3*q7*s51^4 + q1^3*q2*q3*q7*s51^5]*
   (-8*F[1, 1, 3]^2 + 8*F[1, 1, 3]*F[1, 1, 5] + 8*F[1, 1, 3]*F[1, 1, 10] - 
    8*F[1, 1, 5]*F[1, 1, 10] - 8*F[2, 1, 5] - 8*F[2, 1, 13] - 
    (20*tci[1, 1]^2)/3 - 8*F[1, 1, 5]*tci[1, 2] - 8*F[1, 1, 10]*tci[1, 2] + 
    8*F[1, 2, 2]*tci[1, 2] + 8*F[1, 2, 7]*tci[1, 2]))/2 + 
 (r[-4*q10 - 5*q3 + 2*q4 - 4*q5 - 5*q7 - 6*q3*q5*s12 - 8*q3*q7*s12 + 
     2*q4*q7*s12 - 2*q5*q7*s12 - q7^2*s12 - 2*q3*q4*q5*s12^2 - 
     4*q3*q5*q7*s12^2 - q10*q3*s23 + q10*q4*s23 - 3*q10*q5*s23 - 
     3*q3*q5*s23 - 2*q3*q4*q5*s12*s23 - q10*q3*q5*s23^2 - q3*q4*q5*s23^2 + 
     2*q10*q4*s34 - 4*q10*q5*s34 - 4*q10*q7*s34 + 2*q4*q7*s34 - 2*q5*q7*s34 - 
     2*q7^2*s34 + 2*q10*q4*q7*s34^2 - 2*q10*q5*q7*s34^2 - 2*q10*q7^2*s34^2 - 
     6*q10*q3*s45 - 11*q10*q5*s45 - 7*q3*q5*s45 - 24*q10*q7*s45 - 
     18*q3*q7*s45 - 10*q5*q7*s45 - 12*q7^2*s45 - 10*q3*q5*q7*s12*s45 - 
     8*q3*q7^2*s12*s45 - 2*q5*q7^2*s12*s45 - 2*q7^3*s12*s45 - 
     3*q3*q5*q7^2*s12^2*s45 - 3*q10*q3*q5*s23*s45 - 12*q10*q5*q7*s34*s45 - 
     14*q10*q7^2*s34*s45 - 2*q5*q7^2*s34*s45 - 2*q7^3*s34*s45 - 
     2*q10*q5*q7^2*s34^2*s45 - 2*q10*q7^3*s34^2*s45 - 7*q10*q3*q5*s45^2 - 
     19*q10*q3*q7*s45^2 - 21*q10*q5*q7*s45^2 - 11*q3*q5*q7*s45^2 - 
     24*q10*q7^2*s45^2 - 12*q3*q7^2*s45^2 - 7*q5*q7^2*s45^2 - 5*q7^3*s45^2 - 
     5*q3*q5*q7^2*s12*s45^2 - 3*q3*q7^3*s12*s45^2 - q5*q7^3*s12*s45^2 - 
     q3*q5*q7^3*s12^2*s45^2 - 9*q10*q5*q7^2*s34*s45^2 - 
     7*q10*q7^3*s34*s45^2 - q5*q7^3*s34*s45^2 - q10*q5*q7^3*s34^2*s45^2 - 
     11*q10*q3*q5*q7*s45^3 - 12*q10*q3*q7^2*s45^3 - 12*q10*q5*q7^2*s45^3 - 
     5*q3*q5*q7^2*s45^3 - 8*q10*q7^3*s45^3 - 3*q3*q7^3*s45^3 - 
     2*q5*q7^3*s45^3 - q3*q5*q7^3*s12*s45^3 - 3*q10*q5*q7^3*s34*s45^3 - 
     5*q10*q3*q5*q7^2*s45^4 - 3*q10*q3*q7^3*s45^4 - 3*q10*q5*q7^3*s45^4 - 
     q3*q5*q7^3*s45^4 - q10*q3*q5*q7^3*s45^5 - q10*q3*s51 + q10*q4*s51 - 
     5*q10*q7*s51 - 5*q3*q7*s51 + 2*q4*q7*s51 - 3*q7^2*s51 + 
     2*q10*q4*q7*s34*s51 - 5*q10*q7^2*s34*s51 - q7^3*s34*s51 - 
     q10*q7^3*s34^2*s51 - 9*q10*q3*q7*s45*s51 - 14*q10*q7^2*s45*s51 - 
     7*q3*q7^2*s45*s51 - 4*q7^3*s45*s51 - 5*q10*q7^3*s34*s45*s51 - 
     9*q10*q3*q7^2*s45^2*s51 - 7*q10*q7^3*s45^2*s51 - 3*q3*q7^3*s45^2*s51 - 
     3*q10*q3*q7^3*s45^3*s51 - q10*q3*q7*s51^2 + q10*q4*q7*s51^2 - 
     2*q10*q7^2*s51^2 - q10*q7^3*s34*s51^2 - 2*q10*q3*q7^2*s45*s51^2 - 
     2*q10*q7^3*s45*s51^2 - q10*q3*q7^3*s45^2*s51^2]*
   (-4*F[1, 1, 1]^2 + 8*F[1, 1, 1]*F[1, 1, 7] - 4*F[1, 1, 7]^2 - 
    8*F[2, 1, 9] - 8*F[2, 1, 10] - (4*tci[1, 1]^2)/3 + 
    8*F[1, 1, 1]*tci[1, 2] - 8*F[1, 2, 8]*tci[1, 2]))/2 + 
 (r[5*q10 - q2 - 3*q3 + 2*q4 + 6*q5 + 6*q7 - 6*q9 - 2*q3*q5*s12 + q5^2*s12 - 
     4*q3*q7*s12 + 2*q4*q7*s12 + 2*q5*q7*s12 - 2*q3*q4*q5*s12^2 - 
     2*q3*q5*q7*s12^2 + 6*q1*q10*s23 - q10*q3*s23 + q10*q4*s23 + 
     2*q10*q5*s23 - q3*q5*s23 - 4*q1*q9*s23 - 2*q10*q9*s23 + 2*q5*q9*s23 - 
     2*q3*q4*q5*s12*s23 - q10*q3*q5*s23^2 - q3*q4*q5*s23^2 - q1*q5^2*s23^2 - 
     2*q1*q10*q9*s23^2 + 2*q10*q4*s34 + 3*q10*q5*s34 + 7*q10*q7*s34 + 
     2*q4*q7*s34 + q5*q7*s34 - q10*q9*s34 - 2*q2*q9*s34 + 2*q5*q9*s34 - 
     q10*q2*q5*s34^2 + 2*q10*q4*q7*s34^2 + q10*q5*q7*s34^2 + q2*q5*q9*s34^2 - 
     6*q1*q10*s45 - 2*q10*q2*s45 - 2*q10*q3*s45 + 2*q10*q5*s45 - 
     2*q3*q5*s45 + q5^2*s45 + 3*q10*q7*s45 - 4*q3*q7*s45 + 2*q5*q7*s45 + 
     2*q1*q9*s45 + 4*q2*q9*s45 - 4*q5*q9*s45 - 2*q3*q5*q7*s12*s45 + 
     q5^2*q7*s12*s45 + q1*q10*q5*s23*s45 - q10*q3*q5*s23*s45 + 
     2*q1*q5^2*s23*s45 - q10*q5^2*s23*s45 - q1*q10*q5^2*s23^2*s45 + 
     q10*q2*q5*s34*s45 + q10*q5^2*s34*s45 + 3*q10*q5*q7*s34*s45 + 
     q5^2*q7*s34*s45 - 2*q2*q5*q9*s34*s45 + q10*q5^2*q7*s34^2*s45 + 
     2*q1*q10*q2*s45^2 - 3*q1*q10*q5*s45^2 - 2*q10*q2*q5*s45^2 - 
     2*q10*q3*q5*s45^2 - q1*q5^2*s45^2 + 2*q10*q5^2*s45^2 - 
     4*q10*q3*q7*s45^2 - 2*q3*q5*q7*s45^2 + q5^2*q7*s45^2 + 
     2*q2*q5*q9*s45^2 + 2*q1*q10*q5^2*s23*s45^2 + 2*q10*q5^2*q7*s34*s45^2 + 
     2*q1*q10*q2*q5*s45^3 - q1*q10*q5^2*s45^3 - 2*q10*q3*q5*q7*s45^3 + 
     q10*q5^2*q7*s45^3 - q1*q10*s51 - q10*q2*s51 - q10*q3*s51 + q10*q4*s51 + 
     3*q10*q7*s51 - 3*q3*q7*s51 + 2*q4*q7*s51 - q10*q9*s51 + 2*q2*q9*s51 - 
     2*q1*q10*q9*s23*s51 + 2*q10*q4*q7*s34*s51 + q1*q10*q2*s45*s51 - 
     3*q10*q3*q7*s45*s51 - q10*q3*q7*s51^2 + q10*q4*q7*s51^2 - 
     q1*q10*q9*s51^2]*(-4*F[1, 1, 6]^2 + 4*F[1, 1, 7]^2 + 
    8*F[1, 1, 6]*F[1, 1, 8] - 8*F[1, 1, 7]*F[1, 1, 8] - 8*F[2, 1, 8] + 
    8*F[2, 1, 10] - 8*F[1, 1, 6]*tci[1, 2] + 8*F[1, 2, 8]*tci[1, 2]))/2 + 
 (r[-9*q2 + 3*q7 + 6*q8 - 2*q2^2*s12 + 4*q2*q3*s12 - 4*q2*q7*s12 - 
     2*q3*q7*s12 + 4*q2*q8*s12 - 2*q3*q8*s12 + q2*q3*q7*s12^2 + 
     2*q2*q7*q8*s12^2 + 2*q1*q2*s34 + q2^2*s34 + 2*q2*q7*s34 - 2*q1*q8*s34 + 
     4*q1*q2*s45 + 3*q2^2*s45 - 5*q2*q3*s45 + q3*q7*s45 - 4*q1*q8*s45 - 
     2*q2*q8*s45 + 4*q3*q8*s45 - 2*q1*q2^2*s34*s45 - q2^3*s34*s45 - 
     q1*q2^2*s45^2 + 2*q1*q2*q3*s45^2 - 2*q1*q3*q8*s45^2 + 
     q1*q2^3*s34*s45^2 - 4*q1*q2*s51 - 4*q2^2*s51 + 5*q2*q3*s51 + 
     2*q1*q7*s51 - 5*q2*q7*s51 - 3*q3*q7*s51 + 2*q1*q8*s51 - 2*q3*q8*s51 - 
     2*q2^3*s12*s51 + q2^2*q3*s12*s51 + 3*q2*q3*q7*s12*s51 + 
     2*q2*q7*q8*s12*s51 + q1*q2^2*s34*s51 + q2^3*s34*s51 + q1*q2*q7*s34*s51 + 
     4*q1*q2^2*s45*s51 + 4*q2^3*s45*s51 - 3*q1*q2*q3*s45*s51 - 
     2*q2^2*q3*s45*s51 + q1*q3*q7*s45*s51 + 2*q1*q3*q8*s45*s51 - 
     q1*q2^3*s34*s45*s51 - 2*q1*q2^3*s45^2*s51 + q1*q2^2*q3*s45^2*s51 - 
     2*q1*q2^2*s51^2 - 4*q2^3*s51^2 + 2*q1*q2*q3*s51^2 + 3*q2^2*q3*s51^2 - 
     2*q1*q2*q7*s51^2 - q1*q3*q7*s51^2 + 3*q2*q3*q7*s51^2 - q1*q3*q8*s51^2 + 
     q2*q7*q8*s51^2 + 3*q2^3*q3*s12*s51^2 - 2*q2^3*q7*s12*s51^2 + 
     q2^3*q3*q7*s12^2*s51^2 + q1*q2^3*s34*s51^2 + q2^3*q7*s34*s51^2 + 
     2*q1*q2^3*s45*s51^2 - 2*q1*q2^2*q3*s45*s51^2 - 3*q2^3*q3*s45*s51^2 + 
     q1*q2^3*q3*s45^2*s51^2 - 2*q1*q2^3*s51^3 + q1*q2^2*q3*s51^3 + 
     3*q2^3*q3*s51^3 - 4*q2^3*q7*s51^3 + q1*q2*q3*q7*s51^3 + 
     3*q2^3*q3*q7*s12*s51^3 + q1*q2^3*q7*s34*s51^3 - q1*q2^3*q3*s45*s51^3 + 
     q1*q2^3*q3*s51^4 - 2*q1*q2^3*q7*s51^4 + 3*q2^3*q3*q7*s51^4 + 
     q1*q2^3*q3*q7*s51^5]*(4*F[1, 1, 8]^2 - 4*F[1, 1, 9]^2 - 
    8*F[1, 1, 8]*F[1, 1, 10] + 8*F[1, 1, 9]*F[1, 1, 10] + 8*F[2, 1, 12] - 
    8*F[2, 1, 15] + (4*tci[1, 1]^2)/3 + 8*F[1, 1, 10]*tci[1, 2] - 
    8*F[1, 2, 9]*tci[1, 2]))/2 + 
 (r[-q1 + 7*q10 - 6*q9 + 8*q1*q10*s23 + 2*q1*q5*s23 - 4*q10*q5*s23 - 
     4*q1*q9*s23 - 2*q10*q9*s23 + 2*q5*q9*s23 + q1^2*q5*s23^2 - 
     2*q1*q10*q5*s23^2 - 2*q1*q10*q9*s23^2 + 2*q10*q2*s34 + q1*q5*s34 - 
     3*q10*q5*s34 - q10*q9*s34 - 2*q2*q9*s34 + 2*q5*q9*s34 + 
     2*q1^2*q5*s23*s34 + q1^3*q5*s23^2*s34 - q10*q2*q5*s34^2 + 
     q2*q5*q9*s34^2 + 5*q1^2*s45 - 18*q1*q10*s45 + 4*q1*q2*s45 - 
     8*q10*q2*s45 - 7*q1*q5*s45 + 11*q10*q5*s45 + 2*q1*q9*s45 + 4*q2*q9*s45 - 
     4*q5*q9*s45 + 2*q1^3*s23*s45 - 4*q1^2*q10*s23*s45 - 6*q1^2*q5*s23*s45 + 
     12*q1*q10*q5*s23*s45 - q1^3*q5*s23^2*s45 + 2*q1^2*q10*q5*s23^2*s45 - 
     4*q1^2*q5*s34*s45 - q1*q2*q5*s34*s45 + 3*q10*q2*q5*s34*s45 - 
     2*q2*q5*q9*s34*s45 - 3*q1^3*q5*s23*s34*s45 - 4*q1^3*s45^2 + 
     12*q1^2*q10*s45^2 - 5*q1^2*q2*s45^2 + 14*q1*q10*q2*s45^2 + 
     9*q1^2*q5*s45^2 - 21*q1*q10*q5*s45^2 + 5*q1*q2*q5*s45^2 - 
     7*q10*q2*q5*s45^2 + 2*q2*q5*q9*s45^2 + 2*q1^3*q10*s23*s45^2 + 
     3*q1^3*q5*s23*s45^2 - 9*q1^2*q10*q5*s23*s45^2 - 
     q1^3*q10*q5*s23^2*s45^2 + 3*q1^3*q5*s34*s45^2 + 2*q1^2*q2*q5*s34*s45^2 - 
     4*q1^3*q10*s45^3 + 2*q1^3*q2*s45^3 - 8*q1^2*q10*q2*s45^3 - 
     3*q1^3*q5*s45^3 + 12*q1^2*q10*q5*s45^3 - 4*q1^2*q2*q5*s45^3 + 
     11*q1*q10*q2*q5*s45^3 + 3*q1^3*q10*q5*s23*s45^3 - q1^3*q2*q5*s34*s45^3 + 
     2*q1^3*q10*q2*s45^4 - 3*q1^3*q10*q5*s45^4 + q1^3*q2*q5*s45^4 - 
     5*q1^2*q10*q2*q5*s45^4 + q1^3*q10*q2*q5*s45^5 - 2*q1*q10*s51 - 
     2*q10*q2*s51 - q10*q9*s51 + 2*q2*q9*s51 - 2*q1*q10*q9*s23*s51 + 
     2*q1^2*q10*s45*s51 + 4*q1*q10*q2*s45*s51 - q1^3*q10*s45^2*s51 - 
     3*q1^2*q10*q2*s45^2*s51 + q1^3*q10*q2*s45^3*s51 - q1*q10*q9*s51^2]*
   (-4*F[1, 1, 7]^2 + 4*F[1, 1, 8]^2 + 8*F[1, 1, 7]*F[1, 1, 9] - 
    8*F[1, 1, 8]*F[1, 1, 9] - 8*F[2, 1, 10] + 8*F[2, 1, 12] + 
    (16*tci[1, 1]^2)/3 + 8*F[1, 1, 7]*tci[1, 2] + 8*F[1, 1, 9]*tci[1, 2] - 
    8*F[1, 2, 8]*tci[1, 2] - 8*F[1, 2, 9]*tci[1, 2]))/2 + 
 ep*(((-2*F[1, 1, 2]^2 + 2*F[1, 1, 9]^2)*r[2*q1 + 7*q10 - 4*q15 - 7*q18 - 
       3*q2 + 3*q25 + 4*q3 - 4*q4 + 19*q5 + 28*q7 + 9*q8 - 6*q9 + 
       4*q15*q2*s12 + 8*q18*q2*s12 + 5*q2*q25*s12 - 3*q25^2*s12 + 
       3*q18*q3*s12 + 2*q15*q5*s12 + 4*q2*q5*s12 + 2*q25*q5*s12 + 
       10*q3*q5*s12 - 7*q4*q5*s12 + 2*q5^2*s12 + 3*q18*q7*s12 - 3*q2*q7*s12 + 
       16*q3*q7*s12 - 7*q4*q7*s12 + 4*q7^2*s12 + 2*q2*q8*s12 - 7*q3*q8*s12 - 
       2*q15*q3*q5*s12^2 + 3*q25*q3*q5*s12^2 + 2*q3^2*q5*s12^2 + 
       8*q3*q5*q7*s12^2 + 3*q2*q7*q8*s12^2 - 6*q1*q10*s23 - 2*q10^2*s23 - 
       4*q1*q25*s23 - 2*q25^2*s23 - 5*q10*q3*s23 - 5*q25*q3*s23 + 
       5*q1*q5*s23 + 10*q10*q5*s23 - 2*q25*q5*s23 + 9*q3*q5*s23 - 
       4*q4*q5*s23 + 2*q5^2*s23 - 4*q10*q9*s23 - q25^2*q5*s12*s23 + 
       5*q25*q3*q5*s12*s23 + 2*q3^2*q5*s12*s23 + 5*q25*q5^2*s12*s23 - 
       3*q4*q5^2*s12*s23 - q25^2*q3*q5*s12^2*s23 - 4*q25*q3*q5^2*s12^2*s23 + 
       4*q3*q4*q5^2*s12^2*s23 + 3*q1*q10*q25*s23^2 - 2*q1*q25^2*s23^2 - 
       2*q10^2*q3*s23^2 - 4*q10*q25*q3*s23^2 + q25^2*q3*s23^2 - 
       3*q1*q10*q5*s23^2 - 3*q1*q25*q5*s23^2 + 2*q25^2*q5*s23^2 + 
       5*q10*q3*q5*s23^2 + 3*q25*q3*q5*s23^2 + 2*q1*q5^2*s23^2 + 
       4*q25*q5^2*s23^2 - 2*q4*q5^2*s23^2 - q25^2*q3*q5*s12*s23^2 - 
       2*q25^2*q5^2*s12*s23^2 - 2*q25*q3*q5^2*s12*s23^2 + 
       2*q3*q4*q5^2*s12*s23^2 - 2*q25*q5^3*s12*s23^2 + 2*q4*q5^3*s12*s23^2 + 
       q25^2*q3*q5^2*s12^2*s23^2 + q25*q3*q5^3*s12^2*s23^2 - 
       q3*q4*q5^3*s12^2*s23^2 + 2*q10^2*s34 + 3*q1*q18*s34 - 4*q10*q18*s34 - 
       3*q18^2*s34 + 2*q1*q2*s34 - 3*q18*q2*s34 - 2*q1*q25*s34 + 
       3*q10*q25*s34 + 3*q2*q25*s34 + 3*q25^2*s34 + 2*q10*q4*s34 + 
       16*q10*q5*s34 + 2*q15*q5*s34 - 2*q2*q5*s34 - 2*q25*q5*s34 + 
       2*q5^2*s34 + 30*q10*q7*s34 + 2*q18*q7*s34 + 4*q2*q7*s34 + 
       5*q4*q7*s34 + 6*q5*q7*s34 - 3*q1*q8*s34 - 7*q10*q9*s34 - 6*q2*q9*s34 + 
       2*q5*q9*s34 - q1*q25^2*s23*s34 - 3*q1*q25*q5*s23*s34 + 
       2*q25^2*q5*s23*s34 + 4*q1*q5^2*s23*s34 - q25*q5^2*s23*s34 - 
       q4*q5^2*s23*s34 - q1*q25^2*q5*s23^2*s34 - 2*q1*q25*q5^2*s23^2*s34 + 
       q25^2*q5^2*s23^2*s34 + q25*q5^3*s23^2*s34 - q4*q5^3*s23^2*s34 + 
       2*q10*q15*q5*s34^2 + 2*q10^2*q7*s34^2 + 2*q10*q18*q7*s34^2 + 
       3*q10*q4*q7*s34^2 + 6*q10*q5*q7*s34^2 + 3*q2*q5*q9*s34^2 + 
       2*q1*q10*s45 + 4*q10^2*s45 + 6*q1*q18*s45 - 2*q10*q18*s45 - 
       3*q18^2*s45 - 2*q1*q2*s45 - 5*q18*q2*s45 + 14*q10*q3*s45 - 
       8*q18*q3*s45 + 4*q3^2*s45 - 2*q1*q5*s45 + 35*q10*q5*s45 - 
       2*q2*q5*s45 + 14*q3*q5*s45 + 2*q5^2*s45 + 55*q10*q7*s45 + 
       29*q3*q7*s45 + 18*q5*q7*s45 - 6*q1*q8*s45 + 9*q3*q8*s45 + 
       2*q2*q9*s45 + 2*q15*q3*q5*s12*s45 + 2*q3^2*q5*s12*s45 + 
       2*q15*q5^2*s12*s45 + 6*q3^2*q7*s12*s45 + 8*q3*q5*q7*s12*s45 + 
       6*q3*q7^2*s12*s45 + 2*q15*q3*q5^2*s12^2*s45 + 2*q3^2*q5*q7*s12^2*s45 - 
       2*q3*q5^2*q7*s12^2*s45 + 2*q3*q5*q7^2*s12^2*s45 + 
       5*q1*q10*q5*s23*s45 + 6*q10^2*q5*s23*s45 + 13*q10*q3*q5*s23*s45 + 
       2*q3^2*q5*s23*s45 - 4*q1*q5^2*s23*s45 + 6*q10*q5^2*s23*s45 + 
       2*q10^2*q3*q5*s23^2*s45 + 2*q1*q10*q5^2*s23^2*s45 + q18*q2^2*s34*s45 + 
       6*q10^2*q5*s34*s45 + 2*q10*q15*q5*s34*s45 + 2*q1*q2*q5*s34*s45 + 
       q2^2*q5*s34*s45 - 2*q1*q5^2*s34*s45 + 6*q10*q5^2*s34*s45 + 
       2*q15*q5^2*s34*s45 + 8*q10^2*q7*s34*s45 + 26*q10*q5*q7*s34*s45 - 
       2*q2*q5*q9*s34*s45 + 2*q10*q15*q5^2*s34^2*s45 + 
       2*q10^2*q5*q7*s34^2*s45 + 2*q10^2*q3*s45^2 + 3*q1*q18*q3*s45^2 + 
       4*q10*q3^2*s45^2 - 2*q1*q10*q5*s45^2 + 6*q10^2*q5*s45^2 + 
       18*q10*q3*q5*s45^2 + 2*q3^2*q5*s45^2 + 2*q1*q5^2*s45^2 + 
       2*q15*q5^2*s45^2 + 10*q10^2*q7*s45^2 + 36*q10*q3*q7*s45^2 + 
       6*q3^2*q7*s45^2 + 36*q10*q5*q7*s45^2 + 14*q3*q5*q7*s45^2 - 
       3*q1*q3*q8*s45^2 + 2*q3^2*q5*q7*s12*s45^2 + 2*q10^2*q3*q5*s23*s45^2 + 
       2*q10*q3^2*q5*s23*s45^2 - 4*q1*q10*q5^2*s23*s45^2 + 
       4*q10*q15*q5^2*s34*s45^2 + 6*q10^2*q5*q7*s34*s45^2 + 
       2*q10^2*q3*q5*s45^3 + 2*q10*q3^2*q5*s45^3 + 2*q1*q10*q5^2*s45^3 + 
       2*q10*q15*q5^2*s45^3 + 4*q10^2*q3*q7*s45^3 + 6*q10*q3^2*q7*s45^3 + 
       6*q10^2*q5*q7*s45^3 + 18*q10*q3*q5*q7*s45^3 + 2*q3^2*q5*q7*s45^3 + 
       2*q10^2*q3*q5*q7*s45^4 + 2*q10*q3^2*q5*q7*s45^4 - 2*q1*q10*s51 - 
       14*q1*q18*s51 - 7*q10*q18*s51 - 2*q1*q2*s51 - 2*q1*q25*s51 + 
       2*q10*q25*s51 + 2*q2*q25*s51 + 3*q18*q3*s51 + 10*q1*q7*s51 + 
       25*q10*q7*s51 - 5*q2*q7*s51 + 10*q3*q7*s51 - 4*q4*q7*s51 + 
       8*q7^2*s51 + 6*q1*q8*s51 - 9*q3*q8*s51 + 3*q10*q9*s51 + 3*q2*q9*s51 - 
       q2^2*q25*s12*s51 - q2^2*q7*s12*s51 + 2*q2*q7*q8*s12*s51 + 
       5*q1*q10*q25*s23*s51 - 3*q10^2*q25*s23*s51 - q1*q25^2*s23*s51 + 
       3*q10*q25^2*s23*s51 + 5*q10*q25*q3*s23*s51 + 2*q1*q10*q9*s23*s51 + 
       5*q10^2*q9*s23*s51 - 2*q1*q10^2*q25*s23^2*s51 + 
       3*q1*q10*q25^2*s23^2*s51 + 2*q10^2*q25*q3*s23^2*s51 - 
       q10*q25^2*q3*s23^2*s51 + 2*q1*q10^2*q9*s23^2*s51 + q1*q18^2*s34*s51 + 
       2*q10*q18^2*s34*s51 + q2^2*q25*s34*s51 + 2*q10^2*q7*s34*s51 + 
       5*q1*q18*q7*s34*s51 + 5*q10*q18*q7*s34*s51 - 3*q18^2*q7*s34*s51 + 
       2*q1*q2*q7*s34*s51 + q2^2*q7*s34*s51 + 4*q10*q4*q7*s34*s51 - 
       3*q18*q7^2*s34*s51 + 5*q4*q7^2*s34*s51 - q10*q18^2*q7*s34^2*s51 - 
       2*q10*q18*q7^2*s34^2*s51 + 2*q10*q4*q7^2*s34^2*s51 + 
       2*q1*q18^2*s45*s51 + q10*q18^2*s45*s51 - 13*q1*q18*q3*s45*s51 - 
       3*q10*q18*q3*s45*s51 - 3*q18^2*q3*s45*s51 + 3*q18*q3^2*s45*s51 + 
       4*q10^2*q7*s45*s51 + 3*q1*q3*q7*s45*s51 + 23*q10*q3*q7*s45*s51 + 
       6*q3^2*q7*s45*s51 + 6*q3*q7^2*s45*s51 + 10*q1*q3*q8*s45*s51 - 
       5*q3^2*q8*s45*s51 + q1*q18^2*q3*s45^2*s51 - 4*q1*q18*q3^2*s45^2*s51 + 
       2*q10^2*q3*q7*s45^2*s51 + 6*q10*q3^2*q7*s45^2*s51 + 
       4*q1*q3^2*q8*s45^2*s51 - 3*q1*q18^2*s51^2 + 3*q10*q18^2*s51^2 + 
       2*q1*q10*q25*s51^2 - q2^2*q25*s51^2 + 6*q1*q18*q3*s51^2 - 
       5*q10*q18*q3*s51^2 - 4*q1*q18*q7*s51^2 + 3*q10*q18*q7*s51^2 - 
       2*q1*q2*q7*s51^2 - q2^2*q7*s51^2 - 3*q1*q3*q7*s51^2 + 
       5*q10*q3*q7*s51^2 + 4*q1*q7^2*s51^2 - 3*q1*q3*q8*s51^2 - 
       2*q1*q10^2*q25*s23*s51^2 + q1*q10*q25^2*s23*s51^2 + 
       2*q1*q10^2*q9*s23*s51^2 + q1*q10^3*q25*s23^2*s51^2 - 
       q1*q10^2*q25^2*s23^2*s51^2 - q1*q10^3*q9*s23^2*s51^2 + 
       q1*q18^2*q7*s34*s51^2 - 3*q10*q18^2*q7*s34*s51^2 + 
       2*q1*q18*q7^2*s34*s51^2 - 2*q10*q18*q7^2*s34*s51^2 + 
       2*q10*q4*q7^2*s34*s51^2 + q10*q18^2*q7^2*s34^2*s51^2 + 
       q10*q18*q7^3*s34^2*s51^2 - q10*q4*q7^3*s34^2*s51^2 - 
       3*q1*q18^2*q3*s45*s51^2 + q10*q18^2*q3*s45*s51^2 + 
       4*q1*q18*q3^2*s45*s51^2 - 2*q10*q18*q3^2*s45*s51^2 + 
       2*q10*q3^2*q7*s45*s51^2 + 2*q1*q3*q7^2*s45*s51^2 - 
       4*q1*q3^2*q8*s45*s51^2 - q1*q18^2*q3^2*s45^2*s51^2 + 
       q1*q18*q3^3*s45^2*s51^2 - q1*q3^3*q8*s45^2*s51^2])/2 + 
   2*r[74*q1 - 8*q10 + 4*q17 + 114*q2 - q23 + 4*q25 + 78*q3 + 4*q4 + 78*q5 - 
      45*q7 - 10*q8 - 9*q9 - 4*q19*q2*s12 + 4*q2*q25*s12 - 3*q17*q3*s12 - 
      4*q19*q3*s12 - 4*q2*q3*s12 - q25*q3*s12 + 4*q3*q4*s12 - q17*q5*s12 + 
      16*q2*q5*s12 + 2*q25*q5*s12 - 19*q3*q5*s12 + q4*q5*s12 + 3*q17*q7*s12 + 
      3*q19*q7*s12 + 10*q2*q7*s12 + 89*q3*q7*s12 - 12*q5*q7*s12 + q2*q8*s12 - 
      5*q7*q8*s12 + q25*q3*q5*s12^2 - q3*q4*q5*s12^2 - q19*q2*q7*s12^2 + 
      4*q2*q3*q7*s12^2 + 4*q3*q5*q7*s12^2 + q2*q7*q8*s12^2 + 13*q1*q10*s23 + 
      4*q1*q17*s23 + 4*q1*q19*s23 - 3*q10*q19*s23 + 3*q1*q25*s23 + 
      16*q1*q3*s23 - 13*q10*q3*s23 + 2*q17*q3*s23 + 4*q19*q3*s23 - 
      q23*q3*s23 - q25*q3*s23 + q3*q4*s23 + 21*q1*q5*s23 + 64*q10*q5*s23 - 
      q17*q5*s23 + q23*q5*s23 - 3*q25*q5*s23 - 15*q3*q5*s23 + 4*q4*q5*s23 + 
      q1*q9*s23 + 2*q17*q3^2*s12*s23 - 2*q3^2*q4*s12*s23 + 
      2*q17*q3*q5*s12*s23 + 2*q25*q3*q5*s12*s23 - 4*q3*q4*q5*s12*s23 + 
      2*q25*q5^2*s12*s23 - 2*q4*q5^2*s12*s23 - q25*q3*q5^2*s12^2*s23 + 
      q3*q4*q5^2*s12^2*s23 + q1*q10*q19*s23^2 + 4*q1*q10*q5*s23^2 + 
      4*q10*q3*q5*s23^2 + q17*q3*q5*s23^2 - q3*q4*q5*s23^2 - 
      q17*q3^2*q5*s12*s23^2 + q3^2*q4*q5*s12*s23^2 - q1*q18*s34 - 
      3*q10*q18*s34 + 5*q1*q2*s34 + 20*q10*q2*s34 + 4*q12*q2*s34 + 
      4*q18*q2*s34 - q1*q23*s34 - 2*q2*q23*s34 + q1*q25*s34 - 4*q2*q25*s34 - 
      7*q1*q5*s34 + 64*q10*q5*s34 + 2*q2*q5*s34 - 3*q25*q5*s34 - 
      12*q10*q7*s34 - 4*q12*q7*s34 + 4*q18*q7*s34 + 2*q2*q7*s34 - 
      4*q23*q7*s34 - q4*q7*s34 + 4*q5*q7*s34 + 4*q1*q8*s34 - 4*q2*q9*s34 + 
      q1*q25*q5*s23*s34 - q25*q5^2*s23*s34 + q4*q5^2*s23*s34 + 
      q1^2*q23*s34^2 - q2^2*q23*s34^2 + 4*q10*q2*q5*s34^2 - q1*q23*q5*s34^2 + 
      q10*q18*q7*s34^2 + 4*q10*q5*q7*s34^2 + q1^2*q8*s34^2 + q2^2*q9*s34^2 - 
      38*q1*q10*s45 + 4*q1*q12*s45 - 3*q1*q18*s45 - q10*q18*s45 + 
      q10*q19*s45 - 87*q1*q2*s45 - 26*q10*q2*s45 - 3*q12*q2*s45 - 
      q17*q2*s45 + 4*q18*q2*s45 + 3*q1*q23*s45 - 3*q2*q23*s45 - 
      14*q1*q3*s45 - 30*q10*q3*s45 + 4*q18*q3*s45 + 4*q2*q3*s45 - 
      53*q1*q5*s45 + 4*q12*q5*s45 + q17*q5*s45 - 14*q2*q5*s45 - 
      44*q3*q5*s45 - 76*q10*q7*s45 - q12*q7*s45 + 3*q17*q7*s45 - q19*q7*s45 - 
      57*q3*q7*s45 - 30*q5*q7*s45 + 6*q1*q8*s45 - q3*q8*s45 - q7*q8*s45 + 
      6*q2*q9*s45 - q5*q9*s45 - q17*q5*q7*s12*s45 - 33*q3*q5*q7*s12*s45 + 
      q17*q7^2*s12*s45 - q7^2*q8*s12*s45 + 25*q1*q10*q5*s23*s45 - 
      33*q10*q3*q5*s23*s45 + q1^2*q23*s34*s45 + 2*q2^2*q23*s34*s45 + 
      5*q1*q2*q5*s34*s45 + 33*q10*q2*q5*s34*s45 + 4*q12*q2*q5*s34*s45 - 
      q1*q23*q5*s34*s45 + 2*q2*q23*q5*s34*s45 - 25*q10*q5*q7*s34*s45 - 
      q12*q5*q7*s34*s45 + q1^2*q8*s34*s45 - 2*q2^2*q9*s34*s45 - 
      6*q2*q5*q9*s34*s45 - q2^2*q23*q5*s34^2*s45 + q2^2*q5*q9*s34^2*s45 + 
      27*q1*q10*q2*s45^2 - q1*q18*q3*s45^2 + 4*q1*q2*q3*s45^2 - 
      57*q1*q10*q5*s45^2 + 32*q1*q2*q5*s45^2 - 28*q10*q2*q5*s45^2 - 
      q12*q2*q5*s45^2 - 28*q10*q3*q5*s45^2 - 57*q10*q3*q7*s45^2 - 
      57*q10*q5*q7*s45^2 - 28*q3*q5*q7*s45^2 + q1*q3*q8*s45^2 + 
      q2*q5*q9*s45^2 + q12*q2*q5^2*s34*s45^2 - q2*q5^2*q9*s34*s45^2 + 
      28*q1*q10*q2*q5*s45^3 - 28*q10*q3*q5*q7*s45^3 + 3*q1*q10*s51 + 
      4*q1*q12*s51 + 4*q10*q12*s51 - 4*q1*q17*s51 + 4*q1*q18*s51 - 
      4*q10*q18*s51 - q1*q19*s51 - 3*q10*q19*s51 + 27*q1*q2*s51 + 
      6*q10*q2*s51 - q12*q2*s51 + q19*q2*s51 + 2*q1*q23*s51 + q2*q23*s51 + 
      2*q1*q25*s51 - 4*q10*q25*s51 + 2*q1*q3*s51 + 4*q10*q3*s51 - 
      3*q17*q3*s51 - 64*q2*q3*s51 + q23*q3*s51 - q25*q3*s51 - q10*q4*s51 - 
      8*q1*q7*s51 - 16*q10*q7*s51 - 3*q12*q7*s51 + q17*q7*s51 + 
      3*q19*q7*s51 + 37*q2*q7*s51 + 4*q23*q7*s51 + 121*q3*q7*s51 - 
      4*q1*q8*s51 + q10*q9*s51 + 4*q2*q9*s51 + q17*q2*q3*s12*s51 - 
      q17*q3^2*s12*s51 + q3^2*q4*s12*s51 - 2*q17*q2*q7*s12*s51 - 
      4*q19*q2*q7*s12*s51 - 25*q2*q3*q7*s12*s51 - q17*q7^2*s12*s51 + 
      4*q2*q7*q8*s12*s51 + q7^2*q8*s12*s51 + q19*q2^2*q7*s12^2*s51 - 
      q2^2*q7*q8*s12^2*s51 + 4*q1*q10*q19*s23*s51 - 4*q1*q10*q25*s23*s51 + 
      q10*q25*q3*s23*s51 + 4*q1*q10*q9*s23*s51 - q1^2*q10*q19*s23^2*s51 - 
      q1^2*q10*q9*s23^2*s51 - q10*q12*q2*s34*s51 - 2*q1^2*q23*s34*s51 + 
      2*q2^2*q23*s34*s51 + 4*q10*q12*q7*s34*s51 - q1*q18*q7*s34*s51 + 
      4*q10*q18*q7*s34*s51 + 5*q1*q2*q7*s34*s51 - 4*q10*q4*q7*s34*s51 - 
      2*q1^2*q8*s34*s51 - 2*q2^2*q9*s34*s51 - q10*q18*q7^2*s34^2*s51 + 
      q10*q4*q7^2*s34^2*s51 - 5*q1*q10*q2*s45*s51 + q10*q19*q2*s45*s51 - 
      2*q1^2*q23*s45*s51 - q2^2*q23*s45*s51 + 4*q1*q18*q3*s45*s51 - 
      q10*q18*q3*s45*s51 + 33*q1*q2*q3*s45*s51 - 2*q1*q23*q3*s45*s51 + 
      q2*q23*q3*s45*s51 - q1*q19*q7*s45*s51 + 5*q1*q3*q7*s45*s51 - 
      25*q10*q3*q7*s45*s51 - 2*q1^2*q8*s45*s51 - 6*q1*q3*q8*s45*s51 + 
      q2^2*q9*s45*s51 + q1*q18*q3^2*s45^2*s51 - q1*q3^2*q8*s45^2*s51 + 
      q10*q19*q2*s51^2 + q1^2*q23*s51^2 - q2^2*q23*s51^2 - q1*q10*q25*s51^2 - 
      28*q1*q2*q3*s51^2 + q2*q23*q3*s51^2 + q10*q12*q7*s51^2 - 
      q1*q19*q7*s51^2 + 27*q1*q2*q7*s51^2 - q17*q2*q7*s51^2 + 
      32*q1*q3*q7*s51^2 + 4*q10*q3*q7*s51^2 - 57*q2*q3*q7*s51^2 + 
      q1^2*q8*s51^2 + q2^2*q9*s51^2 + q17*q2*q7^2*s12*s51^2 - 
      q2*q7^2*q8*s12*s51^2 + q1*q10^2*q25*s23*s51^2 - q1*q10^2*q9*s23*s51^2 - 
      q10^2*q12*q7*s34*s51^2 + q10^2*q4*q7*s34*s51^2 + 
      q1^2*q23*q3*s45*s51^2 + q1^2*q3*q8*s45*s51^2 - 28*q1*q2*q3*q7*s51^3] - 
   2*F[1, 1, 9]*r[-8*q1 + 18*q10 + 2*q17 + 56*q2 + 2*q25 - 13*q3 - 13*q5 - 
      44*q7 - 2*q8 - q9 - 3*q19*q2*s12 + 3*q2*q25*s12 - 2*q17*q3*s12 - 
      3*q19*q3*s12 - 42*q2*q3*s12 - q17*q5*s12 + q25*q5*s12 - 13*q3*q5*s12 + 
      q4*q5*s12 + 2*q17*q7*s12 + 2*q19*q7*s12 + 31*q2*q7*s12 + 13*q3*q7*s12 - 
      14*q5*q7*s12 + q2*q8*s12 - q7*q8*s12 + q25*q3*q5*s12^2 - 
      q3*q4*q5*s12^2 - q19*q2*q7*s12^2 - 14*q2*q3*q7*s12^2 - 
      14*q3*q5*q7*s12^2 + q2*q7*q8*s12^2 + 36*q1*q10*s23 + 3*q1*q17*s23 + 
      3*q1*q19*s23 - 2*q10*q19*s23 + 2*q1*q25*s23 - 15*q10*q3*s23 + 
      q17*q3*s23 + 3*q19*q3*s23 - q25*q3*s23 + q3*q4*s23 - q1*q5*s23 - 
      28*q10*q5*s23 - 2*q25*q5*s23 - 10*q3*q5*s23 + q1*q9*s23 + 
      2*q17*q3^2*s12*s23 - 2*q3^2*q4*s12*s23 + q17*q3*q5*s12*s23 + 
      q25*q3*q5*s12*s23 + 2*q25*q5^2*s12*s23 - 2*q4*q5^2*s12*s23 - 
      q25*q3*q5^2*s12^2*s23 + q3*q4*q5^2*s12^2*s23 + q1*q10*q19*s23^2 - 
      14*q1*q10*q5*s23^2 - 14*q10*q3*q5*s23^2 + q17*q3*q5*s23^2 - 
      q3*q4*q5*s23^2 - q17*q3^2*q5*s12*s23^2 + q3^2*q4*q5*s12*s23^2 - 
      q1*q18*s34 - 2*q10*q18*s34 - 15*q1*q2*s34 - 2*q10*q2*s34 + 
      3*q12*q2*s34 + 3*q18*q2*s34 - q1*q23*s34 - 2*q2*q23*s34 + q1*q25*s34 - 
      3*q2*q25*s34 + 13*q1*q5*s34 - 28*q10*q5*s34 + 3*q2*q5*s34 - 
      2*q25*q5*s34 - 5*q10*q7*s34 - 3*q12*q7*s34 + 3*q18*q7*s34 - 
      17*q2*q7*s34 - 3*q23*q7*s34 - q4*q7*s34 - 14*q5*q7*s34 + 
      q1*q25*q5*s23*s34 - q25*q5^2*s23*s34 + q4*q5^2*s23*s34 + 
      q1^2*q23*s34^2 - q2^2*q23*s34^2 - 14*q10*q2*q5*s34^2 - 
      q1*q23*q5*s34^2 + q10*q18*q7*s34^2 - 14*q10*q5*q7*s34^2 + 
      q1^2*q8*s34^2 + q2^2*q9*s34^2 - 63*q1*q10*s45 + 3*q1*q12*s45 - 
      2*q1*q18*s45 - q10*q18*s45 + q10*q19*s45 - 25*q1*q2*s45 - 
      28*q10*q2*s45 - 2*q12*q2*s45 + 3*q18*q2*s45 + 2*q1*q23*s45 - 
      2*q2*q23*s45 - 28*q10*q3*s45 + 3*q18*q3*s45 + 42*q2*q3*s45 - 
      13*q1*q5*s45 + 3*q12*q5*s45 - 28*q3*q5*s45 - 47*q10*q7*s45 - 
      q12*q7*s45 + 2*q17*q7*s45 - q19*q7*s45 - 55*q3*q7*s45 - 28*q5*q7*s45 + 
      2*q1*q8*s45 - q3*q8*s45 - q7*q8*s45 + 2*q2*q9*s45 - q5*q9*s45 - 
      q17*q5*q7*s12*s45 - 13*q3*q5*q7*s12*s45 + q17*q7^2*s12*s45 - 
      q7^2*q8*s12*s45 + 41*q1*q10*q5*s23*s45 - 13*q10*q3*q5*s23*s45 + 
      q1^2*q23*s34*s45 + 2*q2^2*q23*s34*s45 - 15*q1*q2*q5*s34*s45 + 
      13*q10*q2*q5*s34*s45 + 3*q12*q2*q5*s34*s45 - q1*q23*q5*s34*s45 + 
      q2*q23*q5*s34*s45 - 41*q10*q5*q7*s34*s45 - q12*q5*q7*s34*s45 + 
      q1^2*q8*s34*s45 - 2*q2^2*q9*s34*s45 - 2*q2*q5*q9*s34*s45 - 
      q2^2*q23*q5*s34^2*s45 + q2^2*q5*q9*s34^2*s45 + 29*q1*q10*q2*s45^2 - 
      q1*q18*q3*s45^2 - 14*q1*q2*q3*s45^2 - 55*q1*q10*q5*s45^2 + 
      14*q1*q2*q5*s45^2 - 28*q10*q2*q5*s45^2 - q12*q2*q5*s45^2 - 
      28*q10*q3*q5*s45^2 - 55*q10*q3*q7*s45^2 - 55*q10*q5*q7*s45^2 - 
      28*q3*q5*q7*s45^2 + q1*q3*q8*s45^2 + q2*q5*q9*s45^2 + 
      q12*q2*q5^2*s34*s45^2 - q2*q5^2*q9*s34*s45^2 + 28*q1*q10*q2*q5*s45^3 - 
      28*q10*q3*q5*q7*s45^3 - 16*q1*q10*s51 + 3*q1*q12*s51 + 3*q10*q12*s51 - 
      3*q1*q17*s51 + 3*q1*q18*s51 - 3*q10*q18*s51 - q1*q19*s51 - 
      2*q10*q19*s51 + 29*q1*q2*s51 - 14*q10*q2*s51 - q12*q2*s51 + 
      q19*q2*s51 + 2*q1*q23*s51 + q2*q23*s51 + q1*q25*s51 - 3*q10*q25*s51 + 
      3*q1*q3*s51 - 14*q10*q3*s51 - 2*q17*q3*s51 - 42*q2*q3*s51 - 
      q10*q4*s51 - 32*q1*q7*s51 - 8*q10*q7*s51 - 2*q12*q7*s51 + q17*q7*s51 + 
      2*q19*q7*s51 + 62*q2*q7*s51 + 3*q23*q7*s51 + 27*q3*q7*s51 + 
      q10*q9*s51 + q17*q2*q3*s12*s51 - q17*q3^2*s12*s51 + q3^2*q4*s12*s51 - 
      q17*q2*q7*s12*s51 - 3*q19*q2*q7*s12*s51 - 41*q2*q3*q7*s12*s51 - 
      q17*q7^2*s12*s51 + q7^2*q8*s12*s51 + q19*q2^2*q7*s12^2*s51 - 
      q2^2*q7*q8*s12^2*s51 + 3*q1*q10*q19*s23*s51 - 3*q1*q10*q25*s23*s51 + 
      q10*q25*q3*s23*s51 - q1^2*q10*q19*s23^2*s51 - q1^2*q10*q9*s23^2*s51 - 
      q10*q12*q2*s34*s51 - 2*q1^2*q23*s34*s51 + 2*q2^2*q23*s34*s51 + 
      3*q10*q12*q7*s34*s51 - q1*q18*q7*s34*s51 + 3*q10*q18*q7*s34*s51 - 
      15*q1*q2*q7*s34*s51 - 2*q1^2*q8*s34*s51 - 2*q2^2*q9*s34*s51 - 
      q10*q18*q7^2*s34^2*s51 + q10*q4*q7^2*s34^2*s51 + 15*q1*q10*q2*s45*s51 + 
      q10*q19*q2*s45*s51 - 2*q1^2*q23*s45*s51 - q2^2*q23*s45*s51 + 
      3*q1*q18*q3*s45*s51 - q10*q18*q3*s45*s51 + 13*q1*q2*q3*s45*s51 - 
      q1*q23*q3*s45*s51 + q2*q23*q3*s45*s51 - q1*q19*q7*s45*s51 - 
      15*q1*q3*q7*s45*s51 - 41*q10*q3*q7*s45*s51 - 2*q1^2*q8*s45*s51 - 
      2*q1*q3*q8*s45*s51 + q2^2*q9*s45*s51 + q1*q18*q3^2*s45^2*s51 - 
      q1*q3^2*q8*s45^2*s51 + q10*q19*q2*s51^2 + q1^2*q23*s51^2 - 
      q2^2*q23*s51^2 - q1*q10*q25*s51^2 - 28*q1*q2*q3*s51^2 + 
      q2*q23*q3*s51^2 + q10*q12*q7*s51^2 - q1*q19*q7*s51^2 + 
      29*q1*q2*q7*s51^2 - q17*q2*q7*s51^2 + 14*q1*q3*q7*s51^2 - 
      14*q10*q3*q7*s51^2 - 55*q2*q3*q7*s51^2 + q1^2*q8*s51^2 + 
      q2^2*q9*s51^2 + q17*q2*q7^2*s12*s51^2 - q2*q7^2*q8*s12*s51^2 + 
      q1*q10^2*q25*s23*s51^2 - q1*q10^2*q9*s23*s51^2 - 
      q10^2*q12*q7*s34*s51^2 + q10^2*q4*q7*s34*s51^2 + 
      q1^2*q23*q3*s45*s51^2 + q1^2*q3*q8*s45*s51^2 - 28*q1*q2*q3*q7*s51^3] + 
   ((4*F[1, 1, 2] - 4*F[1, 1, 9])*r[3*q1 - 7*q10 - 10*q15 - 49*q18 - 6*q2 - 
       12*q25 + 6*q3 - 4*q4 + 21*q5 + 59*q7 + 16*q8 - 4*q9 - 4*q15*q2*s12 - 
       2*q18*q2*s12 + 2*q2*q25*s12 - 4*q25^2*s12 + 2*q15*q3*s12 - 
       2*q18*q3*s12 - 7*q2*q3*s12 - 11*q25*q3*s12 - q3^2*s12 + 4*q3*q4*s12 - 
       4*q2*q5*s12 + 5*q25*q5*s12 + 14*q3*q5*s12 - 2*q4*q5*s12 + q5^2*s12 - 
       2*q18*q7*s12 + 2*q2*q7*s12 + 8*q3*q7*s12 - 4*q4*q7*s12 + 
       11*q5*q7*s12 + 3*q7^2*s12 + 2*q2*q8*s12 - 4*q3*q8*s12 + 2*q5*q8*s12 - 
       3*q2*q25*q3*s12^2 + 6*q25*q3*q5*s12^2 + q3^2*q5*s12^2 - 
       2*q3*q4*q5*s12^2 + q3*q5^2*s12^2 - 6*q2*q3*q7*s12^2 + 
       9*q3*q5*q7*s12^2 + 4*q2*q7*q8*s12^2 - 2*q5*q7*q8*s12^2 - 
       15*q1*q10*s23 - 3*q10^2*s23 - 17*q1*q25*s23 + 12*q10*q25*s23 - 
       4*q25^2*s23 - 7*q10*q3*s23 - 8*q25*q3*s23 + 15*q1*q5*s23 - 
       3*q10*q5*s23 + 4*q25*q5*s23 + 11*q3*q5*s23 - 4*q4*q5*s23 + q5^2*s23 - 
       8*q10*q9*s23 + q25^2*q3*s12*s23 - 2*q25^2*q5*s12*s23 + 
       19*q25*q3*q5*s12*s23 + q3^2*q5*s12*s23 - 4*q3*q4*q5*s12*s23 + 
       7*q25*q5^2*s12*s23 - 6*q4*q5^2*s12*s23 - q25^2*q3*q5*s12^2*s23 - 
       3*q25*q3*q5^2*s12^2*s23 + 4*q3*q4*q5^2*s12^2*s23 - q1*q10^2*s23^2 + 
       4*q1*q10*q25*s23^2 - 3*q1*q25^2*s23^2 - q10^2*q3*s23^2 - 
       4*q10*q25*q3*s23^2 + q25^2*q3*s23^2 - 4*q1*q10*q5*s23^2 - 
       4*q1*q25*q5*s23^2 + 3*q25^2*q5*s23^2 + 5*q10*q3*q5*s23^2 + 
       4*q25*q3*q5*s23^2 + q1*q5^2*s23^2 + 5*q25*q5^2*s23^2 - 
       4*q4*q5^2*s23^2 - 2*q25^2*q3*q5*s12*s23^2 - 2*q25^2*q5^2*s12*s23^2 - 
       4*q25*q3*q5^2*s12*s23^2 + 4*q3*q4*q5^2*s12*s23^2 + 
       q25^2*q3*q5^2*s12^2*s23^2 + 2*q10*q15*s34 + 10*q1*q18*s34 - 
       20*q10*q18*s34 - 4*q18^2*s34 - q10*q2*s34 - 2*q18*q2*s34 - 
       9*q1*q25*s34 - 2*q10*q25*s34 - q2*q25*s34 + 4*q25^2*s34 + 
       4*q10*q4*s34 + 3*q1*q5*s34 - q10*q5*s34 + q2*q5*s34 - 13*q25*q5*s34 + 
       q5^2*s34 + 47*q10*q7*s34 + 15*q18*q7*s34 - 4*q2*q7*s34 + 7*q5*q7*s34 + 
       3*q7^2*s34 - 14*q1*q8*s34 - 10*q5*q8*s34 - 4*q10*q9*s34 - 
       10*q2*q9*s34 + 4*q5*q9*s34 + 6*q7*q9*s34 - q1*q25^2*s23*s34 - 
       6*q1*q25*q5*s23*s34 + 3*q25^2*q5*s23*s34 + 2*q1*q5^2*s23*s34 - 
       4*q25*q5^2*s23*s34 + 2*q4*q5^2*s23*s34 - q1*q25^2*q5*s23^2*s34 - 
       q1*q25*q5^2*s23^2*s34 + q25^2*q5^2*s23^2*s34 - 3*q10*q18*q2*s34^2 - 
       6*q10*q2*q5*s34^2 + q10^2*q7*s34^2 + 5*q10*q18*q7*s34^2 + 
       2*q10*q4*q7*s34^2 + 9*q10*q5*q7*s34^2 + 3*q10*q7^2*s34^2 + 
       6*q1*q5*q8*s34^2 + 4*q2*q5*q9*s34^2 - 2*q5*q7*q9*s34^2 + 
       3*q1*q10*s45 + 3*q10^2*s45 - 2*q10*q15*s45 + 25*q1*q18*s45 - 
       8*q10*q18*s45 - 4*q18^2*s45 - 2*q1*q2*s45 + 3*q10*q2*s45 + 
       q18*q2*s45 + 12*q10*q3*s45 - 4*q15*q3*s45 - 20*q18*q3*s45 + 
       5*q2*q3*s45 + 2*q3^2*s45 - 10*q1*q5*s45 + 55*q10*q5*s45 + 
       2*q15*q5*s45 + 2*q2*q5*s45 + 18*q3*q5*s45 + q5^2*s45 + 75*q10*q7*s45 + 
       51*q3*q7*s45 + 37*q5*q7*s45 + 3*q7^2*s45 - 20*q1*q8*s45 + 
       8*q3*q8*s45 - 2*q5*q8*s45 + 4*q2*q9*s45 + 4*q7*q9*s45 - 
       2*q15*q3*q5*s12*s45 + q3^2*q5*s12*s45 + 3*q3^2*q7*s12*s45 + 
       25*q3*q5*q7*s12*s45 + q5^2*q7*s12*s45 + 3*q3*q7^2*s12*s45 + 
       q5*q7^2*s12*s45 + 4*q5*q7*q8*s12*s45 + q3^2*q5*q7*s12^2*s45 + 
       q3*q5^2*q7*s12^2*s45 + q3*q5*q7^2*s12^2*s45 + 2*q1*q10^2*s23*s45 + 
       15*q1*q10*q5*s23*s45 + 3*q10^2*q5*s23*s45 + 13*q10*q3*q5*s23*s45 + 
       q3^2*q5*s23*s45 - 2*q1*q5^2*s23*s45 + 3*q10*q5^2*s23*s45 + 
       q10^2*q3*q5*s23^2*s45 + q1*q10*q5^2*s23^2*s45 - 3*q1*q18*q2*s34*s45 - 
       3*q10*q18*q2*s34*s45 + q18*q2^2*s34*s45 + 3*q10^2*q5*s34*s45 + 
       2*q10*q15*q5*s34*s45 - 3*q1*q2*q5*s34*s45 - 3*q10*q2*q5*s34*s45 + 
       q2^2*q5*s34*s45 - q1*q5^2*s34*s45 + 3*q10*q5^2*s34*s45 + 
       4*q10^2*q7*s34*s45 + 43*q10*q5*q7*s34*s45 + q5^2*q7*s34*s45 + 
       6*q10*q7^2*s34*s45 + q5*q7^2*s34*s45 + 8*q1*q5*q8*s34*s45 - 
       4*q2*q5*q9*s34*s45 + 4*q5*q7*q9*s34*s45 + q10^2*q5*q7*s34^2*s45 + 
       q10*q5^2*q7*s34^2*s45 + q10*q5*q7^2*s34^2*s45 - q1*q10^2*s45^2 - 
       3*q1*q10*q2*s45^2 - 3*q1*q18*q2*s45^2 + q10^2*q3*s45^2 + 
       7*q1*q18*q3*s45^2 - q1*q2*q3*s45^2 + 2*q10*q3^2*s45^2 - 
       10*q1*q10*q5*s45^2 + 3*q10^2*q5*s45^2 + 2*q10*q15*q5*s45^2 - 
       3*q1*q2*q5*s45^2 + q10*q2*q5*s45^2 + 20*q10*q3*q5*s45^2 + 
       q3^2*q5*s45^2 + q1*q5^2*s45^2 + 5*q10^2*q7*s45^2 + 
       38*q10*q3*q7*s45^2 + 3*q3^2*q7*s45^2 + 53*q10*q5*q7*s45^2 + 
       18*q3*q5*q7*s45^2 + q5^2*q7*s45^2 + 3*q10*q7^2*s45^2 + q5*q7^2*s45^2 - 
       6*q1*q3*q8*s45^2 + 2*q1*q5*q8*s45^2 + q3^2*q5*q7*s12*s45^2 + 
       q10^2*q3*q5*s23*s45^2 + q10*q3^2*q5*s23*s45^2 - 
       2*q1*q10*q5^2*s23*s45^2 + 3*q10^2*q5*q7*s34*s45^2 + 
       2*q10*q5^2*q7*s34*s45^2 + 2*q10*q5*q7^2*s34*s45^2 - 
       q1*q10*q2*q5*s45^3 + q10^2*q3*q5*s45^3 + q10*q3^2*q5*s45^3 + 
       q1*q10*q5^2*s45^3 + 2*q10^2*q3*q7*s45^3 + 3*q10*q3^2*q7*s45^3 + 
       3*q10^2*q5*q7*s45^3 + 20*q10*q3*q5*q7*s45^3 + q3^2*q5*q7*s45^3 + 
       q10*q5^2*q7*s45^3 + q10*q5*q7^2*s45^3 + q10^2*q3*q5*q7*s45^4 + 
       q10*q3^2*q5*q7*s45^4 - 4*q1*q10*s51 - 2*q10*q15*s51 - 33*q1*q18*s51 - 
       20*q10*q18*s51 + q10*q2*s51 - 13*q1*q25*s51 + 18*q10*q25*s51 + 
       3*q2*q25*s51 + 2*q15*q3*s51 + 16*q18*q3*s51 - 3*q2*q3*s51 - 
       8*q25*q3*s51 + 11*q1*q7*s51 + 39*q10*q7*s51 + 12*q18*q7*s51 + 
       5*q2*q7*s51 - q3*q7*s51 - 8*q4*q7*s51 + 6*q7^2*s51 + 12*q1*q8*s51 - 
       10*q3*q8*s51 + 4*q1*q9*s51 - 2*q10*q9*s51 + 6*q2*q9*s51 + 
       6*q7*q9*s51 - q2^2*q25*s12*s51 - 3*q2*q25*q3*s12*s51 - 
       q2^2*q7*s12*s51 - 9*q2*q3*q7*s12*s51 + 4*q2*q7*q8*s12*s51 - 
       2*q1*q10^2*s23*s51 + 18*q1*q10*q25*s23*s51 + q10^2*q25*s23*s51 - 
       2*q1*q25^2*s23*s51 + 4*q10*q25^2*s23*s51 + 7*q10*q25*q3*s23*s51 + 
       q25^2*q3*s23*s51 + 2*q10^2*q9*s23*s51 - 2*q1*q10^2*q25*s23^2*s51 + 
       4*q1*q10*q25^2*s23^2*s51 + q10^2*q25*q3*s23^2*s51 - 
       q10*q25^2*q3*s23^2*s51 + 4*q1*q10^2*q9*s23^2*s51 + q1*q18^2*s34*s51 + 
       3*q10*q18^2*s34*s51 - 3*q1*q2*q25*s34*s51 + q2^2*q25*s34*s51 + 
       q10^2*q7*s34*s51 + 8*q1*q18*q7*s34*s51 + 15*q10*q18*q7*s34*s51 - 
       4*q18^2*q7*s34*s51 - 3*q1*q2*q7*s34*s51 + q2^2*q7*s34*s51 + 
       4*q10*q4*q7*s34*s51 + 6*q10*q7^2*s34*s51 + q18*q7^2*s34*s51 + 
       2*q4*q7^2*s34*s51 - q10*q18^2*q7*s34^2*s51 - q10*q18*q7^2*s34^2*s51 + 
       4*q10*q4*q7^2*s34^2*s51 + 2*q1*q10*q15*s45*s51 + 3*q1*q18^2*s45*s51 + 
       q10*q18^2*s45*s51 - q1*q10*q2*s45*s51 - 2*q1*q15*q3*s45*s51 - 
       28*q1*q18*q3*s45*s51 - 5*q10*q18*q3*s45*s51 - 4*q18^2*q3*s45*s51 - 
       q18*q3^2*s45*s51 + 2*q10^2*q7*s45*s51 + 10*q1*q3*q7*s45*s51 + 
       23*q10*q3*q7*s45*s51 + 3*q3^2*q7*s45*s51 + 3*q10*q7^2*s45*s51 + 
       3*q3*q7^2*s45*s51 + 16*q1*q3*q8*s45*s51 - 2*q3^2*q8*s45*s51 + 
       4*q1*q7*q9*s45*s51 + q1*q18^2*q3*s45^2*s51 - 4*q1*q18*q3^2*s45^2*s51 + 
       q10^2*q3*q7*s45^2*s51 + 3*q10*q3^2*q7*s45^2*s51 + 
       4*q1*q3^2*q8*s45^2*s51 - 4*q1*q18^2*s51^2 + 4*q10*q18^2*s51^2 + 
       6*q1*q10*q25*s51^2 - q2^2*q25*s51^2 + 8*q1*q18*q3*s51^2 - 
       5*q10*q18*q3*s51^2 + q1*q2*q3*s51^2 - 4*q1*q18*q7*s51^2 + 
       4*q10*q18*q7*s51^2 - q2^2*q7*s51^2 - 5*q1*q3*q7*s51^2 + 
       5*q10*q3*q7*s51^2 - 2*q2*q3*q7*s51^2 + 2*q1*q7^2*s51^2 + 
       q10*q7^2*s51^2 - 4*q1*q3*q8*s51^2 - 2*q1*q10*q9*s51^2 + 
       6*q1*q7*q9*s51^2 - 2*q1*q10^2*q25*s23*s51^2 + q1*q10*q25^2*s23*s51^2 + 
       4*q1*q10^2*q9*s23*s51^2 - q1*q10^2*q25^2*s23^2*s51^2 + 
       q1*q18^2*q7*s34*s51^2 - 4*q10*q18^2*q7*s34*s51^2 + 
       q1*q18*q7^2*s34*s51^2 - 2*q10*q18*q7^2*s34*s51^2 + 
       4*q10*q4*q7^2*s34*s51^2 + q10*q18^2*q7^2*s34^2*s51^2 - 
       4*q1*q18^2*q3*s45*s51^2 + q10*q18^2*q3*s45*s51^2 + 
       4*q1*q18*q3^2*s45*s51^2 - q10*q18*q3^2*s45*s51^2 + 
       q10*q3^2*q7*s45*s51^2 + q1*q3*q7^2*s45*s51^2 - 
       4*q1*q3^2*q8*s45*s51^2 - q1*q18^2*q3^2*s45^2*s51^2 + 
       q1*q2*q3*q7*s51^3])/2 + ((24*F[1, 1, 6] - 24*F[1, 1, 9])*
     r[5*q1 - 2*q10 + 7*q3 + 7*q5 + 3*q7 + 5*q2*q3*s12 + q2*q5*s12 + 
       q3*q5*s12 - 3*q2*q7*s12 + 4*q3*q7*s12 + q5*q7*s12 + 2*q2*q3*q7*s12^2 + 
       2*q3*q5*q7*s12^2 - 3*q1*q10*s23 + q1*q3*s23 + q10*q3*s23 + q1*q5*s23 + 
       8*q10*q5*s23 + q3*q5*s23 + 2*q1*q10*q5*s23^2 + 2*q10*q3*q5*s23^2 + 
       2*q1*q2*s34 + q10*q2*s34 - 2*q1*q5*s34 + 8*q10*q5*s34 + q10*q7*s34 + 
       2*q2*q7*s34 + 2*q5*q7*s34 + 2*q10*q2*q5*s34^2 + 2*q10*q5*q7*s34^2 + 
       5*q1*q10*s45 - 2*q1*q2*s45 + 2*q10*q2*s45 - q1*q3*s45 + 2*q10*q3*s45 - 
       5*q2*q3*s45 - q1*q5*s45 - q2*q5*s45 + q3*q5*s45 + 3*q10*q7*s45 + 
       4*q3*q7*s45 + 2*q5*q7*s45 - 4*q1*q10*q5*s23*s45 + 2*q1*q2*q5*s34*s45 + 
       4*q10*q5*q7*s34*s45 - 2*q1*q10*q2*s45^2 + 2*q1*q2*q3*s45^2 + 
       4*q1*q10*q5*s45^2 + 2*q10*q2*q5*s45^2 + 2*q10*q3*q5*s45^2 + 
       4*q10*q3*q7*s45^2 + 4*q10*q5*q7*s45^2 + 2*q3*q5*q7*s45^2 - 
       2*q1*q10*q2*q5*s45^3 + 2*q10*q3*q5*q7*s45^3 + 2*q1*q10*s51 - 
       2*q1*q2*s51 + 2*q10*q2*s51 + 2*q10*q3*s51 + 2*q2*q3*s51 + 
       3*q1*q7*s51 + q10*q7*s51 - 5*q2*q7*s51 + 4*q3*q7*s51 + 
       4*q2*q3*q7*s12*s51 + 2*q1*q2*q7*s34*s51 - 2*q1*q10*q2*s45*s51 + 
       2*q1*q3*q7*s45*s51 + 4*q10*q3*q7*s45*s51 + 2*q1*q2*q3*s51^2 - 
       2*q1*q2*q7*s51^2 + 2*q10*q3*q7*s51^2 + 4*q2*q3*q7*s51^2 + 
       2*q1*q2*q3*q7*s51^3])/2 + ((-4*F[1, 1, 7]^2 + 4*F[1, 1, 9]^2)*
     r[q13 + 2*q2 + 2*q20 - 6*q5 - q7 + q13*q2*s12 + q2*q3*s12 + q3^2*s12 - 
       2*q13*q5*s12 - 2*q3*q5*s12 - q3*q7*s12 - q3^2*q5*s12^2 + 
       q13*q2*q7*s12^2 - q2*q3*q7*s12^2 + q3^2*q7*s12^2 + 2*q1*q5*s23 - 
       8*q10*q5*s23 - 2*q3*q5*s23 - q3^2*q5*s12*s23 + q1^2*s34 + q1*q13*s34 + 
       3*q10*q2*s34 + q1*q5*s34 - 8*q10*q5*s34 + 2*q13*q5*s34 - 
       3*q10*q7*s34 + q1^2*q5*s23*s34 + q1^2*s45 - 4*q1*q10*s45 + 
       2*q1*q13*s45 + 2*q1*q2*s45 - 6*q10*q2*s45 + q13*q2*s45 - 2*q2^2*s45 - 
       4*q10*q3*s45 - 2*q2*q3*s45 - q3^2*s45 - 6*q1*q5*s45 + 2*q13*q5*s45 - 
       4*q3*q5*s45 - 12*q10*q7*s45 - 8*q3*q7*s45 - 3*q5*q7*s45 - 2*q7^2*s45 - 
       q3^2*q5*s12*s45 - 2*q3^2*q7*s12*s45 - 3*q3*q5*q7*s12*s45 - 
       q3^2*q5*q7*s12^2*s45 - q1^2*q5*s23*s45 + 3*q1*q10*q5*s23*s45 - 
       3*q10*q3*q5*s23*s45 - q3^2*q5*s23*s45 - q1^2*q2*s34*s45 - 
       2*q10*q2^2*s34*s45 - 2*q1^2*q5*s34*s45 - q1*q2*q5*s34*s45 + 
       3*q10*q2*q5*s34*s45 - 3*q10*q5*q7*s34*s45 - 2*q10*q7^2*s34*s45 + 
       q1^2*q10*s45^2 - q1^2*q2*s45^2 + 7*q1*q10*q2*s45^2 - q1*q13*q2*s45^2 + 
       2*q10*q2^2*s45^2 - q10*q3^2*s45^2 + 2*q1^2*q5*s45^2 - 
       8*q1*q10*q5*s45^2 + 5*q1*q2*q5*s45^2 - 5*q10*q2*q5*s45^2 - 
       5*q10*q3*q5*s45^2 - q3^2*q5*s45^2 - 11*q10*q3*q7*s45^2 - 
       2*q3^2*q7*s45^2 - 8*q10*q5*q7*s45^2 - 5*q3*q5*q7*s45^2 - 
       5*q10*q7^2*s45^2 - 3*q3*q7^2*s45^2 - q5*q7^2*s45^2 - 
       q3^2*q5*q7*s12*s45^2 - q3*q5*q7^2*s12*s45^2 - q1^2*q10*q5*s23*s45^2 - 
       q10*q3^2*q5*s23*s45^2 + q1^2*q2*q5*s34*s45^2 - q10*q2^2*q5*s34*s45^2 - 
       q10*q5*q7^2*s34*s45^2 - q1^2*q10*q2*s45^3 - 2*q1*q10*q2^2*s45^3 + 
       2*q1^2*q10*q5*s45^3 - q1^2*q2*q5*s45^3 + 6*q1*q10*q2*q5*s45^3 - 
       q1*q2^2*q5*s45^3 + q10*q2^2*q5*s45^3 - q10*q3^2*q5*s45^3 - 
       2*q10*q3^2*q7*s45^3 - 6*q10*q3*q5*q7*s45^3 - q3^2*q5*q7*s45^3 - 
       3*q10*q3*q7^2*s45^3 - 2*q10*q5*q7^2*s45^3 - q3*q5*q7^2*s45^3 - 
       q1^2*q10*q2*q5*s45^4 - q1*q10*q2^2*q5*s45^4 - q10*q3^2*q5*q7*s45^4 - 
       q10*q3*q5*q7^2*s45^4 - q1*q2*s51 - q10*q2*s51 - 2*q13*q2*s51 - 
       q2^2*s51 - 2*q10*q20*s51 + q2*q3*s51 - q20*q3*s51 + 2*q1*q7*s51 - 
       4*q10*q7*s51 - q3*q7*s51 - 3*q13*q2^2*s12*s51 + 2*q2^2*q3*s12*s51 - 
       2*q2*q3^2*s12*s51 + q13*q2*q7*s12*s51 - q2*q3*q7*s12*s51 + 
       2*q3^2*q7*s12*s51 - q13*q2^2*q7*s12^2*s51 + q2^2*q3*q7*s12^2*s51 - 
       q2*q3^2*q7*s12^2*s51 + q1^2*q2*s34*s51 - q10*q2^2*s34*s51 - 
       q1*q2*q20*s34*s51 - q10*q7^2*s34*s51 + q1^2*q2*s45*s51 + 
       q1*q10*q2*s45*s51 + q1*q13*q2*s45*s51 + q10*q2^2*s45*s51 + 
       3*q13*q2^2*s45*s51 - q2^2*q3*s45*s51 + q1*q20*q3*s45*s51 + 
       q2*q3^2*s45*s51 - q1*q3*q7*s45*s51 - 5*q10*q3*q7*s45*s51 - 
       q3^2*q7*s45*s51 - 4*q10*q7^2*s45*s51 - q1*q10*q2^2*s45^2*s51 - 
       q1*q13*q2^2*s45^2*s51 - q10*q3^2*q7*s45^2*s51 - 
       3*q10*q3*q7^2*s45^2*s51 - q1^2*q2*s51^2 - q13*q2^2*s51^2 + 
       2*q1^2*q20*s51^2 + q2^2*q3*s51^2 - q2*q3^2*s51^2 - q1^2*q7*s51^2 + 
       q3^2*q7*s51^2 + q1*q7^2*s51^2 - q10*q7^2*s51^2 - 
       2*q13*q2^2*q7*s12*s51^2 + 2*q2^2*q3*q7*s12*s51^2 - 
       2*q2*q3^2*q7*s12*s51^2 + q1^2*q2*q20*s34*s51^2 + 
       q1^2*q20*q3*s45*s51^2 - q1^2*q3*q7*s45*s51^2 + q1*q3*q7^2*s45*s51^2 - 
       q10*q3*q7^2*s45*s51^2 - q1^2*q2*q20*s51^3 - q13*q2^2*q7*s51^3 + 
       q2^2*q3*q7*s51^3 - q2*q3^2*q7*s51^3])/2 + 
   ((-4*F[1, 1, 7] + 4*F[1, 1, 9])*r[-6*q1 - 6*q13 - 6*q2 - 4*q20 - 14*q3 - 
       q5 - 2*q7 - 2*q8 - 5*q2*q3*s12 - 2*q3^2*s12 - 4*q13*q5*s12 + 
       3*q3*q5*s12 + 2*q13*q7*s12 - 3*q3*q7*s12 + q2*q8*s12 - q7*q8*s12 + 
       q3^2*q5*s12^2 - q2*q3*q7*s12^2 - q3^2*q7*s12^2 + q2*q7*q8*s12^2 + 
       6*q20*q3*s23 - 5*q1*q5*s23 + 7*q3*q5*s23 + q3^2*q5*s12*s23 - 
       2*q20*q3*q5*s23^2 - 2*q1^2*s34 - 6*q1*q2*s34 - 6*q10*q2*s34 + 
       2*q2*q20*s34 - 5*q1*q5*s34 + 4*q13*q5*s34 + 2*q20*q5*s34 + 
       6*q10*q7*s34 - q1^2*q5*s23*s34 + q1^2*q8*s34^2 - q1^2*s45 + 
       12*q1*q10*s45 - 2*q1*q13*s45 - 6*q1*q2*s45 + 18*q10*q2*s45 + 
       3*q2^2*s45 + 8*q10*q3*s45 + 5*q2*q3*s45 + q3^2*s45 + 17*q1*q5*s45 + 
       4*q13*q5*s45 + 3*q2*q5*s45 + 12*q3*q5*s45 + 26*q10*q7*s45 + 
       2*q13*q7*s45 + 10*q3*q7*s45 + 6*q5*q7*s45 + 2*q7^2*s45 + 2*q1*q8*s45 - 
       q3*q8*s45 - q7*q8*s45 + q3^2*q5*s12*s45 + 2*q3^2*q7*s12*s45 + 
       7*q3*q5*q7*s12*s45 - q7^2*q8*s12*s45 + q3^2*q5*q7*s12^2*s45 + 
       q1^2*q5*s23*s45 - 6*q1*q10*q5*s23*s45 + 6*q10*q3*q5*s23*s45 + 
       2*q20*q3*q5*s23*s45 + q3^2*q5*s23*s45 + q1^2*q2*s34*s45 + 
       2*q10*q2^2*s34*s45 + 2*q1^2*q5*s34*s45 + 5*q1*q2*q5*s34*s45 - 
       6*q10*q2*q5*s34*s45 - 2*q2*q20*q5*s34*s45 + 6*q10*q5*q7*s34*s45 + 
       2*q10*q7^2*s34*s45 + q1^2*q8*s34*s45 - q1^2*q10*s45^2 + 
       q1^2*q2*s45^2 - 19*q1*q10*q2*s45^2 - 2*q10*q2^2*s45^2 - 
       q1*q2*q3*s45^2 + q10*q3^2*s45^2 - 2*q1^2*q5*s45^2 + 
       19*q1*q10*q5*s45^2 - 13*q1*q2*q5*s45^2 + 13*q10*q2*q5*s45^2 + 
       13*q10*q3*q5*s45^2 + q3^2*q5*s45^2 + 23*q10*q3*q7*s45^2 + 
       2*q3^2*q7*s45^2 + 19*q10*q5*q7*s45^2 + 13*q3*q5*q7*s45^2 + 
       5*q10*q7^2*s45^2 + 3*q3*q7^2*s45^2 + q5*q7^2*s45^2 + q1*q3*q8*s45^2 + 
       q3^2*q5*q7*s12*s45^2 + q3*q5*q7^2*s12*s45^2 + q1^2*q10*q5*s23*s45^2 + 
       q10*q3^2*q5*s23*s45^2 - q1^2*q2*q5*s34*s45^2 + q10*q2^2*q5*s34*s45^2 + 
       q10*q5*q7^2*s34*s45^2 + q1^2*q10*q2*s45^3 + 2*q1*q10*q2^2*s45^3 - 
       2*q1^2*q10*q5*s45^3 + q1^2*q2*q5*s45^3 - 14*q1*q10*q2*q5*s45^3 + 
       q1*q2^2*q5*s45^3 - q10*q2^2*q5*s45^3 + q10*q3^2*q5*s45^3 + 
       2*q10*q3^2*q7*s45^3 + 14*q10*q3*q5*q7*s45^3 + q3^2*q5*q7*s45^3 + 
       3*q10*q3*q7^2*s45^3 + 2*q10*q5*q7^2*s45^3 + q3*q5*q7^2*s45^3 + 
       q1^2*q10*q2*q5*s45^4 + q1*q10*q2^2*q5*s45^4 + q10*q3^2*q5*q7*s45^4 + 
       q10*q3*q5*q7^2*s45^4 - 4*q10*q13*s51 + 7*q1*q2*s51 + 5*q10*q2*s51 - 
       4*q10*q20*s51 - 2*q2*q20*s51 + 6*q2*q3*s51 - 4*q20*q3*s51 - 
       14*q1*q7*s51 + 7*q10*q7*s51 + 3*q2*q7*s51 - 3*q3*q7*s51 - 2*q7^2*s51 + 
       3*q2^2*q3*s12*s51 + 3*q2*q3^2*s12*s51 - 2*q13*q2*q7*s12*s51 + 
       q2*q3*q7*s12*s51 - 2*q3^2*q7*s12*s51 + q7^2*q8*s12*s51 + 
       q2^2*q3*q7*s12^2*s51 + q2*q3^2*q7*s12^2*s51 - q2^2*q7*q8*s12^2*s51 - 
       q1^2*q2*s34*s51 + q10*q2^2*s34*s51 - 2*q1*q2*q20*s34*s51 - 
       5*q1*q2*q7*s34*s51 + q10*q7^2*s34*s51 - 2*q1^2*q8*s34*s51 + 
       2*q1*q10*q13*s45*s51 - q1^2*q2*s45*s51 - 5*q1*q10*q2*s45*s51 - 
       2*q1*q13*q2*s45*s51 - q10*q2^2*s45*s51 - 3*q1*q2*q3*s45*s51 - 
       3*q2^2*q3*s45*s51 + 2*q1*q20*q3*s45*s51 - 3*q2*q3^2*s45*s51 - 
       2*q10*q13*q7*s45*s51 - 7*q1*q3*q7*s45*s51 + 9*q10*q3*q7*s45*s51 + 
       q3^2*q7*s45*s51 + 4*q10*q7^2*s45*s51 - 2*q1^2*q8*s45*s51 - 
       2*q1*q3*q8*s45*s51 + q1*q10*q2^2*s45^2*s51 + q1*q2^2*q3*s45^2*s51 + 
       q1*q2*q3^2*s45^2*s51 + q10*q3^2*q7*s45^2*s51 + 
       3*q10*q3*q7^2*s45^2*s51 - q1*q3^2*q8*s45^2*s51 + q1^2*q2*s51^2 + 
       2*q1*q2*q20*s51^2 + q2^2*q3*s51^2 + q2*q3^2*s51^2 - 2*q1^2*q7*s51^2 - 
       2*q10*q13*q7*s51^2 + 6*q1*q2*q7*s51^2 - 2*q13*q2*q7*s51^2 - 
       q2^2*q7*s51^2 + 2*q2*q3*q7*s51^2 - q3^2*q7*s51^2 - 2*q1*q7^2*s51^2 + 
       q10*q7^2*s51^2 + 2*q2*q7^2*s51^2 + q1^2*q8*s51^2 + 
       2*q2^2*q3*q7*s12*s51^2 + 2*q2*q3^2*q7*s12*s51^2 - 
       q2*q7^2*q8*s12*s51^2 - q1^2*q2*q7*s34*s51^2 - q1*q2*q7^2*s34*s51^2 - 
       q1^2*q3*q7*s45*s51^2 - q1*q3*q7^2*s45*s51^2 + q10*q3*q7^2*s45*s51^2 + 
       q1^2*q3*q8*s45*s51^2 + q1^2*q2*q7*s51^3 + q2^2*q3*q7*s51^3 + 
       q2*q3^2*q7*s51^3 + q1*q2*q7^2*s51^3])/2 + 
   ((4*F[1, 1, 9]^2 - 4*F[1, 1, 10]^2)*r[2*q1 - 2*q10 + 2*q16 + 3*q2 + 
       2*q22 - 6*q3 - 3*q7 - 2*q3*q5*s12 - 6*q3*q7*s12 + 2*q1*q22*s23 - 
       q10*q22*s23 - 2*q22*q3*s23 - 2*q3*q5*s23 + q5^2*s23 - 
       q3*q5^2*s12*s23 + q1^2*q22*s23^2 - q1^2*q5*s23^2 + q1*q5^2*s23^2 - 
       q3*q5^2*s23^2 - q1^2*s34 - q1*q16*s34 - q1*q2*s34 + 2*q10*q2*s34 - 
       q16*q2*s34 - q1*q22*s34 - q16*q5*s34 - 4*q10*q7*s34 - 2*q16*q7*s34 - 
       q1^2*q22*s23*s34 + q10^2*q2*s34^2 - q10*q2^2*s34^2 + q16*q2^2*s34^2 - 
       q10^2*q7*s34^2 - 2*q1^2*s45 - 2*q10^2*s45 + 2*q1*q16*s45 - 
       6*q1*q2*s45 + 2*q16*q2*s45 - q1*q22*s45 + 3*q10*q22*s45 + 
       2*q2*q22*s45 - 3*q10*q3*s45 + 2*q22*q3*s45 - 10*q10*q5*s45 - 
       4*q3*q5*s45 - q5^2*s45 - 12*q10*q7*s45 - 6*q3*q7*s45 - 4*q5*q7*s45 - 
       q3*q5^2*s12*s45 - 3*q3*q5*q7*s12*s45 - 2*q1^2*q22*s23*s45 + 
       3*q1*q10*q22*s23*s45 + 2*q1^2*q5*s23*s45 - 3*q1*q10*q5*s23*s45 - 
       3*q10*q3*q5*s23*s45 - 2*q1*q5^2*s23*s45 - q3*q5^2*s23*s45 + 
       q1^2*q10*q22*s23^2*s45 - q1^2*q10*q5*s23^2*s45 + 
       q1*q10*q5^2*s23^2*s45 - q10*q3*q5^2*s23^2*s45 + q1^2*q2*s34*s45 + 
       q16*q2^2*s34*s45 + 2*q1^2*q22*s34*s45 + q1*q2*q22*s34*s45 - 
       q10*q2*q5*s34*s45 + q16*q2*q5*s34*s45 - 4*q10^2*q7*s34*s45 - 
       5*q10*q5*q7*s34*s45 + q10^2*q2*q5*s34^2*s45 - q10*q2^2*q5*s34^2*s45 + 
       q16*q2^2*q5*s34^2*s45 - q10^2*q5*q7*s34^2*s45 + 2*q1^2*q2*s45^2 - 
       3*q1*q16*q2*s45^2 + q1*q2^2*s45^2 - q16*q2^2*s45^2 + q1^2*q22*s45^2 - 
       3*q1*q10*q22*s45^2 - q1*q2*q22*s45^2 - q10^2*q3*s45^2 - 
       q1^2*q5*s45^2 + 3*q1*q10*q5*s45^2 - 3*q10^2*q5*s45^2 - 
       5*q10*q3*q5*s45^2 + q1*q5^2*s45^2 - 3*q10*q5^2*s45^2 - q3*q5^2*s45^2 - 
       5*q10^2*q7*s45^2 - 8*q10*q3*q7*s45^2 - 11*q10*q5*q7*s45^2 - 
       5*q3*q5*q7*s45^2 - q5^2*q7*s45^2 - q3*q5^2*q7*s12*s45^2 - 
       2*q1^2*q10*q22*s23*s45^2 + 2*q1^2*q10*q5*s23*s45^2 - 
       q10^2*q3*q5*s23*s45^2 - 2*q1*q10*q5^2*s23*s45^2 - 
       q10*q3*q5^2*s23*s45^2 - q1^2*q2*q22*s34*s45^2 - 
       3*q10^2*q5*q7*s34*s45^2 - q10*q5^2*q7*s34*s45^2 + q1*q16*q2^2*s45^3 + 
       q1^2*q10*q22*s45^3 - q1^2*q10*q5*s45^3 - q10^2*q3*q5*s45^3 + 
       q1*q10*q5^2*s45^3 - q10*q3*q5^2*s45^3 - 2*q10^2*q3*q7*s45^3 - 
       3*q10^2*q5*q7*s45^3 - 6*q10*q3*q5*q7*s45^3 - 2*q10*q5^2*q7*s45^3 - 
       q3*q5^2*q7*s45^3 - q10^2*q3*q5*q7*s45^4 - q10*q3*q5^2*q7*s45^4 + 
       5*q1*q2*s51 + 2*q2^2*s51 + q10*q22*s51 + q2*q22*s51 - 3*q2*q3*s51 + 
       2*q22*q3*s51 - 2*q1*q7*s51 - 3*q10*q7*s51 + 2*q2*q7*s51 - 
       4*q3*q7*s51 - q2*q3*q7*s12*s51 - q1^2*q2*s34*s51 + q16*q2^2*s34*s51 - 
       q10^2*q7*s34*s51 - q1*q2*q7*s34*s51 - 2*q1^2*q2*s45*s51 - 
       q1*q16*q2*s45*s51 - q1*q2^2*s45*s51 - q16*q2^2*s45*s51 + 
       3*q1*q2*q3*s45*s51 - 2*q10^2*q7*s45*s51 - q1*q3*q7*s45*s51 - 
       3*q10*q3*q7*s45*s51 + q1*q16*q2^2*s45^2*s51 - q1^2*q2*q3*s45^2*s51 - 
       q10^2*q3*q7*s45^2*s51 + 2*q1^2*q2*s51^2 + q1*q2^2*s51^2 - 
       3*q1*q2*q3*s51^2 - 2*q2^2*q3*s51^2 - 2*q1^2*q7*s51^2 + 
       4*q1*q2*q7*s51^2 + q2^2*q7*s51^2 + 3*q1*q3*q7*s51^2 - 
       2*q2*q3*q7*s51^2 - q2^2*q3*q7*s12*s51^2 - q1^2*q2*q7*s34*s51^2 + 
       q1^2*q2*q3*s45*s51^2 + q1*q2^2*q3*s45*s51^2 - q1^2*q3*q7*s45*s51^2 - 
       q1^2*q2*q3*s51^3 - q1*q2^2*q3*s51^3 + 2*q1^2*q2*q7*s51^3 + 
       q1*q2^2*q7*s51^3 + q1^2*q3*q7*s51^3 - 2*q1*q2*q3*q7*s51^3 - 
       2*q2^2*q3*q7*s51^3 - q1^2*q2*q3*q7*s51^4 - q1*q2^2*q3*q7*s51^4])/2 + 
   ((4*F[1, 1, 9] - 4*F[1, 1, 10])*r[-6*q1 - 5*q10 - 4*q16 - 17*q2 - 4*q22 - 
       q3 - 10*q5 + 11*q7 - q9 + 5*q3*q5*s12 - 5*q3*q7*s12 - q1*q10*s23 + 
       2*q1*q22*s23 - 4*q22*q3*s23 - 8*q1*q5*s23 - 2*q16*q5*s23 + 
       5*q3*q5*s23 - 2*q5^2*s23 + q1*q9*s23 + q3*q5^2*s12*s23 + 
       q1^2*q10*s23^2 - q1^2*q5*s23^2 - 2*q16*q3*q5*s23^2 - q1*q5^2*s23^2 + 
       q3*q5^2*s23^2 + q1^2*s34 + 5*q1*q2*s34 - 9*q10*q2*s34 + 2*q16*q2*s34 + 
       2*q1*q22*s34 - 2*q2*q22*s34 + 3*q1*q5*s34 + 5*q10*q7*s34 - 
       4*q16*q7*s34 + q1^2*q5*s23*s34 + q1*q5^2*s23*s34 - q10^2*q2*s34^2 - 
       q10*q2^2*s34^2 + q10^2*q7*s34^2 + q2^2*q9*s34^2 + 2*q1^2*s45 + 
       3*q1*q10*s45 - 2*q1*q16*s45 + 18*q1*q2*s45 - 4*q10*q2*s45 - 
       2*q16*q2*s45 - 2*q1*q22*s45 + 6*q10*q22*s45 - 2*q2*q22*s45 + 
       3*q1*q3*s45 + 6*q10*q3*s45 + 4*q22*q3*s45 + 9*q1*q5*s45 + 
       6*q10*q5*s45 + 4*q16*q5*s45 + 12*q3*q5*s45 + q5^2*s45 + 
       26*q10*q7*s45 + 17*q3*q7*s45 + 8*q5*q7*s45 + 2*q2*q9*s45 - q5*q9*s45 + 
       q3*q5^2*s12*s45 + 6*q3*q5*q7*s12*s45 - q1*q10^2*s23*s45 + 
       2*q1*q10*q22*s23*s45 + 2*q1^2*q5*s23*s45 - 5*q1*q10*q5*s23*s45 + 
       7*q10*q3*q5*s23*s45 + 2*q16*q3*q5*s23*s45 + 2*q1*q5^2*s23*s45 + 
       q3*q5^2*s23*s45 - q1^2*q10*q5*s23^2*s45 - q1*q10*q5^2*s23^2*s45 + 
       q10*q3*q5^2*s23^2*s45 - q1^2*q2*s34*s45 - q10^2*q2*s34*s45 - 
       q10*q2^2*s34*s45 - 2*q1*q2*q22*s34*s45 - 2*q1^2*q5*s34*s45 - 
       3*q1*q2*q5*s34*s45 - 7*q10*q2*q5*s34*s45 + 2*q16*q2*q5*s34*s45 - 
       2*q1*q5^2*s34*s45 + 4*q10^2*q7*s34*s45 + 9*q10*q5*q7*s34*s45 - 
       2*q2^2*q9*s34*s45 - 2*q2*q5*q9*s34*s45 - q10^2*q2*q5*s34^2*s45 - 
       q10*q2^2*q5*s34^2*s45 + q10^2*q5*q7*s34^2*s45 + q2^2*q5*q9*s34^2*s45 - 
       q1^2*q10*s45^2 + 2*q1*q10^2*s45^2 - 2*q1^2*q2*s45^2 + 
       3*q1*q10*q2*s45^2 + q10^2*q2*s45^2 + 2*q1*q16*q2*s45^2 - 
       q1*q2^2*s45^2 + q10*q2^2*s45^2 - 2*q1*q10*q22*s45^2 + q10^2*q3*s45^2 - 
       q1^2*q5*s45^2 + 5*q1*q10*q5*s45^2 + 3*q10^2*q5*s45^2 - 
       q1*q2*q5*s45^2 + 13*q10*q3*q5*s45^2 - q1*q5^2*s45^2 + 
       3*q10*q5^2*s45^2 + q3*q5^2*s45^2 + 5*q10^2*q7*s45^2 + 
       19*q10*q3*q7*s45^2 + 23*q10*q5*q7*s45^2 + 13*q3*q5*q7*s45^2 + 
       q5^2*q7*s45^2 + q2*q5*q9*s45^2 + q3*q5^2*q7*s12*s45^2 + 
       2*q1^2*q10*q5*s23*s45^2 + q10^2*q3*q5*s23*s45^2 + 
       2*q1*q10*q5^2*s23*s45^2 + q10*q3*q5^2*s23*s45^2 + 
       q1^2*q2*q5*s34*s45^2 + q1*q2*q5^2*s34*s45^2 + 3*q10^2*q5*q7*s34*
        s45^2 + q10*q5^2*q7*s34*s45^2 - q2*q5^2*q9*s34*s45^2 - 
       q1*q10^2*q2*s45^3 - q1*q10*q2^2*s45^3 - q1^2*q10*q5*s45^3 + 
       q10^2*q3*q5*s45^3 - q1*q10*q5^2*s45^3 + q10*q3*q5^2*s45^3 + 
       2*q10^2*q3*q7*s45^3 + 3*q10^2*q5*q7*s45^3 + 14*q10*q3*q5*q7*s45^3 + 
       2*q10*q5^2*q7*s45^3 + q3*q5^2*q7*s45^3 + q10^2*q3*q5*q7*s45^4 + 
       q10*q3*q5^2*q7*s45^4 - 17*q1*q2*s51 - 4*q10*q2*s51 - 2*q16*q2*s51 - 
       3*q2^2*s51 + 2*q10*q22*s51 + 2*q16*q3*s51 + 10*q2*q3*s51 + 
       4*q22*q3*s51 + 11*q1*q7*s51 + 8*q10*q7*s51 - 10*q2*q7*s51 - 
       2*q22*q7*s51 - 15*q3*q7*s51 + q10*q9*s51 + 4*q2*q3*q7*s12*s51 + 
       q1*q10^2*s23*s51 - q1^2*q10*q9*s23^2*s51 + q1^2*q2*s34*s51 - 
       q10^2*q2*s34*s51 - q10*q2^2*s34*s51 + q10^2*q7*s34*s51 + 
       5*q1*q2*q7*s34*s51 - 2*q2*q22*q7*s34*s51 - 2*q2^2*q9*s34*s51 + 
       2*q1^2*q2*s45*s51 + 3*q1*q10*q2*s45*s51 + q10^2*q2*s45*s51 + 
       2*q1*q16*q2*s45*s51 + q1*q2^2*s45*s51 + q10*q2^2*s45*s51 - 
       2*q1*q16*q3*s45*s51 - 7*q1*q2*q3*s45*s51 + 2*q10^2*q7*s45*s51 - 
       2*q10*q22*q7*s45*s51 + 6*q1*q3*q7*s45*s51 + 6*q10*q3*q7*s45*s51 + 
       q2^2*q9*s45*s51 - q1*q10^2*q2*s45^2*s51 - q1*q10*q2^2*s45^2*s51 + 
       q1^2*q2*q3*s45^2*s51 + q10^2*q3*q7*s45^2*s51 - 2*q1^2*q2*s51^2 - 
       q1*q2^2*s51^2 + 11*q1*q2*q3*s51^2 + 2*q2^2*q3*s51^2 + 
       2*q1^2*q7*s51^2 - 16*q1*q2*q7*s51^2 - q2^2*q7*s51^2 - 
       2*q10*q22*q7*s51^2 - 11*q1*q3*q7*s51^2 + 13*q2*q3*q7*s51^2 + 
       q2^2*q9*s51^2 + q2^2*q3*q7*s12*s51^2 - q1*q10^2*q9*s23*s51^2 + 
       q1^2*q2*q7*s34*s51^2 - q1^2*q2*q3*s45*s51^2 - q1*q2^2*q3*s45*s51^2 + 
       q1^2*q3*q7*s45*s51^2 + q1^2*q2*q3*s51^3 + q1*q2^2*q3*s51^3 - 
       2*q1^2*q2*q7*s51^3 - q1*q2^2*q7*s51^3 - q1^2*q3*q7*s51^3 + 
       10*q1*q2*q3*q7*s51^3 + 2*q2^2*q3*q7*s51^3 + q1^2*q2*q3*q7*s51^4 + 
       q1*q2^2*q3*q7*s51^4])/2 + ((-4*F[1, 1, 5] + 4*F[1, 1, 9])*
     r[7*q1 + 6*q10 + 6*q13 - 49*q18 - 35*q19 + 45*q2 + 33*q3 - 4*q4 + 
       11*q5 + 18*q7 + 10*q8 + 10*q9 + 4*q19^2*s12 - 2*q18*q2*s12 + 
       17*q19*q2*s12 - 2*q18*q3*s12 - q19*q3*s12 - 19*q2*q3*s12 + q3^2*s12 + 
       2*q2*q4*s12 - 4*q3*q4*s12 + 4*q13*q5*s12 + 2*q2*q5*s12 - 2*q3*q5*s12 - 
       6*q4*q5*s12 - 2*q13*q7*s12 - 2*q18*q7*s12 - 20*q19*q7*s12 + 
       15*q2*q7*s12 + 43*q3*q7*s12 - 4*q4*q7*s12 + q5*q7*s12 + q7^2*s12 - 
       6*q2*q8*s12 - 4*q3*q8*s12 + 4*q7*q8*s12 - 2*q2*q3*q4*s12^2 + 
       4*q3*q4*q5*s12^2 + 6*q19*q2*q7*s12^2 - 3*q19*q3*q7*s12^2 - 
       7*q2*q3*q7*s12^2 + q3^2*q7*s12^2 + 3*q3*q5*q7*s12^2 + q3*q7^2*s12^2 - 
       2*q2*q7*q8*s12^2 + q1^2*s23 + 20*q1*q10*s23 + 16*q1*q19*s23 - 
       19*q10*q19*s23 - 4*q19^2*s23 + 4*q10*q3*s23 + 2*q19*q3*s23 + 
       3*q1*q5*s23 - 4*q4*q5*s23 + 6*q1*q9*s23 - 2*q3*q9*s23 - 
       q19*q3^2*s12*s23 - q3^2*q5*s12*s23 + 4*q3*q4*q5*s12*s23 + 
       q1^2*q10*s23^2 + 6*q1*q10*q19*s23^2 - 3*q10*q19*q3*s23^2 + 
       q1*q10*q5*s23^2 - q10*q3*q5*s23^2 + 2*q1*q10*q9*s23^2 - 
       2*q10*q3*q9*s23^2 + 9*q1*q18*s34 - 22*q10*q18*s34 - 4*q18^2*s34 - 
       6*q1*q2*s34 + 8*q10*q2*s34 + q18*q2*s34 + 2*q2*q4*s34 + q1*q5*s34 - 
       4*q13*q5*s34 - 2*q2*q5*s34 + 2*q4*q5*s34 + 22*q10*q7*s34 + 
       18*q18*q7*s34 - 12*q2*q7*s34 - 2*q4*q7*s34 + q5*q7*s34 + q7^2*s34 - 
       6*q1*q8*s34 + 4*q2*q9*s34 - 3*q10*q18*q2*s34^2 + 2*q10*q2*q4*s34^2 - 
       q10*q2*q5*s34^2 + 6*q10*q18*q7*s34^2 - 2*q10*q4*q7*s34^2 + 
       q10*q5*q7*s34^2 + q10*q7^2*s34^2 - 2*q1^2*s45 - 28*q1*q10*s45 + 
       2*q1*q13*s45 + 23*q1*q18*s45 - 9*q10*q18*s45 - 4*q18^2*s45 + 
       2*q1*q19*s45 + 9*q10*q19*s45 - 20*q1*q2*s45 - 9*q10*q2*s45 + 
       4*q18*q2*s45 + 2*q19*q2*s45 - 9*q1*q3*s45 + 7*q10*q3*s45 - 
       17*q18*q3*s45 + 2*q19*q3*s45 + 19*q2*q3*s45 + q3^2*s45 - 7*q1*q5*s45 - 
       4*q13*q5*s45 + 2*q2*q5*s45 - 3*q3*q5*s45 + 28*q10*q7*s45 - 
       2*q13*q7*s45 + 9*q19*q7*s45 + 4*q3*q7*s45 + q5*q7*s45 + q7^2*s45 - 
       8*q1*q8*s45 + 4*q2*q8*s45 + 6*q3*q8*s45 - 4*q1*q9*s45 - 12*q2*q9*s45 - 
       2*q3*q9*s45 + 2*q5*q9*s45 + 3*q19*q3*q7*s12*s45 + q3^2*q7*s12*s45 - 
       2*q1^2*q10*s23*s45 + 3*q10*q19*q3*s23*s45 - 2*q1*q10*q5*s23*s45 - 
       q10*q3*q5*s23*s45 - 3*q1*q18*q2*s34*s45 - 3*q10*q18*q2*s34*s45 + 
       q18*q2^2*s34*s45 - q1*q2*q5*s34*s45 + q10*q2*q5*s34*s45 + 
       q2^2*q5*s34*s45 + 2*q10*q5*q7*s34*s45 + 2*q10*q7^2*s34*s45 + 
       4*q2*q5*q9*s34*s45 + q1^2*q10*s45^2 + q1^2*q2*s45^2 + 
       16*q1*q10*q2*s45^2 - 3*q1*q18*q2*s45^2 + q10*q2^2*s45^2 + 
       6*q1*q18*q3*s45^2 - 7*q1*q2*q3*s45^2 + q10*q3^2*s45^2 + 
       4*q1*q2*q5*s45^2 - q10*q2*q5*s45^2 - q10*q3*q5*s45^2 + 
       13*q10*q3*q7*s45^2 + q3^2*q7*s45^2 - q3*q5*q7*s45^2 + q10*q7^2*s45^2 - 
       2*q1*q3*q8*s45^2 + 2*q2*q3*q9*s45^2 - 4*q2*q5*q9*s45^2 - 
       q1*q10*q2^2*s45^3 + q1*q10*q2*q5*s45^3 + q10*q3^2*q7*s45^3 - 
       q10*q3*q5*q7*s45^3 + q1^2*s51 + 4*q1*q10*s51 + 4*q10*q13*s51 - 
       30*q1*q18*s51 - 23*q10*q18*s51 + 21*q1*q19*s51 - 14*q10*q19*s51 + 
       20*q1*q2*s51 - 8*q10*q2*s51 + 20*q19*q2*s51 + 16*q18*q3*s51 - 
       62*q2*q3*s51 + 4*q2*q4*s51 + 32*q10*q7*s51 + 12*q18*q7*s51 - 
       18*q19*q7*s51 + 32*q2*q7*s51 + 56*q3*q7*s51 - 8*q4*q7*s51 + 
       2*q7^2*s51 + 8*q1*q8*s51 - 4*q2*q8*s51 - 10*q3*q8*s51 + 4*q1*q9*s51 - 
       8*q2*q9*s51 - 10*q3*q9*s51 + 4*q19^2*q2*s12*s51 + q19*q2^2*s12*s51 - 
       3*q2^2*q3*s12*s51 - 3*q2*q3^2*s12*s51 + 4*q2*q3*q4*s12*s51 - 
       3*q19^2*q7*s12*s51 + 2*q13*q2*q7*s12*s51 + 23*q19*q2*q7*s12*s51 - 
       37*q2*q3*q7*s12*s51 + 2*q3^2*q7*s12*s51 + 2*q2*q7^2*s12*s51 + 
       3*q3*q7^2*s12*s51 + 2*q2^2*q8*s12*s51 - 4*q2*q7*q8*s12*s51 + 
       q19^2*q2*q7*s12^2*s51 - 3*q19*q2^2*q7*s12^2*s51 - 
       q2^2*q3*q7*s12^2*s51 - q2*q3^2*q7*s12^2*s51 - q2*q3*q7^2*s12^2*s51 + 
       4*q2^2*q7*q8*s12^2*s51 + 2*q1^2*q10*s23*s51 + q1^2*q19*s23*s51 + 
       18*q1*q10*q19*s23*s51 - 4*q1*q19^2*s23*s51 + 3*q10*q19^2*s23*s51 - 
       2*q1^2*q9*s23*s51 - 4*q10*q3*q9*s23*s51 - 2*q1^2*q10*q19*s23^2*s51 - 
       q1*q10*q19^2*s23^2*s51 - 4*q1^2*q10*q9*s23^2*s51 + q1*q18^2*s34*s51 + 
       3*q10*q18^2*s34*s51 + 4*q10*q2*q4*s34*s51 + 7*q1*q18*q7*s34*s51 + 
       18*q10*q18*q7*s34*s51 - 4*q18^2*q7*s34*s51 - 7*q1*q2*q7*s34*s51 + 
       4*q10*q7^2*s34*s51 + q18*q7^2*s34*s51 - q2*q7^2*s34*s51 + 
       2*q4*q7^2*s34*s51 - q10*q18^2*q7*s34^2*s51 - 2*q10*q18*q7^2*s34^2*
        s51 + 4*q10*q4*q7^2*s34^2*s51 - 2*q1*q10*q13*s45*s51 + 
       3*q1*q18^2*s45*s51 + q10*q18^2*s45*s51 - q10*q19^2*s45*s51 - 
       q1^2*q2*s45*s51 + 10*q1*q10*q2*s45*s51 + 2*q1*q13*q2*s45*s51 + 
       6*q10*q19*q2*s45*s51 + 2*q10*q2^2*s45*s51 - 25*q1*q18*q3*s45*s51 - 
       6*q10*q18*q3*s45*s51 - 4*q18^2*q3*s45*s51 + 23*q1*q2*q3*s45*s51 + 
       3*q2^2*q3*s45*s51 - q18*q3^2*s45*s51 + 3*q2*q3^2*s45*s51 + 
       2*q10*q13*q7*s45*s51 + 7*q1*q19*q7*s45*s51 + q19^2*q7*s45*s51 - 
       7*q1*q3*q7*s45*s51 + 19*q10*q3*q7*s45*s51 + 2*q3^2*q7*s45*s51 + 
       2*q10*q7^2*s45*s51 + 12*q1*q3*q8*s45*s51 - 2*q3^2*q8*s45*s51 + 
       8*q2*q3*q9*s45*s51 - q1*q10*q2^2*s45^2*s51 + q1*q18^2*q3*s45^2*s51 - 
       q1^2*q2*q3*s45^2*s51 - q1*q2^2*q3*s45^2*s51 - 3*q1*q18*q3^2*s45^2*
        s51 - q1*q2*q3^2*s45^2*s51 + 2*q10*q3^2*q7*s45^2*s51 + 
       4*q1*q3^2*q8*s45^2*s51 - 4*q1*q18^2*s51^2 + 4*q10*q18^2*s51^2 + 
       q1^2*q19*s51^2 + 4*q1*q10*q19*s51^2 + q1*q19^2*s51^2 + 
       3*q10*q19^2*s51^2 + q1^2*q2*s51^2 + q10*q19*q2*s51^2 - 
       q19^2*q2*s51^2 + q10*q2^2*s51^2 + q19*q2^2*s51^2 + 8*q1*q18*q3*s51^2 - 
       5*q10*q18*q3*s51^2 - 19*q1*q2*q3*s51^2 - q2^2*q3*s51^2 - 
       q2*q3^2*s51^2 + 2*q10*q13*q7*s51^2 - 4*q1*q18*q7*s51^2 + 
       4*q10*q18*q7*s51^2 + 3*q1*q19*q7*s51^2 - 3*q19^2*q7*s51^2 + 
       22*q1*q2*q7*s51^2 + 2*q13*q2*q7*s51^2 + 4*q19*q2*q7*s51^2 + 
       15*q1*q3*q7*s51^2 + 5*q10*q3*q7*s51^2 - 49*q2*q3*q7*s51^2 + 
       q3^2*q7*s51^2 + q10*q7^2*s51^2 + 4*q2*q7^2*s51^2 + 3*q3*q7^2*s51^2 - 
       4*q1*q3*q8*s51^2 + 6*q2*q3*q9*s51^2 + 4*q19^2*q2*q7*s12*s51^2 - 
       2*q19*q2^2*q7*s12*s51^2 - 2*q2^2*q3*q7*s12*s51^2 - 
       2*q2*q3^2*q7*s12*s51^2 - 3*q2*q3*q7^2*s12*s51^2 + 
       4*q2^2*q7*q8*s12*s51^2 - q19^2*q2^2*q7*s12^2*s51^2 - 
       2*q1^2*q10*q19*s23*s51^2 - 4*q1*q10*q19^2*s23*s51^2 - 
       4*q1^2*q10*q9*s23*s51^2 + q1^2*q10*q19^2*s23^2*s51^2 + 
       q1*q18^2*q7*s34*s51^2 - 4*q10*q18^2*q7*s34*s51^2 + 
       q1*q18*q7^2*s34*s51^2 - 2*q10*q18*q7^2*s34*s51^2 - 
       q1*q2*q7^2*s34*s51^2 + 4*q10*q4*q7^2*s34*s51^2 + 
       q10*q18^2*q7^2*s34^2*s51^2 - q10*q19^2*q2*s45*s51^2 + 
       q10*q19*q2^2*s45*s51^2 - 4*q1*q18^2*q3*s45*s51^2 + 
       q10*q18^2*q3*s45*s51^2 + q1^2*q2*q3*s45*s51^2 + 
       4*q1*q18*q3^2*s45*s51^2 - q10*q18*q3^2*s45*s51^2 + 
       q1^2*q19*q7*s45*s51^2 + q1*q19^2*q7*s45*s51^2 - q1^2*q3*q7*s45*s51^2 + 
       q10*q3^2*q7*s45*s51^2 - 4*q1*q3^2*q8*s45*s51^2 - 
       q1*q18^2*q3^2*s45^2*s51^2 - q10*q19^2*q2*s51^3 + q10*q19*q2^2*s51^3 - 
       q1^2*q2*q3*s51^3 + q1^2*q19*q7*s51^3 + q1*q19^2*q7*s51^3 + 
       q1^2*q2*q7*s51^3 + q1^2*q3*q7*s51^3 - 20*q1*q2*q3*q7*s51^3 - 
       q2^2*q3*q7*s51^3 - q2*q3^2*q7*s51^3 + 2*q1*q2*q7^2*s51^3 + 
       q1*q3*q7^2*s51^3 - 3*q2*q3*q7^2*s51^3 - q1^2*q2*q3*q7*s51^4 - 
       q1*q2*q3*q7^2*s51^4])/2 + ((-2*F[1, 1, 5]^2 + 2*F[1, 1, 9]^2)*
     r[-2*q1 - 6*q10 - 2*q13 + 7*q18 + 10*q19 - 13*q2 + 4*q4 - 6*q7 - 6*q9 - 
       3*q19^2*s12 - 2*q13*q2*s12 - 8*q18*q2*s12 - 8*q19*q2*s12 - 
       3*q18*q3*s12 - 5*q19*q3*s12 + 16*q2*q3*s12 - 2*q3^2*s12 + 
       4*q13*q5*s12 - 4*q2*q5*s12 - 2*q3*q5*s12 + 4*q4*q5*s12 - 
       3*q18*q7*s12 + 6*q19*q7*s12 - 6*q2*q7*s12 - 14*q3*q7*s12 + 
       7*q4*q7*s12 + 7*q2*q8*s12 + 7*q3*q8*s12 - 3*q3*q4*q5*s12^2 - 
       2*q13*q2*q7*s12^2 - 3*q19*q2*q7*s12^2 + 8*q2*q3*q7*s12^2 - 
       2*q3^2*q7*s12^2 - 2*q3*q7^2*s12^2 - 2*q1^2*s23 - 8*q1*q10*s23 - 
       5*q1*q19*s23 + 4*q10*q19*s23 + 3*q19^2*s23 - 5*q19*q3*s23 - 
       5*q3*q5*s23 + 2*q4*q5*s23 - 4*q1*q9*s23 + q19*q3^2*s12*s23 + 
       q3^2*q5*s12*s23 - 2*q3*q4*q5*s12*s23 - 2*q1*q10*q19*s23^2 - 
       2*q1*q13*s34 - 3*q1*q18*s34 + 4*q10*q18*s34 + 3*q18^2*s34 + 
       3*q1*q2*s34 + 2*q10*q2*s34 + 3*q18*q2*s34 - 4*q13*q5*s34 + 
       2*q2*q5*s34 - q4*q5*s34 - 8*q10*q7*s34 - 2*q18*q7*s34 + 3*q2*q7*s34 - 
       3*q4*q7*s34 - 2*q2*q9*s34 - 2*q10*q18*q7*s34^2 + 4*q1^2*s45 + 
       12*q1*q10*s45 - 4*q1*q13*s45 - 6*q1*q18*s45 + 2*q10*q18*s45 + 
       3*q18^2*s45 + 3*q1*q19*s45 - 2*q10*q19*s45 + 10*q1*q2*s45 + 
       4*q10*q2*s45 - 2*q13*q2*s45 + 5*q18*q2*s45 + 3*q19*q2*s45 - 
       4*q10*q3*s45 + 8*q18*q3*s45 + 8*q19*q3*s45 - 14*q2*q3*s45 - 
       2*q3^2*s45 - 4*q13*q5*s45 + 2*q2*q5*s45 + 4*q3*q5*s45 - 
       12*q10*q7*s45 - 3*q19*q7*s45 - 3*q3*q7*s45 - 7*q2*q8*s45 - 
       7*q3*q8*s45 + 7*q1*q9*s45 + 6*q2*q9*s45 - 2*q5*q9*s45 - 
       2*q3^2*q7*s12*s45 - 2*q10*q3*q5*s23*s45 - q18*q2^2*s34*s45 + 
       2*q10*q2*q5*s34*s45 - q2^2*q5*s34*s45 - 2*q2*q5*q9*s34*s45 - 
       2*q1^2*q2*s45^2 - 8*q1*q10*q2*s45^2 + 2*q1*q13*q2*s45^2 - 
       2*q10*q2^2*s45^2 - 3*q1*q18*q3*s45^2 + 6*q1*q2*q3*s45^2 - 
       2*q10*q3^2*s45^2 - 8*q10*q3*q7*s45^2 - 2*q3^2*q7*s45^2 + 
       3*q2*q5*q9*s45^2 + 2*q1*q10*q2^2*s45^3 - 2*q10*q3^2*q7*s45^3 - 
       2*q1^2*s51 - 3*q1*q10*s51 + 14*q1*q18*s51 + 7*q10*q18*s51 - 
       2*q1*q19*s51 + 5*q10*q19*s51 - 14*q1*q2*s51 + 4*q10*q2*s51 + 
       4*q13*q2*s51 - 3*q18*q3*s51 + 28*q2*q3*s51 - 15*q10*q7*s51 + 
       9*q19*q7*s51 - 20*q2*q7*s51 - 30*q3*q7*s51 + 4*q4*q7*s51 - 
       4*q1*q8*s51 - 3*q2*q8*s51 + 9*q3*q8*s51 + 3*q1*q9*s51 + 3*q2*q9*s51 - 
       3*q19^2*q2*s12*s51 + 6*q13*q2^2*s12*s51 + 3*q19*q2^2*s12*s51 - 
       4*q2^2*q3*s12*s51 + 4*q2*q3^2*s12*s51 + 2*q19^2*q7*s12*s51 - 
       2*q13*q2*q7*s12*s51 - 11*q19*q2*q7*s12*s51 + 28*q2*q3*q7*s12*s51 - 
       4*q3^2*q7*s12*s51 - 4*q2*q7^2*s12*s51 - 6*q3*q7^2*s12*s51 - 
       5*q2^2*q8*s12*s51 - q19^2*q2*q7*s12^2*s51 + 2*q13*q2^2*q7*s12^2*s51 + 
       4*q19*q2^2*q7*s12^2*s51 - 2*q2^2*q3*q7*s12^2*s51 + 
       2*q2*q3^2*q7*s12^2*s51 + 2*q2*q3*q7^2*s12^2*s51 - 
       4*q2^2*q7*q8*s12^2*s51 + 3*q1^2*q19*s23*s51 - 5*q1*q10*q19*s23*s51 + 
       3*q1*q19^2*s23*s51 - 2*q10*q19^2*s23*s51 + 5*q1^2*q9*s23*s51 + 
       2*q1*q10*q9*s23*s51 + 2*q1^2*q10*q19*s23^2*s51 + 
       q1*q10*q19^2*s23^2*s51 + 2*q1^2*q10*q9*s23^2*s51 - q1*q18^2*s34*s51 - 
       2*q10*q18^2*s34*s51 - 5*q1*q18*q7*s34*s51 - 5*q10*q18*q7*s34*s51 + 
       3*q18^2*q7*s34*s51 + 5*q1*q2*q7*s34*s51 - 2*q10*q4*q7*s34*s51 + 
       3*q18*q7^2*s34*s51 + 2*q2*q7^2*s34*s51 - 5*q4*q7^2*s34*s51 + 
       q10*q18^2*q7*s34^2*s51 + 2*q10*q18*q7^2*s34^2*s51 - 
       2*q10*q4*q7^2*s34^2*s51 - 2*q1*q18^2*s45*s51 - q10*q18^2*s45*s51 + 
       q10*q19^2*s45*s51 + 2*q1^2*q2*s45*s51 - 3*q1*q10*q2*s45*s51 - 
       2*q1*q13*q2*s45*s51 - 3*q10*q19*q2*s45*s51 - 4*q10*q2^2*s45*s51 - 
       6*q13*q2^2*s45*s51 + 13*q1*q18*q3*s45*s51 + 3*q10*q18*q3*s45*s51 + 
       3*q18^2*q3*s45*s51 - 14*q1*q2*q3*s45*s51 + 2*q2^2*q3*s45*s51 - 
       3*q18*q3^2*s45*s51 - 2*q2*q3^2*s45*s51 - 5*q1*q19*q7*s45*s51 - 
       q19^2*q7*s45*s51 + 5*q1*q3*q7*s45*s51 - 13*q10*q3*q7*s45*s51 - 
       4*q3^2*q7*s45*s51 - 8*q1*q3*q8*s45*s51 + 5*q3^2*q8*s45*s51 + 
       2*q1*q10*q2^2*s45^2*s51 + 2*q1*q13*q2^2*s45^2*s51 - 
       q1*q18^2*q3*s45^2*s51 + 2*q1^2*q2*q3*s45^2*s51 + 
       4*q1*q18*q3^2*s45^2*s51 - 4*q10*q3^2*q7*s45^2*s51 - 
       4*q1*q3^2*q8*s45^2*s51 + 3*q1*q18^2*s51^2 - 3*q10*q18^2*s51^2 - 
       2*q1^2*q19*s51^2 - 3*q1*q10*q19*s51^2 - q1*q19^2*s51^2 - 
       2*q10*q19^2*s51^2 - 2*q1^2*q2*s51^2 + 2*q10*q19*q2*s51^2 + 
       q19^2*q2*s51^2 - 2*q10*q2^2*s51^2 + 2*q13*q2^2*s51^2 - 
       2*q19*q2^2*s51^2 - 6*q1*q18*q3*s51^2 + 5*q10*q18*q3*s51^2 + 
       16*q1*q2*q3*s51^2 - 2*q2^2*q3*s51^2 + 2*q2*q3^2*s51^2 + 
       4*q1*q18*q7*s51^2 - 3*q10*q18*q7*s51^2 - q1*q19*q7*s51^2 + 
       2*q19^2*q7*s51^2 - 18*q1*q2*q7*s51^2 - 3*q19*q2*q7*s51^2 - 
       13*q1*q3*q7*s51^2 - 5*q10*q3*q7*s51^2 + 36*q2*q3*q7*s51^2 - 
       2*q3^2*q7*s51^2 - 8*q2*q7^2*s51^2 - 6*q3*q7^2*s51^2 + 
       3*q1*q3*q8*s51^2 - 3*q19^2*q2*q7*s12*s51^2 + 4*q13*q2^2*q7*s12*s51^2 + 
       2*q19*q2^2*q7*s12*s51^2 - 4*q2^2*q3*q7*s12*s51^2 + 
       4*q2*q3^2*q7*s12*s51^2 + 6*q2*q3*q7^2*s12*s51^2 - 
       2*q2^2*q7*q8*s12*s51^2 + q19^2*q2^2*q7*s12^2*s51^2 - 
       q19*q2^3*q7*s12^2*s51^2 + q2^3*q7*q8*s12^2*s51^2 + 
       2*q1^2*q10*q19*s23*s51^2 + 3*q1*q10*q19^2*s23*s51^2 + 
       2*q1^2*q10*q9*s23*s51^2 - q1^3*q10*q19*s23^2*s51^2 - 
       q1^2*q10*q19^2*s23^2*s51^2 - q1^3*q10*q9*s23^2*s51^2 - 
       q1*q18^2*q7*s34*s51^2 + 3*q10*q18^2*q7*s34*s51^2 - 
       2*q1*q18*q7^2*s34*s51^2 + 2*q10*q18*q7^2*s34*s51^2 + 
       2*q1*q2*q7^2*s34*s51^2 - 2*q10*q4*q7^2*s34*s51^2 - 
       q10*q18^2*q7^2*s34^2*s51^2 - q10*q18*q7^3*s34^2*s51^2 + 
       q10*q4*q7^3*s34^2*s51^2 + q10*q19^2*q2*s45*s51^2 - 
       2*q10*q19*q2^2*s45*s51^2 + 3*q1*q18^2*q3*s45*s51^2 - 
       q10*q18^2*q3*s45*s51^2 - 2*q1^2*q2*q3*s45*s51^2 - 
       4*q1*q18*q3^2*s45*s51^2 + 2*q10*q18*q3^2*s45*s51^2 - 
       2*q1^2*q19*q7*s45*s51^2 - q1*q19^2*q7*s45*s51^2 + 
       2*q1^2*q3*q7*s45*s51^2 - 2*q10*q3^2*q7*s45*s51^2 + 
       4*q1*q3^2*q8*s45*s51^2 + q1*q18^2*q3^2*s45^2*s51^2 - 
       q1*q18*q3^3*s45^2*s51^2 + q1*q3^3*q8*s45^2*s51^2 + 
       q10*q19^2*q2*s51^3 - 2*q10*q19*q2^2*s51^3 + 2*q1^2*q2*q3*s51^3 - 
       2*q1^2*q19*q7*s51^3 - q1*q19^2*q7*s51^3 - 2*q1^2*q2*q7*s51^3 + 
       2*q13*q2^2*q7*s51^3 - 2*q1^2*q3*q7*s51^3 + 18*q1*q2*q3*q7*s51^3 - 
       2*q2^2*q3*q7*s51^3 + 2*q2*q3^2*q7*s51^3 - 4*q1*q2*q7^2*s51^3 - 
       2*q1*q3*q7^2*s51^3 + 6*q2*q3*q7^2*s51^3 + 2*q1^2*q2*q3*q7*s51^4 + 
       2*q1*q2*q3*q7^2*s51^4])/2 + 
   (r[-5*q1 - 2*q10 - 13*q2 - 14*q3 + 42*q4 - 10*q5 + 11*q6 + 6*q7 - 12*q8 - 
       12*q9 - q2*q3*s12 + 4*q2*q4*s12 + 10*q3*q4*s12 - 4*q4^2*s12 - 
       5*q3*q5*s12 + 8*q4*q5*s12 - 4*q2*q7*s12 - 10*q3*q7*s12 + 8*q4*q7*s12 + 
       12*q4*q8*s12 - 4*q3*q4^2*s12^2 - 4*q3*q5*q7*s12^2 + 4*q2*q4*q8*s12^2 + 
       4*q2*q7*q8*s12^2 - 8*q1*q10*s23 + 4*q1*q4*s23 + 8*q10*q4*s23 + 
       8*q3*q4*s23 - 4*q4^2*s23 - 3*q1*q5*s23 - 8*q10*q5*s23 - 4*q3*q5*s23 + 
       10*q4*q5*s23 + 4*q3*q6*s23 - 4*q5*q6*s23 + 4*q10*q9*s23 + 
       12*q4*q9*s23 - 4*q3*q4^2*s12*s23 - 2*q3*q4*q5*s12*s23 - 
       4*q4^2*q5*s12*s23 + 4*q3*q4^2*q5*s12^2*s23 - 4*q10*q3*q5*s23^2 - 
       4*q4^2*q5*s23^2 - q3*q5*q6*s23^2 + 4*q1*q10*q9*s23^2 + 
       4*q1*q4*q9*s23^2 + 4*q3*q4^2*q5*s12*s23^2 - 3*q10*q2*s34 - 
       4*q1*q4*s34 + 12*q10*q4*s34 + 4*q2*q4*s34 - 8*q10*q5*s34 + 
       4*q2*q5*s34 + 3*q2*q6*s34 - 3*q5*q6*s34 + 5*q10*q7*s34 + 4*q4*q7*s34 - 
       4*q5*q7*s34 + 8*q1*q8*s34 - 12*q4*q8*s34 - 12*q2*q9*s34 + 
       12*q4*q9*s34 + 4*q5*q9*s34 + 4*q10*q4*q7*s34^2 - 4*q10*q5*q7*s34^2 + 
       4*q1*q4*q8*s34^2 + 4*q2*q4*q9*s34^2 + 4*q2*q5*q9*s34^2 + 
       8*q1*q10*s45 - q1*q3*s45 - 6*q10*q3*s45 + q2*q3*s45 + 3*q1*q5*s45 - 
       12*q10*q5*s45 - q2*q5*s45 - 2*q3*q5*s45 + 4*q5*q6*s45 - 5*q10*q7*s45 - 
       10*q3*q7*s45 - 6*q5*q7*s45 + 4*q1*q8*s45 + 4*q2*q9*s45 - 
       2*q3*q5*q7*s12*s45 - 2*q1*q10*q5*s23*s45 - 2*q10*q3*q5*s23*s45 + 
       q3*q5*q6*s23*s45 - 2*q10*q2*q5*s34*s45 + 3*q2*q5*q6*s34*s45 - 
       10*q10*q5*q7*s34*s45 - 4*q2*q5*q9*s34*s45 + 2*q1*q10*q5*s45^2 - 
       4*q10*q3*q5*s45^2 - 10*q10*q3*q7*s45^2 - 10*q10*q5*q7*s45^2 - 
       4*q3*q5*q7*s45^2 - 4*q10*q3*q5*q7*s45^3 + 4*q1*q3*s51 - 4*q10*q3*s51 + 
       2*q2*q3*s51 + 4*q1*q4*s51 + 4*q10*q4*s51 - 4*q2*q4*s51 + 
       2*q10*q6*s51 - 3*q3*q6*s51 - 3*q1*q7*s51 + 6*q10*q7*s51 - 
       8*q2*q7*s51 - 10*q3*q7*s51 + 12*q4*q7*s51 - q6*q7*s51 - 12*q1*q8*s51 + 
       4*q3*q8*s51 + 12*q4*q8*s51 + 8*q2*q9*s51 - 12*q4*q9*s51 + 
       2*q2*q3*q7*s12*s51 + 4*q2*q7*q8*s12*s51 + 4*q1*q10*q9*s23*s51 + 
       4*q10*q4^2*s34*s51 + 14*q10*q4*q7*s34*s51 + 4*q4^2*q7*s34*s51 + 
       3*q2*q6*q7*s34*s51 - 8*q1*q4*q8*s34*s51 - 8*q2*q4*q9*s34*s51 + 
       4*q10*q4^2*q7*s34^2*s51 - 3*q1*q10*q6*s45*s51 + 3*q1*q3*q6*s45*s51 - 
       2*q1*q3*q7*s45*s51 - 10*q10*q3*q7*s45*s51 - q10*q6*q7*s45*s51 - 
       4*q1*q3*q8*s45*s51 - 4*q10*q3*q7*s51^2 + 2*q2*q3*q7*s51^2 + 
       4*q10*q4*q7*s51^2 - q10*q6*q7*s51^2 + 4*q1*q3*q8*s51^2 + 
       4*q1*q4*q8*s51^2 + 4*q2*q4*q9*s51^2 + 4*q10*q4^2*q7*s34*s51^2]*
     (-8*F[1, 1, 6]^2 + 8*F[1, 1, 6]*F[1, 1, 7] + 8*F[1, 1, 6]*F[1, 1, 10] - 
      8*F[1, 1, 7]*F[1, 1, 10] - 8*F[2, 1, 8] - 8*F[2, 1, 14] - 
      (4*tci[1, 1]^2)/3))/2 + 
   (r[-5*q1 + 2*q10 + 2*q3 + 2*q4 - 7*q5 - q7 - 8*q8 - 2*q2*q3*s12 + 
       2*q3*q5*s12 + 2*q4*q5*s12 + 5*q2*q7*s12 - 6*q3*q7*s12 + 2*q4*q7*s12 - 
       q5*q7*s12 - 4*q2*q8*s12 + 2*q3*q8*s12 - q3^2*q5*s12^2 - 
       2*q3*q4*q5*s12^2 - 2*q2*q3*q7*s12^2 - q3^2*q7*s12^2 - 
       2*q3*q5*q7*s12^2 - 2*q2*q7*q8*s12^2 - q1*q10*s23 + 3*q10*q3*s23 + 
       q3^2*s23 + 2*q10*q4*s23 - 4*q10*q5*s23 - 2*q3*q5*s23 - 
       2*q3*q4*q5*s12*s23 - 2*q10*q3*q5*s23^2 - 2*q3*q4*q5*s23^2 - 
       2*q1*q2*s34 - 4*q10*q2*s34 + 2*q10*q4*s34 - 4*q10*q5*s34 + q2*q5*s34 - 
       2*q4*q5*s34 + 4*q10*q7*s34 - 3*q2*q7*s34 - 2*q5*q7*s34 + 4*q1*q8*s34 + 
       2*q10*q4*q7*s34^2 - 2*q10*q5*q7*s34^2 - 2*q1*q10*s45 - 2*q10*q2*s45 + 
       q10*q3*s45 + 2*q2*q3*s45 + q3^2*s45 - 6*q10*q5*s45 + q2*q5*s45 - 
       2*q3*q5*s45 + 3*q10*q7*s45 - 2*q3*q7*s45 - 2*q5*q7*s45 + 4*q1*q8*s45 + 
       2*q2*q8*s45 - 4*q3*q8*s45 - 2*q7*q8*s45 - q3^2*q5*q7*s12^2*s45 + 
       q10*q3^2*s23*s45 - 2*q10*q3*q5*s23*s45 - 2*q10*q2*q5*s34*s45 - 
       4*q10*q5*q7*s34*s45 + 2*q1*q10*q2*s45^2 - 2*q1*q2*q3*s45^2 + 
       q10*q3^2*s45^2 - 2*q10*q3*q5*s45^2 - q10*q3*q7*s45^2 + q3^2*q7*s45^2 - 
       4*q10*q5*q7*s45^2 - 2*q3*q5*q7*s45^2 + 2*q1*q3*q8*s45^2 + 
       q10*q3^2*q7*s45^3 - 2*q10*q3*q5*q7*s45^3 + q1*q10*s51 + 2*q1*q2*s51 - 
       2*q10*q2*s51 + 2*q1*q3*s51 - q10*q3*s51 - 4*q2*q3*s51 + q3^2*s51 + 
       2*q10*q4*s51 - 3*q1*q7*s51 + 5*q10*q7*s51 + 6*q2*q7*s51 - 
       4*q3*q7*s51 + 2*q4*q7*s51 - 4*q1*q8*s51 + 2*q3*q8*s51 + 
       2*q2*q3^2*s12*s51 - 4*q2*q3*q7*s12*s51 - 2*q3^2*q7*s12*s51 - 
       2*q2*q7*q8*s12*s51 + q2*q3^2*q7*s12^2*s51 - 2*q1*q2*q7*s34*s51 + 
       2*q10*q4*q7*s34*s51 + 2*q1*q10*q2*s45*s51 + 2*q1*q2*q3*s45*s51 + 
       q10*q3^2*s45*s51 - q2*q3^2*s45*s51 - 2*q1*q3*q7*s45*s51 + 
       3*q3^2*q7*s45*s51 - 2*q1*q3*q8*s45*s51 + 2*q10*q3^2*q7*s45^2*s51 - 
       2*q1*q2*q3*s51^2 + q2*q3^2*s51^2 + 2*q1*q2*q7*s51^2 + q1*q3*q7*s51^2 - 
       q10*q3*q7*s51^2 - 4*q2*q3*q7*s51^2 - q3^2*q7*s51^2 + 
       2*q10*q4*q7*s51^2 + 2*q1*q3*q8*s51^2 - 2*q2*q7*q8*s51^2 + 
       2*q2*q3^2*q7*s12*s51^2 + q1*q3^2*q7*s45*s51^2 + 
       q10*q3^2*q7*s45*s51^2 - 2*q1*q2*q3*q7*s51^3 + q2*q3^2*q7*s51^3]*
     (4*F[1, 1, 6]^2 - 8*F[1, 1, 6]*F[1, 1, 9] + 4*F[1, 1, 9]^2 + 
      8*F[2, 1, 14] + 8*F[2, 1, 15] - (4*tci[1, 1]^2)/3))/2 + 
   (r[4*q1 - 8*q10 - 30*q3 - 2*q5 - 4*q6 - 4*q7 + 16*q8 - 16*q2*q3*s12 - 
       3*q3^2*s12 + 2*q3*q4*s12 - 4*q3*q5*s12 + 2*q3*q7*s12 + 8*q2*q8*s12 - 
       4*q3*q8*s12 - q3^3*s12^2 + 2*q3^2*q4*s12^2 - 4*q2*q3*q7*s12^2 - 
       2*q3^2*q7*s12^2 + 4*q2*q7*q8*s12^2 - 7*q1*q3*s23 - 4*q10*q3*s23 + 
       q3^2*s23 + 3*q3*q4*s23 - 5*q3*q5*s23 + 6*q3*q6*s23 - 10*q5*q6*s23 + 
       q3^3*s12*s23 + 3*q3^2*q4*s12*s23 + 5*q3^2*q5*s12*s23 + 
       2*q3*q4*q5*s12*s23 - 2*q3^3*q4*s12^2*s23 - 2*q3^2*q4*q5*s12^2*s23 + 
       3*q1*q10*q5*s23^2 - 3*q10*q3*q5*s23^2 + q3^2*q5*s23^2 + 
       3*q3*q4*q5*s23^2 - 6*q3*q5*q6*s23^2 - 4*q3^2*q4*q5*s12*s23^2 + 
       q3^3*q4*q5*s12^2*s23^2 + 4*q1*q2*s34 - 2*q10*q2*s34 + 6*q1*q5*s34 - 
       6*q2*q6*s34 - 4*q5*q6*s34 - 2*q10*q7*s34 - 8*q1*q8*s34 + 
       4*q1*q10*s45 + 4*q1*q2*s45 + 6*q10*q2*s45 + 10*q1*q3*s45 + 
       19*q2*q3*s45 + 9*q3^2*s45 - 6*q10*q5*s45 - 2*q2*q5*s45 + 7*q3*q5*s45 + 
       10*q5*q6*s45 - 5*q10*q7*s45 - 7*q3*q7*s45 - 8*q1*q8*s45 - 
       4*q2*q8*s45 + 8*q3*q8*s45 + 4*q7*q8*s45 + 7*q3^2*q7*s12*s45 - 
       q3^3*q7*s12^2*s45 + 3*q10*q3^2*s23*s45 - 9*q1*q10*q5*s23*s45 + 
       3*q10*q3*q5*s23*s45 + 6*q3*q5*q6*s23*s45 + q10*q3^2*q5*s23^2*s45 - 
       6*q1*q2*q5*s34*s45 - 2*q10*q2*q5*s34*s45 + 4*q2*q5*q6*s34*s45 - 
       6*q1*q10*q2*s45^2 - 7*q1*q2*q3*s45^2 + 3*q10*q3^2*s45^2 + 
       9*q1*q10*q5*s45^2 + 3*q10*q2*q5*s45^2 + 3*q3^2*q7*s45^2 - 
       4*q1*q3*q8*s45^2 - 3*q1*q10*q2*q5*s45^3 + 3*q10*q3^2*q7*s45^3 - 
       3*q1*q10*s51 - 4*q1*q2*s51 + 3*q10*q2*s51 - 8*q1*q3*s51 - 
       14*q2*q3*s51 - 6*q3^2*s51 - 2*q10*q4*s51 + q3*q4*s51 - 2*q10*q6*s51 + 
       4*q1*q7*s51 - 8*q10*q7*s51 + 6*q2*q7*s51 + 6*q3*q7*s51 - 2*q4*q7*s51 + 
       8*q1*q8*s51 - 4*q3*q8*s51 + 5*q2*q3^2*s12*s51 - q3^3*s12*s51 + 
       q3^2*q4*s12*s51 - 14*q2*q3*q7*s12*s51 - 10*q3^2*q7*s12*s51 + 
       4*q2*q7*q8*s12*s51 + q3^3*q4*s12^2*s51 + 2*q2*q3^2*q7*s12^2*s51 + 
       q3^3*q7*s12^2*s51 + 4*q1*q2*q7*s34*s51 - 2*q10*q4*q7*s34*s51 - 
       6*q2*q6*q7*s34*s51 - 3*q1*q10*q2*s45*s51 + 4*q1*q2*q3*s45*s51 + 
       3*q1*q3^2*s45*s51 + 3*q10*q3^2*s45*s51 - 4*q2*q3^2*s45*s51 - 
       q3^3*s45*s51 + 2*q1*q10*q6*s45*s51 - 4*q1*q3*q7*s45*s51 + 
       14*q3^2*q7*s45*s51 + 4*q1*q3*q8*s45*s51 - 3*q3^3*q7*s12*s45*s51 + 
       q1*q2*q3^2*s45^2*s51 + 6*q10*q3^2*q7*s45^2*s51 - 9*q1*q2*q3*s51^2 + 
       14*q2*q3^2*s51^2 - 4*q1*q2*q7*s51^2 + 4*q1*q3*q7*s51^2 - 
       19*q2*q3*q7*s51^2 - 14*q3^2*q7*s51^2 - 3*q10*q4*q7*s51^2 - 
       4*q1*q3*q8*s51^2 + 4*q2*q7*q8*s51^2 - 3*q2*q3^3*s12*s51^2 + 
       10*q2*q3^2*q7*s12*s51^2 + 3*q3^3*q7*s12*s51^2 - 
       q2*q3^3*q7*s12^2*s51^2 - 6*q1*q2*q3^2*s45*s51^2 + 
       3*q2*q3^3*s45*s51^2 + 4*q1*q3^2*q7*s45*s51^2 + 
       3*q10*q3^2*q7*s45*s51^2 - 3*q3^3*q7*s45*s51^2 - 
       q1*q2*q3^3*s45^2*s51^2 + 6*q1*q2*q3^2*s51^3 - 3*q2*q3^3*s51^3 - 
       9*q1*q2*q3*q7*s51^3 - 6*q1*q3^2*q7*s51^3 + 14*q2*q3^2*q7*s51^3 + 
       3*q3^3*q7*s51^3 - 3*q2*q3^3*q7*s12*s51^3 + q1*q2*q3^3*s45*s51^3 - 
       q1*q3^3*q7*s45*s51^3 - q1*q2*q3^3*s51^4 + 6*q1*q2*q3^2*q7*s51^4 + 
       q1*q3^3*q7*s51^4 - 3*q2*q3^3*q7*s51^4 - q1*q2*q3^3*q7*s51^5]*
     (-4*F[1, 1, 1]^2 + 4*F[1, 1, 1]*F[1, 1, 4] + 4*F[1, 1, 1]*F[1, 1, 8] - 
      4*F[1, 1, 4]*F[1, 1, 8] - 4*F[2, 1, 2] - 4*F[2, 1, 9] - 
      (2*tci[1, 1]^2)/3))/2 + 
   (r[-8*q1 - 19*q10 - 2*q2 - 22*q3 + 4*q4 - 2*q5 - 4*q6 - 8*q7 - 6*q9 - 
       4*q3*q5*s12 + 4*q4*q5*s12 - 8*q3*q7*s12 + 4*q4*q7*s12 - 
       4*q3*q4*q5*s12^2 - 4*q3*q5*q7*s12^2 - 3*q1*q10*s23 - 9*q10^2*s23 - 
       8*q10*q3*s23 + 4*q10*q4*s23 - 12*q10*q5*s23 + 7*q3*q5*s23 + 
       10*q3*q6*s23 - 6*q5*q6*s23 - 4*q10*q9*s23 - 4*q3*q4*q5*s12*s23 - 
       3*q1*q10^2*s23^2 - 3*q10*q3*q5*s23^2 - 4*q3*q4*q5*s23^2 - 
       6*q3*q5*q6*s23^2 - 9*q10^2*s34 - 8*q10*q2*s34 + 4*q10*q4*s34 - 
       16*q10*q5*s34 - 4*q4*q5*s34 - 2*q2*q6*s34 - 2*q10*q7*s34 - 
       4*q5*q7*s34 - 7*q10*q9*s34 - 6*q2*q9*s34 + 2*q5*q9*s34 - 
       3*q10^2*q2*s34^2 - 3*q10*q2*q5*s34^2 + 4*q10*q4*q7*s34^2 - 
       4*q10*q5*q7*s34^2 + 3*q2*q5*q9*s34^2 - 2*q10^2*s45 + 2*q10*q2*s45 - 
       4*q10*q3*s45 + 3*q10*q5*s45 + 3*q3*q5*s45 + 6*q5*q6*s45 - 
       13*q3*q7*s45 + 2*q2*q9*s45 - 4*q3*q5*q7*s12*s45 + 5*q1*q10^2*s23*s45 - 
       4*q10^3*s23*s45 - q10^2*q3*s23*s45 - 3*q10^2*q5*s23*s45 + 
       3*q10*q3*q5*s23*s45 + 6*q3*q5*q6*s23*s45 - q1*q10^3*s23^2*s45 - 
       5*q10^3*s34*s45 - q10^2*q2*s34*s45 - 6*q10^2*q5*s34*s45 - 
       q10^2*q7*s34*s45 - 4*q10*q5*q7*s34*s45 - 2*q2*q5*q9*s34*s45 - 
       3*q10^2*q2*q5*s34^2*s45 - 2*q10^3*q7*s34^2*s45 - q1*q10^2*s45^2 - 
       4*q10^3*s45^2 - 3*q1*q10*q2*s45^2 + q10^2*q2*s45^2 + 
       2*q10^2*q5*s45^2 + 5*q10*q3*q5*s45^2 + q10*q3*q7*s45^2 + 
       5*q10*q5*q7*s45^2 + 3*q3*q5*q7*s45^2 + 2*q1*q10^3*s23*s45^2 - 
       q10^3*q3*s23*s45^2 - 3*q10^3*q5*s23*s45^2 + q10^2*q3*q5*s23*s45^2 - 
       q10^3*q3*q5*s23^2*s45^2 - 3*q10^3*q5*s34*s45^2 - 
       7*q10^3*q7*s34*s45^2 + q10^2*q5*q7*s34*s45^2 - 
       q10^3*q5*q7*s34^2*s45^2 - q1*q10^3*s45^3 - q1*q10^2*q2*s45^3 - 
       2*q10^3*q3*s45^3 - 3*q10^3*q5*s45^3 + q10^2*q3*q5*s45^3 - 
       8*q10^3*q7*s45^3 + q10^2*q3*q7*s45^3 + 2*q10^2*q5*q7*s45^3 + 
       5*q10*q3*q5*q7*s45^3 - q10^3*q3*q5*s23*s45^3 - 
       3*q10^3*q5*q7*s34*s45^3 - q10^3*q3*q5*s45^4 - 3*q10^3*q3*q7*s45^4 - 
       3*q10^3*q5*q7*s45^4 + q10^2*q3*q5*q7*s45^4 - q10^3*q3*q5*q7*s45^5 - 
       q1*q10*s51 - 3*q10^2*s51 - 2*q10*q2*s51 + 2*q1*q3*s51 - 7*q10*q3*s51 + 
       2*q2*q3*s51 + 4*q10*q4*s51 - 6*q10*q6*s51 - 4*q3*q6*s51 - 
       6*q1*q7*s51 + 2*q10*q7*s51 + 8*q2*q7*s51 - 11*q3*q7*s51 + 
       4*q4*q7*s51 + 3*q10*q9*s51 + 3*q2*q9*s51 - 2*q1*q10^2*s23*s51 + 
       2*q1*q10*q9*s23*s51 + 5*q10^2*q9*s23*s51 + q1*q10^3*s23^2*s51 + 
       2*q1*q10^2*q9*s23^2*s51 - 2*q10^3*s34*s51 - q10^2*q2*s34*s51 - 
       2*q10^2*q7*s34*s51 + 4*q10*q4*q7*s34*s51 - 2*q2*q6*q7*s34*s51 - 
       q10^3*q7*s34^2*s51 + q1*q10^2*s45*s51 - q10^3*s45*s51 + 
       q1*q10*q2*s45*s51 + q10^2*q2*s45*s51 - q10^2*q3*s45*s51 - 
       2*q1*q2*q3*s45*s51 + 6*q1*q10*q6*s45*s51 + 4*q1*q3*q6*s45*s51 - 
       3*q10^2*q7*s45*s51 - 6*q1*q3*q7*s45*s51 - 11*q10*q3*q7*s45*s51 - 
       5*q10^3*q7*s34*s45*s51 - q1*q10^3*s45^2*s51 - q1*q10^2*q2*s45^2*s51 - 
       q10^3*q3*s45^2*s51 - 7*q10^3*q7*s45^2*s51 - q10^2*q3*q7*s45^2*s51 - 
       3*q10^3*q3*q7*s45^3*s51 + 3*q1*q2*q3*s51^2 - q10^2*q7*s51^2 - 
       7*q10*q3*q7*s51^2 + 3*q2*q3*q7*s51^2 + 4*q10*q4*q7*s51^2 + 
       2*q1*q10^2*q9*s23*s51^2 - q1*q10^3*q9*s23^2*s51^2 - 
       q10^3*q7*s34*s51^2 - 2*q10^3*q7*s45*s51^2 - q10^2*q3*q7*s45*s51^2 - 
       q10^3*q3*q7*s45^2*s51^2 + 3*q1*q2*q3*q7*s51^3]*
     (2*F[1, 1, 2]^2 - 2*F[1, 1, 9]^2 - 4*F[1, 1, 2]*F[1, 1, 10] + 
      4*F[1, 1, 9]*F[1, 1, 10] + 4*F[2, 1, 11] - 4*F[2, 1, 15] - 
      (2*tci[1, 1]^2)/3))/2 + 
   (r[4*q1 + 11*q10 + 6*q2 + 3*q3 - 4*q4 + 6*q5 + 10*q6 + 6*q7 + 8*q9 - 
       2*q3*q4*s12 + 2*q3*q7*s12 - 7*q1*q10*s23 + 4*q10^2*s23 + 
       7*q10*q3*s23 - 7*q10*q4*s23 - 4*q3*q4*s23 + 13*q10*q5*s23 + 
       2*q3*q6*s23 - 6*q5*q6*s23 + 4*q1*q9*s23 + 4*q10*q9*s23 - 4*q5*q9*s23 + 
       2*q3*q4*q5*s12*s23 + 5*q1*q10*q5*s23^2 + 3*q3*q4*q5*s23^2 + 
       4*q1*q10*q9*s23^2 + 8*q10^2*s34 + 6*q1*q2*s34 + 6*q10*q2*s34 - 
       4*q10*q4*s34 + 4*q1*q5*s34 + 12*q10*q5*s34 - 4*q2*q6*s34 - 
       6*q5*q6*s34 + 6*q10*q7*s34 + 4*q10*q9*s34 + 4*q2*q9*s34 - 
       4*q5*q9*s34 + 2*q10^2*q2*s34^2 + 4*q10*q2*q5*s34^2 + 
       2*q10^2*q7*s34^2 - 4*q2*q5*q9*s34^2 + 14*q1*q10*s45 - 16*q10^2*s45 + 
       6*q1*q2*s45 - 2*q10*q2*s45 - 10*q10*q5*s45 + 6*q5*q6*s45 - 
       q10*q7*s45 + q3*q7*s45 - 4*q1*q9*s45 - 8*q2*q9*s45 + 4*q5*q9*s45 - 
       7*q1*q10^2*s23*s45 + q10^3*s23*s45 - q10^2*q3*s23*s45 - 
       15*q1*q10*q5*s23*s45 + 2*q1*q10^2*q5*s23^2*s45 - 
       3*q10^2*q3*q5*s23^2*s45 + 2*q10^3*s34*s45 - 7*q10^2*q2*s34*s45 + 
       3*q10^2*q5*s34*s45 - 4*q1*q2*q5*s34*s45 - 2*q10*q2*q5*s34*s45 + 
       6*q2*q5*q6*s34*s45 + q10^2*q7*s34*s45 + 4*q2*q5*q9*s34*s45 + 
       2*q10^3*q2*s34^2*s45 + 2*q10^2*q2*q5*s34^2*s45 - q10^3*q7*s34^2*s45 + 
       18*q1*q10^2*s45^2 - 5*q10^3*s45^2 - 7*q1*q10*q2*s45^2 + 
       9*q10^2*q2*s45^2 - q10^2*q3*s45^2 + 19*q1*q10*q5*s45^2 - 
       11*q10^2*q5*s45^2 + 4*q10*q2*q5*s45^2 - 2*q10^2*q7*s45^2 - 
       4*q2*q5*q9*s45^2 - 2*q1*q10^3*s23*s45^2 - 10*q1*q10^2*q5*s23*s45^2 + 
       3*q10^3*q5*s23*s45^2 + q1*q10^3*q5*s23^2*s45^2 - 
       2*q10^3*q2*s34*s45^2 + 3*q10^3*q5*s34*s45^2 - 4*q10^2*q2*q5*s34*
        s45^2 - 2*q10^3*q7*s34*s45^2 + q10^3*q2*q5*s34^2*s45^2 + 
       4*q1*q10^3*s45^3 - 11*q1*q10^2*q2*s45^3 + 2*q10^3*q2*s45^3 + 
       14*q1*q10^2*q5*s45^3 - 3*q10^3*q5*s45^3 - 9*q1*q10*q2*q5*s45^3 + 
       5*q10^2*q2*q5*s45^3 - q10^3*q7*s45^3 - q10^2*q3*q7*s45^3 - 
       3*q1*q10^3*q5*s23*s45^3 - q10^3*q2*q5*s34*s45^3 - 
       2*q1*q10^3*q2*s45^4 + 3*q1*q10^3*q5*s45^4 - 6*q1*q10^2*q2*q5*s45^4 + 
       q10^3*q2*q5*s45^4 - q1*q10^3*q2*q5*s45^5 - 3*q1*q10*s51 - 
       3*q10^2*s51 - 6*q1*q2*s51 + q10*q2*s51 - 6*q1*q3*s51 + 3*q10*q3*s51 - 
       2*q2*q3*s51 + 3*q10*q4*s51 + q3*q4*s51 + 6*q10*q6*s51 - 2*q3*q6*s51 + 
       6*q1*q7*s51 + 2*q10*q7*s51 - 2*q2*q7*s51 + 5*q3*q7*s51 + 6*q6*q7*s51 + 
       4*q10*q9*s51 - 4*q2*q9*s51 - 2*q2*q3*q7*s12*s51 + 
       4*q1*q10*q9*s23*s51 - q10^3*s34*s51 - 3*q10^2*q2*s34*s51 + 
       5*q10^2*q4*s34*s51 + 3*q10^2*q7*s34*s51 + 6*q1*q2*q7*s34*s51 + 
       2*q10*q4*q7*s34*s51 - 4*q2*q6*q7*s34*s51 + q10^3*q2*s34^2*s51 - 
       2*q10^3*q7*s34^2*s51 + 2*q10^2*q4*q7*s34^2*s51 + 5*q1*q10^2*s45*s51 - 
       2*q10^3*s45*s51 - 5*q1*q10*q2*s45*s51 + 4*q10^2*q2*s45*s51 - 
       q10^2*q3*s45*s51 + 2*q1*q3*q6*s45*s51 - q10^2*q7*s45*s51 + 
       3*q10*q3*q7*s45*s51 + 6*q10*q6*q7*s45*s51 - q10^3*q2*s34*s45*s51 - 
       4*q10^3*q7*s34*s45*s51 + q1*q10^3*s45^2*s51 - 5*q1*q10^2*q2*s45^2*
        s51 + q10^3*q2*s45^2*s51 - 2*q10^3*q7*s45^2*s51 - 
       2*q10^2*q3*q7*s45^2*s51 - q1*q10^3*q2*s45^3*s51 - 3*q1*q2*q3*s51^2 + 
       q10^2*q7*s51^2 - 6*q1*q2*q7*s51^2 + 3*q10*q3*q7*s51^2 - 
       5*q2*q3*q7*s51^2 + 6*q10*q6*q7*s51^2 + 4*q1*q10*q9*s51^2 - 
       2*q10^3*q7*s34*s51^2 + 2*q10^2*q4*q7*s34*s51^2 - 
       q10^3*q4*q7*s34^2*s51^2 - q10^3*q7*s45*s51^2 - q10^2*q3*q7*s45*s51^2 - 
       3*q1*q2*q3*q7*s51^3]*(4*F[1, 1, 1]^2 - 4*F[1, 1, 1]*F[1, 1, 3] - 
      4*F[1, 1, 1]*F[1, 1, 4] + 4*F[1, 1, 3]*F[1, 1, 4] + 4*F[2, 1, 1] + 
      4*F[2, 1, 2] + (2*tci[1, 1]^2)/3))/2 + 
   (r[-q1 + 16*q10 - 2*q2 + 28*q3 + 4*q4 + 10*q6 - 9*q8 + 14*q2*q3*s12 + 
       10*q3^2*s12 + 14*q3*q5*s12 + 4*q4*q5*s12 + 4*q3*q7*s12 + 4*q4*q7*s12 - 
       2*q2*q8*s12 + 7*q3*q8*s12 - q3^3*s12^2 - 4*q3*q4*q5*s12^2 + 
       3*q2*q3*q7*s12^2 + 3*q3^2*q7*s12^2 + 4*q3*q5*q7*s12^2 - 
       3*q2*q7*q8*s12^2 + 4*q1*q10*s23 + 7*q1*q3*s23 + 4*q10*q3*s23 + 
       5*q3^2*s23 + 4*q10*q4*s23 + 6*q1*q5*s23 + 8*q10*q5*s23 + 9*q3*q5*s23 + 
       6*q3*q6*s23 - 2*q5*q6*s23 - 4*q3*q4*q5*s12*s23 + q3^3*q5*s12^2*s23 - 
       3*q1*q10*q5*s23^2 + 7*q10*q3*q5*s23^2 - 4*q3*q4*q5*s23^2 + 
       q3^3*q5*s12*s23^2 + 4*q10*q4*s34 + 8*q10*q5*s34 - 4*q4*q5*s34 - 
       2*q5*q6*s34 + 16*q10*q7*s34 + 4*q5*q7*s34 + 3*q1*q8*s34 + 
       4*q10*q4*q7*s34^2 + 4*q10*q5*q7*s34^2 - 18*q1*q10*s45 - 4*q10*q2*s45 - 
       14*q1*q3*s45 - 15*q2*q3*s45 - 5*q3^2*s45 - 6*q1*q5*s45 + 
       16*q10*q5*s45 + 6*q2*q5*s45 - 10*q3*q5*s45 + 2*q5*q6*s45 + 
       6*q10*q7*s45 - 4*q3*q7*s45 + 8*q5*q7*s45 + 6*q1*q8*s45 - 9*q3*q8*s45 + 
       2*q3^3*s12*s45 - 3*q3^2*q5*s12*s45 - 4*q3*q5*q7*s12*s45 + 
       q3^3*q5*s12^2*s45 + q3^3*s23*s45 + 15*q1*q10*q5*s23*s45 - 
       3*q10*q3*q5*s23*s45 - 2*q3^2*q5*s23*s45 + q3^3*q5*s12*s23*s45 + 
       q10*q3^2*q5*s23^2*s45 + q3^3*q5*s23^2*s45 + 2*q2*q5*q6*s34*s45 + 
       12*q10*q5*q7*s34*s45 + 4*q1*q10*q2*s45^2 + 4*q1*q2*q3*s45^2 - 
       q10*q3^2*s45^2 + 2*q3^3*s45^2 - 15*q1*q10*q5*s45^2 - 
       3*q10*q2*q5*s45^2 - 5*q10*q3*q5*s45^2 - 2*q3^2*q5*s45^2 - 
       5*q10*q3*q7*s45^2 - 5*q3^2*q7*s45^2 + 5*q10*q5*q7*s45^2 - 
       3*q3*q5*q7*s45^2 + 3*q1*q3*q8*s45^2 + q3^3*q5*s12*s45^2 + 
       3*q3^3*q7*s12*s45^2 - 3*q3^2*q5*q7*s12*s45^2 + 
       q3^3*q5*q7*s12^2*s45^2 + q10*q3^3*s23*s45^2 - q10*q3^2*q5*s23*s45^2 + 
       q3^3*q5*s23*s45^2 + q10*q3^3*q5*s23^2*s45^2 + 2*q10*q3^3*s45^3 + 
       3*q1*q10*q2*q5*s45^3 - q10*q3^2*q5*s45^3 + q3^3*q5*s45^3 - 
       2*q10*q3^2*q7*s45^3 + 3*q3^3*q7*s45^3 - 5*q10*q3*q5*q7*s45^3 - 
       2*q3^2*q5*q7*s45^3 + q3^3*q5*q7*s12*s45^3 + q10*q3^3*q5*s23*s45^3 + 
       q10*q3^3*q5*s45^4 + 3*q10*q3^3*q7*s45^4 - q10*q3^2*q5*q7*s45^4 + 
       q3^3*q5*q7*s45^4 + q10*q3^3*q5*q7*s45^5 - q1*q10*s51 - q10*q2*s51 + 
       2*q1*q3*s51 + 3*q10*q3*s51 + 8*q2*q3*s51 - q3^2*s51 + 4*q10*q4*s51 + 
       2*q10*q6*s51 - 6*q3*q6*s51 + 5*q10*q7*s51 - 4*q2*q7*s51 + 
       3*q3*q7*s51 + 4*q4*q7*s51 + 6*q6*q7*s51 - 6*q1*q8*s51 + 9*q3*q8*s51 - 
       7*q2*q3^2*s12*s51 - q3^3*s12*s51 + 12*q2*q3*q7*s12*s51 + 
       6*q3^2*q7*s12*s51 - 2*q2*q7*q8*s12*s51 - 3*q2*q3^2*q7*s12^2*s51 + 
       4*q10*q4*q7*s34*s51 + q1*q10*q2*s45*s51 + q1*q2*q3*s45*s51 + 
       5*q1*q3^2*s45*s51 + 5*q2*q3^2*s45*s51 + 2*q3^3*s45*s51 + 
       4*q1*q10*q6*s45*s51 + 6*q1*q3*q6*s45*s51 + 3*q10*q3*q7*s45*s51 + 
       6*q10*q6*q7*s45*s51 - 10*q1*q3*q8*s45*s51 + 5*q3^2*q8*s45*s51 - 
       q1*q2*q3^2*s45^2*s51 + q10*q3^3*s45^2*s51 - q10*q3^2*q7*s45^2*s51 + 
       3*q3^3*q7*s45^2*s51 - 4*q1*q3^2*q8*s45^2*s51 + 
       3*q10*q3^3*q7*s45^3*s51 - 3*q2*q3^2*s51^2 + 3*q10*q3*q7*s51^2 + 
       9*q2*q3*q7*s51^2 + 3*q3^2*q7*s51^2 + 4*q10*q4*q7*s51^2 + 
       6*q10*q6*q7*s51^2 + 3*q1*q3*q8*s51^2 - 6*q2*q3^2*q7*s12*s51^2 + 
       4*q1*q3^2*q8*s45*s51^2 + q10*q3^3*q7*s45^2*s51^2 + 
       q1*q3^3*q8*s45^2*s51^2 - 3*q2*q3^2*q7*s51^3]*
     (-2*F[1, 1, 2]^2 + 2*F[1, 1, 5]^2 + 4*F[1, 1, 2]*F[1, 1, 7] - 
      4*F[1, 1, 5]*F[1, 1, 7] - 4*F[2, 1, 4] + 4*F[2, 1, 7] + 
      (2*tci[1, 1]^2)/3))/2 + 
   (r[3*q2 + 7*q3 + 2*q4 + 9*q5 + 2*q7 - 4*q9 + 2*q2*q3*s12 + 2*q2*q5*s12 + 
       2*q3*q5*s12 + 2*q4*q5*s12 - q2*q7*s12 + 6*q3*q7*s12 + 2*q4*q7*s12 + 
       q5*q7*s12 - 2*q3*q4*q5*s12^2 + 2*q3*q5*q7*s12^2 + 2*q1*q10*s23 - 
       2*q10^2*s23 - 2*q10*q3*s23 + 2*q10*q4*s23 + q1*q5*s23 + 8*q10*q5*s23 + 
       q3*q5*s23 - 2*q1*q9*s23 - 2*q10*q9*s23 + 2*q5*q9*s23 - 
       2*q3*q4*q5*s12*s23 + q1*q10*q5*s23^2 + q10*q3*q5*s23^2 - 
       2*q3*q4*q5*s23^2 - 2*q1*q10*q9*s23^2 + 2*q10*q4*s34 - 2*q1*q5*s34 + 
       10*q10*q5*s34 + q2*q5*s34 - 2*q4*q5*s34 + 6*q10*q7*s34 + q2*q7*s34 + 
       2*q5*q7*s34 - 2*q10*q9*s34 - 2*q2*q9*s34 + 2*q5*q9*s34 + 
       q10^2*q2*s34^2 + 2*q10*q2*q5*s34^2 + q10^2*q7*s34^2 + 
       2*q10*q4*q7*s34^2 + 2*q10*q5*q7*s34^2 + 2*q2*q5*q9*s34^2 - 
       2*q1*q10*s45 + 2*q10^2*s45 - 2*q1*q2*s45 + q1*q3*s45 + 4*q10*q3*s45 - 
       2*q2*q3*s45 - q1*q5*s45 + 2*q10*q5*s45 - 2*q2*q5*s45 + 10*q10*q7*s45 + 
       4*q3*q7*s45 + 3*q5*q7*s45 + 2*q1*q9*s45 + 4*q2*q9*s45 - 2*q5*q9*s45 + 
       2*q1*q10^2*s23*s45 - 2*q1*q10*q5*s23*s45 - 2*q10^2*q5*s23*s45 - 
       2*q10*q3*q5*s23*s45 - q1*q10^2*q5*s23^2*s45 - q10^2*q3*q5*s23^2*s45 + 
       2*q10^2*q5*s34*s45 + 2*q1*q2*q5*s34*s45 + 2*q10*q2*q5*s34*s45 + 
       2*q10^2*q7*s34*s45 + 6*q10*q5*q7*s34*s45 - 2*q2*q5*q9*s34*s45 + 
       q10^2*q2*q5*s34^2*s45 + q10^2*q5*q7*s34^2*s45 - 2*q1*q10^2*s45^2 + 
       3*q1*q10*q5*s45^2 + 2*q10^2*q5*s45^2 + 2*q10*q2*q5*s45^2 + 
       2*q10*q3*q5*s45^2 + q10^2*q7*s45^2 + 6*q10*q3*q7*s45^2 + 
       6*q10*q5*q7*s45^2 + 2*q3*q5*q7*s45^2 + 2*q2*q5*q9*s45^2 + 
       2*q1*q10^2*q5*s23*s45^2 + 2*q10^2*q5*q7*s34*s45^2 - 
       q1*q10^2*q5*s45^3 - 2*q1*q10*q2*q5*s45^3 + q10^2*q5*q7*s45^3 + 
       2*q10*q3*q5*q7*s45^3 + 3*q1*q10*s51 + q10^2*s51 + q1*q3*s51 + 
       2*q10*q3*s51 - 4*q2*q3*s51 + 2*q10*q4*s51 + 8*q10*q7*s51 + 
       2*q2*q7*s51 + 6*q3*q7*s51 + 2*q4*q7*s51 - 2*q10*q9*s51 + 2*q2*q9*s51 - 
       2*q2*q3*q7*s12*s51 - 2*q1*q10*q9*s23*s51 + 2*q10*q4*q7*s34*s51 - 
       q1*q10^2*s45*s51 + 2*q1*q2*q3*s45*s51 + 6*q10*q3*q7*s45*s51 + 
       2*q10*q3*q7*s51^2 - 2*q2*q3*q7*s51^2 + 2*q10*q4*q7*s51^2 - 
       2*q1*q10*q9*s51^2]*(-4*F[1, 1, 5]^2 + 8*F[1, 1, 5]*F[1, 1, 6] - 
      4*F[1, 1, 6]^2 - 8*F[2, 1, 7] - 8*F[2, 1, 8] + (4*tci[1, 1]^2)/3))/2 + 
   (r[-7*q1 + 63*q10 - 49*q12 - 10*q14 - 12*q17 - 4*q2 + 21*q3 - 4*q4 - 
       2*q5 + 9*q7 - 8*q8 + 16*q9 - 4*q17^2*s12 - q17*q2*s12 + 4*q17*q3*s12 + 
       q3^2*s12 - 4*q3*q4*s12 - 7*q17*q5*s12 + 11*q3*q5*s12 - 2*q17*q7*s12 + 
       12*q3*q7*s12 - 6*q7*q8*s12 + 3*q17^2*q3*s12^2 - 4*q17*q2*q3*s12^2 + 
       5*q17*q3^2*s12^2 - 4*q3^2*q4*s12^2 + q17^2*q5*s12^2 + 
       4*q17*q3*q5*s12^2 - 3*q17^2*q7*s12^2 + 4*q17*q2*q7*s12^2 - 
       4*q2*q3*q7*s12^2 + q3^2*q7*s12^2 - 5*q17*q5*q7*s12^2 + 
       5*q3*q5*q7*s12^2 + 4*q17*q7^2*s12^2 - 4*q7^2*q8*s12^2 - 3*q1*q10*s23 + 
       3*q10^2*s23 - 2*q1*q12*s23 - 2*q10*q12*s23 - 4*q1*q14*s23 + 
       2*q1*q17*s23 - 4*q17^2*s23 - 4*q1*q3*s23 + 15*q10*q3*s23 + 
       5*q17*q3*s23 + q3^2*s23 - 4*q10*q4*s23 - 2*q3*q4*s23 - q1*q5*s23 - 
       q10*q5*s23 - 2*q12*q5*s23 + 2*q14*q5*s23 - 11*q17*q5*s23 + 
       14*q3*q5*s23 + 4*q4*q5*s23 - q5^2*s23 + 2*q1*q9*s23 + 4*q10*q9*s23 - 
       2*q3*q9*s23 - 4*q5*q9*s23 - 2*q17^2*q3*s12*s23 + 7*q17*q3^2*s12*s23 - 
       6*q3^2*q4*s12*s23 + q17^2*q5*s12*s23 + 19*q17*q3*q5*s12*s23 - 
       4*q3*q4*q5*s12*s23 + q3*q5^2*s12*s23 - 2*q17^2*q3^2*s12^2*s23 - 
       2*q17^2*q3*q5*s12^2*s23 - 4*q17*q3^2*q5*s12^2*s23 + 
       4*q3^2*q4*q5*s12^2*s23 - 6*q1*q10*q5*s23^2 - 3*q1*q17*q5*s23^2 + 
       9*q10*q3*q5*s23^2 + 6*q17*q3*q5*s23^2 + q3^2*q5*s23^2 - 
       2*q3*q4*q5*s23^2 + q3*q5^2*s23^2 + 4*q1*q10*q9*s23^2 - 
       2*q10*q3*q9*s23^2 - q17^2*q3*q5*s12*s23^2 - 3*q17*q3^2*q5*s12*s23^2 + 
       4*q3^2*q4*q5*s12*s23^2 + q17^2*q3^2*q5*s12^2*s23^2 + 6*q10^2*s34 + 
       12*q10*q12*s34 + q1*q2*s34 + 17*q10*q2*s34 - 33*q12*q2*s34 - 
       2*q14*q2*s34 - 8*q10*q4*s34 - q1*q5*s34 - 3*q10*q5*s34 + 
       16*q12*q5*s34 + 2*q14*q5*s34 + 39*q10*q7*s34 - 20*q12*q7*s34 + 
       6*q1*q8*s34 + 12*q2*q9*s34 - 10*q5*q9*s34 + 2*q10^2*q2*s34^2 - 
       4*q10*q12*q2*s34^2 - 4*q12^2*q2*s34^2 - 4*q10*q2*q5*s34^2 + 
       8*q12*q2*q5*s34^2 + q10^2*q7*s34^2 + 4*q10*q12*q7*s34^2 + 
       4*q12^2*q7*s34^2 + 5*q10*q5*q7*s34^2 - 5*q12*q5*q7*s34^2 - 
       4*q2*q5*q9*s34^2 - 3*q1*q10*s45 + 3*q10^2*s45 + q1*q12*s45 - 
       4*q12^2*s45 - 3*q1*q17*s45 + q1*q2*s45 + 4*q10*q2*s45 + 
       25*q12*q2*s45 + 7*q17*q2*s45 + 2*q1*q3*s45 + 37*q10*q3*s45 + 
       2*q14*q3*s45 + q3^2*s45 + 3*q1*q5*s45 + 53*q10*q5*s45 - 
       20*q12*q5*s45 - 4*q14*q5*s45 + 8*q17*q5*s45 + 18*q3*q5*s45 + 
       2*q5^2*s45 + 75*q10*q7*s45 - 8*q12*q7*s45 - 2*q14*q7*s45 - 
       12*q17*q7*s45 + 45*q3*q7*s45 + 12*q5*q7*s45 + 2*q7^2*s45 + 
       4*q1*q8*s45 - 20*q2*q9*s45 - 2*q3*q9*s45 + 8*q5*q9*s45 + 
       q17^2*q2*s12*s45 - q17^2*q5*s12*s45 + q3*q5^2*s12*s45 - 
       3*q17^2*q7*s12*s45 + q3^2*q7*s12*s45 - 7*q17*q5*q7*s12*s45 + 
       13*q3*q5*q7*s12*s45 - 3*q17*q7^2*s12*s45 + 3*q3*q7^2*s12*s45 + 
       2*q7^2*q8*s12*s45 + q17^2*q5*q7*s12^2*s45 - q17^2*q7^2*s12^2*s45 - 
       q17*q5*q7^2*s12^2*s45 + q3*q5*q7^2*s12^2*s45 + q1^2*q10*s23*s45 + 
       q1^2*q17*s23*s45 + q10^2*q3*s23*s45 + q10*q3^2*s23*s45 + 
       9*q1*q10*q5*s23*s45 + 3*q10^2*q5*s23*s45 + 3*q1*q17*q5*s23*s45 + 
       25*q10*q3*q5*s23*s45 - 2*q14*q3*q5*s23*s45 + 3*q10*q5^2*s23*s45 + 
       q3*q5^2*s23*s45 + q10^2*q3*q5*s23^2*s45 + q10*q3^2*q5*s23^2*s45 + 
       q10*q3*q5^2*s23^2*s45 + 3*q12^2*q2*s34*s45 + 3*q10^2*q5*s34*s45 - 
       4*q12^2*q5*s34*s45 + q1*q2*q5*s34*s45 + 9*q10*q2*q5*s34*s45 - 
       28*q12*q2*q5*s34*s45 - 2*q14*q2*q5*s34*s45 + 3*q10*q5^2*s34*s45 - 
       q12*q5^2*s34*s45 + 3*q10^2*q7*s34*s45 + q12^2*q7*s34*s45 + 
       23*q10*q5*q7*s34*s45 - 5*q12*q5*q7*s34*s45 + 2*q10*q7^2*s34*s45 + 
       16*q2*q5*q9*s34*s45 - 2*q5^2*q9*s34*s45 + q10^2*q2*q5*s34^2*s45 - 
       4*q12^2*q2*q5*s34^2*s45 + 4*q12*q2*q5^2*s34^2*s45 + 
       q12^2*q5*q7*s34^2*s45 + q10*q5^2*q7*s34^2*s45 - 
       q12*q5^2*q7*s34^2*s45 - 4*q2*q5^2*q9*s34^2*s45 - q1^2*q10*s45^2 - 
       q1^2*q17*s45^2 - 3*q1*q12*q2*s45^2 + q10^2*q3*s45^2 - 
       2*q1*q2*q3*s45^2 + q10*q3^2*s45^2 - 2*q1*q10*q5*s45^2 - 
       2*q1*q2*q5*s45^2 + q10*q2*q5*s45^2 + 7*q12*q2*q5*s45^2 + 
       18*q10*q3*q5*s45^2 + 3*q10*q5^2*s45^2 + q3*q5^2*s45^2 + 
       3*q10^2*q7*s45^2 + 53*q10*q3*q7*s45^2 + 2*q14*q3*q7*s45^2 + 
       q3^2*q7*s45^2 + 38*q10*q5*q7*s45^2 + 20*q3*q5*q7*s45^2 + 
       2*q5^2*q7*s45^2 + 5*q10*q7^2*s45^2 + 3*q3*q7^2*s45^2 + q5*q7^2*s45^2 + 
       2*q2*q3*q9*s45^2 - 6*q2*q5*q9*s45^2 + q3*q5^2*q7*s12*s45^2 + 
       q3*q5*q7^2*s12*s45^2 + q10*q3*q5^2*s23*s45^2 + q12^2*q2*q5*s34*s45^2 - 
       4*q12*q2*q5^2*s34*s45^2 + 3*q10*q5^2*q7*s34*s45^2 + 
       q10*q5*q7^2*s34*s45^2 + 4*q2*q5^2*q9*s34*s45^2 - 
       q12^2*q2*q5^2*s34^2*s45^2 - q1*q10*q2*q5*s45^3 + q10*q3*q5^2*s45^3 + 
       q10^2*q3*q7*s45^3 + q10*q3^2*q7*s45^3 + 20*q10*q3*q5*q7*s45^3 + 
       3*q10*q5^2*q7*s45^3 + q3*q5^2*q7*s45^3 + 3*q10*q3*q7^2*s45^3 + 
       2*q10*q5*q7^2*s45^3 + q3*q5*q7^2*s45^3 + q10*q3*q5^2*q7*s45^4 + 
       q10*q3*q5*q7^2*s45^4 - 3*q1*q10*s51 + 3*q10^2*s51 - 2*q1*q12*s51 + 
       15*q10*q12*s51 - 4*q12^2*s51 - q1*q17*s51 + 4*q17^2*s51 - 
       3*q1*q2*s51 + 3*q10*q2*s51 + 10*q12*q2*s51 - 3*q17*q2*s51 + 
       q1*q3*s51 + 7*q10*q3*s51 - 13*q17*q3*s51 - 7*q2*q3*s51 + q3^2*s51 + 
       2*q1*q7*s51 + 47*q10*q7*s51 - 20*q12*q7*s51 + 2*q14*q7*s51 - 
       8*q17*q7*s51 - q2*q7*s51 + 9*q3*q7*s51 + 4*q4*q7*s51 + q7^2*s51 - 
       10*q1*q8*s51 + 4*q2*q8*s51 + 4*q3*q8*s51 - 2*q7*q8*s51 - 
       14*q2*q9*s51 - 10*q3*q9*s51 + 3*q17^2*q3*s12*s51 - 
       6*q17*q2*q3*s12*s51 - 4*q17*q3^2*s12*s51 + 2*q3^2*q4*s12*s51 - 
       q17^2*q7*s12*s51 + 16*q17*q2*q7*s12*s51 - 15*q2*q3*q7*s12*s51 + 
       2*q3^2*q7*s12*s51 + 2*q17*q7^2*s12*s51 - 4*q7^2*q8*s12*s51 - 
       q17^2*q2*q3*s12^2*s51 + q17^2*q3^2*s12^2*s51 - q17*q2*q3^2*s12^2*s51 + 
       2*q17^2*q2*q7*s12^2*s51 - q2*q3^2*q7*s12^2*s51 + 
       q17^2*q7^2*s12^2*s51 - 4*q17*q2*q7^2*s12^2*s51 + 
       4*q2*q7^2*q8*s12^2*s51 + 4*q1*q10*q9*s23*s51 - 4*q10*q3*q9*s23*s51 + 
       q10^2*q12*s34*s51 - 4*q10*q12^2*s34*s51 + 8*q10*q12*q2*s34*s51 + 
       q12^2*q2*s34*s51 + 2*q10^2*q4*s34*s51 + 6*q10^2*q7*s34*s51 + 
       15*q10*q12*q7*s34*s51 + 3*q12^2*q7*s34*s51 + q1*q2*q7*s34*s51 - 
       2*q14*q2*q7*s34*s51 + 4*q10*q4*q7*s34*s51 + q10*q7^2*s34*s51 + 
       q10^2*q12*q2*s34^2*s51 + q10*q12^2*q2*s34^2*s51 - 
       2*q10^2*q12*q7*s34^2*s51 - 4*q10*q12^2*q7*s34^2*s51 + 
       4*q10^2*q4*q7*s34^2*s51 - q1^2*q10*s45*s51 + q1^2*q12*s45*s51 - 
       q1^2*q17*s45*s51 + 3*q1*q10*q2*s45*s51 - 3*q1*q12*q2*s45*s51 + 
       3*q1*q17*q2*s45*s51 + q1^2*q3*s45*s51 + q10^2*q3*s45*s51 - 
       4*q1*q2*q3*s45*s51 + q10*q3^2*s45*s51 + 6*q10^2*q7*s45*s51 - 
       3*q1*q12*q7*s45*s51 - 2*q1*q3*q7*s45*s51 + 43*q10*q3*q7*s45*s51 + 
       2*q14*q3*q7*s45*s51 + 2*q3^2*q7*s45*s51 + 4*q10*q7^2*s45*s51 + 
       3*q3*q7^2*s45*s51 + 4*q10*q2*q8*s45*s51 - 4*q1*q3*q8*s45*s51 + 
       4*q10*q3*q8*s45*s51 + 8*q2*q3*q9*s45*s51 + 2*q10^2*q3*q7*s45^2*s51 + 
       2*q10*q3^2*q7*s45^2*s51 + 3*q10*q3*q7^2*s45^2*s51 + q1*q2*q3*s51^2 - 
       q2*q3^2*s51^2 + 3*q10^2*q7*s51^2 - 3*q1*q12*q7*s51^2 + 
       5*q10*q12*q7*s51^2 - 3*q1*q2*q7*s51^2 + 6*q17*q2*q7*s51^2 - 
       7*q1*q3*q7*s51^2 + 9*q10*q3*q7*s51^2 - 10*q2*q3*q7*s51^2 + 
       q3^2*q7*s51^2 + 2*q10*q4*q7*s51^2 + q10*q7^2*s51^2 - q2*q7^2*s51^2 + 
       6*q10*q2*q8*s51^2 + 4*q1*q3*q8*s51^2 - 2*q10*q3*q8*s51^2 - 
       2*q2*q7*q8*s51^2 + 6*q2*q3*q9*s51^2 + q17^2*q2*q7*s12*s51^2 - 
       2*q2*q3^2*q7*s12*s51^2 - 2*q17*q2*q7^2*s12*s51^2 + 
       4*q2*q7^2*q8*s12*s51^2 - q17^2*q2*q7^2*s12^2*s51^2 - 
       q10^2*q12*q7*s34*s51^2 - q10*q12^2*q7*s34*s51^2 + 
       4*q10^2*q4*q7*s34*s51^2 + q10^2*q12^2*q7*s34^2*s51^2 + 
       q10^2*q3*q7*s45*s51^2 + q10*q3^2*q7*s45*s51^2 + 
       q10*q3*q7^2*s45*s51^2 + q1*q2*q3*q7*s51^3 - q2*q3^2*q7*s51^3]*
     (4*F[1, 1, 1] - 4*F[1, 1, 9] - 4*tci[1, 2]))/2 + 
   (r[-2*q1 - 14*q10 + 10*q17 - 4*q2 - 4*q20 + 14*q23 - 32*q3 + q5 - 4*q7 + 
       14*q8 - 8*q9 + 4*q17^2*s12 + q17*q2*s12 - 2*q17*q3*s12 + 
       8*q17*q5*s12 - 9*q3*q5*s12 - 25*q3*q7*s12 + 10*q7*q8*s12 - 
       3*q17^2*q3*s12^2 + 4*q17*q2*q3*s12^2 - 5*q17*q3^2*s12^2 + 
       4*q3^2*q4*s12^2 - q17^2*q5*s12^2 - 4*q17*q3*q5*s12^2 + 
       3*q17^2*q7*s12^2 - 4*q17*q2*q7*s12^2 + 4*q2*q3*q7*s12^2 - 
       q3^2*q7*s12^2 + 5*q17*q5*q7*s12^2 - 5*q3*q5*q7*s12^2 - 
       4*q17*q7^2*s12^2 + 4*q7^2*q8*s12^2 - 6*q1*q10*s23 - 5*q1*q17*s23 + 
       4*q17^2*s23 + 2*q23^2*s23 - 3*q10*q3*s23 - 6*q17*q3*s23 + 
       6*q20*q3*s23 - 7*q23*q3*s23 + 2*q1*q4*s23 - 4*q3*q4*s23 + 
       11*q17*q5*s23 - 9*q23*q5*s23 + 2*q3*q5*s23 - 8*q4*q5*s23 + 
       2*q17^2*q3*s12*s23 - 9*q17*q3^2*s12*s23 + 6*q3^2*q4*s12*s23 - 
       q17^2*q5*s12*s23 - 20*q17*q3*q5*s12*s23 + 8*q3*q4*q5*s12*s23 + 
       2*q17^2*q3^2*s12^2*s23 + 2*q17^2*q3*q5*s12^2*s23 + 
       4*q17*q3^2*q5*s12^2*s23 - 4*q3^2*q4*q5*s12^2*s23 + q23^2*q3*s23^2 + 
       q1*q10*q5*s23^2 + 3*q1*q17*q5*s23^2 - q23^2*q5*s23^2 - 
       q10*q3*q5*s23^2 - 7*q17*q3*q5*s23^2 - 2*q20*q3*q5*s23^2 - 
       2*q1*q4*q5*s23^2 + 6*q3*q4*q5*s23^2 + q17^2*q3*q5*s12*s23^2 + 
       4*q17*q3^2*q5*s12*s23^2 - 4*q3^2*q4*q5*s12*s23^2 - 
       q17^2*q3^2*q5*s12^2*s23^2 - 8*q1*q2*s34 - 3*q10*q2*s34 + 
       2*q2*q20*s34 - 27*q1*q23*s34 + 3*q2*q23*s34 + 7*q23^2*s34 + 
       4*q1*q4*s34 - 10*q1*q5*s34 + 2*q20*q5*s34 - 2*q23*q5*s34 - 
       3*q10*q7*s34 + q23*q7*s34 - 14*q1*q8*s34 - 2*q2*q9*s34 - 6*q7*q9*s34 + 
       4*q1*q4*q5*s23*s34 + 9*q1^2*q23*s34^2 + 4*q2^2*q23*s34^2 - 
       2*q1*q23^2*s34^2 + q2*q23^2*s34^2 - q1^2*q5*s34^2 - q10*q2*q5*s34^2 + 
       4*q1*q23*q5*s34^2 + 3*q2*q23*q5*s34^2 + q23^2*q5*s34^2 + 
       q10*q5*q7*s34^2 - 3*q23*q5*q7*s34^2 + 6*q1^2*q8*s34^2 - 
       4*q2^2*q9*s34^2 - 2*q2*q5*q9*s34^2 + 2*q5*q7*q9*s34^2 + 
       q1^2*q23^2*s34^3 - q1^2*q23*q5*s34^3 - q1*q23^2*q5*s34^3 + 
       8*q1*q10*s45 + 3*q1*q17*s45 + 2*q1*q2*s45 + 5*q10*q2*s45 - 
       7*q17*q2*s45 - 6*q1*q23*s45 - 4*q2*q23*s45 - q23^2*s45 - 
       3*q10*q3*s45 + 3*q1*q5*s45 - 8*q17*q5*s45 + q23*q5*s45 + q3*q5*s45 - 
       2*q10*q7*s45 + 10*q17*q7*s45 + q23*q7*s45 - 20*q3*q7*s45 - 
       2*q5*q7*s45 - 12*q1*q8*s45 - 2*q7*q8*s45 + 8*q2*q9*s45 - 4*q7*q9*s45 - 
       q17^2*q2*s12*s45 + q17^2*q5*s12*s45 + 3*q17^2*q7*s12*s45 + 
       8*q17*q5*q7*s12*s45 - 9*q3*q5*q7*s12*s45 + 2*q17*q7^2*s12*s45 - 
       3*q3*q7^2*s12*s45 - 2*q7^2*q8*s12*s45 - q17^2*q5*q7*s12^2*s45 + 
       q17^2*q7^2*s12^2*s45 + q17*q5*q7^2*s12^2*s45 - q3*q5*q7^2*s12^2*s45 - 
       q1^2*q10*s23*s45 - q1^2*q17*s23*s45 - q23^2*q3*s23*s45 - 
       3*q1*q10*q5*s23*s45 - 3*q1*q17*q5*s23*s45 + q23^2*q5*s23*s45 + 
       2*q20*q3*q5*s23*s45 + q1^2*q2*s34*s45 + 14*q1^2*q23*s34*s45 - 
       17*q2^2*q23*s34*s45 + q1*q23^2*s34*s45 - 2*q2*q23^2*s34*s45 + 
       10*q1*q2*q5*s34*s45 - 2*q2*q20*q5*s34*s45 - 12*q2*q23*q5*s34*s45 - 
       q23^2*q5*s34*s45 + 3*q10*q5*q7*s34*s45 - 3*q23*q5*q7*s34*s45 + 
       q10*q7^2*s34*s45 - q23*q7^2*s34*s45 + 10*q1^2*q8*s34*s45 + 
       14*q2^2*q9*s34*s45 - 4*q5*q7*q9*s34*s45 + 2*q1^2*q23^2*s34^2*s45 - 
       2*q2^2*q23^2*s34^2*s45 - 2*q1^2*q23*q5*s34^2*s45 + 
       4*q2^2*q23*q5*s34^2*s45 - 2*q1*q23^2*q5*s34^2*s45 + 
       q2*q23^2*q5*s34^2*s45 - 4*q2^2*q5*q9*s34^2*s45 + q1^2*q10*s45^2 + 
       q1^2*q17*s45^2 + q1^2*q2*s45^2 - 5*q1*q10*q2*s45^2 - q1*q2^2*s45^2 + 
       5*q1^2*q23*s45^2 + 5*q2^2*q23*s45^2 + 3*q1*q23^2*s45^2 - 
       3*q2*q23^2*s45^2 + 4*q1*q2*q3*s45^2 + 4*q1*q23*q3*s45^2 - 
       4*q2*q23*q3*s45^2 + 3*q1*q10*q5*s45^2 - 5*q1*q2*q5*s45^2 + 
       q10*q2*q5*s45^2 - 4*q1*q23*q5*s45^2 + 4*q2*q23*q5*s45^2 + 
       q10*q3*q5*s45^2 - 2*q10*q3*q7*s45^2 + 3*q10*q5*q7*s45^2 + 
       q3*q5*q7*s45^2 + q10*q7^2*s45^2 - q23*q7^2*s45^2 + 4*q1^2*q8*s45^2 - 
       4*q2^2*q9*s45^2 + q1^2*q23^2*s34*s45^2 + 2*q2^2*q23^2*s34*s45^2 - 
       q1^2*q2*q5*s34*s45^2 - q1^2*q23*q5*s34*s45^2 - 
       4*q2^2*q23*q5*s34*s45^2 - q1*q23^2*q5*s34*s45^2 + 
       2*q2*q23^2*q5*s34*s45^2 + 4*q2^2*q5*q9*s34*s45^2 - 
       q2^2*q23^2*q5*s34^2*s45^2 - q1*q10*q2*q5*s45^3 + q10*q3*q5*q7*s45^3 - 
       5*q1*q10*s51 + 4*q1*q17*s51 - 4*q17^2*s51 + 2*q1*q2*s51 + q10*q2*s51 + 
       3*q17*q2*s51 - 3*q2^2*s51 - 4*q10*q20*s51 - 2*q2*q20*s51 + 
       q1*q23*s51 - 28*q2*q23*s51 - 8*q23^2*s51 - 9*q1*q3*s51 - 
       3*q10*q3*s51 + 15*q17*q3*s51 + 12*q2*q3*s51 - 4*q20*q3*s51 + 
       5*q23*q3*s51 - 3*q3^2*s51 + 2*q1*q4*s51 - 2*q10*q4*s51 + 2*q3*q4*s51 - 
       4*q1*q7*s51 - 10*q10*q7*s51 + 7*q17*q7*s51 + 3*q2*q7*s51 - 
       2*q23*q7*s51 - 32*q3*q7*s51 - 4*q4*q7*s51 - 3*q7^2*s51 + 
       12*q1*q8*s51 - 4*q2*q8*s51 - 4*q3*q8*s51 + 6*q7*q8*s51 + 
       2*q10*q9*s51 + 8*q2*q9*s51 - 6*q7*q9*s51 - 3*q17^2*q3*s12*s51 + 
       5*q17*q2*q3*s12*s51 + 5*q17*q3^2*s12*s51 - 2*q3^2*q4*s12*s51 + 
       q17^2*q7*s12*s51 - 15*q17*q2*q7*s12*s51 + 15*q2*q3*q7*s12*s51 - 
       3*q3^2*q7*s12*s51 - q17*q7^2*s12*s51 - 4*q2*q7*q8*s12*s51 + 
       4*q7^2*q8*s12*s51 + q17^2*q2*q3*s12^2*s51 - q17^2*q3^2*s12^2*s51 + 
       q17*q2*q3^2*s12^2*s51 - 2*q17^2*q2*q7*s12^2*s51 + 
       q2*q3^2*q7*s12^2*s51 - q17^2*q7^2*s12^2*s51 + 4*q17*q2*q7^2*s12^2*
        s51 - 4*q2*q7^2*q8*s12^2*s51 - 2*q23^2*q3*s23*s51 + 
       4*q1*q10*q9*s23*s51 - q1^2*q2*s34*s51 - 2*q1*q2*q20*s34*s51 - 
       11*q1^2*q23*s34*s51 - 13*q2^2*q23*s34*s51 + 4*q1*q23^2*s34*s51 - 
       4*q2*q23^2*s34*s51 - 7*q1*q2*q7*s34*s51 + 4*q1*q4*q7*s34*s51 - 
       4*q10*q4*q7*s34*s51 + q10*q7^2*s34*s51 - q23*q7^2*s34*s51 - 
       10*q1^2*q8*s34*s51 + 10*q2^2*q9*s34*s51 - 2*q1^2*q23^2*s34^2*s51 - 
       q2^2*q23^2*s34^2*s51 + q1^2*q10*s45*s51 + q1^2*q17*s45*s51 - 
       q1^2*q2*s45*s51 - q1*q10*q2*s45*s51 - 3*q1*q17*q2*s45*s51 + 
       q1*q2^2*s45*s51 - 15*q1^2*q23*s45*s51 + 15*q2^2*q23*s45*s51 + 
       2*q1*q23^2*s45*s51 - q2*q23^2*s45*s51 - 9*q1*q2*q3*s45*s51 + 
       2*q1*q20*q3*s45*s51 - 11*q1*q23*q3*s45*s51 - q2*q23*q3*s45*s51 + 
       2*q23^2*q3*s45*s51 - 9*q1*q3*q7*s45*s51 - 6*q10*q3*q7*s45*s51 - 
       3*q23*q3*q7*s45*s51 + q10*q7^2*s45*s51 - q23*q7^2*s45*s51 - 
       3*q3*q7^2*s45*s51 - 14*q1^2*q8*s45*s51 + 4*q1*q3*q8*s45*s51 - 
       10*q2^2*q9*s45*s51 - 4*q1*q7*q9*s45*s51 - 4*q1^2*q23^2*s34*s45*s51 + 
       4*q2^2*q23^2*s34*s45*s51 - 2*q1^2*q23^2*s45^2*s51 - 
       q2^2*q23^2*s45^2*s51 + q1*q2^2*q3*s45^2*s51 - 4*q1^2*q23*q3*s45^2*
        s51 - q2^2*q23*q3*s45^2*s51 - 2*q1*q23^2*q3*s45^2*s51 + 
       q2*q23^2*q3*s45^2*s51 - 4*q1^2*q3*q8*s45^2*s51 + q1^2*q2*s51^2 - 
       q1*q2^2*s51^2 + 2*q1*q2*q20*s51^2 + 3*q1^2*q23*s51^2 + 
       10*q2^2*q23*s51^2 - q1*q23^2*s51^2 + 2*q2*q23^2*s51^2 + 
       13*q1*q2*q3*s51^2 + 3*q2^2*q3*s51^2 + 3*q1*q23*q3*s51^2 + 
       3*q2*q23*q3*s51^2 + 3*q2*q3^2*s51^2 - 2*q1^2*q7*s51^2 + 
       2*q1*q2*q7*s51^2 - 5*q17*q2*q7*s51^2 - q2^2*q7*s51^2 - 
       6*q1*q3*q7*s51^2 - 3*q10*q3*q7*s51^2 + 23*q2*q3*q7*s51^2 - 
       3*q23*q3*q7*s51^2 - 3*q3^2*q7*s51^2 + 2*q1*q4*q7*s51^2 - 
       4*q10*q4*q7*s51^2 - 2*q1*q7^2*s51^2 + 3*q2*q7^2*s51^2 + 
       4*q1^2*q8*s51^2 - 2*q1*q3*q8*s51^2 - 2*q2*q7*q8*s51^2 + 
       4*q1*q10*q9*s51^2 - 6*q2^2*q9*s51^2 - 6*q1*q7*q9*s51^2 - 
       q17^2*q2*q7*s12*s51^2 + q2^2*q3*q7*s12*s51^2 + 
       3*q2*q3^2*q7*s12*s51^2 + q17*q2*q7^2*s12*s51^2 - 
       4*q2*q7^2*q8*s12*s51^2 + q17^2*q2*q7^2*s12^2*s51^2 + 
       q1^2*q23^2*s34*s51^2 + 2*q2^2*q23^2*s34*s51^2 - q1^2*q2*q7*s34*s51^2 - 
       q1*q2*q7^2*s34*s51^2 + 2*q1^2*q23^2*s45*s51^2 - 
       2*q2^2*q23^2*s45*s51^2 - q1*q2^2*q3*s45*s51^2 + 
       3*q1^2*q23*q3*s45*s51^2 - 2*q2^2*q23*q3*s45*s51^2 - 
       q1*q23^2*q3*s45*s51^2 + 2*q2*q23^2*q3*s45*s51^2 - 
       q1*q2*q3^2*s45*s51^2 - q1^2*q3*q7*s45*s51^2 - q1*q3*q7^2*s45*s51^2 + 
       4*q1^2*q3*q8*s45*s51^2 + q1^2*q23^2*q3*s45^2*s51^2 - 
       q2^2*q23^2*s51^3 + q1*q2^2*q3*s51^3 - q2^2*q23*q3*s51^3 + 
       q2*q23^2*q3*s51^3 + q1*q2*q3^2*s51^3 + q1^2*q2*q7*s51^3 - 
       q1*q2^2*q7*s51^3 + 12*q1*q2*q3*q7*s51^3 + 2*q2^2*q3*q7*s51^3 - 
       q1*q3^2*q7*s51^3 + 3*q2*q3^2*q7*s51^3 + q1*q2*q7^2*s51^3 + 
       q1*q2^2*q3*q7*s51^4 + q1*q2*q3^2*q7*s51^4]*
     (4*F[1, 1, 8] - 4*F[1, 1, 9] - 4*tci[1, 2]))/2 + 
   (r[4*q1 + 59*q10 - 49*q12 + 35*q19 + 18*q2 + 4*q22 + 11*q3 - 4*q4 + 
       33*q5 - 4*q7 + 6*q8 + 6*q9 - 4*q19^2*s12 - 20*q19*q2*s12 - 
       2*q19*q3*s12 + 5*q2*q3*s12 - 4*q3*q4*s12 - 2*q3*q5*s12 + 
       22*q19*q7*s12 - 2*q3*q7*s12 + 8*q2*q8*s12 + 2*q5*q8*s12 - 
       4*q7*q8*s12 - 7*q19*q2*q7*s12^2 + 3*q19*q3*q7*s12^2 + q2*q3*q7*s12^2 + 
       2*q3*q5*q7*s12^2 + 6*q2*q7*q8*s12^2 - 2*q5*q7*q8*s12^2 - q1^2*s23 - 
       8*q1*q10*s23 + 3*q10^2*s23 - 2*q1*q12*s23 - 2*q10*q12*s23 - 
       13*q1*q19*s23 + 17*q10*q19*s23 + 4*q19^2*s23 - 2*q1*q22*s23 + 
       2*q1*q3*s23 + q10*q3*s23 + q19*q3*s23 + 4*q22*q3*s23 + 2*q1*q4*s23 - 
       4*q10*q4*s23 - 6*q3*q4*s23 + 17*q1*q5*s23 + 7*q10*q5*s23 - 
       2*q12*q5*s23 - q3*q5*s23 - 4*q4*q5*s23 + q5^2*s23 - 4*q1*q9*s23 + 
       4*q10*q9*s23 - 4*q5*q9*s23 + q19*q3^2*s12*s23 + q3^2*q5*s12*s23 + 
       4*q3*q4*q5*s12*s23 - 2*q1^2*q10*s23^2 - 5*q1*q10*q19*s23^2 + 
       3*q10*q19*q3*s23^2 + q1^2*q5*s23^2 - 7*q1*q10*q5*s23^2 + 
       6*q10*q3*q5*s23^2 - 2*q1*q4*q5*s23^2 + 4*q3*q4*q5*s23^2 + 
       q1*q5^2*s23^2 + 2*q1*q10*q9*s23^2 - q1^2*s34 + 6*q10^2*s34 + 
       12*q10*q12*s34 - 10*q1*q2*s34 + 18*q10*q2*s34 - 30*q12*q2*s34 - 
       2*q1*q22*s34 + 2*q2*q22*s34 + 4*q1*q4*s34 - 8*q10*q4*s34 - 
       15*q1*q5*s34 + 9*q10*q5*s34 + 16*q12*q5*s34 + 34*q10*q7*s34 - 
       23*q12*q7*s34 - 8*q1*q8*s34 - 10*q5*q8*s34 + 8*q2*q9*s34 - 
       10*q5*q9*s34 - q1^2*q5*s23*s34 + 4*q1*q4*q5*s23*s34 - 
       q1*q5^2*s23*s34 + 2*q10^2*q2*s34^2 - 4*q10*q12*q2*s34^2 - 
       4*q12^2*q2*s34^2 - 4*q10*q2*q5*s34^2 + 8*q12*q2*q5*s34^2 + 
       q10^2*q7*s34^2 + 4*q10*q12*q7*s34^2 + 4*q12^2*q7*s34^2 + 
       5*q10*q5*q7*s34^2 - 5*q12*q5*q7*s34^2 + 6*q1*q5*q8*s34^2 - 
       4*q2*q5*q9*s34^2 - 20*q1*q10*s45 - 3*q10^2*s45 + 4*q1*q12*s45 - 
       4*q12^2*s45 - 2*q1*q19*s45 - 8*q10*q19*s45 - 18*q1*q2*s45 - 
       24*q10*q2*s45 + 23*q12*q2*s45 - 2*q19*q2*s45 - 3*q2^2*s45 + 
       2*q1*q22*s45 - 6*q10*q22*s45 + 2*q2*q22*s45 + 2*q1*q3*s45 + 
       q10*q3*s45 - 2*q19*q3*s45 - 7*q2*q3*s45 - 4*q22*q3*s45 - 
       26*q1*q5*s45 + 49*q10*q5*s45 - 17*q12*q5*s45 - 9*q2*q5*s45 - 
       5*q3*q5*s45 + q5^2*s45 + 28*q10*q7*s45 - 9*q12*q7*s45 - 
       10*q19*q7*s45 + 7*q5*q7*s45 - 12*q1*q8*s45 - 4*q2*q8*s45 + 
       2*q3*q8*s45 - 2*q5*q8*s45 + 4*q1*q9*s45 - 8*q2*q9*s45 + 6*q5*q9*s45 - 
       3*q19*q3*q7*s12*s45 - 4*q3*q5*q7*s12*s45 + 4*q5*q7*q8*s12*s45 + 
       2*q1^2*q10*s23*s45 - 2*q1*q10^2*s23*s45 - 2*q1*q10*q22*s23*s45 - 
       3*q10*q19*q3*s23*s45 - 2*q1^2*q5*s23*s45 + 35*q1*q10*q5*s23*s45 + 
       3*q10^2*q5*s23*s45 - 3*q10*q3*q5*s23*s45 - 2*q1*q5^2*s23*s45 + 
       3*q10*q5^2*s23*s45 + q1^2*q10*q5*s23^2*s45 + q1*q10^2*q5*s23^2*s45 + 
       q1*q10*q5^2*s23^2*s45 + q1^2*q2*s34*s45 - 2*q10^2*q2*s34*s45 + 
       3*q12^2*q2*s34*s45 - 2*q10*q2^2*s34*s45 + 2*q1*q2*q22*s34*s45 + 
       2*q1^2*q5*s34*s45 + 3*q10^2*q5*s34*s45 - 4*q12^2*q5*s34*s45 + 
       5*q1*q2*q5*s34*s45 + 11*q10*q2*q5*s34*s45 - 25*q12*q2*q5*s34*s45 + 
       2*q1*q5^2*s34*s45 + 3*q10*q5^2*s34*s45 - q12*q5^2*s34*s45 + 
       2*q10^2*q7*s34*s45 + q12^2*q7*s34*s45 + 19*q10*q5*q7*s34*s45 - 
       6*q12*q5*q7*s34*s45 + 8*q1*q5*q8*s34*s45 + 12*q2*q5*q9*s34*s45 - 
       2*q5^2*q9*s34*s45 + q10^2*q2*q5*s34^2*s45 - 4*q12^2*q2*q5*s34^2*s45 + 
       4*q12*q2*q5^2*s34^2*s45 + q12^2*q5*q7*s34^2*s45 + 
       q10*q5^2*q7*s34^2*s45 - q12*q5^2*q7*s34^2*s45 - 
       4*q2*q5^2*q9*s34^2*s45 + 4*q1*q10^2*s45^2 + q1^2*q2*s45^2 + 
       16*q1*q10*q2*s45^2 + 2*q10^2*q2*s45^2 - 3*q1*q12*q2*s45^2 + 
       q10*q2^2*s45^2 + 2*q1*q10*q22*s45^2 + 3*q1*q2*q3*s45^2 + 
       q1^2*q5*s45^2 - 43*q1*q10*q5*s45^2 - 3*q10^2*q5*s45^2 + 
       10*q1*q2*q5*s45^2 - 17*q10*q2*q5*s45^2 + 6*q12*q2*q5*s45^2 - 
       q10*q3*q5*s45^2 + q1*q5^2*s45^2 + q10^2*q7*s45^2 + 
       13*q10*q5*q7*s45^2 - q3*q5*q7*s45^2 + q5^2*q7*s45^2 - 
       4*q1*q3*q8*s45^2 + 2*q1*q5*q8*s45^2 - 2*q2*q5*q9*s45^2 - 
       2*q1^2*q10*q5*s23*s45^2 - 3*q1*q10^2*q5*s23*s45^2 - 
       2*q1*q10*q5^2*s23*s45^2 - q1^2*q2*q5*s34*s45^2 - 
       q10^2*q2*q5*s34*s45^2 + q12^2*q2*q5*s34*s45^2 - 
       q10*q2^2*q5*s34*s45^2 - q1*q2*q5^2*s34*s45^2 - 
       3*q12*q2*q5^2*s34*s45^2 + 2*q10*q5^2*q7*s34*s45^2 + 
       4*q2*q5^2*q9*s34*s45^2 - q12^2*q2*q5^2*s34^2*s45^2 - 
       2*q1*q10^2*q2*s45^3 - q1*q10*q2^2*s45^3 + q1^2*q10*q5*s45^3 + 
       3*q1*q10^2*q5*s45^3 + 16*q1*q10*q2*q5*s45^3 + q10^2*q2*q5*s45^3 - 
       q1*q2^2*q5*s45^3 + q10*q2^2*q5*s45^3 + q1*q10*q5^2*s45^3 - 
       q10*q3*q5*q7*s45^3 + q10*q5^2*q7*s45^3 - q1*q10^2*q2*q5*s45^4 - 
       q1*q10*q2^2*q5*s45^4 - q1^2*s51 - 15*q1*q10*s51 + q1*q12*s51 + 
       18*q10*q12*s51 - 4*q12^2*s51 - 22*q1*q19*s51 + 12*q10*q19*s51 + 
       16*q1*q2*s51 - 7*q10*q2*s51 + 9*q12*q2*s51 - 19*q19*q2*s51 - 
       2*q10*q22*s51 - 2*q1*q3*s51 + q10*q3*s51 + q2*q3*s51 - 4*q22*q3*s51 + 
       2*q1*q4*s51 - 2*q10*q4*s51 + 2*q3*q4*s51 - 11*q1*q7*s51 + 
       20*q10*q7*s51 - 22*q12*q7*s51 + 20*q19*q7*s51 + 22*q2*q7*s51 + 
       2*q22*q7*s51 + 4*q1*q8*s51 + 4*q2*q8*s51 - 4*q1*q9*s51 - 6*q2*q9*s51 - 
       4*q19^2*q2*s12*s51 - q19*q2^2*s12*s51 + 3*q19^2*q7*s12*s51 - 
       26*q19*q2*q7*s12*s51 + 2*q2*q3*q7*s12*s51 - 2*q2^2*q8*s12*s51 + 
       8*q2*q7*q8*s12*s51 - q19^2*q2*q7*s12^2*s51 + 4*q19*q2^2*q7*s12^2*s51 - 
       4*q2^2*q7*q8*s12^2*s51 - 2*q1^2*q10*s23*s51 - q1^2*q19*s23*s51 - 
       15*q1*q10*q19*s23*s51 + 4*q1*q19^2*s23*s51 - 3*q10*q19^2*s23*s51 + 
       2*q1^2*q9*s23*s51 + 4*q1*q10*q9*s23*s51 + q1^2*q10*q19*s23^2*s51 + 
       q1*q10*q19^2*s23^2*s51 + 4*q1^2*q10*q9*s23^2*s51 + q10^2*q12*s34*s51 - 
       4*q10*q12^2*s34*s51 - q1^2*q2*s34*s51 - q10^2*q2*s34*s51 + 
       7*q10*q12*q2*s34*s51 + q12^2*q2*s34*s51 - q10*q2^2*s34*s51 + 
       2*q10^2*q4*s34*s51 + 4*q10^2*q7*s34*s51 + 18*q10*q12*q7*s34*s51 + 
       3*q12^2*q7*s34*s51 - 10*q1*q2*q7*s34*s51 + 2*q2*q22*q7*s34*s51 + 
       4*q1*q4*q7*s34*s51 + q10^2*q12*q2*s34^2*s51 + q10*q12^2*q2*s34^2*s51 - 
       2*q10^2*q12*q7*s34^2*s51 - 4*q10*q12^2*q7*s34^2*s51 + 
       4*q10^2*q4*q7*s34^2*s51 + q1*q10^2*s45*s51 + q1^2*q12*s45*s51 + 
       q10*q19^2*s45*s51 - q1^2*q2*s45*s51 + 5*q1*q10*q2*s45*s51 + 
       q10^2*q2*s45*s51 - 3*q1*q12*q2*s45*s51 - 5*q10*q19*q2*s45*s51 - 
       q10*q2^2*s45*s51 + q1^2*q3*s45*s51 + 2*q10^2*q7*s45*s51 - 
       3*q1*q12*q7*s45*s51 - 8*q1*q19*q7*s45*s51 - q19^2*q7*s45*s51 + 
       2*q10*q22*q7*s45*s51 + 2*q10*q3*q7*s45*s51 + 4*q1*q3*q8*s45*s51 - 
       q1*q10^2*q2*s45^2*s51 - q1^2*q19*s51^2 - 4*q1*q10*q19*s51^2 - 
       q1*q19^2*s51^2 - 3*q10*q19^2*s51^2 + q1^2*q2*s51^2 + q19^2*q2*s51^2 - 
       q10*q2^2*s51^2 - q19*q2^2*s51^2 - q1*q2*q3*s51^2 - 2*q1^2*q7*s51^2 + 
       q10^2*q7*s51^2 - 3*q1*q12*q7*s51^2 + 6*q10*q12*q7*s51^2 - 
       4*q1*q19*q7*s51^2 + 3*q19^2*q7*s51^2 + 16*q1*q2*q7*s51^2 - 
       4*q19*q2*q7*s51^2 + q2^2*q7*s51^2 + 2*q10*q22*q7*s51^2 + 
       q10*q3*q7*s51^2 + 2*q1*q4*q7*s51^2 - 2*q10*q4*q7*s51^2 - 
       4*q19^2*q2*q7*s12*s51^2 + 2*q19*q2^2*q7*s12*s51^2 - 
       4*q2^2*q7*q8*s12*s51^2 + q19^2*q2^2*q7*s12^2*s51^2 + 
       2*q1^2*q10*q19*s23*s51^2 + 4*q1*q10*q19^2*s23*s51^2 + 
       4*q1^2*q10*q9*s23*s51^2 - q1^2*q10*q19^2*s23^2*s51^2 - 
       2*q10^2*q12*q7*s34*s51^2 - q10*q12^2*q7*s34*s51^2 - 
       q1^2*q2*q7*s34*s51^2 + 4*q10^2*q4*q7*s34*s51^2 + 
       q10^2*q12^2*q7*s34^2*s51^2 + q10*q19^2*q2*s45*s51^2 - 
       q10*q19*q2^2*s45*s51^2 - q1^2*q19*q7*s45*s51^2 - 
       q1*q19^2*q7*s45*s51^2 + q10*q19^2*q2*s51^3 - q10*q19*q2^2*s51^3 - 
       q1^2*q19*q7*s51^3 - q1*q19^2*q7*s51^3 + q1^2*q2*q7*s51^3 - 
       q1*q2*q3*q7*s51^3]*(-4*F[1, 1, 3] + 4*F[1, 1, 9] + 4*tci[1, 2]))/2 + 
   (r[4*q1 - 2*q10 - 10*q14 - 10*q15 - 6*q2 - 4*q3 - 4*q5 + 8*q7 - 
       4*q15*q2*s12 + 2*q15*q3*s12 + q3^2*s12 + 5*q3*q5*s12 + q4*q5*s12 + 
       q5^2*s12 - 3*q2*q7*s12 - 4*q3*q7*s12 - q5*q7*s12 + 2*q7^2*s12 - 
       q3*q4*q5*s12^2 + q3*q5^2*s12^2 + q3*q5*q7*s12^2 - q3*q7^2*s12^2 - 
       q1*q10*s23 - 4*q1*q14*s23 - q10*q3*s23 + q3^2*s23 + q3*q4*s23 - 
       4*q1*q5*s23 + 2*q14*q5*s23 + 5*q3*q5*s23 + q5^2*s23 - 
       2*q3^2*q4*s12*s23 - 2*q4*q5^2*s12*s23 + q3*q4*q5^2*s12^2*s23 - 
       q1*q10*q5*s23^2 + q10*q3*q5*s23^2 + q3^2*q5*s23^2 - q3*q4*q5*s23^2 + 
       q3^2*q4*q5*s12*s23^2 + 2*q10*q15*s34 + 5*q1*q2*s34 - 4*q10*q2*s34 - 
       2*q14*q2*s34 - 4*q1*q5*s34 + 2*q14*q5*s34 - 3*q2*q5*s34 - 2*q5^2*s34 + 
       5*q10*q7*s34 + 3*q2*q7*s34 - q4*q7*s34 + q5*q7*s34 + 2*q7^2*s34 - 
       q1*q5^2*s23*s34 + q4*q5^2*s23*s34 - q10*q2*q5*s34^2 + 
       q10*q5*q7*s34^2 + 2*q10*q7^2*s34^2 + 6*q1*q10*s45 + 6*q10^2*s45 - 
       2*q10*q15*s45 - 3*q1*q2*s45 + 13*q10*q2*s45 + 6*q10*q3*s45 + 
       2*q14*q3*s45 - 4*q15*q3*s45 + q3^2*s45 + 11*q1*q5*s45 + 6*q10*q5*s45 - 
       4*q14*q5*s45 + 2*q15*q5*s45 + q5^2*s45 + 10*q10*q7*s45 - 
       2*q14*q7*s45 + 17*q3*q7*s45 + 6*q5*q7*s45 + 2*q7^2*s45 - 
       2*q15*q3*q5*s12*s45 + q3^2*q7*s12*s45 + 7*q3*q5*q7*s12*s45 + 
       q5^2*q7*s12*s45 + 3*q3*q7^2*s12*s45 + q5*q7^2*s12*s45 + 
       q3*q5^2*q7*s12^2*s45 + q3*q5*q7^2*s12^2*s45 + 2*q1*q10^2*s23*s45 + 
       q10^2*q3*s23*s45 + q10*q3^2*s23*s45 - q1*q10*q5*s23*s45 + 
       7*q10*q3*q5*s23*s45 - 2*q14*q3*q5*s23*s45 + q1*q5^2*s23*s45 - 
       q1*q10^2*q5*s23^2*s45 + q10^2*q3*q5*s23^2*s45 + 
       q10*q3^2*q5*s23^2*s45 + 2*q10^2*q2*s34*s45 + 2*q10*q15*q5*s34*s45 + 
       4*q1*q2*q5*s34*s45 - 3*q10*q2*q5*s34*s45 - 2*q14*q2*q5*s34*s45 + 
       2*q1*q5^2*s34*s45 + q10^2*q7*s34*s45 + 7*q10*q5*q7*s34*s45 + 
       q5^2*q7*s34*s45 + 4*q10*q7^2*s34*s45 + q5*q7^2*s34*s45 - 
       q10*q2*q5^2*s34^2*s45 + q10*q5^2*q7*s34^2*s45 + 
       q10*q5*q7^2*s34^2*s45 - 4*q1*q10^2*s45^2 - 11*q1*q10*q2*s45^2 - 
       2*q10^2*q2*s45^2 + q10^2*q3*s45^2 + q10*q3^2*s45^2 + 
       8*q1*q10*q5*s45^2 + 3*q10^2*q5*s45^2 + 2*q10*q15*q5*s45^2 - 
       7*q1*q2*q5*s45^2 + 7*q10*q2*q5*s45^2 - 2*q1*q5^2*s45^2 + 
       3*q10*q5^2*s45^2 + 2*q10^2*q7*s45^2 + 6*q10*q3*q7*s45^2 + 
       2*q14*q3*q7*s45^2 + q3^2*q7*s45^2 + 6*q10*q5*q7*s45^2 + 
       q5^2*q7*s45^2 + 2*q10*q7^2*s45^2 + q5*q7^2*s45^2 + 
       3*q1*q10^2*q5*s23*s45^2 + q1*q10*q5^2*s23*s45^2 + 
       q10^2*q2*q5*s34*s45^2 - q1*q2*q5^2*s34*s45^2 + q10*q2*q5^2*s34*s45^2 + 
       2*q10*q5^2*q7*s34*s45^2 + 2*q10*q5*q7^2*s34*s45^2 + 
       2*q1*q10^2*q2*s45^3 - 3*q1*q10^2*q5*s45^3 - 6*q1*q10*q2*q5*s45^3 - 
       q10^2*q2*q5*s45^3 - 2*q1*q10*q5^2*s45^3 + q1*q2*q5^2*s45^3 - 
       q10*q2*q5^2*s45^3 + q10^2*q3*q7*s45^3 + q10*q3^2*q7*s45^3 + 
       q10*q5^2*q7*s45^3 + q10*q5*q7^2*s45^3 + q1*q10^2*q2*q5*s45^4 + 
       q1*q10*q2*q5^2*s45^4 + 2*q1*q10*s51 + 3*q10^2*s51 - 2*q10*q15*s51 - 
       15*q1*q2*s51 + 5*q10*q2*s51 - 3*q1*q3*s51 + q10*q3*s51 + 
       2*q15*q3*s51 + 10*q2*q3*s51 - 2*q3^2*s51 - q10*q4*s51 + 11*q1*q7*s51 + 
       5*q10*q7*s51 + 2*q14*q7*s51 - 14*q2*q7*s51 - 14*q3*q7*s51 + 
       4*q7^2*s51 + q3^2*q4*s12*s51 + 7*q2*q3*q7*s12*s51 - q3^2*q7*s12*s51 - 
       2*q2*q7^2*s12*s51 - 3*q3*q7^2*s12*s51 + q2*q3*q7^2*s12^2*s51 + 
       q10^2*q2*s34*s51 + 2*q10^2*q7*s34*s51 + 6*q1*q2*q7*s34*s51 - 
       2*q14*q2*q7*s34*s51 + 2*q10*q7^2*s34*s51 + q2*q7^2*s34*s51 + 
       q10*q4*q7^2*s34^2*s51 - q1*q10^2*s45*s51 + 2*q1*q10*q15*s45*s51 - 
       4*q1*q10*q2*s45*s51 - q10^2*q2*s45*s51 + q10^2*q3*s45*s51 - 
       2*q1*q15*q3*s45*s51 - 4*q1*q2*q3*s45*s51 + q10*q3^2*s45*s51 + 
       4*q10^2*q7*s45*s51 + 5*q1*q3*q7*s45*s51 + 7*q10*q3*q7*s45*s51 + 
       2*q14*q3*q7*s45*s51 + 2*q3^2*q7*s45*s51 + q10*q7^2*s45*s51 + 
       3*q3*q7^2*s45*s51 + q1*q10^2*q2*s45^2*s51 + 2*q10^2*q3*q7*s45^2*s51 + 
       2*q10*q3^2*q7*s45^2*s51 + 9*q1*q2*q3*s51^2 + 2*q2*q3^2*s51^2 + 
       2*q10^2*q7*s51^2 - 17*q1*q2*q7*s51^2 - 10*q1*q3*q7*s51^2 + 
       q10*q3*q7*s51^2 + 17*q2*q3*q7*s51^2 - 2*q3^2*q7*s51^2 + 
       2*q1*q7^2*s51^2 - 4*q2*q7^2*s51^2 - 3*q3*q7^2*s51^2 + 
       q2*q3^2*q7*s12*s51^2 + 3*q2*q3*q7^2*s12*s51^2 + 
       q10^2*q4*q7*s34*s51^2 + q1*q2*q7^2*s34*s51^2 - q1*q2*q3^2*s45*s51^2 + 
       q10^2*q3*q7*s45*s51^2 + q10*q3^2*q7*s45*s51^2 + q1*q3*q7^2*s45*s51^2 + 
       q1*q2*q3^2*s51^3 + 10*q1*q2*q3*q7*s51^3 - q1*q3^2*q7*s51^3 + 
       2*q2*q3^2*q7*s51^3 - 2*q1*q2*q7^2*s51^3 - q1*q3*q7^2*s51^3 + 
       3*q2*q3*q7^2*s51^3 + q1*q2*q3^2*q7*s51^4 + q1*q2*q3*q7^2*s51^4]*
     (-4*F[1, 1, 4] + 4*F[1, 1, 9] + 4*tci[1, 2]))/2 + 
   (r[5*q1 + 22*q10 - 7*q12 - 4*q14 + 3*q17 + 19*q3 - 4*q4 + 4*q5 + 12*q7 - 
       9*q8 + 9*q9 - 2*q17^2*s12 - 2*q17*q3*s12 + 2*q3^2*s12 - 4*q3*q4*s12 - 
       5*q17*q5*s12 + 9*q3*q5*s12 - 2*q17*q7*s12 + 15*q3*q7*s12 - 
       9*q7*q8*s12 + 2*q17^2*q3*s12^2 - 3*q17*q2*q3*s12^2 + 
       4*q17*q3^2*s12^2 - 2*q3^2*q4*s12^2 + q17^2*q5*s12^2 + 
       3*q17*q3*q5*s12^2 - 2*q17^2*q7*s12^2 + 3*q17*q2*q7*s12^2 - 
       3*q2*q3*q7*s12^2 + 2*q3^2*q7*s12^2 - 5*q17*q5*q7*s12^2 + 
       5*q3*q5*q7*s12^2 + 3*q17*q7^2*s12^2 - 3*q7^2*q8*s12^2 - 6*q1*q10*s23 + 
       4*q10^2*s23 + 8*q1*q12*s23 + 3*q10*q12*s23 + 4*q1*q14*s23 + 
       5*q1*q17*s23 - 3*q17^2*s23 + 4*q1*q3*s23 + 2*q14*q3*s23 + 
       2*q17*q3*s23 + 2*q3^2*s23 - 7*q10*q4*s23 - 7*q3*q4*s23 + 
       16*q10*q5*s23 + 3*q12*q5*s23 + 10*q3*q5*s23 + 2*q1*q9*s23 + 
       2*q10*q9*s23 - 7*q5*q9*s23 - q17^2*q3*s12*s23 + 5*q17*q3^2*s12*s23 - 
       3*q3^2*q4*s12*s23 + 5*q17*q3*q5*s12*s23 + 2*q3*q5^2*s12*s23 - 
       2*q17^2*q3^2*s12^2*s23 - 2*q17*q3^3*s12^2*s23 + 2*q3^3*q4*s12^2*s23 - 
       q17^2*q3*q5*s12^2*s23 - 2*q17*q3^2*q5*s12^2*s23 + 
       2*q3^2*q4*q5*s12^2*s23 + 8*q10*q3*q5*s23^2 - 2*q14*q3*q5*s23^2 + 
       3*q17*q3*q5*s23^2 + 2*q3*q5^2*s23^2 + 3*q1*q10*q9*s23^2 - 
       q17^2*q3*q5*s12*s23^2 - 4*q17*q3^2*q5*s12*s23^2 + 
       4*q3^2*q4*q5*s12*s23^2 + q17^2*q3^2*q5*s12^2*s23^2 + 
       q17*q3^3*q5*s12^2*s23^2 - q3^3*q4*q5*s12^2*s23^2 + 8*q10^2*s34 + 
       8*q10*q2*s34 - 14*q12*q2*s34 - 4*q10*q4*s34 + 10*q10*q5*s34 + 
       3*q12*q5*s34 + 25*q10*q7*s34 - 7*q12*q7*s34 + 3*q1*q8*s34 + 
       6*q2*q9*s34 - 9*q5*q9*s34 + 4*q10^2*q2*s34^2 - 4*q10*q12*q2*s34^2 - 
       3*q12^2*q2*s34^2 - 3*q10*q2*q5*s34^2 + 6*q12*q2*q5*s34^2 + 
       3*q10*q12*q7*s34^2 + 3*q12^2*q7*s34^2 + 5*q10*q5*q7*s34^2 - 
       5*q12*q5*q7*s34^2 - 3*q2*q5*q9*s34^2 + 7*q1*q10*s45 - 5*q1*q12*s45 - 
       3*q12^2*s45 - 2*q1*q17*s45 - 4*q1*q2*s45 + 2*q10*q2*s45 + 
       6*q12*q2*s45 - 2*q1*q3*s45 + 18*q10*q3*s45 + 2*q3^2*s45 + 
       29*q10*q5*s45 - 8*q12*q5*s45 + 14*q3*q5*s45 + 4*q5^2*s45 + 
       55*q10*q7*s45 - 2*q12*q7*s45 + 33*q3*q7*s45 + 14*q5*q7*s45 + 
       4*q7^2*s45 + 2*q1*q8*s45 - 3*q7*q8*s45 - 6*q2*q9*s45 + 9*q5*q9*s45 + 
       2*q3*q5^2*s12*s45 - 2*q17^2*q7*s12*s45 + 2*q3^2*q7*s12*s45 - 
       5*q17*q5*q7*s12*s45 + 13*q3*q5*q7*s12*s45 + q17*q7^2*s12*s45 + 
       6*q3*q7^2*s12*s45 - 3*q7^2*q8*s12*s45 + q17^2*q5*q7*s12^2*s45 - 
       q17^2*q7^2*s12^2*s45 - 2*q17*q5*q7^2*s12^2*s45 + 
       2*q3*q5*q7^2*s12^2*s45 + q17*q7^3*s12^2*s45 - q7^3*q8*s12^2*s45 + 
       q1^2*q10*s23*s45 + q1^2*q17*s23*s45 + 2*q14*q3^2*s23*s45 + 
       6*q10^2*q5*s23*s45 + 8*q10*q3*q5*s23*s45 + 2*q14*q3*q5*s23*s45 + 
       6*q10*q5^2*s23*s45 + 2*q3*q5^2*s23*s45 + 2*q10^2*q3*q5*s23^2*s45 - 
       2*q10*q3^2*q5*s23^2*s45 + 2*q14*q3^2*q5*s23^2*s45 + 
       2*q10*q3*q5^2*s23^2*s45 + 2*q12^2*q2*s34*s45 + 6*q10^2*q5*s34*s45 - 
       3*q12^2*q5*s34*s45 + 3*q10*q2*q5*s34*s45 - 13*q12*q2*q5*s34*s45 + 
       6*q10*q5^2*s34*s45 + 3*q12*q5^2*s34*s45 + q12^2*q7*s34*s45 + 
       23*q10*q5*q7*s34*s45 - 3*q12*q5*q7*s34*s45 + 4*q10*q7^2*s34*s45 + 
       10*q2*q5*q9*s34*s45 - 5*q5^2*q9*s34*s45 + 2*q10^2*q2*q5*s34^2*s45 - 
       3*q12^2*q2*q5*s34^2*s45 + 4*q12*q2*q5^2*s34^2*s45 + 
       q12^2*q5*q7*s34^2*s45 + 2*q10*q5^2*q7*s34^2*s45 - 
       2*q12*q5^2*q7*s34^2*s45 - 4*q2*q5^2*q9*s34^2*s45 - q1^2*q10*s45^2 - 
       q1^2*q17*s45^2 - 2*q1*q10*q2*s45^2 + 2*q14*q3^2*s45^2 + 
       3*q12*q2*q5*s45^2 + 14*q10*q3*q5*s45^2 + 6*q10*q5^2*s45^2 + 
       2*q3*q5^2*s45^2 + 36*q10*q3*q7*s45^2 + 2*q3^2*q7*s45^2 + 
       36*q10*q5*q7*s45^2 + 18*q3*q5*q7*s45^2 + 4*q5^2*q7*s45^2 + 
       10*q10*q7^2*s45^2 + 6*q3*q7^2*s45^2 + 2*q5*q7^2*s45^2 - 
       3*q2*q5*q9*s45^2 + 2*q3*q5^2*q7*s12*s45^2 + 2*q3*q5*q7^2*s12*s45^2 + 
       2*q10*q3*q5^2*s23*s45^2 + q12^2*q2*q5*s34*s45^2 - 
       4*q12*q2*q5^2*s34*s45^2 + 6*q10*q5^2*q7*s34*s45^2 + 
       2*q10*q5*q7^2*s34*s45^2 + 4*q2*q5^2*q9*s34*s45^2 - 
       q12^2*q2*q5^2*s34^2*s45^2 + q12*q2*q5^3*s34^2*s45^2 - 
       q2*q5^3*q9*s34^2*s45^2 + 2*q10*q3*q5^2*s45^3 + 2*q14*q3^2*q7*s45^3 + 
       18*q10*q3*q5*q7*s45^3 + 6*q10*q5^2*q7*s45^3 + 2*q3*q5^2*q7*s45^3 + 
       6*q10*q3*q7^2*s45^3 + 4*q10*q5*q7^2*s45^3 + 2*q3*q5*q7^2*s45^3 + 
       2*q10*q3*q5^2*q7*s45^4 + 2*q10*q3*q5*q7^2*s45^4 + 5*q1*q10*s51 - 
       3*q1*q12*s51 + 2*q10*q12*s51 - 3*q12^2*s51 + 3*q1*q17*s51 + 
       3*q17^2*s51 + 2*q10*q2*s51 + 3*q12*q2*s51 - 2*q1*q3*s51 + 
       6*q10*q3*s51 + 2*q14*q3*s51 - 2*q17*q3*s51 - 2*q2*q3*s51 + 
       2*q3^2*s51 + 5*q10*q4*s51 + 30*q10*q7*s51 - 4*q12*q7*s51 + 
       q17*q7*s51 + 18*q3*q7*s51 + 2*q4*q7*s51 + 2*q7^2*s51 - 6*q1*q8*s51 + 
       2*q3*q8*s51 - 7*q7*q8*s51 - 3*q2*q9*s51 + 2*q17^2*q3*s12*s51 - 
       3*q17*q2*q3*s12*s51 - q17*q3^2*s12*s51 - q3^2*q4*s12*s51 - 
       q17^2*q7*s12*s51 + 3*q17*q2*q7*s12*s51 - 5*q2*q3*q7*s12*s51 + 
       4*q3^2*q7*s12*s51 + 2*q17*q7^2*s12*s51 + 2*q2*q7*q8*s12*s51 - 
       2*q7^2*q8*s12*s51 - q17^2*q2*q3*s12^2*s51 + q17^2*q3^2*s12^2*s51 - 
       2*q17*q2*q3^2*s12^2*s51 + q17*q3^3*s12^2*s51 - q3^3*q4*s12^2*s51 + 
       q17^2*q2*q7*s12^2*s51 - 2*q2*q3^2*q7*s12^2*s51 + 
       q17^2*q7^2*s12^2*s51 - 2*q17*q2*q7^2*s12^2*s51 - q17*q7^3*s12^2*s51 + 
       2*q2*q7^2*q8*s12^2*s51 + q7^3*q8*s12^2*s51 + 2*q1*q10*q9*s23*s51 - 
       3*q10^2*q12*s34*s51 - 3*q10*q12^2*s34*s51 + 5*q10*q12*q2*s34*s51 + 
       q12^2*q2*s34*s51 + 5*q10^2*q4*s34*s51 + 5*q10*q12*q7*s34*s51 + 
       2*q12^2*q7*s34*s51 + 4*q10*q4*q7*s34*s51 + 2*q10*q7^2*s34*s51 + 
       2*q10^2*q12*q2*s34^2*s51 + q10*q12^2*q2*s34^2*s51 - 
       2*q10^2*q12*q7*s34^2*s51 - 3*q10*q12^2*q7*s34^2*s51 + 
       2*q10^2*q4*q7*s34^2*s51 - q1^2*q10*s45*s51 + q1^2*q12*s45*s51 - 
       q1^2*q17*s45*s51 - 2*q1*q10*q2*s45*s51 + q1^2*q3*s45*s51 + 
       2*q1*q2*q3*s45*s51 + 2*q14*q3^2*s45*s51 + 26*q10*q3*q7*s45*s51 + 
       2*q14*q3*q7*s45*s51 + 4*q3^2*q7*s45*s51 + 8*q10*q7^2*s45*s51 + 
       6*q3*q7^2*s45*s51 - 2*q1*q3*q8*s45*s51 + 4*q14*q3^2*q7*s45^2*s51 + 
       6*q10*q3*q7^2*s45^2*s51 - 2*q2*q3^2*s51^2 + 2*q10*q12*q7*s51^2 + 
       2*q17*q2*q7*s51^2 + 6*q10*q3*q7*s51^2 + 2*q14*q3*q7*s51^2 - 
       2*q2*q3*q7*s51^2 + 2*q3^2*q7*s51^2 + 3*q10*q4*q7*s51^2 + 
       2*q10*q7^2*s51^2 + 3*q1*q3*q8*s51^2 + q17^2*q2*q7*s12*s51^2 - 
       4*q2*q3^2*q7*s12*s51^2 - 2*q17*q2*q7^2*s12*s51^2 + 
       2*q2*q7^2*q8*s12*s51^2 - q17^2*q2*q7^2*s12^2*s51^2 + 
       q17*q2*q7^3*s12^2*s51^2 - q2*q7^3*q8*s12^2*s51^2 - 
       2*q10^2*q12*q7*s34*s51^2 - q10*q12^2*q7*s34*s51^2 + 
       2*q10^2*q4*q7*s34*s51^2 + q10^3*q12*q7*s34^2*s51^2 + 
       q10^2*q12^2*q7*s34^2*s51^2 - q10^3*q4*q7*s34^2*s51^2 + 
       2*q14*q3^2*q7*s45*s51^2 + 2*q10*q3*q7^2*s45*s51^2 - 
       2*q2*q3^2*q7*s51^3]*(-2*F[1, 1, 1]^2 + 2*F[1, 1, 9]^2 - 
      2*tci[1, 1]^2 + 4*F[1, 1, 1]*tci[1, 2]))/2 + 
   (r[20*q10 - 7*q12 + 10*q19 + 10*q2 + 4*q22 - 4*q4 + q7 + 9*q8 + 3*q9 - 
       3*q19^2*s12 - 8*q19*q2*s12 - 5*q19*q3*s12 - 2*q3*q4*s12 + 
       6*q19*q7*s12 + 9*q2*q8*s12 - 3*q19*q2*q7*s12^2 + 3*q2*q7*q8*s12^2 - 
       2*q1^2*s23 - 8*q1*q10*s23 + 4*q10^2*s23 + 8*q1*q12*s23 + 
       3*q10*q12*s23 - 5*q1*q19*s23 + 4*q10*q19*s23 + 3*q19^2*s23 + 
       4*q1*q22*s23 - 2*q10*q22*s23 + 4*q1*q3*s23 - 5*q19*q3*s23 - 
       4*q22*q3*s23 - 7*q10*q4*s23 - 4*q3*q4*s23 + 2*q1*q5*s23 - 
       4*q10*q5*s23 + 3*q12*q5*s23 - 3*q3*q5*s23 + 2*q5^2*s23 - 2*q1*q9*s23 + 
       2*q10*q9*s23 - 7*q5*q9*s23 + q19*q3^2*s12*s23 + q3^2*q5*s12*s23 + 
       2*q3*q4*q5*s12*s23 - 2*q1*q10*q19*s23^2 + 2*q1^2*q22*s23^2 - 
       2*q1^2*q5*s23^2 - 4*q1*q10*q5*s23^2 + 3*q3*q4*q5*s23^2 + 
       2*q1*q5^2*s23^2 + 3*q1*q10*q9*s23^2 - 2*q1^2*s34 + 8*q10^2*s34 - 
       3*q1*q2*s34 + 14*q10*q2*s34 - 14*q12*q2*s34 - 2*q1*q22*s34 - 
       4*q10*q4*s34 + 2*q10*q5*s34 + 3*q12*q5*s34 + 15*q10*q7*s34 - 
       7*q12*q7*s34 - 3*q1*q8*s34 + 4*q2*q9*s34 - 9*q5*q9*s34 - 
       2*q1^2*q22*s23*s34 + 4*q10^2*q2*s34^2 - 4*q10*q12*q2*s34^2 - 
       3*q12^2*q2*s34^2 - 3*q10*q2*q5*s34^2 + 6*q12*q2*q5*s34^2 + 
       3*q10*q12*q7*s34^2 + 3*q12^2*q7*s34^2 + 5*q10*q5*q7*s34^2 - 
       5*q12*q5*q7*s34^2 - 3*q2*q5*q9*s34^2 - q1*q10*s45 - 8*q10^2*s45 - 
       5*q1*q12*s45 - 3*q12^2*s45 + 3*q1*q19*s45 - 2*q10*q19*s45 - 
       8*q1*q2*s45 - 14*q10*q2*s45 + 6*q12*q2*s45 + 3*q19*q2*s45 - 
       4*q2^2*s45 - 2*q1*q22*s45 + 6*q10*q22*s45 + 4*q2*q22*s45 - 
       2*q1*q3*s45 + 8*q19*q3*s45 + 4*q22*q3*s45 - 6*q1*q5*s45 + 
       23*q10*q5*s45 - 8*q12*q5*s45 + 4*q3*q5*s45 + 2*q5^2*s45 + 
       12*q10*q7*s45 - 2*q12*q7*s45 - 3*q19*q7*s45 + 4*q5*q7*s45 - 
       6*q1*q8*s45 - 7*q2*q8*s45 + 2*q3*q8*s45 + 7*q1*q9*s45 + 7*q5*q9*s45 + 
       2*q3*q5*q7*s12*s45 - 4*q1*q10^2*s23*s45 - 4*q1^2*q22*s23*s45 + 
       6*q1*q10*q22*s23*s45 + 4*q1^2*q5*s23*s45 + 8*q1*q10*q5*s23*s45 + 
       6*q10^2*q5*s23*s45 - 4*q1*q5^2*s23*s45 + 6*q10*q5^2*s23*s45 + 
       2*q1^2*q10*q22*s23^2*s45 - 2*q1^2*q10*q5*s23^2*s45 + 
       2*q1*q10^2*q5*s23^2*s45 + 2*q1*q10*q5^2*s23^2*s45 + 
       2*q1^2*q2*s34*s45 - 4*q10^2*q2*s34*s45 + 2*q12^2*q2*s34*s45 - 
       4*q10*q2^2*s34*s45 + 4*q1^2*q22*s34*s45 + 2*q1*q2*q22*s34*s45 + 
       6*q10^2*q5*s34*s45 - 3*q12^2*q5*s34*s45 + 9*q10*q2*q5*s34*s45 - 
       13*q12*q2*q5*s34*s45 + 6*q10*q5^2*s34*s45 + 3*q12*q5^2*s34*s45 + 
       q12^2*q7*s34*s45 + 13*q10*q5*q7*s34*s45 - 3*q12*q5*q7*s34*s45 + 
       8*q2*q5*q9*s34*s45 - 5*q5^2*q9*s34*s45 + 2*q10^2*q2*q5*s34^2*s45 - 
       3*q12^2*q2*q5*s34^2*s45 + 4*q12*q2*q5^2*s34^2*s45 + 
       q12^2*q5*q7*s34^2*s45 + 2*q10*q5^2*q7*s34^2*s45 - 
       2*q12*q5^2*q7*s34^2*s45 - 4*q2*q5^2*q9*s34^2*s45 + 8*q1*q10^2*s45^2 + 
       2*q1^2*q2*s45^2 + 6*q1*q10*q2*s45^2 + 4*q10^2*q2*s45^2 + 
       2*q10*q2^2*s45^2 + 2*q1^2*q22*s45^2 - 6*q1*q10*q22*s45^2 - 
       2*q1*q2*q22*s45^2 - 2*q1^2*q5*s45^2 - 12*q1*q10*q5*s45^2 - 
       6*q10^2*q5*s45^2 + 6*q1*q2*q5*s45^2 - 12*q10*q2*q5*s45^2 + 
       3*q12*q2*q5*s45^2 + 2*q1*q5^2*s45^2 + 8*q10*q5*q7*s45^2 + 
       2*q5^2*q7*s45^2 - 3*q1*q3*q8*s45^2 - 4*q1^2*q10*q22*s23*s45^2 + 
       4*q1^2*q10*q5*s23*s45^2 - 6*q1*q10^2*q5*s23*s45^2 - 
       4*q1*q10*q5^2*s23*s45^2 - 2*q1^2*q2*q22*s34*s45^2 - 
       2*q10^2*q2*q5*s34*s45^2 + q12^2*q2*q5*s34*s45^2 - 
       2*q10*q2^2*q5*s34*s45^2 - 4*q12*q2*q5^2*s34*s45^2 + 
       4*q10*q5^2*q7*s34*s45^2 + 4*q2*q5^2*q9*s34*s45^2 - 
       q12^2*q2*q5^2*s34^2*s45^2 + q12*q2*q5^3*s34^2*s45^2 - 
       q2*q5^3*q9*s34^2*s45^2 - 4*q1*q10^2*q2*s45^3 - 2*q1*q10*q2^2*s45^3 + 
       2*q1^2*q10*q22*s45^3 - 2*q1^2*q10*q5*s45^3 + 6*q1*q10^2*q5*s45^3 + 
       10*q1*q10*q2*q5*s45^3 + 2*q10^2*q2*q5*s45^3 - 2*q1*q2^2*q5*s45^3 + 
       2*q10*q2^2*q5*s45^3 + 2*q1*q10*q5^2*s45^3 + 2*q10*q5^2*q7*s45^3 - 
       2*q1*q10^2*q2*q5*s45^4 - 2*q1*q10*q2^2*q5*s45^4 - 2*q1^2*s51 - 
       4*q1*q10*s51 - 2*q10^2*s51 - 3*q1*q12*s51 + 2*q10*q12*s51 - 
       3*q12^2*s51 - 2*q1*q19*s51 + 5*q10*q19*s51 + 8*q1*q2*s51 - 
       2*q10*q2*s51 + 3*q12*q2*s51 - 2*q2^2*s51 + 2*q10*q22*s51 + 
       2*q2*q22*s51 - 2*q1*q3*s51 + 4*q22*q3*s51 + 3*q10*q4*s51 + q3*q4*s51 - 
       10*q1*q7*s51 + 8*q10*q7*s51 - 4*q12*q7*s51 + 9*q19*q7*s51 + 
       9*q2*q7*s51 + 2*q1*q8*s51 - 3*q2*q8*s51 + 3*q1*q9*s51 - 
       3*q19^2*q2*s12*s51 + 3*q19*q2^2*s12*s51 + 2*q19^2*q7*s12*s51 - 
       11*q19*q2*q7*s12*s51 - 5*q2^2*q8*s12*s51 + 2*q2*q7*q8*s12*s51 - 
       q19^2*q2*q7*s12^2*s51 + 4*q19*q2^2*q7*s12^2*s51 - 
       4*q2^2*q7*q8*s12^2*s51 + 3*q1^2*q19*s23*s51 - 5*q1*q10*q19*s23*s51 + 
       3*q1*q19^2*s23*s51 - 2*q10*q19^2*s23*s51 + 5*q1^2*q9*s23*s51 + 
       4*q1*q10*q9*s23*s51 + 2*q1^2*q10*q19*s23^2*s51 + 
       q1*q10*q19^2*s23^2*s51 + 2*q1^2*q10*q9*s23^2*s51 - 
       3*q10^2*q12*s34*s51 - 3*q10*q12^2*s34*s51 - 2*q1^2*q2*s34*s51 - 
       2*q10^2*q2*s34*s51 + 5*q10*q12*q2*s34*s51 + q12^2*q2*s34*s51 - 
       2*q10*q2^2*s34*s51 + 5*q10^2*q4*s34*s51 + 5*q10*q12*q7*s34*s51 + 
       2*q12^2*q7*s34*s51 - 3*q1*q2*q7*s34*s51 + 2*q10*q4*q7*s34*s51 + 
       2*q10^2*q12*q2*s34^2*s51 + q10*q12^2*q2*s34^2*s51 - 
       2*q10^2*q12*q7*s34^2*s51 - 3*q10*q12^2*q7*s34^2*s51 + 
       2*q10^2*q4*q7*s34^2*s51 + 2*q1*q10^2*s45*s51 + q1^2*q12*s45*s51 + 
       q10*q19^2*s45*s51 - 2*q1^2*q2*s45*s51 + q1*q10*q2*s45*s51 + 
       2*q10^2*q2*s45*s51 - 3*q10*q19*q2*s45*s51 - 2*q10*q2^2*s45*s51 + 
       q1^2*q3*s45*s51 - 5*q1*q19*q7*s45*s51 - q19^2*q7*s45*s51 - 
       2*q1*q3*q7*s45*s51 + 2*q1*q3*q8*s45*s51 - 2*q1*q10^2*q2*s45^2*s51 - 
       2*q1^2*q19*s51^2 - 3*q1*q10*q19*s51^2 - q1*q19^2*s51^2 - 
       2*q10*q19^2*s51^2 + 2*q1^2*q2*s51^2 + 2*q10*q19*q2*s51^2 + 
       q19^2*q2*s51^2 - 2*q10*q2^2*s51^2 - 2*q19*q2^2*s51^2 - 
       4*q1^2*q7*s51^2 + 2*q10*q12*q7*s51^2 - q1*q19*q7*s51^2 + 
       2*q19^2*q7*s51^2 + 8*q1*q2*q7*s51^2 - 3*q19*q2*q7*s51^2 - 
       3*q19^2*q2*q7*s12*s51^2 + 2*q19*q2^2*q7*s12*s51^2 - 
       2*q2^2*q7*q8*s12*s51^2 + q19^2*q2^2*q7*s12^2*s51^2 - 
       q19*q2^3*q7*s12^2*s51^2 + q2^3*q7*q8*s12^2*s51^2 + 
       2*q1^2*q10*q19*s23*s51^2 + 3*q1*q10*q19^2*s23*s51^2 + 
       2*q1^2*q10*q9*s23*s51^2 - q1^3*q10*q19*s23^2*s51^2 - 
       q1^2*q10*q19^2*s23^2*s51^2 - q1^3*q10*q9*s23^2*s51^2 - 
       2*q10^2*q12*q7*s34*s51^2 - q10*q12^2*q7*s34*s51^2 - 
       2*q1^2*q2*q7*s34*s51^2 + 2*q10^2*q4*q7*s34*s51^2 + 
       q10^3*q12*q7*s34^2*s51^2 + q10^2*q12^2*q7*s34^2*s51^2 - 
       q10^3*q4*q7*s34^2*s51^2 + q10*q19^2*q2*s45*s51^2 - 
       2*q10*q19*q2^2*s45*s51^2 - 2*q1^2*q19*q7*s45*s51^2 - 
       q1*q19^2*q7*s45*s51^2 + q10*q19^2*q2*s51^3 - 2*q10*q19*q2^2*s51^3 - 
       2*q1^2*q19*q7*s51^3 - q1*q19^2*q7*s51^3 + 2*q1^2*q2*q7*s51^3]*
     (2*F[1, 1, 3]^2 - 2*F[1, 1, 9]^2 + 2*tci[1, 1]^2 - 
      4*F[1, 1, 3]*tci[1, 2]))/2 + 
   (r[4*q1 - q10 - 2*q14 - 2*q15 + 4*q2 - 2*q3 - 2*q5 - q7 + 2*q15*q2*s12 + 
       q3^2*s12 + q15*q5*s12 + q5^2*s12 - 3*q5*q7*s12 + 2*q7^2*s12 - 
       q15*q3*q5*s12^2 + q3*q5*q7*s12^2 - q3*q7^2*s12^2 + 2*q1*q10*s23 + 
       2*q1*q14*s23 - 3*q10*q3*s23 + q14*q3*s23 + q3^2*s23 + q5^2*s23 - 
       q1*q10*q5*s23^2 + q10*q3*q5*s23^2 - q14*q3*q5*s23^2 + q1*q5*s34 + 
       q15*q5*s34 - q5^2*s34 - q1*q5^2*s23*s34 + q10*q15*q5*s34^2 - 
       q10*q2*q5*s34^2 - 4*q1*q10*s45 + 4*q10^2*s45 - 4*q1*q2*s45 + 
       q3^2*s45 - q1*q5*s45 + 2*q10*q5*s45 + q5^2*s45 + q3*q7*s45 + 
       q15*q3*q5*s12*s45 + q15*q5^2*s12*s45 + q3^2*q7*s12*s45 - 
       q3*q5*q7*s12*s45 + 3*q3*q7^2*s12*s45 + q15*q3*q5^2*s12^2*s45 - 
       q3*q5^2*q7*s12^2*s45 + q3*q5*q7^2*s12^2*s45 + 2*q1*q10^2*s23*s45 + 
       q14*q3^2*s23*s45 + 3*q1*q10*q5*s23*s45 - q10*q3*q5*s23*s45 + 
       q14*q3*q5*s23*s45 + q1*q5^2*s23*s45 - q1*q10^2*q5*s23^2*s45 + 
       q10^2*q3*q5*s23^2*s45 - q10*q3^2*q5*s23^2*s45 + 
       q14*q3^2*q5*s23^2*s45 + 2*q10^2*q2*s34*s45 + q10*q15*q5*s34*s45 - 
       q1*q2*q5*s34*s45 + q10*q2*q5*s34*s45 + 2*q1*q5^2*s34*s45 + 
       q15*q5^2*s34*s45 + q10*q15*q5^2*s34^2*s45 - q10*q2*q5^2*s34^2*s45 - 
       4*q1*q10^2*s45^2 + 2*q1*q10*q2*s45^2 - 2*q10^2*q2*s45^2 + 
       q14*q3^2*s45^2 - 4*q1*q10*q5*s45^2 + 3*q10^2*q5*s45^2 + 
       q1*q2*q5*s45^2 - q10*q2*q5*s45^2 - 2*q1*q5^2*s45^2 + 
       3*q10*q5^2*s45^2 + q15*q5^2*s45^2 + q3^2*q7*s45^2 + 
       3*q1*q10^2*q5*s23*s45^2 + q1*q10*q5^2*s23*s45^2 + 
       q10^2*q2*q5*s34*s45^2 + 2*q10*q15*q5^2*s34*s45^2 - 
       q1*q2*q5^2*s34*s45^2 + q10*q2*q5^2*s34*s45^2 + 2*q1*q10^2*q2*s45^3 - 
       3*q1*q10^2*q5*s45^3 + 2*q1*q10*q2*q5*s45^3 - q10^2*q2*q5*s45^3 - 
       2*q1*q10*q5^2*s45^3 + q10*q15*q5^2*s45^3 + q1*q2*q5^2*s45^3 - 
       q10*q2*q5^2*s45^3 + q14*q3^2*q7*s45^3 + q1*q10^2*q2*q5*s45^4 + 
       q1*q10*q2*q5^2*s45^4 - q1*q10*s51 + q10^2*s51 - 2*q1*q2*s51 + 
       q14*q3*s51 + 3*q2*q3*s51 - q3^2*s51 + 2*q1*q7*s51 - 4*q2*q7*s51 - 
       2*q3*q7*s51 + 4*q7^2*s51 + 3*q2*q3*q7*s12*s51 - q3^2*q7*s12*s51 - 
       2*q2*q7^2*s12*s51 - 3*q3*q7^2*s12*s51 + q2*q3*q7^2*s12^2*s51 + 
       q10^2*q2*s34*s51 + q1*q2*q7*s34*s51 + q2*q7^2*s34*s51 - 
       q1*q10^2*s45*s51 + q1*q10*q2*s45*s51 - q10^2*q2*s45*s51 - 
       q1*q2*q3*s45*s51 + q14*q3^2*s45*s51 + q1*q3*q7*s45*s51 + 
       q14*q3*q7*s45*s51 + 2*q3^2*q7*s45*s51 + 3*q3*q7^2*s45*s51 + 
       q1*q10^2*q2*s45^2*s51 + 2*q14*q3^2*q7*s45^2*s51 + q1*q2*q3*s51^2 + 
       2*q2*q3^2*s51^2 - 4*q1*q2*q7*s51^2 - 2*q1*q3*q7*s51^2 + 
       q14*q3*q7*s51^2 + 5*q2*q3*q7*s51^2 - 2*q3^2*q7*s51^2 + 
       2*q1*q7^2*s51^2 - 4*q2*q7^2*s51^2 - 3*q3*q7^2*s51^2 + 
       q2*q3^2*q7*s12*s51^2 + 3*q2*q3*q7^2*s12*s51^2 + q1*q2*q7^2*s34*s51^2 - 
       q1*q2*q3^2*s45*s51^2 + q14*q3^2*q7*s45*s51^2 + q1*q3*q7^2*s45*s51^2 + 
       q1*q2*q3^2*s51^3 + 2*q1*q2*q3*q7*s51^3 - q1*q3^2*q7*s51^3 + 
       2*q2*q3^2*q7*s51^3 - 2*q1*q2*q7^2*s51^3 - q1*q3*q7^2*s51^3 + 
       3*q2*q3*q7^2*s51^3 + q1*q2*q3^2*q7*s51^4 + q1*q2*q3*q7^2*s51^4]*
     (4*F[1, 1, 4]^2 - 4*F[1, 1, 9]^2 + 4*tci[1, 1]^2 - 
      8*F[1, 1, 4]*tci[1, 2]))/2 + 
   (r[4*q1 - 6*q10 - 3*q17 - 4*q2 - 4*q20 + 4*q23 - 7*q3 - 2*q5 - 6*q7 + 
       14*q8 - 4*q9 + 2*q17^2*s12 + 2*q17*q3*s12 + 2*q3*q4*s12 + 
       5*q17*q5*s12 - 3*q3*q5*s12 + 2*q17*q7*s12 - 11*q3*q7*s12 + 
       11*q7*q8*s12 - 2*q17^2*q3*s12^2 + 3*q17*q2*q3*s12^2 - 
       4*q17*q3^2*s12^2 + 2*q3^2*q4*s12^2 - q17^2*q5*s12^2 - 
       3*q17*q3*q5*s12^2 + 2*q17^2*q7*s12^2 - 3*q17*q2*q7*s12^2 + 
       3*q2*q3*q7*s12^2 - 2*q3^2*q7*s12^2 + 5*q17*q5*q7*s12^2 - 
       5*q3*q5*q7*s12^2 - 3*q17*q7^2*s12^2 + 3*q7^2*q8*s12^2 - 4*q1*q10*s23 - 
       5*q1*q17*s23 + 3*q17^2*s23 - 2*q17*q3*s23 + 3*q3*q4*s23 + 
       2*q1*q5*s23 + q17^2*q3*s12*s23 - 5*q17*q3^2*s12*s23 + 
       3*q3^2*q4*s12*s23 - 5*q17*q3*q5*s12*s23 + 2*q3*q4*q5*s12*s23 + 
       2*q17^2*q3^2*s12^2*s23 + 2*q17*q3^3*s12^2*s23 - 2*q3^3*q4*s12^2*s23 + 
       q17^2*q3*q5*s12^2*s23 + 2*q17*q3^2*q5*s12^2*s23 - 
       2*q3^2*q4*q5*s12^2*s23 - 3*q17*q3*q5*s23^2 + 3*q3*q4*q5*s23^2 + 
       q17^2*q3*q5*s12*s23^2 + 4*q17*q3^2*q5*s12*s23^2 - 
       4*q3^2*q4*q5*s12*s23^2 - q17^2*q3^2*q5*s12^2*s23^2 - 
       q17*q3^3*q5*s12^2*s23^2 + q3^3*q4*q5*s12^2*s23^2 - 5*q1*q23*s34 + 
       4*q2*q23*s34 + 6*q23^2*s34 - 6*q10*q7*s34 + 4*q23*q7*s34 - 
       6*q1*q8*s34 - 6*q2*q9*s34 + 3*q1^2*q23*s34^2 + 2*q2^2*q23*s34^2 - 
       2*q1*q23^2*s34^2 + q2*q23^2*s34^2 - 2*q1^2*q5*s34^2 + 
       4*q1*q23*q5*s34^2 + q23^2*q5*s34^2 - q1^2*q8*s34^2 - 2*q2^2*q9*s34^2 + 
       q1^3*q23*s34^3 + q1^2*q23^2*s34^3 - 2*q1^2*q23*q5*s34^3 - 
       q1*q23^2*q5*s34^3 + q1^3*q8*s34^3 + 3*q1*q10*s45 + 2*q1*q17*s45 - 
       2*q1*q5*s45 - 7*q10*q7*s45 - 3*q3*q7*s45 - 2*q5*q7*s45 - 8*q1*q8*s45 + 
       2*q7*q8*s45 + 6*q2*q9*s45 + 2*q17^2*q7*s12*s45 + 5*q17*q5*q7*s12*s45 - 
       3*q3*q5*q7*s12*s45 - q17*q7^2*s12*s45 - 6*q3*q7^2*s12*s45 + 
       3*q7^2*q8*s12*s45 - q17^2*q5*q7*s12^2*s45 + q17^2*q7^2*s12^2*s45 + 
       2*q17*q5*q7^2*s12^2*s45 - 2*q3*q5*q7^2*s12^2*s45 - 
       q17*q7^3*s12^2*s45 + q7^3*q8*s12^2*s45 - q1^2*q10*s23*s45 - 
       q1^2*q17*s23*s45 + 2*q1*q10*q5*s23*s45 + 2*q1^2*q2*s34*s45 + 
       7*q1^2*q23*s34*s45 - 5*q2^2*q23*s34*s45 - 3*q2*q23^2*s34*s45 + 
       3*q1*q2*q5*s34*s45 + q1*q23*q5*s34*s45 - q2*q23*q5*s34*s45 - 
       2*q10*q5*q7*s34*s45 + q10*q7^2*s34*s45 - q23*q7^2*s34*s45 + 
       q1^2*q8*s34*s45 + 3*q2^2*q9*s34*s45 - 2*q2*q5*q9*s34*s45 + 
       2*q1^3*q23*s34^2*s45 + 2*q2^3*q23*s34^2*s45 + 2*q1^2*q23^2*s34^2*s45 - 
       2*q2^2*q23^2*s34^2*s45 - 4*q1^2*q23*q5*s34^2*s45 + 
       2*q2^2*q23*q5*s34^2*s45 - 2*q1*q23^2*q5*s34^2*s45 + 
       q2*q23^2*q5*s34^2*s45 + 2*q1^3*q8*s34^2*s45 - 2*q2^3*q9*s34^2*s45 - 
       2*q2^2*q5*q9*s34^2*s45 + q1^2*q10*s45^2 + q1^2*q17*s45^2 + 
       2*q1^2*q2*s45^2 - 2*q1*q2^2*s45^2 + 4*q1^2*q23*s45^2 + 
       4*q2^2*q23*s45^2 + 2*q1*q23^2*s45^2 - 2*q2*q23^2*s45^2 + 
       3*q1*q2*q3*s45^2 + 3*q1*q23*q3*s45^2 - 3*q2*q23*q3*s45^2 - 
       2*q1*q10*q5*s45^2 - 3*q1*q2*q5*s45^2 - 3*q1*q23*q5*s45^2 + 
       3*q2*q23*q5*s45^2 - 2*q10*q5*q7*s45^2 + q10*q7^2*s45^2 - 
       q23*q7^2*s45^2 + 2*q1^2*q8*s45^2 - 2*q2^2*q9*s45^2 + 
       q1^3*q23*s34*s45^2 - 2*q2^3*q23*s34*s45^2 + q1^2*q23^2*s34*s45^2 + 
       2*q2^2*q23^2*s34*s45^2 - 2*q1^2*q2*q5*s34*s45^2 - 
       2*q1^2*q23*q5*s34*s45^2 - 2*q2^2*q23*q5*s34*s45^2 - 
       q1*q23^2*q5*s34*s45^2 + q2*q23^2*q5*s34*s45^2 + q1^3*q8*s34*s45^2 + 
       2*q2^3*q9*s34*s45^2 + 2*q2^2*q5*q9*s34*s45^2 + 
       q2^3*q23*q5*s34^2*s45^2 - q2^2*q23^2*q5*s34^2*s45^2 - 
       q2^3*q5*q9*s34^2*s45^2 - 5*q1*q10*s51 - 3*q1*q17*s51 - 3*q17^2*s51 - 
       4*q2^2*s51 + 4*q10*q20*s51 + 4*q1*q23*s51 - 5*q2*q23*s51 - 
       6*q23^2*s51 + 2*q17*q3*s51 + 4*q2*q3*s51 + 2*q20*q3*s51 - 4*q3^2*s51 - 
       2*q10*q4*s51 + q3*q4*s51 - 4*q1*q7*s51 - 10*q10*q7*s51 - q17*q7*s51 + 
       4*q23*q7*s51 - 6*q3*q7*s51 - 2*q4*q7*s51 - 2*q7^2*s51 + 12*q1*q8*s51 - 
       2*q2*q8*s51 - 2*q3*q8*s51 + 10*q7*q8*s51 + 2*q1*q9*s51 + 
       2*q10*q9*s51 + 3*q2*q9*s51 - 2*q17^2*q3*s12*s51 + 
       3*q17*q2*q3*s12*s51 + q17*q3^2*s12*s51 + q3^2*q4*s12*s51 + 
       q17^2*q7*s12*s51 - 3*q17*q2*q7*s12*s51 + 7*q2*q3*q7*s12*s51 - 
       6*q3^2*q7*s12*s51 - 2*q17*q7^2*s12*s51 - 4*q2*q7*q8*s12*s51 + 
       2*q7^2*q8*s12*s51 + q17^2*q2*q3*s12^2*s51 - q17^2*q3^2*s12^2*s51 + 
       2*q17*q2*q3^2*s12^2*s51 - q17*q3^3*s12^2*s51 + q3^3*q4*s12^2*s51 - 
       q17^2*q2*q7*s12^2*s51 + 2*q2*q3^2*q7*s12^2*s51 - 
       q17^2*q7^2*s12^2*s51 + 2*q17*q2*q7^2*s12^2*s51 + q17*q7^3*s12^2*s51 - 
       2*q2*q7^2*q8*s12^2*s51 - q7^3*q8*s12^2*s51 + 2*q1*q10*q9*s23*s51 - 
       2*q1^2*q2*s34*s51 + 2*q1*q2*q20*s34*s51 - 3*q1^2*q23*s34*s51 - 
       3*q2^2*q23*s34*s51 + 4*q1*q23^2*s34*s51 - 4*q2*q23^2*s34*s51 - 
       2*q10*q4*q7*s34*s51 + q10*q7^2*s34*s51 - q23*q7^2*s34*s51 - 
       q1^2*q8*s34*s51 + q2^2*q9*s34*s51 - 2*q1^3*q23*s34^2*s51 + 
       q2^3*q23*s34^2*s51 - 2*q1^2*q23^2*s34^2*s51 - q2^2*q23^2*s34^2*s51 - 
       2*q1^3*q8*s34^2*s51 - q2^3*q9*s34^2*s51 + q1^2*q10*s45*s51 + 
       q1^2*q17*s45*s51 - 2*q1^2*q2*s45*s51 + 2*q1*q2^2*s45*s51 - 
       5*q1^2*q23*s45*s51 + 7*q2^2*q23*s45*s51 + 3*q1*q23^2*s45*s51 - 
       5*q1*q2*q3*s45*s51 - 2*q1*q20*q3*s45*s51 - q1*q23*q3*s45*s51 + 
       q2*q23*q3*s45*s51 + 2*q1*q3*q7*s45*s51 + q10*q7^2*s45*s51 - 
       q23*q7^2*s45*s51 - 6*q3*q7^2*s45*s51 - 3*q1^2*q8*s45*s51 + 
       4*q1*q3*q8*s45*s51 - q2^2*q9*s45*s51 - 4*q1^3*q23*s34*s45*s51 - 
       4*q2^3*q23*s34*s45*s51 - 4*q1^2*q23^2*s34*s45*s51 + 
       4*q2^2*q23^2*s34*s45*s51 - 4*q1^3*q8*s34*s45*s51 + 
       4*q2^3*q9*s34*s45*s51 - 2*q1^3*q23*s45^2*s51 + q2^3*q23*s45^2*s51 - 
       2*q1^2*q23^2*s45^2*s51 - q2^2*q23^2*s45^2*s51 + 
       2*q1*q2^2*q3*s45^2*s51 - 2*q1^2*q23*q3*s45^2*s51 - 
       2*q2^2*q23*q3*s45^2*s51 - q1*q23^2*q3*s45^2*s51 + 
       q2*q23^2*q3*s45^2*s51 - 2*q1^3*q8*s45^2*s51 - 2*q1^2*q3*q8*s45^2*s51 - 
       q2^3*q9*s45^2*s51 + 2*q1^2*q2*s51^2 - 2*q1*q2^2*s51^2 - 
       4*q1^2*q20*s51^2 + 2*q1^2*q23*s51^2 + 3*q2^2*q23*s51^2 - 
       q1*q23^2*s51^2 + 2*q2*q23^2*s51^2 + 4*q1*q2*q3*s51^2 + 
       6*q2^2*q3*s51^2 + 4*q2*q23*q3*s51^2 - q23^2*q3*s51^2 + 
       6*q2*q3^2*s51^2 + 2*q1^2*q7*s51^2 - 2*q17*q2*q7*s51^2 - 
       2*q2^2*q7*s51^2 + 6*q2*q3*q7*s51^2 - 6*q3^2*q7*s51^2 - 
       3*q10*q4*q7*s51^2 - 2*q1*q7^2*s51^2 + 2*q1^2*q8*s51^2 - 
       3*q1*q3*q8*s51^2 - 3*q2*q7*q8*s51^2 + 3*q1*q10*q9*s51^2 + 
       q2^2*q9*s51^2 - q17^2*q2*q7*s12*s51^2 + 2*q2^2*q3*q7*s12*s51^2 + 
       6*q2*q3^2*q7*s12*s51^2 + 2*q17*q2*q7^2*s12*s51^2 - 
       2*q2*q7^2*q8*s12*s51^2 + q17^2*q2*q7^2*s12^2*s51^2 - 
       q17*q2*q7^3*s12^2*s51^2 + q2*q7^3*q8*s12^2*s51^2 - 
       2*q1^2*q2*q20*s34*s51^2 + q1^3*q23*s34*s51^2 - 2*q2^3*q23*s34*s51^2 + 
       q1^2*q23^2*s34*s51^2 + 2*q2^2*q23^2*s34*s51^2 + q1^3*q8*s34*s51^2 + 
       2*q2^3*q9*s34*s51^2 + 2*q1^3*q23*s45*s51^2 + 2*q2^3*q23*s45*s51^2 + 
       2*q1^2*q23^2*s45*s51^2 - 2*q2^2*q23^2*s45*s51^2 - 
       2*q1*q2^2*q3*s45*s51^2 - 2*q1^2*q20*q3*s45*s51^2 + 
       2*q1^2*q23*q3*s45*s51^2 - 4*q2^2*q23*q3*s45*s51^2 - 
       q1*q23^2*q3*s45*s51^2 + 2*q2*q23^2*q3*s45*s51^2 - 
       2*q1*q2*q3^2*s45*s51^2 + 2*q1^2*q3*q7*s45*s51^2 - 
       2*q1*q3*q7^2*s45*s51^2 + 2*q1^3*q8*s45*s51^2 + 
       2*q1^2*q3*q8*s45*s51^2 - 2*q2^3*q9*s45*s51^2 + 
       q1^3*q23*q3*s45^2*s51^2 + q1^2*q23^2*q3*s45^2*s51^2 + 
       q1^3*q3*q8*s45^2*s51^2 + 2*q1^2*q2*q20*s51^3 + q2^3*q23*s51^3 - 
       q2^2*q23^2*s51^3 + 2*q1*q2^2*q3*s51^3 - 2*q2^2*q23*q3*s51^3 + 
       q2*q23^2*q3*s51^3 + 2*q1*q2*q3^2*s51^3 - 2*q1*q2^2*q7*s51^3 + 
       2*q1*q2*q3*q7*s51^3 + 4*q2^2*q3*q7*s51^3 - 2*q1*q3^2*q7*s51^3 + 
       6*q2*q3^2*q7*s51^3 - q2^3*q9*s51^3 + 2*q1*q2^2*q3*q7*s51^4 + 
       2*q1*q2*q3^2*q7*s51^4]*(-2*F[1, 1, 8]^2 + 2*F[1, 1, 9]^2 - 
      2*tci[1, 1]^2 + 4*F[1, 1, 8]*tci[1, 2]))/2 + 
   (r[2*q1 - 4*q10 + 17*q2 - 2*q3 + 4*q4 + 34*q5 + 10*q6 - 2*q7 - 9*q9 - 
       9*q2*q3*s12 + 7*q2*q5*s12 + 9*q3*q5*s12 + 5*q5^2*s12 + 4*q2*q7*s12 + 
       23*q3*q7*s12 + 4*q4*q7*s12 + 4*q5*q7*s12 - 4*q3*q4*q5*s12^2 - 
       3*q2*q3*q7*s12^2 + 7*q3*q5*q7*s12^2 + 2*q1*q10*s23 + 4*q10*q4*s23 + 
       4*q3*q4*s23 + 2*q1*q5*s23 + 16*q10*q5*s23 + 14*q3*q5*s23 + 
       10*q5^2*s23 + 2*q3*q6*s23 - 6*q5*q6*s23 - 2*q1*q9*s23 - 2*q10*q9*s23 + 
       7*q5*q9*s23 - 4*q3*q4*q5*s12*s23 + q3*q5^3*s12^2*s23 + 
       3*q1*q10*q5*s23^2 + 4*q10*q3*q5*s23^2 - 4*q3*q4*q5*s23^2 + 
       3*q1*q5^2*s23^2 - q5^3*s23^2 - 3*q1*q10*q9*s23^2 + q3*q5^3*s12*s23^2 - 
       q1*q2*s34 + 4*q10*q4*s34 - q1*q5*s34 + 12*q10*q5*s34 + 2*q2*q5*s34 - 
       q5^2*s34 - 4*q2*q6*s34 - 6*q5*q6*s34 + 11*q10*q7*s34 - q2*q7*s34 + 
       4*q4*q7*s34 + 3*q5*q7*s34 - 6*q2*q9*s34 + 9*q5*q9*s34 - 
       q1*q5^2*s23*s34 - q5^3*s23*s34 + 4*q10*q4*q7*s34^2 + 
       3*q10*q5*q7*s34^2 + 3*q2*q5*q9*s34^2 + 4*q1*q10*s45 - 4*q1*q2*s45 + 
       6*q1*q3*s45 + 8*q10*q3*s45 + 9*q2*q3*s45 - 6*q1*q5*s45 - 
       13*q10*q5*s45 - 14*q2*q5*s45 - 10*q3*q5*s45 - 5*q5^2*s45 + 
       6*q5*q6*s45 + 6*q10*q7*s45 + q3*q7*s45 + 6*q2*q9*s45 - 9*q5*q9*s45 - 
       2*q3*q5^2*s12*s45 + q5^3*s12*s45 - 3*q3*q5*q7*s12*s45 + 
       q3*q5^3*s12^2*s45 + q3*q5^2*q7*s12^2*s45 - 12*q1*q10*q5*s23*s45 - 
       4*q10*q3*q5*s23*s45 - 6*q1*q5^2*s23*s45 + 6*q10*q5^2*s23*s45 - 
       3*q3*q5^2*s23*s45 + 2*q5^3*s23*s45 + q3*q5^3*s12*s23*s45 + 
       3*q1*q10*q5^2*s23^2*s45 + q3*q5^3*s23^2*s45 + q1*q2*q5*s34*s45 + 
       2*q1*q5^2*s34*s45 + 3*q10*q5^2*s34*s45 + 5*q2*q5^2*s34*s45 + 
       2*q5^3*s34*s45 + 6*q2*q5*q6*s34*s45 + 3*q10*q5*q7*s34*s45 - 
       10*q2*q5*q9*s34*s45 + 5*q5^2*q9*s34*s45 + 4*q2*q5^2*q9*s34^2*s45 - 
       3*q1*q2*q3*s45^2 + 9*q1*q10*q5*s45^2 + 4*q1*q2*q5*s45^2 - 
       3*q10*q3*q5*s45^2 + 3*q1*q5^2*s45^2 - 8*q10*q5^2*s45^2 - 
       2*q3*q5^2*s45^2 + 2*q5^3*s45^2 + 5*q10*q3*q7*s45^2 - 
       5*q10*q5*q7*s45^2 - 5*q3*q5*q7*s45^2 - q5^2*q7*s45^2 + 
       3*q2*q5*q9*s45^2 + q3*q5^3*s12*s45^2 - q3*q5^2*q7*s12*s45^2 + 
       q5^3*q7*s12*s45^2 + q3*q5^3*q7*s12^2*s45^2 - 6*q1*q10*q5^2*s23*s45^2 - 
       3*q10*q3*q5^2*s23*s45^2 + 3*q10*q5^3*s23*s45^2 + q3*q5^3*s23*s45^2 + 
       q10*q3*q5^3*s23^2*s45^2 - q1*q2*q5^2*s34*s45^2 + 
       3*q10*q5^3*s34*s45^2 - q10*q5^2*q7*s34*s45^2 + q5^3*q7*s34*s45^2 - 
       4*q2*q5^2*q9*s34*s45^2 + q10*q5^3*q7*s34^2*s45^2 + 
       q2*q5^3*q9*s34^2*s45^2 + 3*q1*q10*q5^2*s45^3 - 2*q10*q3*q5^2*s45^3 + 
       3*q10*q5^3*s45^3 + q3*q5^3*s45^3 - 5*q10*q3*q5*q7*s45^3 - 
       2*q10*q5^2*q7*s45^3 - q3*q5^2*q7*s45^3 + 2*q5^3*q7*s45^3 + 
       q3*q5^3*q7*s12*s45^3 + q10*q3*q5^3*s23*s45^3 + 
       3*q10*q5^3*q7*s34*s45^3 + q10*q3*q5^3*s45^4 - q10*q3*q5^2*q7*s45^4 + 
       3*q10*q5^3*q7*s45^4 + q3*q5^3*q7*s45^4 + q10*q3*q5^3*q7*s45^5 + 
       4*q1*q2*s51 + 4*q10*q3*s51 - 15*q2*q3*s51 - 4*q3*q4*s51 + 
       6*q10*q6*s51 - 2*q3*q6*s51 - 4*q1*q7*s51 + 10*q10*q7*s51 + 
       18*q2*q7*s51 + 23*q3*q7*s51 + 4*q4*q7*s51 + 6*q6*q7*s51 + 
       3*q2*q9*s51 - 15*q2*q3*q7*s12*s51 - 2*q1*q10*q9*s23*s51 - 
       q1*q2*q7*s34*s51 + 4*q10*q4*q7*s34*s51 - 4*q2*q6*q7*s34*s51 + 
       3*q1*q2*q3*s45*s51 + 2*q1*q3*q6*s45*s51 - 3*q1*q3*q7*s45*s51 + 
       12*q10*q3*q7*s45*s51 + 6*q10*q6*q7*s45*s51 - 3*q1*q2*q3*s51^2 + 
       4*q1*q2*q7*s51^2 + 3*q1*q3*q7*s51^2 + 4*q10*q3*q7*s51^2 - 
       15*q2*q3*q7*s51^2 + 4*q10*q4*q7*s51^2 + 6*q10*q6*q7*s51^2 - 
       3*q1*q2*q3*q7*s51^3]*(-2*F[1, 1, 1]^2 + 2*F[1, 1, 3]^2 + 
      4*F[1, 1, 1]*F[1, 1, 10] - 4*F[1, 1, 3]*F[1, 1, 10] - 4*F[2, 1, 1] + 
      4*F[2, 1, 13] + 4*F[1, 1, 1]*tci[1, 2] - 4*F[1, 2, 2]*tci[1, 2]))/2 + 
   (r[q1 + 4*q10 + 9*q3 + 2*q4 + 7*q5 - 4*q8 + 5*q2*q3*s12 + q3*q5*s12 - 
       2*q2*q7*s12 + 4*q3*q7*s12 + 2*q4*q7*s12 - 2*q5*q7*s12 - 2*q2*q8*s12 + 
       2*q3*q8*s12 - 2*q3*q4*q5*s12^2 + 2*q2*q3*q7*s12^2 + q3*q5*q7*s12^2 - 
       q3*q7^2*s12^2 - 2*q2*q7*q8*s12^2 - q1*q10*s23 + 2*q1*q3*s23 + 
       q10*q3*s23 + 2*q10*q4*s23 + 2*q3*q4*s23 + 4*q1*q5*s23 + 4*q10*q5*s23 + 
       2*q3*q5*s23 - 2*q3*q4*q5*s12*s23 + 2*q10*q3*q5*s23^2 - 
       2*q3*q4*q5*s23^2 + 2*q10*q4*s34 - 2*q1*q5*s34 + 4*q10*q5*s34 + 
       q2*q5*s34 + 8*q10*q7*s34 + 2*q2*q7*s34 + 2*q4*q7*s34 + 2*q5*q7*s34 + 
       2*q1*q8*s34 + 2*q10*q4*q7*s34^2 + 2*q10*q5*q7*s34^2 - 2*q1*q10*s45 - 
       2*q1*q2*s45 - 2*q1*q3*s45 + 3*q10*q3*s45 - 5*q2*q3*s45 - 4*q1*q5*s45 + 
       6*q10*q5*s45 + q2*q5*s45 + 10*q10*q7*s45 + 6*q3*q7*s45 + 4*q5*q7*s45 + 
       4*q1*q8*s45 + 2*q2*q8*s45 - 2*q3*q8*s45 - 2*q3*q5*q7*s12*s45 - 
       q3*q5*q7^2*s12^2*s45 + 2*q1*q10*q5*s23*s45 + 2*q1*q2*q5*s34*s45 + 
       6*q10*q5*q7*s34*s45 + 2*q1*q2*q3*s45^2 - 2*q1*q10*q5*s45^2 + 
       2*q10*q3*q5*s45^2 + 6*q10*q3*q7*s45^2 + 6*q10*q5*q7*s45^2 + 
       2*q3*q5*q7*s45^2 + q10*q7^2*s45^2 + q3*q7^2*s45^2 + 2*q1*q3*q8*s45^2 + 
       2*q10*q3*q5*q7*s45^3 + q10*q3*q7^2*s45^3 + q1*q10*s51 + q1*q3*s51 + 
       2*q10*q3*s51 + 3*q2*q3*s51 - 2*q3*q4*s51 + 6*q10*q7*s51 - 
       4*q2*q7*s51 + 5*q3*q7*s51 + 2*q4*q7*s51 + 2*q7^2*s51 - 2*q1*q8*s51 + 
       2*q3*q8*s51 + 6*q2*q3*q7*s12*s51 - 2*q2*q7^2*s12*s51 - 
       2*q3*q7^2*s12*s51 - 2*q2*q7*q8*s12*s51 + q2*q3*q7^2*s12^2*s51 + 
       2*q10*q4*q7*s34*s51 + q2*q7^2*s34*s51 + 4*q1*q3*q7*s45*s51 + 
       6*q10*q3*q7*s45*s51 + 2*q10*q7^2*s45*s51 + 3*q3*q7^2*s45*s51 - 
       2*q1*q3*q8*s45*s51 + 2*q10*q3*q7^2*s45^2*s51 + 2*q1*q2*q3*s51^2 + 
       2*q10*q3*q7*s51^2 + 6*q2*q3*q7*s51^2 + 2*q10*q4*q7*s51^2 + 
       q1*q7^2*s51^2 + q10*q7^2*s51^2 - 2*q2*q7^2*s51^2 - q3*q7^2*s51^2 + 
       2*q1*q3*q8*s51^2 - 2*q2*q7*q8*s51^2 + 2*q2*q3*q7^2*s12*s51^2 + 
       q1*q3*q7^2*s45*s51^2 + q10*q3*q7^2*s45*s51^2 + 2*q1*q2*q3*q7*s51^3 + 
       q2*q3*q7^2*s51^3]*(-4*F[1, 1, 3]^2 + 8*F[1, 1, 3]*F[1, 1, 6] - 
      4*F[1, 1, 6]^2 - 8*F[2, 1, 13] - 8*F[2, 1, 14] - (4*tci[1, 1]^2)/3 - 
      8*F[1, 1, 6]*tci[1, 2] + 8*F[1, 2, 2]*tci[1, 2]))/2 + 
   (r[q1 + q10 + 4*q2 - 2*q3 - 2*q4 + q5 + 5*q6 - q7 + 4*q9 - q2*q3*s12 - 
       q3*q4*s12 - 2*q2*q5*s12 + q3*q5*s12 + q2*q7*s12 + q3*q7*s12 - 
       q5*q7*s12 - 2*q1*q10*s23 + 2*q10*q5*s23 + 2*q3*q5*s23 + q3*q6*s23 - 
       3*q5*q6*s23 + 2*q1*q9*s23 + 2*q10*q9*s23 - 2*q5*q9*s23 + 
       q3*q4*q5*s12*s23 - 2*q1*q10*q5*s23^2 + 2*q1*q10*q9*s23^2 + 
       q10*q2*s34 - 2*q10*q4*s34 + 2*q1*q5*s34 + 2*q10*q5*s34 - q2*q5*s34 - 
       2*q2*q6*s34 - 3*q5*q6*s34 + 6*q10*q7*s34 - q2*q7*s34 + 2*q10*q9*s34 + 
       2*q2*q9*s34 - 2*q5*q9*s34 - q10^2*q2*s34^2 - 2*q10*q2*q5*s34^2 + 
       q10^2*q7*s34^2 - 2*q2*q5*q9*s34^2 + 2*q1*q10*s45 + q10^2*s45 + 
       2*q1*q2*s45 + q10*q3*s45 + q2*q3*s45 + 6*q10*q5*s45 + 3*q2*q5*s45 + 
       3*q5*q6*s45 + 4*q10*q7*s45 + q3*q7*s45 + 3*q5*q7*s45 - 2*q1*q9*s45 - 
       4*q2*q9*s45 + 2*q5*q9*s45 + 4*q1*q10*q5*s23*s45 - q10^2*q5*s23*s45 + 
       2*q10*q3*q5*s23*s45 - 2*q10^2*q5*s34*s45 - 2*q1*q2*q5*s34*s45 - 
       q10*q2*q5*s34*s45 + 3*q2*q5*q6*s34*s45 + 2*q10^2*q7*s34*s45 + 
       3*q10*q5*q7*s34*s45 + 2*q2*q5*q9*s34*s45 - q10^2*q2*q5*s34^2*s45 - 
       4*q1*q10*q5*s45^2 - 2*q10*q2*q5*s45^2 + q10^2*q7*s45^2 + 
       q10*q3*q7*s45^2 + 3*q10*q5*q7*s45^2 - 2*q2*q5*q9*s45^2 + 
       2*q1*q10*q2*q5*s45^3 - 2*q1*q10*s51 + q2*q3*s51 + 3*q10*q6*s51 - 
       q3*q6*s51 - q10*q7*s51 + 3*q2*q7*s51 + q3*q7*s51 + 3*q6*q7*s51 + 
       2*q10*q9*s51 - 2*q2*q9*s51 - q2*q3*q7*s12*s51 + 2*q1*q10*q9*s23*s51 + 
       2*q10^2*q7*s34*s51 + q10*q4*q7*s34*s51 - 2*q2*q6*q7*s34*s51 + 
       q10^2*q4*q7*s34^2*s51 - 2*q1*q2*q3*s45*s51 + q1*q3*q6*s45*s51 + 
       q10^2*q7*s45*s51 + q10*q3*q7*s45*s51 + 3*q10*q6*q7*s45*s51 - 
       q2*q3*q7*s51^2 + 3*q10*q6*q7*s51^2 + 2*q1*q10*q9*s51^2]*
     (-4*F[1, 1, 1]^2 + 4*F[1, 1, 4]^2 + 8*F[1, 1, 1]*F[1, 1, 6] - 
      8*F[1, 1, 4]*F[1, 1, 6] - 8*F[2, 1, 2] + 8*F[2, 1, 6] + 
      8*F[1, 1, 1]*tci[1, 2] - 8*F[1, 2, 3]*tci[1, 2]))/2 + 
   (r[6*q1 - 10*q10 - 2*q2 - 5*q3 + 2*q4 - 3*q5 + 2*q6 - q7 - 4*q2*q3*s12 + 
       2*q3*q4*s12 - q3*q5*s12 - 4*q3*q7*s12 + q3^2*q4*s12^2 + 
       q3^2*q7*s12^2 - 4*q3*q5*s23 - 2*q3*q6*s23 + 2*q5*q6*s23 - 
       q3^2*q4*q5*s12^2*s23 + 2*q3*q5*q6*s23^2 - 7*q10*q2*s34 + 
       2*q10*q4*s34 - 3*q10*q7*s34 + q10^2*q2*s34^2 - q10^2*q7*s34^2 + 
       3*q1*q10*s45 - q10^2*s45 - 8*q1*q2*s45 + 4*q10*q2*s45 - 2*q10*q3*s45 + 
       4*q2*q3*s45 - 4*q10*q5*s45 + q2*q5*s45 - 2*q5*q6*s45 - 7*q10*q7*s45 - 
       2*q3*q7*s45 + q10^2*q5*s23*s45 - 2*q10*q3*q5*s23*s45 - 
       2*q3*q5*q6*s23*s45 + q1*q2^2*s34*s45 + q10*q2^2*s34*s45 + 
       2*q10^2*q5*s34*s45 - q1*q2*q5*s34*s45 - 2*q10*q2*q5*s34*s45 - 
       2*q10^2*q7*s34*s45 + q10^2*q2*q5*s34^2*s45 - 4*q1*q10*q2*s45^2 + 
       q1*q2^2*s45^2 - q10*q2^2*s45^2 - q10^2*q7*s45^2 - 2*q10*q3*q7*s45^2 + 
       q1*q2^2*q5*s34*s45^2 + q1*q10*q2^2*s45^3 - q1*q2*s51 + 3*q10*q2*s51 + 
       2*q2^2*s51 + q2*q3*s51 + 2*q10*q6*s51 + q1*q7*s51 - 6*q10*q7*s51 - 
       5*q2*q7*s51 - 4*q3*q7*s51 - q4*q7*s51 + 2*q6*q7*s51 - 
       q2^2*q3*s12*s51 - 2*q2*q3^2*s12*s51 + 4*q2*q3*q7*s12*s51 + 
       2*q3^2*q7*s12*s51 - q2*q3^2*q7*s12^2*s51 - q1*q2^2*s34*s51 + 
       q10*q2^2*s34*s51 - 2*q10^2*q7*s34*s51 + q1*q2*q7*s34*s51 - 
       2*q10*q4*q7*s34*s51 - q10^2*q4*q7*s34^2*s51 - 3*q1*q10*q2*s45*s51 - 
       q1*q2^2*s45*s51 - q10*q2^2*s45*s51 + 3*q1*q2*q3*s45*s51 + 
       2*q2^2*q3*s45*s51 + q2*q3^2*s45*s51 - q10^2*q7*s45*s51 - 
       2*q10*q3*q7*s45*s51 + 2*q10*q6*q7*s45*s51 + q1*q10*q2^2*s45^2*s51 - 
       q1*q2^2*q3*s45^2*s51 + q1*q2^2*s51^2 - q2*q3^2*s51^2 - 
       2*q1*q2*q7*s51^2 + q2^2*q7*s51^2 + 4*q2*q3*q7*s51^2 + q3^2*q7*s51^2 + 
       2*q10*q6*q7*s51^2 - 2*q2*q3^2*q7*s12*s51^2 - q1*q2^2*q7*s34*s51^2 + 
       q1*q2^2*q7*s51^3 - q2*q3^2*q7*s51^3]*(-4*F[1, 1, 1]^2 + 
      4*F[1, 1, 4]^2 + 8*F[1, 1, 1]*F[1, 1, 6] - 8*F[1, 1, 4]*F[1, 1, 6] - 
      8*F[2, 1, 2] + 8*F[2, 1, 6] + 8*F[1, 1, 1]*tci[1, 2] - 
      8*F[1, 2, 3]*tci[1, 2]))/2 + 
   (r[-6*q1 - 8*q10 + 4*q2 - 6*q3 + 8*q4 - 13*q5 + 7*q6 - 5*q7 - 36*q8 - 
       8*q9 - 8*q2*q3*s12 + 6*q3*q5*s12 + 8*q4*q5*s12 + 5*q2*q7*s12 + 
       2*q3*q7*s12 - q5*q7*s12 - 8*q2*q8*s12 - 8*q3*q8*s12 + 12*q4*q8*s12 - 
       12*q5*q8*s12 - 2*q7*q8*s12 - 12*q8^2*s12 - 4*q3*q4*q5*s12^2 - 
       4*q2*q3*q7*s12^2 + 4*q4*q5*q8*s12^2 - 4*q7*q8^2*s12^2 - 3*q1*q10*s23 - 
       2*q1*q3*s23 - q10*q3*s23 - q1*q5*s23 - 2*q3*q5*s23 + 4*q4*q5*s23 - 
       4*q3*q6*s23 - 4*q3*q4*q5*s12*s23 + 3*q3*q5*q6*s23^2 - 2*q1*q2*s34 - 
       q10*q2*s34 + 2*q1*q5*s34 + q2*q5*s34 - 4*q4*q5*s34 - q2*q6*s34 - 
       3*q5*q6*s34 - 3*q10*q7*s34 - 3*q2*q7*s34 + 10*q1*q8*s34 - 
       12*q4*q8*s34 + 12*q5*q8*s34 + 12*q8^2*s34 - 4*q2*q9*s34 - 
       8*q4*q5*q8*s12*s34 + 4*q4*q5*q8*s34^2 - 4*q1*q8^2*s34^2 + 
       4*q1*q10*s45 + 2*q1*q2*s45 - 2*q10*q2*s45 + 3*q1*q3*s45 + 
       2*q10*q3*s45 + 8*q2*q3*s45 + q1*q5*s45 - 4*q2*q5*s45 - 4*q10*q7*s45 + 
       2*q3*q7*s45 + 10*q1*q8*s45 + 8*q2*q8*s45 + 8*q3*q8*s45 + 
       12*q5*q8*s45 + 12*q8^2*s45 + 8*q2*q9*s45 + 4*q8*q9*s45 + 
       2*q3*q5*q7*s12*s45 - 3*q3*q5*q6*s23*s45 - 2*q1*q2*q5*s34*s45 + 
       3*q2*q5*q6*s34*s45 - 8*q1*q8^2*s34*s45 - 4*q2*q5*q9*s34*s45 + 
       2*q1*q10*q2*s45^2 - 4*q1*q2*q3*s45^2 + 2*q10*q3*q7*s45^2 - 
       4*q1*q8^2*s45^2 + 4*q2*q5*q9*s45^2 - 4*q5*q8*q9*s45^2 - 5*q1*q10*s51 + 
       2*q1*q2*s51 - 2*q10*q2*s51 - q1*q3*s51 - 8*q2*q3*s51 + 6*q10*q6*s51 + 
       q3*q6*s51 - 9*q10*q7*s51 + 11*q2*q7*s51 + 2*q3*q7*s51 - 4*q4*q7*s51 + 
       3*q6*q7*s51 - 10*q1*q8*s51 - 4*q2*q8*s51 - 8*q3*q8*s51 + 
       12*q4*q8*s51 - 4*q7*q8*s51 - 12*q8^2*s51 + 4*q1*q9*s51 + 4*q2*q9*s51 - 
       4*q8*q9*s51 - 10*q2*q3*q7*s12*s51 - 6*q2*q7*q8*s12*s51 + 
       4*q2*q8^2*s12*s51 - 4*q7*q8^2*s12*s51 + 4*q2*q7*q8^2*s12^2*s51 + 
       4*q1*q10*q9*s23*s51 - 2*q1*q2*q7*s34*s51 - 4*q10*q4*q7*s34*s51 - 
       q2*q6*q7*s34*s51 + 8*q1*q8^2*s34*s51 + 2*q1*q10*q2*s45*s51 + 
       2*q1*q2*q3*s45*s51 - 3*q1*q10*q6*s45*s51 - q1*q3*q6*s45*s51 - 
       2*q1*q3*q7*s45*s51 + 2*q10*q3*q7*s45*s51 + 3*q10*q6*q7*s45*s51 - 
       2*q1*q3*q8*s45*s51 + 12*q1*q8^2*s45*s51 - 4*q3*q8^2*s45*s51 + 
       4*q1*q3*q8^2*s45^2*s51 - 4*q1*q2*q3*s51^2 + 2*q1*q2*q7*s51^2 - 
       10*q2*q3*q7*s51^2 - 4*q10*q4*q7*s51^2 + 3*q10*q6*q7*s51^2 + 
       4*q10*q4*q8*s51^2 - 4*q2*q7*q8*s51^2 - 4*q1*q8^2*s51^2 + 
       4*q1*q10*q9*s51^2 - 4*q10*q8*q9*s51^2 + 4*q2*q7*q8^2*s12*s51^2 - 
       4*q1*q3*q8^2*s45*s51^2 - 4*q1*q2*q3*q7*s51^3]*
     (4*F[1, 1, 4]^2 - 4*F[1, 1, 6]^2 - 8*F[1, 1, 4]*F[1, 1, 10] + 
      8*F[1, 1, 6]*F[1, 1, 10] + 8*F[2, 1, 6] - 8*F[2, 1, 14] + 
      (4*tci[1, 1]^2)/3 + 8*F[1, 1, 10]*tci[1, 2] - 8*F[1, 2, 3]*tci[1, 2]))/
    2 + (r[3*q1 - 2*q10 - 2*q2 - 11*q3 + 5*q5 - 2*q6 + q7 + 8*q8 + 
       2*q2*q3*s12 + q3*q4*s12 - 5*q3*q5*s12 - 5*q2*q7*s12 - 7*q3*q7*s12 + 
       q5*q7*s12 + 4*q2*q8*s12 - 2*q3*q8*s12 + q3^2*q4*s12^2 + 
       2*q2*q3*q7*s12^2 + q3^2*q7*s12^2 + 2*q2*q7*q8*s12^2 + 2*q3*q5*s23 + 
       3*q3*q6*s23 - 5*q5*q6*s23 + q3*q4*q5*s12*s23 - q3^2*q4*q5*s12^2*s23 - 
       3*q3*q5*q6*s23^2 + 2*q1*q2*s34 - q2*q5*s34 - 3*q2*q6*s34 - 
       2*q5*q6*s34 - 2*q10*q7*s34 + 3*q2*q7*s34 - 4*q1*q8*s34 + q1*q10*s45 + 
       2*q10*q2*s45 - 2*q10*q3*s45 - 2*q2*q3*s45 - 2*q10*q5*s45 - q2*q5*s45 + 
       5*q5*q6*s45 - 4*q10*q7*s45 - 3*q3*q7*s45 - 4*q1*q8*s45 - 2*q2*q8*s45 + 
       4*q3*q8*s45 + 2*q7*q8*s45 - 3*q3*q5*q7*s12*s45 - q10*q3*q5*s23*s45 + 
       3*q3*q5*q6*s23*s45 - q10*q2*q5*s34*s45 + 2*q2*q5*q6*s34*s45 - 
       2*q1*q10*q2*s45^2 + 2*q1*q2*q3*s45^2 - 2*q10*q3*q7*s45^2 - 
       2*q1*q3*q8*s45^2 - 2*q1*q2*s51 + 2*q10*q2*s51 + 5*q2*q3*s51 - 
       q10*q6*s51 + 2*q1*q7*s51 - 3*q10*q7*s51 - 3*q2*q7*s51 - 7*q3*q7*s51 - 
       q4*q7*s51 + 4*q1*q8*s51 - 2*q3*q8*s51 - 2*q2*q3^2*s12*s51 + 
       5*q2*q3*q7*s12*s51 + 2*q3^2*q7*s12*s51 + 2*q2*q7*q8*s12*s51 - 
       q2*q3^2*q7*s12^2*s51 + 2*q1*q2*q7*s34*s51 - q10*q4*q7*s34*s51 - 
       3*q2*q6*q7*s34*s51 - 2*q1*q10*q2*s45*s51 - 2*q1*q2*q3*s45*s51 + 
       q2*q3^2*s45*s51 + q1*q10*q6*s45*s51 + 2*q1*q3*q7*s45*s51 - 
       2*q10*q3*q7*s45*s51 + 2*q1*q3*q8*s45*s51 + 2*q1*q2*q3*s51^2 - 
       q2*q3^2*s51^2 - 2*q1*q2*q7*s51^2 + 5*q2*q3*q7*s51^2 + q3^2*q7*s51^2 - 
       2*q1*q3*q8*s51^2 + 2*q2*q7*q8*s51^2 - 2*q2*q3^2*q7*s12*s51^2 + 
       2*q1*q2*q3*q7*s51^3 - q2*q3^2*q7*s51^3]*(4*F[1, 1, 1]^2 - 
      4*F[1, 1, 4]^2 - 8*F[1, 1, 1]*F[1, 1, 6] + 8*F[1, 1, 4]*F[1, 1, 6] + 
      8*F[2, 1, 2] - 8*F[2, 1, 6] - 8*F[1, 1, 1]*tci[1, 2] + 
      8*F[1, 2, 3]*tci[1, 2]))/2 + 
   (r[7*q1 - 10*q10 + 6*q2 + 13*q3 - 8*q4 + 10*q5 - 7*q6 + 8*q7 + 8*q8 + 
       40*q9 + q2*q3*s12 - 4*q3*q4*s12 + 2*q2*q5*s12 - q3*q5*s12 - 
       q2*q7*s12 + q5*q7*s12 + 4*q7*q8*s12 - 15*q1*q10*s23 + q10*q3*s23 - 
       8*q3*q4*s23 - 2*q1*q5*s23 + 8*q10*q5*s23 - 3*q3*q5*s23 - 4*q5*q6*s23 + 
       12*q1*q9*s23 + 12*q10*q9*s23 + 12*q3*q9*s23 - 12*q4*q9*s23 + 
       8*q5*q9*s23 + 8*q9^2*s23 + 4*q3*q4*q5*s12*s23 + 4*q1*q10*q5*s23^2 + 
       4*q3*q4*q5*s23^2 - 3*q3*q5*q6*s23^2 + 4*q1*q10*q9*s23^2 - 
       4*q3*q4*q9*s23^2 + 2*q1*q2*s34 - 2*q10*q2*s34 + 4*q10*q4*s34 - 
       2*q1*q5*s34 + 8*q10*q5*s34 + q2*q5*s34 - 3*q2*q6*s34 - q5*q6*s34 + 
       6*q10*q7*s34 + q2*q7*s34 - 4*q1*q8*s34 + 8*q10*q9*s34 + 10*q2*q9*s34 - 
       12*q4*q9*s34 + 8*q5*q9*s34 + 4*q7*q9*s34 + 12*q9^2*s34 + 
       4*q10*q2*q5*s34^2 + 4*q10*q4*q7*s34^2 - 4*q4*q7*q9*s34^2 + 
       4*q2*q9^2*s34^2 + 15*q1*q10*s45 - 2*q1*q2*s45 + 2*q10*q2*s45 + 
       4*q1*q3*s45 - q2*q3*s45 + 2*q1*q5*s45 - 12*q10*q5*s45 - 3*q2*q5*s45 + 
       4*q5*q6*s45 + 4*q10*q7*s45 - 2*q5*q7*s45 - 8*q1*q8*s45 - 4*q7*q8*s45 - 
       8*q1*q9*s45 - 10*q2*q9*s45 - 12*q3*q9*s45 - 8*q5*q9*s45 - 
       4*q7*q9*s45 - 12*q9^2*s45 - 10*q1*q10*q5*s23*s45 - 
       2*q10*q3*q5*s23*s45 + 3*q3*q5*q6*s23*s45 + 2*q1*q2*q5*s34*s45 - 
       2*q10*q2*q5*s34*s45 + q2*q5*q6*s34*s45 - 2*q10*q5*q7*s34*s45 + 
       2*q2*q5*q9*s34*s45 - 12*q2*q9^2*s34*s45 + 4*q5*q9^2*s34*s45 + 
       4*q2*q5*q9^2*s34^2*s45 - 2*q1*q10*q2*s45^2 + 10*q1*q10*q5*s45^2 + 
       4*q10*q2*q5*s45^2 - 2*q10*q5*q7*s45^2 - 4*q1*q3*q8*s45^2 + 
       4*q3*q8*q9*s45^2 + 4*q7*q8*q9*s45^2 + 4*q2*q9^2*s45^2 - 
       4*q2*q5*q9^2*s34*s45^2 - 4*q1*q10*q2*q5*s45^3 - q1*q10*s51 - 
       2*q1*q2*s51 + 2*q10*q2*s51 - q1*q3*s51 - 2*q2*q3*s51 + 4*q3*q4*s51 - 
       2*q10*q6*s51 + 3*q3*q6*s51 + 3*q1*q7*s51 + 6*q10*q7*s51 - 
       3*q6*q7*s51 + 4*q1*q8*s51 - 4*q2*q8*s51 + 4*q7*q8*s51 + 4*q1*q9*s51 + 
       4*q10*q9*s51 - 10*q2*q9*s51 - 12*q3*q9*s51 + 12*q4*q9*s51 - 
       12*q9^2*s51 - 4*q2*q7*q8*s12*s51 + 14*q1*q10*q9*s23*s51 + 
       8*q3*q4*q9*s23*s51 - 4*q1*q9^2*s23*s51 - 4*q10*q9^2*s23*s51 - 
       4*q1*q10*q9^2*s23^2*s51 + 2*q1*q2*q7*s34*s51 + 4*q10*q4*q7*s34*s51 - 
       3*q2*q6*q7*s34*s51 - 8*q2*q9^2*s34*s51 - 2*q1*q10*q2*s45*s51 + 
       2*q1*q2*q3*s45*s51 - q1*q10*q6*s45*s51 - 3*q1*q3*q6*s45*s51 - 
       3*q10*q6*q7*s45*s51 + 4*q1*q3*q8*s45*s51 + 8*q2*q9^2*s45*s51 - 
       2*q1*q2*q7*s51^2 - 3*q10*q6*q7*s51^2 - 4*q2*q7*q8*s51^2 + 
       4*q1*q10*q9*s51^2 - 4*q3*q4*q9*s51^2 + 4*q2*q9^2*s51^2 - 
       4*q1*q10*q9^2*s23*s51^2]*(-4*F[1, 1, 4]^2 + 4*F[1, 1, 6]^2 + 
      8*F[1, 1, 4]*F[1, 1, 7] - 8*F[1, 1, 6]*F[1, 1, 7] - 8*F[2, 1, 6] + 
      8*F[2, 1, 8] - (4*tci[1, 1]^2)/3 - 8*F[1, 1, 7]*tci[1, 2] + 
      8*F[1, 2, 3]*tci[1, 2]))/2 + 
   (r[2*q1 - 5*q10 + 3*q2 - q3 + 2*q4 - 7*q5 + 2*q6 - 7*q7 - 2*q3*q5*s12 - 
       8*q1*q5*s23 - 3*q3*q5*s23 + 2*q4*q5*s23 - 2*q3*q6*s23 + 2*q5*q6*s23 + 
       q1*q5^2*s23^2 + q4*q5^2*s23^2 + 2*q3*q5*q6*s23^2 - 
       q3*q4*q5^2*s12*s23^2 + q1^2*s34 + 3*q1*q2*s34 - q10*q4*s34 - 
       3*q1*q5*s34 - 4*q10*q7*s34 - q1^2*q5*s23*s34 + q1^2*s45 + 
       3*q1*q10*s45 - 4*q1*q2*s45 + q1*q3*s45 + 8*q1*q5*s45 - 6*q10*q5*s45 - 
       2*q5*q6*s45 - 7*q10*q7*s45 - 4*q3*q7*s45 - 2*q5*q7*s45 - q7^2*s45 - 
       2*q3*q5*q7*s12*s45 + q3*q7^2*s12*s45 - 4*q1*q10*q5*s23*s45 - 
       2*q1*q5^2*s23*s45 + 2*q10*q5^2*s23*s45 - 2*q3*q5*q6*s23*s45 + 
       q1*q10*q5^2*s23^2*s45 - q1^2*q2*s34*s45 + 2*q1^2*q5*s34*s45 + 
       3*q1*q2*q5*s34*s45 + q10*q5^2*s34*s45 - 2*q10*q5*q7*s34*s45 - 
       q10*q7^2*s34*s45 + q1^2*q10*s45^2 - q1^2*q2*s45^2 + q1*q10*q2*s45^2 + 
       4*q1*q10*q5*s45^2 + q1*q5^2*s45^2 - q10*q5^2*s45^2 - 
       2*q10*q5*q7*s45^2 - q10*q7^2*s45^2 - 2*q1*q10*q5^2*s23*s45^2 - 
       q1^2*q2*q5*s34*s45^2 - q1^2*q10*q2*s45^3 + q1*q10*q5^2*s45^3 - 
       4*q1*q2*s51 + 2*q10*q6*s51 - 3*q1*q7*s51 - 5*q10*q7*s51 - 
       3*q2*q7*s51 + 2*q4*q7*s51 + 2*q6*q7*s51 + q1^2*q2*s34*s51 + 
       3*q1*q2*q7*s34*s51 - 2*q10*q4*q7*s34*s51 - 2*q10*q7^2*s34*s51 + 
       q1^2*q2*s45*s51 + q1*q10*q2*s45*s51 - q1*q2*q3*s45*s51 - 
       2*q1*q3*q7*s45*s51 + 2*q10*q6*q7*s45*s51 - 2*q10*q7^2*s45*s51 + 
       2*q3*q7^2*s45*s51 - q1^2*q10*q2*s45^2*s51 + q1^2*q2*q3*s45^2*s51 - 
       q1^2*q2*s51^2 + q1^2*q7*s51^2 - 4*q1*q2*q7*s51^2 + 2*q10*q6*q7*s51^2 + 
       q1*q7^2*s51^2 - q10*q7^2*s51^2 + q1^2*q2*q7*s34*s51^2 - 
       q10*q4*q7^2*s34*s51^2 + q1*q3*q7^2*s45*s51^2 - q1^2*q2*q7*s51^3]*
     (-4*F[1, 1, 2]^2 + 4*F[1, 1, 4]^2 + 8*F[1, 1, 2]*F[1, 1, 6] - 
      8*F[1, 1, 4]*F[1, 1, 6] - 8*F[2, 1, 3] + 8*F[2, 1, 6] + 
      (16*tci[1, 1]^2)/3 + 8*F[1, 1, 2]*tci[1, 2] + 8*F[1, 1, 6]*tci[1, 2] - 
      8*F[1, 2, 3]*tci[1, 2] - 8*F[1, 2, 6]*tci[1, 2]))/2 + 
   (r[q1 + 2*q10 - q2 - 2*q3 - 2*q4 - q5 + 5*q6 + 3*q7 + 4*q8 - 4*q2*q3*s12 + 
       2*q3*q5*s12 + 6*q3*q7*s12 + 2*q2*q8*s12 - 2*q3*q8*s12 - 
       2*q2*q3*q7*s12^2 + 2*q2*q7*q8*s12^2 + q1*q10*s23 - 2*q1*q3*s23 - 
       q10*q3*s23 + q3*q5*s23 - q4*q5*s23 + 3*q3*q6*s23 - q5*q6*s23 + 
       q3*q4*q5*s12*s23 + 2*q1*q5*s34 - q5*q6*s34 + 2*q10*q7*s34 - 
       2*q1*q8*s34 - 3*q1*q10*s45 + 2*q1*q2*s45 + 3*q1*q3*s45 + 
       3*q10*q3*s45 + 4*q2*q3*s45 + 2*q10*q5*s45 + q5*q6*s45 + 4*q10*q7*s45 + 
       2*q3*q7*s45 + q5*q7*s45 + q7^2*s45 - 4*q1*q8*s45 - 2*q2*q8*s45 + 
       2*q3*q8*s45 + 2*q3*q5*q7*s12*s45 - q3*q7^2*s12*s45 + 
       q1*q10*q5*s23*s45 - 2*q1*q2*q5*s34*s45 + q2*q5*q6*s34*s45 + 
       q10*q5*q7*s34*s45 + q10*q7^2*s34*s45 - 2*q1*q2*q3*s45^2 - 
       q1*q10*q5*s45^2 + 3*q10*q3*q7*s45^2 + q10*q5*q7*s45^2 + 
       q10*q7^2*s45^2 - 2*q1*q3*q8*s45^2 - q1*q10*s51 - q1*q3*s51 - 
       2*q2*q3*s51 + q10*q6*s51 - 3*q3*q6*s51 + q1*q7*s51 + 3*q10*q7*s51 + 
       6*q3*q7*s51 - 2*q4*q7*s51 + 3*q6*q7*s51 + 2*q1*q8*s51 - 2*q3*q8*s51 - 
       4*q2*q3*q7*s12*s51 + 2*q2*q7*q8*s12*s51 + q10*q4*q7*s34*s51 + 
       2*q10*q7^2*s34*s51 + 2*q1*q10*q6*s45*s51 + 3*q1*q3*q6*s45*s51 - 
       3*q1*q3*q7*s45*s51 + 3*q10*q3*q7*s45*s51 + 3*q10*q6*q7*s45*s51 + 
       2*q10*q7^2*s45*s51 - 2*q3*q7^2*s45*s51 + 2*q1*q3*q8*s45*s51 - 
       2*q1*q2*q3*s51^2 - 4*q2*q3*q7*s51^2 + 3*q10*q6*q7*s51^2 - 
       q1*q7^2*s51^2 + q10*q7^2*s51^2 - 2*q1*q3*q8*s51^2 + 2*q2*q7*q8*s51^2 + 
       q10*q4*q7^2*s34*s51^2 - q1*q3*q7^2*s45*s51^2 - 2*q1*q2*q3*q7*s51^3]*
     (-4*F[1, 1, 2]^2 + 4*F[1, 1, 4]^2 + 8*F[1, 1, 2]*F[1, 1, 6] - 
      8*F[1, 1, 4]*F[1, 1, 6] - 8*F[2, 1, 3] + 8*F[2, 1, 6] + 
      (16*tci[1, 1]^2)/3 + 8*F[1, 1, 2]*tci[1, 2] + 8*F[1, 1, 6]*tci[1, 2] - 
      8*F[1, 2, 3]*tci[1, 2] - 8*F[1, 2, 6]*tci[1, 2]))/2 + 
   (r[-2*q1 + 2*q10 - 12*q3 - 24*q5 - 4*q6 - 4*q7 + 12*q9 + 9*q2*q3*s12 - 
       7*q2*q5*s12 - 11*q3*q5*s12 + 3*q4*q5*s12 + q5^2*s12 - 9*q3*q7*s12 - 
       4*q5*q7*s12 + 3*q3*q4*q5*s12^2 + q3*q5^2*s12^2 + 3*q2*q3*q7*s12^2 - 
       3*q3*q5*q7*s12^2 - 4*q1*q10*s23 - 2*q1*q5*s23 - 12*q10*q5*s23 + 
       2*q3*q5*s23 + 2*q4*q5*s23 - 3*q5^2*s23 + 10*q3*q6*s23 - 6*q5*q6*s23 + 
       8*q1*q9*s23 + 4*q10*q9*s23 - 4*q5*q9*s23 + 2*q3*q4*q5*s12*s23 + 
       5*q3*q5^2*s12*s23 + 3*q4*q5^2*s12*s23 + q5^3*s12*s23 - 
       4*q3*q4*q5^2*s12^2*s23 - 4*q1*q10*q5*s23^2 - 2*q1*q5^2*s23^2 + 
       2*q4*q5^2*s23^2 - q5^3*s23^2 - 6*q3*q5*q6*s23^2 + 4*q1*q10*q9*s23^2 - 
       2*q3*q4*q5^2*s12*s23^2 - 2*q4*q5^3*s12*s23^2 + 
       q3*q4*q5^3*s12^2*s23^2 + 3*q1*q2*s34 - 2*q10*q4*s34 + 5*q1*q5*s34 - 
       13*q10*q5*s34 - 8*q2*q5*s34 + q4*q5*s34 - 6*q5^2*s34 - 2*q2*q6*s34 - 
       8*q10*q7*s34 - 3*q2*q7*s34 - 2*q4*q7*s34 + 4*q10*q9*s34 + 
       8*q2*q9*s34 - 4*q5*q9*s34 - 5*q1*q5^2*s23*s34 + q4*q5^2*s23*s34 - 
       q5^3*s23*s34 + q1*q5^3*s23^2*s34 + q4*q5^3*s23^2*s34 - 
       5*q10*q2*q5*s34^2 - 3*q10*q4*q7*s34^2 - 4*q2*q5*q9*s34^2 - 
       2*q1*q10*s45 + 6*q1*q2*s45 + 4*q10*q2*s45 - 2*q1*q3*s45 - 
       9*q2*q3*s45 + 12*q10*q5*s45 + 10*q2*q5*s45 + 7*q3*q5*s45 + 
       9*q5^2*s45 + 6*q5*q6*s45 - 5*q10*q7*s45 + 3*q3*q7*s45 - 4*q1*q9*s45 - 
       8*q2*q9*s45 + 8*q5*q9*s45 + 3*q3*q5*q7*s12*s45 + 3*q5^2*q7*s12*s45 + 
       q3*q5^2*q7*s12^2*s45 + 14*q1*q10*q5*s23*s45 + 10*q1*q5^2*s23*s45 - 
       3*q10*q5^2*s23*s45 + 6*q3*q5*q6*s23*s45 - 2*q1*q10*q5^2*s23^2*s45 - 
       q1*q5^3*s23^2*s45 - 5*q1*q2*q5*s34*s45 + 5*q10*q2*q5*s34*s45 + 
       10*q1*q5^2*s34*s45 + 3*q2*q5^2*s34*s45 - q5^3*s34*s45 + 
       3*q5^2*q7*s34*s45 + 4*q2*q5*q9*s34*s45 - 3*q1*q5^3*s23*s34*s45 - 
       2*q10*q2*q5^2*s34^2*s45 + 3*q10*q5^2*q7*s34^2*s45 - 
       4*q1*q10*q2*s45^2 + 3*q1*q2*q3*s45^2 - 19*q1*q10*q5*s45^2 + 
       2*q1*q2*q5*s45^2 - 9*q10*q2*q5*s45^2 - 14*q1*q5^2*s45^2 + 
       17*q10*q5^2*s45^2 + 3*q5^2*q7*s45^2 - 4*q2*q5*q9*s45^2 + 
       10*q1*q10*q5^2*s23*s45^2 + 3*q1*q5^3*s23*s45^2 - 
       3*q10*q5^3*s23*s45^2 - q1*q10*q5^3*s23^2*s45^2 - 
       5*q1*q2*q5^2*s34*s45^2 + 6*q10*q2*q5^2*s34*s45^2 + 
       3*q1*q5^3*s34*s45^2 - 3*q10*q5^3*s34*s45^2 + 6*q10*q5^2*q7*s34*s45^2 - 
       q10*q2*q5^3*s34^2*s45^2 + 9*q1*q10*q2*q5*s45^3 - 
       14*q1*q10*q5^2*s45^3 + 6*q1*q2*q5^2*s45^3 - 6*q10*q2*q5^2*s45^3 - 
       3*q1*q5^3*s45^3 + 3*q10*q5^3*s45^3 + 3*q10*q5^2*q7*s45^3 + 
       3*q1*q10*q5^3*s23*s45^3 - q1*q2*q5^3*s34*s45^3 + 
       q10*q2*q5^3*s34*s45^3 + 6*q1*q10*q2*q5^2*s45^4 - 3*q1*q10*q5^3*s45^4 + 
       q1*q2*q5^3*s45^4 - q10*q2*q5^3*s45^4 + q1*q10*q2*q5^3*s45^5 - 
       4*q1*q10*s51 - 6*q1*q2*s51 + 4*q10*q2*s51 + 15*q2*q3*s51 - 
       6*q10*q6*s51 - 4*q3*q6*s51 + 4*q1*q7*s51 - 2*q10*q7*s51 - 
       4*q2*q7*s51 - 9*q3*q7*s51 - 8*q2*q9*s51 + 9*q2*q3*q7*s12*s51 + 
       4*q1*q10*q9*s23*s51 + 3*q1*q2*q7*s34*s51 - 2*q10*q4*q7*s34*s51 - 
       2*q2*q6*q7*s34*s51 - 4*q1*q10*q2*s45*s51 - 9*q1*q2*q3*s45*s51 + 
       6*q1*q10*q6*s45*s51 + 4*q1*q3*q6*s45*s51 + q1*q3*q7*s45*s51 + 
       3*q1*q2*q3*s51^2 - 6*q1*q2*q7*s51^2 - 3*q1*q3*q7*s51^2 + 
       9*q2*q3*q7*s51^2 + 4*q1*q10*q9*s51^2 + 3*q1*q2*q3*q7*s51^3]*
     (-4*F[1, 1, 2]^2 + 4*F[1, 1, 2]*F[1, 1, 4] + 4*F[1, 1, 2]*F[1, 1, 9] - 
      4*F[1, 1, 4]*F[1, 1, 9] - 4*F[2, 1, 3] - 4*F[2, 1, 11] + 
      4*F[1, 1, 9]*tci[1, 2] - 4*F[1, 2, 6]*tci[1, 2]))/2 + 
   (r[8*q1 + 4*q10 + 4*q2 - 4*q4 + 5*q5 + 10*q6 + 11*q7 + 8*q8 + 
       8*q2*q3*s12 - 4*q4*q5*s12 + 2*q2*q7*s12 + 5*q3*q7*s12 - 7*q4*q7*s12 + 
       7*q5*q7*s12 - q7^2*s12 + 4*q2*q8*s12 - 4*q3*q8*s12 + 
       3*q3*q4*q5*s12^2 + 4*q2*q3*q7*s12^2 + q3*q7^2*s12^2 + 
       4*q2*q7*q8*s12^2 + 2*q1*q5*s23 - 2*q4*q5*s23 + 6*q3*q6*s23 - 
       2*q5*q6*s23 + 2*q3*q4*q5*s12*s23 + q1*q2*s34 + 3*q1*q5*s34 - 
       6*q2*q5*s34 + q4*q5*s34 - 2*q5*q6*s34 + 8*q10*q7*s34 - 3*q2*q7*s34 + 
       3*q4*q7*s34 + 3*q5*q7*s34 + q7^2*s34 - 4*q1*q8*s34 - 
       3*q10*q2*q5*s34^2 + 3*q10*q5*q7*s34^2 + q10*q7^2*s34^2 + 
       2*q1*q10*s45 - 2*q1*q2*s45 + 6*q10*q2*s45 - 8*q2*q3*s45 - 
       5*q1*q5*s45 + 6*q10*q5*s45 + 2*q5*q6*s45 - q10*q7*s45 - 2*q3*q7*s45 - 
       2*q7^2*s45 - 8*q1*q8*s45 - 4*q2*q8*s45 + 4*q3*q8*s45 - 
       7*q3*q7^2*s12*s45 - q5*q7^2*s12*s45 - q7^3*s12*s45 - 
       3*q3*q5*q7^2*s12^2*s45 + q3*q7^3*s12^2*s45 + 2*q1*q10*q5*s23*s45 - 
       3*q1*q2*q5*s34*s45 + 3*q10*q2*q5*s34*s45 + 2*q2*q5*q6*s34*s45 + 
       3*q10*q5*q7*s34*s45 - q10*q7^2*s34*s45 - q5*q7^2*s34*s45 - 
       q7^3*s34*s45 - q10*q5*q7^2*s34^2*s45 - q10*q7^3*s34^2*s45 - 
       6*q1*q10*q2*s45^2 + 4*q1*q2*q3*s45^2 - 5*q1*q10*q5*s45^2 + 
       3*q1*q2*q5*s45^2 - 3*q10*q2*q5*s45^2 - 2*q10*q7^2*s45^2 - 
       q5*q7^2*s45^2 - q7^3*s45^2 - 4*q1*q3*q8*s45^2 - 
       2*q10*q5*q7^2*s34*s45^2 - 2*q10*q7^3*s34*s45^2 + 
       3*q1*q10*q2*q5*s45^3 - q10*q5*q7^2*s45^3 - q10*q7^3*s45^3 + 
       9*q1*q2*s51 + 6*q10*q2*s51 + 4*q2*q3*s51 + 2*q10*q6*s51 - 
       6*q3*q6*s51 - 3*q1*q7*s51 + 14*q2*q7*s51 + 12*q3*q7*s51 - 
       4*q4*q7*s51 + 6*q6*q7*s51 - 2*q7^2*s51 + 4*q1*q8*s51 - 4*q3*q8*s51 + 
       4*q2*q3*q7*s12*s51 + 3*q2*q7^2*s12*s51 + 4*q3*q7^2*s12*s51 + 
       2*q7^3*s12*s51 + 4*q2*q7*q8*s12*s51 - q3*q7^3*s12^2*s51 - 
       2*q1*q2*q7*s34*s51 + 2*q10*q4*q7*s34*s51 + 3*q10*q7^2*s34*s51 - 
       3*q2*q7^2*s34*s51 + 5*q4*q7^2*s34*s51 - 2*q7^3*s34*s51 + 
       2*q10*q4*q7^2*s34^2*s51 - 2*q10*q7^3*s34^2*s51 - 6*q1*q10*q2*s45*s51 - 
       4*q1*q2*q3*s45*s51 + 4*q1*q10*q6*s45*s51 + 6*q1*q3*q6*s45*s51 - 
       2*q1*q3*q7*s45*s51 + 6*q10*q6*q7*s45*s51 + q10*q7^2*s45*s51 - 
       5*q3*q7^2*s45*s51 - 2*q7^3*s45*s51 + 4*q1*q3*q8*s45*s51 + 
       3*q3*q7^3*s12*s45*s51 - 4*q10*q7^3*s34*s45*s51 - 
       2*q10*q7^3*s45^2*s51 - 3*q1*q2*q3*s51^2 + 14*q1*q2*q7*s51^2 + 
       7*q1*q3*q7*s51^2 - 5*q2*q3*q7*s51^2 + 6*q10*q6*q7*s51^2 - 
       3*q1*q7^2*s51^2 + 2*q10*q7^2*s51^2 + 6*q2*q7^2*s51^2 + 
       5*q3*q7^2*s51^2 + 4*q7^3*s51^2 - 4*q1*q3*q8*s51^2 + 4*q2*q7*q8*s51^2 - 
       q2*q3*q7^2*s12*s51^2 - 2*q2*q7^3*s12*s51^2 - 3*q3*q7^3*s12*s51^2 + 
       q2*q3*q7^3*s12^2*s51^2 - 2*q1*q2*q7^2*s34*s51^2 + 
       2*q10*q4*q7^2*s34*s51^2 - 2*q10*q7^3*s34*s51^2 + q2*q7^3*s34*s51^2 - 
       q10*q4*q7^3*s34^2*s51^2 - q1*q3*q7^2*s45*s51^2 - q10*q7^3*s45*s51^2 + 
       3*q3*q7^3*s45*s51^2 - 5*q1*q2*q3*q7*s51^3 + 3*q1*q2*q7^2*s51^3 + 
       2*q1*q3*q7^2*s51^3 - 2*q2*q3*q7^2*s51^3 + 2*q1*q7^3*s51^3 - 
       4*q2*q7^3*s51^3 - 3*q3*q7^3*s51^3 + 3*q2*q3*q7^3*s12*s51^3 + 
       q1*q2*q7^3*s34*s51^3 + q1*q3*q7^3*s45*s51^3 - q1*q2*q3*q7^2*s51^4 - 
       2*q1*q2*q7^3*s51^4 - q1*q3*q7^3*s51^4 + 3*q2*q3*q7^3*s51^4 + 
       q1*q2*q3*q7^3*s51^5]*(4*F[1, 1, 2]^2 - 4*F[1, 1, 2]*F[1, 1, 4] - 
      4*F[1, 1, 2]*F[1, 1, 5] + 4*F[1, 1, 4]*F[1, 1, 5] + 4*F[2, 1, 3] + 
      4*F[2, 1, 4] - 4*F[1, 1, 5]*tci[1, 2] + 4*F[1, 2, 6]*tci[1, 2]))/2 + 
   (r[3*q1 - 2*q10 + 2*q2 - 8*q5 - 2*q6 - q7 + 6*q9 - q3*q5*s12 - 
       7*q1*q10*s23 + q10*q3*s23 - 3*q1*q5*s23 - 2*q10*q5*s23 - 2*q3*q5*s23 + 
       q4*q5*s23 + 5*q3*q6*s23 - 3*q5*q6*s23 + 4*q1*q9*s23 + 2*q10*q9*s23 - 
       2*q5*q9*s23 + q3*q4*q5*s12*s23 + 2*q1*q10*q5*s23^2 + q1*q5^2*s23^2 + 
       q4*q5^2*s23^2 - 3*q3*q5*q6*s23^2 + 2*q1*q10*q9*s23^2 - 
       q3*q4*q5^2*s12*s23^2 + 2*q1*q2*s34 - q10*q4*s34 - 2*q10*q5*s34 - 
       q2*q6*s34 - 3*q10*q7*s34 + 2*q10*q9*s34 + 4*q2*q9*s34 - 2*q5*q9*s34 + 
       2*q10*q2*q5*s34^2 - 2*q2*q5*q9*s34^2 + 5*q1*q10*s45 + 2*q10*q2*s45 - 
       q1*q3*s45 + 3*q1*q5*s45 - 8*q10*q5*s45 + 3*q5*q6*s45 - 4*q10*q7*s45 - 
       2*q3*q7*s45 - 2*q5*q7*s45 - 2*q1*q9*s45 - 4*q2*q9*s45 + 4*q5*q9*s45 - 
       q3*q5*q7*s12*s45 - 5*q1*q10*q5*s23*s45 - 3*q10*q3*q5*s23*s45 - 
       2*q1*q5^2*s23*s45 + 2*q10*q5^2*s23*s45 + 3*q3*q5*q6*s23*s45 + 
       q1*q10*q5^2*s23^2*s45 + q10*q5^2*s34*s45 - 2*q10*q5*q7*s34*s45 + 
       2*q2*q5*q9*s34*s45 - 2*q1*q10*q2*s45^2 + 5*q1*q10*q5*s45^2 + 
       2*q10*q2*q5*s45^2 + q1*q5^2*s45^2 - q10*q5^2*s45^2 - 
       2*q10*q5*q7*s45^2 - 2*q2*q5*q9*s45^2 - 2*q1*q10*q5^2*s23*s45^2 - 
       2*q1*q10*q2*q5*s45^3 + q1*q10*q5^2*s45^3 + q1*q10*s51 - 2*q1*q2*s51 + 
       2*q10*q2*s51 - q1*q3*s51 - 3*q10*q6*s51 - 2*q3*q6*s51 + 2*q1*q7*s51 - 
       2*q10*q7*s51 - q2*q7*s51 - 4*q2*q9*s51 + 2*q1*q10*q9*s23*s51 + 
       2*q1*q2*q7*s34*s51 - q10*q4*q7*s34*s51 - q2*q6*q7*s34*s51 - 
       2*q1*q10*q2*s45*s51 + 3*q1*q10*q6*s45*s51 + 2*q1*q3*q6*s45*s51 - 
       q1*q3*q7*s45*s51 - 2*q1*q2*q7*s51^2 + 2*q1*q10*q9*s51^2]*
     (4*F[1, 1, 2]^2 - 4*F[1, 1, 4]^2 - 8*F[1, 1, 2]*F[1, 1, 6] + 
      8*F[1, 1, 4]*F[1, 1, 6] + 8*F[2, 1, 3] - 8*F[2, 1, 6] - 
      (16*tci[1, 1]^2)/3 - 8*F[1, 1, 2]*tci[1, 2] - 8*F[1, 1, 6]*tci[1, 2] + 
      8*F[1, 2, 3]*tci[1, 2] + 8*F[1, 2, 6]*tci[1, 2]))/2 + 
   (r[-5*q1 + q10 + 2*q2 - 3*q3 - 7*q5 + 9*q6 - 6*q7 - 9*q2*q3*s12 - 
       2*q2*q5*s12 + 4*q3*q5*s12 + 6*q2*q7*s12 + 6*q3*q7*s12 - 2*q5*q7*s12 - 
       4*q2*q3*q7*s12^2 + 6*q1*q10*s23 - 2*q1*q3*s23 - 2*q10*q3*s23 - 
       q1*q5*s23 - 2*q10*q5*s23 - q3*q5*s23 - 4*q3*q6*s23 + 4*q5*q6*s23 - 
       4*q1*q10*q5*s23^2 + 5*q3*q5*q6*s23^2 - 3*q1*q2*s34 - q10*q2*s34 + 
       3*q1*q5*s34 - 2*q10*q5*s34 + q2*q6*s34 - q5*q6*s34 + 4*q10*q7*s34 - 
       4*q2*q7*s34 - 4*q10*q2*q5*s34^2 - 7*q1*q10*s45 + q1*q2*s45 - 
       3*q10*q2*s45 + 3*q1*q3*s45 + 3*q10*q3*s45 + 9*q2*q3*s45 + q1*q5*s45 + 
       10*q10*q5*s45 + 3*q2*q5*s45 - 4*q5*q6*s45 + 3*q10*q7*s45 + 
       2*q3*q7*s45 + 3*q5*q7*s45 + 3*q3*q5*q7*s12*s45 + 8*q1*q10*q5*s23*s45 + 
       3*q10*q3*q5*s23*s45 - 5*q3*q5*q6*s23*s45 - 3*q1*q2*q5*s34*s45 + 
       q2*q5*q6*s34*s45 + 3*q10*q5*q7*s34*s45 + 3*q1*q10*q2*s45^2 - 
       4*q1*q2*q3*s45^2 - 8*q1*q10*q5*s45^2 - 4*q10*q2*q5*s45^2 + 
       3*q10*q3*q7*s45^2 + 3*q10*q5*q7*s45^2 + 4*q1*q10*q2*q5*s45^3 - 
       4*q1*q10*s51 + 3*q1*q2*s51 - 3*q10*q2*s51 - 5*q2*q3*s51 + 
       6*q10*q6*s51 - q3*q6*s51 - 4*q1*q7*s51 - q10*q7*s51 + 7*q2*q7*s51 + 
       6*q3*q7*s51 + 5*q6*q7*s51 - 8*q2*q3*q7*s12*s51 - 3*q1*q2*q7*s34*s51 + 
       q2*q6*q7*s34*s51 + 3*q1*q10*q2*s45*s51 + q1*q2*q3*s45*s51 - 
       q1*q10*q6*s45*s51 + q1*q3*q6*s45*s51 - 4*q1*q3*q7*s45*s51 + 
       3*q10*q3*q7*s45*s51 + 5*q10*q6*q7*s45*s51 - 4*q1*q2*q3*s51^2 + 
       3*q1*q2*q7*s51^2 - 8*q2*q3*q7*s51^2 + 5*q10*q6*q7*s51^2 - 
       4*q1*q2*q3*q7*s51^3]*(4*F[1, 1, 1]^2 + 4*F[1, 1, 2]^2 - 
      8*F[1, 1, 4]^2 - 8*F[1, 1, 1]*F[1, 1, 6] - 8*F[1, 1, 2]*F[1, 1, 6] + 
      16*F[1, 1, 4]*F[1, 1, 6] + 8*F[2, 1, 2] + 8*F[2, 1, 3] - 
      16*F[2, 1, 6] - (16*tci[1, 1]^2)/3 - 8*F[1, 1, 1]*tci[1, 2] - 
      8*F[1, 1, 2]*tci[1, 2] - 8*F[1, 1, 6]*tci[1, 2] + 
      16*F[1, 2, 3]*tci[1, 2] + 8*F[1, 2, 6]*tci[1, 2]))/2 + 
   (r[-2*q1 - q2 - 2*q3 - 6*q5 - 8*q6 - q7 - 9*q8 + 8*q9 - 2*q2^2*s12 - 
       15*q2*q3*s12 - 7*q2*q5*s12 + 9*q3*q5*s12 + 5*q3*q7*s12 + 3*q5*q7*s12 - 
       9*q2*q8*s12 - 4*q2*q3*q7*s12^2 + 3*q3*q5*q7*s12^2 - 3*q2*q7*q8*s12^2 - 
       4*q1*q10*s23 + 4*q1*q5*s23 - 8*q10*q5*s23 + 2*q3*q5*s23 + 
       2*q3*q6*s23 - 2*q5*q6*s23 + 4*q1*q9*s23 + 4*q10*q9*s23 - 4*q5*q9*s23 - 
       4*q1*q10*q5*s23^2 - 2*q3*q5*q6*s23^2 + 4*q1*q10*q9*s23^2 - 
       7*q10*q2*s34 + q1*q5*s34 - 8*q10*q5*s34 - 6*q2*q5*s34 - 6*q2*q6*s34 + 
       11*q10*q7*s34 + 3*q5*q7*s34 + 3*q1*q8*s34 + 4*q10*q9*s34 + 
       4*q2*q9*s34 - 4*q5*q9*s34 + q10*q2^2*s34^2 - 7*q10*q2*q5*s34^2 + 
       3*q10*q5*q7*s34^2 - 4*q2*q5*q9*s34^2 - 4*q1*q10*s45 - 4*q1*q2*s45 + 
       10*q10*q2*s45 + 7*q2^2*s45 + 2*q10*q3*s45 + 14*q2*q3*s45 + 
       3*q1*q5*s45 + 16*q10*q5*s45 + 18*q2*q5*s45 + 3*q3*q5*s45 + 
       2*q5*q6*s45 + 12*q10*q7*s45 + 5*q3*q7*s45 + 12*q5*q7*s45 + 
       6*q1*q8*s45 + 7*q2*q8*s45 - 2*q3*q8*s45 - 4*q1*q9*s45 - 8*q2*q9*s45 + 
       4*q5*q9*s45 + 3*q3*q5*q7*s12*s45 + 12*q1*q10*q5*s23*s45 + 
       2*q3*q5*q6*s23*s45 + 2*q10*q2^2*s34*s45 - q2^3*s34*s45 + 
       q1*q2*q5*s34*s45 - 3*q10*q2*q5*s34*s45 + 3*q2^2*q5*s34*s45 + 
       15*q10*q5*q7*s34*s45 + 4*q2*q5*q9*s34*s45 - 2*q10*q2^3*s34^2*s45 + 
       q10*q2^2*q5*s34^2*s45 - 10*q1*q10*q2*s45^2 - q1*q2^2*s45^2 - 
       2*q10*q2^2*s45^2 - 3*q1*q2*q3*s45^2 - 5*q1*q10*q5*s45^2 - 
       9*q1*q2*q5*s45^2 + 5*q10*q2*q5*s45^2 + 3*q10*q3*q5*s45^2 + 
       5*q10*q3*q7*s45^2 + 15*q10*q5*q7*s45^2 + 3*q3*q5*q7*s45^2 + 
       3*q1*q3*q8*s45^2 - 4*q2*q5*q9*s45^2 + 2*q10*q2^3*s34*s45^2 - 
       q1*q2^2*q5*s34*s45^2 + q10*q2^2*q5*s34*s45^2 - 
       q10*q2^3*q5*s34^2*s45^2 + 2*q1*q10*q2^2*s45^3 + 2*q1*q2^3*s45^3 - 
       2*q10*q2^3*s45^3 - 5*q1*q10*q2*q5*s45^3 + q1*q2^2*q5*s45^3 - 
       q10*q2^2*q5*s45^3 + 3*q10*q3*q5*q7*s45^3 - q1*q2^3*q5*s34*s45^3 + 
       q10*q2^3*q5*s34*s45^3 + 2*q1*q10*q2^3*s45^4 + q1*q10*q2^2*q5*s45^4 + 
       q1*q2^3*q5*s45^4 - q10*q2^3*q5*s45^4 + q1*q10*q2^3*q5*s45^5 - 
       4*q1*q10*s51 + 2*q10*q2*s51 - 2*q2^2*s51 - 2*q2*q3*s51 - 
       2*q10*q6*s51 - 2*q10*q7*s51 + 6*q2*q7*s51 + 2*q3*q7*s51 + 
       4*q6*q7*s51 - 2*q1*q8*s51 + 3*q2*q8*s51 + 4*q10*q9*s51 - 4*q2*q9*s51 + 
       q2^3*s12*s51 + 5*q2^2*q3*s12*s51 - 5*q2^2*q7*s12*s51 - 
       7*q2*q3*q7*s12*s51 + 5*q2^2*q8*s12*s51 - 2*q2*q7*q8*s12*s51 + 
       q2^2*q3*q7*s12^2*s51 + 4*q2^2*q7*q8*s12^2*s51 + 4*q1*q10*q9*s23*s51 + 
       q10*q2^2*s34*s51 - 2*q2^3*s34*s51 - 6*q2*q6*q7*s34*s51 - 
       q10*q2^3*s34^2*s51 - 2*q1*q10*q2*s45*s51 - q10*q2^2*s45*s51 + 
       q2^3*s45*s51 - 7*q2^2*q3*s45*s51 + 6*q1*q10*q6*s45*s51 + 
       2*q10*q3*q7*s45*s51 + 4*q10*q6*q7*s45*s51 - 2*q1*q3*q8*s45*s51 + 
       q10*q2^3*s34*s45*s51 + q1*q10*q2^2*s45^2*s51 - q10*q2^3*s45^2*s51 + 
       3*q1*q2^2*q3*s45^2*s51 + q1*q10*q2^3*s45^3*s51 + q2^3*s51^2 + 
       q2^2*q3*s51^2 - 4*q2^2*q7*s51^2 - 3*q2*q3*q7*s51^2 + 
       4*q10*q6*q7*s51^2 + 4*q1*q10*q9*s51^2 + 2*q2^3*q7*s12*s51^2 + 
       2*q2^2*q3*q7*s12*s51^2 + 2*q2^2*q7*q8*s12*s51^2 - 
       q2^3*q7*q8*s12^2*s51^2 - q2^3*q7*s34*s51^2 + q2^3*q7*s51^3 + 
       q2^2*q3*q7*s51^3]*(2*F[1, 1, 3]^2 - 2*F[1, 1, 5]^2 - 
      4*F[1, 1, 3]*F[1, 1, 7] + 4*F[1, 1, 5]*F[1, 1, 7] + 4*F[2, 1, 5] - 
      4*F[2, 1, 7] + (2*tci[1, 1]^2)/3 + 4*F[1, 1, 7]*tci[1, 2] - 
      4*F[1, 2, 7]*tci[1, 2]))/2 + 
   (r[-7*q1 + 2*q10 + 2*q2 - 8*q3 - 8*q6 - 4*q7 + 8*q8 - 6*q9 - 8*q2*q3*s12 + 
       4*q3*q7*s12 + 4*q2*q8*s12 - 4*q3*q8*s12 - 4*q2*q3*q7*s12^2 + 
       4*q2*q7*q8*s12^2 - 2*q1^2*s23 - 5*q1*q10*s23 - 7*q1*q3*s23 + 
       3*q10*q3*s23 - 10*q1*q5*s23 + 11*q3*q5*s23 + 2*q3*q6*s23 - 
       2*q5*q6*s23 - 4*q1*q9*s23 - q1^3*s23^2 - 2*q1^2*q10*s23^2 - 
       q1^2*q5*s23^2 - 3*q1*q10*q5*s23^2 + 3*q10*q3*q5*s23^2 - 
       2*q3*q5*q6*s23^2 + q1^2*s34 + 2*q1*q2*s34 - 6*q2*q6*s34 + 
       2*q10*q7*s34 - 4*q1*q8*s34 - 2*q2*q9*s34 - q1^3*s23*s34 + 
       3*q1^2*q5*s23*s34 + 5*q1^2*s45 - q1*q10*s45 + 6*q1*q2*s45 + 
       18*q1*q3*s45 + 12*q10*q3*s45 + 8*q2*q3*s45 + 13*q1*q5*s45 + 
       6*q10*q5*s45 + 3*q3*q5*s45 + 2*q5*q6*s45 + 12*q10*q7*s45 + 
       11*q3*q7*s45 + 2*q5*q7*s45 - 8*q1*q8*s45 - 4*q2*q8*s45 + 4*q3*q8*s45 + 
       7*q1*q9*s45 + 6*q2*q9*s45 - 2*q5*q9*s45 + 2*q1^3*s23*s45 + 
       3*q1^2*q10*s23*s45 + 2*q1^2*q5*s23*s45 + 3*q1*q10*q5*s23*s45 + 
       3*q10*q3*q5*s23*s45 + 2*q3*q5*q6*s23*s45 - q1^3*q10*s23^2*s45 - 
       q1^2*q10*q5*s23^2*s45 + 2*q1^3*s34*s45 - q1^2*q2*s34*s45 - 
       6*q1^2*q5*s34*s45 + 2*q10*q5*q7*s34*s45 - 2*q2*q5*q9*s34*s45 - 
       q1^3*s45^2 - q1^2*q10*s45^2 - 3*q1^2*q2*s45^2 - 4*q1*q2*q3*s45^2 - 
       q1^2*q5*s45^2 - 3*q1*q2*q5*s45^2 + 3*q10*q3*q5*s45^2 + 
       15*q10*q3*q7*s45^2 + 5*q10*q5*q7*s45^2 + 3*q3*q5*q7*s45^2 - 
       4*q1*q3*q8*s45^2 + 3*q2*q5*q9*s45^2 + 2*q1^3*q10*s23*s45^2 + 
       2*q1^2*q10*q5*s23*s45^2 - q1^3*q2*s34*s45^2 + 3*q1^2*q2*q5*s34*s45^2 - 
       q1^3*q10*s45^3 - q1^2*q10*q5*s45^3 + 3*q10*q3*q5*q7*s45^3 + q1^2*s51 - 
       q1*q10*s51 - 10*q1*q2*s51 - 6*q1*q3*s51 + 3*q10*q3*s51 - 4*q2*q3*s51 - 
       2*q10*q6*s51 + 3*q1*q7*s51 + 7*q10*q7*s51 + 8*q2*q7*s51 - 
       3*q3*q7*s51 + 4*q6*q7*s51 + 4*q1*q8*s51 - 4*q3*q8*s51 + 3*q1*q9*s51 + 
       3*q2*q9*s51 - 12*q2*q3*q7*s12*s51 + 4*q2*q7*q8*s12*s51 - 
       2*q1^2*q10*s23*s51 + 5*q1^2*q9*s23*s51 + 2*q1*q10*q9*s23*s51 + 
       q1^3*q10*s23^2*s51 + 2*q1^2*q10*q9*s23^2*s51 - q1^3*s34*s51 + 
       q1^2*q2*s34*s51 + 2*q1*q2*q7*s34*s51 - 6*q2*q6*q7*s34*s51 - 
       2*q1^3*s45*s51 + 2*q1^2*q10*s45*s51 + 2*q1^2*q2*s45*s51 + 
       3*q1^2*q3*s45*s51 - 4*q1*q2*q3*s45*s51 + 6*q1*q10*q6*s45*s51 + 
       2*q1*q3*q7*s45*s51 + 15*q10*q3*q7*s45*s51 + 4*q10*q6*q7*s45*s51 + 
       4*q1*q3*q8*s45*s51 + q1^3*q2*s34*s45*s51 - q1^3*q10*s45^2*s51 + 
       2*q1^3*q2*s45^2*s51 - 2*q1^2*q2*s51^2 + 5*q1*q2*q3*s51^2 + 
       3*q1^2*q7*s51^2 - 10*q1*q2*q7*s51^2 - 12*q1*q3*q7*s51^2 + 
       3*q10*q3*q7*s51^2 - 5*q2*q3*q7*s51^2 + 4*q10*q6*q7*s51^2 - 
       4*q1*q3*q8*s51^2 + 4*q2*q7*q8*s51^2 + 2*q1^2*q10*q9*s23*s51^2 - 
       q1^3*q10*q9*s23^2*s51^2 - q1^3*q2*s34*s51^2 + q1^2*q2*q7*s34*s51^2 - 
       2*q1^3*q2*s45*s51^2 - q1^2*q2*q3*s45*s51^2 + 2*q1^2*q3*q7*s45*s51^2 - 
       q1^3*q2*q3*s45^2*s51^2 + 2*q1^3*q2*s51^3 + q1^2*q2*q3*s51^3 - 
       2*q1^3*q7*s51^3 - 2*q1^2*q2*q7*s51^3 - q1^2*q3*q7*s51^3 + 
       5*q1*q2*q3*q7*s51^3 - q1^3*q2*q7*s34*s51^3 + q1^3*q2*q3*s45*s51^3 - 
       q1^3*q3*q7*s45*s51^3 - q1^3*q2*q3*s51^4 + 2*q1^3*q2*q7*s51^4 + 
       q1^3*q3*q7*s51^4 + q1^2*q2*q3*q7*s51^4 - q1^3*q2*q3*q7*s51^5]*
     (-4*F[1, 1, 3]^2 + 4*F[1, 1, 3]*F[1, 1, 5] + 4*F[1, 1, 3]*F[1, 1, 10] - 
      4*F[1, 1, 5]*F[1, 1, 10] - 4*F[2, 1, 5] - 4*F[2, 1, 13] - 
      (10*tci[1, 1]^2)/3 - 4*F[1, 1, 5]*tci[1, 2] - 4*F[1, 1, 10]*tci[1, 2] + 
      4*F[1, 2, 2]*tci[1, 2] + 4*F[1, 2, 7]*tci[1, 2]))/2 + 
   (r[-8*q1 + 5*q10 - 3*q2 - 7*q3 + 2*q4 + 2*q5 - 6*q9 - 2*q3*q5*s12 + 
       q5^2*s12 - q2*q7*s12 - 4*q3*q7*s12 + 2*q4*q7*s12 + 3*q5*q7*s12 - 
       2*q3*q4*q5*s12^2 - 2*q3*q5*q7*s12^2 + 7*q1*q10*s23 - q10*q3*s23 + 
       2*q10*q4*s23 + 2*q3*q4*s23 + 2*q1*q5*s23 - 10*q10*q5*s23 + 
       2*q3*q5*s23 - 4*q1*q9*s23 - 2*q10*q9*s23 + 2*q5*q9*s23 - 
       2*q3*q4*q5*s12*s23 - 2*q1*q10*q5*s23^2 - 2*q10*q3*q5*s23^2 - 
       2*q3*q4*q5*s23^2 - q1*q5^2*s23^2 - q3*q5^2*s23^2 - 2*q1*q10*q9*s23^2 - 
       2*q1*q2*s34 - q10*q2*s34 + 2*q10*q4*s34 - 8*q10*q5*s34 + 2*q2*q5*s34 + 
       q5^2*s34 + 5*q10*q7*s34 + q2*q7*s34 + 2*q4*q7*s34 - q5*q7*s34 - 
       2*q10*q9*s34 - 4*q2*q9*s34 + 2*q5*q9*s34 - q10*q2*q5*s34^2 + 
       2*q10*q4*q7*s34^2 - q10*q5*q7*s34^2 + 2*q2*q5*q9*s34^2 - 
       8*q1*q10*s45 - 2*q10*q2*s45 + q1*q3*s45 - 2*q10*q3*s45 - 2*q1*q5*s45 + 
       2*q10*q5*s45 - 2*q3*q5*s45 + q5^2*s45 + 3*q10*q7*s45 - 6*q3*q7*s45 + 
       q5*q7*s45 + 2*q1*q9*s45 + 4*q2*q9*s45 - 4*q5*q9*s45 - 
       2*q3*q5*q7*s12*s45 + q5^2*q7*s12*s45 + 4*q1*q10*q5*s23*s45 + 
       2*q1*q5^2*s23*s45 - 2*q10*q5^2*s23*s45 - q1*q10*q5^2*s23^2*s45 - 
       q10*q3*q5^2*s23^2*s45 + 2*q10*q5^2*s34*s45 + q5^2*q7*s34*s45 - 
       2*q2*q5*q9*s34*s45 + q10*q2*q5^2*s34^2*s45 + q10*q5^2*q7*s34^2*s45 + 
       2*q1*q10*q2*s45^2 - 4*q1*q10*q5*s45^2 - 2*q10*q2*q5*s45^2 - 
       2*q10*q3*q5*s45^2 - q1*q5^2*s45^2 + 2*q10*q5^2*s45^2 - 
       4*q10*q3*q7*s45^2 - q10*q5*q7*s45^2 - 2*q3*q5*q7*s45^2 + 
       q5^2*q7*s45^2 + 2*q2*q5*q9*s45^2 + 2*q1*q10*q5^2*s23*s45^2 + 
       2*q10*q5^2*q7*s34*s45^2 + 2*q1*q10*q2*q5*s45^3 - q1*q10*q5^2*s45^3 - 
       2*q10*q3*q5*q7*s45^3 + q10*q5^2*q7*s45^3 - q1*q10*s51 + 2*q1*q2*s51 - 
       2*q10*q2*s51 + q1*q3*s51 - 2*q10*q3*s51 - 2*q3*q4*s51 - 6*q1*q7*s51 + 
       4*q10*q7*s51 + 2*q2*q7*s51 - 4*q3*q7*s51 + 2*q4*q7*s51 + 4*q2*q9*s51 - 
       2*q1*q10*q9*s23*s51 - 2*q1*q2*q7*s34*s51 + 2*q10*q4*q7*s34*s51 + 
       2*q1*q10*q2*s45*s51 - 2*q1*q3*q7*s45*s51 - 4*q10*q3*q7*s45*s51 + 
       2*q1*q2*q7*s51^2 - 2*q10*q3*q7*s51^2 + 2*q10*q4*q7*s51^2 - 
       2*q1*q10*q9*s51^2]*(4*F[1, 1, 6]^2 - 4*F[1, 1, 7]^2 - 
      8*F[1, 1, 6]*F[1, 1, 8] + 8*F[1, 1, 7]*F[1, 1, 8] + 8*F[2, 1, 8] - 
      8*F[2, 1, 10] + 8*F[1, 1, 6]*tci[1, 2] - 8*F[1, 2, 8]*tci[1, 2]))/2 + 
   (r[-10*q1 - 8*q2 - 8*q3 + 4*q4 - 12*q5 - 4*q6 - 16*q7 - 9*q8 + q3*q5*s12 - 
       4*q2*q7*s12 - 12*q3*q7*s12 + 4*q4*q7*s12 - 8*q5*q7*s12 - 3*q7^2*s12 - 
       9*q7*q8*s12 - 4*q3*q4*q5*s12^2 - 3*q3*q5*q7*s12^2 - 3*q7^2*q8*s12^2 + 
       4*q10*q4*s23 + 4*q3*q4*s23 - 8*q10*q5*s23 + 2*q3*q5*s23 + 
       6*q3*q6*s23 - 10*q5*q6*s23 - 4*q3*q4*q5*s12*s23 - 4*q10*q3*q5*s23^2 - 
       4*q3*q4*q5*s23^2 - 6*q3*q5*q6*s23^2 - 2*q1*q2*s34 - 6*q10*q2*s34 + 
       4*q10*q4*s34 - q1*q5*s34 - 8*q10*q5*s34 + 2*q2*q5*s34 - 6*q2*q6*s34 - 
       4*q5*q6*s34 + 2*q10*q7*s34 - 3*q2*q7*s34 + 4*q4*q7*s34 - 7*q5*q7*s34 - 
       q7^2*s34 + 3*q1*q8*s34 + 3*q10*q2*q5*s34^2 + 4*q10*q4*q7*s34^2 - 
       7*q10*q5*q7*s34^2 - q10*q7^2*s34^2 - 8*q1*q10*s45 + 2*q1*q2*s45 + 
       3*q1*q5*s45 - 16*q10*q5*s45 + 3*q3*q5*s45 + 10*q5*q6*s45 + 
       3*q3*q7*s45 - 4*q5*q7*s45 - 2*q7^2*s45 + 2*q1*q8*s45 - 3*q7*q8*s45 + 
       3*q3*q5*q7*s12*s45 - 3*q3*q7^2*s12*s45 - q5*q7^2*s12*s45 - 
       2*q7^3*s12*s45 - 3*q7^2*q8*s12*s45 - q7^3*q8*s12^2*s45 - 
       4*q10*q3*q5*s23*s45 + 6*q3*q5*q6*s23*s45 + q1*q2*q5*s34*s45 - 
       9*q10*q2*q5*s34*s45 + 4*q2*q5*q6*s34*s45 - 11*q10*q5*q7*s34*s45 - 
       3*q10*q7^2*s34*s45 - q5*q7^2*s34*s45 - 2*q7^3*s34*s45 - 
       q10*q5*q7^2*s34^2*s45 - 2*q10*q7^3*s34^2*s45 + 3*q1*q10*q5*s45^2 - 
       3*q1*q2*q5*s45^2 + 3*q10*q2*q5*s45^2 + 3*q10*q3*q5*s45^2 + 
       5*q10*q3*q7*s45^2 + q10*q5*q7*s45^2 + 5*q3*q5*q7*s45^2 + 
       2*q3*q7^2*s45^2 - 5*q7^3*s45^2 + q3*q5*q7^2*s12*s45^2 - 
       3*q3*q7^3*s12*s45^2 - q5*q7^3*s12*s45^2 - q3*q5*q7^3*s12^2*s45^2 - 
       q10*q5*q7^2*s34*s45^2 - 7*q10*q7^3*s34*s45^2 - q5*q7^3*s34*s45^2 - 
       q10*q5*q7^3*s34^2*s45^2 - 3*q1*q10*q2*q5*s45^3 + 
       5*q10*q3*q5*q7*s45^3 + 2*q10*q3*q7^2*s45^3 + q10*q5*q7^2*s45^3 + 
       q3*q5*q7^2*s45^3 - 8*q10*q7^3*s45^3 - 3*q3*q7^3*s45^3 - 
       2*q5*q7^3*s45^3 - q3*q5*q7^3*s12*s45^3 - 3*q10*q5*q7^3*s34*s45^3 + 
       q10*q3*q5*q7^2*s45^4 - 3*q10*q3*q7^3*s45^4 - 3*q10*q5*q7^3*s45^4 - 
       q3*q5*q7^3*s45^4 - q10*q3*q5*q7^3*s45^5 - q1*q2*s51 - 4*q10*q3*s51 - 
       4*q3*q4*s51 - 2*q10*q6*s51 - 7*q1*q7*s51 - 2*q10*q7*s51 + q2*q7*s51 - 
       16*q3*q7*s51 + 4*q4*q7*s51 - 10*q7^2*s51 - 6*q1*q8*s51 + 2*q3*q8*s51 - 
       7*q7*q8*s51 + q2*q7^2*s12*s51 - 2*q7^3*s12*s51 + 2*q2*q7*q8*s12*s51 - 
       2*q7^2*q8*s12*s51 + 2*q2*q7^2*q8*s12^2*s51 + q7^3*q8*s12^2*s51 - 
       3*q1*q2*q7*s34*s51 + 4*q10*q4*q7*s34*s51 - 6*q2*q6*q7*s34*s51 - 
       2*q10*q7^2*s34*s51 - 3*q2*q7^2*s34*s51 - q7^3*s34*s51 - 
       q10*q7^3*s34^2*s51 + 2*q1*q10*q6*s45*s51 - 4*q10*q3*q7*s45*s51 - 
       q10*q7^2*s45*s51 - 6*q3*q7^2*s45*s51 - 4*q7^3*s45*s51 - 
       2*q1*q3*q8*s45*s51 - 5*q10*q7^3*s34*s45*s51 + q10*q3*q7^2*s45^2*s51 - 
       7*q10*q7^3*s45^2*s51 - 3*q3*q7^3*s45^2*s51 - 3*q10*q3*q7^3*s45^3*s51 - 
       3*q1*q3*q7*s51^2 - 4*q10*q3*q7*s51^2 + 4*q10*q4*q7*s51^2 - 
       4*q1*q7^2*s51^2 + 2*q2*q7^2*s51^2 - q7^3*s51^2 + 3*q1*q3*q8*s51^2 + 
       2*q2*q7^3*s12*s51^2 + 2*q2*q7^2*q8*s12*s51^2 - 
       q2*q7^3*q8*s12^2*s51^2 - q1*q2*q7^2*s34*s51^2 - q10*q7^3*s34*s51^2 - 
       q2*q7^3*s34*s51^2 - 3*q1*q3*q7^2*s45*s51^2 - 2*q10*q7^3*s45*s51^2 - 
       q10*q3*q7^3*s45^2*s51^2 + q1*q2*q7^2*s51^3 + q2*q7^3*s51^3]*
     (2*F[1, 1, 1]^2 - 4*F[1, 1, 1]*F[1, 1, 7] + 2*F[1, 1, 7]^2 + 
      4*F[2, 1, 9] + 4*F[2, 1, 10] + (2*tci[1, 1]^2)/3 - 
      4*F[1, 1, 1]*tci[1, 2] + 4*F[1, 2, 8]*tci[1, 2]))/2 + 
   (r[14*q1 - 16*q10 + 6*q2 + 5*q3 + 6*q5 + 14*q6 - 2*q7 + 5*q8 + 12*q9 - 
       2*q3*q5*s12 + 2*q7*q8*s12 + 3*q1^2*s23 - 13*q1*q10*s23 + 7*q1*q3*s23 - 
       3*q10*q3*s23 + 6*q1*q5*s23 + 8*q10*q5*s23 - 7*q3*q5*s23 + 
       10*q3*q6*s23 - 10*q5*q6*s23 + 8*q1*q9*s23 + 4*q10*q9*s23 - 
       4*q5*q9*s23 + 7*q1*q10*q5*s23^2 - 3*q10*q3*q5*s23^2 - 
       4*q3*q5*q6*s23^2 + 4*q1*q10*q9*s23^2 + 4*q1^2*s34 - 4*q10*q2*s34 + 
       2*q1*q5*s34 + 8*q10*q5*s34 - 6*q5*q6*s34 - 3*q1*q8*s34 + 
       4*q10*q9*s34 + 8*q2*q9*s34 - 4*q5*q9*s34 + q1^3*s23*s34 + 
       q1^2*q5*s23*s34 - q1^3*q5*s23^2*s34 - q1^3*s34^2 + 4*q10*q2*q5*s34^2 - 
       q1^2*q8*s34^2 - 4*q2*q5*q9*s34^2 + q1^3*q8*s34^3 - 3*q1^2*s45 - 
       2*q1*q10*s45 + 4*q1*q2*s45 - 6*q10*q2*s45 - 4*q1*q3*s45 - 
       6*q10*q3*s45 - 13*q1*q5*s45 - 16*q10*q5*s45 - 3*q3*q5*s45 + 
       10*q5*q6*s45 - 14*q10*q7*s45 - 6*q3*q7*s45 - 6*q1*q8*s45 - q7*q8*s45 - 
       4*q1*q9*s45 - 8*q2*q9*s45 + 8*q5*q9*s45 - 2*q3*q5*q7*s12*s45 - 
       2*q1^3*s23*s45 - q1^2*q10*s23*s45 - 2*q1^2*q5*s23*s45 - 
       11*q1*q10*q5*s23*s45 - 9*q10*q3*q5*s23*s45 + 4*q3*q5*q6*s23*s45 + 
       q1^3*q5*s23^2*s45 - q1^2*q10*q5*s23^2*s45 - 2*q1^3*s34*s45 - 
       3*q1^2*q2*s34*s45 - 2*q1^2*q5*s34*s45 - 2*q1*q2*q5*s34*s45 - 
       4*q10*q2*q5*s34*s45 + 6*q2*q5*q6*s34*s45 + q1^2*q8*s34*s45 + 
       4*q2*q5*q9*s34*s45 + 3*q1^3*q5*s23*s34*s45 + 2*q1^3*q8*s34^2*s45 + 
       4*q1^3*s45^2 + 3*q1^2*q10*s45^2 - 2*q1^2*q2*s45^2 + 
       10*q1*q10*q2*s45^2 + 4*q1^2*q5*s45^2 - q1*q10*q5*s45^2 + 
       7*q1*q2*q5*s45^2 - 3*q10*q2*q5*s45^2 - 3*q10*q3*q5*s45^2 - 
       9*q10*q3*q7*s45^2 - 3*q10*q5*q7*s45^2 - 3*q3*q5*q7*s45^2 + 
       2*q1^2*q8*s45^2 - 4*q2*q5*q9*s45^2 - 2*q1^3*q10*s23*s45^2 - 
       3*q1^3*q5*s23*s45^2 + q1^2*q10*q5*s23*s45^2 + q1^3*q10*q5*s23^2*
        s45^2 - 3*q1^3*q5*s34*s45^2 + q1^2*q2*q5*s34*s45^2 + 
       q1^3*q8*s34*s45^2 + 4*q1^3*q10*s45^3 - 2*q1^3*q2*s45^3 - 
       2*q1^2*q10*q2*s45^3 + 3*q1^3*q5*s45^3 + q1^2*q10*q5*s45^3 - 
       2*q1^2*q2*q5*s45^3 + 5*q1*q10*q2*q5*s45^3 - 3*q10*q3*q5*q7*s45^3 - 
       3*q1^3*q10*q5*s23*s45^3 + q1^3*q2*q5*s34*s45^3 - 2*q1^3*q10*q2*s45^4 + 
       3*q1^3*q10*q5*s45^4 - q1^3*q2*q5*s45^4 - q1^2*q10*q2*q5*s45^4 - 
       q1^3*q10*q2*q5*s45^5 + 3*q1^2*s51 + q1*q10*s51 + q10*q2*s51 + 
       2*q1*q3*s51 - 3*q10*q3*s51 + 2*q10*q6*s51 - 6*q3*q6*s51 + 
       7*q1*q7*s51 - 11*q10*q7*s51 + 2*q2*q7*s51 + 2*q6*q7*s51 + 
       6*q1*q8*s51 - 2*q2*q8*s51 + 3*q7*q8*s51 - 8*q2*q9*s51 - 
       2*q2*q7*q8*s12*s51 + 4*q1*q10*q9*s23*s51 + q1^3*s34*s51 + 
       3*q1^2*q2*s34*s51 - q1^2*q8*s34*s51 - 2*q1^3*q8*s34^2*s51 + 
       2*q1^3*s45*s51 + 2*q1^2*q10*s45*s51 + 3*q1^2*q2*s45*s51 + 
       q1*q10*q2*s45*s51 + 5*q1^2*q3*s45*s51 + 6*q1*q3*q6*s45*s51 + 
       3*q1*q3*q7*s45*s51 - 9*q10*q3*q7*s45*s51 + 2*q10*q6*q7*s45*s51 - 
       3*q1^2*q8*s45*s51 + 2*q1*q3*q8*s45*s51 - 4*q1^3*q8*s34*s45*s51 + 
       q1^3*q10*s45^2*s51 - q1^2*q10*q2*s45^2*s51 - 2*q1^3*q8*s45^2*s51 - 
       2*q1^2*q3*q8*s45^2*s51 - q1^3*q10*q2*s45^3*s51 - 3*q1^2*q2*s51^2 + 
       4*q1^2*q7*s51^2 + 3*q1*q3*q7*s51^2 - 3*q10*q3*q7*s51^2 + 
       2*q10*q6*q7*s51^2 + 2*q1^2*q8*s51^2 - 3*q2*q7*q8*s51^2 + 
       4*q1*q10*q9*s51^2 + 3*q1^2*q2*q7*s34*s51^2 + q1^3*q8*s34*s51^2 + 
       q1^2*q3*q7*s45*s51^2 + 2*q1^3*q8*s45*s51^2 + 2*q1^2*q3*q8*s45*s51^2 + 
       q1^3*q3*q8*s45^2*s51^2 - 3*q1^2*q2*q7*s51^3]*
     (-2*F[1, 1, 7]^2 + 2*F[1, 1, 8]^2 + 4*F[1, 1, 7]*F[1, 1, 9] - 
      4*F[1, 1, 8]*F[1, 1, 9] - 4*F[2, 1, 10] + 4*F[2, 1, 12] + 
      (8*tci[1, 1]^2)/3 + 4*F[1, 1, 7]*tci[1, 2] + 4*F[1, 1, 9]*tci[1, 2] - 
      4*F[1, 2, 8]*tci[1, 2] - 4*F[1, 2, 9]*tci[1, 2]))/2 + 
   (r[3*q1 + 2*q10 + 9*q2 - 4*q3 + 15*q5 + 14*q6 - 15*q7 + 16*q8 + 4*q9 + 
       6*q2^2*s12 + 19*q2*q3*s12 + 7*q2*q5*s12 - 11*q3*q5*s12 - 
       12*q2*q7*s12 - 5*q3*q7*s12 - 3*q5*q7*s12 + 8*q2*q8*s12 - 4*q3*q8*s12 + 
       7*q2*q3*q7*s12^2 - 3*q3*q5*q7*s12^2 + 4*q2*q7*q8*s12^2 + 
       2*q1*q10*s23 + 2*q3*q5*s23 + 10*q3*q6*s23 - 10*q5*q6*s23 - 
       4*q3*q5*q6*s23^2 + q1*q2*s34 + 7*q10*q2*s34 + 2*q2*q5*s34 - 
       6*q5*q6*s34 - 9*q10*q7*s34 + 8*q2*q7*s34 - 3*q5*q7*s34 - 8*q1*q8*s34 + 
       6*q2*q9*s34 + q10*q2^2*s34^2 + 3*q10*q2*q5*s34^2 - 3*q10*q5*q7*s34^2 + 
       2*q2^2*q9*s34^2 - 5*q1*q10*s45 - 2*q1*q2*s45 - 10*q2^2*s45 - 
       16*q2*q3*s45 - 6*q10*q5*s45 - 4*q2*q5*s45 - 3*q3*q5*s45 + 
       10*q5*q6*s45 - 14*q10*q7*s45 - 13*q3*q7*s45 - 6*q5*q7*s45 - 
       8*q1*q8*s45 - 4*q2*q8*s45 + 8*q3*q8*s45 + 4*q7*q8*s45 - 6*q2*q9*s45 - 
       9*q3*q5*q7*s12*s45 - 2*q10*q3*q5*s23*s45 + 4*q3*q5*q6*s23*s45 + 
       2*q1*q2^2*s34*s45 + 3*q10*q2^2*s34*s45 + q2^3*s34*s45 + 
       3*q10*q2*q5*s34*s45 + 5*q2^2*q5*s34*s45 + 6*q2*q5*q6*s34*s45 - 
       9*q10*q5*q7*s34*s45 - 3*q2^2*q9*s34*s45 + 2*q2*q5*q9*s34*s45 + 
       q10*q2^2*q5*s34^2*s45 + 2*q2^3*q9*s34^2*s45 + 2*q2^2*q5*q9*s34^2*s45 + 
       5*q1*q2^2*s45^2 - 3*q10*q2^2*s45^2 + 4*q1*q2*q3*s45^2 - 
       3*q10*q3*q5*s45^2 - 3*q10*q3*q7*s45^2 - 9*q10*q5*q7*s45^2 - 
       3*q3*q5*q7*s45^2 - 4*q1*q3*q8*s45^2 + 2*q2^2*q9*s45^2 + 
       q1*q2^3*s34*s45^2 - 2*q2^3*q9*s34*s45^2 - 2*q2^2*q5*q9*s34*s45^2 + 
       q2^3*q5*q9*s34^2*s45^2 + 3*q1*q10*q2^2*s45^3 - 3*q10*q3*q5*q7*s45^3 + 
       3*q1*q10*s51 + 15*q2^2*s51 + 12*q2*q3*s51 + 2*q10*q6*s51 - 
       6*q3*q6*s51 - 4*q1*q7*s51 - 2*q10*q7*s51 - 12*q2*q7*s51 - 
       2*q3*q7*s51 + 2*q6*q7*s51 + 8*q1*q8*s51 - 4*q3*q8*s51 - 2*q1*q9*s51 - 
       2*q10*q9*s51 - 3*q2*q9*s51 - q2^3*s12*s51 - 4*q2^2*q3*s12*s51 + 
       5*q2^2*q7*s12*s51 + 18*q2*q3*q7*s12*s51 + 4*q2*q7*q8*s12*s51 - 
       q2^2*q3*q7*s12^2*s51 - 2*q1*q10*q9*s23*s51 - 3*q1*q2^2*s34*s51 + 
       3*q10*q2^2*s34*s51 + 2*q2^3*s34*s51 + 4*q1*q2*q7*s34*s51 - 
       4*q2^2*q7*s34*s51 - q2^2*q9*s34*s51 + q2^3*q9*s34^2*s51 - 
       6*q1*q2^2*s45*s51 - 3*q10*q2^2*s45*s51 + 2*q2^3*s45*s51 - 
       2*q1*q2*q3*s45*s51 + 5*q2^2*q3*s45*s51 + 6*q1*q3*q6*s45*s51 - 
       4*q1*q3*q7*s45*s51 + 2*q10*q6*q7*s45*s51 + 4*q1*q3*q8*s45*s51 + 
       q2^2*q9*s45*s51 - q1*q2^3*s34*s45*s51 - 4*q2^3*q9*s34*s45*s51 + 
       3*q1*q10*q2^2*s45^2*s51 - 2*q1*q2^3*s45^2*s51 - 
       2*q1*q2^2*q3*s45^2*s51 + q2^3*q9*s45^2*s51 + 8*q1*q2^2*s51^2 - 
       5*q2^3*s51^2 + 4*q1*q2*q3*s51^2 - 10*q2^2*q3*s51^2 - 
       8*q1*q2*q7*s51^2 + 15*q2^2*q7*s51^2 + 20*q2*q3*q7*s51^2 + 
       2*q10*q6*q7*s51^2 - 4*q1*q3*q8*s51^2 + 4*q2*q7*q8*s51^2 - 
       3*q1*q10*q9*s51^2 - q2^2*q9*s51^2 + 3*q2^3*q3*s12*s51^2 - 
       2*q2^3*q7*s12*s51^2 - 8*q2^2*q3*q7*s12*s51^2 + 
       q2^3*q3*q7*s12^2*s51^2 + q1*q2^3*s34*s51^2 - 4*q1*q2^2*q7*s34*s51^2 + 
       q2^3*q7*s34*s51^2 - 2*q2^3*q9*s34*s51^2 + 2*q1*q2^3*s45*s51^2 + 
       4*q1*q2^2*q3*s45*s51^2 - 3*q2^3*q3*s45*s51^2 + 2*q2^3*q9*s45*s51^2 + 
       q1*q2^3*q3*s45^2*s51^2 - 2*q1*q2^3*s51^3 - 5*q1*q2^2*q3*s51^3 + 
       3*q2^3*q3*s51^3 + 10*q1*q2^2*q7*s51^3 - 4*q2^3*q7*s51^3 + 
       9*q1*q2*q3*q7*s51^3 - 13*q2^2*q3*q7*s51^3 + q2^3*q9*s51^3 + 
       3*q2^3*q3*q7*s12*s51^3 + q1*q2^3*q7*s34*s51^3 - q1*q2^3*q3*s45*s51^3 + 
       q1*q2^3*q3*s51^4 - 2*q1*q2^3*q7*s51^4 - 6*q1*q2^2*q3*q7*s51^4 + 
       3*q2^3*q3*q7*s51^4 + q1*q2^3*q3*q7*s51^5]*(-2*F[1, 1, 8]^2 + 
      2*F[1, 1, 9]^2 + 4*F[1, 1, 8]*F[1, 1, 10] - 4*F[1, 1, 9]*F[1, 1, 10] - 
      4*F[2, 1, 12] + 4*F[2, 1, 15] - (2*tci[1, 1]^2)/3 - 
      4*F[1, 1, 10]*tci[1, 2] + 4*F[1, 2, 9]*tci[1, 2]))/2 + 
   (r[2*q1*q2*q3 - 2*q1*q10*q4 - 2*q1*q3*q4 + 4*q1*q3*q5 + 2*q2*q3*q5 - 
       2*q10*q4*q5 - q2*q4*q5 - 2*q3*q4*q5 - q1*q10*q7 - q1*q2*q7 + 
       q10*q2*q7 + 2*q2*q3*q7 - 2*q10*q4*q7 - q2*q4*q7 - 2*q3*q4*q7 + 
       2*q1*q10*q9 + q10*q2*q9 + 4*q1*q5*q9 + 2*q10*q5*q9 + 2*q2*q5*q9 - 
       q2*q3*q4*q5*s12 - q2*q3*q4*q7*s12 - 2*q1*q10*q4*q5*s23 - 
       2*q1*q3*q4*q5*s23 + 2*q1*q10*q5*q9*s23 - q10*q2*q4*q5*s34 - 
       q10*q2*q4*q7*s34 + q10*q2*q5*q9*s34 - 2*q1*q2*q3*q5*s45 - 
       2*q1*q2*q5*q9*s45 + q1*q10*q2*q7*s51 + 2*q1*q2*q3*q7*s51 - 
       2*q1*q10*q4*q7*s51 - 2*q1*q3*q4*q7*s51 + q1*q10*q2*q9*s51]*
     (8*eps5t*F[3, 70] - 8*eps5t*F[3, 71] + (32*eps5t*tci[1, 1]^3)/27 - 
      32*eps5t*tci[1, 2]*tci[2, 1]))/2 + 
   (r[-2*q1*q2*q3 + q1*q10*q4 + q1*q3*q4 - 2*q1*q10*q5 - q10*q2*q5 - 
       2*q1*q3*q5 - 2*q2*q3*q5 + q2*q4*q5 + q1*q2*q7 - q10*q2*q7 + q1*q3*q7 - 
       2*q2*q3*q7 + q2*q4*q7 + q2*q3*q4*q5*s12 + q2*q3*q4*q7*s12 + 
       q1*q10*q4*q5*s23 + q1*q3*q4*q5*s23 + q10*q2*q4*q5*s34 + 
       q10*q2*q4*q7*s34 + 2*q1*q10*q2*q5*s45 + 2*q1*q2*q3*q5*s45 - 
       q1*q10*q2*q7*s51 - 2*q1*q2*q3*q7*s51 + q1*q10*q4*q7*s51 + 
       q1*q3*q4*q7*s51]*(8*eps5t*F[3, 70] + (16*eps5t*tci[1, 1]^3)/27 - 
      16*eps5t*tci[1, 2]*tci[2, 1]))/2 + 
   (r[q1*q10*q3 + 2*q1*q3*q5 + q10*q3*q5 + 2*q2*q3*q5 + 2*q10*q2*q7 + 
       4*q10*q3*q7 + 4*q10*q5*q7 + q2*q5*q7 + q3*q5*q7 + q1*q2*q8 + 
       2*q1*q3*q8 + 2*q2*q3*q8 + 2*q2*q7*q8 + 2*q3*q7*q8 + 2*q1*q10*q9 + 
       q1*q2*q9 + 2*q10*q2*q9 + 2*q1*q5*q9 + 2*q10*q5*q9 + 2*q2*q5*q9 + 
       q2*q3*q5*q7*s12 + q2*q3*q7*q8*s12 + q1*q10*q3*q5*s23 + 
       q1*q10*q5*q9*s23 + 2*q10*q2*q5*q7*s34 + 2*q10*q2*q5*q9*s34 - 
       q1*q2*q3*q5*s45 + 2*q10*q3*q5*q7*s45 - q1*q2*q3*q8*s45 - 
       q1*q2*q5*q9*s45 + 2*q1*q10*q2*q7*s51 + 2*q1*q10*q3*q7*s51 + 
       2*q1*q2*q7*q8*s51 + 2*q1*q3*q7*q8*s51 + 2*q1*q10*q2*q9*s51]*
     (-8*eps5t*F[3, 78] + (16*eps5t*tci[1, 1]^3)/27 - 
      16*eps5t*tci[1, 2]*tci[2, 1]))/2 + 
   (r[4*q1*q3*q5 + 2*q10*q3*q5 + 4*q2*q3*q5 + q10*q2*q7 + 2*q10*q3*q7 + 
       2*q10*q5*q7 + 2*q3*q5*q7 + 2*q1*q3*q8 + 4*q2*q3*q8 + 2*q2*q7*q8 + 
       2*q3*q7*q8 + 2*q1*q10*q9 + q10*q2*q9 + 4*q1*q5*q9 + 2*q10*q5*q9 + 
       2*q2*q5*q9 + 2*q2*q3*q5*q7*s12 + 2*q2*q3*q7*q8*s12 + 
       2*q1*q10*q3*q5*s23 + 2*q1*q10*q5*q9*s23 + q10*q2*q5*q7*s34 + 
       q10*q2*q5*q9*s34 - 2*q1*q2*q3*q5*s45 + 2*q10*q3*q5*q7*s45 - 
       2*q1*q2*q3*q8*s45 - 2*q1*q2*q5*q9*s45 + q1*q10*q2*q7*s51 + 
       q1*q10*q3*q7*s51 + q1*q2*q7*q8*s51 + q1*q3*q7*q8*s51 + 
       q1*q10*q2*q9*s51]*(8*eps5t*F[3, 80] + (16*eps5t*tci[1, 1]^3)/27 - 
      16*eps5t*tci[1, 2]*tci[2, 1]))/2 + 
   (r[-2*q1*q10*q2 - q1*q2*q3 + q1*q10*q4 + q1*q3*q4 - 2*q1*q10*q5 + 
       q1*q2*q5 - q10*q2*q5 - 2*q1*q3*q5 - 2*q2*q3*q5 + q2*q4*q5 + 
       q1*q10*q7 - q10*q2*q7 + q1*q3*q7 - 2*q2*q3*q7 + q2*q4*q7 + 
       q2*q3*q4*q5*s12 + q2*q3*q4*q7*s12 + q1*q10*q4*q5*s23 + 
       q1*q3*q4*q5*s23 + q10*q2*q4*q5*s34 + q10*q2*q4*q7*s34 + 
       2*q1*q10*q2*q5*s45 + q1*q2*q3*q5*s45 - 2*q1*q10*q2*q7*s51 - 
       2*q1*q2*q3*q7*s51 + q1*q10*q4*q7*s51 + q1*q3*q4*q7*s51]*
     (-8*eps5t*F[3, 70] - (16*eps5t*tci[1, 1]^3)/27 + 
      16*eps5t*tci[1, 2]*tci[2, 1]))/2 + 
   (r[2*q1*q2*q3 - 6*q1*q10*q5 - 3*q10*q2*q5 + 2*q1*q3*q5 - 2*q2*q3*q5 - 
       3*q1*q10*q7 + 2*q10*q2*q7 - q1*q3*q7 + 6*q2*q3*q7 - q1*q2*q8 - 
       4*q1*q3*q8 - 6*q2*q3*q8 - 4*q2*q7*q8 - 4*q3*q7*q8 + 4*q1*q10*q9 + 
       q1*q2*q9 + 3*q10*q2*q9 + 6*q1*q5*q9 + 4*q10*q5*q9 + 4*q2*q5*q9 - 
       3*q2*q3*q7*q8*s12 + 3*q1*q10*q5*q9*s23 + 3*q10*q2*q5*q9*s34 + 
       4*q1*q10*q2*q5*s45 + q1*q2*q3*q5*s45 + 3*q1*q2*q3*q8*s45 - 
       3*q1*q2*q5*q9*s45 + q1*q10*q2*q7*s51 + 4*q1*q2*q3*q7*s51 - 
       3*q1*q2*q7*q8*s51 - 3*q1*q3*q7*q8*s51 + 3*q1*q10*q2*q9*s51]*
     (-8*eps5t*F[3, 70] - (16*eps5t*tci[1, 1]^3)/27 + 
      16*eps5t*tci[1, 2]*tci[2, 1]))/2 + 
   (r[-(q1*q10*q4) - q1*q3*q4 + 2*q1*q10*q5 + 2*q10*q2*q5 + 2*q1*q3*q5 + 
       4*q2*q3*q5 - 2*q10*q4*q5 - 2*q2*q4*q5 - 2*q3*q4*q5 - 2*q10*q4*q7 - 
       2*q2*q4*q7 - 2*q3*q4*q7 + 2*q1*q3*q8 + 4*q2*q3*q8 + 2*q2*q7*q8 + 
       2*q3*q7*q8 - 2*q2*q3*q4*q5*s12 - 2*q2*q3*q4*q7*s12 + 
       2*q2*q3*q7*q8*s12 - q1*q10*q4*q5*s23 - q1*q3*q4*q5*s23 - 
       2*q10*q2*q4*q5*s34 - 2*q10*q2*q4*q7*s34 - 2*q1*q10*q2*q5*s45 - 
       2*q1*q2*q3*q5*s45 - 2*q1*q2*q3*q8*s45 + q1*q10*q2*q7*s51 - 
       q1*q10*q4*q7*s51 - q1*q3*q4*q7*s51 + q1*q2*q7*q8*s51 + 
       q1*q3*q7*q8*s51]*(-8*eps5t*F[3, 45] + 8*eps5t*F[3, 63] + 
      (88*eps5t*tci[1, 1]^3)/135 + (32*eps5t*tci[1, 2]*tci[2, 1])/3 + 
      (384*eps5t*tci[3, 1])/5 + 32*eps5t*tci[2, 1]*tcr[1, 1] - 
      (8*eps5t*tci[1, 1]*tcr[1, 1]^2)/5))/2 + 
   (r[q1*q2*q3 - 2*q1*q10*q5 - 2*q10*q2*q5 - 2*q2*q3*q5 - q1*q10*q7 + 
       2*q10*q2*q7 - q1*q3*q7 + 4*q2*q3*q7 - 2*q1*q3*q8 - 4*q2*q3*q8 - 
       2*q2*q7*q8 - 2*q3*q7*q8 + 2*q1*q10*q9 + q1*q2*q9 + 2*q10*q2*q9 + 
       2*q1*q5*q9 + 2*q10*q5*q9 + 2*q2*q5*q9 - 2*q2*q3*q7*q8*s12 + 
       q1*q10*q5*q9*s23 + 2*q10*q2*q5*q9*s34 + 2*q1*q10*q2*q5*s45 + 
       q1*q2*q3*q5*s45 + 2*q1*q2*q3*q8*s45 - q1*q2*q5*q9*s45 + 
       q1*q10*q2*q7*s51 + 2*q1*q2*q3*q7*s51 - q1*q2*q7*q8*s51 - 
       q1*q3*q7*q8*s51 + 2*q1*q10*q2*q9*s51]*(8*eps5t*F[3, 63] + 
      8*eps5t*F[3, 70] + (124*eps5t*tci[1, 1]^3)/135 - 
      (32*eps5t*tci[1, 2]*tci[2, 1])/3 + (192*eps5t*tci[3, 1])/5 + 
      16*eps5t*tci[2, 1]*tcr[1, 1] - (4*eps5t*tci[1, 1]*tcr[1, 1]^2)/5))/2 + 
   (r[q10 + 4*q2 - q3 - q5 - 3*q7 - 3*q2*q3*s12 - q3*q5*s12 + 2*q2*q7*s12 + 
       q3*q7*s12 - q5*q7*s12 - q2*q3*q7*s12^2 - q3*q5*q7*s12^2 + 
       2*q1*q10*s23 - q10*q3*s23 - 2*q10*q5*s23 - q3*q5*s23 - 
       q1*q10*q5*s23^2 - q10*q3*q5*s23^2 - q1*q2*s34 + q1*q5*s34 - 
       2*q10*q5*s34 - q10*q7*s34 - q2*q7*s34 - q5*q7*s34 - q10*q2*q5*s34^2 - 
       q10*q5*q7*s34^2 - 4*q1*q10*s45 - 2*q1*q2*s45 - 2*q10*q2*s45 - 
       2*q10*q3*s45 + 3*q2*q3*s45 - q1*q5*s45 - 2*q3*q5*s45 - 4*q10*q7*s45 - 
       4*q3*q7*s45 - 2*q5*q7*s45 - q3*q5*q7*s12*s45 + 3*q1*q10*q5*s23*s45 - 
       q10*q3*q5*s23*s45 - q1*q2*q5*s34*s45 + q10*q2*q5*s34*s45 - 
       3*q10*q5*q7*s34*s45 + 2*q1*q10*q2*s45^2 - q1*q2*q3*s45^2 - 
       4*q1*q10*q5*s45^2 + q1*q2*q5*s45^2 - 2*q10*q2*q5*s45^2 - 
       2*q10*q3*q5*s45^2 - 4*q10*q3*q7*s45^2 - 4*q10*q5*q7*s45^2 - 
       2*q3*q5*q7*s45^2 + 2*q1*q10*q2*q5*s45^3 - 2*q10*q3*q5*q7*s45^3 - 
       q1*q10*s51 + 2*q1*q2*s51 - q10*q2*s51 - q10*q3*s51 - 3*q2*q3*s51 - 
       2*q1*q7*s51 - q10*q7*s51 + 4*q2*q7*s51 + 2*q3*q7*s51 - 
       3*q2*q3*q7*s12*s51 - q1*q2*q7*s34*s51 + q1*q10*q2*s45*s51 + 
       q1*q2*q3*s45*s51 - q1*q3*q7*s45*s51 - 3*q10*q3*q7*s45*s51 - 
       2*q1*q2*q3*s51^2 + 2*q1*q2*q7*s51^2 + q1*q3*q7*s51^2 - 
       q10*q3*q7*s51^2 - 4*q2*q3*q7*s51^2 - 2*q1*q2*q3*q7*s51^3]*
     (-12*F[1, 1, 6]^2 + 12*F[1, 1, 9]^2 - 32*tcr[3, 3]))/2 + 
   (r[-q1 - 2*q2 + 3*q3 + q7 - 6*q8 + 5*q2*q3*s12 - 3*q3^2*s12 - 
       2*q3*q7*s12 - 4*q2*q8*s12 + 2*q3*q8*s12 + q3^3*s12^2 + 
       2*q2*q3*q7*s12^2 - q3^2*q7*s12^2 - 2*q2*q7*q8*s12^2 + q1*q3*s23 - 
       2*q3^2*s23 + q3^3*s12*s23 + q1*q2*s34 + 2*q1*q8*s34 + 2*q1*q2*s45 - 
       2*q1*q3*s45 - 4*q2*q3*s45 + 2*q3^2*s45 + q3*q7*s45 + 4*q1*q8*s45 + 
       2*q2*q8*s45 - 4*q3*q8*s45 + q3^3*q7*s12^2*s45 + q1*q2*q3*s45^2 + 
       2*q1*q3*q8*s45^2 - 2*q1*q2*s51 + q1*q3*s51 + 4*q2*q3*s51 + 
       2*q1*q7*s51 - 3*q2*q7*s51 - 3*q3*q7*s51 - 2*q1*q8*s51 + 2*q3*q8*s51 + 
       2*q2*q3^2*s12*s51 - q3^3*s12*s51 + 5*q2*q3*q7*s12*s51 - 
       2*q3^2*q7*s12*s51 - 2*q2*q7*q8*s12*s51 + q2*q3^2*q7*s12^2*s51 - 
       q3^3*q7*s12^2*s51 + q1*q2*q7*s34*s51 - q1*q2*q3*s45*s51 - 
       q2*q3^2*s45*s51 + 2*q3^3*s45*s51 + q1*q3*q7*s45*s51 - 
       2*q1*q3*q8*s45*s51 + 3*q3^3*q7*s12*s45*s51 + q1*q2*q3*s51^2 + 
       q2*q3^2*s51^2 - 2*q1*q2*q7*s51^2 - q1*q3*q7*s51^2 + 4*q2*q3*q7*s51^2 - 
       q3^2*q7*s51^2 + q1*q3*q8*s51^2 - q2*q7*q8*s51^2 + 
       3*q2*q3^3*s12*s51^2 + 2*q2*q3^2*q7*s12*s51^2 - 3*q3^3*q7*s12*s51^2 + 
       q2*q3^3*q7*s12^2*s51^2 - 3*q2*q3^3*s45*s51^2 + 3*q3^3*q7*s45*s51^2 + 
       q1*q2*q3^3*s45^2*s51^2 + 3*q2*q3^3*s51^3 + q1*q2*q3*q7*s51^3 + 
       q2*q3^2*q7*s51^3 - 3*q3^3*q7*s51^3 + 3*q2*q3^3*q7*s12*s51^3 - 
       q1*q2*q3^3*s45*s51^3 + q1*q3^3*q7*s45*s51^3 + q1*q2*q3^3*s51^4 - 
       q1*q3^3*q7*s51^4 + 3*q2*q3^3*q7*s51^4 + q1*q2*q3^3*q7*s51^5]*
     (-4*F[3, 12] - (4*tci[1, 2]^3)/3 - 8*tci[1, 2]*tcr[1, 1]^2 + 
      (16*tcr[1, 1]^3)/3 + (4*tci[1, 1]^2*tcr[1, 2])/3 - (16*tcr[1, 2]^3)/3 - 
      16*tci[1, 2]*tcr[2, 1] + 16*tcr[1, 1]*tcr[2, 1] + 16*tcr[3, 1] + 
      4*tcr[3, 2] - (74*tcr[3, 3])/3))/2 + 
   (r[-q1 + 7*q10 - 6*q9 + 8*q1*q10*s23 + 2*q1*q5*s23 - 4*q10*q5*s23 - 
       4*q1*q9*s23 - 2*q10*q9*s23 + 2*q5*q9*s23 + q1^2*q5*s23^2 - 
       2*q1*q10*q5*s23^2 - 2*q1*q10*q9*s23^2 + 2*q10*q2*s34 + q1*q5*s34 - 
       3*q10*q5*s34 - q10*q9*s34 - 2*q2*q9*s34 + 2*q5*q9*s34 + 
       2*q1^2*q5*s23*s34 + q1^3*q5*s23^2*s34 - q10*q2*q5*s34^2 + 
       q2*q5*q9*s34^2 + 5*q1^2*s45 - 18*q1*q10*s45 + 4*q1*q2*s45 - 
       8*q10*q2*s45 - 7*q1*q5*s45 + 11*q10*q5*s45 + 2*q1*q9*s45 + 
       4*q2*q9*s45 - 4*q5*q9*s45 + 2*q1^3*s23*s45 - 4*q1^2*q10*s23*s45 - 
       6*q1^2*q5*s23*s45 + 12*q1*q10*q5*s23*s45 - q1^3*q5*s23^2*s45 + 
       2*q1^2*q10*q5*s23^2*s45 - 4*q1^2*q5*s34*s45 - q1*q2*q5*s34*s45 + 
       3*q10*q2*q5*s34*s45 - 2*q2*q5*q9*s34*s45 - 3*q1^3*q5*s23*s34*s45 - 
       4*q1^3*s45^2 + 12*q1^2*q10*s45^2 - 5*q1^2*q2*s45^2 + 
       14*q1*q10*q2*s45^2 + 9*q1^2*q5*s45^2 - 21*q1*q10*q5*s45^2 + 
       5*q1*q2*q5*s45^2 - 7*q10*q2*q5*s45^2 + 2*q2*q5*q9*s45^2 + 
       2*q1^3*q10*s23*s45^2 + 3*q1^3*q5*s23*s45^2 - 9*q1^2*q10*q5*s23*s45^2 - 
       q1^3*q10*q5*s23^2*s45^2 + 3*q1^3*q5*s34*s45^2 + 
       2*q1^2*q2*q5*s34*s45^2 - 4*q1^3*q10*s45^3 + 2*q1^3*q2*s45^3 - 
       8*q1^2*q10*q2*s45^3 - 3*q1^3*q5*s45^3 + 12*q1^2*q10*q5*s45^3 - 
       4*q1^2*q2*q5*s45^3 + 11*q1*q10*q2*q5*s45^3 + 3*q1^3*q10*q5*s23*s45^3 - 
       q1^3*q2*q5*s34*s45^3 + 2*q1^3*q10*q2*s45^4 - 3*q1^3*q10*q5*s45^4 + 
       q1^3*q2*q5*s45^4 - 5*q1^2*q10*q2*q5*s45^4 + q1^3*q10*q2*q5*s45^5 - 
       2*q1*q10*s51 - 2*q10*q2*s51 - q10*q9*s51 + 2*q2*q9*s51 - 
       2*q1*q10*q9*s23*s51 + 2*q1^2*q10*s45*s51 + 4*q1*q10*q2*s45*s51 - 
       q1^3*q10*s45^2*s51 - 3*q1^2*q10*q2*s45^2*s51 + q1^3*q10*q2*s45^3*s51 - 
       q1*q10*q9*s51^2]*(-8*F[3, 1] + 4*F[3, 2] + (16*F[3, 3])/3 + 
      (44*F[3, 5])/3 - (8*F[3, 6])/3 + 8*F[3, 7] + (128*F[3, 8])/3 - 
      4*F[3, 10] + (16*F[3, 11])/3 + (16*F[3, 12])/3 - (4*F[3, 13])/3 + 
      8*F[3, 14] + 4*F[3, 17] + 4*F[3, 18] - (8*F[3, 19])/3 - 
      (16*F[3, 24])/3 - (8*F[3, 31])/3 - (4*F[3, 37])/3 - 4*F[3, 38] + 
      8*F[3, 42] + 12*F[1, 1, 1]^3 - (8*F[1, 1, 1]^2*F[1, 1, 2])/3 - 
      (32*F[1, 1, 1]*F[1, 1, 2]^2)/3 + (88*F[1, 1, 2]^3)/9 - 
      4*F[1, 1, 1]^2*F[1, 1, 3] - 4*F[1, 1, 1]*F[1, 1, 3]^2 + 
      (4*F[1, 1, 3]^3)/3 - (8*F[1, 1, 1]^2*F[1, 1, 4])/3 + 
      (16*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 4])/3 + (8*F[1, 1, 2]^2*F[1, 1, 4])/
       3 + 8*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4] - (16*F[1, 1, 1]*F[1, 1, 4]^2)/
       3 - (32*F[1, 1, 2]*F[1, 1, 4]^2)/3 - (8*F[1, 1, 2]^2*F[1, 1, 5])/3 + 
      (16*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5])/3 + (4*F[1, 1, 4]^2*F[1, 1, 5])/
       3 - 4*F[1, 1, 1]*F[1, 1, 5]^2 - (16*F[1, 1, 2]*F[1, 1, 5]^2)/3 + 
      4*F[1, 1, 3]*F[1, 1, 5]^2 + (4*F[1, 1, 4]*F[1, 1, 5]^2)/3 - 
      (16*F[1, 1, 5]^3)/3 - 8*F[1, 1, 1]^2*F[1, 1, 7] + 
      4*F[1, 1, 3]^2*F[1, 1, 7] + (4*F[1, 1, 5]^2*F[1, 1, 7])/3 - 
      4*F[1, 1, 1]*F[1, 1, 7]^2 + 4*F[1, 1, 5]*F[1, 1, 7]^2 + 
      (8*F[1, 1, 7]^3)/3 + (4*F[1, 1, 1]^2*F[1, 1, 8])/3 + 
      (16*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 8])/3 + (8*F[1, 1, 2]^2*F[1, 1, 8])/
       3 + 4*F[1, 1, 3]^2*F[1, 1, 8] - (8*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8])/
       3 - (16*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 8])/3 - 
      8*F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8] + (16*F[1, 1, 4]^2*F[1, 1, 8])/3 + 
      (4*F[1, 1, 5]^2*F[1, 1, 8])/3 - (8*F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8])/
       3 + (4*F[1, 1, 7]^2*F[1, 1, 8])/3 - (28*F[1, 1, 1]*F[1, 1, 8]^2)/3 - 
      (8*F[1, 1, 2]*F[1, 1, 8]^2)/3 + 4*F[1, 1, 3]*F[1, 1, 8]^2 + 
      (16*F[1, 1, 4]*F[1, 1, 8]^2)/3 + (4*F[1, 1, 5]*F[1, 1, 8]^2)/3 - 
      (4*F[1, 1, 7]*F[1, 1, 8]^2)/3 - (4*F[1, 1, 1]^2*F[1, 1, 9])/3 + 
      (16*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 9])/3 + (16*F[1, 1, 2]^2*F[1, 1, 9])/
       3 - (16*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 9])/3 - 
      (32*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9])/3 + (28*F[1, 1, 4]^2*F[1, 1, 9])/
       3 - 8*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9] + 4*F[1, 1, 5]^2*F[1, 1, 9] + 
      8*F[1, 1, 1]*F[1, 1, 7]*F[1, 1, 9] - 4*F[1, 1, 7]^2*F[1, 1, 9] - 
      (16*F[1, 1, 1]*F[1, 1, 8]*F[1, 1, 9])/3 - 
      (16*F[1, 1, 2]*F[1, 1, 8]*F[1, 1, 9])/3 + 
      (16*F[1, 1, 4]*F[1, 1, 8]*F[1, 1, 9])/3 + (8*F[1, 1, 8]^2*F[1, 1, 9])/
       3 + (4*F[1, 1, 1]*F[1, 1, 9]^2)/3 - (40*F[1, 1, 2]*F[1, 1, 9]^2)/3 + 
      (28*F[1, 1, 4]*F[1, 1, 9]^2)/3 + 4*F[1, 1, 5]*F[1, 1, 9]^2 - 
      4*F[1, 1, 7]*F[1, 1, 9]^2 + (8*F[1, 1, 8]*F[1, 1, 9]^2)/3 + 
      (32*F[1, 1, 9]^3)/9 + (16*F[1, 1, 1]*F[2, 1, 2])/3 + 
      (16*F[1, 1, 4]*F[2, 1, 2])/3 + 16*F[1, 1, 2]*F[2, 1, 3] + 
      16*F[1, 1, 4]*F[2, 1, 3] + (16*F[1, 1, 2]*F[2, 1, 4])/3 + 
      (16*F[1, 1, 5]*F[2, 1, 4])/3 - 8*F[1, 1, 3]*F[2, 1, 5] - 
      8*F[1, 1, 5]*F[2, 1, 5] - (16*F[1, 1, 5]*F[2, 1, 7])/3 - 
      (16*F[1, 1, 7]*F[2, 1, 7])/3 + (64*F[1, 1, 1]*F[2, 1, 9])/3 + 
      (64*F[1, 1, 8]*F[2, 1, 9])/3 + (16*F[1, 1, 7]*F[2, 1, 10])/3 + 
      (16*F[1, 1, 8]*F[2, 1, 10])/3 - (32*F[1, 1, 1]*F[2, 1, 11])/3 + 
      (80*F[1, 1, 2]*F[2, 1, 11])/3 + (32*F[1, 1, 4]*F[2, 1, 11])/3 + 
      (32*F[1, 1, 8]*F[2, 1, 11])/3 + (112*F[1, 1, 9]*F[2, 1, 11])/3 + 
      (80*F[1, 1, 1]*tci[1, 1]^2)/9 - (16*F[1, 1, 2]*tci[1, 1]^2)/9 + 
      16*F[1, 1, 3]*tci[1, 1]^2 - (8*F[1, 1, 4]*tci[1, 1]^2)/9 + 
      (26*F[1, 1, 5]*tci[1, 1]^2)/9 - (8*F[1, 1, 7]*tci[1, 1]^2)/3 + 
      (4*F[1, 1, 8]*tci[1, 1]^2)/3 + (32*F[1, 1, 9]*tci[1, 1]^2)/3 - 
      16*F[1, 2, 6]*tci[1, 1]^2 - 8*F[1, 2, 7]*tci[1, 1]^2 - 
      (16*F[1, 2, 8]*tci[1, 1]^2)/3 - (92*F[1, 1, 1]^2*tci[1, 2])/3 - 
      (16*F[1, 1, 1]*F[1, 1, 2]*tci[1, 2])/3 - (32*F[1, 1, 2]^2*tci[1, 2])/
       3 + 8*F[1, 1, 1]*F[1, 1, 3]*tci[1, 2] - 12*F[1, 1, 3]^2*tci[1, 2] + 
      (32*F[1, 1, 1]*F[1, 1, 4]*tci[1, 2])/3 + 
      (16*F[1, 1, 2]*F[1, 1, 4]*tci[1, 2])/3 - 
      (16*F[1, 1, 2]*F[1, 1, 5]*tci[1, 2])/3 - 8*F[1, 1, 3]*F[1, 1, 5]*
       tci[1, 2] - (8*F[1, 1, 4]*F[1, 1, 5]*tci[1, 2])/3 - 
      (8*F[1, 1, 5]^2*tci[1, 2])/3 + 16*F[1, 1, 1]*F[1, 1, 7]*tci[1, 2] - 
      8*F[1, 1, 3]*F[1, 1, 7]*tci[1, 2] + (8*F[1, 1, 5]*F[1, 1, 7]*tci[1, 2])/
       3 - (8*F[1, 1, 7]^2*tci[1, 2])/3 + (56*F[1, 1, 1]*F[1, 1, 8]*
        tci[1, 2])/3 + (16*F[1, 1, 2]*F[1, 1, 8]*tci[1, 2])/3 - 
      8*F[1, 1, 3]*F[1, 1, 8]*tci[1, 2] - (32*F[1, 1, 4]*F[1, 1, 8]*
        tci[1, 2])/3 - (8*F[1, 1, 5]*F[1, 1, 8]*tci[1, 2])/3 - 
      (8*F[1, 1, 7]*F[1, 1, 8]*tci[1, 2])/3 + 
      (40*F[1, 1, 1]*F[1, 1, 9]*tci[1, 2])/3 + 
      (32*F[1, 1, 2]*F[1, 1, 9]*tci[1, 2])/3 - 
      (56*F[1, 1, 4]*F[1, 1, 9]*tci[1, 2])/3 + 8*F[1, 1, 5]*F[1, 1, 9]*
       tci[1, 2] - 8*F[1, 1, 7]*F[1, 1, 9]*tci[1, 2] - 
      (16*F[1, 1, 8]*F[1, 1, 9]*tci[1, 2])/3 - (40*F[1, 1, 9]^2*tci[1, 2])/
       3 + 16*F[1, 1, 2]*F[1, 2, 6]*tci[1, 2] + 16*F[1, 1, 4]*F[1, 2, 6]*
       tci[1, 2] + 8*F[1, 1, 3]*F[1, 2, 7]*tci[1, 2] + 
      8*F[1, 1, 5]*F[1, 2, 7]*tci[1, 2] + (16*F[1, 1, 7]*F[1, 2, 8]*
        tci[1, 2])/3 + (16*F[1, 1, 8]*F[1, 2, 8]*tci[1, 2])/3 - 
      (32*F[2, 1, 2]*tci[1, 2])/3 - 16*F[2, 1, 3]*tci[1, 2] + 
      8*F[2, 1, 5]*tci[1, 2] - (128*F[2, 1, 9]*tci[1, 2])/3 - 
      (16*F[2, 1, 10]*tci[1, 2])/3 - (32*F[2, 1, 11]*tci[1, 2])/3 + 
      (14*tci[1, 2]^3)/9 - (32*tci[1, 1]^2*tcr[1, 1])/9 + 
      (116*tci[1, 2]*tcr[1, 1]^2)/3 - 12*tcr[1, 1]^3 + 
      (64*tci[1, 1]^2*tcr[1, 2])/3 - 16*tci[1, 2]*tcr[1, 1]*tcr[1, 2] + 
      (208*tci[1, 2]*tcr[2, 1])/3 - (80*tcr[1, 1]*tcr[2, 1])/3 - 
      (52*tcr[3, 3])/3))/2 + 
   (r[q1 - q2 - q3 + 2*q5 + 2*q7 - q3*q7*s12 + 3*q1*q5*s23 - q10*q5*s23 - 
       q5^2*s23 - q1*q5^2*s23^2 - q1^2*s34 - q1*q2*s34 + q1*q5*s34 - 
       q10*q5*s34 + q1^2*q5*s23*s34 + q1^2*s45 + 2*q1*q2*s45 - 3*q1*q5*s45 + 
       q10*q5*s45 - q3*q7*s45 - q3*q7^2*s12*s45 + q1*q10*q5*s23*s45 + 
       2*q1*q5^2*s23*s45 - 2*q10*q5^2*s23*s45 - q1*q10*q5^2*s23^2*s45 + 
       q1^2*q2*s34*s45 - 2*q1^2*q5*s34*s45 - q1*q2*q5*s34*s45 - 
       q10*q5^2*s34*s45 - q1^2*q2*s45^2 - q1*q10*q5*s45^2 - q1*q5^2*s45^2 + 
       q10*q5^2*s45^2 + 2*q1*q10*q5^2*s23*s45^2 + q1^2*q2*q5*s34*s45^2 - 
       q1*q10*q5^2*s45^3 + 2*q1*q2*s51 + q2*q7*s51 - q3*q7*s51 - q7^2*s51 - 
       q1^2*q2*s34*s51 - q1*q2*q7*s34*s51 - q1^2*q2*s45*s51 - 
       q1*q3*q7*s45*s51 - 2*q3*q7^2*s45*s51 + q1^2*q2*s51^2 - q1^2*q7*s51^2 + 
       2*q1*q2*q7*s51^2 - q1*q7^2*s51^2 - q1^2*q2*q7*s34*s51^2 - 
       q1*q3*q7^2*s45*s51^2 + q1^2*q2*q7*s51^3]*(-8*F[3, 1] + 4*F[3, 2] - 
      (8*F[3, 3])/3 - 4*F[3, 4] - (32*F[3, 6])/3 - (8*F[3, 12])/3 - 
      (4*F[3, 13])/3 - 8*F[3, 14] - 4*F[3, 15] - 8*F[3, 18] - 
      (8*F[3, 19])/3 + 8*F[3, 22] + (16*F[3, 31])/3 + (44*F[3, 32])/3 + 
      8*F[3, 33] + (128*F[3, 34])/3 - 4*F[3, 35] + (16*F[3, 36])/3 - 
      (4*F[3, 37])/3 + 4*F[3, 40] - (16*F[3, 44])/3 - 12*F[1, 1, 1]^3 - 
      8*F[1, 1, 1]^2*F[1, 1, 2] - 4*F[1, 1, 1]*F[1, 1, 2]^2 + 
      (16*F[1, 1, 2]^3)/3 + 4*F[1, 1, 1]^2*F[1, 1, 3] + 
      12*F[1, 1, 1]*F[1, 1, 3]^2 + 4*F[1, 1, 2]*F[1, 1, 3]^2 + 
      (4*F[1, 1, 3]^3)/3 + (28*F[1, 1, 1]^2*F[1, 1, 4])/3 + 
      (4*F[1, 1, 2]^2*F[1, 1, 4])/3 - 8*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4] - 
      4*F[1, 1, 3]^2*F[1, 1, 4] + (20*F[1, 1, 1]*F[1, 1, 4]^2)/3 - 
      (4*F[1, 1, 2]*F[1, 1, 4]^2)/3 - 4*F[1, 1, 3]*F[1, 1, 4]^2 + 
      (4*F[1, 1, 2]^2*F[1, 1, 5])/3 - (8*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5])/
       3 + (4*F[1, 1, 4]^2*F[1, 1, 5])/3 - 4*F[1, 1, 1]*F[1, 1, 5]^2 - 
      (4*F[1, 1, 2]*F[1, 1, 5]^2)/3 + 4*F[1, 1, 3]*F[1, 1, 5]^2 + 
      (4*F[1, 1, 4]*F[1, 1, 5]^2)/3 - (16*F[1, 1, 5]^3)/3 - 
      (4*F[1, 1, 1]^2*F[1, 1, 6])/3 + 8*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 6] - 
      4*F[1, 1, 2]^2*F[1, 1, 6] - (16*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 6])/3 + 
      (8*F[1, 1, 4]^2*F[1, 1, 6])/3 + 4*F[1, 1, 5]^2*F[1, 1, 6] + 
      (20*F[1, 1, 1]*F[1, 1, 6]^2)/3 - 4*F[1, 1, 2]*F[1, 1, 6]^2 - 
      (8*F[1, 1, 4]*F[1, 1, 6]^2)/3 + 4*F[1, 1, 5]*F[1, 1, 6]^2 - 
      (136*F[1, 1, 6]^3)/9 - (8*F[1, 1, 1]^2*F[1, 1, 7])/3 + 
      (16*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 7])/3 - (8*F[1, 1, 4]^2*F[1, 1, 7])/
       3 - (8*F[1, 1, 5]^2*F[1, 1, 7])/3 - 
      (16*F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 7])/3 + 
      (16*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 7])/3 + (32*F[1, 1, 6]^2*F[1, 1, 7])/
       3 - (16*F[1, 1, 1]*F[1, 1, 7]^2)/3 - (8*F[1, 1, 4]*F[1, 1, 7]^2)/3 + 
      (40*F[1, 1, 6]*F[1, 1, 7]^2)/3 - (56*F[1, 1, 7]^3)/9 + 
      (16*F[1, 1, 1]^2*F[1, 1, 8])/3 - 8*F[1, 1, 3]^2*F[1, 1, 8] - 
      (32*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8])/3 + 16*F[1, 1, 3]*F[1, 1, 4]*
       F[1, 1, 8] - (8*F[1, 1, 4]^2*F[1, 1, 8])/3 + 
      (4*F[1, 1, 5]^2*F[1, 1, 8])/3 - (16*F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 8])/
       3 + (16*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 8])/3 - 
      8*F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 8] + 4*F[1, 1, 6]^2*F[1, 1, 8] + 
      (16*F[1, 1, 1]*F[1, 1, 7]*F[1, 1, 8])/3 - 
      (16*F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 8])/3 + 
      (16*F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8])/3 - (8*F[1, 1, 7]^2*F[1, 1, 8])/
       3 + (32*F[1, 1, 1]*F[1, 1, 8]^2)/3 - 8*F[1, 1, 3]*F[1, 1, 8]^2 - 
      (8*F[1, 1, 4]*F[1, 1, 8]^2)/3 + (4*F[1, 1, 5]*F[1, 1, 8]^2)/3 + 
      (28*F[1, 1, 6]*F[1, 1, 8]^2)/3 - (32*F[1, 1, 7]*F[1, 1, 8]^2)/3 - 
      16*F[1, 1, 1]*F[2, 1, 1] - 16*F[1, 1, 3]*F[2, 1, 1] + 
      (16*F[1, 1, 1]*F[2, 1, 2])/3 + (16*F[1, 1, 4]*F[2, 1, 2])/3 + 
      (16*F[1, 1, 2]*F[2, 1, 3])/3 + (16*F[1, 1, 4]*F[2, 1, 3])/3 + 
      (16*F[1, 1, 2]*F[2, 1, 4])/3 + (16*F[1, 1, 5]*F[2, 1, 4])/3 - 
      8*F[1, 1, 3]*F[2, 1, 5] - 8*F[1, 1, 5]*F[2, 1, 5] - 
      (16*F[1, 1, 5]*F[2, 1, 7])/3 - (16*F[1, 1, 7]*F[2, 1, 7])/3 + 
      (32*F[1, 1, 1]*F[2, 1, 8])/3 - (32*F[1, 1, 4]*F[2, 1, 8])/3 - 
      (112*F[1, 1, 6]*F[2, 1, 8])/3 - (80*F[1, 1, 7]*F[2, 1, 8])/3 - 
      (32*F[1, 1, 8]*F[2, 1, 8])/3 - (32*F[1, 1, 1]*F[2, 1, 9])/3 - 
      (32*F[1, 1, 8]*F[2, 1, 9])/3 + 16*F[1, 1, 7]*F[2, 1, 10] + 
      16*F[1, 1, 8]*F[2, 1, 10] + (44*F[1, 1, 1]*tci[1, 1]^2)/9 - 
      (8*F[1, 1, 2]*tci[1, 1]^2)/3 + (44*F[1, 1, 3]*tci[1, 1]^2)/3 + 
      (26*F[1, 1, 5]*tci[1, 1]^2)/9 + (32*F[1, 1, 6]*tci[1, 1]^2)/3 - 
      (16*F[1, 1, 7]*tci[1, 1]^2)/9 - (20*F[1, 1, 8]*tci[1, 1]^2)/9 - 
      (16*F[1, 2, 6]*tci[1, 1]^2)/3 - 8*F[1, 2, 7]*tci[1, 1]^2 - 
      16*F[1, 2, 8]*tci[1, 1]^2 + (52*F[1, 1, 1]^2*tci[1, 2])/3 + 
      16*F[1, 1, 1]*F[1, 1, 2]*tci[1, 2] - (8*F[1, 1, 2]^2*tci[1, 2])/3 - 
      24*F[1, 1, 1]*F[1, 1, 3]*tci[1, 2] - 8*F[1, 1, 2]*F[1, 1, 3]*
       tci[1, 2] - 12*F[1, 1, 3]^2*tci[1, 2] - 
      (40*F[1, 1, 1]*F[1, 1, 4]*tci[1, 2])/3 - 
      (8*F[1, 1, 2]*F[1, 1, 4]*tci[1, 2])/3 + 8*F[1, 1, 3]*F[1, 1, 4]*
       tci[1, 2] + (8*F[1, 1, 2]*F[1, 1, 5]*tci[1, 2])/3 - 
      8*F[1, 1, 3]*F[1, 1, 5]*tci[1, 2] - (8*F[1, 1, 4]*F[1, 1, 5]*tci[1, 2])/
       3 - (8*F[1, 1, 5]^2*tci[1, 2])/3 + (40*F[1, 1, 1]*F[1, 1, 6]*
        tci[1, 2])/3 - 8*F[1, 1, 2]*F[1, 1, 6]*tci[1, 2] - 
      (16*F[1, 1, 4]*F[1, 1, 6]*tci[1, 2])/3 + 8*F[1, 1, 5]*F[1, 1, 6]*
       tci[1, 2] - 8*F[1, 1, 6]^2*tci[1, 2] - 
      (16*F[1, 1, 1]*F[1, 1, 7]*tci[1, 2])/3 + 
      (16*F[1, 1, 4]*F[1, 1, 7]*tci[1, 2])/3 - 
      (16*F[1, 1, 5]*F[1, 1, 7]*tci[1, 2])/3 - (16*F[1, 1, 7]^2*tci[1, 2])/
       3 - (64*F[1, 1, 1]*F[1, 1, 8]*tci[1, 2])/3 + 16*F[1, 1, 3]*F[1, 1, 8]*
       tci[1, 2] + (16*F[1, 1, 4]*F[1, 1, 8]*tci[1, 2])/3 - 
      (8*F[1, 1, 5]*F[1, 1, 8]*tci[1, 2])/3 - 
      (56*F[1, 1, 6]*F[1, 1, 8]*tci[1, 2])/3 + 
      (16*F[1, 1, 7]*F[1, 1, 8]*tci[1, 2])/3 + 
      (16*F[1, 1, 2]*F[1, 2, 6]*tci[1, 2])/3 + 
      (16*F[1, 1, 4]*F[1, 2, 6]*tci[1, 2])/3 + 8*F[1, 1, 3]*F[1, 2, 7]*
       tci[1, 2] + 8*F[1, 1, 5]*F[1, 2, 7]*tci[1, 2] + 
      16*F[1, 1, 7]*F[1, 2, 8]*tci[1, 2] + 16*F[1, 1, 8]*F[1, 2, 8]*
       tci[1, 2] + 32*F[2, 1, 1]*tci[1, 2] - (32*F[2, 1, 2]*tci[1, 2])/3 - 
      (16*F[2, 1, 3]*tci[1, 2])/3 + 8*F[2, 1, 5]*tci[1, 2] + 
      (32*F[2, 1, 8]*tci[1, 2])/3 + (64*F[2, 1, 9]*tci[1, 2])/3 - 
      16*F[2, 1, 10]*tci[1, 2] + (14*tci[1, 2]^3)/9 + 
      (4*tci[1, 1]^2*tcr[1, 1])/9 - (28*tci[1, 2]*tcr[1, 1]^2)/3 + 
      12*tcr[1, 1]^3 + (64*tci[1, 1]^2*tcr[1, 2])/3 - 
      16*tci[1, 2]*tcr[1, 1]*tcr[1, 2] - (80*tci[1, 2]*tcr[2, 1])/3 + 
      (64*tcr[1, 1]*tcr[2, 1])/3 - (52*tcr[3, 3])/3))/2 + 
   (r[-q1 + 6*q10 + 6*q2 + 6*q3 + 2*q4 - 3*q5 - q7 - 6*q8 - q2*q3*s12 - 
       q3*q5*s12 + 4*q2*q7*s12 + 3*q3*q7*s12 + q4*q7*s12 - q5*q7*s12 - 
       4*q2*q8*s12 + 2*q3*q8*s12 - q3*q4*q5*s12^2 - q3^2*q7*s12^2 - 
       q3*q5*q7*s12^2 - 2*q2*q7*q8*s12^2 + 2*q10*q3*s23 + q3^2*s23 + 
       2*q10*q4*s23 - 4*q10*q5*s23 - 2*q3*q5*s23 - 2*q3*q4*q5*s12*s23 - 
       2*q10*q3*q5*s23^2 - 2*q3*q4*q5*s23^2 - q1*q2*s34 + 2*q10*q4*s34 - 
       3*q10*q5*s34 + 3*q10*q7*s34 - 2*q2*q7*s34 + q4*q7*s34 - q5*q7*s34 + 
       2*q1*q8*s34 + q10*q4*q7*s34^2 - q10*q5*q7*s34^2 - 2*q1*q2*s45 + 
       2*q10*q3*s45 + 3*q2*q3*s45 + q3^2*s45 - 4*q10*q5*s45 - 2*q3*q5*s45 + 
       3*q10*q7*s45 - q3*q7*s45 - 2*q5*q7*s45 + 4*q1*q8*s45 + 2*q2*q8*s45 - 
       4*q3*q8*s45 + q3^2*q7*s12*s45 - q3*q5*q7*s12*s45 + q10*q3^2*s23*s45 - 
       2*q10*q3*q5*s23*s45 - 3*q10*q5*q7*s34*s45 - 2*q1*q2*q3*s45^2 + 
       q10*q3^2*s45^2 - 2*q10*q3*q5*s45^2 + q3^2*q7*s45^2 - 
       4*q10*q5*q7*s45^2 - 2*q3*q5*q7*s45^2 + 2*q1*q3*q8*s45^2 + 
       q10*q3^2*q7*s45^3 - 2*q10*q3*q5*q7*s45^3 + 2*q1*q2*s51 + q10*q3*s51 - 
       3*q2*q3*s51 + 2*q10*q4*s51 - 2*q1*q7*s51 + 7*q10*q7*s51 + 
       5*q2*q7*s51 + 6*q3*q7*s51 + 2*q4*q7*s51 - 2*q1*q8*s51 + 2*q3*q8*s51 + 
       2*q2*q3^2*s12*s51 - q2*q3*q7*s12*s51 - 2*q3^2*q7*s12*s51 - 
       2*q2*q7*q8*s12*s51 + q2*q3^2*q7*s12^2*s51 - q1*q2*q7*s34*s51 + 
       2*q10*q4*q7*s34*s51 + 2*q1*q2*q3*s45*s51 + q10*q3^2*s45*s51 - 
       q2*q3^2*s45*s51 - q1*q3*q7*s45*s51 + 3*q10*q3*q7*s45*s51 + 
       2*q3^2*q7*s45*s51 - 2*q1*q3*q8*s45*s51 + 2*q10*q3^2*q7*s45^2*s51 - 
       2*q1*q2*q3*s51^2 + q2*q3^2*s51^2 + 2*q1*q2*q7*s51^2 + q1*q3*q7*s51^2 + 
       q10*q3*q7*s51^2 - 3*q2*q3*q7*s51^2 - q3^2*q7*s51^2 + 
       2*q10*q4*q7*s51^2 + q1*q3*q8*s51^2 - q2*q7*q8*s51^2 + 
       2*q2*q3^2*q7*s12*s51^2 + q10*q3^2*q7*s45*s51^2 - 2*q1*q2*q3*q7*s51^3 + 
       q2*q3^2*q7*s51^3]*(4*F[3, 59] - 8*tcr[3, 3]))/2 + 
   (r[-5*q10 - 4*q3 + 2*q4 - 5*q5 - 4*q7 - 3*q3*q5*s12 - 3*q3*q7*s12 + 
       q4*q7*s12 - q5*q7*s12 - q3*q4*q5*s12^2 - q3*q5*q7*s12^2 - q10^2*s23 - 
       2*q10*q3*s23 + 2*q10*q4*s23 - 8*q10*q5*s23 - 6*q3*q5*s23 - 
       2*q3*q4*q5*s12*s23 - 4*q10*q3*q5*s23^2 - 2*q3*q4*q5*s23^2 - 
       3*q10^2*s34 + 2*q10*q4*s34 - 5*q10*q5*s34 - 5*q10*q7*s34 + q4*q7*s34 - 
       q5*q7*s34 - 2*q10^2*q7*s34^2 + q10*q4*q7*s34^2 - q10*q5*q7*s34^2 - 
       12*q10^2*s45 - 10*q10*q3*s45 - 18*q10*q5*s45 - 7*q3*q5*s45 - 
       24*q10*q7*s45 - 11*q3*q7*s45 - 6*q5*q7*s45 - 3*q3*q5*q7*s12*s45 - 
       2*q10^3*s23*s45 - 2*q10^2*q3*s23*s45 - 8*q10^2*q5*s23*s45 - 
       10*q10*q3*q5*s23*s45 - 3*q10^2*q3*q5*s23^2*s45 - 4*q10^3*s34*s45 - 
       7*q10^2*q5*s34*s45 - 14*q10^2*q7*s34*s45 - 9*q10*q5*q7*s34*s45 - 
       2*q10^3*q7*s34^2*s45 - 2*q10^2*q5*q7*s34^2*s45 - 5*q10^3*s45^2 - 
       7*q10^2*q3*s45^2 - 12*q10^2*q5*s45^2 - 11*q10*q3*q5*s45^2 - 
       24*q10^2*q7*s45^2 - 21*q10*q3*q7*s45^2 - 19*q10*q5*q7*s45^2 - 
       7*q3*q5*q7*s45^2 - q10^3*q3*s23*s45^2 - 3*q10^3*q5*s23*s45^2 - 
       5*q10^2*q3*q5*s23*s45^2 - q10^3*q3*q5*s23^2*s45^2 - 
       3*q10^3*q5*s34*s45^2 - 7*q10^3*q7*s34*s45^2 - 9*q10^2*q5*q7*s34*
        s45^2 - q10^3*q5*q7*s34^2*s45^2 - 2*q10^3*q3*s45^3 - 
       3*q10^3*q5*s45^3 - 5*q10^2*q3*q5*s45^3 - 8*q10^3*q7*s45^3 - 
       12*q10^2*q3*q7*s45^3 - 12*q10^2*q5*q7*s45^3 - 11*q10*q3*q5*q7*s45^3 - 
       q10^3*q3*q5*s23*s45^3 - 3*q10^3*q5*q7*s34*s45^3 - q10^3*q3*q5*s45^4 - 
       3*q10^3*q3*q7*s45^4 - 3*q10^3*q5*q7*s45^4 - 5*q10^2*q3*q5*q7*s45^4 - 
       q10^3*q3*q5*q7*s45^5 - 2*q10^2*s51 - 2*q10*q3*s51 + 2*q10*q4*s51 - 
       4*q10*q7*s51 - 4*q3*q7*s51 + 2*q4*q7*s51 - q10^3*s34*s51 - 
       5*q10^2*q7*s34*s51 + 2*q10*q4*q7*s34*s51 - q10^3*q7*s34^2*s51 - 
       2*q10^3*s45*s51 - 2*q10^2*q3*s45*s51 - 14*q10^2*q7*s45*s51 - 
       12*q10*q3*q7*s45*s51 - 5*q10^3*q7*s34*s45*s51 - q10^3*q3*s45^2*s51 - 
       7*q10^3*q7*s45^2*s51 - 9*q10^2*q3*q7*s45^2*s51 - 
       3*q10^3*q3*q7*s45^3*s51 - 2*q10^2*q7*s51^2 - 2*q10*q3*q7*s51^2 + 
       2*q10*q4*q7*s51^2 - q10^3*q7*s34*s51^2 - 2*q10^3*q7*s45*s51^2 - 
       2*q10^2*q3*q7*s45*s51^2 - q10^3*q3*q7*s45^2*s51^2]*
     ((32*F[3, 3])/3 + (56*F[3, 5])/3 + 12*F[3, 7] + (128*F[3, 8])/3 + 
      (16*F[3, 11])/3 - (8*F[3, 13])/3 + 8*F[3, 17] - (16*F[3, 24])/3 + 
      (4*F[3, 52])/3 - (16*F[3, 55])/3 - 4*F[3, 56] - 4*F[3, 57] + 
      4*F[3, 59] - (8*F[1, 1, 1]^2*F[1, 1, 2])/3 - 
      (32*F[1, 1, 1]*F[1, 1, 2]^2)/3 + (208*F[1, 1, 2]^3)/9 - 
      (8*F[1, 1, 3]^3)/3 + (16*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 4])/3 - 
      16*F[1, 1, 2]*F[1, 1, 4]^2 - (16*F[1, 1, 2]^2*F[1, 1, 5])/3 + 
      (32*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5])/3 + (8*F[1, 1, 4]^2*F[1, 1, 5])/
       3 - (32*F[1, 1, 2]*F[1, 1, 5]^2)/3 + (8*F[1, 1, 4]*F[1, 1, 5]^2)/3 + 
      (4*F[1, 1, 3]^2*F[1, 1, 6])/3 + (4*F[1, 1, 3]*F[1, 1, 6]^2)/3 - 
      (8*F[1, 1, 6]^3)/3 + (16*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 8])/3 - 
      (4*F[1, 1, 2]^2*F[1, 1, 8])/3 - (16*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 8])/
       3 - (20*F[1, 1, 2]*F[1, 1, 8]^2)/3 + 8*F[1, 1, 8]^3 + 
      (8*F[1, 1, 1]^2*F[1, 1, 9])/3 + (16*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 9])/
       3 + (16*F[1, 1, 2]^2*F[1, 1, 9])/3 + 4*F[1, 1, 3]^2*F[1, 1, 9] - 
      (16*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 9])/3 - 
      (32*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9])/3 + (40*F[1, 1, 4]^2*F[1, 1, 9])/
       3 - 16*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9] + 8*F[1, 1, 5]^2*F[1, 1, 9] - 
      8*F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 9] + 4*F[1, 1, 6]^2*F[1, 1, 9] - 
      (16*F[1, 1, 1]*F[1, 1, 8]*F[1, 1, 9])/3 - 
      (16*F[1, 1, 2]*F[1, 1, 8]*F[1, 1, 9])/3 + 
      (16*F[1, 1, 4]*F[1, 1, 8]*F[1, 1, 9])/3 + (8*F[1, 1, 8]^2*F[1, 1, 9])/
       3 + (16*F[1, 1, 1]*F[1, 1, 9]^2)/3 - (64*F[1, 1, 2]*F[1, 1, 9]^2)/3 + 
      4*F[1, 1, 3]*F[1, 1, 9]^2 + (40*F[1, 1, 4]*F[1, 1, 9]^2)/3 + 
      8*F[1, 1, 5]*F[1, 1, 9]^2 + 4*F[1, 1, 6]*F[1, 1, 9]^2 - 
      (16*F[1, 1, 8]*F[1, 1, 9]^2)/3 - (40*F[1, 1, 9]^3)/9 - 
      4*F[1, 1, 2]^2*F[1, 1, 10] - (8*F[1, 1, 3]^2*F[1, 1, 10])/3 + 
      (16*F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 10])/3 - (8*F[1, 1, 6]^2*F[1, 1, 10])/
       3 + 8*F[1, 1, 2]*F[1, 1, 8]*F[1, 1, 10] - 4*F[1, 1, 8]^2*F[1, 1, 10] - 
      4*F[1, 1, 2]*F[1, 1, 10]^2 - 4*F[1, 1, 8]*F[1, 1, 10]^2 + 
      8*F[1, 1, 9]*F[1, 1, 10]^2 + (64*F[1, 1, 2]*F[2, 1, 3])/3 + 
      (64*F[1, 1, 4]*F[2, 1, 3])/3 + (32*F[1, 1, 2]*F[2, 1, 4])/3 + 
      (32*F[1, 1, 5]*F[2, 1, 4])/3 - (32*F[1, 1, 1]*F[2, 1, 11])/3 + 
      (128*F[1, 1, 2]*F[2, 1, 11])/3 + (32*F[1, 1, 4]*F[2, 1, 11])/3 + 
      (32*F[1, 1, 8]*F[2, 1, 11])/3 + (160*F[1, 1, 9]*F[2, 1, 11])/3 + 
      16*F[1, 1, 8]*F[2, 1, 12] + 16*F[1, 1, 9]*F[2, 1, 12] - 
      (16*F[1, 1, 3]*F[2, 1, 13])/3 - (16*F[1, 1, 10]*F[2, 1, 13])/3 - 
      (16*F[1, 1, 6]*F[2, 1, 14])/3 - (16*F[1, 1, 10]*F[2, 1, 14])/3 - 
      16*F[1, 1, 9]*F[2, 1, 15] - 16*F[1, 1, 10]*F[2, 1, 15] - 
      (64*F[1, 1, 2]*tci[1, 1]^2)/9 - (4*F[1, 1, 3]*tci[1, 1]^2)/3 - 
      (16*F[1, 1, 4]*tci[1, 1]^2)/9 + (32*F[1, 1, 5]*tci[1, 1]^2)/9 + 
      (16*F[1, 1, 6]*tci[1, 1]^2)/9 + 4*F[1, 1, 8]*tci[1, 1]^2 + 
      24*F[1, 1, 9]*tci[1, 1]^2 - (56*F[1, 1, 10]*tci[1, 1]^2)/9 - 
      (16*F[1, 2, 2]*tci[1, 1]^2)/3 - (64*F[1, 2, 6]*tci[1, 1]^2)/3 + 
      16*F[1, 2, 9]*tci[1, 1]^2 - (16*F[1, 1, 1]*F[1, 1, 2]*tci[1, 2])/3 - 
      (28*F[1, 1, 2]^2*tci[1, 2])/3 + (8*F[1, 1, 3]^2*tci[1, 2])/3 + 
      (32*F[1, 1, 2]*F[1, 1, 4]*tci[1, 2])/3 - 
      (32*F[1, 1, 2]*F[1, 1, 5]*tci[1, 2])/3 - 
      (16*F[1, 1, 4]*F[1, 1, 5]*tci[1, 2])/3 - (8*F[1, 1, 5]^2*tci[1, 2])/3 - 
      (8*F[1, 1, 3]*F[1, 1, 6]*tci[1, 2])/3 - (4*F[1, 1, 6]^2*tci[1, 2])/3 + 
      (40*F[1, 1, 2]*F[1, 1, 8]*tci[1, 2])/3 - 8*F[1, 1, 8]^2*tci[1, 2] + 
      (16*F[1, 1, 1]*F[1, 1, 9]*tci[1, 2])/3 + 
      (32*F[1, 1, 2]*F[1, 1, 9]*tci[1, 2])/3 - 8*F[1, 1, 3]*F[1, 1, 9]*
       tci[1, 2] - (80*F[1, 1, 4]*F[1, 1, 9]*tci[1, 2])/3 + 
      16*F[1, 1, 5]*F[1, 1, 9]*tci[1, 2] + 8*F[1, 1, 6]*F[1, 1, 9]*
       tci[1, 2] + (32*F[1, 1, 8]*F[1, 1, 9]*tci[1, 2])/3 - 
      (52*F[1, 1, 9]^2*tci[1, 2])/3 - 8*F[1, 1, 2]*F[1, 1, 10]*tci[1, 2] - 
      (16*F[1, 1, 6]*F[1, 1, 10]*tci[1, 2])/3 + 8*F[1, 1, 8]*F[1, 1, 10]*
       tci[1, 2] + 4*F[1, 1, 10]^2*tci[1, 2] + 
      (16*F[1, 1, 3]*F[1, 2, 2]*tci[1, 2])/3 + 
      (16*F[1, 1, 10]*F[1, 2, 2]*tci[1, 2])/3 + 
      (64*F[1, 1, 2]*F[1, 2, 6]*tci[1, 2])/3 + 
      (64*F[1, 1, 4]*F[1, 2, 6]*tci[1, 2])/3 - 16*F[1, 1, 8]*F[1, 2, 9]*
       tci[1, 2] - 16*F[1, 1, 9]*F[1, 2, 9]*tci[1, 2] - 
      (64*F[2, 1, 3]*tci[1, 2])/3 - (32*F[2, 1, 11]*tci[1, 2])/3 - 
      16*F[2, 1, 12]*tci[1, 2] + (16*F[2, 1, 13]*tci[1, 2])/3 - 
      (8*tci[1, 2]^3)/3 + (32*tci[1, 1]^2*tcr[1, 2])/3 - 8*tcr[3, 3]))/2 + 
   (r[-10*q10 - 8*q3 - 2*q4 - 3*q5 - 6*q7 - 5*q3*q5*s12 - 5*q3*q7*s12 - 
       q4*q7*s12 - q5*q7*s12 + q3^3*s12^2 - 2*q3^2*q5*s12^2 + 
       q3*q4*q5*s12^2 - q3*q5*q7*s12^2 - 4*q10*q3*s23 - 2*q10*q4*s23 - 
       4*q10*q5*s23 - 6*q3*q5*s23 + q3^3*s12*s23 - 3*q3^2*q5*s12*s23 + 
       2*q3*q4*q5*s12*s23 - q3^3*q5*s12^2*s23 - 2*q10*q3*q5*s23^2 - 
       q3^2*q5*s23^2 + 2*q3*q4*q5*s23^2 - q3^3*q5*s12*s23^2 - 2*q10*q4*s34 - 
       3*q10*q5*s34 - 7*q10*q7*s34 - q4*q7*s34 - q5*q7*s34 - 
       q10*q4*q7*s34^2 - q10*q5*q7*s34^2 - 14*q10*q3*s45 - 8*q3^2*s45 - 
       10*q10*q5*s45 - 6*q3*q5*s45 - 21*q10*q7*s45 - 14*q3*q7*s45 - 
       4*q5*q7*s45 - 2*q3^3*s12*s45 - 3*q3^2*q5*s12*s45 - 7*q3^2*q7*s12*s45 - 
       3*q3*q5*q7*s12*s45 - q3^3*q5*s12^2*s45 - 2*q3^2*q5*q7*s12^2*s45 - 
       3*q10*q3^2*s23*s45 - q3^3*s23*s45 - 8*q10*q3*q5*s23*s45 - 
       4*q3^2*q5*s23*s45 - q3^3*q5*s12*s23*s45 - 2*q10*q3^2*q5*s23^2*s45 - 
       q3^3*q5*s23^2*s45 - 5*q10*q5*q7*s34*s45 - 8*q10*q3^2*s45^2 - 
       2*q3^3*s45^2 - 11*q10*q3*q5*s45^2 - 4*q3^2*q5*s45^2 - 
       25*q10*q3*q7*s45^2 - 10*q3^2*q7*s45^2 - 11*q10*q5*q7*s45^2 - 
       7*q3*q5*q7*s45^2 - q3^3*q5*s12*s45^2 - 3*q3^3*q7*s12*s45^2 - 
       3*q3^2*q5*q7*s12*s45^2 - q3^3*q5*q7*s12^2*s45^2 - q10*q3^3*s23*s45^2 - 
       5*q10*q3^2*q5*s23*s45^2 - q3^3*q5*s23*s45^2 - q10*q3^3*q5*s23^2*
        s45^2 - 2*q10*q3^3*s45^3 - 5*q10*q3^2*q5*s45^3 - q3^3*q5*s45^3 - 
       13*q10*q3^2*q7*s45^3 - 3*q3^3*q7*s45^3 - 11*q10*q3*q5*q7*s45^3 - 
       4*q3^2*q5*q7*s45^3 - q3^3*q5*q7*s12*s45^3 - q10*q3^3*q5*s23*s45^3 - 
       q10*q3^3*q5*s45^4 - 3*q10*q3^3*q7*s45^4 - 5*q10*q3^2*q5*q7*s45^4 - 
       q3^3*q5*q7*s45^4 - q10*q3^3*q5*q7*s45^5 - 4*q10*q3*s51 - 
       2*q10*q4*s51 - 12*q10*q7*s51 - 8*q3*q7*s51 - 2*q4*q7*s51 - 
       2*q10*q4*q7*s34*s51 - 3*q10*q3^2*s45*s51 - 18*q10*q3*q7*s45*s51 - 
       8*q3^2*q7*s45*s51 - q10*q3^3*s45^2*s51 - 11*q10*q3^2*q7*s45^2*s51 - 
       3*q3^3*q7*s45^2*s51 - 3*q10*q3^3*q7*s45^3*s51 - 4*q10*q3*q7*s51^2 - 
       2*q10*q4*q7*s51^2 - 3*q10*q3^2*q7*s45*s51^2 - q10*q3^3*q7*s45^2*s51^2]*
     (16*F[3, 1] - 8*F[3, 2] + 4*F[3, 4] + (4*F[3, 5])/3 + (16*F[3, 6])/3 - 
      (16*F[3, 11])/3 + (4*F[3, 12])/3 - 4*F[3, 13] - 4*F[3, 15] + 
      4*F[3, 17] + 4*F[3, 18] + (16*F[3, 19])/3 + (4*F[3, 32])/3 - 
      (16*F[3, 36])/3 - 4*F[3, 37] - 4*F[3, 38] + 4*F[3, 40] + 
      (16*F[1, 1, 1]^3)/3 + (40*F[1, 1, 2]^3)/3 - 4*F[1, 1, 2]^2*F[1, 1, 3] - 
      8*F[1, 1, 1]*F[1, 1, 3]^2 - 4*F[1, 1, 2]*F[1, 1, 3]^2 + 
      8*F[1, 1, 3]^3 - (8*F[1, 1, 1]^2*F[1, 1, 4])/3 - 
      (8*F[1, 1, 2]^2*F[1, 1, 4])/3 + 4*F[1, 1, 3]^2*F[1, 1, 4] - 
      (16*F[1, 1, 1]*F[1, 1, 4]^2)/3 - (16*F[1, 1, 2]*F[1, 1, 4]^2)/3 + 
      4*F[1, 1, 3]*F[1, 1, 4]^2 + 4*F[1, 1, 4]^2*F[1, 1, 5] + 
      8*F[1, 1, 1]*F[1, 1, 5]^2 - 8*F[1, 1, 2]*F[1, 1, 5]^2 - 
      8*F[1, 1, 3]*F[1, 1, 5]^2 + 4*F[1, 1, 4]*F[1, 1, 5]^2 - 
      (8*F[1, 1, 5]^3)/3 + 4*F[1, 1, 5]^2*F[1, 1, 6] + 
      4*F[1, 1, 5]*F[1, 1, 6]^2 - (8*F[1, 1, 6]^3)/3 - 
      4*F[1, 1, 2]^2*F[1, 1, 7] + 8*F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 7] - 
      4*F[1, 1, 3]^2*F[1, 1, 7] - (8*F[1, 1, 6]^2*F[1, 1, 7])/3 - 
      4*F[1, 1, 2]*F[1, 1, 7]^2 - 4*F[1, 1, 3]*F[1, 1, 7]^2 + 
      8*F[1, 1, 5]*F[1, 1, 7]^2 + (8*F[1, 1, 7]^3)/3 - 
      (8*F[1, 1, 1]^2*F[1, 1, 8])/3 + 4*F[1, 1, 3]^2*F[1, 1, 8] + 
      (16*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8])/3 - 8*F[1, 1, 3]*F[1, 1, 4]*
       F[1, 1, 8] + (4*F[1, 1, 4]^2*F[1, 1, 8])/3 + 
      4*F[1, 1, 5]^2*F[1, 1, 8] - 8*F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 8] + 
      (4*F[1, 1, 6]^2*F[1, 1, 8])/3 + (16*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 8])/
       3 - (8*F[1, 1, 7]^2*F[1, 1, 8])/3 - (16*F[1, 1, 1]*F[1, 1, 8]^2)/3 + 
      4*F[1, 1, 3]*F[1, 1, 8]^2 + (4*F[1, 1, 4]*F[1, 1, 8]^2)/3 + 
      4*F[1, 1, 5]*F[1, 1, 8]^2 + (4*F[1, 1, 6]*F[1, 1, 8]^2)/3 - 
      (16*F[1, 1, 7]*F[1, 1, 8]^2)/3 - (8*F[1, 1, 2]^2*F[1, 1, 9])/3 + 
      (16*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9])/3 + (4*F[1, 1, 4]^2*F[1, 1, 9])/
       3 - 8*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9] + 4*F[1, 1, 5]^2*F[1, 1, 9] - 
      (16*F[1, 1, 2]*F[1, 1, 9]^2)/3 + (4*F[1, 1, 4]*F[1, 1, 9]^2)/3 + 
      4*F[1, 1, 5]*F[1, 1, 9]^2 + 16*F[1, 1, 1]*F[2, 1, 1] + 
      16*F[1, 1, 3]*F[2, 1, 1] + (16*F[1, 1, 1]*F[2, 1, 2])/3 + 
      (16*F[1, 1, 4]*F[2, 1, 2])/3 + (16*F[1, 1, 2]*F[2, 1, 3])/3 + 
      (16*F[1, 1, 4]*F[2, 1, 3])/3 + 16*F[1, 1, 2]*F[2, 1, 4] + 
      16*F[1, 1, 5]*F[2, 1, 4] + 16*F[1, 1, 3]*F[2, 1, 5] + 
      16*F[1, 1, 5]*F[2, 1, 5] - 16*F[1, 1, 5]*F[2, 1, 7] - 
      16*F[1, 1, 7]*F[2, 1, 7] - (16*F[1, 1, 6]*F[2, 1, 8])/3 - 
      (16*F[1, 1, 7]*F[2, 1, 8])/3 + (16*F[1, 1, 1]*F[2, 1, 9])/3 + 
      (16*F[1, 1, 8]*F[2, 1, 9])/3 + (16*F[1, 1, 7]*F[2, 1, 10])/3 + 
      (16*F[1, 1, 8]*F[2, 1, 10])/3 + (16*F[1, 1, 2]*F[2, 1, 11])/3 + 
      (16*F[1, 1, 9]*F[2, 1, 11])/3 - (64*F[1, 1, 1]*tci[1, 1]^2)/9 - 
      (16*F[1, 1, 2]*tci[1, 1]^2)/3 + (16*F[1, 1, 3]*tci[1, 1]^2)/3 + 
      12*F[1, 1, 5]*tci[1, 1]^2 + (16*F[1, 1, 6]*tci[1, 1]^2)/9 - 
      (16*F[1, 1, 7]*tci[1, 1]^2)/3 + (16*F[1, 1, 9]*tci[1, 1]^2)/9 - 
      (16*F[1, 2, 6]*tci[1, 1]^2)/3 + 16*F[1, 2, 7]*tci[1, 1]^2 - 
      (16*F[1, 2, 8]*tci[1, 1]^2)/3 - (32*F[1, 1, 1]^2*tci[1, 2])/3 + 
      (4*F[1, 1, 2]^2*tci[1, 2])/3 + 16*F[1, 1, 1]*F[1, 1, 3]*tci[1, 2] + 
      8*F[1, 1, 2]*F[1, 1, 3]*tci[1, 2] - 8*F[1, 1, 3]^2*tci[1, 2] + 
      (32*F[1, 1, 1]*F[1, 1, 4]*tci[1, 2])/3 + 
      (16*F[1, 1, 2]*F[1, 1, 4]*tci[1, 2])/3 - 8*F[1, 1, 3]*F[1, 1, 4]*
       tci[1, 2] + 16*F[1, 1, 3]*F[1, 1, 5]*tci[1, 2] - 
      8*F[1, 1, 4]*F[1, 1, 5]*tci[1, 2] - 8*F[1, 1, 5]^2*tci[1, 2] + 
      8*F[1, 1, 5]*F[1, 1, 6]*tci[1, 2] - (4*F[1, 1, 6]^2*tci[1, 2])/3 - 
      8*F[1, 1, 2]*F[1, 1, 7]*tci[1, 2] + 8*F[1, 1, 3]*F[1, 1, 7]*tci[1, 2] - 
      (16*F[1, 1, 6]*F[1, 1, 7]*tci[1, 2])/3 + (4*F[1, 1, 7]^2*tci[1, 2])/3 + 
      (32*F[1, 1, 1]*F[1, 1, 8]*tci[1, 2])/3 - 8*F[1, 1, 3]*F[1, 1, 8]*
       tci[1, 2] - (8*F[1, 1, 4]*F[1, 1, 8]*tci[1, 2])/3 - 
      8*F[1, 1, 5]*F[1, 1, 8]*tci[1, 2] - (8*F[1, 1, 6]*F[1, 1, 8]*tci[1, 2])/
       3 + (16*F[1, 1, 7]*F[1, 1, 8]*tci[1, 2])/3 - 
      (16*F[1, 1, 2]*F[1, 1, 9]*tci[1, 2])/3 - 
      (8*F[1, 1, 4]*F[1, 1, 9]*tci[1, 2])/3 + 8*F[1, 1, 5]*F[1, 1, 9]*
       tci[1, 2] - (4*F[1, 1, 9]^2*tci[1, 2])/3 + 
      (16*F[1, 1, 2]*F[1, 2, 6]*tci[1, 2])/3 + 
      (16*F[1, 1, 4]*F[1, 2, 6]*tci[1, 2])/3 - 16*F[1, 1, 3]*F[1, 2, 7]*
       tci[1, 2] - 16*F[1, 1, 5]*F[1, 2, 7]*tci[1, 2] + 
      (16*F[1, 1, 7]*F[1, 2, 8]*tci[1, 2])/3 + 
      (16*F[1, 1, 8]*F[1, 2, 8]*tci[1, 2])/3 - 32*F[2, 1, 1]*tci[1, 2] - 
      (32*F[2, 1, 2]*tci[1, 2])/3 - (16*F[2, 1, 3]*tci[1, 2])/3 - 
      16*F[2, 1, 5]*tci[1, 2] - (32*F[2, 1, 9]*tci[1, 2])/3 - 
      (16*F[2, 1, 10]*tci[1, 2])/3 - (20*tci[1, 2]^3)/9 + 
      (64*tci[1, 1]^2*tcr[1, 1])/9 + (32*tci[1, 2]*tcr[1, 1]^2)/3 - 
      (16*tcr[1, 1]^3)/3 - (16*tci[1, 1]^2*tcr[1, 2])/3 + 
      (160*tci[1, 2]*tcr[2, 1])/3 - (80*tcr[1, 1]*tcr[2, 1])/3 - 
      8*tcr[3, 3]))/2 + (r[-q10 - q2 + 3*q5 - 6*q9 + q2*q5*s12 - 2*q5^2*s12 + 
       2*q1*q10*s23 + 3*q10*q5*s23 - 3*q5^2*s23 - 4*q1*q9*s23 - 
       2*q10*q9*s23 + 2*q5*q9*s23 + q5^3*s12*s23 + 2*q1*q10*q5*s23^2 - 
       q1*q5^2*s23^2 + q5^3*s23^2 - 2*q1*q10*q9*s23^2 + q10*q5*s34 + 
       q2*q5*s34 - q10*q9*s34 - 2*q2*q9*s34 + 2*q5*q9*s34 - q5^3*s23*s34 - 
       q1*q5^3*s23^2*s34 + q2*q5*q9*s34^2 + 2*q1*q10*s45 + 2*q10*q2*s45 - 
       3*q10*q5*s45 - 2*q2*q5*s45 + 2*q5^2*s45 + 2*q1*q9*s45 + 4*q2*q9*s45 - 
       4*q5*q9*s45 - 5*q1*q10*q5*s23*s45 + 2*q1*q5^2*s23*s45 - 
       2*q10*q5^2*s23*s45 - q1*q10*q5^2*s23^2*s45 + q1*q5^3*s23^2*s45 - 
       q10*q5^2*s34*s45 + 2*q5^3*s34*s45 - 2*q2*q5*q9*s34*s45 + 
       3*q1*q5^3*s23*s34*s45 - 2*q1*q10*q2*s45^2 + 4*q1*q10*q5*s45^2 + 
       q10*q2*q5*s45^2 - q1*q5^2*s45^2 + q10*q5^2*s45^2 + 2*q2*q5*q9*s45^2 + 
       2*q1*q10*q5^2*s23*s45^2 - 3*q1*q5^3*s23*s45^2 + 3*q10*q5^3*s23*s45^2 + 
       q1*q10*q5^3*s23^2*s45^2 - 3*q1*q5^3*s34*s45^2 + 3*q10*q5^3*s34*s45^2 + 
       q10*q2*q5^3*s34^2*s45^2 - q1*q10*q2*q5*s45^3 - q1*q10*q5^2*s45^3 + 
       3*q1*q5^3*s45^3 - 3*q10*q5^3*s45^3 - 3*q1*q10*q5^3*s23*s45^3 + 
       q1*q2*q5^3*s34*s45^3 - q10*q2*q5^3*s34*s45^3 + 3*q1*q10*q5^3*s45^4 - 
       q1*q2*q5^3*s45^4 + q10*q2*q5^3*s45^4 - q1*q10*q2*q5^3*s45^5 + 
       q1*q10*s51 + q10*q2*s51 - q10*q9*s51 + 2*q2*q9*s51 - 
       2*q1*q10*q9*s23*s51 - q1*q10*q2*s45*s51 - q1*q10*q9*s51^2]*
     (-4*F[3, 5] + (2*tci[1, 2]^3)/3 - 4*tci[1, 1]^2*tcr[1, 2] - 
      6*tcr[3, 3]))/2 + (r[-4*q2 + q7 + 3*q8 + 3*q2*q3*s12 - 2*q2*q7*s12 - 
       2*q3*q7*s12 + 2*q2*q8*s12 - q3*q8*s12 + q2*q3*q7*s12^2 - 
       q3*q7^2*s12^2 + q2*q7*q8*s12^2 + q1*q2*s34 + q2*q7*s34 - q1*q8*s34 + 
       2*q1*q2*s45 - 3*q2*q3*s45 + q3*q7*s45 - 2*q1*q8*s45 - q2*q8*s45 + 
       2*q3*q8*s45 + 2*q3*q7^2*s12*s45 + q3*q7^3*s12^2*s45 + q1*q2*q3*s45^2 - 
       q1*q3*q8*s45^2 - 6*q1*q2*s51 + 9*q2*q3*s51 + 4*q1*q7*s51 - 
       12*q2*q7*s51 - 7*q3*q7*s51 + 5*q7^2*s51 + 2*q1*q8*s51 + q2*q8*s51 - 
       2*q3*q8*s51 + 9*q2*q3*q7*s12*s51 - 4*q2*q7^2*s12*s51 - 
       6*q3*q7^2*s12*s51 + 2*q7^3*s12*s51 + 2*q2*q7*q8*s12*s51 + 
       2*q2*q3*q7^2*s12^2*s51 - q3*q7^3*s12^2*s51 + 3*q1*q2*q7*s34*s51 + 
       2*q2*q7^2*s34*s51 - 3*q1*q2*q3*s45*s51 + q1*q3*q7*s45*s51 + 
       4*q3*q7^2*s45*s51 + 2*q1*q3*q8*s45*s51 + 3*q3*q7^3*s12*s45*s51 + 
       7*q1*q2*q3*s51^2 - 12*q1*q2*q7*s51^2 - 5*q1*q3*q7*s51^2 + 
       19*q2*q3*q7*s51^2 + 5*q1*q7^2*s51^2 - 12*q2*q7^2*s51^2 - 
       9*q3*q7^2*s51^2 + 4*q7^3*s51^2 - 2*q1*q3*q8*s51^2 + 2*q2*q7*q8*s51^2 + 
       9*q2*q3*q7^2*s12*s51^2 - 2*q2*q7^3*s12*s51^2 - 3*q3*q7^3*s12*s51^2 + 
       q2*q3*q7^3*s12^2*s51^2 + 3*q1*q2*q7^2*s34*s51^2 + q2*q7^3*s34*s51^2 + 
       2*q1*q3*q7^2*s45*s51^2 + 3*q3*q7^3*s45*s51^2 + 11*q1*q2*q3*q7*s51^3 - 
       8*q1*q2*q7^2*s51^3 - 4*q1*q3*q7^2*s51^3 + 12*q2*q3*q7^2*s51^3 + 
       2*q1*q7^3*s51^3 - 4*q2*q7^3*s51^3 - 3*q3*q7^3*s51^3 + 
       3*q2*q3*q7^3*s12*s51^3 + q1*q2*q7^3*s34*s51^3 + q1*q3*q7^3*s45*s51^3 + 
       5*q1*q2*q3*q7^2*s51^4 - 2*q1*q2*q7^3*s51^4 - q1*q3*q7^3*s51^4 + 
       3*q2*q3*q7^3*s51^4 + q1*q2*q3*q7^3*s51^5]*
     (4*F[3, 13] + (2*tci[1, 2]^3)/3 - 4*tci[1, 1]^2*tcr[1, 2] - 
      6*tcr[3, 3]))/2 + (r[-q1 + q10 - 4*q9 + 10*q1*q10*s23 - 2*q1*q5*s23 + 
       7*q10*q5*s23 - 8*q1*q9*s23 - 8*q10*q9*s23 - 3*q5*q9*s23 - 8*q9^2*s23 + 
       3*q1*q10*q5*s23^2 - 5*q1*q10*q9*s23^2 - 2*q10*q2*s34 - q1*q5*s34 + 
       7*q10*q5*s34 - 3*q10*q9*s34 - 4*q5*q9*s34 - 12*q9^2*s34 + 
       3*q10*q2*q5*s34^2 - q2*q5*q9*s34^2 - 4*q2*q9^2*s34^2 - 2*q1*q10*s45 + 
       2*q10*q2*s45 + 3*q1*q5*s45 - 9*q10*q5*s45 + 3*q1*q9*s45 + 
       4*q5*q9*s45 + 12*q9^2*s45 - 9*q1*q10*q5*s23*s45 + q1*q2*q5*s34*s45 - 
       3*q10*q2*q5*s34*s45 + 2*q2*q5*q9*s34*s45 + 12*q2*q9^2*s34*s45 - 
       4*q5*q9^2*s34*s45 - 4*q2*q5*q9^2*s34^2*s45 - 2*q1*q10*q2*s45^2 + 
       10*q1*q10*q5*s45^2 - q1*q2*q5*s45^2 + 4*q10*q2*q5*s45^2 - 
       q2*q5*q9*s45^2 - 4*q2*q9^2*s45^2 + 4*q2*q5*q9^2*s34*s45^2 - 
       4*q1*q10*q2*q5*s45^3 + 7*q1*q10*s51 + q10*q2*s51 - 5*q1*q9*s51 - 
       5*q10*q9*s51 + q2*q9*s51 + 12*q9^2*s51 - 18*q1*q10*q9*s23*s51 + 
       4*q1*q9^2*s23*s51 + 4*q10*q9^2*s23*s51 + 4*q1*q10*q9^2*s23^2*s51 + 
       8*q2*q9^2*s34*s51 - q1*q10*q2*s45*s51 - 8*q2*q9^2*s45*s51 - 
       5*q1*q10*q9*s51^2 - 4*q2*q9^2*s51^2 + 4*q1*q10*q9^2*s23*s51^2]*
     (4*F[3, 33] + (2*tci[1, 2]^3)/3 - 4*tci[1, 1]^2*tcr[1, 2] - 
      6*tcr[3, 3]))/2 + (r[-4*q2 + 2*q5 - 4*q9 - 2*q2^2*s12 + q2*q5*s12 + 
       2*q1*q10*s23 - 2*q1*q5*s23 + 3*q10*q5*s23 - 2*q1*q9*s23 - 
       2*q10*q9*s23 + q5*q9*s23 + q1*q10*q5*s23^2 - q1*q10*q9*s23^2 - 
       4*q10*q2*s34 - 2*q2^2*s34 - 2*q1*q5*s34 + 4*q10*q5*s34 + q2*q5*s34 - 
       2*q10*q9*s34 - 2*q2*q9*s34 + 2*q5*q9*s34 - 2*q10*q2^2*s34^2 + 
       2*q10*q2*q5*s34^2 + 2*q2*q5*q9*s34^2 + q1*q10*s45 - 4*q1*q2*s45 + 
       8*q10*q2*s45 + 4*q2^2*s45 + 8*q1*q5*s45 - 10*q10*q5*s45 - 
       2*q2*q5*s45 + q1*q9*s45 + 2*q2*q9*s45 - 2*q5*q9*s45 - 
       5*q1*q10*q5*s23*s45 + 7*q10*q2^2*s34*s45 + 2*q2^3*s34*s45 + 
       4*q1*q2*q5*s34*s45 - 8*q10*q2*q5*s34*s45 - 2*q2*q5*q9*s34*s45 + 
       2*q10*q2^3*s34^2*s45 - 2*q10*q2^2*q5*s34^2*s45 - 8*q1*q10*q2*s45^2 + 
       5*q1*q2^2*s45^2 - 7*q10*q2^2*s45^2 + 11*q1*q10*q5*s45^2 - 
       10*q1*q2*q5*s45^2 + 11*q10*q2*q5*s45^2 + q2*q5*q9*s45^2 - 
       2*q10*q2^3*s34*s45^2 - 3*q1*q2^2*q5*s34*s45^2 + 
       5*q10*q2^2*q5*s34*s45^2 + q10*q2^3*q5*s34^2*s45^2 + 
       7*q1*q10*q2^2*s45^3 - 2*q1*q2^3*s45^3 + 2*q10*q2^3*s45^3 - 
       11*q1*q10*q2*q5*s45^3 + 5*q1*q2^2*q5*s45^3 - 5*q10*q2^2*q5*s45^3 + 
       q1*q2^3*q5*s34*s45^3 - q10*q2^3*q5*s34*s45^3 - 2*q1*q10*q2^3*s45^4 + 
       5*q1*q10*q2^2*q5*s45^4 - q1*q2^3*q5*s45^4 + q10*q2^3*q5*s45^4 - 
       q1*q10*q2^3*q5*s45^5 + 2*q1*q10*s51 + q10*q2*s51 + 2*q2^2*s51 - 
       q1*q9*s51 - 2*q10*q9*s51 + q2*q9*s51 + q2^3*s12*s51 - 
       2*q1*q10*q9*s23*s51 + 2*q10*q2^2*s34*s51 + q2^3*s34*s51 + 
       q10*q2^3*s34^2*s51 - q1*q10*q2*s45*s51 - 2*q10*q2^2*s45*s51 - 
       2*q2^3*s45*s51 - q10*q2^3*s34*s45*s51 + 2*q1*q10*q2^2*s45^2*s51 + 
       q10*q2^3*s45^2*s51 - q1*q10*q2^3*s45^3*s51 - 2*q1*q10*q9*s51^2]*
     (-4*F[3, 38] + (2*tci[1, 2]^3)/3 - 4*tci[1, 1]^2*tcr[1, 2] - 
      6*tcr[3, 3]))/2 + 
   (r[4*q10 - q3 + 2*q4 + 3*q5 + 5*q7 - 3*q8 + 3*q2*q3*s12 - q3*q5*s12 - 
       6*q3*q7*s12 + 2*q4*q7*s12 + q5*q7*s12 - q7^2*s12 - 2*q2*q8*s12 + 
       q3*q8*s12 - 2*q3*q4*q5*s12^2 + q2*q3*q7*s12^2 - q3*q5*q7*s12^2 - 
       q2*q7*q8*s12^2 + q10*q3*s23 + q10*q4*s23 + 3*q10*q5*s23 + q3*q5*s23 - 
       2*q3*q4*q5*s12*s23 + q10*q3*q5*s23^2 - q3*q4*q5*s23^2 + 2*q10*q4*s34 + 
       4*q10*q5*s34 + 8*q10*q7*s34 + 2*q4*q7*s34 + 2*q5*q7*s34 + q1*q8*s34 + 
       2*q10*q4*q7*s34^2 + 2*q10*q5*q7*s34^2 + 2*q10*q3*s45 - 3*q2*q3*s45 + 
       5*q10*q5*s45 + 2*q3*q5*s45 + 10*q10*q7*s45 + 4*q3*q7*s45 + 
       4*q5*q7*s45 + 2*q1*q8*s45 + q2*q8*s45 - 2*q3*q8*s45 - 
       q3*q5*q7*s12*s45 - q3*q7^2*s12*s45 - q3*q5*q7^2*s12^2*s45 + 
       q10*q3*q5*s23*s45 + 6*q10*q5*q7*s34*s45 + q1*q2*q3*s45^2 + 
       2*q10*q3*q5*s45^2 + 4*q10*q3*q7*s45^2 + 6*q10*q5*q7*s45^2 + 
       2*q3*q5*q7*s45^2 + q1*q3*q8*s45^2 + 2*q10*q3*q5*q7*s45^3 + 
       q10*q3*s51 + 3*q2*q3*s51 + q10*q4*s51 + 2*q1*q7*s51 + 5*q10*q7*s51 - 
       6*q3*q7*s51 + 2*q4*q7*s51 - 2*q1*q8*s51 - q2*q8*s51 + 2*q3*q8*s51 + 
       3*q2*q3*q7*s12*s51 - 2*q2*q7*q8*s12*s51 + 2*q10*q4*q7*s34*s51 - 
       q1*q2*q3*s45*s51 + 3*q1*q3*q7*s45*s51 + 3*q10*q3*q7*s45*s51 + 
       q3*q7^2*s45*s51 - 2*q1*q3*q8*s45*s51 + 2*q1*q2*q3*s51^2 - 
       2*q1*q3*q7*s51^2 + q10*q3*q7*s51^2 + 4*q2*q3*q7*s51^2 + 
       q10*q4*q7*s51^2 + q1*q7^2*s51^2 + 2*q1*q3*q8*s51^2 - 
       2*q2*q7*q8*s51^2 + q1*q3*q7^2*s45*s51^2 + 2*q1*q2*q3*q7*s51^3]*
     (-4*F[3, 52] + (2*tci[1, 2]^3)/3 - 4*tci[1, 1]^2*tcr[1, 2] - 
      6*tcr[3, 3]))/2 + 
   (r[-4*q2 - q7 + q8 + 7*q2*q3*s12 - 4*q2*q7*s12 - 2*q3*q7*s12 - 
       4*q2*q8*s12 - 3*q3*q8*s12 + 6*q7*q8*s12 - 12*q8^2*s12 + 
       3*q2*q3*q7*s12^2 - q2*q7*q8*s12^2 - 4*q7*q8^2*s12^2 + q1*q2*s34 + 
       2*q2*q7*s34 + q1*q8*s34 + 12*q8^2*s34 - 4*q1*q8^2*s34^2 + 
       2*q1*q2*s45 - 7*q2*q3*s45 + q3*q7*s45 + 3*q2*q8*s45 + 4*q3*q8*s45 + 
       12*q8^2*s45 - 8*q1*q8^2*s34*s45 + 3*q1*q2*q3*s45^2 - q1*q3*q8*s45^2 - 
       4*q1*q8^2*s45^2 - 2*q1*q2*s51 + 9*q2*q3*s51 - 3*q2*q7*s51 - 
       3*q3*q7*s51 - 5*q2*q8*s51 - 4*q3*q8*s51 + 2*q7*q8*s51 - 12*q8^2*s51 + 
       9*q2*q3*q7*s12*s51 - 10*q2*q7*q8*s12*s51 + 4*q2*q8^2*s12*s51 - 
       4*q7*q8^2*s12*s51 + 4*q2*q7*q8^2*s12^2*s51 + q1*q2*q7*s34*s51 + 
       8*q1*q8^2*s34*s51 - 3*q1*q2*q3*s45*s51 + q1*q3*q7*s45*s51 + 
       2*q1*q3*q8*s45*s51 + 12*q1*q8^2*s45*s51 - 4*q3*q8^2*s45*s51 + 
       4*q1*q3*q8^2*s45^2*s51 + 4*q1*q2*q3*s51^2 - 2*q1*q2*q7*s51^2 - 
       q1*q3*q7*s51^2 + 10*q2*q3*q7*s51^2 - q1*q3*q8*s51^2 - 
       5*q2*q7*q8*s51^2 - 4*q1*q8^2*s51^2 + 4*q2*q7*q8^2*s12*s51^2 - 
       4*q1*q3*q8^2*s45*s51^2 + 4*q1*q2*q3*q7*s51^3]*
     (4*F[3, 53] + (2*tci[1, 2]^3)/3 - 4*tci[1, 1]^2*tcr[1, 2] - 
      6*tcr[3, 3]))/2 + (r[-9*q2 + 3*q7 + 6*q8 - 2*q2^2*s12 + 4*q2*q3*s12 - 
       4*q2*q7*s12 - 2*q3*q7*s12 + 4*q2*q8*s12 - 2*q3*q8*s12 + 
       q2*q3*q7*s12^2 + 2*q2*q7*q8*s12^2 + 2*q1*q2*s34 + q2^2*s34 + 
       2*q2*q7*s34 - 2*q1*q8*s34 + 4*q1*q2*s45 + 3*q2^2*s45 - 5*q2*q3*s45 + 
       q3*q7*s45 - 4*q1*q8*s45 - 2*q2*q8*s45 + 4*q3*q8*s45 - 
       2*q1*q2^2*s34*s45 - q2^3*s34*s45 - q1*q2^2*s45^2 + 2*q1*q2*q3*s45^2 - 
       2*q1*q3*q8*s45^2 + q1*q2^3*s34*s45^2 - 4*q1*q2*s51 - 4*q2^2*s51 + 
       5*q2*q3*s51 + 2*q1*q7*s51 - 5*q2*q7*s51 - 3*q3*q7*s51 + 2*q1*q8*s51 - 
       2*q3*q8*s51 - 2*q2^3*s12*s51 + q2^2*q3*s12*s51 + 3*q2*q3*q7*s12*s51 + 
       2*q2*q7*q8*s12*s51 + q1*q2^2*s34*s51 + q2^3*s34*s51 + 
       q1*q2*q7*s34*s51 + 4*q1*q2^2*s45*s51 + 4*q2^3*s45*s51 - 
       3*q1*q2*q3*s45*s51 - 2*q2^2*q3*s45*s51 + q1*q3*q7*s45*s51 + 
       2*q1*q3*q8*s45*s51 - q1*q2^3*s34*s45*s51 - 2*q1*q2^3*s45^2*s51 + 
       q1*q2^2*q3*s45^2*s51 - 2*q1*q2^2*s51^2 - 4*q2^3*s51^2 + 
       2*q1*q2*q3*s51^2 + 3*q2^2*q3*s51^2 - 2*q1*q2*q7*s51^2 - 
       q1*q3*q7*s51^2 + 3*q2*q3*q7*s51^2 - q1*q3*q8*s51^2 + q2*q7*q8*s51^2 + 
       3*q2^3*q3*s12*s51^2 - 2*q2^3*q7*s12*s51^2 + q2^3*q3*q7*s12^2*s51^2 + 
       q1*q2^3*s34*s51^2 + q2^3*q7*s34*s51^2 + 2*q1*q2^3*s45*s51^2 - 
       2*q1*q2^2*q3*s45*s51^2 - 3*q2^3*q3*s45*s51^2 + 
       q1*q2^3*q3*s45^2*s51^2 - 2*q1*q2^3*s51^3 + q1*q2^2*q3*s51^3 + 
       3*q2^3*q3*s51^3 - 4*q2^3*q7*s51^3 + q1*q2*q3*q7*s51^3 + 
       3*q2^3*q3*q7*s12*s51^3 + q1*q2^3*q7*s34*s51^3 - q1*q2^3*q3*s45*s51^3 + 
       q1*q2^3*q3*s51^4 - 2*q1*q2^3*q7*s51^4 + 3*q2^3*q3*q7*s51^4 + 
       q1*q2^3*q3*q7*s51^5]*(-4*F[3, 57] + (2*tci[1, 2]^3)/3 - 
      4*tci[1, 1]^2*tcr[1, 2] - 6*tcr[3, 3]))/2 + 
   (r[-q1 + 6*q2 + 2*q3 - 3*q7 - 6*q8 - q2*q3*s12 - q3^2*s12 + 4*q2*q7*s12 + 
       2*q3*q7*s12 - 4*q2*q8*s12 + 2*q3*q8*s12 - q3^2*q7*s12^2 - 
       2*q2*q7*q8*s12^2 - q1*q2*s34 - 2*q2*q7*s34 + 2*q1*q8*s34 - 
       2*q1*q2*s45 + 3*q2*q3*s45 - q3*q7*s45 + 4*q1*q8*s45 + 2*q2*q8*s45 - 
       4*q3*q8*s45 - 2*q1*q2*q3*s45^2 + 2*q1*q3*q8*s45^2 + 2*q1*q2*s51 - 
       3*q2*q3*s51 - 2*q1*q7*s51 + 5*q2*q7*s51 + 3*q3*q7*s51 - 2*q1*q8*s51 + 
       2*q3*q8*s51 + 2*q2*q3^2*s12*s51 - q2*q3*q7*s12*s51 - 
       2*q3^2*q7*s12*s51 - 2*q2*q7*q8*s12*s51 + q2*q3^2*q7*s12^2*s51 - 
       q1*q2*q7*s34*s51 + 2*q1*q2*q3*s45*s51 - q2*q3^2*s45*s51 - 
       q1*q3*q7*s45*s51 - 2*q1*q3*q8*s45*s51 - 2*q1*q2*q3*s51^2 + 
       q2*q3^2*s51^2 + 2*q1*q2*q7*s51^2 + q1*q3*q7*s51^2 - 3*q2*q3*q7*s51^2 - 
       q3^2*q7*s51^2 + q1*q3*q8*s51^2 - q2*q7*q8*s51^2 + 
       2*q2*q3^2*q7*s12*s51^2 - 2*q1*q2*q3*q7*s51^3 + q2*q3^2*q7*s51^3]*
     (-4*F[3, 35] + 2*tci[1, 2]^3 - (14*tci[1, 1]^2*tcr[1, 1])/3 + 
      12*tci[1, 2]*tcr[1, 1]^2 - (4*tcr[1, 1]^3)/3 + 
      (14*tci[1, 1]^2*tcr[1, 2])/3 - 8*tci[1, 2]*tcr[1, 1]*tcr[1, 2] - 
      (8*tcr[1, 2]^3)/3 + 16*tci[1, 2]*tcr[2, 1] + 8*tcr[3, 1] + 
      2*tcr[3, 2] - (11*tcr[3, 3])/3))/2 + 
   (r[-4*q10 - 5*q3 + 2*q4 - 4*q5 - 5*q7 - 6*q3*q5*s12 - 8*q3*q7*s12 + 
       2*q4*q7*s12 - 2*q5*q7*s12 - q7^2*s12 - 2*q3*q4*q5*s12^2 - 
       4*q3*q5*q7*s12^2 - q10*q3*s23 + q10*q4*s23 - 3*q10*q5*s23 - 
       3*q3*q5*s23 - 2*q3*q4*q5*s12*s23 - q10*q3*q5*s23^2 - q3*q4*q5*s23^2 + 
       2*q10*q4*s34 - 4*q10*q5*s34 - 4*q10*q7*s34 + 2*q4*q7*s34 - 
       2*q5*q7*s34 - 2*q7^2*s34 + 2*q10*q4*q7*s34^2 - 2*q10*q5*q7*s34^2 - 
       2*q10*q7^2*s34^2 - 6*q10*q3*s45 - 11*q10*q5*s45 - 7*q3*q5*s45 - 
       24*q10*q7*s45 - 18*q3*q7*s45 - 10*q5*q7*s45 - 12*q7^2*s45 - 
       10*q3*q5*q7*s12*s45 - 8*q3*q7^2*s12*s45 - 2*q5*q7^2*s12*s45 - 
       2*q7^3*s12*s45 - 3*q3*q5*q7^2*s12^2*s45 - 3*q10*q3*q5*s23*s45 - 
       12*q10*q5*q7*s34*s45 - 14*q10*q7^2*s34*s45 - 2*q5*q7^2*s34*s45 - 
       2*q7^3*s34*s45 - 2*q10*q5*q7^2*s34^2*s45 - 2*q10*q7^3*s34^2*s45 - 
       7*q10*q3*q5*s45^2 - 19*q10*q3*q7*s45^2 - 21*q10*q5*q7*s45^2 - 
       11*q3*q5*q7*s45^2 - 24*q10*q7^2*s45^2 - 12*q3*q7^2*s45^2 - 
       7*q5*q7^2*s45^2 - 5*q7^3*s45^2 - 5*q3*q5*q7^2*s12*s45^2 - 
       3*q3*q7^3*s12*s45^2 - q5*q7^3*s12*s45^2 - q3*q5*q7^3*s12^2*s45^2 - 
       9*q10*q5*q7^2*s34*s45^2 - 7*q10*q7^3*s34*s45^2 - q5*q7^3*s34*s45^2 - 
       q10*q5*q7^3*s34^2*s45^2 - 11*q10*q3*q5*q7*s45^3 - 
       12*q10*q3*q7^2*s45^3 - 12*q10*q5*q7^2*s45^3 - 5*q3*q5*q7^2*s45^3 - 
       8*q10*q7^3*s45^3 - 3*q3*q7^3*s45^3 - 2*q5*q7^3*s45^3 - 
       q3*q5*q7^3*s12*s45^3 - 3*q10*q5*q7^3*s34*s45^3 - 
       5*q10*q3*q5*q7^2*s45^4 - 3*q10*q3*q7^3*s45^4 - 3*q10*q5*q7^3*s45^4 - 
       q3*q5*q7^3*s45^4 - q10*q3*q5*q7^3*s45^5 - q10*q3*s51 + q10*q4*s51 - 
       5*q10*q7*s51 - 5*q3*q7*s51 + 2*q4*q7*s51 - 3*q7^2*s51 + 
       2*q10*q4*q7*s34*s51 - 5*q10*q7^2*s34*s51 - q7^3*s34*s51 - 
       q10*q7^3*s34^2*s51 - 9*q10*q3*q7*s45*s51 - 14*q10*q7^2*s45*s51 - 
       7*q3*q7^2*s45*s51 - 4*q7^3*s45*s51 - 5*q10*q7^3*s34*s45*s51 - 
       9*q10*q3*q7^2*s45^2*s51 - 7*q10*q7^3*s45^2*s51 - 3*q3*q7^3*s45^2*s51 - 
       3*q10*q3*q7^3*s45^3*s51 - q10*q3*q7*s51^2 + q10*q4*q7*s51^2 - 
       2*q10*q7^2*s51^2 - q10*q7^3*s34*s51^2 - 2*q10*q3*q7^2*s45*s51^2 - 
       2*q10*q7^3*s45*s51^2 - q10*q3*q7^3*s45^2*s51^2]*
     (8*F[3, 1] - 4*F[3, 2] + (4*F[3, 4])/3 + (8*F[3, 6])/3 - 
      (4*F[3, 12])/3 - (8*F[3, 14])/3 + (8*F[3, 19])/3 - (8*F[3, 31])/3 - 
      (4*F[3, 32])/3 + (16*F[3, 36])/3 + (8*F[3, 37])/3 + 4*F[3, 38] - 
      4*F[3, 40] - 8*F[3, 42] + (4*F[1, 1, 1]^3)/3 + 
      (4*F[1, 1, 1]^2*F[1, 1, 3])/3 - (4*F[1, 1, 1]*F[1, 1, 3]^2)/3 - 
      (4*F[1, 1, 3]^3)/3 - (8*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4])/3 + 
      (4*F[1, 1, 3]^2*F[1, 1, 4])/3 + (4*F[1, 1, 3]*F[1, 1, 4]^2)/3 + 
      4*F[1, 1, 1]*F[1, 1, 5]^2 - 4*F[1, 1, 3]*F[1, 1, 5]^2 + 
      8*F[1, 1, 5]^3 - 4*F[1, 1, 5]^2*F[1, 1, 6] - 
      4*F[1, 1, 5]*F[1, 1, 6]^2 + (8*F[1, 1, 6]^3)/3 + 
      4*F[1, 1, 1]^2*F[1, 1, 7] - 4*F[1, 1, 3]^2*F[1, 1, 7] + 
      (4*F[1, 1, 5]^2*F[1, 1, 7])/3 + (8*F[1, 1, 6]^2*F[1, 1, 7])/3 - 
      4*F[1, 1, 5]*F[1, 1, 7]^2 - (4*F[1, 1, 1]^2*F[1, 1, 8])/3 + 
      (8*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8])/3 - (4*F[1, 1, 4]^2*F[1, 1, 8])/
       3 - (8*F[1, 1, 5]^2*F[1, 1, 8])/3 + 8*F[1, 1, 5]*F[1, 1, 6]*
       F[1, 1, 8] - (4*F[1, 1, 6]^2*F[1, 1, 8])/3 - 
      (8*F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8])/3 - 
      (16*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 8])/3 + 4*F[1, 1, 7]^2*F[1, 1, 8] + 
      (4*F[1, 1, 1]*F[1, 1, 8]^2)/3 - (4*F[1, 1, 4]*F[1, 1, 8]^2)/3 - 
      (8*F[1, 1, 5]*F[1, 1, 8]^2)/3 - (4*F[1, 1, 6]*F[1, 1, 8]^2)/3 + 
      4*F[1, 1, 7]*F[1, 1, 8]^2 + (16*F[1, 1, 1]*F[2, 1, 1])/3 + 
      (16*F[1, 1, 3]*F[2, 1, 1])/3 + 8*F[1, 1, 3]*F[2, 1, 5] + 
      8*F[1, 1, 5]*F[2, 1, 5] + (32*F[1, 1, 5]*F[2, 1, 7])/3 + 
      (32*F[1, 1, 7]*F[2, 1, 7])/3 + (16*F[1, 1, 6]*F[2, 1, 8])/3 + 
      (16*F[1, 1, 7]*F[2, 1, 8])/3 - (16*F[1, 1, 1]*F[2, 1, 9])/3 - 
      (16*F[1, 1, 8]*F[2, 1, 9])/3 + (20*F[1, 1, 1]*tci[1, 1]^2)/3 - 
      (140*F[1, 1, 3]*tci[1, 1]^2)/9 - (26*F[1, 1, 5]*tci[1, 1]^2)/9 - 
      (16*F[1, 1, 6]*tci[1, 1]^2)/9 + (8*F[1, 1, 7]*tci[1, 1]^2)/3 - 
      (4*F[1, 1, 8]*tci[1, 1]^2)/9 + 8*F[1, 2, 7]*tci[1, 1]^2 - 
      4*F[1, 1, 1]^2*tci[1, 2] + (8*F[1, 1, 1]*F[1, 1, 3]*tci[1, 2])/3 + 
      12*F[1, 1, 3]^2*tci[1, 2] - (8*F[1, 1, 3]*F[1, 1, 4]*tci[1, 2])/3 + 
      8*F[1, 1, 3]*F[1, 1, 5]*tci[1, 2] + (8*F[1, 1, 5]^2*tci[1, 2])/3 - 
      8*F[1, 1, 5]*F[1, 1, 6]*tci[1, 2] + (4*F[1, 1, 6]^2*tci[1, 2])/3 - 
      8*F[1, 1, 1]*F[1, 1, 7]*tci[1, 2] + 8*F[1, 1, 3]*F[1, 1, 7]*tci[1, 2] + 
      (8*F[1, 1, 5]*F[1, 1, 7]*tci[1, 2])/3 + 
      (16*F[1, 1, 6]*F[1, 1, 7]*tci[1, 2])/3 - 4*F[1, 1, 7]^2*tci[1, 2] - 
      (8*F[1, 1, 1]*F[1, 1, 8]*tci[1, 2])/3 + 
      (8*F[1, 1, 4]*F[1, 1, 8]*tci[1, 2])/3 + 
      (16*F[1, 1, 5]*F[1, 1, 8]*tci[1, 2])/3 + 
      (8*F[1, 1, 6]*F[1, 1, 8]*tci[1, 2])/3 - 8*F[1, 1, 7]*F[1, 1, 8]*
       tci[1, 2] - 8*F[1, 1, 3]*F[1, 2, 7]*tci[1, 2] - 
      8*F[1, 1, 5]*F[1, 2, 7]*tci[1, 2] - (32*F[2, 1, 1]*tci[1, 2])/3 - 
      8*F[2, 1, 5]*tci[1, 2] + (32*F[2, 1, 9]*tci[1, 2])/3 - 
      (8*tci[1, 2]^3)/3 - 2*tci[1, 1]^2*tcr[1, 1] - 8*tci[1, 2]*tcr[1, 1]^2 - 
      (38*tci[1, 1]^2*tcr[1, 2])/3 + 8*tci[1, 2]*tcr[1, 1]*tcr[1, 2] + 
      (8*tcr[1, 2]^3)/3 - 16*tci[1, 2]*tcr[2, 1] - 8*tcr[3, 1] - 
      2*tcr[3, 2] + (11*tcr[3, 3])/3))/2 + 
   (r[-q1 + 3*q10 - 4*q9 + 2*q1*q10*s23 - 2*q1*q9*s23 - 2*q10*q9*s23 + 
       q5*q9*s23 + q1*q10*q5*s23^2 - q1*q10*q9*s23^2 + q10^2*s34 + 
       2*q10*q2*s34 - q1*q5*s34 - q10*q5*s34 - 2*q10*q9*s34 - 2*q2*q9*s34 + 
       2*q5*q9*s34 + q10^2*q2*s34^2 + 2*q2*q5*q9*s34^2 - 2*q1*q10*s45 + 
       q1*q5*s45 - q10*q5*s45 + q1*q9*s45 + 2*q2*q9*s45 - 2*q5*q9*s45 - 
       3*q1*q10*q5*s23*s45 + q10^2*q5*s23*s45 + 2*q10^2*q5*s34*s45 + 
       q1*q2*q5*s34*s45 + q10*q2*q5*s34*s45 - 2*q2*q5*q9*s34*s45 + 
       q10^2*q2*q5*s34^2*s45 + 4*q1*q10*q5*s45^2 - q1*q2*q5*s45^2 + 
       2*q10*q2*q5*s45^2 + q2*q5*q9*s45^2 - 2*q1*q10*q2*q5*s45^3 + 
       2*q1*q10*s51 - q1*q9*s51 - 2*q10*q9*s51 + q2*q9*s51 - 
       2*q1*q10*q9*s23*s51 - 2*q1*q10*q9*s51^2]*(4*F[3, 35] - 2*tci[1, 2]^3 + 
      (14*tci[1, 1]^2*tcr[1, 1])/3 - 12*tci[1, 2]*tcr[1, 1]^2 + 
      (4*tcr[1, 1]^3)/3 - (14*tci[1, 1]^2*tcr[1, 2])/3 + 
      8*tci[1, 2]*tcr[1, 1]*tcr[1, 2] + (8*tcr[1, 2]^3)/3 - 
      16*tci[1, 2]*tcr[2, 1] - 8*tcr[3, 1] - 2*tcr[3, 2] + (11*tcr[3, 3])/3))/
    2 + (r[-2*q1 + 3*q10 + q2 + 2*q3 - q5 + 2*q2*q3*s12 - q3^2*s12 - 
       q3^2*q7*s12^2 - q10*q5*s23 - q10^2*s34 + 2*q10*q2*s34 - q10*q5*s34 - 
       q10^2*q2*s34^2 - q1*q10*s45 + 4*q1*q2*s45 - 2*q10*q2*s45 + q2^2*s45 - 
       2*q2*q3*s45 - q10*q5*s45 - q10^2*q5*s23*s45 - q10*q2^2*s34*s45 - 
       2*q10^2*q5*s34*s45 - q10*q2*q5*s34*s45 - q10^2*q2*q5*s34^2*s45 + 
       2*q1*q10*q2*s45^2 - 2*q1*q2^2*s45^2 + q10*q2^2*s45^2 - 
       q1*q10*q2^2*s45^3 - q10*q2*s51 - q2^2*s51 + q2^2*q3*s12*s51 + 
       2*q2*q3^2*s12*s51 - q2*q3*q7*s12*s51 - 2*q3^2*q7*s12*s51 + 
       q2*q3^2*q7*s12^2*s51 - q10*q2^2*s34*s51 + q1*q10*q2*s45*s51 + 
       q10*q2^2*s45*s51 - q1*q2*q3*s45*s51 - 2*q2^2*q3*s45*s51 - 
       q2*q3^2*s45*s51 - q1*q10*q2^2*s45^2*s51 + q1*q2^2*q3*s45^2*s51 + 
       q2*q3^2*s51^2 - q2*q3*q7*s51^2 - q3^2*q7*s51^2 + 
       2*q2*q3^2*q7*s12*s51^2 + q2*q3^2*q7*s51^3]*
     (4*F[3, 35] - 2*tci[1, 2]^3 + (14*tci[1, 1]^2*tcr[1, 1])/3 - 
      12*tci[1, 2]*tcr[1, 1]^2 + (4*tcr[1, 1]^3)/3 - 
      (14*tci[1, 1]^2*tcr[1, 2])/3 + 8*tci[1, 2]*tcr[1, 1]*tcr[1, 2] + 
      (8*tcr[1, 2]^3)/3 - 16*tci[1, 2]*tcr[2, 1] - 8*tcr[3, 1] - 
      2*tcr[3, 2] + (11*tcr[3, 3])/3))/2 + 
   (r[-6*q10 - 3*q3 - 2*q4 - 8*q5 - 10*q7 - 6*q3*q5*s12 - 4*q3*q7*s12 - 
       2*q4*q7*s12 - 4*q5*q7*s12 + 2*q3*q4*q5*s12^2 - q3*q5^2*s12^2 - 
       2*q3*q5*q7*s12^2 - q10*q3*s23 - q10*q4*s23 - 5*q10*q5*s23 - 
       5*q3*q5*s23 + 2*q3*q4*q5*s12*s23 - 3*q3*q5^2*s12*s23 + q5^3*s12*s23 - 
       q3*q5^3*s12^2*s23 - q10*q3*q5*s23^2 + q3*q4*q5*s23^2 - 
       2*q3*q5^2*s23^2 + q5^3*s23^2 - q3*q5^3*s12*s23^2 - 2*q10*q4*s34 - 
       8*q10*q5*s34 - 12*q10*q7*s34 - 2*q4*q7*s34 - 4*q5*q7*s34 - 
       2*q10*q4*q7*s34^2 - 4*q10*q5*q7*s34^2 - 4*q10*q3*s45 - 14*q10*q5*s45 - 
       6*q3*q5*s45 - 8*q5^2*s45 - 21*q10*q7*s45 - 10*q3*q7*s45 - 
       14*q5*q7*s45 - 4*q3*q5^2*s12*s45 - q5^3*s12*s45 - 8*q3*q5*q7*s12*s45 - 
       3*q5^2*q7*s12*s45 - q3*q5^3*s12^2*s45 - 2*q3*q5^2*q7*s12^2*s45 - 
       3*q10*q3*q5*s23*s45 - 7*q10*q5^2*s23*s45 - 3*q3*q5^2*s23*s45 - 
       2*q5^3*s23*s45 - q3*q5^3*s12*s23*s45 - 2*q10*q3*q5^2*s23^2*s45 - 
       q3*q5^3*s23^2*s45 - 8*q10*q5^2*s34*s45 - 18*q10*q5*q7*s34*s45 - 
       3*q5^2*q7*s34*s45 - 3*q10*q5^2*q7*s34^2*s45 - 7*q10*q3*q5*s45^2 - 
       10*q10*q5^2*s45^2 - 4*q3*q5^2*s45^2 - 2*q5^3*s45^2 - 
       11*q10*q3*q7*s45^2 - 25*q10*q5*q7*s45^2 - 11*q3*q5*q7*s45^2 - 
       8*q5^2*q7*s45^2 - q3*q5^3*s12*s45^2 - 5*q3*q5^2*q7*s12*s45^2 - 
       q5^3*q7*s12*s45^2 - q3*q5^3*q7*s12^2*s45^2 - 3*q10*q3*q5^2*s23*s45^2 - 
       3*q10*q5^3*s23*s45^2 - q3*q5^3*s23*s45^2 - q10*q3*q5^3*s23^2*s45^2 - 
       3*q10*q5^3*s34*s45^2 - 11*q10*q5^2*q7*s34*s45^2 - q5^3*q7*s34*s45^2 - 
       q10*q5^3*q7*s34^2*s45^2 - 4*q10*q3*q5^2*s45^3 - 3*q10*q5^3*s45^3 - 
       q3*q5^3*s45^3 - 11*q10*q3*q5*q7*s45^3 - 13*q10*q5^2*q7*s45^3 - 
       5*q3*q5^2*q7*s45^3 - 2*q5^3*q7*s45^3 - q3*q5^3*q7*s12*s45^3 - 
       q10*q3*q5^3*s23*s45^3 - 3*q10*q5^3*q7*s34*s45^3 - q10*q3*q5^3*s45^4 - 
       5*q10*q3*q5^2*q7*s45^4 - 3*q10*q5^3*q7*s45^4 - q3*q5^3*q7*s45^4 - 
       q10*q3*q5^3*q7*s45^5 - q10*q3*s51 - q10*q4*s51 - 7*q10*q7*s51 - 
       3*q3*q7*s51 - 2*q4*q7*s51 - 2*q10*q4*q7*s34*s51 - 
       5*q10*q3*q7*s45*s51 - q10*q3*q7*s51^2 - q10*q4*q7*s51^2]*
     ((8*F[3, 3])/3 - 2*F[3, 4] + (22*F[3, 5])/3 - (8*F[3, 6])/3 + 
      4*F[3, 7] + (64*F[3, 8])/3 + (8*F[3, 11])/3 - (2*F[3, 12])/3 - 
      (2*F[3, 13])/3 + 2*F[3, 17] - 2*F[3, 18] - (8*F[3, 24])/3 - 
      (8*F[3, 51])/3 - (4*F[3, 52])/3 + (16*F[3, 55])/3 + (8*F[3, 56])/3 + 
      4*F[3, 57] - 4*F[3, 59] - 8*F[3, 61] - (4*F[1, 1, 1]^3)/3 - 
      (4*F[1, 1, 1]^2*F[1, 1, 2])/3 - (16*F[1, 1, 1]*F[1, 1, 2]^2)/3 + 
      (44*F[1, 1, 2]^3)/9 + 4*F[1, 1, 1]*F[1, 1, 3]^2 + 
      (4*F[1, 1, 1]^2*F[1, 1, 4])/3 + (8*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 4])/
       3 + (4*F[1, 1, 2]^2*F[1, 1, 4])/3 - 2*F[1, 1, 3]^2*F[1, 1, 4] + 
      (8*F[1, 1, 1]*F[1, 1, 4]^2)/3 - (16*F[1, 1, 2]*F[1, 1, 4]^2)/3 - 
      2*F[1, 1, 3]*F[1, 1, 4]^2 - (4*F[1, 1, 2]^2*F[1, 1, 5])/3 + 
      (8*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5])/3 + (2*F[1, 1, 4]^2*F[1, 1, 5])/
       3 - (8*F[1, 1, 2]*F[1, 1, 5]^2)/3 + (2*F[1, 1, 4]*F[1, 1, 5]^2)/3 - 
      (4*F[1, 1, 3]^2*F[1, 1, 6])/3 - (4*F[1, 1, 3]*F[1, 1, 6]^2)/3 + 
      (8*F[1, 1, 6]^3)/3 + (4*F[1, 1, 1]^2*F[1, 1, 8])/3 + 
      (8*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 8])/3 + (4*F[1, 1, 2]^2*F[1, 1, 8])/
       3 - 2*F[1, 1, 3]^2*F[1, 1, 8] - (8*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8])/
       3 - (8*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 8])/3 + 4*F[1, 1, 3]*F[1, 1, 4]*
       F[1, 1, 8] - (2*F[1, 1, 4]^2*F[1, 1, 8])/3 + 
      (8*F[1, 1, 1]*F[1, 1, 8]^2)/3 - (4*F[1, 1, 2]*F[1, 1, 8]^2)/3 - 
      2*F[1, 1, 3]*F[1, 1, 8]^2 - (2*F[1, 1, 4]*F[1, 1, 8]^2)/3 - 
      (4*F[1, 1, 8]^3)/3 + (4*F[1, 1, 1]^2*F[1, 1, 9])/3 + 
      (8*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 9])/3 + (8*F[1, 1, 2]^2*F[1, 1, 9])/
       3 - (8*F[1, 1, 3]^2*F[1, 1, 9])/3 - 
      (8*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 9])/3 - 
      (16*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9])/3 + (14*F[1, 1, 4]^2*F[1, 1, 9])/
       3 - 4*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9] + 2*F[1, 1, 5]^2*F[1, 1, 9] + 
      8*F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 9] - 4*F[1, 1, 6]^2*F[1, 1, 9] - 
      (8*F[1, 1, 1]*F[1, 1, 8]*F[1, 1, 9])/3 - 
      (8*F[1, 1, 2]*F[1, 1, 8]*F[1, 1, 9])/3 + 
      (8*F[1, 1, 4]*F[1, 1, 8]*F[1, 1, 9])/3 + (4*F[1, 1, 8]^2*F[1, 1, 9])/
       3 + (8*F[1, 1, 1]*F[1, 1, 9]^2)/3 - (20*F[1, 1, 2]*F[1, 1, 9]^2)/3 - 
      (8*F[1, 1, 3]*F[1, 1, 9]^2)/3 + (14*F[1, 1, 4]*F[1, 1, 9]^2)/3 + 
      2*F[1, 1, 5]*F[1, 1, 9]^2 - 4*F[1, 1, 6]*F[1, 1, 9]^2 - 
      (8*F[1, 1, 8]*F[1, 1, 9]^2)/3 + (64*F[1, 1, 9]^3)/9 + 
      4*F[1, 1, 1]^2*F[1, 1, 10] + 4*F[1, 1, 3]^2*F[1, 1, 10] - 
      (16*F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 10])/3 + (8*F[1, 1, 6]^2*F[1, 1, 10])/
       3 - 4*F[1, 1, 8]^2*F[1, 1, 10] - (8*F[1, 1, 3]*F[1, 1, 9]*F[1, 1, 10])/
       3 + (4*F[1, 1, 9]^2*F[1, 1, 10])/3 + 4*F[1, 1, 3]*F[1, 1, 10]^2 - 
      4*F[1, 1, 9]*F[1, 1, 10]^2 - 8*F[1, 1, 1]*F[2, 1, 1] - 
      8*F[1, 1, 3]*F[2, 1, 1] - (8*F[1, 1, 1]*F[2, 1, 2])/3 - 
      (8*F[1, 1, 4]*F[2, 1, 2])/3 + 8*F[1, 1, 2]*F[2, 1, 3] + 
      8*F[1, 1, 4]*F[2, 1, 3] + (8*F[1, 1, 2]*F[2, 1, 4])/3 + 
      (8*F[1, 1, 5]*F[2, 1, 4])/3 - (8*F[1, 1, 1]*F[2, 1, 9])/3 - 
      (8*F[1, 1, 8]*F[2, 1, 9])/3 - (16*F[1, 1, 1]*F[2, 1, 11])/3 + 
      (40*F[1, 1, 2]*F[2, 1, 11])/3 + (16*F[1, 1, 4]*F[2, 1, 11])/3 + 
      (16*F[1, 1, 8]*F[2, 1, 11])/3 + (56*F[1, 1, 9]*F[2, 1, 11])/3 + 
      8*F[1, 1, 8]*F[2, 1, 12] + 8*F[1, 1, 9]*F[2, 1, 12] + 
      (16*F[1, 1, 6]*F[2, 1, 14])/3 + (16*F[1, 1, 10]*F[2, 1, 14])/3 + 
      (32*F[1, 1, 9]*F[2, 1, 15])/3 + (32*F[1, 1, 10]*F[2, 1, 15])/3 + 
      (92*F[1, 1, 1]*tci[1, 1]^2)/9 - (8*F[1, 1, 2]*tci[1, 1]^2)/9 - 
      (2*F[1, 1, 3]*tci[1, 1]^2)/3 - (8*F[1, 1, 4]*tci[1, 1]^2)/9 + 
      (8*F[1, 1, 5]*tci[1, 1]^2)/9 - (16*F[1, 1, 6]*tci[1, 1]^2)/9 - 
      (146*F[1, 1, 8]*tci[1, 1]^2)/9 + (28*F[1, 1, 9]*tci[1, 1]^2)/9 + 
      (8*F[1, 1, 10]*tci[1, 1]^2)/3 - 8*F[1, 2, 6]*tci[1, 1]^2 + 
      8*F[1, 2, 9]*tci[1, 1]^2 + (4*F[1, 1, 1]^2*tci[1, 2])/3 - 
      (8*F[1, 1, 1]*F[1, 1, 2]*tci[1, 2])/3 - (16*F[1, 1, 2]^2*tci[1, 2])/3 - 
      8*F[1, 1, 1]*F[1, 1, 3]*tci[1, 2] - (16*F[1, 1, 1]*F[1, 1, 4]*
        tci[1, 2])/3 + (8*F[1, 1, 2]*F[1, 1, 4]*tci[1, 2])/3 + 
      4*F[1, 1, 3]*F[1, 1, 4]*tci[1, 2] - (8*F[1, 1, 2]*F[1, 1, 5]*tci[1, 2])/
       3 - (4*F[1, 1, 4]*F[1, 1, 5]*tci[1, 2])/3 - (2*F[1, 1, 5]^2*tci[1, 2])/
       3 + (8*F[1, 1, 3]*F[1, 1, 6]*tci[1, 2])/3 + (4*F[1, 1, 6]^2*tci[1, 2])/
       3 - (16*F[1, 1, 1]*F[1, 1, 8]*tci[1, 2])/3 + 
      (8*F[1, 1, 2]*F[1, 1, 8]*tci[1, 2])/3 + 4*F[1, 1, 3]*F[1, 1, 8]*
       tci[1, 2] + (4*F[1, 1, 4]*F[1, 1, 8]*tci[1, 2])/3 + 
      12*F[1, 1, 8]^2*tci[1, 2] + (8*F[1, 1, 1]*F[1, 1, 9]*tci[1, 2])/3 + 
      (16*F[1, 1, 2]*F[1, 1, 9]*tci[1, 2])/3 + 
      (16*F[1, 1, 3]*F[1, 1, 9]*tci[1, 2])/3 - 
      (28*F[1, 1, 4]*F[1, 1, 9]*tci[1, 2])/3 + 4*F[1, 1, 5]*F[1, 1, 9]*
       tci[1, 2] - 8*F[1, 1, 6]*F[1, 1, 9]*tci[1, 2] + 
      (16*F[1, 1, 8]*F[1, 1, 9]*tci[1, 2])/3 - 2*F[1, 1, 9]^2*tci[1, 2] - 
      8*F[1, 1, 1]*F[1, 1, 10]*tci[1, 2] - 8*F[1, 1, 3]*F[1, 1, 10]*
       tci[1, 2] + (16*F[1, 1, 6]*F[1, 1, 10]*tci[1, 2])/3 + 
      8*F[1, 1, 8]*F[1, 1, 10]*tci[1, 2] + 
      (8*F[1, 1, 9]*F[1, 1, 10]*tci[1, 2])/3 - 4*F[1, 1, 10]^2*tci[1, 2] + 
      8*F[1, 1, 2]*F[1, 2, 6]*tci[1, 2] + 8*F[1, 1, 4]*F[1, 2, 6]*tci[1, 2] - 
      8*F[1, 1, 8]*F[1, 2, 9]*tci[1, 2] - 8*F[1, 1, 9]*F[1, 2, 9]*tci[1, 2] + 
      16*F[2, 1, 1]*tci[1, 2] + (16*F[2, 1, 2]*tci[1, 2])/3 - 
      8*F[2, 1, 3]*tci[1, 2] + (16*F[2, 1, 9]*tci[1, 2])/3 - 
      (16*F[2, 1, 11]*tci[1, 2])/3 - 8*F[2, 1, 12]*tci[1, 2] - 
      (10*tci[1, 2]^3)/3 - (50*tci[1, 1]^2*tcr[1, 1])/9 - 
      (40*tci[1, 2]*tcr[1, 1]^2)/3 + (8*tcr[1, 1]^3)/3 - 
      (14*tci[1, 1]^2*tcr[1, 2])/3 + 8*tci[1, 2]*tcr[1, 1]*tcr[1, 2] + 
      (8*tcr[1, 2]^3)/3 - (128*tci[1, 2]*tcr[2, 1])/3 + 
      (40*tcr[1, 1]*tcr[2, 1])/3 - 8*tcr[3, 1] - 2*tcr[3, 2] + 
      (11*tcr[3, 3])/3))/2 + 
   (r[5*q10 - q2 - 3*q3 + 2*q4 + 6*q5 + 6*q7 - 6*q9 - 2*q3*q5*s12 + 
       q5^2*s12 - 4*q3*q7*s12 + 2*q4*q7*s12 + 2*q5*q7*s12 - 
       2*q3*q4*q5*s12^2 - 2*q3*q5*q7*s12^2 + 6*q1*q10*s23 - q10*q3*s23 + 
       q10*q4*s23 + 2*q10*q5*s23 - q3*q5*s23 - 4*q1*q9*s23 - 2*q10*q9*s23 + 
       2*q5*q9*s23 - 2*q3*q4*q5*s12*s23 - q10*q3*q5*s23^2 - q3*q4*q5*s23^2 - 
       q1*q5^2*s23^2 - 2*q1*q10*q9*s23^2 + 2*q10*q4*s34 + 3*q10*q5*s34 + 
       7*q10*q7*s34 + 2*q4*q7*s34 + q5*q7*s34 - q10*q9*s34 - 2*q2*q9*s34 + 
       2*q5*q9*s34 - q10*q2*q5*s34^2 + 2*q10*q4*q7*s34^2 + q10*q5*q7*s34^2 + 
       q2*q5*q9*s34^2 - 6*q1*q10*s45 - 2*q10*q2*s45 - 2*q10*q3*s45 + 
       2*q10*q5*s45 - 2*q3*q5*s45 + q5^2*s45 + 3*q10*q7*s45 - 4*q3*q7*s45 + 
       2*q5*q7*s45 + 2*q1*q9*s45 + 4*q2*q9*s45 - 4*q5*q9*s45 - 
       2*q3*q5*q7*s12*s45 + q5^2*q7*s12*s45 + q1*q10*q5*s23*s45 - 
       q10*q3*q5*s23*s45 + 2*q1*q5^2*s23*s45 - q10*q5^2*s23*s45 - 
       q1*q10*q5^2*s23^2*s45 + q10*q2*q5*s34*s45 + q10*q5^2*s34*s45 + 
       3*q10*q5*q7*s34*s45 + q5^2*q7*s34*s45 - 2*q2*q5*q9*s34*s45 + 
       q10*q5^2*q7*s34^2*s45 + 2*q1*q10*q2*s45^2 - 3*q1*q10*q5*s45^2 - 
       2*q10*q2*q5*s45^2 - 2*q10*q3*q5*s45^2 - q1*q5^2*s45^2 + 
       2*q10*q5^2*s45^2 - 4*q10*q3*q7*s45^2 - 2*q3*q5*q7*s45^2 + 
       q5^2*q7*s45^2 + 2*q2*q5*q9*s45^2 + 2*q1*q10*q5^2*s23*s45^2 + 
       2*q10*q5^2*q7*s34*s45^2 + 2*q1*q10*q2*q5*s45^3 - q1*q10*q5^2*s45^3 - 
       2*q10*q3*q5*q7*s45^3 + q10*q5^2*q7*s45^3 - q1*q10*s51 - q10*q2*s51 - 
       q10*q3*s51 + q10*q4*s51 + 3*q10*q7*s51 - 3*q3*q7*s51 + 2*q4*q7*s51 - 
       q10*q9*s51 + 2*q2*q9*s51 - 2*q1*q10*q9*s23*s51 + 2*q10*q4*q7*s34*s51 + 
       q1*q10*q2*s45*s51 - 3*q10*q3*q7*s45*s51 - q10*q3*q7*s51^2 + 
       q10*q4*q7*s51^2 - q1*q10*q9*s51^2]*(4*F[3, 32] - (2*tci[1, 2]^3)/3 + 
      4*tci[1, 1]^2*tcr[1, 2] + 6*tcr[3, 3]))/2 + 
   (r[-q1 + 7*q10 + 3*q3 + 2*q4 - q5 + 4*q7 - 4*q9 + q3*q5*s12 + 
       3*q3*q7*s12 + q4*q7*s12 + q5*q7*s12 - q3*q4*q5*s12^2 + 
       q3*q5*q7*s12^2 + 2*q1*q10*s23 - q10^2*s23 + q10*q3*s23 + 
       2*q10*q4*s23 - 3*q10*q5*s23 - q3*q5*s23 - 2*q1*q9*s23 - 2*q10*q9*s23 + 
       q5*q9*s23 - 2*q3*q4*q5*s12*s23 + q1*q10*q5*s23^2 - q10*q3*q5*s23^2 - 
       2*q3*q4*q5*s23^2 - q1*q10*q9*s23^2 + 2*q10*q2*s34 + 2*q10*q4*s34 - 
       q1*q5*s34 - 2*q10*q5*s34 + 5*q10*q7*s34 + q4*q7*s34 + q5*q7*s34 - 
       2*q10*q9*s34 - 2*q2*q9*s34 + 2*q5*q9*s34 + q10^2*q2*s34^2 + 
       q10*q4*q7*s34^2 + q10*q5*q7*s34^2 + 2*q2*q5*q9*s34^2 - 2*q1*q10*s45 + 
       4*q10*q3*s45 + q1*q5*s45 + 2*q3*q5*s45 + 10*q10*q7*s45 + 5*q3*q7*s45 + 
       2*q5*q7*s45 + q1*q9*s45 + 2*q2*q9*s45 - 2*q5*q9*s45 + 
       q3*q5*q7*s12*s45 - 3*q1*q10*q5*s23*s45 - q10^2*q5*s23*s45 - 
       q10*q3*q5*s23*s45 - q10^2*q3*q5*s23^2*s45 + q10^2*q5*s34*s45 + 
       q1*q2*q5*s34*s45 + q10*q2*q5*s34*s45 + 3*q10*q5*q7*s34*s45 - 
       2*q2*q5*q9*s34*s45 + q10^2*q2*q5*s34^2*s45 + 4*q1*q10*q5*s45^2 - 
       q1*q2*q5*s45^2 + 2*q10*q2*q5*s45^2 + 2*q10*q3*q5*s45^2 + 
       6*q10*q3*q7*s45^2 + 4*q10*q5*q7*s45^2 + 2*q3*q5*q7*s45^2 + 
       q2*q5*q9*s45^2 - 2*q1*q10*q2*q5*s45^3 + 2*q10*q3*q5*q7*s45^3 + 
       2*q1*q10*s51 + 2*q10*q3*s51 + 2*q10*q4*s51 + 8*q10*q7*s51 + 
       4*q3*q7*s51 + 2*q4*q7*s51 - q1*q9*s51 - 2*q10*q9*s51 + q2*q9*s51 - 
       2*q1*q10*q9*s23*s51 + 2*q10*q4*q7*s34*s51 + 6*q10*q3*q7*s45*s51 + 
       2*q10*q3*q7*s51^2 + 2*q10*q4*q7*s51^2 - 2*q1*q10*q9*s51^2]*
     (-4*F[3, 40] + 8*tcr[3, 3]))/2 + 
   (r[10*q10 + 5*q3 + 6*q4 + 5*q5 + 10*q7 + 2*q3*q4*s12 - 4*q4^2*s12 + 
       3*q3*q5*s12 + 2*q4*q5*s12 + 7*q3*q7*s12 + 3*q4*q7*s12 + q5*q7*s12 - 
       4*q3*q4^2*s12^2 + q3*q4*q5*s12^2 + 3*q3*q5*q7*s12^2 + q10*q3*s23 + 
       3*q10*q4*s23 + 2*q3*q4*s23 - 4*q4^2*s23 + 7*q10*q5*s23 + 3*q3*q5*s23 + 
       2*q4*q5*s23 - 4*q3*q4^2*s12*s23 + 2*q3*q4*q5*s12*s23 - 
       4*q4^2*q5*s12*s23 + 4*q3*q4^2*q5*s12^2*s23 + 3*q10*q3*q5*s23^2 + 
       q3*q4*q5*s23^2 - 4*q4^2*q5*s23^2 + 4*q3*q4^2*q5*s12*s23^2 + 
       8*q10*q4*s34 + 7*q10*q5*s34 + 19*q10*q7*s34 + 5*q4*q7*s34 + 
       3*q5*q7*s34 + 5*q10*q4*q7*s34^2 + 3*q10*q5*q7*s34^2 + 6*q10*q3*s45 + 
       9*q10*q5*s45 + 4*q3*q5*s45 + 22*q10*q7*s45 + 9*q3*q7*s45 + 
       6*q5*q7*s45 + 3*q3*q5*q7*s12*s45 + 3*q10*q3*q5*s23*s45 + 
       9*q10*q5*q7*s34*s45 + 4*q10*q3*q5*s45^2 + 10*q10*q3*q7*s45^2 + 
       10*q10*q5*q7*s45^2 + 4*q3*q5*q7*s45^2 + 4*q10*q3*q5*q7*s45^3 + 
       3*q10*q3*s51 + 5*q10*q4*s51 + 19*q10*q7*s51 + 7*q3*q7*s51 + 
       8*q4*q7*s51 + 4*q10*q4^2*s34*s51 + 18*q10*q4*q7*s34*s51 + 
       4*q4^2*q7*s34*s51 + 4*q10*q4^2*q7*s34^2*s51 + 9*q10*q3*q7*s45*s51 + 
       3*q10*q3*q7*s51^2 + 5*q10*q4*q7*s51^2 + 4*q10*q4^2*q7*s34*s51^2]*
     ((-32*F[3, 31])/3 - (56*F[3, 32])/3 - 12*F[3, 33] - (128*F[3, 34])/3 - 
      (16*F[3, 36])/3 + (8*F[3, 37])/3 - 8*F[3, 40] + (16*F[3, 44])/3 - 
      (16*F[3, 51])/3 - 4*F[3, 52] - 4*F[3, 53] + (4*F[3, 56])/3 - 
      4*F[3, 59] + (8*F[1, 1, 3]^3)/3 - 8*F[1, 1, 4]^3 + 
      (16*F[1, 1, 5]^3)/3 - (8*F[1, 1, 1]^2*F[1, 1, 6])/3 - 
      4*F[1, 1, 3]^2*F[1, 1, 6] + (16*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 6])/3 - 
      (8*F[1, 1, 4]^2*F[1, 1, 6])/3 - 8*F[1, 1, 5]^2*F[1, 1, 6] - 
      (32*F[1, 1, 1]*F[1, 1, 6]^2)/3 - 4*F[1, 1, 3]*F[1, 1, 6]^2 + 
      (32*F[1, 1, 4]*F[1, 1, 6]^2)/3 - 8*F[1, 1, 5]*F[1, 1, 6]^2 + 
      (280*F[1, 1, 6]^3)/9 + (8*F[1, 1, 1]^2*F[1, 1, 7])/3 - 
      (16*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 7])/3 + (20*F[1, 1, 4]^2*F[1, 1, 7])/
       3 + (16*F[1, 1, 5]^2*F[1, 1, 7])/3 + 
      (16*F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 7])/3 - 
      (16*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 7])/3 - (32*F[1, 1, 6]^2*F[1, 1, 7])/
       3 + (16*F[1, 1, 1]*F[1, 1, 7]^2)/3 + (20*F[1, 1, 4]*F[1, 1, 7]^2)/3 - 
      (64*F[1, 1, 6]*F[1, 1, 7]^2)/3 + (32*F[1, 1, 7]^3)/9 - 
      (8*F[1, 1, 5]^2*F[1, 1, 8])/3 + (16*F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 8])/
       3 - (16*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 8])/3 + 16*F[1, 1, 5]*F[1, 1, 6]*
       F[1, 1, 8] - 8*F[1, 1, 6]^2*F[1, 1, 8] - 
      (16*F[1, 1, 1]*F[1, 1, 7]*F[1, 1, 8])/3 + 
      (16*F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 8])/3 - 
      (32*F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8])/3 + (16*F[1, 1, 7]^2*F[1, 1, 8])/
       3 - (8*F[1, 1, 5]*F[1, 1, 8]^2)/3 - (40*F[1, 1, 6]*F[1, 1, 8]^2)/3 + 
      16*F[1, 1, 7]*F[1, 1, 8]^2 - (4*F[1, 1, 3]^2*F[1, 1, 9])/3 + 
      8*F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 9] - 4*F[1, 1, 6]^2*F[1, 1, 9] - 
      (4*F[1, 1, 3]*F[1, 1, 9]^2)/3 - 4*F[1, 1, 6]*F[1, 1, 9]^2 + 
      (8*F[1, 1, 9]^3)/3 + (8*F[1, 1, 3]^2*F[1, 1, 10])/3 + 
      4*F[1, 1, 4]^2*F[1, 1, 10] - 8*F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 10] + 
      4*F[1, 1, 7]^2*F[1, 1, 10] - (16*F[1, 1, 3]*F[1, 1, 9]*F[1, 1, 10])/3 + 
      (8*F[1, 1, 9]^2*F[1, 1, 10])/3 + 4*F[1, 1, 4]*F[1, 1, 10]^2 - 
      8*F[1, 1, 6]*F[1, 1, 10]^2 + 4*F[1, 1, 7]*F[1, 1, 10]^2 - 
      16*F[1, 1, 4]*F[2, 1, 6] - 16*F[1, 1, 6]*F[2, 1, 6] + 
      (32*F[1, 1, 5]*F[2, 1, 7])/3 + (32*F[1, 1, 7]*F[2, 1, 7])/3 - 
      (32*F[1, 1, 1]*F[2, 1, 8])/3 + (32*F[1, 1, 4]*F[2, 1, 8])/3 + 
      (160*F[1, 1, 6]*F[2, 1, 8])/3 + (128*F[1, 1, 7]*F[2, 1, 8])/3 + 
      (32*F[1, 1, 8]*F[2, 1, 8])/3 - (64*F[1, 1, 7]*F[2, 1, 10])/3 - 
      (64*F[1, 1, 8]*F[2, 1, 10])/3 + (16*F[1, 1, 3]*F[2, 1, 13])/3 + 
      (16*F[1, 1, 10]*F[2, 1, 13])/3 + 16*F[1, 1, 6]*F[2, 1, 14] + 
      16*F[1, 1, 10]*F[2, 1, 14] + (16*F[1, 1, 9]*F[2, 1, 15])/3 + 
      (16*F[1, 1, 10]*F[2, 1, 15])/3 + (4*F[1, 1, 3]*tci[1, 1]^2)/3 - 
      4*F[1, 1, 4]*tci[1, 1]^2 - (32*F[1, 1, 5]*tci[1, 1]^2)/9 - 
      24*F[1, 1, 6]*tci[1, 1]^2 + (64*F[1, 1, 7]*tci[1, 1]^2)/9 + 
      (16*F[1, 1, 8]*tci[1, 1]^2)/9 - (16*F[1, 1, 9]*tci[1, 1]^2)/9 + 
      (56*F[1, 1, 10]*tci[1, 1]^2)/9 + (16*F[1, 2, 2]*tci[1, 1]^2)/3 - 
      16*F[1, 2, 3]*tci[1, 1]^2 + (64*F[1, 2, 8]*tci[1, 1]^2)/3 - 
      (8*F[1, 1, 3]^2*tci[1, 2])/3 + 8*F[1, 1, 4]^2*tci[1, 2] + 
      (8*F[1, 1, 5]^2*tci[1, 2])/3 - (16*F[1, 1, 1]*F[1, 1, 6]*tci[1, 2])/3 + 
      8*F[1, 1, 3]*F[1, 1, 6]*tci[1, 2] - (32*F[1, 1, 4]*F[1, 1, 6]*
        tci[1, 2])/3 - 16*F[1, 1, 5]*F[1, 1, 6]*tci[1, 2] + 
      12*F[1, 1, 6]^2*tci[1, 2] + (16*F[1, 1, 1]*F[1, 1, 7]*tci[1, 2])/3 - 
      (40*F[1, 1, 4]*F[1, 1, 7]*tci[1, 2])/3 + 
      (32*F[1, 1, 5]*F[1, 1, 7]*tci[1, 2])/3 + 4*F[1, 1, 7]^2*tci[1, 2] + 
      (16*F[1, 1, 5]*F[1, 1, 8]*tci[1, 2])/3 + 
      (80*F[1, 1, 6]*F[1, 1, 8]*tci[1, 2])/3 - 
      (32*F[1, 1, 7]*F[1, 1, 8]*tci[1, 2])/3 + 
      (8*F[1, 1, 3]*F[1, 1, 9]*tci[1, 2])/3 - 8*F[1, 1, 6]*F[1, 1, 9]*
       tci[1, 2] + (4*F[1, 1, 9]^2*tci[1, 2])/3 - 8*F[1, 1, 4]*F[1, 1, 10]*
       tci[1, 2] + 8*F[1, 1, 7]*F[1, 1, 10]*tci[1, 2] + 
      (16*F[1, 1, 9]*F[1, 1, 10]*tci[1, 2])/3 - 4*F[1, 1, 10]^2*tci[1, 2] - 
      (16*F[1, 1, 3]*F[1, 2, 2]*tci[1, 2])/3 - 
      (16*F[1, 1, 10]*F[1, 2, 2]*tci[1, 2])/3 + 16*F[1, 1, 4]*F[1, 2, 3]*
       tci[1, 2] + 16*F[1, 1, 6]*F[1, 2, 3]*tci[1, 2] - 
      (64*F[1, 1, 7]*F[1, 2, 8]*tci[1, 2])/3 - 
      (64*F[1, 1, 8]*F[1, 2, 8]*tci[1, 2])/3 + 16*F[2, 1, 6]*tci[1, 2] - 
      (32*F[2, 1, 8]*tci[1, 2])/3 + (64*F[2, 1, 10]*tci[1, 2])/3 - 
      (16*F[2, 1, 13]*tci[1, 2])/3 + (8*tci[1, 2]^3)/3 - 
      (32*tci[1, 1]^2*tcr[1, 2])/3 + 8*tcr[3, 3]))/2 + 
   (r[3*q10 - q2 + 2*q5 - 6*q9 + 6*q1*q10*s23 + q10*q5*s23 - q5^2*s23 - 
       4*q1*q9*s23 - 2*q10*q9*s23 + 2*q5*q9*s23 - q1*q5^2*s23^2 - 
       2*q1*q10*q9*s23^2 - q10*q9*s34 - 2*q2*q9*s34 + 2*q5*q9*s34 - 
       q10*q2*q5*s34^2 + q2*q5*q9*s34^2 - 6*q1*q10*s45 - 2*q10*q2*s45 + 
       2*q10*q5*s45 + 2*q1*q9*s45 + 4*q2*q9*s45 - 4*q5*q9*s45 + 
       q1*q10*q5*s23*s45 + 2*q1*q5^2*s23*s45 - 2*q10*q5^2*s23*s45 - 
       q1*q10*q5^2*s23^2*s45 + q10*q2*q5*s34*s45 - q10*q5^2*s34*s45 - 
       2*q2*q5*q9*s34*s45 + 2*q1*q10*q2*s45^2 - 3*q1*q10*q5*s45^2 - 
       2*q10*q2*q5*s45^2 - q1*q5^2*s45^2 + q10*q5^2*s45^2 + 
       2*q2*q5*q9*s45^2 + 2*q1*q10*q5^2*s23*s45^2 + 2*q1*q10*q2*q5*s45^3 - 
       q1*q10*q5^2*s45^3 - q1*q10*s51 - q10*q2*s51 - q10*q9*s51 + 
       2*q2*q9*s51 - 2*q1*q10*q9*s23*s51 + q1*q10*q2*s45*s51 - 
       q1*q10*q9*s51^2]*(8*F[3, 1] - 4*F[3, 2] + (8*F[3, 3])/3 + 4*F[3, 4] + 
      (32*F[3, 6])/3 + (8*F[3, 12])/3 + (4*F[3, 13])/3 + 8*F[3, 14] + 
      4*F[3, 15] + 8*F[3, 18] + (8*F[3, 19])/3 - 8*F[3, 22] - 
      (16*F[3, 31])/3 - (44*F[3, 32])/3 - 8*F[3, 33] - (128*F[3, 34])/3 + 
      4*F[3, 35] - (16*F[3, 36])/3 + (4*F[3, 37])/3 - 4*F[3, 40] + 
      (16*F[3, 44])/3 + 12*F[1, 1, 1]^3 + 8*F[1, 1, 1]^2*F[1, 1, 2] + 
      4*F[1, 1, 1]*F[1, 1, 2]^2 - (16*F[1, 1, 2]^3)/3 - 
      4*F[1, 1, 1]^2*F[1, 1, 3] - 12*F[1, 1, 1]*F[1, 1, 3]^2 - 
      4*F[1, 1, 2]*F[1, 1, 3]^2 - (4*F[1, 1, 3]^3)/3 - 
      (28*F[1, 1, 1]^2*F[1, 1, 4])/3 - (4*F[1, 1, 2]^2*F[1, 1, 4])/3 + 
      8*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4] + 4*F[1, 1, 3]^2*F[1, 1, 4] - 
      (20*F[1, 1, 1]*F[1, 1, 4]^2)/3 + (4*F[1, 1, 2]*F[1, 1, 4]^2)/3 + 
      4*F[1, 1, 3]*F[1, 1, 4]^2 - (4*F[1, 1, 2]^2*F[1, 1, 5])/3 + 
      (8*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5])/3 - (4*F[1, 1, 4]^2*F[1, 1, 5])/
       3 + 4*F[1, 1, 1]*F[1, 1, 5]^2 + (4*F[1, 1, 2]*F[1, 1, 5]^2)/3 - 
      4*F[1, 1, 3]*F[1, 1, 5]^2 - (4*F[1, 1, 4]*F[1, 1, 5]^2)/3 + 
      (16*F[1, 1, 5]^3)/3 + (4*F[1, 1, 1]^2*F[1, 1, 6])/3 - 
      8*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 6] + 4*F[1, 1, 2]^2*F[1, 1, 6] + 
      (16*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 6])/3 - (8*F[1, 1, 4]^2*F[1, 1, 6])/
       3 - 4*F[1, 1, 5]^2*F[1, 1, 6] - (20*F[1, 1, 1]*F[1, 1, 6]^2)/3 + 
      4*F[1, 1, 2]*F[1, 1, 6]^2 + (8*F[1, 1, 4]*F[1, 1, 6]^2)/3 - 
      4*F[1, 1, 5]*F[1, 1, 6]^2 + (136*F[1, 1, 6]^3)/9 + 
      (8*F[1, 1, 1]^2*F[1, 1, 7])/3 - (16*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 7])/
       3 + (8*F[1, 1, 4]^2*F[1, 1, 7])/3 + (8*F[1, 1, 5]^2*F[1, 1, 7])/3 + 
      (16*F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 7])/3 - 
      (16*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 7])/3 - (32*F[1, 1, 6]^2*F[1, 1, 7])/
       3 + (16*F[1, 1, 1]*F[1, 1, 7]^2)/3 + (8*F[1, 1, 4]*F[1, 1, 7]^2)/3 - 
      (40*F[1, 1, 6]*F[1, 1, 7]^2)/3 + (56*F[1, 1, 7]^3)/9 - 
      (16*F[1, 1, 1]^2*F[1, 1, 8])/3 + 8*F[1, 1, 3]^2*F[1, 1, 8] + 
      (32*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8])/3 - 16*F[1, 1, 3]*F[1, 1, 4]*
       F[1, 1, 8] + (8*F[1, 1, 4]^2*F[1, 1, 8])/3 - 
      (4*F[1, 1, 5]^2*F[1, 1, 8])/3 + (16*F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 8])/
       3 - (16*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 8])/3 + 
      8*F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 8] - 4*F[1, 1, 6]^2*F[1, 1, 8] - 
      (16*F[1, 1, 1]*F[1, 1, 7]*F[1, 1, 8])/3 + 
      (16*F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 8])/3 - 
      (16*F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8])/3 + (8*F[1, 1, 7]^2*F[1, 1, 8])/
       3 - (32*F[1, 1, 1]*F[1, 1, 8]^2)/3 + 8*F[1, 1, 3]*F[1, 1, 8]^2 + 
      (8*F[1, 1, 4]*F[1, 1, 8]^2)/3 - (4*F[1, 1, 5]*F[1, 1, 8]^2)/3 - 
      (28*F[1, 1, 6]*F[1, 1, 8]^2)/3 + (32*F[1, 1, 7]*F[1, 1, 8]^2)/3 + 
      16*F[1, 1, 1]*F[2, 1, 1] + 16*F[1, 1, 3]*F[2, 1, 1] - 
      (16*F[1, 1, 1]*F[2, 1, 2])/3 - (16*F[1, 1, 4]*F[2, 1, 2])/3 - 
      (16*F[1, 1, 2]*F[2, 1, 3])/3 - (16*F[1, 1, 4]*F[2, 1, 3])/3 - 
      (16*F[1, 1, 2]*F[2, 1, 4])/3 - (16*F[1, 1, 5]*F[2, 1, 4])/3 + 
      8*F[1, 1, 3]*F[2, 1, 5] + 8*F[1, 1, 5]*F[2, 1, 5] + 
      (16*F[1, 1, 5]*F[2, 1, 7])/3 + (16*F[1, 1, 7]*F[2, 1, 7])/3 - 
      (32*F[1, 1, 1]*F[2, 1, 8])/3 + (32*F[1, 1, 4]*F[2, 1, 8])/3 + 
      (112*F[1, 1, 6]*F[2, 1, 8])/3 + (80*F[1, 1, 7]*F[2, 1, 8])/3 + 
      (32*F[1, 1, 8]*F[2, 1, 8])/3 + (32*F[1, 1, 1]*F[2, 1, 9])/3 + 
      (32*F[1, 1, 8]*F[2, 1, 9])/3 - 16*F[1, 1, 7]*F[2, 1, 10] - 
      16*F[1, 1, 8]*F[2, 1, 10] - (44*F[1, 1, 1]*tci[1, 1]^2)/9 + 
      (8*F[1, 1, 2]*tci[1, 1]^2)/3 - (44*F[1, 1, 3]*tci[1, 1]^2)/3 - 
      (26*F[1, 1, 5]*tci[1, 1]^2)/9 - (32*F[1, 1, 6]*tci[1, 1]^2)/3 + 
      (16*F[1, 1, 7]*tci[1, 1]^2)/9 + (20*F[1, 1, 8]*tci[1, 1]^2)/9 + 
      (16*F[1, 2, 6]*tci[1, 1]^2)/3 + 8*F[1, 2, 7]*tci[1, 1]^2 + 
      16*F[1, 2, 8]*tci[1, 1]^2 - (52*F[1, 1, 1]^2*tci[1, 2])/3 - 
      16*F[1, 1, 1]*F[1, 1, 2]*tci[1, 2] + (8*F[1, 1, 2]^2*tci[1, 2])/3 + 
      24*F[1, 1, 1]*F[1, 1, 3]*tci[1, 2] + 8*F[1, 1, 2]*F[1, 1, 3]*
       tci[1, 2] + 12*F[1, 1, 3]^2*tci[1, 2] + 
      (40*F[1, 1, 1]*F[1, 1, 4]*tci[1, 2])/3 + 
      (8*F[1, 1, 2]*F[1, 1, 4]*tci[1, 2])/3 - 8*F[1, 1, 3]*F[1, 1, 4]*
       tci[1, 2] - (8*F[1, 1, 2]*F[1, 1, 5]*tci[1, 2])/3 + 
      8*F[1, 1, 3]*F[1, 1, 5]*tci[1, 2] + (8*F[1, 1, 4]*F[1, 1, 5]*tci[1, 2])/
       3 + (8*F[1, 1, 5]^2*tci[1, 2])/3 - (40*F[1, 1, 1]*F[1, 1, 6]*
        tci[1, 2])/3 + 8*F[1, 1, 2]*F[1, 1, 6]*tci[1, 2] + 
      (16*F[1, 1, 4]*F[1, 1, 6]*tci[1, 2])/3 - 8*F[1, 1, 5]*F[1, 1, 6]*
       tci[1, 2] + 8*F[1, 1, 6]^2*tci[1, 2] + 
      (16*F[1, 1, 1]*F[1, 1, 7]*tci[1, 2])/3 - 
      (16*F[1, 1, 4]*F[1, 1, 7]*tci[1, 2])/3 + 
      (16*F[1, 1, 5]*F[1, 1, 7]*tci[1, 2])/3 + (16*F[1, 1, 7]^2*tci[1, 2])/
       3 + (64*F[1, 1, 1]*F[1, 1, 8]*tci[1, 2])/3 - 16*F[1, 1, 3]*F[1, 1, 8]*
       tci[1, 2] - (16*F[1, 1, 4]*F[1, 1, 8]*tci[1, 2])/3 + 
      (8*F[1, 1, 5]*F[1, 1, 8]*tci[1, 2])/3 + 
      (56*F[1, 1, 6]*F[1, 1, 8]*tci[1, 2])/3 - 
      (16*F[1, 1, 7]*F[1, 1, 8]*tci[1, 2])/3 - 
      (16*F[1, 1, 2]*F[1, 2, 6]*tci[1, 2])/3 - 
      (16*F[1, 1, 4]*F[1, 2, 6]*tci[1, 2])/3 - 8*F[1, 1, 3]*F[1, 2, 7]*
       tci[1, 2] - 8*F[1, 1, 5]*F[1, 2, 7]*tci[1, 2] - 
      16*F[1, 1, 7]*F[1, 2, 8]*tci[1, 2] - 16*F[1, 1, 8]*F[1, 2, 8]*
       tci[1, 2] - 32*F[2, 1, 1]*tci[1, 2] + (32*F[2, 1, 2]*tci[1, 2])/3 + 
      (16*F[2, 1, 3]*tci[1, 2])/3 - 8*F[2, 1, 5]*tci[1, 2] - 
      (32*F[2, 1, 8]*tci[1, 2])/3 - (64*F[2, 1, 9]*tci[1, 2])/3 + 
      16*F[2, 1, 10]*tci[1, 2] - (14*tci[1, 2]^3)/9 - 
      (4*tci[1, 1]^2*tcr[1, 1])/9 + (28*tci[1, 2]*tcr[1, 1]^2)/3 - 
      12*tcr[1, 1]^3 - (64*tci[1, 1]^2*tcr[1, 2])/3 + 
      16*tci[1, 2]*tcr[1, 1]*tcr[1, 2] + (80*tci[1, 2]*tcr[2, 1])/3 - 
      (64*tcr[1, 1]*tcr[2, 1])/3 + (52*tcr[3, 3])/3))/2 + 
   (r[-q7 + 3*q8 - 3*q2*q3*s12 + 3*q3*q7*s12 + 2*q2*q8*s12 - q3*q8*s12 - 
       q2*q3*q7*s12^2 + q2*q7*q8*s12^2 - q1*q8*s34 + 3*q2*q3*s45 - 
       3*q3*q7*s45 - 2*q1*q8*s45 - q2*q8*s45 + 2*q3*q8*s45 - 
       q3*q7^2*s12*s45 - q1*q2*q3*s45^2 - q1*q3*q8*s45^2 - 3*q2*q3*s51 - 
       2*q1*q7*s51 + 5*q3*q7*s51 - q7^2*s51 + 2*q1*q8*s51 + q2*q8*s51 - 
       2*q3*q8*s51 - 3*q2*q3*q7*s12*s51 + 2*q2*q7*q8*s12*s51 + 
       q1*q2*q3*s45*s51 - 3*q1*q3*q7*s45*s51 - 2*q3*q7^2*s45*s51 + 
       2*q1*q3*q8*s45*s51 - 2*q1*q2*q3*s51^2 + 2*q1*q3*q7*s51^2 - 
       4*q2*q3*q7*s51^2 - q1*q7^2*s51^2 - 2*q1*q3*q8*s51^2 + 
       2*q2*q7*q8*s51^2 - q1*q3*q7^2*s45*s51^2 - 2*q1*q2*q3*q7*s51^3]*
     (8*F[3, 1] - 4*F[3, 2] + (8*F[3, 3])/3 + 4*F[3, 4] + (32*F[3, 6])/3 + 
      (8*F[3, 12])/3 + (4*F[3, 13])/3 + 8*F[3, 14] + 4*F[3, 15] + 
      8*F[3, 18] + (8*F[3, 19])/3 - 8*F[3, 22] - (16*F[3, 31])/3 - 
      (44*F[3, 32])/3 - 8*F[3, 33] - (128*F[3, 34])/3 + 4*F[3, 35] - 
      (16*F[3, 36])/3 + (4*F[3, 37])/3 - 4*F[3, 40] + (16*F[3, 44])/3 + 
      12*F[1, 1, 1]^3 + 8*F[1, 1, 1]^2*F[1, 1, 2] + 
      4*F[1, 1, 1]*F[1, 1, 2]^2 - (16*F[1, 1, 2]^3)/3 - 
      4*F[1, 1, 1]^2*F[1, 1, 3] - 12*F[1, 1, 1]*F[1, 1, 3]^2 - 
      4*F[1, 1, 2]*F[1, 1, 3]^2 - (4*F[1, 1, 3]^3)/3 - 
      (28*F[1, 1, 1]^2*F[1, 1, 4])/3 - (4*F[1, 1, 2]^2*F[1, 1, 4])/3 + 
      8*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4] + 4*F[1, 1, 3]^2*F[1, 1, 4] - 
      (20*F[1, 1, 1]*F[1, 1, 4]^2)/3 + (4*F[1, 1, 2]*F[1, 1, 4]^2)/3 + 
      4*F[1, 1, 3]*F[1, 1, 4]^2 - (4*F[1, 1, 2]^2*F[1, 1, 5])/3 + 
      (8*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5])/3 - (4*F[1, 1, 4]^2*F[1, 1, 5])/
       3 + 4*F[1, 1, 1]*F[1, 1, 5]^2 + (4*F[1, 1, 2]*F[1, 1, 5]^2)/3 - 
      4*F[1, 1, 3]*F[1, 1, 5]^2 - (4*F[1, 1, 4]*F[1, 1, 5]^2)/3 + 
      (16*F[1, 1, 5]^3)/3 + (4*F[1, 1, 1]^2*F[1, 1, 6])/3 - 
      8*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 6] + 4*F[1, 1, 2]^2*F[1, 1, 6] + 
      (16*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 6])/3 - (8*F[1, 1, 4]^2*F[1, 1, 6])/
       3 - 4*F[1, 1, 5]^2*F[1, 1, 6] - (20*F[1, 1, 1]*F[1, 1, 6]^2)/3 + 
      4*F[1, 1, 2]*F[1, 1, 6]^2 + (8*F[1, 1, 4]*F[1, 1, 6]^2)/3 - 
      4*F[1, 1, 5]*F[1, 1, 6]^2 + (136*F[1, 1, 6]^3)/9 + 
      (8*F[1, 1, 1]^2*F[1, 1, 7])/3 - (16*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 7])/
       3 + (8*F[1, 1, 4]^2*F[1, 1, 7])/3 + (8*F[1, 1, 5]^2*F[1, 1, 7])/3 + 
      (16*F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 7])/3 - 
      (16*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 7])/3 - (32*F[1, 1, 6]^2*F[1, 1, 7])/
       3 + (16*F[1, 1, 1]*F[1, 1, 7]^2)/3 + (8*F[1, 1, 4]*F[1, 1, 7]^2)/3 - 
      (40*F[1, 1, 6]*F[1, 1, 7]^2)/3 + (56*F[1, 1, 7]^3)/9 - 
      (16*F[1, 1, 1]^2*F[1, 1, 8])/3 + 8*F[1, 1, 3]^2*F[1, 1, 8] + 
      (32*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8])/3 - 16*F[1, 1, 3]*F[1, 1, 4]*
       F[1, 1, 8] + (8*F[1, 1, 4]^2*F[1, 1, 8])/3 - 
      (4*F[1, 1, 5]^2*F[1, 1, 8])/3 + (16*F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 8])/
       3 - (16*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 8])/3 + 
      8*F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 8] - 4*F[1, 1, 6]^2*F[1, 1, 8] - 
      (16*F[1, 1, 1]*F[1, 1, 7]*F[1, 1, 8])/3 + 
      (16*F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 8])/3 - 
      (16*F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8])/3 + (8*F[1, 1, 7]^2*F[1, 1, 8])/
       3 - (32*F[1, 1, 1]*F[1, 1, 8]^2)/3 + 8*F[1, 1, 3]*F[1, 1, 8]^2 + 
      (8*F[1, 1, 4]*F[1, 1, 8]^2)/3 - (4*F[1, 1, 5]*F[1, 1, 8]^2)/3 - 
      (28*F[1, 1, 6]*F[1, 1, 8]^2)/3 + (32*F[1, 1, 7]*F[1, 1, 8]^2)/3 + 
      16*F[1, 1, 1]*F[2, 1, 1] + 16*F[1, 1, 3]*F[2, 1, 1] - 
      (16*F[1, 1, 1]*F[2, 1, 2])/3 - (16*F[1, 1, 4]*F[2, 1, 2])/3 - 
      (16*F[1, 1, 2]*F[2, 1, 3])/3 - (16*F[1, 1, 4]*F[2, 1, 3])/3 - 
      (16*F[1, 1, 2]*F[2, 1, 4])/3 - (16*F[1, 1, 5]*F[2, 1, 4])/3 + 
      8*F[1, 1, 3]*F[2, 1, 5] + 8*F[1, 1, 5]*F[2, 1, 5] + 
      (16*F[1, 1, 5]*F[2, 1, 7])/3 + (16*F[1, 1, 7]*F[2, 1, 7])/3 - 
      (32*F[1, 1, 1]*F[2, 1, 8])/3 + (32*F[1, 1, 4]*F[2, 1, 8])/3 + 
      (112*F[1, 1, 6]*F[2, 1, 8])/3 + (80*F[1, 1, 7]*F[2, 1, 8])/3 + 
      (32*F[1, 1, 8]*F[2, 1, 8])/3 + (32*F[1, 1, 1]*F[2, 1, 9])/3 + 
      (32*F[1, 1, 8]*F[2, 1, 9])/3 - 16*F[1, 1, 7]*F[2, 1, 10] - 
      16*F[1, 1, 8]*F[2, 1, 10] - (44*F[1, 1, 1]*tci[1, 1]^2)/9 + 
      (8*F[1, 1, 2]*tci[1, 1]^2)/3 - (44*F[1, 1, 3]*tci[1, 1]^2)/3 - 
      (26*F[1, 1, 5]*tci[1, 1]^2)/9 - (32*F[1, 1, 6]*tci[1, 1]^2)/3 + 
      (16*F[1, 1, 7]*tci[1, 1]^2)/9 + (20*F[1, 1, 8]*tci[1, 1]^2)/9 + 
      (16*F[1, 2, 6]*tci[1, 1]^2)/3 + 8*F[1, 2, 7]*tci[1, 1]^2 + 
      16*F[1, 2, 8]*tci[1, 1]^2 - (52*F[1, 1, 1]^2*tci[1, 2])/3 - 
      16*F[1, 1, 1]*F[1, 1, 2]*tci[1, 2] + (8*F[1, 1, 2]^2*tci[1, 2])/3 + 
      24*F[1, 1, 1]*F[1, 1, 3]*tci[1, 2] + 8*F[1, 1, 2]*F[1, 1, 3]*
       tci[1, 2] + 12*F[1, 1, 3]^2*tci[1, 2] + 
      (40*F[1, 1, 1]*F[1, 1, 4]*tci[1, 2])/3 + 
      (8*F[1, 1, 2]*F[1, 1, 4]*tci[1, 2])/3 - 8*F[1, 1, 3]*F[1, 1, 4]*
       tci[1, 2] - (8*F[1, 1, 2]*F[1, 1, 5]*tci[1, 2])/3 + 
      8*F[1, 1, 3]*F[1, 1, 5]*tci[1, 2] + (8*F[1, 1, 4]*F[1, 1, 5]*tci[1, 2])/
       3 + (8*F[1, 1, 5]^2*tci[1, 2])/3 - (40*F[1, 1, 1]*F[1, 1, 6]*
        tci[1, 2])/3 + 8*F[1, 1, 2]*F[1, 1, 6]*tci[1, 2] + 
      (16*F[1, 1, 4]*F[1, 1, 6]*tci[1, 2])/3 - 8*F[1, 1, 5]*F[1, 1, 6]*
       tci[1, 2] + 8*F[1, 1, 6]^2*tci[1, 2] + 
      (16*F[1, 1, 1]*F[1, 1, 7]*tci[1, 2])/3 - 
      (16*F[1, 1, 4]*F[1, 1, 7]*tci[1, 2])/3 + 
      (16*F[1, 1, 5]*F[1, 1, 7]*tci[1, 2])/3 + (16*F[1, 1, 7]^2*tci[1, 2])/
       3 + (64*F[1, 1, 1]*F[1, 1, 8]*tci[1, 2])/3 - 16*F[1, 1, 3]*F[1, 1, 8]*
       tci[1, 2] - (16*F[1, 1, 4]*F[1, 1, 8]*tci[1, 2])/3 + 
      (8*F[1, 1, 5]*F[1, 1, 8]*tci[1, 2])/3 + 
      (56*F[1, 1, 6]*F[1, 1, 8]*tci[1, 2])/3 - 
      (16*F[1, 1, 7]*F[1, 1, 8]*tci[1, 2])/3 - 
      (16*F[1, 1, 2]*F[1, 2, 6]*tci[1, 2])/3 - 
      (16*F[1, 1, 4]*F[1, 2, 6]*tci[1, 2])/3 - 8*F[1, 1, 3]*F[1, 2, 7]*
       tci[1, 2] - 8*F[1, 1, 5]*F[1, 2, 7]*tci[1, 2] - 
      16*F[1, 1, 7]*F[1, 2, 8]*tci[1, 2] - 16*F[1, 1, 8]*F[1, 2, 8]*
       tci[1, 2] - 32*F[2, 1, 1]*tci[1, 2] + (32*F[2, 1, 2]*tci[1, 2])/3 + 
      (16*F[2, 1, 3]*tci[1, 2])/3 - 8*F[2, 1, 5]*tci[1, 2] - 
      (32*F[2, 1, 8]*tci[1, 2])/3 - (64*F[2, 1, 9]*tci[1, 2])/3 + 
      16*F[2, 1, 10]*tci[1, 2] - (14*tci[1, 2]^3)/9 - 
      (4*tci[1, 1]^2*tcr[1, 1])/9 + (28*tci[1, 2]*tcr[1, 1]^2)/3 - 
      12*tcr[1, 1]^3 - (64*tci[1, 1]^2*tcr[1, 2])/3 + 
      16*tci[1, 2]*tcr[1, 1]*tcr[1, 2] + (80*tci[1, 2]*tcr[2, 1])/3 - 
      (64*tcr[1, 1]*tcr[2, 1])/3 + (52*tcr[3, 3])/3))/2 + 
   (r[-4*q1 - 2*q2 + 2*q3 + q7 - 3*q8 + 3*q2*q3*s12 - 2*q3*q7*s12 - 
       2*q2*q8*s12 + q3*q8*s12 + q2*q3*q7*s12^2 - q2*q7*q8*s12^2 - 
       2*q1^2*s23 + q1*q3*s23 + 2*q1^2*s34 + q1*q2*s34 + q1*q8*s34 + 
       q1^3*s23*s34 + 4*q1^2*s45 + 4*q1*q2*s45 - 2*q1*q3*s45 - 3*q2*q3*s45 + 
       q3*q7*s45 + 2*q1*q8*s45 + q2*q8*s45 - 2*q3*q8*s45 - 2*q1^3*s34*s45 - 
       2*q1^2*q2*s34*s45 - 2*q1^2*q2*s45^2 + q1*q2*q3*s45^2 + 
       q1*q3*q8*s45^2 + q1^3*q2*s34*s45^2 - 2*q1^2*s51 - 8*q1*q2*s51 + 
       q1*q3*s51 + 9*q2*q3*s51 + 4*q1*q7*s51 - 3*q2*q7*s51 - 7*q3*q7*s51 - 
       2*q1*q8*s51 - q2*q8*s51 + 2*q3*q8*s51 + 5*q2*q3*q7*s12*s51 - 
       2*q2*q7*q8*s12*s51 + q1^3*s34*s51 + 2*q1^2*q2*s34*s51 + 
       q1*q2*q7*s34*s51 + 2*q1^3*s45*s51 + 7*q1^2*q2*s45*s51 - 
       7*q1*q2*q3*s45*s51 + 3*q1*q3*q7*s45*s51 - 2*q1*q3*q8*s45*s51 - 
       q1^3*q2*s34*s45*s51 - 2*q1^3*q2*s45^2*s51 + 2*q1^2*q2*q3*s45^2*s51 - 
       7*q1^2*q2*s51^2 + 11*q1*q2*q3*s51^2 + 5*q1^2*q7*s51^2 - 
       8*q1*q2*q7*s51^2 - 9*q1*q3*q7*s51^2 + 11*q2*q3*q7*s51^2 + 
       2*q1*q3*q8*s51^2 - 2*q2*q7*q8*s51^2 + q1^3*q2*s34*s51^2 + 
       2*q1^2*q2*q7*s34*s51^2 + 2*q1^3*q2*s45*s51^2 - 
       5*q1^2*q2*q3*s45*s51^2 + 3*q1^2*q3*q7*s45*s51^2 + 
       q1^3*q2*q3*s45^2*s51^2 - 2*q1^3*q2*s51^3 + 5*q1^2*q2*q3*s51^3 + 
       2*q1^3*q7*s51^3 - 7*q1^2*q2*q7*s51^3 - 5*q1^2*q3*q7*s51^3 + 
       11*q1*q2*q3*q7*s51^3 + q1^3*q2*q7*s34*s51^3 - q1^3*q2*q3*s45*s51^3 + 
       q1^3*q3*q7*s45*s51^3 + q1^3*q2*q3*s51^4 - 2*q1^3*q2*q7*s51^4 - 
       q1^3*q3*q7*s51^4 + 5*q1^2*q2*q3*q7*s51^4 + q1^3*q2*q3*q7*s51^5]*
     (-16*F[3, 1] + 4*F[3, 2] + (8*F[3, 3])/3 - 10*F[3, 4] + (22*F[3, 5])/3 - 
      (40*F[3, 6])/3 + 4*F[3, 7] + (64*F[3, 8])/3 + (8*F[3, 11])/3 - 
      (10*F[3, 12])/3 - (2*F[3, 13])/3 + 2*F[3, 17] - 10*F[3, 18] - 
      (16*F[3, 19])/3 - (8*F[3, 24])/3 + (8*F[3, 51])/3 + (4*F[3, 56])/3 + 
      4*F[3, 57] - 8*F[3, 61] - 20*F[1, 1, 1]^3 - (4*F[1, 1, 1]^2*F[1, 1, 2])/
       3 - (16*F[1, 1, 1]*F[1, 1, 2]^2)/3 + (44*F[1, 1, 2]^3)/9 + 
      20*F[1, 1, 1]*F[1, 1, 3]^2 + (8*F[1, 1, 3]^3)/3 + 
      (20*F[1, 1, 1]^2*F[1, 1, 4])/3 + (8*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 4])/
       3 + (4*F[1, 1, 2]^2*F[1, 1, 4])/3 - 10*F[1, 1, 3]^2*F[1, 1, 4] + 
      (40*F[1, 1, 1]*F[1, 1, 4]^2)/3 - (16*F[1, 1, 2]*F[1, 1, 4]^2)/3 - 
      10*F[1, 1, 3]*F[1, 1, 4]^2 + 4*F[1, 1, 1]^2*F[1, 1, 5] - 
      (4*F[1, 1, 2]^2*F[1, 1, 5])/3 + (8*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5])/
       3 + (2*F[1, 1, 4]^2*F[1, 1, 5])/3 - 4*F[1, 1, 1]*F[1, 1, 5]^2 - 
      (8*F[1, 1, 2]*F[1, 1, 5]^2)/3 + (2*F[1, 1, 4]*F[1, 1, 5]^2)/3 - 
      (16*F[1, 1, 5]^3)/3 + (20*F[1, 1, 1]^2*F[1, 1, 8])/3 + 
      (8*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 8])/3 + (4*F[1, 1, 2]^2*F[1, 1, 8])/
       3 - 10*F[1, 1, 3]^2*F[1, 1, 8] - (40*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8])/
       3 - (8*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 8])/3 + 20*F[1, 1, 3]*F[1, 1, 4]*
       F[1, 1, 8] - (10*F[1, 1, 4]^2*F[1, 1, 8])/3 + 
      (40*F[1, 1, 1]*F[1, 1, 8]^2)/3 - (4*F[1, 1, 2]*F[1, 1, 8]^2)/3 - 
      10*F[1, 1, 3]*F[1, 1, 8]^2 - (10*F[1, 1, 4]*F[1, 1, 8]^2)/3 - 
      (4*F[1, 1, 8]^3)/3 + (4*F[1, 1, 1]^2*F[1, 1, 9])/3 + 
      (8*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 9])/3 + (8*F[1, 1, 2]^2*F[1, 1, 9])/
       3 - (4*F[1, 1, 3]^2*F[1, 1, 9])/3 - 
      (8*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 9])/3 - 
      (16*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9])/3 + (14*F[1, 1, 4]^2*F[1, 1, 9])/
       3 - 4*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9] + 2*F[1, 1, 5]^2*F[1, 1, 9] - 
      (8*F[1, 1, 1]*F[1, 1, 8]*F[1, 1, 9])/3 - 
      (8*F[1, 1, 2]*F[1, 1, 8]*F[1, 1, 9])/3 + 
      (8*F[1, 1, 4]*F[1, 1, 8]*F[1, 1, 9])/3 + (4*F[1, 1, 8]^2*F[1, 1, 9])/
       3 + (8*F[1, 1, 1]*F[1, 1, 9]^2)/3 - (20*F[1, 1, 2]*F[1, 1, 9]^2)/3 - 
      (4*F[1, 1, 3]*F[1, 1, 9]^2)/3 + (14*F[1, 1, 4]*F[1, 1, 9]^2)/3 + 
      2*F[1, 1, 5]*F[1, 1, 9]^2 - (8*F[1, 1, 8]*F[1, 1, 9]^2)/3 + 
      (40*F[1, 1, 9]^3)/9 + 8*F[1, 1, 1]^2*F[1, 1, 10] - 
      (4*F[1, 1, 3]^2*F[1, 1, 10])/3 - 8*F[1, 1, 1]*F[1, 1, 5]*F[1, 1, 10] + 
      4*F[1, 1, 5]^2*F[1, 1, 10] - 4*F[1, 1, 8]^2*F[1, 1, 10] + 
      (8*F[1, 1, 3]*F[1, 1, 9]*F[1, 1, 10])/3 - (4*F[1, 1, 9]^2*F[1, 1, 10])/
       3 + 4*F[1, 1, 1]*F[1, 1, 10]^2 - 4*F[1, 1, 3]*F[1, 1, 10]^2 + 
      4*F[1, 1, 5]*F[1, 1, 10]^2 - 4*F[1, 1, 9]*F[1, 1, 10]^2 - 
      40*F[1, 1, 1]*F[2, 1, 1] - 40*F[1, 1, 3]*F[2, 1, 1] - 
      (40*F[1, 1, 1]*F[2, 1, 2])/3 - (40*F[1, 1, 4]*F[2, 1, 2])/3 + 
      8*F[1, 1, 2]*F[2, 1, 3] + 8*F[1, 1, 4]*F[2, 1, 3] + 
      (8*F[1, 1, 2]*F[2, 1, 4])/3 + (8*F[1, 1, 5]*F[2, 1, 4])/3 - 
      (40*F[1, 1, 1]*F[2, 1, 9])/3 - (40*F[1, 1, 8]*F[2, 1, 9])/3 - 
      (16*F[1, 1, 1]*F[2, 1, 11])/3 + (40*F[1, 1, 2]*F[2, 1, 11])/3 + 
      (16*F[1, 1, 4]*F[2, 1, 11])/3 + (16*F[1, 1, 8]*F[2, 1, 11])/3 + 
      (56*F[1, 1, 9]*F[2, 1, 11])/3 + 8*F[1, 1, 8]*F[2, 1, 12] + 
      8*F[1, 1, 9]*F[2, 1, 12] + (16*F[1, 1, 3]*F[2, 1, 13])/3 + 
      (16*F[1, 1, 10]*F[2, 1, 13])/3 + (16*F[1, 1, 9]*F[2, 1, 15])/3 + 
      (16*F[1, 1, 10]*F[2, 1, 15])/3 + (16*F[1, 1, 1]*tci[1, 1]^2)/9 - 
      (8*F[1, 1, 2]*tci[1, 1]^2)/9 - 2*F[1, 1, 3]*tci[1, 1]^2 - 
      (16*F[1, 1, 4]*tci[1, 1]^2)/9 + (20*F[1, 1, 5]*tci[1, 1]^2)/9 - 
      (154*F[1, 1, 8]*tci[1, 1]^2)/9 + (44*F[1, 1, 9]*tci[1, 1]^2)/9 + 
      (32*F[1, 1, 10]*tci[1, 1]^2)/9 + (16*F[1, 2, 2]*tci[1, 1]^2)/3 - 
      8*F[1, 2, 6]*tci[1, 1]^2 + 8*F[1, 2, 9]*tci[1, 1]^2 + 
      (140*F[1, 1, 1]^2*tci[1, 2])/3 - (8*F[1, 1, 1]*F[1, 1, 2]*tci[1, 2])/
       3 - (16*F[1, 1, 2]^2*tci[1, 2])/3 - 40*F[1, 1, 1]*F[1, 1, 3]*
       tci[1, 2] - (8*F[1, 1, 3]^2*tci[1, 2])/3 - 
      (80*F[1, 1, 1]*F[1, 1, 4]*tci[1, 2])/3 + 
      (8*F[1, 1, 2]*F[1, 1, 4]*tci[1, 2])/3 + 20*F[1, 1, 3]*F[1, 1, 4]*
       tci[1, 2] - 8*F[1, 1, 1]*F[1, 1, 5]*tci[1, 2] - 
      (8*F[1, 1, 2]*F[1, 1, 5]*tci[1, 2])/3 - 
      (4*F[1, 1, 4]*F[1, 1, 5]*tci[1, 2])/3 + (10*F[1, 1, 5]^2*tci[1, 2])/3 - 
      (80*F[1, 1, 1]*F[1, 1, 8]*tci[1, 2])/3 + 
      (8*F[1, 1, 2]*F[1, 1, 8]*tci[1, 2])/3 + 20*F[1, 1, 3]*F[1, 1, 8]*
       tci[1, 2] + (20*F[1, 1, 4]*F[1, 1, 8]*tci[1, 2])/3 + 
      12*F[1, 1, 8]^2*tci[1, 2] + (8*F[1, 1, 1]*F[1, 1, 9]*tci[1, 2])/3 + 
      (16*F[1, 1, 2]*F[1, 1, 9]*tci[1, 2])/3 + 
      (8*F[1, 1, 3]*F[1, 1, 9]*tci[1, 2])/3 - 
      (28*F[1, 1, 4]*F[1, 1, 9]*tci[1, 2])/3 + 4*F[1, 1, 5]*F[1, 1, 9]*
       tci[1, 2] + (16*F[1, 1, 8]*F[1, 1, 9]*tci[1, 2])/3 - 
      (10*F[1, 1, 9]^2*tci[1, 2])/3 - 16*F[1, 1, 1]*F[1, 1, 10]*tci[1, 2] + 
      8*F[1, 1, 3]*F[1, 1, 10]*tci[1, 2] + 8*F[1, 1, 5]*F[1, 1, 10]*
       tci[1, 2] + 8*F[1, 1, 8]*F[1, 1, 10]*tci[1, 2] - 
      (8*F[1, 1, 9]*F[1, 1, 10]*tci[1, 2])/3 - 
      (16*F[1, 1, 3]*F[1, 2, 2]*tci[1, 2])/3 - 
      (16*F[1, 1, 10]*F[1, 2, 2]*tci[1, 2])/3 + 8*F[1, 1, 2]*F[1, 2, 6]*
       tci[1, 2] + 8*F[1, 1, 4]*F[1, 2, 6]*tci[1, 2] - 
      8*F[1, 1, 8]*F[1, 2, 9]*tci[1, 2] - 8*F[1, 1, 9]*F[1, 2, 9]*tci[1, 2] + 
      80*F[2, 1, 1]*tci[1, 2] + (80*F[2, 1, 2]*tci[1, 2])/3 - 
      8*F[2, 1, 3]*tci[1, 2] + (80*F[2, 1, 9]*tci[1, 2])/3 - 
      (16*F[2, 1, 11]*tci[1, 2])/3 - 8*F[2, 1, 12]*tci[1, 2] - 
      (16*F[2, 1, 13]*tci[1, 2])/3 - (40*tci[1, 2]^3)/9 - 
      (64*tci[1, 1]^2*tcr[1, 1])/9 - (164*tci[1, 2]*tcr[1, 1]^2)/3 + 
      20*tcr[1, 1]^3 + (8*tci[1, 1]^2*tcr[1, 2])/3 + 
      16*tci[1, 2]*tcr[1, 1]*tcr[1, 2] - (448*tci[1, 2]*tcr[2, 1])/3 + 
      (200*tcr[1, 1]*tcr[2, 1])/3 + (52*tcr[3, 3])/3))/2 + 
   (r[-q1 + 5*q10 - 4*q9 + 2*q1*q10*s23 + 2*q10^2*s23 - q10*q5*s23 - 
       2*q1*q9*s23 - 2*q10*q9*s23 + q5*q9*s23 - q1*q10*q9*s23^2 + 
       3*q10^2*s34 + 2*q10*q2*s34 + q1*q5*s34 - 3*q10*q5*s34 - 2*q10*q9*s34 - 
       2*q2*q9*s34 + 2*q5*q9*s34 + q10^2*q2*s34^2 - 2*q10*q2*q5*s34^2 + 
       2*q2*q5*q9*s34^2 - 2*q1*q10*s45 - 4*q10^2*s45 - 2*q10*q2*s45 - 
       q1*q5*s45 + 3*q10*q5*s45 + q1*q9*s45 + 2*q2*q9*s45 - 2*q5*q9*s45 - 
       2*q10^3*s23*s45 + q10^2*q5*s23*s45 - 4*q10^3*s34*s45 - 
       4*q10^2*q2*s34*s45 + 2*q10^2*q5*s34*s45 - q1*q2*q5*s34*s45 + 
       3*q10*q2*q5*s34*s45 - 2*q2*q5*q9*s34*s45 - 2*q10^3*q2*s34^2*s45 + 
       q10^2*q2*q5*s34^2*s45 + 4*q10^3*s45^2 + 2*q10^2*q2*s45^2 - 
       q1*q10*q5*s45^2 - 3*q10^2*q5*s45^2 + q1*q2*q5*s45^2 - 
       2*q10*q2*q5*s45^2 + q2*q5*q9*s45^2 + 2*q1*q10^3*s23*s45^2 - 
       3*q10^3*q5*s23*s45^2 - q1*q10^3*q5*s23^2*s45^2 + 
       2*q10^3*q2*s34*s45^2 - 3*q10^3*q5*s34*s45^2 - 2*q10^2*q2*q5*s34*
        s45^2 - q10^3*q2*q5*s34^2*s45^2 - 4*q1*q10^3*s45^3 - 
       2*q10^3*q2*s45^3 + 3*q10^3*q5*s45^3 + q1*q10*q2*q5*s45^3 + 
       q10^2*q2*q5*s45^3 + 3*q1*q10^3*q5*s23*s45^3 + q10^3*q2*q5*s34*s45^3 + 
       2*q1*q10^3*q2*s45^4 - 3*q1*q10^3*q5*s45^4 - q10^3*q2*q5*s45^4 + 
       q1*q10^3*q2*q5*s45^5 + 2*q1*q10*s51 - q10^2*s51 - q10*q2*s51 - 
       q1*q9*s51 - 2*q10*q9*s51 + q2*q9*s51 - 2*q1*q10*q9*s23*s51 - 
       q10^3*s34*s51 - 2*q10^2*q2*s34*s51 - q10^3*q2*s34^2*s51 + 
       q10^3*s45*s51 + q10^2*q2*s45*s51 + q10^3*q2*s34*s45*s51 - 
       q1*q10^3*s45^2*s51 - q10^3*q2*s45^2*s51 + q1*q10^3*q2*s45^3*s51 - 
       2*q1*q10*q9*s51^2]*(4*F[3, 4] + (4*tci[1, 2]^3)/3 + 
      8*tci[1, 2]*tcr[1, 1]^2 - (16*tcr[1, 1]^3)/3 - 
      (4*tci[1, 1]^2*tcr[1, 2])/3 + (16*tcr[1, 2]^3)/3 + 
      16*tci[1, 2]*tcr[2, 1] - 16*tcr[1, 1]*tcr[2, 1] - 16*tcr[3, 1] - 
      4*tcr[3, 2] + (74*tcr[3, 3])/3))/2 + 
   (r[-2*q10 - 4*q2 + 2*q7 + 3*q2*q3*s12 - 2*q2*q7*s12 - 2*q3*q7*s12 + 
       q2*q3*q7*s12^2 - 2*q1*q10*s23 + q10*q5*s23 + q1*q10*q5*s23^2 + 
       q1*q2*s34 - q1*q5*s34 + q10*q5*s34 + q2*q7*s34 + q10*q2*q5*s34^2 + 
       4*q1*q10*s45 + 2*q1*q2*s45 + 2*q10*q2*s45 - 3*q2*q3*s45 + q1*q5*s45 - 
       3*q10*q5*s45 + q3*q7*s45 - 3*q1*q10*q5*s23*s45 + q1*q2*q5*s34*s45 - 
       q10*q2*q5*s34*s45 - 2*q1*q10*q2*s45^2 + q1*q2*q3*s45^2 + 
       4*q1*q10*q5*s45^2 - q1*q2*q5*s45^2 + 2*q10*q2*q5*s45^2 - 
       2*q1*q10*q2*q5*s45^3 + q1*q10*s51 - 2*q1*q2*s51 + q10*q2*s51 + 
       3*q2*q3*s51 + 2*q1*q7*s51 - 4*q2*q7*s51 - 3*q3*q7*s51 + 
       3*q2*q3*q7*s12*s51 + q1*q2*q7*s34*s51 - q1*q10*q2*s45*s51 - 
       q1*q2*q3*s45*s51 + q1*q3*q7*s45*s51 + 2*q1*q2*q3*s51^2 - 
       2*q1*q2*q7*s51^2 - q1*q3*q7*s51^2 + 4*q2*q3*q7*s51^2 + 
       2*q1*q2*q3*q7*s51^3]*(16*F[3, 1] - 8*F[3, 2] + (16*F[3, 3])/3 + 
      8*F[3, 4] + (64*F[3, 6])/3 + (16*F[3, 12])/3 + (8*F[3, 13])/3 + 
      16*F[3, 14] + 8*F[3, 15] + 16*F[3, 18] + (16*F[3, 19])/3 - 
      16*F[3, 22] - (32*F[3, 31])/3 - (88*F[3, 32])/3 - 16*F[3, 33] - 
      (256*F[3, 34])/3 - (32*F[3, 36])/3 + (8*F[3, 37])/3 - 8*F[3, 40] + 
      (32*F[3, 44])/3 + 24*F[1, 1, 1]^3 + 16*F[1, 1, 1]^2*F[1, 1, 2] + 
      8*F[1, 1, 1]*F[1, 1, 2]^2 - (32*F[1, 1, 2]^3)/3 - 
      8*F[1, 1, 1]^2*F[1, 1, 3] - 24*F[1, 1, 1]*F[1, 1, 3]^2 - 
      8*F[1, 1, 2]*F[1, 1, 3]^2 - (8*F[1, 1, 3]^3)/3 - 
      (56*F[1, 1, 1]^2*F[1, 1, 4])/3 - (8*F[1, 1, 2]^2*F[1, 1, 4])/3 + 
      16*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4] + 8*F[1, 1, 3]^2*F[1, 1, 4] - 
      (40*F[1, 1, 1]*F[1, 1, 4]^2)/3 + (8*F[1, 1, 2]*F[1, 1, 4]^2)/3 + 
      8*F[1, 1, 3]*F[1, 1, 4]^2 - (8*F[1, 1, 2]^2*F[1, 1, 5])/3 + 
      (16*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5])/3 - (8*F[1, 1, 4]^2*F[1, 1, 5])/
       3 + 8*F[1, 1, 1]*F[1, 1, 5]^2 + (8*F[1, 1, 2]*F[1, 1, 5]^2)/3 - 
      8*F[1, 1, 3]*F[1, 1, 5]^2 - (8*F[1, 1, 4]*F[1, 1, 5]^2)/3 + 
      (32*F[1, 1, 5]^3)/3 + (8*F[1, 1, 1]^2*F[1, 1, 6])/3 - 
      16*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 6] + 8*F[1, 1, 2]^2*F[1, 1, 6] + 
      (32*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 6])/3 - (16*F[1, 1, 4]^2*F[1, 1, 6])/
       3 - 8*F[1, 1, 5]^2*F[1, 1, 6] - (40*F[1, 1, 1]*F[1, 1, 6]^2)/3 + 
      8*F[1, 1, 2]*F[1, 1, 6]^2 + (16*F[1, 1, 4]*F[1, 1, 6]^2)/3 - 
      8*F[1, 1, 5]*F[1, 1, 6]^2 + (272*F[1, 1, 6]^3)/9 + 
      (16*F[1, 1, 1]^2*F[1, 1, 7])/3 - (32*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 7])/
       3 + (16*F[1, 1, 4]^2*F[1, 1, 7])/3 + (16*F[1, 1, 5]^2*F[1, 1, 7])/3 + 
      (32*F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 7])/3 - 
      (32*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 7])/3 - (64*F[1, 1, 6]^2*F[1, 1, 7])/
       3 + (32*F[1, 1, 1]*F[1, 1, 7]^2)/3 + (16*F[1, 1, 4]*F[1, 1, 7]^2)/3 - 
      (80*F[1, 1, 6]*F[1, 1, 7]^2)/3 + (112*F[1, 1, 7]^3)/9 - 
      (32*F[1, 1, 1]^2*F[1, 1, 8])/3 + 16*F[1, 1, 3]^2*F[1, 1, 8] + 
      (64*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8])/3 - 32*F[1, 1, 3]*F[1, 1, 4]*
       F[1, 1, 8] + (16*F[1, 1, 4]^2*F[1, 1, 8])/3 - 
      (8*F[1, 1, 5]^2*F[1, 1, 8])/3 + (32*F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 8])/
       3 - (32*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 8])/3 + 16*F[1, 1, 5]*F[1, 1, 6]*
       F[1, 1, 8] - 8*F[1, 1, 6]^2*F[1, 1, 8] - 
      (32*F[1, 1, 1]*F[1, 1, 7]*F[1, 1, 8])/3 + 
      (32*F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 8])/3 - 
      (32*F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8])/3 + (16*F[1, 1, 7]^2*F[1, 1, 8])/
       3 - (64*F[1, 1, 1]*F[1, 1, 8]^2)/3 + 16*F[1, 1, 3]*F[1, 1, 8]^2 + 
      (16*F[1, 1, 4]*F[1, 1, 8]^2)/3 - (8*F[1, 1, 5]*F[1, 1, 8]^2)/3 - 
      (56*F[1, 1, 6]*F[1, 1, 8]^2)/3 + (64*F[1, 1, 7]*F[1, 1, 8]^2)/3 + 
      32*F[1, 1, 1]*F[2, 1, 1] + 32*F[1, 1, 3]*F[2, 1, 1] - 
      (32*F[1, 1, 1]*F[2, 1, 2])/3 - (32*F[1, 1, 4]*F[2, 1, 2])/3 - 
      (32*F[1, 1, 2]*F[2, 1, 3])/3 - (32*F[1, 1, 4]*F[2, 1, 3])/3 - 
      (32*F[1, 1, 2]*F[2, 1, 4])/3 - (32*F[1, 1, 5]*F[2, 1, 4])/3 + 
      16*F[1, 1, 3]*F[2, 1, 5] + 16*F[1, 1, 5]*F[2, 1, 5] + 
      (32*F[1, 1, 5]*F[2, 1, 7])/3 + (32*F[1, 1, 7]*F[2, 1, 7])/3 - 
      (64*F[1, 1, 1]*F[2, 1, 8])/3 + (64*F[1, 1, 4]*F[2, 1, 8])/3 + 
      (224*F[1, 1, 6]*F[2, 1, 8])/3 + (160*F[1, 1, 7]*F[2, 1, 8])/3 + 
      (64*F[1, 1, 8]*F[2, 1, 8])/3 + (64*F[1, 1, 1]*F[2, 1, 9])/3 + 
      (64*F[1, 1, 8]*F[2, 1, 9])/3 - 32*F[1, 1, 7]*F[2, 1, 10] - 
      32*F[1, 1, 8]*F[2, 1, 10] - (88*F[1, 1, 1]*tci[1, 1]^2)/9 + 
      (16*F[1, 1, 2]*tci[1, 1]^2)/3 - (88*F[1, 1, 3]*tci[1, 1]^2)/3 - 
      (52*F[1, 1, 5]*tci[1, 1]^2)/9 - (64*F[1, 1, 6]*tci[1, 1]^2)/3 + 
      (32*F[1, 1, 7]*tci[1, 1]^2)/9 + (40*F[1, 1, 8]*tci[1, 1]^2)/9 + 
      (32*F[1, 2, 6]*tci[1, 1]^2)/3 + 16*F[1, 2, 7]*tci[1, 1]^2 + 
      32*F[1, 2, 8]*tci[1, 1]^2 - (104*F[1, 1, 1]^2*tci[1, 2])/3 - 
      32*F[1, 1, 1]*F[1, 1, 2]*tci[1, 2] + (16*F[1, 1, 2]^2*tci[1, 2])/3 + 
      48*F[1, 1, 1]*F[1, 1, 3]*tci[1, 2] + 16*F[1, 1, 2]*F[1, 1, 3]*
       tci[1, 2] + 24*F[1, 1, 3]^2*tci[1, 2] + 
      (80*F[1, 1, 1]*F[1, 1, 4]*tci[1, 2])/3 + 
      (16*F[1, 1, 2]*F[1, 1, 4]*tci[1, 2])/3 - 16*F[1, 1, 3]*F[1, 1, 4]*
       tci[1, 2] - (16*F[1, 1, 2]*F[1, 1, 5]*tci[1, 2])/3 + 
      16*F[1, 1, 3]*F[1, 1, 5]*tci[1, 2] + 
      (16*F[1, 1, 4]*F[1, 1, 5]*tci[1, 2])/3 + (16*F[1, 1, 5]^2*tci[1, 2])/
       3 - (80*F[1, 1, 1]*F[1, 1, 6]*tci[1, 2])/3 + 16*F[1, 1, 2]*F[1, 1, 6]*
       tci[1, 2] + (32*F[1, 1, 4]*F[1, 1, 6]*tci[1, 2])/3 - 
      16*F[1, 1, 5]*F[1, 1, 6]*tci[1, 2] + 16*F[1, 1, 6]^2*tci[1, 2] + 
      (32*F[1, 1, 1]*F[1, 1, 7]*tci[1, 2])/3 - 
      (32*F[1, 1, 4]*F[1, 1, 7]*tci[1, 2])/3 + 
      (32*F[1, 1, 5]*F[1, 1, 7]*tci[1, 2])/3 + (32*F[1, 1, 7]^2*tci[1, 2])/
       3 + (128*F[1, 1, 1]*F[1, 1, 8]*tci[1, 2])/3 - 32*F[1, 1, 3]*F[1, 1, 8]*
       tci[1, 2] - (32*F[1, 1, 4]*F[1, 1, 8]*tci[1, 2])/3 + 
      (16*F[1, 1, 5]*F[1, 1, 8]*tci[1, 2])/3 + 
      (112*F[1, 1, 6]*F[1, 1, 8]*tci[1, 2])/3 - 
      (32*F[1, 1, 7]*F[1, 1, 8]*tci[1, 2])/3 - 
      (32*F[1, 1, 2]*F[1, 2, 6]*tci[1, 2])/3 - 
      (32*F[1, 1, 4]*F[1, 2, 6]*tci[1, 2])/3 - 16*F[1, 1, 3]*F[1, 2, 7]*
       tci[1, 2] - 16*F[1, 1, 5]*F[1, 2, 7]*tci[1, 2] - 
      32*F[1, 1, 7]*F[1, 2, 8]*tci[1, 2] - 32*F[1, 1, 8]*F[1, 2, 8]*
       tci[1, 2] - 64*F[2, 1, 1]*tci[1, 2] + (64*F[2, 1, 2]*tci[1, 2])/3 + 
      (32*F[2, 1, 3]*tci[1, 2])/3 - 16*F[2, 1, 5]*tci[1, 2] - 
      (64*F[2, 1, 8]*tci[1, 2])/3 - (128*F[2, 1, 9]*tci[1, 2])/3 + 
      32*F[2, 1, 10]*tci[1, 2] + (8*tci[1, 2]^3)/9 - 
      (92*tci[1, 1]^2*tcr[1, 1])/9 + (128*tci[1, 2]*tcr[1, 1]^2)/3 - 
      (80*tcr[1, 1]^3)/3 - (100*tci[1, 1]^2*tcr[1, 2])/3 + 
      16*tci[1, 2]*tcr[1, 1]*tcr[1, 2] - (16*tcr[1, 2]^3)/3 + 
      (256*tci[1, 2]*tcr[2, 1])/3 - (128*tcr[1, 1]*tcr[2, 1])/3 + 
      16*tcr[3, 1] + 4*tcr[3, 2] + (82*tcr[3, 3])/3))/2) + 
 ep^2*(2*r[126*q1 + 2*q10 + 6*q17 + 266*q2 - q23 + 6*q25 + 121*q3 + 8*q4 + 
      121*q5 - 133*q7 - 20*q8 - 18*q9 - 7*q19*q2*s12 + 7*q2*q25*s12 - 
      5*q17*q3*s12 - 7*q19*q3*s12 - 26*q2*q3*s12 - q25*q3*s12 + 8*q3*q4*s12 - 
      2*q17*q5*s12 - 4*q2*q5*s12 + 3*q25*q5*s12 - 112*q3*q5*s12 + 
      2*q4*q5*s12 + 5*q17*q7*s12 + 5*q19*q7*s12 + 21*q2*q7*s12 + 
      146*q3*q7*s12 - 6*q5*q7*s12 + 2*q2*q8*s12 - 10*q7*q8*s12 + 
      2*q25*q3*q5*s12^2 - 2*q3*q4*q5*s12^2 - 2*q19*q2*q7*s12^2 - 
      10*q2*q3*q7*s12^2 - 10*q3*q5*q7*s12^2 + 2*q2*q7*q8*s12^2 + 
      25*q1*q10*s23 + 7*q1*q17*s23 + 7*q1*q19*s23 - 5*q10*q19*s23 + 
      5*q1*q25*s23 - 4*q1*q3*s23 - 8*q10*q3*s23 + 3*q17*q3*s23 + 
      7*q19*q3*s23 - q23*q3*s23 - 2*q25*q3*s23 + 2*q3*q4*s23 + 
      100*q1*q5*s23 + 20*q10*q5*s23 - q17*q5*s23 + q23*q5*s23 - 
      5*q25*q5*s23 - 105*q3*q5*s23 + 8*q4*q5*s23 + 2*q1*q9*s23 + 
      4*q17*q3^2*s12*s23 - 4*q3^2*q4*s12*s23 + 3*q17*q3*q5*s12*s23 + 
      3*q25*q3*q5*s12*s23 - 8*q3*q4*q5*s12*s23 + 4*q25*q5^2*s12*s23 - 
      4*q4*q5^2*s12*s23 - 2*q25*q3*q5^2*s12^2*s23 + 2*q3*q4*q5^2*s12^2*s23 + 
      2*q1*q10*q19*s23^2 - 10*q1*q10*q5*s23^2 - 10*q10*q3*q5*s23^2 + 
      2*q17*q3*q5*s23^2 - 2*q3*q4*q5*s23^2 - 2*q17*q3^2*q5*s12*s23^2 + 
      2*q3^2*q4*q5*s12*s23^2 - 2*q1*q18*s34 - 5*q10*q18*s34 - 10*q1*q2*s34 + 
      98*q10*q2*s34 + 7*q12*q2*s34 + 7*q18*q2*s34 - 2*q1*q23*s34 - 
      4*q2*q23*s34 + 2*q1*q25*s34 - 7*q2*q25*s34 + 6*q1*q5*s34 + 
      20*q10*q5*s34 + 5*q2*q5*s34 - 5*q25*q5*s34 - 101*q10*q7*s34 - 
      7*q12*q7*s34 + 7*q18*q7*s34 - 15*q2*q7*s34 - 7*q23*q7*s34 - 
      2*q4*q7*s34 - 10*q5*q7*s34 + 8*q1*q8*s34 - 8*q2*q9*s34 + 
      2*q1*q25*q5*s23*s34 - 2*q25*q5^2*s23*s34 + 2*q4*q5^2*s23*s34 + 
      2*q1^2*q23*s34^2 - 2*q2^2*q23*s34^2 - 10*q10*q2*q5*s34^2 - 
      2*q1*q23*q5*s34^2 + 2*q10*q18*q7*s34^2 - 10*q10*q5*q7*s34^2 + 
      2*q1^2*q8*s34^2 + 2*q2^2*q9*s34^2 - 137*q1*q10*s45 + 7*q1*q12*s45 - 
      5*q1*q18*s45 - 2*q10*q18*s45 + 2*q10*q19*s45 - 156*q1*q2*s45 - 
      114*q10*q2*s45 - 5*q12*q2*s45 - q17*q2*s45 + 7*q18*q2*s45 + 
      5*q1*q23*s45 - 5*q2*q23*s45 + 6*q1*q3*s45 - 118*q10*q3*s45 + 
      7*q18*q3*s45 + 26*q2*q3*s45 - 206*q1*q5*s45 + 7*q12*q5*s45 + 
      q17*q5*s45 + 6*q2*q5*s45 - 112*q3*q5*s45 - 327*q10*q7*s45 - 
      2*q12*q7*s45 + 5*q17*q7*s45 - 2*q19*q7*s45 - 232*q3*q7*s45 - 
      118*q5*q7*s45 + 12*q1*q8*s45 - 2*q3*q8*s45 - 2*q7*q8*s45 + 
      12*q2*q9*s45 - 2*q5*q9*s45 - 2*q17*q5*q7*s12*s45 - 
      106*q3*q5*q7*s12*s45 + 2*q17*q7^2*s12*s45 - 2*q7^2*q8*s12*s45 + 
      126*q1*q10*q5*s23*s45 - 106*q10*q3*q5*s23*s45 + 2*q1^2*q23*s34*s45 + 
      4*q2^2*q23*s34*s45 - 10*q1*q2*q5*s34*s45 + 106*q10*q2*q5*s34*s45 + 
      7*q12*q2*q5*s34*s45 - 2*q1*q23*q5*s34*s45 + 3*q2*q23*q5*s34*s45 - 
      126*q10*q5*q7*s34*s45 - 2*q12*q5*q7*s34*s45 + 2*q1^2*q8*s34*s45 - 
      4*q2^2*q9*s34*s45 - 12*q2*q5*q9*s34*s45 - 2*q2^2*q23*q5*s34^2*s45 + 
      2*q2^2*q5*q9*s34^2*s45 + 116*q1*q10*q2*s45^2 - 2*q1*q18*q3*s45^2 - 
      10*q1*q2*q3*s45^2 - 232*q1*q10*q5*s45^2 + 106*q1*q2*q5*s45^2 - 
      116*q10*q2*q5*s45^2 - 2*q12*q2*q5*s45^2 - 116*q10*q3*q5*s45^2 - 
      232*q10*q3*q7*s45^2 - 232*q10*q5*q7*s45^2 - 116*q3*q5*q7*s45^2 + 
      2*q1*q3*q8*s45^2 + 2*q2*q5*q9*s45^2 + 2*q12*q2*q5^2*s34*s45^2 - 
      2*q2*q5^2*q9*s34*s45^2 + 116*q1*q10*q2*q5*s45^3 - 
      116*q10*q3*q5*q7*s45^3 - 13*q1*q10*s51 + 7*q1*q12*s51 + 7*q10*q12*s51 - 
      7*q1*q17*s51 + 7*q1*q18*s51 - 7*q10*q18*s51 - 2*q1*q19*s51 - 
      5*q10*q19*s51 + 116*q1*q2*s51 - 8*q10*q2*s51 - 2*q12*q2*s51 + 
      2*q19*q2*s51 + 4*q1*q23*s51 + 2*q2*q23*s51 + 3*q1*q25*s51 - 
      7*q10*q25*s51 + 5*q1*q3*s51 - 10*q10*q3*s51 - 5*q17*q3*s51 - 
      226*q2*q3*s51 + q23*q3*s51 - q25*q3*s51 - 2*q10*q4*s51 - 20*q1*q7*s51 - 
      108*q10*q7*s51 - 5*q12*q7*s51 + 2*q17*q7*s51 + 5*q19*q7*s51 + 
      135*q2*q7*s51 + 7*q23*q7*s51 + 252*q3*q7*s51 - 8*q1*q8*s51 + 
      2*q10*q9*s51 + 8*q2*q9*s51 + 2*q17*q2*q3*s12*s51 - 2*q17*q3^2*s12*s51 + 
      2*q3^2*q4*s12*s51 - 3*q17*q2*q7*s12*s51 - 7*q19*q2*q7*s12*s51 - 
      126*q2*q3*q7*s12*s51 - 2*q17*q7^2*s12*s51 + 8*q2*q7*q8*s12*s51 + 
      2*q7^2*q8*s12*s51 + 2*q19*q2^2*q7*s12^2*s51 - 2*q2^2*q7*q8*s12^2*s51 + 
      7*q1*q10*q19*s23*s51 - 7*q1*q10*q25*s23*s51 + 2*q10*q25*q3*s23*s51 + 
      8*q1*q10*q9*s23*s51 - 2*q1^2*q10*q19*s23^2*s51 - 
      2*q1^2*q10*q9*s23^2*s51 - 2*q10*q12*q2*s34*s51 - 4*q1^2*q23*s34*s51 + 
      4*q2^2*q23*s34*s51 + 7*q10*q12*q7*s34*s51 - 2*q1*q18*q7*s34*s51 + 
      7*q10*q18*q7*s34*s51 - 10*q1*q2*q7*s34*s51 - 8*q10*q4*q7*s34*s51 - 
      4*q1^2*q8*s34*s51 - 4*q2^2*q9*s34*s51 - 2*q10*q18*q7^2*s34^2*s51 + 
      2*q10*q4*q7^2*s34^2*s51 + 10*q1*q10*q2*s45*s51 + 2*q10*q19*q2*s45*s51 - 
      4*q1^2*q23*s45*s51 - 2*q2^2*q23*s45*s51 + 7*q1*q18*q3*s45*s51 - 
      2*q10*q18*q3*s45*s51 + 106*q1*q2*q3*s45*s51 - 3*q1*q23*q3*s45*s51 + 
      2*q2*q23*q3*s45*s51 - 2*q1*q19*q7*s45*s51 - 10*q1*q3*q7*s45*s51 - 
      126*q10*q3*q7*s45*s51 - 4*q1^2*q8*s45*s51 - 12*q1*q3*q8*s45*s51 + 
      2*q2^2*q9*s45*s51 + 2*q1*q18*q3^2*s45^2*s51 - 2*q1*q3^2*q8*s45^2*s51 + 
      2*q10*q19*q2*s51^2 + 2*q1^2*q23*s51^2 - 2*q2^2*q23*s51^2 - 
      2*q1*q10*q25*s51^2 - 116*q1*q2*q3*s51^2 + 2*q2*q23*q3*s51^2 + 
      2*q10*q12*q7*s51^2 - 2*q1*q19*q7*s51^2 + 116*q1*q2*q7*s51^2 - 
      2*q17*q2*q7*s51^2 + 106*q1*q3*q7*s51^2 - 10*q10*q3*q7*s51^2 - 
      232*q2*q3*q7*s51^2 + 2*q1^2*q8*s51^2 + 2*q2^2*q9*s51^2 + 
      2*q17*q2*q7^2*s12*s51^2 - 2*q2*q7^2*q8*s12*s51^2 + 
      2*q1*q10^2*q25*s23*s51^2 - 2*q1*q10^2*q9*s23*s51^2 - 
      2*q10^2*q12*q7*s34*s51^2 + 2*q10^2*q4*q7*s34*s51^2 + 
      2*q1^2*q23*q3*s45*s51^2 + 2*q1^2*q3*q8*s45*s51^2 - 
      116*q1*q2*q3*q7*s51^3] - 2*F[1, 1, 9]*
    r[74*q1 - 8*q10 + 4*q17 + 114*q2 - q23 + 4*q25 + 78*q3 + 4*q4 + 78*q5 - 
      45*q7 - 10*q8 - 9*q9 - 4*q19*q2*s12 + 4*q2*q25*s12 - 3*q17*q3*s12 - 
      4*q19*q3*s12 - 4*q2*q3*s12 - q25*q3*s12 + 4*q3*q4*s12 - q17*q5*s12 + 
      16*q2*q5*s12 + 2*q25*q5*s12 - 19*q3*q5*s12 + q4*q5*s12 + 3*q17*q7*s12 + 
      3*q19*q7*s12 + 10*q2*q7*s12 + 89*q3*q7*s12 - 12*q5*q7*s12 + q2*q8*s12 - 
      5*q7*q8*s12 + q25*q3*q5*s12^2 - q3*q4*q5*s12^2 - q19*q2*q7*s12^2 + 
      4*q2*q3*q7*s12^2 + 4*q3*q5*q7*s12^2 + q2*q7*q8*s12^2 + 13*q1*q10*s23 + 
      4*q1*q17*s23 + 4*q1*q19*s23 - 3*q10*q19*s23 + 3*q1*q25*s23 + 
      16*q1*q3*s23 - 13*q10*q3*s23 + 2*q17*q3*s23 + 4*q19*q3*s23 - 
      q23*q3*s23 - q25*q3*s23 + q3*q4*s23 + 21*q1*q5*s23 + 64*q10*q5*s23 - 
      q17*q5*s23 + q23*q5*s23 - 3*q25*q5*s23 - 15*q3*q5*s23 + 4*q4*q5*s23 + 
      q1*q9*s23 + 2*q17*q3^2*s12*s23 - 2*q3^2*q4*s12*s23 + 
      2*q17*q3*q5*s12*s23 + 2*q25*q3*q5*s12*s23 - 4*q3*q4*q5*s12*s23 + 
      2*q25*q5^2*s12*s23 - 2*q4*q5^2*s12*s23 - q25*q3*q5^2*s12^2*s23 + 
      q3*q4*q5^2*s12^2*s23 + q1*q10*q19*s23^2 + 4*q1*q10*q5*s23^2 + 
      4*q10*q3*q5*s23^2 + q17*q3*q5*s23^2 - q3*q4*q5*s23^2 - 
      q17*q3^2*q5*s12*s23^2 + q3^2*q4*q5*s12*s23^2 - q1*q18*s34 - 
      3*q10*q18*s34 + 5*q1*q2*s34 + 20*q10*q2*s34 + 4*q12*q2*s34 + 
      4*q18*q2*s34 - q1*q23*s34 - 2*q2*q23*s34 + q1*q25*s34 - 4*q2*q25*s34 - 
      7*q1*q5*s34 + 64*q10*q5*s34 + 2*q2*q5*s34 - 3*q25*q5*s34 - 
      12*q10*q7*s34 - 4*q12*q7*s34 + 4*q18*q7*s34 + 2*q2*q7*s34 - 
      4*q23*q7*s34 - q4*q7*s34 + 4*q5*q7*s34 + 4*q1*q8*s34 - 4*q2*q9*s34 + 
      q1*q25*q5*s23*s34 - q25*q5^2*s23*s34 + q4*q5^2*s23*s34 + 
      q1^2*q23*s34^2 - q2^2*q23*s34^2 + 4*q10*q2*q5*s34^2 - q1*q23*q5*s34^2 + 
      q10*q18*q7*s34^2 + 4*q10*q5*q7*s34^2 + q1^2*q8*s34^2 + q2^2*q9*s34^2 - 
      38*q1*q10*s45 + 4*q1*q12*s45 - 3*q1*q18*s45 - q10*q18*s45 + 
      q10*q19*s45 - 87*q1*q2*s45 - 26*q10*q2*s45 - 3*q12*q2*s45 - 
      q17*q2*s45 + 4*q18*q2*s45 + 3*q1*q23*s45 - 3*q2*q23*s45 - 
      14*q1*q3*s45 - 30*q10*q3*s45 + 4*q18*q3*s45 + 4*q2*q3*s45 - 
      53*q1*q5*s45 + 4*q12*q5*s45 + q17*q5*s45 - 14*q2*q5*s45 - 
      44*q3*q5*s45 - 76*q10*q7*s45 - q12*q7*s45 + 3*q17*q7*s45 - q19*q7*s45 - 
      57*q3*q7*s45 - 30*q5*q7*s45 + 6*q1*q8*s45 - q3*q8*s45 - q7*q8*s45 + 
      6*q2*q9*s45 - q5*q9*s45 - q17*q5*q7*s12*s45 - 33*q3*q5*q7*s12*s45 + 
      q17*q7^2*s12*s45 - q7^2*q8*s12*s45 + 25*q1*q10*q5*s23*s45 - 
      33*q10*q3*q5*s23*s45 + q1^2*q23*s34*s45 + 2*q2^2*q23*s34*s45 + 
      5*q1*q2*q5*s34*s45 + 33*q10*q2*q5*s34*s45 + 4*q12*q2*q5*s34*s45 - 
      q1*q23*q5*s34*s45 + 2*q2*q23*q5*s34*s45 - 25*q10*q5*q7*s34*s45 - 
      q12*q5*q7*s34*s45 + q1^2*q8*s34*s45 - 2*q2^2*q9*s34*s45 - 
      6*q2*q5*q9*s34*s45 - q2^2*q23*q5*s34^2*s45 + q2^2*q5*q9*s34^2*s45 + 
      27*q1*q10*q2*s45^2 - q1*q18*q3*s45^2 + 4*q1*q2*q3*s45^2 - 
      57*q1*q10*q5*s45^2 + 32*q1*q2*q5*s45^2 - 28*q10*q2*q5*s45^2 - 
      q12*q2*q5*s45^2 - 28*q10*q3*q5*s45^2 - 57*q10*q3*q7*s45^2 - 
      57*q10*q5*q7*s45^2 - 28*q3*q5*q7*s45^2 + q1*q3*q8*s45^2 + 
      q2*q5*q9*s45^2 + q12*q2*q5^2*s34*s45^2 - q2*q5^2*q9*s34*s45^2 + 
      28*q1*q10*q2*q5*s45^3 - 28*q10*q3*q5*q7*s45^3 + 3*q1*q10*s51 + 
      4*q1*q12*s51 + 4*q10*q12*s51 - 4*q1*q17*s51 + 4*q1*q18*s51 - 
      4*q10*q18*s51 - q1*q19*s51 - 3*q10*q19*s51 + 27*q1*q2*s51 + 
      6*q10*q2*s51 - q12*q2*s51 + q19*q2*s51 + 2*q1*q23*s51 + q2*q23*s51 + 
      2*q1*q25*s51 - 4*q10*q25*s51 + 2*q1*q3*s51 + 4*q10*q3*s51 - 
      3*q17*q3*s51 - 64*q2*q3*s51 + q23*q3*s51 - q25*q3*s51 - q10*q4*s51 - 
      8*q1*q7*s51 - 16*q10*q7*s51 - 3*q12*q7*s51 + q17*q7*s51 + 
      3*q19*q7*s51 + 37*q2*q7*s51 + 4*q23*q7*s51 + 121*q3*q7*s51 - 
      4*q1*q8*s51 + q10*q9*s51 + 4*q2*q9*s51 + q17*q2*q3*s12*s51 - 
      q17*q3^2*s12*s51 + q3^2*q4*s12*s51 - 2*q17*q2*q7*s12*s51 - 
      4*q19*q2*q7*s12*s51 - 25*q2*q3*q7*s12*s51 - q17*q7^2*s12*s51 + 
      4*q2*q7*q8*s12*s51 + q7^2*q8*s12*s51 + q19*q2^2*q7*s12^2*s51 - 
      q2^2*q7*q8*s12^2*s51 + 4*q1*q10*q19*s23*s51 - 4*q1*q10*q25*s23*s51 + 
      q10*q25*q3*s23*s51 + 4*q1*q10*q9*s23*s51 - q1^2*q10*q19*s23^2*s51 - 
      q1^2*q10*q9*s23^2*s51 - q10*q12*q2*s34*s51 - 2*q1^2*q23*s34*s51 + 
      2*q2^2*q23*s34*s51 + 4*q10*q12*q7*s34*s51 - q1*q18*q7*s34*s51 + 
      4*q10*q18*q7*s34*s51 + 5*q1*q2*q7*s34*s51 - 4*q10*q4*q7*s34*s51 - 
      2*q1^2*q8*s34*s51 - 2*q2^2*q9*s34*s51 - q10*q18*q7^2*s34^2*s51 + 
      q10*q4*q7^2*s34^2*s51 - 5*q1*q10*q2*s45*s51 + q10*q19*q2*s45*s51 - 
      2*q1^2*q23*s45*s51 - q2^2*q23*s45*s51 + 4*q1*q18*q3*s45*s51 - 
      q10*q18*q3*s45*s51 + 33*q1*q2*q3*s45*s51 - 2*q1*q23*q3*s45*s51 + 
      q2*q23*q3*s45*s51 - q1*q19*q7*s45*s51 + 5*q1*q3*q7*s45*s51 - 
      25*q10*q3*q7*s45*s51 - 2*q1^2*q8*s45*s51 - 6*q1*q3*q8*s45*s51 + 
      q2^2*q9*s45*s51 + q1*q18*q3^2*s45^2*s51 - q1*q3^2*q8*s45^2*s51 + 
      q10*q19*q2*s51^2 + q1^2*q23*s51^2 - q2^2*q23*s51^2 - q1*q10*q25*s51^2 - 
      28*q1*q2*q3*s51^2 + q2*q23*q3*s51^2 + q10*q12*q7*s51^2 - 
      q1*q19*q7*s51^2 + 27*q1*q2*q7*s51^2 - q17*q2*q7*s51^2 + 
      32*q1*q3*q7*s51^2 + 4*q10*q3*q7*s51^2 - 57*q2*q3*q7*s51^2 + 
      q1^2*q8*s51^2 + q2^2*q9*s51^2 + q17*q2*q7^2*s12*s51^2 - 
      q2*q7^2*q8*s12*s51^2 + q1*q10^2*q25*s23*s51^2 - q1*q10^2*q9*s23*s51^2 - 
      q10^2*q12*q7*s34*s51^2 + q10^2*q4*q7*s34*s51^2 + 
      q1^2*q23*q3*s45*s51^2 + q1^2*q3*q8*s45*s51^2 - 28*q1*q2*q3*q7*s51^3] + 
   ((24*F[1, 1, 6] - 24*F[1, 1, 9])*r[-q1 + q10 + 2*q2 - 2*q3 - 2*q5 - 2*q7 - 
       q2*q3*s12 - 2*q2*q5*s12 - 4*q3*q5*s12 - 2*q3*q7*s12 + q5*q7*s12 - 
       q2*q3*q7*s12^2 - q3*q5*q7*s12^2 - 2*q1*q3*s23 + q10*q3*s23 + 
       3*q1*q5*s23 - 6*q10*q5*s23 - 4*q3*q5*s23 - q1*q10*q5*s23^2 - 
       q10*q3*q5*s23^2 - q1*q2*s34 + 3*q10*q2*s34 + q1*q5*s34 - 
       6*q10*q5*s34 - 4*q10*q7*s34 - q2*q7*s34 - q5*q7*s34 - 
       q10*q2*q5*s34^2 - q10*q5*q7*s34^2 - 3*q1*q10*s45 + q1*q2*s45 - 
       3*q10*q2*s45 + 2*q1*q3*s45 - 3*q10*q3*s45 + q2*q3*s45 - 5*q1*q5*s45 + 
       2*q2*q5*s45 - q3*q5*s45 - 9*q10*q7*s45 - 6*q3*q7*s45 - 3*q5*q7*s45 - 
       2*q3*q5*q7*s12*s45 + 4*q1*q10*q5*s23*s45 - 2*q10*q3*q5*s23*s45 - 
       q1*q2*q5*s34*s45 + 2*q10*q2*q5*s34*s45 - 4*q10*q5*q7*s34*s45 + 
       3*q1*q10*q2*s45^2 - q1*q2*q3*s45^2 - 6*q1*q10*q5*s45^2 + 
       2*q1*q2*q5*s45^2 - 3*q10*q2*q5*s45^2 - 3*q10*q3*q5*s45^2 - 
       6*q10*q3*q7*s45^2 - 6*q10*q5*q7*s45^2 - 3*q3*q5*q7*s45^2 + 
       3*q1*q10*q2*q5*s45^3 - 3*q10*q3*q5*q7*s45^3 - q1*q10*s51 + 
       3*q1*q2*s51 - q10*q2*s51 - q10*q3*s51 - 5*q2*q3*s51 - 4*q10*q7*s51 + 
       3*q2*q7*s51 - 4*q2*q3*q7*s12*s51 - q1*q2*q7*s34*s51 + 
       q1*q10*q2*s45*s51 + 2*q1*q2*q3*s45*s51 - q1*q3*q7*s45*s51 - 
       4*q10*q3*q7*s45*s51 - 3*q1*q2*q3*s51^2 + 3*q1*q2*q7*s51^2 + 
       2*q1*q3*q7*s51^2 - q10*q3*q7*s51^2 - 6*q2*q3*q7*s51^2 - 
       3*q1*q2*q3*q7*s51^3])/2 + ((-2*F[1, 1, 2]^2 + 2*F[1, 1, 9]^2)*
     r[3*q1 - 7*q10 - 10*q15 - 49*q18 - 6*q2 - 12*q25 + 6*q3 - 4*q4 + 21*q5 + 
       59*q7 + 16*q8 - 4*q9 - 4*q15*q2*s12 - 2*q18*q2*s12 + 2*q2*q25*s12 - 
       4*q25^2*s12 + 2*q15*q3*s12 - 2*q18*q3*s12 - 7*q2*q3*s12 - 
       11*q25*q3*s12 - q3^2*s12 + 4*q3*q4*s12 - 4*q2*q5*s12 + 5*q25*q5*s12 + 
       14*q3*q5*s12 - 2*q4*q5*s12 + q5^2*s12 - 2*q18*q7*s12 + 2*q2*q7*s12 + 
       8*q3*q7*s12 - 4*q4*q7*s12 + 11*q5*q7*s12 + 3*q7^2*s12 + 2*q2*q8*s12 - 
       4*q3*q8*s12 + 2*q5*q8*s12 - 3*q2*q25*q3*s12^2 + 6*q25*q3*q5*s12^2 + 
       q3^2*q5*s12^2 - 2*q3*q4*q5*s12^2 + q3*q5^2*s12^2 - 6*q2*q3*q7*s12^2 + 
       9*q3*q5*q7*s12^2 + 4*q2*q7*q8*s12^2 - 2*q5*q7*q8*s12^2 - 
       15*q1*q10*s23 - 3*q10^2*s23 - 17*q1*q25*s23 + 12*q10*q25*s23 - 
       4*q25^2*s23 - 7*q10*q3*s23 - 8*q25*q3*s23 + 15*q1*q5*s23 - 
       3*q10*q5*s23 + 4*q25*q5*s23 + 11*q3*q5*s23 - 4*q4*q5*s23 + q5^2*s23 - 
       8*q10*q9*s23 + q25^2*q3*s12*s23 - 2*q25^2*q5*s12*s23 + 
       19*q25*q3*q5*s12*s23 + q3^2*q5*s12*s23 - 4*q3*q4*q5*s12*s23 + 
       7*q25*q5^2*s12*s23 - 6*q4*q5^2*s12*s23 - q25^2*q3*q5*s12^2*s23 - 
       3*q25*q3*q5^2*s12^2*s23 + 4*q3*q4*q5^2*s12^2*s23 - q1*q10^2*s23^2 + 
       4*q1*q10*q25*s23^2 - 3*q1*q25^2*s23^2 - q10^2*q3*s23^2 - 
       4*q10*q25*q3*s23^2 + q25^2*q3*s23^2 - 4*q1*q10*q5*s23^2 - 
       4*q1*q25*q5*s23^2 + 3*q25^2*q5*s23^2 + 5*q10*q3*q5*s23^2 + 
       4*q25*q3*q5*s23^2 + q1*q5^2*s23^2 + 5*q25*q5^2*s23^2 - 
       4*q4*q5^2*s23^2 - 2*q25^2*q3*q5*s12*s23^2 - 2*q25^2*q5^2*s12*s23^2 - 
       4*q25*q3*q5^2*s12*s23^2 + 4*q3*q4*q5^2*s12*s23^2 + 
       q25^2*q3*q5^2*s12^2*s23^2 + 2*q10*q15*s34 + 10*q1*q18*s34 - 
       20*q10*q18*s34 - 4*q18^2*s34 - q10*q2*s34 - 2*q18*q2*s34 - 
       9*q1*q25*s34 - 2*q10*q25*s34 - q2*q25*s34 + 4*q25^2*s34 + 
       4*q10*q4*s34 + 3*q1*q5*s34 - q10*q5*s34 + q2*q5*s34 - 13*q25*q5*s34 + 
       q5^2*s34 + 47*q10*q7*s34 + 15*q18*q7*s34 - 4*q2*q7*s34 + 7*q5*q7*s34 + 
       3*q7^2*s34 - 14*q1*q8*s34 - 10*q5*q8*s34 - 4*q10*q9*s34 - 
       10*q2*q9*s34 + 4*q5*q9*s34 + 6*q7*q9*s34 - q1*q25^2*s23*s34 - 
       6*q1*q25*q5*s23*s34 + 3*q25^2*q5*s23*s34 + 2*q1*q5^2*s23*s34 - 
       4*q25*q5^2*s23*s34 + 2*q4*q5^2*s23*s34 - q1*q25^2*q5*s23^2*s34 - 
       q1*q25*q5^2*s23^2*s34 + q25^2*q5^2*s23^2*s34 - 3*q10*q18*q2*s34^2 - 
       6*q10*q2*q5*s34^2 + q10^2*q7*s34^2 + 5*q10*q18*q7*s34^2 + 
       2*q10*q4*q7*s34^2 + 9*q10*q5*q7*s34^2 + 3*q10*q7^2*s34^2 + 
       6*q1*q5*q8*s34^2 + 4*q2*q5*q9*s34^2 - 2*q5*q7*q9*s34^2 + 
       3*q1*q10*s45 + 3*q10^2*s45 - 2*q10*q15*s45 + 25*q1*q18*s45 - 
       8*q10*q18*s45 - 4*q18^2*s45 - 2*q1*q2*s45 + 3*q10*q2*s45 + 
       q18*q2*s45 + 12*q10*q3*s45 - 4*q15*q3*s45 - 20*q18*q3*s45 + 
       5*q2*q3*s45 + 2*q3^2*s45 - 10*q1*q5*s45 + 55*q10*q5*s45 + 
       2*q15*q5*s45 + 2*q2*q5*s45 + 18*q3*q5*s45 + q5^2*s45 + 75*q10*q7*s45 + 
       51*q3*q7*s45 + 37*q5*q7*s45 + 3*q7^2*s45 - 20*q1*q8*s45 + 
       8*q3*q8*s45 - 2*q5*q8*s45 + 4*q2*q9*s45 + 4*q7*q9*s45 - 
       2*q15*q3*q5*s12*s45 + q3^2*q5*s12*s45 + 3*q3^2*q7*s12*s45 + 
       25*q3*q5*q7*s12*s45 + q5^2*q7*s12*s45 + 3*q3*q7^2*s12*s45 + 
       q5*q7^2*s12*s45 + 4*q5*q7*q8*s12*s45 + q3^2*q5*q7*s12^2*s45 + 
       q3*q5^2*q7*s12^2*s45 + q3*q5*q7^2*s12^2*s45 + 2*q1*q10^2*s23*s45 + 
       15*q1*q10*q5*s23*s45 + 3*q10^2*q5*s23*s45 + 13*q10*q3*q5*s23*s45 + 
       q3^2*q5*s23*s45 - 2*q1*q5^2*s23*s45 + 3*q10*q5^2*s23*s45 + 
       q10^2*q3*q5*s23^2*s45 + q1*q10*q5^2*s23^2*s45 - 3*q1*q18*q2*s34*s45 - 
       3*q10*q18*q2*s34*s45 + q18*q2^2*s34*s45 + 3*q10^2*q5*s34*s45 + 
       2*q10*q15*q5*s34*s45 - 3*q1*q2*q5*s34*s45 - 3*q10*q2*q5*s34*s45 + 
       q2^2*q5*s34*s45 - q1*q5^2*s34*s45 + 3*q10*q5^2*s34*s45 + 
       4*q10^2*q7*s34*s45 + 43*q10*q5*q7*s34*s45 + q5^2*q7*s34*s45 + 
       6*q10*q7^2*s34*s45 + q5*q7^2*s34*s45 + 8*q1*q5*q8*s34*s45 - 
       4*q2*q5*q9*s34*s45 + 4*q5*q7*q9*s34*s45 + q10^2*q5*q7*s34^2*s45 + 
       q10*q5^2*q7*s34^2*s45 + q10*q5*q7^2*s34^2*s45 - q1*q10^2*s45^2 - 
       3*q1*q10*q2*s45^2 - 3*q1*q18*q2*s45^2 + q10^2*q3*s45^2 + 
       7*q1*q18*q3*s45^2 - q1*q2*q3*s45^2 + 2*q10*q3^2*s45^2 - 
       10*q1*q10*q5*s45^2 + 3*q10^2*q5*s45^2 + 2*q10*q15*q5*s45^2 - 
       3*q1*q2*q5*s45^2 + q10*q2*q5*s45^2 + 20*q10*q3*q5*s45^2 + 
       q3^2*q5*s45^2 + q1*q5^2*s45^2 + 5*q10^2*q7*s45^2 + 
       38*q10*q3*q7*s45^2 + 3*q3^2*q7*s45^2 + 53*q10*q5*q7*s45^2 + 
       18*q3*q5*q7*s45^2 + q5^2*q7*s45^2 + 3*q10*q7^2*s45^2 + q5*q7^2*s45^2 - 
       6*q1*q3*q8*s45^2 + 2*q1*q5*q8*s45^2 + q3^2*q5*q7*s12*s45^2 + 
       q10^2*q3*q5*s23*s45^2 + q10*q3^2*q5*s23*s45^2 - 
       2*q1*q10*q5^2*s23*s45^2 + 3*q10^2*q5*q7*s34*s45^2 + 
       2*q10*q5^2*q7*s34*s45^2 + 2*q10*q5*q7^2*s34*s45^2 - 
       q1*q10*q2*q5*s45^3 + q10^2*q3*q5*s45^3 + q10*q3^2*q5*s45^3 + 
       q1*q10*q5^2*s45^3 + 2*q10^2*q3*q7*s45^3 + 3*q10*q3^2*q7*s45^3 + 
       3*q10^2*q5*q7*s45^3 + 20*q10*q3*q5*q7*s45^3 + q3^2*q5*q7*s45^3 + 
       q10*q5^2*q7*s45^3 + q10*q5*q7^2*s45^3 + q10^2*q3*q5*q7*s45^4 + 
       q10*q3^2*q5*q7*s45^4 - 4*q1*q10*s51 - 2*q10*q15*s51 - 33*q1*q18*s51 - 
       20*q10*q18*s51 + q10*q2*s51 - 13*q1*q25*s51 + 18*q10*q25*s51 + 
       3*q2*q25*s51 + 2*q15*q3*s51 + 16*q18*q3*s51 - 3*q2*q3*s51 - 
       8*q25*q3*s51 + 11*q1*q7*s51 + 39*q10*q7*s51 + 12*q18*q7*s51 + 
       5*q2*q7*s51 - q3*q7*s51 - 8*q4*q7*s51 + 6*q7^2*s51 + 12*q1*q8*s51 - 
       10*q3*q8*s51 + 4*q1*q9*s51 - 2*q10*q9*s51 + 6*q2*q9*s51 + 
       6*q7*q9*s51 - q2^2*q25*s12*s51 - 3*q2*q25*q3*s12*s51 - 
       q2^2*q7*s12*s51 - 9*q2*q3*q7*s12*s51 + 4*q2*q7*q8*s12*s51 - 
       2*q1*q10^2*s23*s51 + 18*q1*q10*q25*s23*s51 + q10^2*q25*s23*s51 - 
       2*q1*q25^2*s23*s51 + 4*q10*q25^2*s23*s51 + 7*q10*q25*q3*s23*s51 + 
       q25^2*q3*s23*s51 + 2*q10^2*q9*s23*s51 - 2*q1*q10^2*q25*s23^2*s51 + 
       4*q1*q10*q25^2*s23^2*s51 + q10^2*q25*q3*s23^2*s51 - 
       q10*q25^2*q3*s23^2*s51 + 4*q1*q10^2*q9*s23^2*s51 + q1*q18^2*s34*s51 + 
       3*q10*q18^2*s34*s51 - 3*q1*q2*q25*s34*s51 + q2^2*q25*s34*s51 + 
       q10^2*q7*s34*s51 + 8*q1*q18*q7*s34*s51 + 15*q10*q18*q7*s34*s51 - 
       4*q18^2*q7*s34*s51 - 3*q1*q2*q7*s34*s51 + q2^2*q7*s34*s51 + 
       4*q10*q4*q7*s34*s51 + 6*q10*q7^2*s34*s51 + q18*q7^2*s34*s51 + 
       2*q4*q7^2*s34*s51 - q10*q18^2*q7*s34^2*s51 - q10*q18*q7^2*s34^2*s51 + 
       4*q10*q4*q7^2*s34^2*s51 + 2*q1*q10*q15*s45*s51 + 3*q1*q18^2*s45*s51 + 
       q10*q18^2*s45*s51 - q1*q10*q2*s45*s51 - 2*q1*q15*q3*s45*s51 - 
       28*q1*q18*q3*s45*s51 - 5*q10*q18*q3*s45*s51 - 4*q18^2*q3*s45*s51 - 
       q18*q3^2*s45*s51 + 2*q10^2*q7*s45*s51 + 10*q1*q3*q7*s45*s51 + 
       23*q10*q3*q7*s45*s51 + 3*q3^2*q7*s45*s51 + 3*q10*q7^2*s45*s51 + 
       3*q3*q7^2*s45*s51 + 16*q1*q3*q8*s45*s51 - 2*q3^2*q8*s45*s51 + 
       4*q1*q7*q9*s45*s51 + q1*q18^2*q3*s45^2*s51 - 4*q1*q18*q3^2*s45^2*s51 + 
       q10^2*q3*q7*s45^2*s51 + 3*q10*q3^2*q7*s45^2*s51 + 
       4*q1*q3^2*q8*s45^2*s51 - 4*q1*q18^2*s51^2 + 4*q10*q18^2*s51^2 + 
       6*q1*q10*q25*s51^2 - q2^2*q25*s51^2 + 8*q1*q18*q3*s51^2 - 
       5*q10*q18*q3*s51^2 + q1*q2*q3*s51^2 - 4*q1*q18*q7*s51^2 + 
       4*q10*q18*q7*s51^2 - q2^2*q7*s51^2 - 5*q1*q3*q7*s51^2 + 
       5*q10*q3*q7*s51^2 - 2*q2*q3*q7*s51^2 + 2*q1*q7^2*s51^2 + 
       q10*q7^2*s51^2 - 4*q1*q3*q8*s51^2 - 2*q1*q10*q9*s51^2 + 
       6*q1*q7*q9*s51^2 - 2*q1*q10^2*q25*s23*s51^2 + q1*q10*q25^2*s23*s51^2 + 
       4*q1*q10^2*q9*s23*s51^2 - q1*q10^2*q25^2*s23^2*s51^2 + 
       q1*q18^2*q7*s34*s51^2 - 4*q10*q18^2*q7*s34*s51^2 + 
       q1*q18*q7^2*s34*s51^2 - 2*q10*q18*q7^2*s34*s51^2 + 
       4*q10*q4*q7^2*s34*s51^2 + q10*q18^2*q7^2*s34^2*s51^2 - 
       4*q1*q18^2*q3*s45*s51^2 + q10*q18^2*q3*s45*s51^2 + 
       4*q1*q18*q3^2*s45*s51^2 - q10*q18*q3^2*s45*s51^2 + 
       q10*q3^2*q7*s45*s51^2 + q1*q3*q7^2*s45*s51^2 - 
       4*q1*q3^2*q8*s45*s51^2 - q1*q18^2*q3^2*s45^2*s51^2 + 
       q1*q2*q3*q7*s51^3])/2 + ((4*F[1, 1, 2] - 4*F[1, 1, 9])*
     r[15*q1 - 5*q10 - 4*q15 - 93*q18 - 16*q2 - 21*q25 + 30*q3 - 8*q4 + 
       41*q5 + 112*q7 + 45*q8 - 4*q9 + 4*q15*q2*s12 + 8*q18*q2*s12 + 
       11*q2*q25*s12 - 7*q25^2*s12 - q18*q3*s12 - 12*q2*q3*s12 - 
       35*q25*q3*s12 - q3^2*s12 + 16*q3*q4*s12 + 2*q15*q5*s12 + 2*q2*q5*s12 + 
       2*q25*q5*s12 + 35*q3*q5*s12 - 3*q4*q5*s12 + 3*q5^2*s12 - q18*q7*s12 + 
       7*q2*q7*s12 + 10*q3*q7*s12 - 7*q4*q7*s12 + 6*q5*q7*s12 + 7*q7^2*s12 + 
       2*q2*q8*s12 - 7*q3*q8*s12 + 12*q5*q8*s12 - 5*q2*q25*q3*s12^2 - 
       2*q15*q3*q5*s12^2 + 11*q25*q3*q5*s12^2 + 3*q3^2*q5*s12^2 - 
       4*q3*q4*q5*s12^2 + q3*q5^2*s12^2 - 11*q2*q3*q7*s12^2 + 
       16*q3*q5*q7*s12^2 + 7*q2*q7*q8*s12^2 - 4*q5*q7*q8*s12^2 - 
       37*q1*q10*s23 - 5*q10^2*s23 - 44*q1*q25*s23 + 40*q10*q25*s23 - 
       6*q25^2*s23 - 12*q10*q3*s23 - 14*q25*q3*s23 + 31*q1*q5*s23 + 
       q10*q5*s23 + 11*q25*q5*s23 + 20*q3*q5*s23 - 8*q4*q5*s23 + 3*q5^2*s23 - 
       24*q10*q9*s23 + q25^2*q3*s12*s23 - 3*q25^2*q5*s12*s23 + 
       45*q25*q3*q5*s12*s23 + 3*q3^2*q5*s12*s23 - 16*q3*q4*q5*s12*s23 + 
       14*q25*q5^2*s12*s23 - 11*q4*q5^2*s12*s23 - 2*q25^2*q3*q5*s12^2*s23 - 
       7*q25*q3*q5^2*s12^2*s23 + 8*q3*q4*q5^2*s12^2*s23 - q1*q10^2*s23^2 + 
       19*q1*q10*q25*s23^2 - 5*q1*q25^2*s23^2 - 3*q10^2*q3*s23^2 - 
       14*q10*q25*q3*s23^2 + 2*q25^2*q3*s23^2 - 13*q1*q10*q5*s23^2 - 
       13*q1*q25*q5*s23^2 + 5*q25^2*q5*s23^2 + 16*q10*q3*q5*s23^2 + 
       13*q25*q3*q5*s23^2 + 3*q1*q5^2*s23^2 + 15*q25*q5^2*s23^2 - 
       12*q4*q5^2*s23^2 - 3*q25^2*q3*q5*s12*s23^2 - 4*q25^2*q5^2*s12*s23^2 - 
       12*q25*q3*q5^2*s12*s23^2 + 12*q3*q4*q5^2*s12*s23^2 - 
       2*q25*q5^3*s12*s23^2 + 2*q4*q5^3*s12*s23^2 + 2*q25^2*q3*q5^2*s12^2*
        s23^2 + q25*q3*q5^3*s12^2*s23^2 - q3*q4*q5^3*s12^2*s23^2 + 
       2*q10^2*s34 + 15*q1*q18*s34 - 52*q10*q18*s34 - 7*q18^2*s34 + 
       q1*q2*s34 - q10*q2*s34 - 7*q18*q2*s34 - 13*q1*q25*s34 - q10*q25*s34 + 
       2*q2*q25*s34 + 7*q25^2*s34 + 12*q10*q4*s34 - 8*q1*q5*s34 + 
       3*q10*q5*s34 + 2*q15*q5*s34 - 6*q2*q5*s34 - 14*q25*q5*s34 + 
       3*q5^2*s34 + 103*q10*q7*s34 + 18*q18*q7*s34 - q2*q7*s34 + q4*q7*s34 + 
       10*q5*q7*s34 + 3*q7^2*s34 - 43*q1*q8*s34 - 36*q5*q8*s34 - 
       7*q10*q9*s34 - 24*q2*q9*s34 + 12*q5*q9*s34 + 20*q7*q9*s34 - 
       2*q1*q25^2*s23*s34 - 9*q1*q25*q5*s23*s34 + 5*q25^2*q5*s23*s34 + 
       6*q1*q5^2*s23*s34 - 7*q25*q5^2*s23*s34 + 3*q4*q5^2*s23*s34 - 
       2*q1*q25^2*q5*s23^2*s34 - 3*q1*q25*q5^2*s23^2*s34 + 
       2*q25^2*q5^2*s23^2*s34 + q25*q5^3*s23^2*s34 - q4*q5^3*s23^2*s34 - 
       5*q10*q18*q2*s34^2 + 2*q10*q15*q5*s34^2 - 11*q10*q2*q5*s34^2 + 
       3*q10^2*q7*s34^2 + 9*q10*q18*q7*s34^2 + 3*q10*q4*q7*s34^2 + 
       14*q10*q5*q7*s34^2 + 3*q10*q7^2*s34^2 + 20*q1*q5*q8*s34^2 + 
       7*q2*q5*q9*s34^2 - 4*q5*q7*q9*s34^2 + 10*q1*q10*s45 + 7*q10^2*s45 + 
       61*q1*q18*s45 - 13*q10*q18*s45 - 7*q18^2*s45 - q1*q2*s45 + 
       2*q10*q2*s45 - 5*q18*q2*s45 + 32*q10*q3*s45 - 28*q18*q3*s45 + 
       7*q2*q3*s45 + 6*q3^2*s45 - 8*q1*q5*s45 + 93*q10*q5*s45 - 6*q2*q5*s45 + 
       32*q3*q5*s45 + 3*q5^2*s45 + 162*q10*q7*s45 + 105*q3*q7*s45 + 
       79*q5*q7*s45 + 3*q7^2*s45 - 54*q1*q8*s45 + 13*q3*q8*s45 - 
       4*q5*q8*s45 + 12*q2*q9*s45 + 16*q7*q9*s45 + 2*q15*q3*q5*s12*s45 + 
       3*q3^2*q5*s12*s45 + 2*q15*q5^2*s12*s45 + 9*q3^2*q7*s12*s45 + 
       44*q3*q5*q7*s12*s45 + q5^2*q7*s12*s45 + 9*q3*q7^2*s12*s45 + 
       q5*q7^2*s12*s45 + 16*q5*q7*q8*s12*s45 + 2*q15*q3*q5^2*s12^2*s45 + 
       3*q3^2*q5*q7*s12^2*s45 - q3*q5^2*q7*s12^2*s45 + 
       3*q3*q5*q7^2*s12^2*s45 + 2*q1*q10^2*s23*s45 + 31*q1*q10*q5*s23*s45 + 
       9*q10^2*q5*s23*s45 + 26*q10*q3*q5*s23*s45 + 3*q3^2*q5*s23*s45 - 
       6*q1*q5^2*s23*s45 + 9*q10*q5^2*s23*s45 + 3*q10^2*q3*q5*s23^2*s45 + 
       3*q1*q10*q5^2*s23^2*s45 - 5*q1*q18*q2*s34*s45 - 
       14*q10*q18*q2*s34*s45 + 3*q18*q2^2*s34*s45 + 9*q10^2*q5*s34*s45 + 
       2*q10*q15*q5*s34*s45 - 4*q1*q2*q5*s34*s45 - 15*q10*q2*q5*s34*s45 + 
       3*q2^2*q5*s34*s45 - 3*q1*q5^2*s34*s45 + 9*q10*q5^2*s34*s45 + 
       2*q15*q5^2*s34*s45 + 12*q10^2*q7*s34*s45 + 80*q10*q5*q7*s34*s45 + 
       q5^2*q7*s34*s45 + 6*q10*q7^2*s34*s45 + q5*q7^2*s34*s45 + 
       24*q1*q5*q8*s34*s45 - 12*q2*q5*q9*s34*s45 + 16*q5*q7*q9*s34*s45 + 
       2*q10*q15*q5^2*s34^2*s45 + 3*q10^2*q5*q7*s34^2*s45 + 
       q10*q5^2*q7*s34^2*s45 + q10*q5*q7^2*s34^2*s45 - q1*q10^2*s45^2 + 
       q1*q10*q18*s45^2 - 2*q1*q10*q2*s45^2 - 14*q1*q18*q2*s45^2 + 
       9*q10*q18*q2*s45^2 + 3*q10^2*q3*s45^2 + 12*q1*q18*q3*s45^2 - 
       q1*q2*q3*s45^2 + 6*q10*q3^2*s45^2 - 8*q1*q10*q5*s45^2 + 
       9*q10^2*q5*s45^2 - 14*q1*q2*q5*s45^2 + 10*q10*q2*q5*s45^2 + 
       38*q10*q3*q5*s45^2 + 3*q3^2*q5*s45^2 + 3*q1*q5^2*s45^2 + 
       2*q15*q5^2*s45^2 + 15*q10^2*q7*s45^2 + 80*q10*q3*q7*s45^2 + 
       9*q3^2*q7*s45^2 + 101*q10*q5*q7*s45^2 + 32*q3*q5*q7*s45^2 + 
       q5^2*q7*s45^2 + 3*q10*q7^2*s45^2 + q5*q7^2*s45^2 - 11*q1*q3*q8*s45^2 + 
       4*q1*q5*q8*s45^2 + 3*q3^2*q5*q7*s12*s45^2 + 3*q10^2*q3*q5*s23*s45^2 + 
       3*q10*q3^2*q5*s23*s45^2 - 6*q1*q10*q5^2*s23*s45^2 + 
       4*q10*q15*q5^2*s34*s45^2 + 9*q10^2*q5*q7*s34*s45^2 + 
       2*q10*q5^2*q7*s34*s45^2 + 2*q10*q5*q7^2*s34*s45^2 - 
       9*q1*q10*q18*q2*s45^3 - 10*q1*q10*q2*q5*s45^3 + 3*q10^2*q3*q5*s45^3 + 
       3*q10*q3^2*q5*s45^3 + 3*q1*q10*q5^2*s45^3 + 2*q10*q15*q5^2*s45^3 + 
       6*q10^2*q3*q7*s45^3 + 9*q10*q3^2*q7*s45^3 + 9*q10^2*q5*q7*s45^3 + 
       38*q10*q3*q5*q7*s45^3 + 3*q3^2*q5*q7*s45^3 + q10*q5^2*q7*s45^3 + 
       q10*q5*q7^2*s45^3 + 3*q10^2*q3*q5*q7*s45^4 + 3*q10*q3^2*q5*q7*s45^4 - 
       6*q1*q10*s51 - 70*q1*q18*s51 - 49*q10*q18*s51 - q1*q2*s51 - 
       43*q1*q25*s51 + 22*q10*q25*s51 - q2*q25*s51 - q1*q3*s51 + 
       47*q18*q3*s51 - 4*q2*q3*s51 - 31*q25*q3*s51 + 14*q1*q7*s51 + 
       97*q10*q7*s51 + 40*q18*q7*s51 - 2*q2*q7*s51 - 13*q3*q7*s51 - 
       24*q4*q7*s51 + 14*q7^2*s51 + 36*q1*q8*s51 - 29*q3*q8*s51 + 
       16*q1*q9*s51 - q10*q9*s51 + 17*q2*q9*s51 + 20*q7*q9*s51 - 
       3*q2^2*q25*s12*s51 + 4*q2*q25*q3*s12*s51 - 3*q2^2*q7*s12*s51 - 
       7*q2*q3*q7*s12*s51 + 12*q2*q7*q8*s12*s51 - 2*q1*q10^2*s23*s51 + 
       45*q1*q10*q25*s23*s51 - 3*q1*q25^2*s23*s51 + 7*q10*q25^2*s23*s51 + 
       12*q10*q25*q3*s23*s51 + q25^2*q3*s23*s51 - 4*q1*q10*q9*s23*s51 + 
       5*q10^2*q9*s23*s51 - 10*q1*q10^2*q25*s23^2*s51 + 
       7*q1*q10*q25^2*s23^2*s51 + 3*q10^2*q25*q3*s23^2*s51 - 
       2*q10*q25^2*q3*s23^2*s51 + 12*q1*q10^2*q9*s23^2*s51 + 
       2*q1*q18^2*s34*s51 + 5*q10*q18^2*s34*s51 - 5*q1*q2*q25*s34*s51 + 
       3*q2^2*q25*s34*s51 + 3*q10^2*q7*s34*s51 + 13*q1*q18*q7*s34*s51 + 
       41*q10*q18*q7*s34*s51 - 7*q18^2*q7*s34*s51 - 4*q1*q2*q7*s34*s51 + 
       3*q2^2*q7*s34*s51 + 8*q10*q4*q7*s34*s51 + 6*q10*q7^2*s34*s51 + 
       5*q4*q7^2*s34*s51 - 2*q10*q18^2*q7*s34^2*s51 - 
       3*q10*q18*q7^2*s34^2*s51 + 6*q10*q4*q7^2*s34^2*s51 + 
       5*q1*q18^2*s45*s51 + 2*q10*q18^2*s45*s51 - 63*q1*q18*q3*s45*s51 - 
       8*q10*q18*q3*s45*s51 - 7*q18^2*q3*s45*s51 - q1*q2*q3*s45*s51 + 
       6*q10^2*q7*s45*s51 + 21*q1*q3*q7*s45*s51 + 58*q10*q3*q7*s45*s51 + 
       9*q3^2*q7*s45*s51 + 3*q10*q7^2*s45*s51 + 9*q3*q7^2*s45*s51 + 
       44*q1*q3*q8*s45*s51 - 5*q3^2*q8*s45*s51 + 16*q1*q7*q9*s45*s51 + 
       2*q1*q18^2*q3*s45^2*s51 - 8*q1*q18*q3^2*s45^2*s51 + 
       3*q10^2*q3*q7*s45^2*s51 + 9*q10*q3^2*q7*s45^2*s51 + 
       8*q1*q3^2*q8*s45^2*s51 - 7*q1*q18^2*s51^2 + 7*q10*q18^2*s51^2 + 
       10*q1*q10*q25*s51^2 - 9*q1*q2*q25*s51^2 - 3*q2^2*q25*s51^2 + 
       26*q1*q18*q3*s51^2 - 16*q10*q18*q3*s51^2 + q1*q2*q3*s51^2 + 
       q1*q25*q3*s51^2 + 18*q2*q25*q3*s51^2 - 14*q1*q18*q7*s51^2 + 
       19*q10*q18*q7*s51^2 - 10*q1*q2*q7*s51^2 - 3*q2^2*q7*s51^2 - 
       23*q1*q3*q7*s51^2 + 16*q10*q3*q7*s51^2 + 14*q2*q3*q7*s51^2 + 
       6*q1*q7^2*s51^2 + q10*q7^2*s51^2 - 13*q1*q3*q8*s51^2 - 
       4*q1*q10*q9*s51^2 + 20*q1*q7*q9*s51^2 - 4*q1*q10^2*q25*s23*s51^2 + 
       2*q1*q10*q25^2*s23*s51^2 + 6*q1*q10^2*q9*s23*s51^2 + 
       q1*q10^3*q25*s23^2*s51^2 - 2*q1*q10^2*q25^2*s23^2*s51^2 - 
       q1*q10^3*q9*s23^2*s51^2 + 2*q1*q18^2*q7*s34*s51^2 - 
       7*q10*q18^2*q7*s34*s51^2 + 3*q1*q18*q7^2*s34*s51^2 - 
       10*q10*q18*q7^2*s34*s51^2 + 12*q10*q4*q7^2*s34*s51^2 + 
       2*q10*q18^2*q7^2*s34^2*s51^2 + q10*q18*q7^3*s34^2*s51^2 - 
       q10*q4*q7^3*s34^2*s51^2 - 7*q1*q18^2*q3*s45*s51^2 + 
       2*q10*q18^2*q3*s45*s51^2 + 14*q1*q18*q3^2*s45*s51^2 - 
       3*q10*q18*q3^2*s45*s51^2 + 3*q10*q3^2*q7*s45*s51^2 + 
       3*q1*q3*q7^2*s45*s51^2 - 14*q1*q3^2*q8*s45*s51^2 - 
       2*q1*q18^2*q3^2*s45^2*s51^2 + q1*q18*q3^3*s45^2*s51^2 - 
       q1*q3^3*q8*s45^2*s51^2 + 9*q1*q2*q25*q3*s51^3 + 10*q1*q2*q3*q7*s51^3])/
    2 + ((4*F[1, 1, 7] - 4*F[1, 1, 9])*r[10*q1 + 2*q13 + 14*q2 + 4*q20 + 
       18*q3 + q5 + 2*q7 + 10*q8 + 2*q13*q2*s12 + 5*q2*q3*s12 + 4*q3^2*s12 - 
       4*q13*q5*s12 - 5*q3*q5*s12 + q3*q7*s12 - q2*q8*s12 + 5*q7*q8*s12 - 
       3*q3^2*q5*s12^2 + 2*q13*q2*q7*s12^2 - q2*q3*q7*s12^2 + 
       3*q3^2*q7*s12^2 - q2*q7*q8*s12^2 + 9*q1*q5*s23 - 9*q3*q5*s23 - 
       3*q3^2*q5*s12*s23 + 4*q1^2*s34 + 2*q1*q13*s34 + 6*q1*q2*s34 + 
       12*q10*q2*s34 + 7*q1*q5*s34 + 4*q13*q5*s34 - 12*q10*q7*s34 - 
       4*q1*q8*s34 + 3*q1^2*q5*s23*s34 - q1^2*q8*s34^2 + 3*q1^2*s45 - 
       24*q1*q10*s45 + 4*q1*q13*s45 + 10*q1*q2*s45 - 30*q10*q2*s45 + 
       2*q13*q2*s45 - 7*q2^2*s45 - 16*q10*q3*s45 - 7*q2*q3*s45 - 3*q3^2*s45 - 
       29*q1*q5*s45 + 4*q13*q5*s45 - 5*q2*q5*s45 - 20*q3*q5*s45 - 
       46*q10*q7*s45 - 26*q3*q7*s45 - 12*q5*q7*s45 - 6*q7^2*s45 - 
       6*q1*q8*s45 + q3*q8*s45 + q7*q8*s45 - 3*q3^2*q5*s12*s45 - 
       6*q3^2*q7*s12*s45 - 13*q3*q5*q7*s12*s45 + q7^2*q8*s12*s45 - 
       3*q3^2*q5*q7*s12^2*s45 - 3*q1^2*q5*s23*s45 + 12*q1*q10*q5*s23*s45 - 
       12*q10*q3*q5*s23*s45 - 3*q3^2*q5*s23*s45 - 3*q1^2*q2*s34*s45 - 
       6*q10*q2^2*s34*s45 - 6*q1^2*q5*s34*s45 - 7*q1*q2*q5*s34*s45 + 
       12*q10*q2*q5*s34*s45 - 12*q10*q5*q7*s34*s45 - 6*q10*q7^2*s34*s45 - 
       q1^2*q8*s34*s45 + 3*q1^2*q10*s45^2 - 3*q1^2*q2*s45^2 + 
       33*q1*q10*q2*s45^2 - 2*q1*q13*q2*s45^2 + 6*q10*q2^2*s45^2 + 
       q1*q2*q3*s45^2 - 3*q10*q3^2*s45^2 + 6*q1^2*q5*s45^2 - 
       35*q1*q10*q5*s45^2 + 23*q1*q2*q5*s45^2 - 23*q10*q2*q5*s45^2 - 
       23*q10*q3*q5*s45^2 - 3*q3^2*q5*s45^2 - 45*q10*q3*q7*s45^2 - 
       6*q3^2*q7*s45^2 - 35*q10*q5*q7*s45^2 - 23*q3*q5*q7*s45^2 - 
       15*q10*q7^2*s45^2 - 9*q3*q7^2*s45^2 - 3*q5*q7^2*s45^2 - 
       q1*q3*q8*s45^2 - 3*q3^2*q5*q7*s12*s45^2 - 3*q3*q5*q7^2*s12*s45^2 - 
       3*q1^2*q10*q5*s23*s45^2 - 3*q10*q3^2*q5*s23*s45^2 + 
       3*q1^2*q2*q5*s34*s45^2 - 3*q10*q2^2*q5*s34*s45^2 - 
       3*q10*q5*q7^2*s34*s45^2 - 3*q1^2*q10*q2*s45^3 - 6*q1*q10*q2^2*s45^3 + 
       6*q1^2*q10*q5*s45^3 - 3*q1^2*q2*q5*s45^3 + 26*q1*q10*q2*q5*s45^3 - 
       3*q1*q2^2*q5*s45^3 + 3*q10*q2^2*q5*s45^3 - 3*q10*q3^2*q5*s45^3 - 
       6*q10*q3^2*q7*s45^3 - 26*q10*q3*q5*q7*s45^3 - 3*q3^2*q5*q7*s45^3 - 
       9*q10*q3*q7^2*s45^3 - 6*q10*q5*q7^2*s45^3 - 3*q3*q5*q7^2*s45^3 - 
       3*q1^2*q10*q2*q5*s45^4 - 3*q1*q10*q2^2*q5*s45^4 - 
       3*q10*q3^2*q5*q7*s45^4 - 3*q10*q3*q5*q7^2*s45^4 - 9*q1*q2*s51 - 
       7*q10*q2*s51 - 4*q13*q2*s51 - 2*q2^2*s51 - 4*q10*q20*s51 - 
       6*q2*q3*s51 - 2*q20*q3*s51 + 18*q1*q7*s51 - 11*q10*q7*s51 + 
       q2*q7*s51 + q3*q7*s51 + 2*q7^2*s51 + 4*q1*q8*s51 - 
       6*q13*q2^2*s12*s51 + q2^2*q3*s12*s51 - 7*q2*q3^2*s12*s51 + 
       2*q13*q2*q7*s12*s51 - 3*q2*q3*q7*s12*s51 + 6*q3^2*q7*s12*s51 - 
       4*q2*q7*q8*s12*s51 - q7^2*q8*s12*s51 - 2*q13*q2^2*q7*s12^2*s51 + 
       q2^2*q3*q7*s12^2*s51 - 3*q2*q3^2*q7*s12^2*s51 + q2^2*q7*q8*s12^2*s51 + 
       3*q1^2*q2*s34*s51 - 3*q10*q2^2*s34*s51 - 2*q1*q2*q20*s34*s51 + 
       7*q1*q2*q7*s34*s51 - 3*q10*q7^2*s34*s51 + 2*q1^2*q8*s34*s51 + 
       3*q1^2*q2*s45*s51 + 7*q1*q10*q2*s45*s51 + 2*q1*q13*q2*s45*s51 + 
       3*q10*q2^2*s45*s51 + 6*q13*q2^2*s45*s51 + 5*q1*q2*q3*s45*s51 + 
       q2^2*q3*s45*s51 + 2*q1*q20*q3*s45*s51 + 5*q2*q3^2*s45*s51 + 
       5*q1*q3*q7*s45*s51 - 19*q10*q3*q7*s45*s51 - 3*q3^2*q7*s45*s51 - 
       12*q10*q7^2*s45*s51 + 2*q1^2*q8*s45*s51 + 6*q1*q3*q8*s45*s51 - 
       3*q1*q10*q2^2*s45^2*s51 - 2*q1*q13*q2^2*s45^2*s51 - 
       q1*q2^2*q3*s45^2*s51 - q1*q2*q3^2*s45^2*s51 - 3*q10*q3^2*q7*s45^2*
        s51 - 9*q10*q3*q7^2*s45^2*s51 + q1*q3^2*q8*s45^2*s51 - 
       3*q1^2*q2*s51^2 - 2*q13*q2^2*s51^2 + 4*q1^2*q20*s51^2 + 
       q2^2*q3*s51^2 - 3*q2*q3^2*s51^2 - 8*q1*q2*q7*s51^2 + q2^2*q7*s51^2 - 
       2*q2*q3*q7*s51^2 + 3*q3^2*q7*s51^2 + 4*q1*q7^2*s51^2 - 
       3*q10*q7^2*s51^2 - 2*q2*q7^2*s51^2 - q1^2*q8*s51^2 - 
       4*q13*q2^2*q7*s12*s51^2 + 2*q2^2*q3*q7*s12*s51^2 - 
       6*q2*q3^2*q7*s12*s51^2 + q2*q7^2*q8*s12*s51^2 + 
       2*q1^2*q2*q20*s34*s51^2 + q1^2*q2*q7*s34*s51^2 + 
       q1*q2*q7^2*s34*s51^2 + 2*q1^2*q20*q3*s45*s51^2 - 
       q1^2*q3*q7*s45*s51^2 + 3*q1*q3*q7^2*s45*s51^2 - 
       3*q10*q3*q7^2*s45*s51^2 - q1^2*q3*q8*s45*s51^2 - 2*q1^2*q2*q20*s51^3 - 
       q1^2*q2*q7*s51^3 - 2*q13*q2^2*q7*s51^3 + q2^2*q3*q7*s51^3 - 
       3*q2*q3^2*q7*s51^3 - q1*q2*q7^2*s51^3])/2 + 
   ((2*F[1, 1, 7]^2 - 2*F[1, 1, 9]^2)*r[-6*q1 - 6*q13 - 6*q2 - 4*q20 - 
       14*q3 - q5 - 2*q7 - 2*q8 - 5*q2*q3*s12 - 2*q3^2*s12 - 4*q13*q5*s12 + 
       3*q3*q5*s12 + 2*q13*q7*s12 - 3*q3*q7*s12 + q2*q8*s12 - q7*q8*s12 + 
       q3^2*q5*s12^2 - q2*q3*q7*s12^2 - q3^2*q7*s12^2 + q2*q7*q8*s12^2 + 
       6*q20*q3*s23 - 5*q1*q5*s23 + 7*q3*q5*s23 + q3^2*q5*s12*s23 - 
       2*q20*q3*q5*s23^2 - 2*q1^2*s34 - 6*q1*q2*s34 - 6*q10*q2*s34 + 
       2*q2*q20*s34 - 5*q1*q5*s34 + 4*q13*q5*s34 + 2*q20*q5*s34 + 
       6*q10*q7*s34 - q1^2*q5*s23*s34 + q1^2*q8*s34^2 - q1^2*s45 + 
       12*q1*q10*s45 - 2*q1*q13*s45 - 6*q1*q2*s45 + 18*q10*q2*s45 + 
       3*q2^2*s45 + 8*q10*q3*s45 + 5*q2*q3*s45 + q3^2*s45 + 17*q1*q5*s45 + 
       4*q13*q5*s45 + 3*q2*q5*s45 + 12*q3*q5*s45 + 26*q10*q7*s45 + 
       2*q13*q7*s45 + 10*q3*q7*s45 + 6*q5*q7*s45 + 2*q7^2*s45 + 2*q1*q8*s45 - 
       q3*q8*s45 - q7*q8*s45 + q3^2*q5*s12*s45 + 2*q3^2*q7*s12*s45 + 
       7*q3*q5*q7*s12*s45 - q7^2*q8*s12*s45 + q3^2*q5*q7*s12^2*s45 + 
       q1^2*q5*s23*s45 - 6*q1*q10*q5*s23*s45 + 6*q10*q3*q5*s23*s45 + 
       2*q20*q3*q5*s23*s45 + q3^2*q5*s23*s45 + q1^2*q2*s34*s45 + 
       2*q10*q2^2*s34*s45 + 2*q1^2*q5*s34*s45 + 5*q1*q2*q5*s34*s45 - 
       6*q10*q2*q5*s34*s45 - 2*q2*q20*q5*s34*s45 + 6*q10*q5*q7*s34*s45 + 
       2*q10*q7^2*s34*s45 + q1^2*q8*s34*s45 - q1^2*q10*s45^2 + 
       q1^2*q2*s45^2 - 19*q1*q10*q2*s45^2 - 2*q10*q2^2*s45^2 - 
       q1*q2*q3*s45^2 + q10*q3^2*s45^2 - 2*q1^2*q5*s45^2 + 
       19*q1*q10*q5*s45^2 - 13*q1*q2*q5*s45^2 + 13*q10*q2*q5*s45^2 + 
       13*q10*q3*q5*s45^2 + q3^2*q5*s45^2 + 23*q10*q3*q7*s45^2 + 
       2*q3^2*q7*s45^2 + 19*q10*q5*q7*s45^2 + 13*q3*q5*q7*s45^2 + 
       5*q10*q7^2*s45^2 + 3*q3*q7^2*s45^2 + q5*q7^2*s45^2 + q1*q3*q8*s45^2 + 
       q3^2*q5*q7*s12*s45^2 + q3*q5*q7^2*s12*s45^2 + q1^2*q10*q5*s23*s45^2 + 
       q10*q3^2*q5*s23*s45^2 - q1^2*q2*q5*s34*s45^2 + q10*q2^2*q5*s34*s45^2 + 
       q10*q5*q7^2*s34*s45^2 + q1^2*q10*q2*s45^3 + 2*q1*q10*q2^2*s45^3 - 
       2*q1^2*q10*q5*s45^3 + q1^2*q2*q5*s45^3 - 14*q1*q10*q2*q5*s45^3 + 
       q1*q2^2*q5*s45^3 - q10*q2^2*q5*s45^3 + q10*q3^2*q5*s45^3 + 
       2*q10*q3^2*q7*s45^3 + 14*q10*q3*q5*q7*s45^3 + q3^2*q5*q7*s45^3 + 
       3*q10*q3*q7^2*s45^3 + 2*q10*q5*q7^2*s45^3 + q3*q5*q7^2*s45^3 + 
       q1^2*q10*q2*q5*s45^4 + q1*q10*q2^2*q5*s45^4 + q10*q3^2*q5*q7*s45^4 + 
       q10*q3*q5*q7^2*s45^4 - 4*q10*q13*s51 + 7*q1*q2*s51 + 5*q10*q2*s51 - 
       4*q10*q20*s51 - 2*q2*q20*s51 + 6*q2*q3*s51 - 4*q20*q3*s51 - 
       14*q1*q7*s51 + 7*q10*q7*s51 + 3*q2*q7*s51 - 3*q3*q7*s51 - 2*q7^2*s51 + 
       3*q2^2*q3*s12*s51 + 3*q2*q3^2*s12*s51 - 2*q13*q2*q7*s12*s51 + 
       q2*q3*q7*s12*s51 - 2*q3^2*q7*s12*s51 + q7^2*q8*s12*s51 + 
       q2^2*q3*q7*s12^2*s51 + q2*q3^2*q7*s12^2*s51 - q2^2*q7*q8*s12^2*s51 - 
       q1^2*q2*s34*s51 + q10*q2^2*s34*s51 - 2*q1*q2*q20*s34*s51 - 
       5*q1*q2*q7*s34*s51 + q10*q7^2*s34*s51 - 2*q1^2*q8*s34*s51 + 
       2*q1*q10*q13*s45*s51 - q1^2*q2*s45*s51 - 5*q1*q10*q2*s45*s51 - 
       2*q1*q13*q2*s45*s51 - q10*q2^2*s45*s51 - 3*q1*q2*q3*s45*s51 - 
       3*q2^2*q3*s45*s51 + 2*q1*q20*q3*s45*s51 - 3*q2*q3^2*s45*s51 - 
       2*q10*q13*q7*s45*s51 - 7*q1*q3*q7*s45*s51 + 9*q10*q3*q7*s45*s51 + 
       q3^2*q7*s45*s51 + 4*q10*q7^2*s45*s51 - 2*q1^2*q8*s45*s51 - 
       2*q1*q3*q8*s45*s51 + q1*q10*q2^2*s45^2*s51 + q1*q2^2*q3*s45^2*s51 + 
       q1*q2*q3^2*s45^2*s51 + q10*q3^2*q7*s45^2*s51 + 
       3*q10*q3*q7^2*s45^2*s51 - q1*q3^2*q8*s45^2*s51 + q1^2*q2*s51^2 + 
       2*q1*q2*q20*s51^2 + q2^2*q3*s51^2 + q2*q3^2*s51^2 - 2*q1^2*q7*s51^2 - 
       2*q10*q13*q7*s51^2 + 6*q1*q2*q7*s51^2 - 2*q13*q2*q7*s51^2 - 
       q2^2*q7*s51^2 + 2*q2*q3*q7*s51^2 - q3^2*q7*s51^2 - 2*q1*q7^2*s51^2 + 
       q10*q7^2*s51^2 + 2*q2*q7^2*s51^2 + q1^2*q8*s51^2 + 
       2*q2^2*q3*q7*s12*s51^2 + 2*q2*q3^2*q7*s12*s51^2 - 
       q2*q7^2*q8*s12*s51^2 - q1^2*q2*q7*s34*s51^2 - q1*q2*q7^2*s34*s51^2 - 
       q1^2*q3*q7*s45*s51^2 - q1*q3*q7^2*s45*s51^2 + q10*q3*q7^2*s45*s51^2 + 
       q1^2*q3*q8*s45*s51^2 + q1^2*q2*q7*s51^3 + q2^2*q3*q7*s51^3 + 
       q2*q3^2*q7*s51^3 + q1*q2*q7^2*s51^3])/2 + 
   ((-4*F[1, 1, 9] + 4*F[1, 1, 10])*r[10*q1 + 5*q10 + 4*q16 + 31*q2 + 4*q22 + 
       q3 + 18*q5 - 21*q7 + 9*q9 - 9*q3*q5*s12 + 9*q3*q7*s12 + 5*q1*q10*s23 + 
       4*q1*q22*s23 - 2*q10*q22*s23 - 4*q22*q3*s23 + 6*q1*q5*s23 - 
       5*q3*q5*s23 + 4*q5^2*s23 - q1*q9*s23 - 3*q3*q5^2*s12*s23 - 
       q1^2*q10*s23^2 + 2*q1^2*q22*s23^2 - q1^2*q5*s23^2 + 3*q1*q5^2*s23^2 - 
       3*q3*q5^2*s23^2 - 3*q1^2*s34 - 2*q1*q16*s34 - 7*q1*q2*s34 + 
       11*q10*q2*s34 - 2*q16*q2*s34 - 2*q1*q22*s34 - 5*q1*q5*s34 - 
       2*q16*q5*s34 - 11*q10*q7*s34 - 4*q16*q7*s34 + 4*q2*q9*s34 - 
       2*q1^2*q22*s23*s34 - q1^2*q5*s23*s34 - q1*q5^2*s23*s34 + 
       3*q10^2*q2*s34^2 - q10*q2^2*s34^2 + 2*q16*q2^2*s34^2 - 
       3*q10^2*q7*s34^2 - q2^2*q9*s34^2 - 6*q1^2*s45 - 7*q1*q10*s45 - 
       4*q10^2*s45 + 4*q1*q16*s45 - 30*q1*q2*s45 + 6*q10*q2*s45 + 
       4*q16*q2*s45 - 2*q1*q22*s45 + 6*q10*q22*s45 + 4*q2*q22*s45 - 
       5*q1*q3*s45 - 12*q10*q3*s45 + 4*q22*q3*s45 - 7*q1*q5*s45 - 
       26*q10*q5*s45 - 20*q3*q5*s45 - 3*q5^2*s45 - 46*q10*q7*s45 - 
       29*q3*q7*s45 - 16*q5*q7*s45 - 6*q2*q9*s45 + q5*q9*s45 - 
       3*q3*q5^2*s12*s45 - 12*q3*q5*q7*s12*s45 + q1*q10^2*s23*s45 - 
       4*q1^2*q22*s23*s45 + 6*q1*q10*q22*s23*s45 + 2*q1^2*q5*s23*s45 - 
       q1*q10*q5*s23*s45 - 13*q10*q3*q5*s23*s45 - 6*q1*q5^2*s23*s45 - 
       3*q3*q5^2*s23*s45 + 2*q1^2*q10*q22*s23^2*s45 - q1^2*q10*q5*s23^2*s45 + 
       3*q1*q10*q5^2*s23^2*s45 - 3*q10*q3*q5^2*s23^2*s45 + 
       3*q1^2*q2*s34*s45 + q10^2*q2*s34*s45 + q10*q2^2*s34*s45 + 
       2*q16*q2^2*s34*s45 + 4*q1^2*q22*s34*s45 + 2*q1*q2*q22*s34*s45 + 
       2*q1^2*q5*s34*s45 + 5*q1*q2*q5*s34*s45 + 5*q10*q2*q5*s34*s45 + 
       2*q16*q2*q5*s34*s45 + 2*q1*q5^2*s34*s45 - 12*q10^2*q7*s34*s45 - 
       19*q10*q5*q7*s34*s45 + 2*q2^2*q9*s34*s45 + 6*q2*q5*q9*s34*s45 + 
       3*q10^2*q2*q5*s34^2*s45 - q10*q2^2*q5*s34^2*s45 + 
       2*q16*q2^2*q5*s34^2*s45 - 3*q10^2*q5*q7*s34^2*s45 - 
       q2^2*q5*q9*s34^2*s45 + q1^2*q10*s45^2 - 2*q1*q10^2*s45^2 + 
       6*q1^2*q2*s45^2 - 5*q1*q10*q2*s45^2 - q10^2*q2*s45^2 - 
       6*q1*q16*q2*s45^2 + 3*q1*q2^2*s45^2 - q10*q2^2*s45^2 - 
       2*q16*q2^2*s45^2 + 2*q1^2*q22*s45^2 - 6*q1*q10*q22*s45^2 - 
       2*q1*q2*q22*s45^2 - 3*q10^2*q3*s45^2 - q1^2*q5*s45^2 + 
       q1*q10*q5*s45^2 - 9*q10^2*q5*s45^2 + q1*q2*q5*s45^2 - 
       23*q10*q3*q5*s45^2 + 3*q1*q5^2*s45^2 - 9*q10*q5^2*s45^2 - 
       3*q3*q5^2*s45^2 - 15*q10^2*q7*s45^2 - 35*q10*q3*q7*s45^2 - 
       45*q10*q5*q7*s45^2 - 23*q3*q5*q7*s45^2 - 3*q5^2*q7*s45^2 - 
       q2*q5*q9*s45^2 - 3*q3*q5^2*q7*s12*s45^2 - 4*q1^2*q10*q22*s23*s45^2 + 
       2*q1^2*q10*q5*s23*s45^2 - 3*q10^2*q3*q5*s23*s45^2 - 
       6*q1*q10*q5^2*s23*s45^2 - 3*q10*q3*q5^2*s23*s45^2 - 
       2*q1^2*q2*q22*s34*s45^2 - q1^2*q2*q5*s34*s45^2 - 
       q1*q2*q5^2*s34*s45^2 - 9*q10^2*q5*q7*s34*s45^2 - 
       3*q10*q5^2*q7*s34*s45^2 + q2*q5^2*q9*s34*s45^2 + q1*q10^2*q2*s45^3 + 
       q1*q10*q2^2*s45^3 + 2*q1*q16*q2^2*s45^3 + 2*q1^2*q10*q22*s45^3 - 
       q1^2*q10*q5*s45^3 - 3*q10^2*q3*q5*s45^3 + 3*q1*q10*q5^2*s45^3 - 
       3*q10*q3*q5^2*s45^3 - 6*q10^2*q3*q7*s45^3 - 9*q10^2*q5*q7*s45^3 - 
       26*q10*q3*q5*q7*s45^3 - 6*q10*q5^2*q7*s45^3 - 3*q3*q5^2*q7*s45^3 - 
       3*q10^2*q3*q5*q7*s45^4 - 3*q10*q3*q5^2*q7*s45^4 + 27*q1*q2*s51 + 
       6*q10*q2*s51 + 7*q2^2*s51 + 2*q10*q22*s51 + 2*q2*q22*s51 - 
       16*q2*q3*s51 + 4*q22*q3*s51 - 15*q1*q7*s51 - 12*q10*q7*s51 + 
       18*q2*q7*s51 + 23*q3*q7*s51 - q10*q9*s51 - 4*q2*q9*s51 - 
       6*q2*q3*q7*s12*s51 - q1*q10^2*s23*s51 - 4*q1*q10*q9*s23*s51 + 
       q1^2*q10*q9*s23^2*s51 - 3*q1^2*q2*s34*s51 + q10^2*q2*s34*s51 + 
       q10*q2^2*s34*s51 + 2*q16*q2^2*s34*s51 - 3*q10^2*q7*s34*s51 - 
       7*q1*q2*q7*s34*s51 + 2*q2^2*q9*s34*s51 - 6*q1^2*q2*s45*s51 - 
       5*q1*q10*q2*s45*s51 - q10^2*q2*s45*s51 - 2*q1*q16*q2*s45*s51 - 
       3*q1*q2^2*s45*s51 - q10*q2^2*s45*s51 - 2*q16*q2^2*s45*s51 + 
       13*q1*q2*q3*s45*s51 - 6*q10^2*q7*s45*s51 - 8*q1*q3*q7*s45*s51 - 
       12*q10*q3*q7*s45*s51 - q2^2*q9*s45*s51 + q1*q10^2*q2*s45^2*s51 + 
       q1*q10*q2^2*s45^2*s51 + 2*q1*q16*q2^2*s45^2*s51 - 
       3*q1^2*q2*q3*s45^2*s51 - 3*q10^2*q3*q7*s45^2*s51 + 6*q1^2*q2*s51^2 + 
       3*q1*q2^2*s51^2 - 17*q1*q2*q3*s51^2 - 6*q2^2*q3*s51^2 - 
       6*q1^2*q7*s51^2 + 24*q1*q2*q7*s51^2 + 3*q2^2*q7*s51^2 + 
       17*q1*q3*q7*s51^2 - 17*q2*q3*q7*s51^2 - q2^2*q9*s51^2 - 
       3*q2^2*q3*q7*s12*s51^2 + q1*q10^2*q9*s23*s51^2 - 
       3*q1^2*q2*q7*s34*s51^2 + 3*q1^2*q2*q3*s45*s51^2 + 
       3*q1*q2^2*q3*s45*s51^2 - 3*q1^2*q3*q7*s45*s51^2 - 3*q1^2*q2*q3*s51^3 - 
       3*q1*q2^2*q3*s51^3 + 6*q1^2*q2*q7*s51^3 + 3*q1*q2^2*q7*s51^3 + 
       3*q1^2*q3*q7*s51^3 - 14*q1*q2*q3*q7*s51^3 - 6*q2^2*q3*q7*s51^3 - 
       3*q1^2*q2*q3*q7*s51^4 - 3*q1*q2^2*q3*q7*s51^4])/2 + 
   ((-2*F[1, 1, 9]^2 + 2*F[1, 1, 10]^2)*r[-6*q1 - 5*q10 - 4*q16 - 17*q2 - 
       4*q22 - q3 - 10*q5 + 11*q7 - q9 + 5*q3*q5*s12 - 5*q3*q7*s12 - 
       q1*q10*s23 + 2*q1*q22*s23 - 4*q22*q3*s23 - 8*q1*q5*s23 - 
       2*q16*q5*s23 + 5*q3*q5*s23 - 2*q5^2*s23 + q1*q9*s23 + 
       q3*q5^2*s12*s23 + q1^2*q10*s23^2 - q1^2*q5*s23^2 - 2*q16*q3*q5*s23^2 - 
       q1*q5^2*s23^2 + q3*q5^2*s23^2 + q1^2*s34 + 5*q1*q2*s34 - 
       9*q10*q2*s34 + 2*q16*q2*s34 + 2*q1*q22*s34 - 2*q2*q22*s34 + 
       3*q1*q5*s34 + 5*q10*q7*s34 - 4*q16*q7*s34 + q1^2*q5*s23*s34 + 
       q1*q5^2*s23*s34 - q10^2*q2*s34^2 - q10*q2^2*s34^2 + q10^2*q7*s34^2 + 
       q2^2*q9*s34^2 + 2*q1^2*s45 + 3*q1*q10*s45 - 2*q1*q16*s45 + 
       18*q1*q2*s45 - 4*q10*q2*s45 - 2*q16*q2*s45 - 2*q1*q22*s45 + 
       6*q10*q22*s45 - 2*q2*q22*s45 + 3*q1*q3*s45 + 6*q10*q3*s45 + 
       4*q22*q3*s45 + 9*q1*q5*s45 + 6*q10*q5*s45 + 4*q16*q5*s45 + 
       12*q3*q5*s45 + q5^2*s45 + 26*q10*q7*s45 + 17*q3*q7*s45 + 8*q5*q7*s45 + 
       2*q2*q9*s45 - q5*q9*s45 + q3*q5^2*s12*s45 + 6*q3*q5*q7*s12*s45 - 
       q1*q10^2*s23*s45 + 2*q1*q10*q22*s23*s45 + 2*q1^2*q5*s23*s45 - 
       5*q1*q10*q5*s23*s45 + 7*q10*q3*q5*s23*s45 + 2*q16*q3*q5*s23*s45 + 
       2*q1*q5^2*s23*s45 + q3*q5^2*s23*s45 - q1^2*q10*q5*s23^2*s45 - 
       q1*q10*q5^2*s23^2*s45 + q10*q3*q5^2*s23^2*s45 - q1^2*q2*s34*s45 - 
       q10^2*q2*s34*s45 - q10*q2^2*s34*s45 - 2*q1*q2*q22*s34*s45 - 
       2*q1^2*q5*s34*s45 - 3*q1*q2*q5*s34*s45 - 7*q10*q2*q5*s34*s45 + 
       2*q16*q2*q5*s34*s45 - 2*q1*q5^2*s34*s45 + 4*q10^2*q7*s34*s45 + 
       9*q10*q5*q7*s34*s45 - 2*q2^2*q9*s34*s45 - 2*q2*q5*q9*s34*s45 - 
       q10^2*q2*q5*s34^2*s45 - q10*q2^2*q5*s34^2*s45 + 
       q10^2*q5*q7*s34^2*s45 + q2^2*q5*q9*s34^2*s45 - q1^2*q10*s45^2 + 
       2*q1*q10^2*s45^2 - 2*q1^2*q2*s45^2 + 3*q1*q10*q2*s45^2 + 
       q10^2*q2*s45^2 + 2*q1*q16*q2*s45^2 - q1*q2^2*s45^2 + q10*q2^2*s45^2 - 
       2*q1*q10*q22*s45^2 + q10^2*q3*s45^2 - q1^2*q5*s45^2 + 
       5*q1*q10*q5*s45^2 + 3*q10^2*q5*s45^2 - q1*q2*q5*s45^2 + 
       13*q10*q3*q5*s45^2 - q1*q5^2*s45^2 + 3*q10*q5^2*s45^2 + 
       q3*q5^2*s45^2 + 5*q10^2*q7*s45^2 + 19*q10*q3*q7*s45^2 + 
       23*q10*q5*q7*s45^2 + 13*q3*q5*q7*s45^2 + q5^2*q7*s45^2 + 
       q2*q5*q9*s45^2 + q3*q5^2*q7*s12*s45^2 + 2*q1^2*q10*q5*s23*s45^2 + 
       q10^2*q3*q5*s23*s45^2 + 2*q1*q10*q5^2*s23*s45^2 + 
       q10*q3*q5^2*s23*s45^2 + q1^2*q2*q5*s34*s45^2 + q1*q2*q5^2*s34*s45^2 + 
       3*q10^2*q5*q7*s34*s45^2 + q10*q5^2*q7*s34*s45^2 - 
       q2*q5^2*q9*s34*s45^2 - q1*q10^2*q2*s45^3 - q1*q10*q2^2*s45^3 - 
       q1^2*q10*q5*s45^3 + q10^2*q3*q5*s45^3 - q1*q10*q5^2*s45^3 + 
       q10*q3*q5^2*s45^3 + 2*q10^2*q3*q7*s45^3 + 3*q10^2*q5*q7*s45^3 + 
       14*q10*q3*q5*q7*s45^3 + 2*q10*q5^2*q7*s45^3 + q3*q5^2*q7*s45^3 + 
       q10^2*q3*q5*q7*s45^4 + q10*q3*q5^2*q7*s45^4 - 17*q1*q2*s51 - 
       4*q10*q2*s51 - 2*q16*q2*s51 - 3*q2^2*s51 + 2*q10*q22*s51 + 
       2*q16*q3*s51 + 10*q2*q3*s51 + 4*q22*q3*s51 + 11*q1*q7*s51 + 
       8*q10*q7*s51 - 10*q2*q7*s51 - 2*q22*q7*s51 - 15*q3*q7*s51 + 
       q10*q9*s51 + 4*q2*q3*q7*s12*s51 + q1*q10^2*s23*s51 - 
       q1^2*q10*q9*s23^2*s51 + q1^2*q2*s34*s51 - q10^2*q2*s34*s51 - 
       q10*q2^2*s34*s51 + q10^2*q7*s34*s51 + 5*q1*q2*q7*s34*s51 - 
       2*q2*q22*q7*s34*s51 - 2*q2^2*q9*s34*s51 + 2*q1^2*q2*s45*s51 + 
       3*q1*q10*q2*s45*s51 + q10^2*q2*s45*s51 + 2*q1*q16*q2*s45*s51 + 
       q1*q2^2*s45*s51 + q10*q2^2*s45*s51 - 2*q1*q16*q3*s45*s51 - 
       7*q1*q2*q3*s45*s51 + 2*q10^2*q7*s45*s51 - 2*q10*q22*q7*s45*s51 + 
       6*q1*q3*q7*s45*s51 + 6*q10*q3*q7*s45*s51 + q2^2*q9*s45*s51 - 
       q1*q10^2*q2*s45^2*s51 - q1*q10*q2^2*s45^2*s51 + q1^2*q2*q3*s45^2*s51 + 
       q10^2*q3*q7*s45^2*s51 - 2*q1^2*q2*s51^2 - q1*q2^2*s51^2 + 
       11*q1*q2*q3*s51^2 + 2*q2^2*q3*s51^2 + 2*q1^2*q7*s51^2 - 
       16*q1*q2*q7*s51^2 - q2^2*q7*s51^2 - 2*q10*q22*q7*s51^2 - 
       11*q1*q3*q7*s51^2 + 13*q2*q3*q7*s51^2 + q2^2*q9*s51^2 + 
       q2^2*q3*q7*s12*s51^2 - q1*q10^2*q9*s23*s51^2 + q1^2*q2*q7*s34*s51^2 - 
       q1^2*q2*q3*s45*s51^2 - q1*q2^2*q3*s45*s51^2 + q1^2*q3*q7*s45*s51^2 + 
       q1^2*q2*q3*s51^3 + q1*q2^2*q3*s51^3 - 2*q1^2*q2*q7*s51^3 - 
       q1*q2^2*q7*s51^3 - q1^2*q3*q7*s51^3 + 10*q1*q2*q3*q7*s51^3 + 
       2*q2^2*q3*q7*s51^3 + q1^2*q2*q3*q7*s51^4 + q1*q2^2*q3*q7*s51^4])/2 + 
   ((2*F[1, 1, 5]^2 - 2*F[1, 1, 9]^2)*r[7*q1 + 6*q10 + 6*q13 - 49*q18 - 
       35*q19 + 45*q2 + 33*q3 - 4*q4 + 11*q5 + 18*q7 + 10*q8 + 10*q9 + 
       4*q19^2*s12 - 2*q18*q2*s12 + 17*q19*q2*s12 - 2*q18*q3*s12 - 
       q19*q3*s12 - 19*q2*q3*s12 + q3^2*s12 + 2*q2*q4*s12 - 4*q3*q4*s12 + 
       4*q13*q5*s12 + 2*q2*q5*s12 - 2*q3*q5*s12 - 6*q4*q5*s12 - 
       2*q13*q7*s12 - 2*q18*q7*s12 - 20*q19*q7*s12 + 15*q2*q7*s12 + 
       43*q3*q7*s12 - 4*q4*q7*s12 + q5*q7*s12 + q7^2*s12 - 6*q2*q8*s12 - 
       4*q3*q8*s12 + 4*q7*q8*s12 - 2*q2*q3*q4*s12^2 + 4*q3*q4*q5*s12^2 + 
       6*q19*q2*q7*s12^2 - 3*q19*q3*q7*s12^2 - 7*q2*q3*q7*s12^2 + 
       q3^2*q7*s12^2 + 3*q3*q5*q7*s12^2 + q3*q7^2*s12^2 - 2*q2*q7*q8*s12^2 + 
       q1^2*s23 + 20*q1*q10*s23 + 16*q1*q19*s23 - 19*q10*q19*s23 - 
       4*q19^2*s23 + 4*q10*q3*s23 + 2*q19*q3*s23 + 3*q1*q5*s23 - 
       4*q4*q5*s23 + 6*q1*q9*s23 - 2*q3*q9*s23 - q19*q3^2*s12*s23 - 
       q3^2*q5*s12*s23 + 4*q3*q4*q5*s12*s23 + q1^2*q10*s23^2 + 
       6*q1*q10*q19*s23^2 - 3*q10*q19*q3*s23^2 + q1*q10*q5*s23^2 - 
       q10*q3*q5*s23^2 + 2*q1*q10*q9*s23^2 - 2*q10*q3*q9*s23^2 + 
       9*q1*q18*s34 - 22*q10*q18*s34 - 4*q18^2*s34 - 6*q1*q2*s34 + 
       8*q10*q2*s34 + q18*q2*s34 + 2*q2*q4*s34 + q1*q5*s34 - 4*q13*q5*s34 - 
       2*q2*q5*s34 + 2*q4*q5*s34 + 22*q10*q7*s34 + 18*q18*q7*s34 - 
       12*q2*q7*s34 - 2*q4*q7*s34 + q5*q7*s34 + q7^2*s34 - 6*q1*q8*s34 + 
       4*q2*q9*s34 - 3*q10*q18*q2*s34^2 + 2*q10*q2*q4*s34^2 - 
       q10*q2*q5*s34^2 + 6*q10*q18*q7*s34^2 - 2*q10*q4*q7*s34^2 + 
       q10*q5*q7*s34^2 + q10*q7^2*s34^2 - 2*q1^2*s45 - 28*q1*q10*s45 + 
       2*q1*q13*s45 + 23*q1*q18*s45 - 9*q10*q18*s45 - 4*q18^2*s45 + 
       2*q1*q19*s45 + 9*q10*q19*s45 - 20*q1*q2*s45 - 9*q10*q2*s45 + 
       4*q18*q2*s45 + 2*q19*q2*s45 - 9*q1*q3*s45 + 7*q10*q3*s45 - 
       17*q18*q3*s45 + 2*q19*q3*s45 + 19*q2*q3*s45 + q3^2*s45 - 7*q1*q5*s45 - 
       4*q13*q5*s45 + 2*q2*q5*s45 - 3*q3*q5*s45 + 28*q10*q7*s45 - 
       2*q13*q7*s45 + 9*q19*q7*s45 + 4*q3*q7*s45 + q5*q7*s45 + q7^2*s45 - 
       8*q1*q8*s45 + 4*q2*q8*s45 + 6*q3*q8*s45 - 4*q1*q9*s45 - 12*q2*q9*s45 - 
       2*q3*q9*s45 + 2*q5*q9*s45 + 3*q19*q3*q7*s12*s45 + q3^2*q7*s12*s45 - 
       2*q1^2*q10*s23*s45 + 3*q10*q19*q3*s23*s45 - 2*q1*q10*q5*s23*s45 - 
       q10*q3*q5*s23*s45 - 3*q1*q18*q2*s34*s45 - 3*q10*q18*q2*s34*s45 + 
       q18*q2^2*s34*s45 - q1*q2*q5*s34*s45 + q10*q2*q5*s34*s45 + 
       q2^2*q5*s34*s45 + 2*q10*q5*q7*s34*s45 + 2*q10*q7^2*s34*s45 + 
       4*q2*q5*q9*s34*s45 + q1^2*q10*s45^2 + q1^2*q2*s45^2 + 
       16*q1*q10*q2*s45^2 - 3*q1*q18*q2*s45^2 + q10*q2^2*s45^2 + 
       6*q1*q18*q3*s45^2 - 7*q1*q2*q3*s45^2 + q10*q3^2*s45^2 + 
       4*q1*q2*q5*s45^2 - q10*q2*q5*s45^2 - q10*q3*q5*s45^2 + 
       13*q10*q3*q7*s45^2 + q3^2*q7*s45^2 - q3*q5*q7*s45^2 + q10*q7^2*s45^2 - 
       2*q1*q3*q8*s45^2 + 2*q2*q3*q9*s45^2 - 4*q2*q5*q9*s45^2 - 
       q1*q10*q2^2*s45^3 + q1*q10*q2*q5*s45^3 + q10*q3^2*q7*s45^3 - 
       q10*q3*q5*q7*s45^3 + q1^2*s51 + 4*q1*q10*s51 + 4*q10*q13*s51 - 
       30*q1*q18*s51 - 23*q10*q18*s51 + 21*q1*q19*s51 - 14*q10*q19*s51 + 
       20*q1*q2*s51 - 8*q10*q2*s51 + 20*q19*q2*s51 + 16*q18*q3*s51 - 
       62*q2*q3*s51 + 4*q2*q4*s51 + 32*q10*q7*s51 + 12*q18*q7*s51 - 
       18*q19*q7*s51 + 32*q2*q7*s51 + 56*q3*q7*s51 - 8*q4*q7*s51 + 
       2*q7^2*s51 + 8*q1*q8*s51 - 4*q2*q8*s51 - 10*q3*q8*s51 + 4*q1*q9*s51 - 
       8*q2*q9*s51 - 10*q3*q9*s51 + 4*q19^2*q2*s12*s51 + q19*q2^2*s12*s51 - 
       3*q2^2*q3*s12*s51 - 3*q2*q3^2*s12*s51 + 4*q2*q3*q4*s12*s51 - 
       3*q19^2*q7*s12*s51 + 2*q13*q2*q7*s12*s51 + 23*q19*q2*q7*s12*s51 - 
       37*q2*q3*q7*s12*s51 + 2*q3^2*q7*s12*s51 + 2*q2*q7^2*s12*s51 + 
       3*q3*q7^2*s12*s51 + 2*q2^2*q8*s12*s51 - 4*q2*q7*q8*s12*s51 + 
       q19^2*q2*q7*s12^2*s51 - 3*q19*q2^2*q7*s12^2*s51 - 
       q2^2*q3*q7*s12^2*s51 - q2*q3^2*q7*s12^2*s51 - q2*q3*q7^2*s12^2*s51 + 
       4*q2^2*q7*q8*s12^2*s51 + 2*q1^2*q10*s23*s51 + q1^2*q19*s23*s51 + 
       18*q1*q10*q19*s23*s51 - 4*q1*q19^2*s23*s51 + 3*q10*q19^2*s23*s51 - 
       2*q1^2*q9*s23*s51 - 4*q10*q3*q9*s23*s51 - 2*q1^2*q10*q19*s23^2*s51 - 
       q1*q10*q19^2*s23^2*s51 - 4*q1^2*q10*q9*s23^2*s51 + q1*q18^2*s34*s51 + 
       3*q10*q18^2*s34*s51 + 4*q10*q2*q4*s34*s51 + 7*q1*q18*q7*s34*s51 + 
       18*q10*q18*q7*s34*s51 - 4*q18^2*q7*s34*s51 - 7*q1*q2*q7*s34*s51 + 
       4*q10*q7^2*s34*s51 + q18*q7^2*s34*s51 - q2*q7^2*s34*s51 + 
       2*q4*q7^2*s34*s51 - q10*q18^2*q7*s34^2*s51 - 2*q10*q18*q7^2*s34^2*
        s51 + 4*q10*q4*q7^2*s34^2*s51 - 2*q1*q10*q13*s45*s51 + 
       3*q1*q18^2*s45*s51 + q10*q18^2*s45*s51 - q10*q19^2*s45*s51 - 
       q1^2*q2*s45*s51 + 10*q1*q10*q2*s45*s51 + 2*q1*q13*q2*s45*s51 + 
       6*q10*q19*q2*s45*s51 + 2*q10*q2^2*s45*s51 - 25*q1*q18*q3*s45*s51 - 
       6*q10*q18*q3*s45*s51 - 4*q18^2*q3*s45*s51 + 23*q1*q2*q3*s45*s51 + 
       3*q2^2*q3*s45*s51 - q18*q3^2*s45*s51 + 3*q2*q3^2*s45*s51 + 
       2*q10*q13*q7*s45*s51 + 7*q1*q19*q7*s45*s51 + q19^2*q7*s45*s51 - 
       7*q1*q3*q7*s45*s51 + 19*q10*q3*q7*s45*s51 + 2*q3^2*q7*s45*s51 + 
       2*q10*q7^2*s45*s51 + 12*q1*q3*q8*s45*s51 - 2*q3^2*q8*s45*s51 + 
       8*q2*q3*q9*s45*s51 - q1*q10*q2^2*s45^2*s51 + q1*q18^2*q3*s45^2*s51 - 
       q1^2*q2*q3*s45^2*s51 - q1*q2^2*q3*s45^2*s51 - 3*q1*q18*q3^2*s45^2*
        s51 - q1*q2*q3^2*s45^2*s51 + 2*q10*q3^2*q7*s45^2*s51 + 
       4*q1*q3^2*q8*s45^2*s51 - 4*q1*q18^2*s51^2 + 4*q10*q18^2*s51^2 + 
       q1^2*q19*s51^2 + 4*q1*q10*q19*s51^2 + q1*q19^2*s51^2 + 
       3*q10*q19^2*s51^2 + q1^2*q2*s51^2 + q10*q19*q2*s51^2 - 
       q19^2*q2*s51^2 + q10*q2^2*s51^2 + q19*q2^2*s51^2 + 8*q1*q18*q3*s51^2 - 
       5*q10*q18*q3*s51^2 - 19*q1*q2*q3*s51^2 - q2^2*q3*s51^2 - 
       q2*q3^2*s51^2 + 2*q10*q13*q7*s51^2 - 4*q1*q18*q7*s51^2 + 
       4*q10*q18*q7*s51^2 + 3*q1*q19*q7*s51^2 - 3*q19^2*q7*s51^2 + 
       22*q1*q2*q7*s51^2 + 2*q13*q2*q7*s51^2 + 4*q19*q2*q7*s51^2 + 
       15*q1*q3*q7*s51^2 + 5*q10*q3*q7*s51^2 - 49*q2*q3*q7*s51^2 + 
       q3^2*q7*s51^2 + q10*q7^2*s51^2 + 4*q2*q7^2*s51^2 + 3*q3*q7^2*s51^2 - 
       4*q1*q3*q8*s51^2 + 6*q2*q3*q9*s51^2 + 4*q19^2*q2*q7*s12*s51^2 - 
       2*q19*q2^2*q7*s12*s51^2 - 2*q2^2*q3*q7*s12*s51^2 - 
       2*q2*q3^2*q7*s12*s51^2 - 3*q2*q3*q7^2*s12*s51^2 + 
       4*q2^2*q7*q8*s12*s51^2 - q19^2*q2^2*q7*s12^2*s51^2 - 
       2*q1^2*q10*q19*s23*s51^2 - 4*q1*q10*q19^2*s23*s51^2 - 
       4*q1^2*q10*q9*s23*s51^2 + q1^2*q10*q19^2*s23^2*s51^2 + 
       q1*q18^2*q7*s34*s51^2 - 4*q10*q18^2*q7*s34*s51^2 + 
       q1*q18*q7^2*s34*s51^2 - 2*q10*q18*q7^2*s34*s51^2 - 
       q1*q2*q7^2*s34*s51^2 + 4*q10*q4*q7^2*s34*s51^2 + 
       q10*q18^2*q7^2*s34^2*s51^2 - q10*q19^2*q2*s45*s51^2 + 
       q10*q19*q2^2*s45*s51^2 - 4*q1*q18^2*q3*s45*s51^2 + 
       q10*q18^2*q3*s45*s51^2 + q1^2*q2*q3*s45*s51^2 + 
       4*q1*q18*q3^2*s45*s51^2 - q10*q18*q3^2*s45*s51^2 + 
       q1^2*q19*q7*s45*s51^2 + q1*q19^2*q7*s45*s51^2 - q1^2*q3*q7*s45*s51^2 + 
       q10*q3^2*q7*s45*s51^2 - 4*q1*q3^2*q8*s45*s51^2 - 
       q1*q18^2*q3^2*s45^2*s51^2 - q10*q19^2*q2*s51^3 + q10*q19*q2^2*s51^3 - 
       q1^2*q2*q3*s51^3 + q1^2*q19*q7*s51^3 + q1*q19^2*q7*s51^3 + 
       q1^2*q2*q7*s51^3 + q1^2*q3*q7*s51^3 - 20*q1*q2*q3*q7*s51^3 - 
       q2^2*q3*q7*s51^3 - q2*q3^2*q7*s51^3 + 2*q1*q2*q7^2*s51^3 + 
       q1*q3*q7^2*s51^3 - 3*q2*q3*q7^2*s51^3 - q1^2*q2*q3*q7*s51^4 - 
       q1*q2*q3*q7^2*s51^4])/2 + ((4*F[1, 1, 5] - 4*F[1, 1, 9])*
     r[-4*q1 - 24*q10 - 2*q13 + 93*q18 + 72*q19 - 99*q2 - 92*q3 + 8*q4 - 
       19*q5 - 32*q7 - 36*q8 - 26*q9 - 7*q19^2*s12 - 2*q13*q2*s12 - 
       8*q18*q2*s12 - 24*q19*q2*s12 + q18*q3*s12 - 15*q19*q3*s12 + 
       24*q2*q3*s12 - 3*q3^2*s12 - 4*q2*q4*s12 + 16*q3*q4*s12 + 
       4*q13*q5*s12 - 6*q2*q5*s12 - q3*q5*s12 + 12*q4*q5*s12 + q18*q7*s12 + 
       43*q19*q7*s12 - 21*q2*q7*s12 - 78*q3*q7*s12 + 7*q4*q7*s12 - q7^2*s12 + 
       11*q2*q8*s12 + 7*q3*q8*s12 - 16*q7*q8*s12 + 4*q2*q3*q4*s12^2 - 
       7*q3*q4*q5*s12^2 - 2*q13*q2*q7*s12^2 - 11*q19*q2*q7*s12^2 + 
       5*q19*q3*q7*s12^2 + 14*q2*q3*q7*s12^2 - 3*q3^2*q7*s12^2 - 
       6*q3*q5*q7*s12^2 - 3*q3*q7^2*s12^2 + 4*q2*q7*q8*s12^2 - 3*q1^2*s23 - 
       38*q1*q10*s23 - 21*q1*q19*s23 + 41*q10*q19*s23 + 7*q19^2*s23 - 
       16*q10*q3*s23 - 19*q19*q3*s23 - 6*q1*q5*s23 + q3*q5*s23 + 
       12*q4*q5*s23 - 8*q1*q9*s23 + 4*q3*q9*s23 + 3*q19*q3^2*s12*s23 + 
       3*q3^2*q5*s12*s23 - 12*q3*q4*q5*s12*s23 - q1^2*q10*s23^2 - 
       10*q1*q10*q19*s23^2 + 5*q10*q19*q3*s23^2 - q1*q10*q5*s23^2 + 
       q10*q3*q5*s23^2 - 4*q1*q10*q9*s23^2 + 4*q10*q3*q9*s23^2 - 
       2*q1*q13*s34 - 14*q1*q18*s34 + 55*q10*q18*s34 + 7*q18^2*s34 + 
       9*q1*q2*s34 - 30*q10*q2*s34 + 3*q18*q2*s34 - 4*q2*q4*s34 - 
       4*q13*q5*s34 + 10*q2*q5*s34 - 5*q4*q5*s34 - 39*q10*q7*s34 - 
       22*q18*q7*s34 + 16*q2*q7*s34 + q4*q7*s34 - q5*q7*s34 - q7^2*s34 + 
       20*q1*q8*s34 - 12*q2*q9*s34 + 5*q10*q18*q2*s34^2 - 4*q10*q2*q4*s34^2 + 
       q10*q2*q5*s34^2 - 10*q10*q18*q7*s34^2 + 4*q10*q4*q7*s34^2 - 
       q10*q5*q7*s34^2 - q10*q7^2*s34^2 + 6*q1^2*s45 + 68*q1*q10*s45 - 
       4*q1*q13*s45 - 58*q1*q18*s45 + 14*q10*q18*s45 + 7*q18^2*s45 - 
       q1*q19*s45 - 32*q10*q19*s45 + 30*q1*q2*s45 + 36*q10*q2*s45 - 
       2*q13*q2*s45 + q18*q2*s45 - q19*q2*s45 + 11*q1*q3*s45 - 
       16*q10*q3*s45 + 24*q18*q3*s45 - q19*q3*s45 - 22*q2*q3*s45 - 
       3*q3^2*s45 + 13*q1*q5*s45 - 4*q13*q5*s45 + 2*q2*q5*s45 + 7*q3*q5*s45 - 
       66*q10*q7*s45 - 33*q19*q7*s45 - q7^2*s45 + 24*q1*q8*s45 - 
       7*q2*q8*s45 - 11*q3*q8*s45 + 7*q1*q9*s45 + 30*q2*q9*s45 + 
       4*q3*q9*s45 - 2*q5*q9*s45 - 14*q19*q3*q7*s12*s45 - 3*q3^2*q7*s12*s45 + 
       q3*q5*q7*s12*s45 + 2*q1^2*q10*s23*s45 - 14*q10*q19*q3*s23*s45 + 
       q1*q10*q5*s23*s45 + 5*q1*q18*q2*s34*s45 + 14*q10*q18*q2*s34*s45 - 
       3*q18*q2^2*s34*s45 - 3*q2^2*q5*s34*s45 - q10*q5*q7*s34*s45 - 
       2*q10*q7^2*s34*s45 - 12*q2*q5*q9*s34*s45 - q1^2*q10*s45^2 - 
       q1*q10*q18*s45^2 - 3*q1^2*q2*s45^2 - 47*q1*q10*q2*s45^2 + 
       2*q1*q13*q2*s45^2 + 14*q1*q18*q2*s45^2 - 9*q10*q18*q2*s45^2 - 
       3*q10*q2^2*s45^2 - 11*q1*q18*q3*s45^2 - 9*q10*q19*q3*s45^2 + 
       12*q1*q2*q3*s45^2 - 3*q10*q3^2*s45^2 + q1*q10*q5*s45^2 - 
       7*q1*q2*q5*s45^2 + q10*q2*q5*s45^2 + q10*q3*q5*s45^2 - 
       28*q10*q19*q7*s45^2 - 17*q10*q3*q7*s45^2 - 9*q19*q3*q7*s45^2 - 
       3*q3^2*q7*s45^2 + q10*q5*q7*s45^2 + q3*q5*q7*s45^2 - q10*q7^2*s45^2 + 
       4*q1*q3*q8*s45^2 - 4*q2*q3*q9*s45^2 + 7*q2*q5*q9*s45^2 + 
       9*q1*q10*q18*q2*s45^3 + 3*q1*q10*q2^2*s45^3 - q1*q10*q2*q5*s45^3 - 
       9*q10*q19*q3*q7*s45^3 - 3*q10*q3^2*q7*s45^3 + q10*q3*q5*q7*s45^3 - 
       3*q1^2*s51 - 19*q1*q10*s51 + 66*q1*q18*s51 + 53*q10*q18*s51 - 
       53*q1*q19*s51 + 30*q10*q19*s51 - 28*q1*q2*s51 + 26*q10*q2*s51 + 
       4*q13*q2*s51 - 50*q19*q2*s51 - 47*q18*q3*s51 + 139*q2*q3*s51 - 
       16*q2*q4*s51 - 86*q10*q7*s51 - 40*q18*q7*s51 + 37*q19*q7*s51 - 
       56*q2*q7*s51 - 102*q3*q7*s51 + 24*q4*q7*s51 - 2*q7^2*s51 - 
       24*q1*q8*s51 + 17*q2*q8*s51 + 29*q3*q8*s51 - 17*q1*q9*s51 + 
       23*q2*q9*s51 + 36*q3*q9*s51 - 7*q19^2*q2*s12*s51 + 
       6*q13*q2^2*s12*s51 - q2^2*q3*s12*s51 + 7*q2*q3^2*s12*s51 - 
       16*q2*q3*q4*s12*s51 + 5*q19^2*q7*s12*s51 - 2*q13*q2*q7*s12*s51 - 
       55*q19*q2*q7*s12*s51 + 74*q2*q3*q7*s12*s51 - 6*q3^2*q7*s12*s51 - 
       6*q2*q7^2*s12*s51 - 9*q3*q7^2*s12*s51 - 5*q2^2*q8*s12*s51 + 
       16*q2*q7*q8*s12*s51 - 2*q19^2*q2*q7*s12^2*s51 + 
       2*q13*q2^2*q7*s12^2*s51 + 7*q19*q2^2*q7*s12^2*s51 - 
       q2^2*q3*q7*s12^2*s51 + 3*q2*q3^2*q7*s12^2*s51 + 
       3*q2*q3*q7^2*s12^2*s51 - 8*q2^2*q7*q8*s12^2*s51 - 2*q1^2*q10*s23*s51 - 
       45*q1*q10*q19*s23*s51 + 7*q1*q19^2*s23*s51 - 5*q10*q19^2*s23*s51 + 
       5*q1^2*q9*s23*s51 - 4*q1*q10*q9*s23*s51 + 16*q10*q3*q9*s23*s51 + 
       4*q1^2*q10*q19*s23^2*s51 + 2*q1*q10*q19^2*s23^2*s51 + 
       6*q1^2*q10*q9*s23^2*s51 - 2*q1*q18^2*s34*s51 - 5*q10*q18^2*s34*s51 - 
       16*q10*q2*q4*s34*s51 - 12*q1*q18*q7*s34*s51 - 45*q10*q18*q7*s34*s51 + 
       7*q18^2*q7*s34*s51 + 12*q1*q2*q7*s34*s51 + 4*q10*q4*q7*s34*s51 - 
       4*q10*q7^2*s34*s51 + 3*q2*q7^2*s34*s51 - 5*q4*q7^2*s34*s51 + 
       2*q10*q18^2*q7*s34^2*s51 + 4*q10*q18*q7^2*s34^2*s51 - 
       6*q10*q4*q7^2*s34^2*s51 - 5*q1*q18^2*s45*s51 - 2*q10*q18^2*s45*s51 + 
       2*q10*q19^2*s45*s51 + 3*q1^2*q2*s45*s51 - 21*q1*q10*q2*s45*s51 - 
       2*q1*q13*q2*s45*s51 - 9*q10*q19*q2*s45*s51 - 6*q10*q2^2*s45*s51 - 
       6*q13*q2^2*s45*s51 + 59*q1*q18*q3*s45*s51 + 9*q10*q18*q3*s45*s51 + 
       7*q18^2*q3*s45*s51 - 50*q1*q2*q3*s45*s51 - q2^2*q3*s45*s51 - 
       5*q2*q3^2*s45*s51 - 12*q1*q19*q7*s45*s51 - 29*q10*q19*q7*s45*s51 - 
       2*q19^2*q7*s45*s51 + 12*q1*q3*q7*s45*s51 - 43*q10*q3*q7*s45*s51 - 
       6*q3^2*q7*s45*s51 - 2*q10*q7^2*s45*s51 - 32*q1*q3*q8*s45*s51 + 
       5*q3^2*q8*s45*s51 - 24*q2*q3*q9*s45*s51 + 3*q1*q10*q2^2*s45^2*s51 + 
       2*q1*q13*q2^2*s45^2*s51 - 2*q1*q18^2*q3*s45^2*s51 + 
       3*q1^2*q2*q3*s45^2*s51 + q1*q2^2*q3*s45^2*s51 + 
       7*q1*q18*q3^2*s45^2*s51 + q1*q2*q3^2*s45^2*s51 - 
       6*q10*q3^2*q7*s45^2*s51 - 8*q1*q3^2*q8*s45^2*s51 + 7*q1*q18^2*s51^2 - 
       7*q10*q18^2*s51^2 - 3*q1^2*q19*s51^2 - 19*q1*q10*q19*s51^2 - 
       2*q1*q19^2*s51^2 - 5*q10*q19^2*s51^2 - 3*q1^2*q2*s51^2 + 
       7*q10*q19*q2*s51^2 + 2*q19^2*q2*s51^2 - 3*q10*q2^2*s51^2 + 
       2*q13*q2^2*s51^2 - 3*q19*q2^2*s51^2 - 26*q1*q18*q3*s51^2 + 
       16*q10*q18*q3*s51^2 + 35*q1*q2*q3*s51^2 - q2^2*q3*s51^2 + 
       3*q2*q3^2*s51^2 + 14*q1*q18*q7*s51^2 - 19*q10*q18*q7*s51^2 + 
       2*q1*q19*q7*s51^2 - 10*q10*q19*q7*s51^2 + 5*q19^2*q7*s51^2 - 
       34*q1*q2*q7*s51^2 - 19*q19*q2*q7*s51^2 - 22*q1*q3*q7*s51^2 - 
       16*q10*q3*q7*s51^2 + 95*q2*q3*q7*s51^2 - 3*q3^2*q7*s51^2 - 
       q10*q7^2*s51^2 - 12*q2*q7^2*s51^2 - 9*q3*q7^2*s51^2 + 
       13*q1*q3*q8*s51^2 - 20*q2*q3*q9*s51^2 - 7*q19^2*q2*q7*s12*s51^2 + 
       4*q13*q2^2*q7*s12*s51^2 + 10*q19*q2^2*q7*s12*s51^2 - 
       2*q2^2*q3*q7*s12*s51^2 + 6*q2*q3^2*q7*s12*s51^2 + 
       9*q2*q3*q7^2*s12*s51^2 - 12*q2^2*q7*q8*s12*s51^2 + 
       2*q19^2*q2^2*q7*s12^2*s51^2 - q19*q2^3*q7*s12^2*s51^2 + 
       q2^3*q7*q8*s12^2*s51^2 + 10*q1^2*q10*q19*s23*s51^2 + 
       7*q1*q10*q19^2*s23*s51^2 + 12*q1^2*q10*q9*s23*s51^2 - 
       q1^3*q10*q19*s23^2*s51^2 - 2*q1^2*q10*q19^2*s23^2*s51^2 - 
       q1^3*q10*q9*s23^2*s51^2 - 2*q1*q18^2*q7*s34*s51^2 + 
       7*q10*q18^2*q7*s34*s51^2 - 3*q1*q18*q7^2*s34*s51^2 + 
       10*q10*q18*q7^2*s34*s51^2 + 3*q1*q2*q7^2*s34*s51^2 - 
       12*q10*q4*q7^2*s34*s51^2 - 2*q10*q18^2*q7^2*s34^2*s51^2 - 
       q10*q18*q7^3*s34^2*s51^2 + q10*q4*q7^3*s34^2*s51^2 + 
       2*q10*q19^2*q2*s45*s51^2 - 3*q10*q19*q2^2*s45*s51^2 + 
       7*q1*q18^2*q3*s45*s51^2 - 2*q10*q18^2*q3*s45*s51^2 - 
       3*q1^2*q2*q3*s45*s51^2 - 14*q1*q18*q3^2*s45*s51^2 + 
       3*q10*q18*q3^2*s45*s51^2 - 3*q1^2*q19*q7*s45*s51^2 - 
       2*q1*q19^2*q7*s45*s51^2 + 3*q1^2*q3*q7*s45*s51^2 - 
       3*q10*q3^2*q7*s45*s51^2 + 14*q1*q3^2*q8*s45*s51^2 + 
       2*q1*q18^2*q3^2*s45^2*s51^2 - q1*q18*q3^3*s45^2*s51^2 + 
       q1*q3^3*q8*s45^2*s51^2 + 2*q10*q19^2*q2*s51^3 - 3*q10*q19*q2^2*s51^3 + 
       3*q1^2*q2*q3*s51^3 - 3*q1^2*q19*q7*s51^3 - 2*q1*q19^2*q7*s51^3 - 
       3*q1^2*q2*q7*s51^3 + 2*q13*q2^2*q7*s51^3 - 3*q1^2*q3*q7*s51^3 + 
       38*q1*q2*q3*q7*s51^3 - q2^2*q3*q7*s51^3 + 3*q2*q3^2*q7*s51^3 - 
       6*q1*q2*q7^2*s51^3 - 3*q1*q3*q7^2*s51^3 + 9*q2*q3*q7^2*s51^3 + 
       3*q1^2*q2*q3*q7*s51^4 + 3*q1*q2*q3*q7^2*s51^4])/2 + 
   (r[q1 - q10 - 5*q2 - 6*q3 + 6*q4 + 4*q5 + q7 - 3*q9 - 3*q3*q4*s12 + 
       4*q2*q5*s12 + 6*q3*q5*s12 + 2*q4*q5*s12 + q4*q7*s12 - q5*q7*s12 - 
       q3*q4*q5*s12^2 + q3*q5*q7*s12^2 - q10^2*s23 + 2*q10*q3*s23 + 
       3*q10*q4*s23 + 6*q3*q4*s23 - 3*q1*q5*s23 + 2*q10*q5*s23 + 
       6*q3*q5*s23 - 3*q4*q5*s23 - 3*q10*q9*s23 + q5*q9*s23 + 
       q1*q10*q5*s23^2 - 2*q10*q3*q5*s23^2 - 3*q3*q4*q5*s23^2 - 
       q1*q10*q9*s23^2 + 3*q10*q4*s34 - q1*q5*s34 + 3*q10*q5*s34 - 
       2*q4*q5*s34 + 4*q10*q7*s34 - q4*q7*s34 + q5*q7*s34 - 3*q10*q9*s34 - 
       6*q2*q9*s34 + 3*q5*q9*s34 + q10^2*q2*s34^2 - q10*q2*q5*s34^2 + 
       q10*q4*q7*s34^2 + q10*q5*q7*s34^2 + 3*q2*q5*q9*s34^2 + 6*q1*q10*s45 - 
       2*q1*q2*s45 + 6*q10*q2*s45 + 5*q1*q5*s45 - 4*q2*q5*s45 - q3*q5*s45 + 
       6*q10*q7*s45 + 2*q3*q7*s45 + 3*q5*q7*s45 + q1*q9*s45 - q2*q9*s45 + 
       2*q3*q5*q7*s12*s45 - 4*q1*q10*q5*s23*s45 - q10^2*q5*s23*s45 + 
       2*q10*q3*q5*s23*s45 - q10^2*q3*q5*s23^2*s45 + q10^2*q5*s34*s45 + 
       q1*q2*q5*s34*s45 - 2*q10*q2*q5*s34*s45 + 4*q10*q5*q7*s34*s45 + 
       q10^2*q2*q5*s34^2*s45 - 6*q1*q10*q2*s45^2 + 6*q1*q10*q5*s45^2 - 
       2*q1*q2*q5*s45^2 + 3*q10*q2*q5*s45^2 + 3*q10*q3*q5*s45^2 + 
       3*q10*q3*q7*s45^2 + 6*q10*q5*q7*s45^2 + 3*q3*q5*q7*s45^2 + 
       q2*q5*q9*s45^2 - 3*q1*q10*q2*q5*s45^3 + 3*q10*q3*q5*q7*s45^3 + 
       3*q1*q10*s51 + 6*q10*q2*s51 + 3*q10*q3*s51 + 8*q2*q3*s51 - 
       3*q10*q4*s51 - 6*q3*q4*s51 + 3*q10*q7*s51 - 4*q2*q7*s51 + 
       2*q3*q7*s51 + 3*q4*q7*s51 - 2*q1*q9*s51 + 3*q10*q9*s51 + 4*q2*q9*s51 + 
       4*q2*q3*q7*s12*s51 - 6*q1*q10*q2*s45*s51 - 4*q1*q2*q3*s45*s51 + 
       3*q10*q3*q7*s45*s51 + 3*q10*q3*q7*s51^2 + 4*q2*q3*q7*s51^2 + 
       3*q10*q4*q7*s51^2 - 3*q1*q10*q9*s51^2]*(4*F[1, 1, 5]^2 - 
      8*F[1, 1, 5]*F[1, 1, 6] + 4*F[1, 1, 6]^2 + 8*F[2, 1, 7] + 
      8*F[2, 1, 8] - (4*tci[1, 1]^2)/3))/2 + 
   (r[2*q1 - 6*q10 + 2*q2 - 11*q3 + 4*q5 + 3*q6 - q7 - 5*q8 - 3*q2*q3*s12 - 
       9*q3^2*s12 - 4*q3*q5*s12 + 3*q3*q7*s12 + 3*q3*q8*s12 - 3*q7*q8*s12 + 
       q3^3*s12^2 + 2*q3^2*q4*s12^2 + 3*q2*q3*q7*s12^2 - 4*q3^2*q7*s12^2 - 
       3*q2*q7*q8*s12^2 + q1*q3*s23 - 2*q10*q3*s23 - 7*q3^2*s23 + q1*q4*s23 - 
       2*q3*q4*s23 + 5*q1*q5*s23 - 4*q3*q5*s23 - 4*q4*q5*s23 + 10*q3*q6*s23 - 
       14*q5*q6*s23 + q3^3*s12*s23 + 3*q3^2*q4*s12*s23 + 2*q3^2*q5*s12*s23 + 
       4*q3*q4*q5*s12*s23 - 2*q3^2*q4*q5*s12^2*s23 + 2*q1*q10*q5*s23^2 - 
       2*q10*q3*q5*s23^2 + q3^2*q5*s23^2 - q1*q4*q5*s23^2 + 
       3*q3*q4*q5*s23^2 - 7*q3*q5*q6*s23^2 - 2*q3^2*q4*q5*s12*s23^2 + 
       6*q1*q2*s34 - 2*q10*q2*s34 + 2*q1*q4*s34 + 3*q1*q5*s34 - 7*q2*q6*s34 - 
       7*q5*q6*s34 - 2*q10*q7*s34 + 2*q1*q8*s34 + 2*q1*q4*q5*s23*s34 + 
       q1*q10*s45 + 6*q1*q2*s45 + 4*q10*q2*s45 + q1*q3*s45 + 6*q2*q3*s45 + 
       5*q3^2*s45 - 4*q1*q5*s45 - 5*q10*q5*s45 - 2*q2*q5*s45 + 4*q3*q5*s45 + 
       14*q5*q6*s45 - 6*q10*q7*s45 + 3*q3*q7*s45 + 3*q1*q8*s45 + 
       3*q2*q8*s45 - 2*q7*q8*s45 + q3^2*q7*s12*s45 + q3^3*q7*s12^2*s45 + 
       q10*q3^2*s23*s45 - 6*q1*q10*q5*s23*s45 + 2*q10*q3*q5*s23*s45 + 
       7*q3*q5*q6*s23*s45 + q10*q3^2*q5*s23^2*s45 - 5*q1*q2*q5*s34*s45 - 
       2*q10*q2*q5*s34*s45 + 7*q2*q5*q6*s34*s45 - 4*q1*q10*q2*s45^2 + 
       q10*q3^2*s45^2 + 6*q1*q10*q5*s45^2 + 2*q10*q2*q5*s45^2 + 
       q3^2*q7*s45^2 + 3*q1*q3*q8*s45^2 - 2*q1*q10*q2*q5*s45^3 + 
       q10*q3^2*q7*s45^3 - 2*q1*q10*s51 - 8*q1*q2*s51 + 2*q10*q2*s51 - 
       4*q1*q3*s51 - q10*q3*s51 - 4*q2*q3*s51 + 4*q3^2*s51 + q1*q4*s51 - 
       q10*q4*s51 + q3*q4*s51 - 3*q3*q6*s51 + 10*q1*q7*s51 - 8*q10*q7*s51 + 
       3*q2*q7*s51 + q3*q7*s51 - 2*q4*q7*s51 + 3*q6*q7*s51 - 2*q1*q8*s51 + 
       3*q3*q8*s51 + 8*q2*q3^2*s12*s51 - q3^3*s12*s51 - q3^2*q4*s12*s51 - 
       3*q2*q3*q7*s12*s51 - 8*q3^2*q7*s12*s51 + 4*q2*q3^2*q7*s12^2*s51 - 
       q3^3*q7*s12^2*s51 + 6*q1*q2*q7*s34*s51 + 2*q1*q4*q7*s34*s51 - 
       2*q10*q4*q7*s34*s51 - 7*q2*q6*q7*s34*s51 - 2*q1*q10*q2*s45*s51 - 
       2*q1*q2*q3*s45*s51 - 3*q1*q3^2*s45*s51 + q10*q3^2*s45*s51 - 
       4*q2*q3^2*s45*s51 + 2*q3^3*s45*s51 + 3*q1*q10*q6*s45*s51 + 
       3*q1*q3*q6*s45*s51 + 4*q1*q3*q7*s45*s51 - q10*q3*q7*s45*s51 + 
       2*q3^2*q7*s45*s51 + 3*q10*q6*q7*s45*s51 + 3*q3^3*q7*s12*s45*s51 + 
       2*q10*q3^2*q7*s45^2*s51 + 2*q1*q2*q3*s51^2 + 4*q2*q3^2*s51^2 - 
       8*q1*q2*q7*s51^2 - q1*q3*q7*s51^2 - q10*q3*q7*s51^2 - 
       4*q2*q3*q7*s51^2 - 4*q3^2*q7*s51^2 + q1*q4*q7*s51^2 - 
       2*q10*q4*q7*s51^2 + 3*q10*q6*q7*s51^2 + q1*q3*q8*s51^2 - 
       q2*q7*q8*s51^2 + 3*q2*q3^3*s12*s51^2 + 8*q2*q3^2*q7*s12*s51^2 - 
       3*q3^3*q7*s12*s51^2 + q2*q3^3*q7*s12^2*s51^2 - 3*q2*q3^3*s45*s51^2 + 
       q10*q3^2*q7*s45*s51^2 + 3*q3^3*q7*s45*s51^2 + q1*q2*q3^3*s45^2*s51^2 + 
       3*q2*q3^3*s51^3 + 2*q1*q2*q3*q7*s51^3 + 4*q2*q3^2*q7*s51^3 - 
       3*q3^3*q7*s51^3 + 3*q2*q3^3*q7*s12*s51^3 - q1*q2*q3^3*s45*s51^3 + 
       q1*q3^3*q7*s45*s51^3 + q1*q2*q3^3*s51^4 - q1*q3^3*q7*s51^4 + 
       3*q2*q3^3*q7*s51^4 + q1*q2*q3^3*q7*s51^5]*(-8*F[1, 1, 1]^2 + 
      8*F[1, 1, 1]*F[1, 1, 4] + 8*F[1, 1, 1]*F[1, 1, 8] - 
      8*F[1, 1, 4]*F[1, 1, 8] - 8*F[2, 1, 2] - 8*F[2, 1, 9] - 
      (4*tci[1, 1]^2)/3))/2 + 
   (r[-12*q1 - 5*q10 - 28*q2 - 20*q3 + 88*q4 - 12*q5 + 12*q6 + 11*q7 - 
       24*q8 - 24*q9 + 8*q2*q4*s12 + 24*q3*q4*s12 - 8*q4^2*s12 + 
       3*q3*q5*s12 + 12*q4*q5*s12 - 8*q2*q7*s12 + 6*q3*q7*s12 + 
       14*q4*q7*s12 - 4*q5*q7*s12 + 24*q4*q8*s12 - 8*q3*q4^2*s12^2 + 
       2*q3*q4*q5*s12^2 + 4*q3*q5*q7*s12^2 + 8*q2*q4*q8*s12^2 + 
       8*q2*q7*q8*s12^2 - 16*q1*q10*s23 - 4*q10*q3*s23 + 8*q1*q4*s23 + 
       14*q10*q4*s23 + 12*q3*q4*s23 - 8*q4^2*s23 - 4*q1*q5*s23 + 
       10*q10*q5*s23 + 7*q3*q5*s23 + 24*q4*q5*s23 + 8*q3*q6*s23 - 
       8*q5*q6*s23 + 8*q10*q9*s23 + 24*q4*q9*s23 - 8*q3*q4^2*s12*s23 - 
       8*q3*q4*q5*s12*s23 - 8*q4^2*q5*s12*s23 + 8*q3*q4^2*q5*s12^2*s23 + 
       4*q10*q3*q5*s23^2 + 2*q3*q4*q5*s23^2 - 8*q4^2*q5*s23^2 - 
       4*q3*q5*q6*s23^2 + 8*q1*q10*q9*s23^2 + 8*q1*q4*q9*s23^2 + 
       8*q3*q4^2*q5*s12*s23^2 - 4*q10*q2*s34 - 8*q1*q4*s34 + 24*q10*q4*s34 + 
       8*q2*q4*s34 + 10*q10*q5*s34 + 8*q2*q5*s34 + 4*q2*q6*s34 - 
       4*q5*q6*s34 + 23*q10*q7*s34 + 10*q4*q7*s34 + 4*q5*q7*s34 + 
       16*q1*q8*s34 - 24*q4*q8*s34 - 24*q2*q9*s34 + 24*q4*q9*s34 + 
       8*q5*q9*s34 + 10*q10*q4*q7*s34^2 + 4*q10*q5*q7*s34^2 + 
       8*q1*q4*q8*s34^2 + 8*q2*q4*q9*s34^2 + 8*q2*q5*q9*s34^2 + 
       16*q1*q10*s45 + 3*q10*q3*s45 + 4*q1*q5*s45 - 6*q10*q5*s45 + 
       2*q3*q5*s45 + 8*q5*q6*s45 + 24*q10*q7*s45 - 2*q3*q7*s45 + 
       3*q5*q7*s45 + 8*q1*q8*s45 + 8*q2*q9*s45 - q3*q5*q7*s12*s45 - 
       4*q1*q10*q5*s23*s45 - q10*q3*q5*s23*s45 + 4*q3*q5*q6*s23*s45 - 
       4*q10*q2*q5*s34*s45 + 4*q2*q5*q6*s34*s45 + 7*q10*q5*q7*s34*s45 - 
       8*q2*q5*q9*s34*s45 + 4*q1*q10*q5*s45^2 + 6*q10*q3*q5*s45^2 + 
       9*q10*q3*q7*s45^2 + 9*q10*q5*q7*s45^2 + 6*q3*q5*q7*s45^2 + 
       6*q10*q3*q5*q7*s45^3 + 8*q1*q3*s51 + 4*q10*q3*s51 + 4*q2*q3*s51 + 
       8*q1*q4*s51 + 10*q10*q4*s51 - 8*q2*q4*s51 - 4*q3*q6*s51 - 
       4*q1*q7*s51 + 27*q10*q7*s51 - 16*q2*q7*s51 + 6*q3*q7*s51 + 
       24*q4*q7*s51 - 4*q6*q7*s51 - 24*q1*q8*s51 + 8*q3*q8*s51 + 
       24*q4*q8*s51 + 16*q2*q9*s51 - 24*q4*q9*s51 + 4*q2*q3*q7*s12*s51 + 
       8*q2*q7*q8*s12*s51 + 8*q1*q10*q9*s23*s51 + 8*q10*q4^2*s34*s51 + 
       24*q10*q4*q7*s34*s51 + 8*q4^2*q7*s34*s51 + 4*q2*q6*q7*s34*s51 - 
       16*q1*q4*q8*s34*s51 - 16*q2*q4*q9*s34*s51 + 8*q10*q4^2*q7*s34^2*s51 - 
       4*q1*q10*q6*s45*s51 + 4*q1*q3*q6*s45*s51 - 4*q1*q3*q7*s45*s51 + 
       7*q10*q3*q7*s45*s51 - 4*q10*q6*q7*s45*s51 - 8*q1*q3*q8*s45*s51 + 
       4*q10*q3*q7*s51^2 + 4*q2*q3*q7*s51^2 + 10*q10*q4*q7*s51^2 - 
       4*q10*q6*q7*s51^2 + 8*q1*q3*q8*s51^2 + 8*q1*q4*q8*s51^2 + 
       8*q2*q4*q9*s51^2 + 8*q10*q4^2*q7*s34*s51^2]*
     (-8*F[1, 1, 6]^2 + 8*F[1, 1, 6]*F[1, 1, 7] + 8*F[1, 1, 6]*F[1, 1, 10] - 
      8*F[1, 1, 7]*F[1, 1, 10] - 8*F[2, 1, 8] - 8*F[2, 1, 14] - 
      (4*tci[1, 1]^2)/3))/2 + 
   (r[-4*q1 - 6*q10 - 8*q3 - 6*q4 + 8*q5 + 3*q6 - 5*q7 - 2*q9 + 3*q3*q4*s12 - 
       q3*q5*s12 - 2*q4*q5*s12 + 4*q3*q7*s12 - q4*q7*s12 - q5*q7*s12 + 
       q3*q4*q5*s12^2 + q3*q5*q7*s12^2 + q10^2*s23 - 8*q10*q3*s23 - 
       3*q10*q4*s23 - 6*q3*q4*s23 + 10*q10*q5*s23 + 9*q3*q5*s23 + 
       3*q4*q5*s23 + 14*q3*q6*s23 - 10*q5*q6*s23 - 4*q10*q9*s23 - 
       2*q1*q10^2*s23^2 + 8*q10*q3*q5*s23^2 + 3*q3*q4*q5*s23^2 - 
       7*q3*q5*q6*s23^2 + 4*q10^2*s34 - 5*q10*q2*s34 - 3*q10*q4*s34 + 
       2*q10*q5*s34 + 2*q4*q5*s34 - 3*q2*q6*s34 - 3*q5*q6*s34 + 
       3*q10*q7*s34 + q4*q7*s34 + q5*q7*s34 - 2*q10*q9*s34 - 5*q2*q9*s34 + 
       2*q5*q9*s34 + 3*q7*q9*s34 - q10^2*q2*s34^2 - 2*q10*q2*q5*s34^2 + 
       2*q10^2*q7*s34^2 - q10*q4*q7*s34^2 + 2*q10*q5*q7*s34^2 + 
       2*q2*q5*q9*s34^2 - q5*q7*q9*s34^2 - q1*q10*s45 + 16*q10^2*s45 + 
       2*q10*q2*s45 + 10*q10*q3*s45 + 12*q10*q5*s45 + 8*q3*q5*s45 + 
       10*q5*q6*s45 + 20*q10*q7*s45 + 2*q3*q7*s45 + 7*q5*q7*s45 + 
       2*q2*q9*s45 + 2*q7*q9*s45 - q3*q5*q7*s12*s45 + 4*q1*q10^2*s23*s45 + 
       2*q10^3*s23*s45 + 2*q10^2*q3*s23*s45 + 13*q10^2*q5*s23*s45 + 
       6*q10*q3*q5*s23*s45 + 7*q3*q5*q6*s23*s45 + 6*q10^2*q3*q5*s23^2*s45 + 
       4*q10^3*s34*s45 - q10^2*q2*s34*s45 + 8*q10^2*q5*s34*s45 - 
       q10*q2*q5*s34*s45 + 3*q2*q5*q6*s34*s45 + 17*q10^2*q7*s34*s45 + 
       9*q10*q5*q7*s34*s45 - 2*q2*q5*q9*s34*s45 + 2*q5*q7*q9*s34*s45 - 
       q10^2*q2*q5*s34^2*s45 + 2*q10^3*q7*s34^2*s45 + 
       2*q10^2*q5*q7*s34^2*s45 - q1*q10^2*s45^2 + 5*q10^3*s45^2 - 
       3*q1*q10*q2*s45^2 + q10^2*q2*s45^2 + 7*q10^2*q3*s45^2 + 
       12*q10^2*q5*s45^2 + 12*q10*q3*q5*s45^2 + 27*q10^2*q7*s45^2 + 
       22*q10*q3*q7*s45^2 + 19*q10*q5*q7*s45^2 + 8*q3*q5*q7*s45^2 + 
       q10^3*q3*s23*s45^2 + 3*q10^3*q5*s23*s45^2 + 5*q10^2*q3*q5*s23*s45^2 + 
       q10^3*q3*q5*s23^2*s45^2 + 3*q10^3*q5*s34*s45^2 + 
       7*q10^3*q7*s34*s45^2 + 9*q10^2*q5*q7*s34*s45^2 + 
       q10^3*q5*q7*s34^2*s45^2 - q1*q10^2*q2*s45^3 + 2*q10^3*q3*s45^3 + 
       3*q10^3*q5*s45^3 + 5*q10^2*q3*q5*s45^3 + 8*q10^3*q7*s45^3 + 
       12*q10^2*q3*q7*s45^3 + 12*q10^2*q5*q7*s45^3 + 12*q10*q3*q5*q7*s45^3 + 
       q10^3*q3*q5*s23*s45^3 + 3*q10^3*q5*q7*s34*s45^3 + q10^3*q3*q5*s45^4 + 
       3*q10^3*q3*q7*s45^4 + 3*q10^3*q5*q7*s45^4 + 5*q10^2*q3*q5*q7*s45^4 + 
       q10^3*q3*q5*q7*s45^5 + q1*q10*s51 + 2*q10^2*s51 - q10*q2*s51 + 
       2*q1*q3*s51 + q10*q3*s51 + 2*q2*q3*s51 + 3*q10*q4*s51 + 6*q3*q4*s51 - 
       4*q10*q6*s51 - 7*q3*q6*s51 - 4*q1*q7*s51 + 2*q10*q7*s51 + 
       7*q2*q7*s51 + 4*q3*q7*s51 - 3*q4*q7*s51 + 3*q6*q7*s51 + 2*q1*q9*s51 - 
       q10*q9*s51 + 3*q2*q9*s51 + 3*q7*q9*s51 - 2*q1*q10^2*s23*s51 + 
       q10^2*q9*s23*s51 + 2*q1*q10^2*q9*s23^2*s51 + q10^3*s34*s51 - 
       q10^2*q2*s34*s51 + 8*q10^2*q7*s34*s51 - 3*q2*q6*q7*s34*s51 + 
       q10^3*q7*s34^2*s51 + 2*q10^3*s45*s51 + q10^2*q2*s45*s51 + 
       2*q10^2*q3*s45*s51 - 2*q1*q2*q3*s45*s51 + 7*q1*q10*q6*s45*s51 + 
       7*q1*q3*q6*s45*s51 + 17*q10^2*q7*s45*s51 - 5*q1*q3*q7*s45*s51 + 
       11*q10*q3*q7*s45*s51 + 3*q10*q6*q7*s45*s51 + 2*q1*q7*q9*s45*s51 + 
       5*q10^3*q7*s34*s45*s51 - q1*q10^2*q2*s45^2*s51 + q10^3*q3*s45^2*s51 + 
       7*q10^3*q7*s45^2*s51 + 9*q10^2*q3*q7*s45^2*s51 + 
       3*q10^3*q3*q7*s45^3*s51 + 2*q1*q2*q3*s51^2 + 2*q10^2*q7*s51^2 + 
       q10*q3*q7*s51^2 + 2*q2*q3*q7*s51^2 - 3*q10*q4*q7*s51^2 + 
       3*q10*q6*q7*s51^2 - q1*q10*q9*s51^2 + 3*q1*q7*q9*s51^2 + 
       2*q1*q10^2*q9*s23*s51^2 + q10^3*q7*s34*s51^2 + 2*q10^3*q7*s45*s51^2 + 
       2*q10^2*q3*q7*s45*s51^2 + q10^3*q3*q7*s45^2*s51^2 + 
       2*q1*q2*q3*q7*s51^3]*(4*F[1, 1, 2]^2 - 4*F[1, 1, 9]^2 - 
      8*F[1, 1, 2]*F[1, 1, 10] + 8*F[1, 1, 9]*F[1, 1, 10] + 8*F[2, 1, 11] - 
      8*F[2, 1, 15] - (4*tci[1, 1]^2)/3))/2 + 
   (r[-8*q1 + 18*q10 + 2*q17 + 56*q2 + 2*q25 - 13*q3 - 13*q5 - 44*q7 - 2*q8 - 
       q9 - 3*q19*q2*s12 + 3*q2*q25*s12 - 2*q17*q3*s12 - 3*q19*q3*s12 - 
       42*q2*q3*s12 - q17*q5*s12 + q25*q5*s12 - 13*q3*q5*s12 + q4*q5*s12 + 
       2*q17*q7*s12 + 2*q19*q7*s12 + 31*q2*q7*s12 + 13*q3*q7*s12 - 
       14*q5*q7*s12 + q2*q8*s12 - q7*q8*s12 + q25*q3*q5*s12^2 - 
       q3*q4*q5*s12^2 - q19*q2*q7*s12^2 - 14*q2*q3*q7*s12^2 - 
       14*q3*q5*q7*s12^2 + q2*q7*q8*s12^2 + 36*q1*q10*s23 + 3*q1*q17*s23 + 
       3*q1*q19*s23 - 2*q10*q19*s23 + 2*q1*q25*s23 - 15*q10*q3*s23 + 
       q17*q3*s23 + 3*q19*q3*s23 - q25*q3*s23 + q3*q4*s23 - q1*q5*s23 - 
       28*q10*q5*s23 - 2*q25*q5*s23 - 10*q3*q5*s23 + q1*q9*s23 + 
       2*q17*q3^2*s12*s23 - 2*q3^2*q4*s12*s23 + q17*q3*q5*s12*s23 + 
       q25*q3*q5*s12*s23 + 2*q25*q5^2*s12*s23 - 2*q4*q5^2*s12*s23 - 
       q25*q3*q5^2*s12^2*s23 + q3*q4*q5^2*s12^2*s23 + q1*q10*q19*s23^2 - 
       14*q1*q10*q5*s23^2 - 14*q10*q3*q5*s23^2 + q17*q3*q5*s23^2 - 
       q3*q4*q5*s23^2 - q17*q3^2*q5*s12*s23^2 + q3^2*q4*q5*s12*s23^2 - 
       q1*q18*s34 - 2*q10*q18*s34 - 15*q1*q2*s34 - 2*q10*q2*s34 + 
       3*q12*q2*s34 + 3*q18*q2*s34 - q1*q23*s34 - 2*q2*q23*s34 + q1*q25*s34 - 
       3*q2*q25*s34 + 13*q1*q5*s34 - 28*q10*q5*s34 + 3*q2*q5*s34 - 
       2*q25*q5*s34 - 5*q10*q7*s34 - 3*q12*q7*s34 + 3*q18*q7*s34 - 
       17*q2*q7*s34 - 3*q23*q7*s34 - q4*q7*s34 - 14*q5*q7*s34 + 
       q1*q25*q5*s23*s34 - q25*q5^2*s23*s34 + q4*q5^2*s23*s34 + 
       q1^2*q23*s34^2 - q2^2*q23*s34^2 - 14*q10*q2*q5*s34^2 - 
       q1*q23*q5*s34^2 + q10*q18*q7*s34^2 - 14*q10*q5*q7*s34^2 + 
       q1^2*q8*s34^2 + q2^2*q9*s34^2 - 63*q1*q10*s45 + 3*q1*q12*s45 - 
       2*q1*q18*s45 - q10*q18*s45 + q10*q19*s45 - 25*q1*q2*s45 - 
       28*q10*q2*s45 - 2*q12*q2*s45 + 3*q18*q2*s45 + 2*q1*q23*s45 - 
       2*q2*q23*s45 - 28*q10*q3*s45 + 3*q18*q3*s45 + 42*q2*q3*s45 - 
       13*q1*q5*s45 + 3*q12*q5*s45 - 28*q3*q5*s45 - 47*q10*q7*s45 - 
       q12*q7*s45 + 2*q17*q7*s45 - q19*q7*s45 - 55*q3*q7*s45 - 28*q5*q7*s45 + 
       2*q1*q8*s45 - q3*q8*s45 - q7*q8*s45 + 2*q2*q9*s45 - q5*q9*s45 - 
       q17*q5*q7*s12*s45 - 13*q3*q5*q7*s12*s45 + q17*q7^2*s12*s45 - 
       q7^2*q8*s12*s45 + 41*q1*q10*q5*s23*s45 - 13*q10*q3*q5*s23*s45 + 
       q1^2*q23*s34*s45 + 2*q2^2*q23*s34*s45 - 15*q1*q2*q5*s34*s45 + 
       13*q10*q2*q5*s34*s45 + 3*q12*q2*q5*s34*s45 - q1*q23*q5*s34*s45 + 
       q2*q23*q5*s34*s45 - 41*q10*q5*q7*s34*s45 - q12*q5*q7*s34*s45 + 
       q1^2*q8*s34*s45 - 2*q2^2*q9*s34*s45 - 2*q2*q5*q9*s34*s45 - 
       q2^2*q23*q5*s34^2*s45 + q2^2*q5*q9*s34^2*s45 + 29*q1*q10*q2*s45^2 - 
       q1*q18*q3*s45^2 - 14*q1*q2*q3*s45^2 - 55*q1*q10*q5*s45^2 + 
       14*q1*q2*q5*s45^2 - 28*q10*q2*q5*s45^2 - q12*q2*q5*s45^2 - 
       28*q10*q3*q5*s45^2 - 55*q10*q3*q7*s45^2 - 55*q10*q5*q7*s45^2 - 
       28*q3*q5*q7*s45^2 + q1*q3*q8*s45^2 + q2*q5*q9*s45^2 + 
       q12*q2*q5^2*s34*s45^2 - q2*q5^2*q9*s34*s45^2 + 28*q1*q10*q2*q5*s45^3 - 
       28*q10*q3*q5*q7*s45^3 - 16*q1*q10*s51 + 3*q1*q12*s51 + 3*q10*q12*s51 - 
       3*q1*q17*s51 + 3*q1*q18*s51 - 3*q10*q18*s51 - q1*q19*s51 - 
       2*q10*q19*s51 + 29*q1*q2*s51 - 14*q10*q2*s51 - q12*q2*s51 + 
       q19*q2*s51 + 2*q1*q23*s51 + q2*q23*s51 + q1*q25*s51 - 3*q10*q25*s51 + 
       3*q1*q3*s51 - 14*q10*q3*s51 - 2*q17*q3*s51 - 42*q2*q3*s51 - 
       q10*q4*s51 - 32*q1*q7*s51 - 8*q10*q7*s51 - 2*q12*q7*s51 + q17*q7*s51 + 
       2*q19*q7*s51 + 62*q2*q7*s51 + 3*q23*q7*s51 + 27*q3*q7*s51 + 
       q10*q9*s51 + q17*q2*q3*s12*s51 - q17*q3^2*s12*s51 + q3^2*q4*s12*s51 - 
       q17*q2*q7*s12*s51 - 3*q19*q2*q7*s12*s51 - 41*q2*q3*q7*s12*s51 - 
       q17*q7^2*s12*s51 + q7^2*q8*s12*s51 + q19*q2^2*q7*s12^2*s51 - 
       q2^2*q7*q8*s12^2*s51 + 3*q1*q10*q19*s23*s51 - 3*q1*q10*q25*s23*s51 + 
       q10*q25*q3*s23*s51 - q1^2*q10*q19*s23^2*s51 - q1^2*q10*q9*s23^2*s51 - 
       q10*q12*q2*s34*s51 - 2*q1^2*q23*s34*s51 + 2*q2^2*q23*s34*s51 + 
       3*q10*q12*q7*s34*s51 - q1*q18*q7*s34*s51 + 3*q10*q18*q7*s34*s51 - 
       15*q1*q2*q7*s34*s51 - 2*q1^2*q8*s34*s51 - 2*q2^2*q9*s34*s51 - 
       q10*q18*q7^2*s34^2*s51 + q10*q4*q7^2*s34^2*s51 + 
       15*q1*q10*q2*s45*s51 + q10*q19*q2*s45*s51 - 2*q1^2*q23*s45*s51 - 
       q2^2*q23*s45*s51 + 3*q1*q18*q3*s45*s51 - q10*q18*q3*s45*s51 + 
       13*q1*q2*q3*s45*s51 - q1*q23*q3*s45*s51 + q2*q23*q3*s45*s51 - 
       q1*q19*q7*s45*s51 - 15*q1*q3*q7*s45*s51 - 41*q10*q3*q7*s45*s51 - 
       2*q1^2*q8*s45*s51 - 2*q1*q3*q8*s45*s51 + q2^2*q9*s45*s51 + 
       q1*q18*q3^2*s45^2*s51 - q1*q3^2*q8*s45^2*s51 + q10*q19*q2*s51^2 + 
       q1^2*q23*s51^2 - q2^2*q23*s51^2 - q1*q10*q25*s51^2 - 
       28*q1*q2*q3*s51^2 + q2*q23*q3*s51^2 + q10*q12*q7*s51^2 - 
       q1*q19*q7*s51^2 + 29*q1*q2*q7*s51^2 - q17*q2*q7*s51^2 + 
       14*q1*q3*q7*s51^2 - 14*q10*q3*q7*s51^2 - 55*q2*q3*q7*s51^2 + 
       q1^2*q8*s51^2 + q2^2*q9*s51^2 + q17*q2*q7^2*s12*s51^2 - 
       q2*q7^2*q8*s12*s51^2 + q1*q10^2*q25*s23*s51^2 - 
       q1*q10^2*q9*s23*s51^2 - q10^2*q12*q7*s34*s51^2 + 
       q10^2*q4*q7*s34*s51^2 + q1^2*q23*q3*s45*s51^2 + q1^2*q3*q8*s45*s51^2 - 
       28*q1*q2*q3*q7*s51^3]*(2*F[1, 1, 9]^2 + tci[1, 1]^2/3))/2 + 
   (r[-5*q1 + 14*q10 + 2*q2 + q3 - 2*q4 + 2*q5 + 7*q6 + 2*q7 - 3*q9 - 
       2*q3*q4*s12 + 2*q3*q7*s12 + 7*q1*q10*s23 + 2*q10^2*s23 + 
       3*q10*q3*s23 + q1*q4*s23 - 2*q10*q4*s23 - 3*q3*q4*s23 + 2*q1*q5*s23 + 
       3*q10*q5*s23 + 2*q3*q5*s23 - 2*q4*q5*s23 + 6*q3*q6*s23 - 
       10*q5*q6*s23 - 3*q10*q9*s23 + q5*q9*s23 + 2*q3*q4*q5*s12*s23 - 
       q1*q10*q5*s23^2 + q10*q3*q5*s23^2 - q1*q4*q5*s23^2 + 
       2*q3*q4*q5*s23^2 - 3*q3*q5*q6*s23^2 - q1*q10*q9*s23^2 + 8*q10^2*s34 + 
       5*q1*q2*s34 + 8*q10*q2*s34 + 2*q1*q4*s34 - 4*q10*q4*s34 + 
       4*q1*q5*s34 - 7*q2*q6*s34 - 7*q5*q6*s34 + 4*q10*q7*s34 - 
       3*q10*q9*s34 - 6*q2*q9*s34 + 3*q5*q9*s34 + 2*q1*q4*q5*s23*s34 + 
       4*q10^2*q2*s34^2 - 3*q10*q2*q5*s34^2 + 2*q10^2*q7*s34^2 + 
       3*q2*q5*q9*s34^2 - 12*q1*q10*s45 + 7*q1*q2*s45 - 4*q10*q2*s45 - 
       3*q1*q5*s45 - 3*q10*q5*s45 + 10*q5*q6*s45 + q10*q7*s45 + q3*q7*s45 + 
       q1*q9*s45 - q2*q9*s45 + 3*q1*q10^2*s23*s45 - 2*q10^3*s23*s45 - 
       q10^2*q3*s23*s45 + 2*q10^2*q5*s23*s45 - q10*q3*q5*s23*s45 + 
       3*q3*q5*q6*s23*s45 - q10^2*q3*q5*s23^2*s45 - 4*q10^3*s34*s45 - 
       4*q10^2*q2*s34*s45 + 7*q10^2*q5*s34*s45 - 6*q1*q2*q5*s34*s45 - 
       q10*q2*q5*s34*s45 + 7*q2*q5*q6*s34*s45 + 4*q10^2*q7*s34*s45 - 
       2*q10^3*q2*s34^2*s45 + 4*q10^2*q2*q5*s34^2*s45 - 3*q1*q10^2*s45^2 + 
       4*q10^3*s45^2 + 2*q1*q10*q2*s45^2 + 2*q10^2*q2*s45^2 - 
       q10^2*q3*s45^2 - q1*q10*q5*s45^2 - 3*q10^2*q5*s45^2 + 
       2*q1*q2*q5*s45^2 - 3*q10*q2*q5*s45^2 + q10^2*q7*s45^2 + 
       q2*q5*q9*s45^2 + 2*q1*q10^3*s23*s45^2 - 3*q10^3*q5*s23*s45^2 - 
       q1*q10^3*q5*s23^2*s45^2 + 2*q10^3*q2*s34*s45^2 - 
       3*q10^3*q5*s34*s45^2 - 2*q10^2*q2*q5*s34*s45^2 - 
       q10^3*q2*q5*s34^2*s45^2 - 4*q1*q10^3*s45^3 - 2*q10^3*q2*s45^3 + 
       3*q10^3*q5*s45^3 + 2*q1*q10*q2*q5*s45^3 + q10^2*q2*q5*s45^3 - 
       q10^2*q3*q7*s45^3 + 3*q1*q10^3*q5*s23*s45^3 + q10^3*q2*q5*s34*s45^3 + 
       2*q1*q10^3*q2*s45^4 - 3*q1*q10^3*q5*s45^4 - q10^3*q2*q5*s45^4 + 
       q1*q10^3*q2*q5*s45^5 - 3*q1*q10*s51 + 3*q10^2*s51 - 5*q1*q2*s51 - 
       q10*q2*s51 - 4*q1*q3*s51 + 2*q10*q3*s51 - 2*q2*q3*s51 + q1*q4*s51 - 
       q10*q4*s51 + q3*q4*s51 + 4*q10*q6*s51 - 3*q3*q6*s51 + 4*q1*q7*s51 + 
       2*q2*q7*s51 + 4*q3*q7*s51 + 7*q6*q7*s51 - 2*q1*q9*s51 + 3*q10*q9*s51 + 
       4*q2*q9*s51 - 2*q2*q3*q7*s12*s51 - q10^3*s34*s51 - 
       2*q10^2*q2*s34*s51 + q10^2*q4*s34*s51 + 6*q10^2*q7*s34*s51 + 
       5*q1*q2*q7*s34*s51 + 2*q1*q4*q7*s34*s51 - 7*q2*q6*q7*s34*s51 - 
       q10^3*q2*s34^2*s51 + 2*q10^2*q4*q7*s34^2*s51 - 3*q1*q10^2*s45*s51 + 
       q10^3*s45*s51 + q10^2*q2*s45*s51 - q10^2*q3*s45*s51 + 
       3*q1*q10*q6*s45*s51 + 3*q1*q3*q6*s45*s51 + 2*q10^2*q7*s45*s51 + 
       2*q10*q3*q7*s45*s51 + 7*q10*q6*q7*s45*s51 + q10^3*q2*s34*s45*s51 - 
       q1*q10^3*s45^2*s51 - q10^3*q2*s45^2*s51 - 2*q10^2*q3*q7*s45^2*s51 + 
       q1*q10^3*q2*s45^3*s51 - 2*q1*q2*q3*s51^2 + q10^2*q7*s51^2 - 
       5*q1*q2*q7*s51^2 + 2*q10*q3*q7*s51^2 - 4*q2*q3*q7*s51^2 + 
       q1*q4*q7*s51^2 - q10*q4*q7*s51^2 + 7*q10*q6*q7*s51^2 - 
       3*q1*q10*q9*s51^2 + 2*q10^2*q4*q7*s34*s51^2 - q10^2*q3*q7*s45*s51^2 - 
       2*q1*q2*q3*q7*s51^3]*(8*F[1, 1, 1]^2 - 8*F[1, 1, 1]*F[1, 1, 3] - 
      8*F[1, 1, 1]*F[1, 1, 4] + 8*F[1, 1, 3]*F[1, 1, 4] + 8*F[2, 1, 1] + 
      8*F[2, 1, 2] + (4*tci[1, 1]^2)/3))/2 + 
   (r[-4*q1 + 5*q10 + 3*q2 + 7*q3 - 6*q4 - 5*q5 + 7*q6 - 5*q7 - 8*q8 + 
       8*q2*q3*s12 + 3*q3^2*s12 + 3*q3*q4*s12 - q3*q5*s12 - 2*q4*q5*s12 - 
       7*q3*q7*s12 - q4*q7*s12 + q5*q7*s12 - q2*q8*s12 + 2*q3*q8*s12 - 
       q5*q8*s12 + q3^3*s12^2 - 2*q3^2*q5*s12^2 + q3*q4*q5*s12^2 + 
       2*q2*q3*q7*s12^2 + q3^2*q7*s12^2 - 2*q3*q5*q7*s12^2 - 
       2*q2*q7*q8*s12^2 + q5*q7*q8*s12^2 + 2*q1*q10*s23 + 4*q1*q3*s23 + 
       q10*q3*s23 - q3^2*s23 - 3*q10*q4*s23 - 6*q3*q4*s23 + q1*q5*s23 - 
       6*q10*q5*s23 - q3*q5*s23 + 3*q4*q5*s23 + 10*q3*q6*s23 - 6*q5*q6*s23 + 
       q3^3*s12*s23 - 6*q3^2*q5*s12*s23 - q3^3*q5*s12^2*s23 - 
       2*q1*q10*q5*s23^2 - q10*q3*q5*s23^2 - q3^2*q5*s23^2 + 
       3*q3*q4*q5*s23^2 - 3*q3*q5*q6*s23^2 - q3^3*q5*s12*s23^2 - 
       3*q10*q4*s34 + 3*q1*q5*s34 - 4*q10*q5*s34 + 2*q4*q5*s34 - 
       3*q2*q6*s34 - 3*q5*q6*s34 - q10*q7*s34 + q4*q7*s34 - q5*q7*s34 + 
       7*q1*q8*s34 + 5*q5*q8*s34 - q10*q4*q7*s34^2 - q10*q5*q7*s34^2 - 
       3*q1*q5*q8*s34^2 - 16*q1*q10*s45 - 2*q10*q2*s45 - 13*q1*q3*s45 - 
       14*q10*q3*s45 - 9*q2*q3*s45 - 17*q3^2*s45 + 2*q10*q5*s45 + 
       4*q2*q5*s45 - 7*q3*q5*s45 + 6*q5*q6*s45 - 20*q10*q7*s45 - 
       9*q3*q7*s45 + 10*q1*q8*s45 - 4*q3*q8*s45 + q5*q8*s45 - 
       2*q3^3*s12*s45 - 3*q3^2*q5*s12*s45 - 10*q3^2*q7*s12*s45 - 
       q3*q5*q7*s12*s45 - 2*q5*q7*q8*s12*s45 - q3^3*q5*s12^2*s45 - 
       2*q3^2*q5*q7*s12^2*s45 - 6*q10*q3^2*s23*s45 - q3^3*s23*s45 + 
       11*q1*q10*q5*s23*s45 - 9*q10*q3*q5*s23*s45 - 4*q3^2*q5*s23*s45 + 
       3*q3*q5*q6*s23*s45 - q3^3*q5*s12*s23*s45 - 2*q10*q3^2*q5*s23^2*s45 - 
       q3^3*q5*s23^2*s45 + 3*q2*q5*q6*s34*s45 - q10*q5*q7*s34*s45 - 
       4*q1*q5*q8*s34*s45 + 2*q1*q10*q2*s45^2 + 3*q1*q2*q3*s45^2 - 
       11*q10*q3^2*s45^2 - 2*q3^3*s45^2 - 11*q1*q10*q5*s45^2 - 
       2*q10*q2*q5*s45^2 - 12*q10*q3*q5*s45^2 - 4*q3^2*q5*s45^2 - 
       26*q10*q3*q7*s45^2 - 13*q3^2*q7*s45^2 - 8*q10*q5*q7*s45^2 - 
       8*q3*q5*q7*s45^2 + 3*q1*q3*q8*s45^2 - q1*q5*q8*s45^2 - 
       q3^3*q5*s12*s45^2 - 3*q3^3*q7*s12*s45^2 - 3*q3^2*q5*q7*s12*s45^2 - 
       q3^3*q5*q7*s12^2*s45^2 - q10*q3^3*s23*s45^2 - 5*q10*q3^2*q5*s23*
        s45^2 - q3^3*q5*s23*s45^2 - q10*q3^3*q5*s23^2*s45^2 - 
       2*q10*q3^3*s45^3 + 2*q1*q10*q2*q5*s45^3 - 5*q10*q3^2*q5*s45^3 - 
       q3^3*q5*s45^3 - 16*q10*q3^2*q7*s45^3 - 3*q3^3*q7*s45^3 - 
       12*q10*q3*q5*q7*s45^3 - 4*q3^2*q5*q7*s45^3 - q3^3*q5*q7*s12*s45^3 - 
       q10*q3^3*q5*s23*s45^3 - q10*q3^3*q5*s45^4 - 3*q10*q3^3*q7*s45^4 - 
       5*q10*q3^2*q5*q7*s45^4 - q3^3*q5*q7*s45^4 - q10*q3^3*q5*q7*s45^5 + 
       2*q1*q3*s51 - 8*q10*q3*s51 + 3*q2*q3*s51 + 3*q10*q4*s51 + 
       6*q3*q4*s51 - 7*q3*q6*s51 - 15*q10*q7*s51 + 3*q2*q7*s51 - 
       13*q3*q7*s51 - 3*q4*q7*s51 + 7*q6*q7*s51 - 6*q1*q8*s51 + 5*q3*q8*s51 - 
       3*q2*q3^2*s12*s51 + 5*q2*q3*q7*s12*s51 + 2*q3^2*q7*s12*s51 - 
       2*q2*q7*q8*s12*s51 - q2*q3^2*q7*s12^2*s51 - 3*q2*q6*q7*s34*s51 + 
       2*q1*q3^2*s45*s51 - 6*q10*q3^2*s45*s51 + 3*q2*q3^2*s45*s51 + 
       7*q1*q10*q6*s45*s51 + 7*q1*q3*q6*s45*s51 - 22*q10*q3*q7*s45*s51 - 
       14*q3^2*q7*s45*s51 + 7*q10*q6*q7*s45*s51 - 8*q1*q3*q8*s45*s51 + 
       q3^2*q8*s45*s51 - q1*q2*q3^2*s45^2*s51 - q10*q3^3*s45^2*s51 - 
       17*q10*q3^2*q7*s45^2*s51 - 3*q3^3*q7*s45^2*s51 - 
       2*q1*q3^2*q8*s45^2*s51 - 3*q10*q3^3*q7*s45^3*s51 - q2*q3^2*s51^2 - 
       8*q10*q3*q7*s51^2 + 3*q2*q3*q7*s51^2 + q3^2*q7*s51^2 - 
       3*q10*q4*q7*s51^2 + 7*q10*q6*q7*s51^2 + 2*q1*q3*q8*s51^2 - 
       2*q2*q3^2*q7*s12*s51^2 - 6*q10*q3^2*q7*s45*s51^2 + 
       2*q1*q3^2*q8*s45*s51^2 - q10*q3^3*q7*s45^2*s51^2 - q2*q3^2*q7*s51^3]*
     (-4*F[1, 1, 2]^2 + 4*F[1, 1, 5]^2 + 8*F[1, 1, 2]*F[1, 1, 7] - 
      8*F[1, 1, 5]*F[1, 1, 7] - 8*F[2, 1, 4] + 8*F[2, 1, 7] + 
      (4*tci[1, 1]^2)/3))/2 + 
   (r[2*q10 + 2*q2 - 10*q3 + 6*q4 + 3*q5 - 2*q7 - 5*q8 - 3*q3*q4*s12 - 
       2*q3*q5*s12 + 2*q4*q5*s12 - q3*q7*s12 + q4*q7*s12 + q5*q7*s12 + 
       3*q3*q8*s12 - 3*q7*q8*s12 - q3*q4*q5*s12^2 + q2*q3*q7*s12^2 - 
       q3^2*q7*s12^2 - q3*q5*q7*s12^2 - 3*q2*q7*q8*s12^2 + 3*q10*q3*s23 + 
       q3^2*s23 + 3*q10*q4*s23 + 6*q3*q4*s23 - 6*q10*q5*s23 + 3*q3*q5*s23 - 
       3*q4*q5*s23 - 3*q10*q3*q5*s23^2 - 3*q3*q4*q5*s23^2 - q1*q2*s34 + 
       4*q10*q2*s34 + 3*q10*q4*s34 - 4*q10*q5*s34 - 2*q4*q5*s34 - 
       4*q10*q7*s34 - 2*q2*q7*s34 - q4*q7*s34 - q5*q7*s34 + 2*q1*q8*s34 + 
       q10*q4*q7*s34^2 - q10*q5*q7*s34^2 + 4*q1*q10*s45 - q1*q2*s45 + 
       4*q10*q2*s45 + 4*q2*q3*s45 + q3^2*s45 + 4*q10*q5*s45 - 3*q3*q5*s45 - 
       7*q10*q7*s45 - 4*q3*q7*s45 - 3*q5*q7*s45 + 3*q1*q8*s45 + 3*q2*q8*s45 - 
       2*q7*q8*s45 + q3^2*q7*s12*s45 - 2*q3*q5*q7*s12*s45 + 
       q10*q3^2*s23*s45 + 3*q10*q3*q5*s23*s45 + 4*q10*q2*q5*s34*s45 - 
       4*q10*q5*q7*s34*s45 - 4*q1*q10*q2*s45^2 - 3*q1*q2*q3*s45^2 + 
       q10*q3^2*s45^2 - 3*q10*q3*q5*s45^2 - 3*q10*q3*q7*s45^2 + 
       q3^2*q7*s45^2 - 6*q10*q5*q7*s45^2 - 3*q3*q5*q7*s45^2 + 
       3*q1*q3*q8*s45^2 + q10*q3^2*q7*s45^3 - 3*q10*q3*q5*q7*s45^3 + 
       3*q1*q2*s51 + 4*q10*q2*s51 + 2*q10*q3*s51 - 3*q10*q4*s51 - 
       6*q3*q4*s51 + q2*q7*s51 + 4*q3*q7*s51 + 3*q4*q7*s51 - 2*q1*q8*s51 + 
       3*q3*q8*s51 + 2*q2*q3^2*s12*s51 - 2*q2*q3*q7*s12*s51 - 
       2*q3^2*q7*s12*s51 + q2*q3^2*q7*s12^2*s51 - q1*q2*q7*s34*s51 - 
       4*q1*q10*q2*s45*s51 - 3*q1*q2*q3*s45*s51 + q10*q3^2*s45*s51 - 
       q2*q3^2*s45*s51 - q1*q3*q7*s45*s51 + 2*q10*q3*q7*s45*s51 + 
       2*q3^2*q7*s45*s51 + 2*q10*q3^2*q7*s45^2*s51 - 3*q1*q2*q3*s51^2 + 
       q2*q3^2*s51^2 + 3*q1*q2*q7*s51^2 + 2*q1*q3*q7*s51^2 + 
       2*q10*q3*q7*s51^2 - 6*q2*q3*q7*s51^2 - q3^2*q7*s51^2 + 
       3*q10*q4*q7*s51^2 + q1*q3*q8*s51^2 - q2*q7*q8*s51^2 + 
       2*q2*q3^2*q7*s12*s51^2 + q10*q3^2*q7*s45*s51^2 - 3*q1*q2*q3*q7*s51^3 + 
       q2*q3^2*q7*s51^3]*(-4*F[1, 1, 6]^2 + 8*F[1, 1, 6]*F[1, 1, 9] - 
      4*F[1, 1, 9]^2 - 8*F[2, 1, 14] - 8*F[2, 1, 15] + (4*tci[1, 1]^2)/3))/
    2 + (r[q13 + 2*q2 + 2*q20 - 6*q5 - q7 + q13*q2*s12 + q2*q3*s12 + 
       q3^2*s12 - 2*q13*q5*s12 - 2*q3*q5*s12 - q3*q7*s12 - q3^2*q5*s12^2 + 
       q13*q2*q7*s12^2 - q2*q3*q7*s12^2 + q3^2*q7*s12^2 + 2*q1*q5*s23 - 
       8*q10*q5*s23 - 2*q3*q5*s23 - q3^2*q5*s12*s23 + q1^2*s34 + q1*q13*s34 + 
       3*q10*q2*s34 + q1*q5*s34 - 8*q10*q5*s34 + 2*q13*q5*s34 - 
       3*q10*q7*s34 + q1^2*q5*s23*s34 + q1^2*s45 - 4*q1*q10*s45 + 
       2*q1*q13*s45 + 2*q1*q2*s45 - 6*q10*q2*s45 + q13*q2*s45 - 2*q2^2*s45 - 
       4*q10*q3*s45 - 2*q2*q3*s45 - q3^2*s45 - 6*q1*q5*s45 + 2*q13*q5*s45 - 
       4*q3*q5*s45 - 12*q10*q7*s45 - 8*q3*q7*s45 - 3*q5*q7*s45 - 2*q7^2*s45 - 
       q3^2*q5*s12*s45 - 2*q3^2*q7*s12*s45 - 3*q3*q5*q7*s12*s45 - 
       q3^2*q5*q7*s12^2*s45 - q1^2*q5*s23*s45 + 3*q1*q10*q5*s23*s45 - 
       3*q10*q3*q5*s23*s45 - q3^2*q5*s23*s45 - q1^2*q2*s34*s45 - 
       2*q10*q2^2*s34*s45 - 2*q1^2*q5*s34*s45 - q1*q2*q5*s34*s45 + 
       3*q10*q2*q5*s34*s45 - 3*q10*q5*q7*s34*s45 - 2*q10*q7^2*s34*s45 + 
       q1^2*q10*s45^2 - q1^2*q2*s45^2 + 7*q1*q10*q2*s45^2 - q1*q13*q2*s45^2 + 
       2*q10*q2^2*s45^2 - q10*q3^2*s45^2 + 2*q1^2*q5*s45^2 - 
       8*q1*q10*q5*s45^2 + 5*q1*q2*q5*s45^2 - 5*q10*q2*q5*s45^2 - 
       5*q10*q3*q5*s45^2 - q3^2*q5*s45^2 - 11*q10*q3*q7*s45^2 - 
       2*q3^2*q7*s45^2 - 8*q10*q5*q7*s45^2 - 5*q3*q5*q7*s45^2 - 
       5*q10*q7^2*s45^2 - 3*q3*q7^2*s45^2 - q5*q7^2*s45^2 - 
       q3^2*q5*q7*s12*s45^2 - q3*q5*q7^2*s12*s45^2 - q1^2*q10*q5*s23*s45^2 - 
       q10*q3^2*q5*s23*s45^2 + q1^2*q2*q5*s34*s45^2 - q10*q2^2*q5*s34*s45^2 - 
       q10*q5*q7^2*s34*s45^2 - q1^2*q10*q2*s45^3 - 2*q1*q10*q2^2*s45^3 + 
       2*q1^2*q10*q5*s45^3 - q1^2*q2*q5*s45^3 + 6*q1*q10*q2*q5*s45^3 - 
       q1*q2^2*q5*s45^3 + q10*q2^2*q5*s45^3 - q10*q3^2*q5*s45^3 - 
       2*q10*q3^2*q7*s45^3 - 6*q10*q3*q5*q7*s45^3 - q3^2*q5*q7*s45^3 - 
       3*q10*q3*q7^2*s45^3 - 2*q10*q5*q7^2*s45^3 - q3*q5*q7^2*s45^3 - 
       q1^2*q10*q2*q5*s45^4 - q1*q10*q2^2*q5*s45^4 - q10*q3^2*q5*q7*s45^4 - 
       q10*q3*q5*q7^2*s45^4 - q1*q2*s51 - q10*q2*s51 - 2*q13*q2*s51 - 
       q2^2*s51 - 2*q10*q20*s51 + q2*q3*s51 - q20*q3*s51 + 2*q1*q7*s51 - 
       4*q10*q7*s51 - q3*q7*s51 - 3*q13*q2^2*s12*s51 + 2*q2^2*q3*s12*s51 - 
       2*q2*q3^2*s12*s51 + q13*q2*q7*s12*s51 - q2*q3*q7*s12*s51 + 
       2*q3^2*q7*s12*s51 - q13*q2^2*q7*s12^2*s51 + q2^2*q3*q7*s12^2*s51 - 
       q2*q3^2*q7*s12^2*s51 + q1^2*q2*s34*s51 - q10*q2^2*s34*s51 - 
       q1*q2*q20*s34*s51 - q10*q7^2*s34*s51 + q1^2*q2*s45*s51 + 
       q1*q10*q2*s45*s51 + q1*q13*q2*s45*s51 + q10*q2^2*s45*s51 + 
       3*q13*q2^2*s45*s51 - q2^2*q3*s45*s51 + q1*q20*q3*s45*s51 + 
       q2*q3^2*s45*s51 - q1*q3*q7*s45*s51 - 5*q10*q3*q7*s45*s51 - 
       q3^2*q7*s45*s51 - 4*q10*q7^2*s45*s51 - q1*q10*q2^2*s45^2*s51 - 
       q1*q13*q2^2*s45^2*s51 - q10*q3^2*q7*s45^2*s51 - 
       3*q10*q3*q7^2*s45^2*s51 - q1^2*q2*s51^2 - q13*q2^2*s51^2 + 
       2*q1^2*q20*s51^2 + q2^2*q3*s51^2 - q2*q3^2*s51^2 - q1^2*q7*s51^2 + 
       q3^2*q7*s51^2 + q1*q7^2*s51^2 - q10*q7^2*s51^2 - 
       2*q13*q2^2*q7*s12*s51^2 + 2*q2^2*q3*q7*s12*s51^2 - 
       2*q2*q3^2*q7*s12*s51^2 + q1^2*q2*q20*s34*s51^2 + 
       q1^2*q20*q3*s45*s51^2 - q1^2*q3*q7*s45*s51^2 + q1*q3*q7^2*s45*s51^2 - 
       q10*q3*q7^2*s45*s51^2 - q1^2*q2*q20*s51^3 - q13*q2^2*q7*s51^3 + 
       q2^2*q3*q7*s51^3 - q2*q3^2*q7*s51^3]*((4*F[1, 1, 7]^3)/3 - 
      (4*F[1, 1, 9]^3)/3 + (2*F[1, 1, 7]*tci[1, 1]^2)/3 - 
      (2*F[1, 1, 9]*tci[1, 1]^2)/3))/2 + 
   (r[2*q1 + 7*q10 - 4*q15 - 7*q18 - 3*q2 + 3*q25 + 4*q3 - 4*q4 + 19*q5 + 
       28*q7 + 9*q8 - 6*q9 + 4*q15*q2*s12 + 8*q18*q2*s12 + 5*q2*q25*s12 - 
       3*q25^2*s12 + 3*q18*q3*s12 + 2*q15*q5*s12 + 4*q2*q5*s12 + 
       2*q25*q5*s12 + 10*q3*q5*s12 - 7*q4*q5*s12 + 2*q5^2*s12 + 
       3*q18*q7*s12 - 3*q2*q7*s12 + 16*q3*q7*s12 - 7*q4*q7*s12 + 4*q7^2*s12 + 
       2*q2*q8*s12 - 7*q3*q8*s12 - 2*q15*q3*q5*s12^2 + 3*q25*q3*q5*s12^2 + 
       2*q3^2*q5*s12^2 + 8*q3*q5*q7*s12^2 + 3*q2*q7*q8*s12^2 - 6*q1*q10*s23 - 
       2*q10^2*s23 - 4*q1*q25*s23 - 2*q25^2*s23 - 5*q10*q3*s23 - 
       5*q25*q3*s23 + 5*q1*q5*s23 + 10*q10*q5*s23 - 2*q25*q5*s23 + 
       9*q3*q5*s23 - 4*q4*q5*s23 + 2*q5^2*s23 - 4*q10*q9*s23 - 
       q25^2*q5*s12*s23 + 5*q25*q3*q5*s12*s23 + 2*q3^2*q5*s12*s23 + 
       5*q25*q5^2*s12*s23 - 3*q4*q5^2*s12*s23 - q25^2*q3*q5*s12^2*s23 - 
       4*q25*q3*q5^2*s12^2*s23 + 4*q3*q4*q5^2*s12^2*s23 + 
       3*q1*q10*q25*s23^2 - 2*q1*q25^2*s23^2 - 2*q10^2*q3*s23^2 - 
       4*q10*q25*q3*s23^2 + q25^2*q3*s23^2 - 3*q1*q10*q5*s23^2 - 
       3*q1*q25*q5*s23^2 + 2*q25^2*q5*s23^2 + 5*q10*q3*q5*s23^2 + 
       3*q25*q3*q5*s23^2 + 2*q1*q5^2*s23^2 + 4*q25*q5^2*s23^2 - 
       2*q4*q5^2*s23^2 - q25^2*q3*q5*s12*s23^2 - 2*q25^2*q5^2*s12*s23^2 - 
       2*q25*q3*q5^2*s12*s23^2 + 2*q3*q4*q5^2*s12*s23^2 - 
       2*q25*q5^3*s12*s23^2 + 2*q4*q5^3*s12*s23^2 + q25^2*q3*q5^2*s12^2*
        s23^2 + q25*q3*q5^3*s12^2*s23^2 - q3*q4*q5^3*s12^2*s23^2 + 
       2*q10^2*s34 + 3*q1*q18*s34 - 4*q10*q18*s34 - 3*q18^2*s34 + 
       2*q1*q2*s34 - 3*q18*q2*s34 - 2*q1*q25*s34 + 3*q10*q25*s34 + 
       3*q2*q25*s34 + 3*q25^2*s34 + 2*q10*q4*s34 + 16*q10*q5*s34 + 
       2*q15*q5*s34 - 2*q2*q5*s34 - 2*q25*q5*s34 + 2*q5^2*s34 + 
       30*q10*q7*s34 + 2*q18*q7*s34 + 4*q2*q7*s34 + 5*q4*q7*s34 + 
       6*q5*q7*s34 - 3*q1*q8*s34 - 7*q10*q9*s34 - 6*q2*q9*s34 + 2*q5*q9*s34 - 
       q1*q25^2*s23*s34 - 3*q1*q25*q5*s23*s34 + 2*q25^2*q5*s23*s34 + 
       4*q1*q5^2*s23*s34 - q25*q5^2*s23*s34 - q4*q5^2*s23*s34 - 
       q1*q25^2*q5*s23^2*s34 - 2*q1*q25*q5^2*s23^2*s34 + 
       q25^2*q5^2*s23^2*s34 + q25*q5^3*s23^2*s34 - q4*q5^3*s23^2*s34 + 
       2*q10*q15*q5*s34^2 + 2*q10^2*q7*s34^2 + 2*q10*q18*q7*s34^2 + 
       3*q10*q4*q7*s34^2 + 6*q10*q5*q7*s34^2 + 3*q2*q5*q9*s34^2 + 
       2*q1*q10*s45 + 4*q10^2*s45 + 6*q1*q18*s45 - 2*q10*q18*s45 - 
       3*q18^2*s45 - 2*q1*q2*s45 - 5*q18*q2*s45 + 14*q10*q3*s45 - 
       8*q18*q3*s45 + 4*q3^2*s45 - 2*q1*q5*s45 + 35*q10*q5*s45 - 
       2*q2*q5*s45 + 14*q3*q5*s45 + 2*q5^2*s45 + 55*q10*q7*s45 + 
       29*q3*q7*s45 + 18*q5*q7*s45 - 6*q1*q8*s45 + 9*q3*q8*s45 + 
       2*q2*q9*s45 + 2*q15*q3*q5*s12*s45 + 2*q3^2*q5*s12*s45 + 
       2*q15*q5^2*s12*s45 + 6*q3^2*q7*s12*s45 + 8*q3*q5*q7*s12*s45 + 
       6*q3*q7^2*s12*s45 + 2*q15*q3*q5^2*s12^2*s45 + 2*q3^2*q5*q7*s12^2*s45 - 
       2*q3*q5^2*q7*s12^2*s45 + 2*q3*q5*q7^2*s12^2*s45 + 
       5*q1*q10*q5*s23*s45 + 6*q10^2*q5*s23*s45 + 13*q10*q3*q5*s23*s45 + 
       2*q3^2*q5*s23*s45 - 4*q1*q5^2*s23*s45 + 6*q10*q5^2*s23*s45 + 
       2*q10^2*q3*q5*s23^2*s45 + 2*q1*q10*q5^2*s23^2*s45 + q18*q2^2*s34*s45 + 
       6*q10^2*q5*s34*s45 + 2*q10*q15*q5*s34*s45 + 2*q1*q2*q5*s34*s45 + 
       q2^2*q5*s34*s45 - 2*q1*q5^2*s34*s45 + 6*q10*q5^2*s34*s45 + 
       2*q15*q5^2*s34*s45 + 8*q10^2*q7*s34*s45 + 26*q10*q5*q7*s34*s45 - 
       2*q2*q5*q9*s34*s45 + 2*q10*q15*q5^2*s34^2*s45 + 
       2*q10^2*q5*q7*s34^2*s45 + 2*q10^2*q3*s45^2 + 3*q1*q18*q3*s45^2 + 
       4*q10*q3^2*s45^2 - 2*q1*q10*q5*s45^2 + 6*q10^2*q5*s45^2 + 
       18*q10*q3*q5*s45^2 + 2*q3^2*q5*s45^2 + 2*q1*q5^2*s45^2 + 
       2*q15*q5^2*s45^2 + 10*q10^2*q7*s45^2 + 36*q10*q3*q7*s45^2 + 
       6*q3^2*q7*s45^2 + 36*q10*q5*q7*s45^2 + 14*q3*q5*q7*s45^2 - 
       3*q1*q3*q8*s45^2 + 2*q3^2*q5*q7*s12*s45^2 + 2*q10^2*q3*q5*s23*s45^2 + 
       2*q10*q3^2*q5*s23*s45^2 - 4*q1*q10*q5^2*s23*s45^2 + 
       4*q10*q15*q5^2*s34*s45^2 + 6*q10^2*q5*q7*s34*s45^2 + 
       2*q10^2*q3*q5*s45^3 + 2*q10*q3^2*q5*s45^3 + 2*q1*q10*q5^2*s45^3 + 
       2*q10*q15*q5^2*s45^3 + 4*q10^2*q3*q7*s45^3 + 6*q10*q3^2*q7*s45^3 + 
       6*q10^2*q5*q7*s45^3 + 18*q10*q3*q5*q7*s45^3 + 2*q3^2*q5*q7*s45^3 + 
       2*q10^2*q3*q5*q7*s45^4 + 2*q10*q3^2*q5*q7*s45^4 - 2*q1*q10*s51 - 
       14*q1*q18*s51 - 7*q10*q18*s51 - 2*q1*q2*s51 - 2*q1*q25*s51 + 
       2*q10*q25*s51 + 2*q2*q25*s51 + 3*q18*q3*s51 + 10*q1*q7*s51 + 
       25*q10*q7*s51 - 5*q2*q7*s51 + 10*q3*q7*s51 - 4*q4*q7*s51 + 
       8*q7^2*s51 + 6*q1*q8*s51 - 9*q3*q8*s51 + 3*q10*q9*s51 + 3*q2*q9*s51 - 
       q2^2*q25*s12*s51 - q2^2*q7*s12*s51 + 2*q2*q7*q8*s12*s51 + 
       5*q1*q10*q25*s23*s51 - 3*q10^2*q25*s23*s51 - q1*q25^2*s23*s51 + 
       3*q10*q25^2*s23*s51 + 5*q10*q25*q3*s23*s51 + 2*q1*q10*q9*s23*s51 + 
       5*q10^2*q9*s23*s51 - 2*q1*q10^2*q25*s23^2*s51 + 
       3*q1*q10*q25^2*s23^2*s51 + 2*q10^2*q25*q3*s23^2*s51 - 
       q10*q25^2*q3*s23^2*s51 + 2*q1*q10^2*q9*s23^2*s51 + q1*q18^2*s34*s51 + 
       2*q10*q18^2*s34*s51 + q2^2*q25*s34*s51 + 2*q10^2*q7*s34*s51 + 
       5*q1*q18*q7*s34*s51 + 5*q10*q18*q7*s34*s51 - 3*q18^2*q7*s34*s51 + 
       2*q1*q2*q7*s34*s51 + q2^2*q7*s34*s51 + 4*q10*q4*q7*s34*s51 - 
       3*q18*q7^2*s34*s51 + 5*q4*q7^2*s34*s51 - q10*q18^2*q7*s34^2*s51 - 
       2*q10*q18*q7^2*s34^2*s51 + 2*q10*q4*q7^2*s34^2*s51 + 
       2*q1*q18^2*s45*s51 + q10*q18^2*s45*s51 - 13*q1*q18*q3*s45*s51 - 
       3*q10*q18*q3*s45*s51 - 3*q18^2*q3*s45*s51 + 3*q18*q3^2*s45*s51 + 
       4*q10^2*q7*s45*s51 + 3*q1*q3*q7*s45*s51 + 23*q10*q3*q7*s45*s51 + 
       6*q3^2*q7*s45*s51 + 6*q3*q7^2*s45*s51 + 10*q1*q3*q8*s45*s51 - 
       5*q3^2*q8*s45*s51 + q1*q18^2*q3*s45^2*s51 - 4*q1*q18*q3^2*s45^2*s51 + 
       2*q10^2*q3*q7*s45^2*s51 + 6*q10*q3^2*q7*s45^2*s51 + 
       4*q1*q3^2*q8*s45^2*s51 - 3*q1*q18^2*s51^2 + 3*q10*q18^2*s51^2 + 
       2*q1*q10*q25*s51^2 - q2^2*q25*s51^2 + 6*q1*q18*q3*s51^2 - 
       5*q10*q18*q3*s51^2 - 4*q1*q18*q7*s51^2 + 3*q10*q18*q7*s51^2 - 
       2*q1*q2*q7*s51^2 - q2^2*q7*s51^2 - 3*q1*q3*q7*s51^2 + 
       5*q10*q3*q7*s51^2 + 4*q1*q7^2*s51^2 - 3*q1*q3*q8*s51^2 - 
       2*q1*q10^2*q25*s23*s51^2 + q1*q10*q25^2*s23*s51^2 + 
       2*q1*q10^2*q9*s23*s51^2 + q1*q10^3*q25*s23^2*s51^2 - 
       q1*q10^2*q25^2*s23^2*s51^2 - q1*q10^3*q9*s23^2*s51^2 + 
       q1*q18^2*q7*s34*s51^2 - 3*q10*q18^2*q7*s34*s51^2 + 
       2*q1*q18*q7^2*s34*s51^2 - 2*q10*q18*q7^2*s34*s51^2 + 
       2*q10*q4*q7^2*s34*s51^2 + q10*q18^2*q7^2*s34^2*s51^2 + 
       q10*q18*q7^3*s34^2*s51^2 - q10*q4*q7^3*s34^2*s51^2 - 
       3*q1*q18^2*q3*s45*s51^2 + q10*q18^2*q3*s45*s51^2 + 
       4*q1*q18*q3^2*s45*s51^2 - 2*q10*q18*q3^2*s45*s51^2 + 
       2*q10*q3^2*q7*s45*s51^2 + 2*q1*q3*q7^2*s45*s51^2 - 
       4*q1*q3^2*q8*s45*s51^2 - q1*q18^2*q3^2*s45^2*s51^2 + 
       q1*q18*q3^3*s45^2*s51^2 - q1*q3^3*q8*s45^2*s51^2]*
     ((2*F[1, 1, 2]^3)/3 - (2*F[1, 1, 9]^3)/3 + (F[1, 1, 2]*tci[1, 1]^2)/3 - 
      (F[1, 1, 9]*tci[1, 1]^2)/3))/2 + 
   (r[-2*q1 - 6*q10 - 2*q13 + 7*q18 + 10*q19 - 13*q2 + 4*q4 - 6*q7 - 6*q9 - 
       3*q19^2*s12 - 2*q13*q2*s12 - 8*q18*q2*s12 - 8*q19*q2*s12 - 
       3*q18*q3*s12 - 5*q19*q3*s12 + 16*q2*q3*s12 - 2*q3^2*s12 + 
       4*q13*q5*s12 - 4*q2*q5*s12 - 2*q3*q5*s12 + 4*q4*q5*s12 - 
       3*q18*q7*s12 + 6*q19*q7*s12 - 6*q2*q7*s12 - 14*q3*q7*s12 + 
       7*q4*q7*s12 + 7*q2*q8*s12 + 7*q3*q8*s12 - 3*q3*q4*q5*s12^2 - 
       2*q13*q2*q7*s12^2 - 3*q19*q2*q7*s12^2 + 8*q2*q3*q7*s12^2 - 
       2*q3^2*q7*s12^2 - 2*q3*q7^2*s12^2 - 2*q1^2*s23 - 8*q1*q10*s23 - 
       5*q1*q19*s23 + 4*q10*q19*s23 + 3*q19^2*s23 - 5*q19*q3*s23 - 
       5*q3*q5*s23 + 2*q4*q5*s23 - 4*q1*q9*s23 + q19*q3^2*s12*s23 + 
       q3^2*q5*s12*s23 - 2*q3*q4*q5*s12*s23 - 2*q1*q10*q19*s23^2 - 
       2*q1*q13*s34 - 3*q1*q18*s34 + 4*q10*q18*s34 + 3*q18^2*s34 + 
       3*q1*q2*s34 + 2*q10*q2*s34 + 3*q18*q2*s34 - 4*q13*q5*s34 + 
       2*q2*q5*s34 - q4*q5*s34 - 8*q10*q7*s34 - 2*q18*q7*s34 + 3*q2*q7*s34 - 
       3*q4*q7*s34 - 2*q2*q9*s34 - 2*q10*q18*q7*s34^2 + 4*q1^2*s45 + 
       12*q1*q10*s45 - 4*q1*q13*s45 - 6*q1*q18*s45 + 2*q10*q18*s45 + 
       3*q18^2*s45 + 3*q1*q19*s45 - 2*q10*q19*s45 + 10*q1*q2*s45 + 
       4*q10*q2*s45 - 2*q13*q2*s45 + 5*q18*q2*s45 + 3*q19*q2*s45 - 
       4*q10*q3*s45 + 8*q18*q3*s45 + 8*q19*q3*s45 - 14*q2*q3*s45 - 
       2*q3^2*s45 - 4*q13*q5*s45 + 2*q2*q5*s45 + 4*q3*q5*s45 - 
       12*q10*q7*s45 - 3*q19*q7*s45 - 3*q3*q7*s45 - 7*q2*q8*s45 - 
       7*q3*q8*s45 + 7*q1*q9*s45 + 6*q2*q9*s45 - 2*q5*q9*s45 - 
       2*q3^2*q7*s12*s45 - 2*q10*q3*q5*s23*s45 - q18*q2^2*s34*s45 + 
       2*q10*q2*q5*s34*s45 - q2^2*q5*s34*s45 - 2*q2*q5*q9*s34*s45 - 
       2*q1^2*q2*s45^2 - 8*q1*q10*q2*s45^2 + 2*q1*q13*q2*s45^2 - 
       2*q10*q2^2*s45^2 - 3*q1*q18*q3*s45^2 + 6*q1*q2*q3*s45^2 - 
       2*q10*q3^2*s45^2 - 8*q10*q3*q7*s45^2 - 2*q3^2*q7*s45^2 + 
       3*q2*q5*q9*s45^2 + 2*q1*q10*q2^2*s45^3 - 2*q10*q3^2*q7*s45^3 - 
       2*q1^2*s51 - 3*q1*q10*s51 + 14*q1*q18*s51 + 7*q10*q18*s51 - 
       2*q1*q19*s51 + 5*q10*q19*s51 - 14*q1*q2*s51 + 4*q10*q2*s51 + 
       4*q13*q2*s51 - 3*q18*q3*s51 + 28*q2*q3*s51 - 15*q10*q7*s51 + 
       9*q19*q7*s51 - 20*q2*q7*s51 - 30*q3*q7*s51 + 4*q4*q7*s51 - 
       4*q1*q8*s51 - 3*q2*q8*s51 + 9*q3*q8*s51 + 3*q1*q9*s51 + 3*q2*q9*s51 - 
       3*q19^2*q2*s12*s51 + 6*q13*q2^2*s12*s51 + 3*q19*q2^2*s12*s51 - 
       4*q2^2*q3*s12*s51 + 4*q2*q3^2*s12*s51 + 2*q19^2*q7*s12*s51 - 
       2*q13*q2*q7*s12*s51 - 11*q19*q2*q7*s12*s51 + 28*q2*q3*q7*s12*s51 - 
       4*q3^2*q7*s12*s51 - 4*q2*q7^2*s12*s51 - 6*q3*q7^2*s12*s51 - 
       5*q2^2*q8*s12*s51 - q19^2*q2*q7*s12^2*s51 + 2*q13*q2^2*q7*s12^2*s51 + 
       4*q19*q2^2*q7*s12^2*s51 - 2*q2^2*q3*q7*s12^2*s51 + 
       2*q2*q3^2*q7*s12^2*s51 + 2*q2*q3*q7^2*s12^2*s51 - 
       4*q2^2*q7*q8*s12^2*s51 + 3*q1^2*q19*s23*s51 - 5*q1*q10*q19*s23*s51 + 
       3*q1*q19^2*s23*s51 - 2*q10*q19^2*s23*s51 + 5*q1^2*q9*s23*s51 + 
       2*q1*q10*q9*s23*s51 + 2*q1^2*q10*q19*s23^2*s51 + 
       q1*q10*q19^2*s23^2*s51 + 2*q1^2*q10*q9*s23^2*s51 - q1*q18^2*s34*s51 - 
       2*q10*q18^2*s34*s51 - 5*q1*q18*q7*s34*s51 - 5*q10*q18*q7*s34*s51 + 
       3*q18^2*q7*s34*s51 + 5*q1*q2*q7*s34*s51 - 2*q10*q4*q7*s34*s51 + 
       3*q18*q7^2*s34*s51 + 2*q2*q7^2*s34*s51 - 5*q4*q7^2*s34*s51 + 
       q10*q18^2*q7*s34^2*s51 + 2*q10*q18*q7^2*s34^2*s51 - 
       2*q10*q4*q7^2*s34^2*s51 - 2*q1*q18^2*s45*s51 - q10*q18^2*s45*s51 + 
       q10*q19^2*s45*s51 + 2*q1^2*q2*s45*s51 - 3*q1*q10*q2*s45*s51 - 
       2*q1*q13*q2*s45*s51 - 3*q10*q19*q2*s45*s51 - 4*q10*q2^2*s45*s51 - 
       6*q13*q2^2*s45*s51 + 13*q1*q18*q3*s45*s51 + 3*q10*q18*q3*s45*s51 + 
       3*q18^2*q3*s45*s51 - 14*q1*q2*q3*s45*s51 + 2*q2^2*q3*s45*s51 - 
       3*q18*q3^2*s45*s51 - 2*q2*q3^2*s45*s51 - 5*q1*q19*q7*s45*s51 - 
       q19^2*q7*s45*s51 + 5*q1*q3*q7*s45*s51 - 13*q10*q3*q7*s45*s51 - 
       4*q3^2*q7*s45*s51 - 8*q1*q3*q8*s45*s51 + 5*q3^2*q8*s45*s51 + 
       2*q1*q10*q2^2*s45^2*s51 + 2*q1*q13*q2^2*s45^2*s51 - 
       q1*q18^2*q3*s45^2*s51 + 2*q1^2*q2*q3*s45^2*s51 + 
       4*q1*q18*q3^2*s45^2*s51 - 4*q10*q3^2*q7*s45^2*s51 - 
       4*q1*q3^2*q8*s45^2*s51 + 3*q1*q18^2*s51^2 - 3*q10*q18^2*s51^2 - 
       2*q1^2*q19*s51^2 - 3*q1*q10*q19*s51^2 - q1*q19^2*s51^2 - 
       2*q10*q19^2*s51^2 - 2*q1^2*q2*s51^2 + 2*q10*q19*q2*s51^2 + 
       q19^2*q2*s51^2 - 2*q10*q2^2*s51^2 + 2*q13*q2^2*s51^2 - 
       2*q19*q2^2*s51^2 - 6*q1*q18*q3*s51^2 + 5*q10*q18*q3*s51^2 + 
       16*q1*q2*q3*s51^2 - 2*q2^2*q3*s51^2 + 2*q2*q3^2*s51^2 + 
       4*q1*q18*q7*s51^2 - 3*q10*q18*q7*s51^2 - q1*q19*q7*s51^2 + 
       2*q19^2*q7*s51^2 - 18*q1*q2*q7*s51^2 - 3*q19*q2*q7*s51^2 - 
       13*q1*q3*q7*s51^2 - 5*q10*q3*q7*s51^2 + 36*q2*q3*q7*s51^2 - 
       2*q3^2*q7*s51^2 - 8*q2*q7^2*s51^2 - 6*q3*q7^2*s51^2 + 
       3*q1*q3*q8*s51^2 - 3*q19^2*q2*q7*s12*s51^2 + 4*q13*q2^2*q7*s12*s51^2 + 
       2*q19*q2^2*q7*s12*s51^2 - 4*q2^2*q3*q7*s12*s51^2 + 
       4*q2*q3^2*q7*s12*s51^2 + 6*q2*q3*q7^2*s12*s51^2 - 
       2*q2^2*q7*q8*s12*s51^2 + q19^2*q2^2*q7*s12^2*s51^2 - 
       q19*q2^3*q7*s12^2*s51^2 + q2^3*q7*q8*s12^2*s51^2 + 
       2*q1^2*q10*q19*s23*s51^2 + 3*q1*q10*q19^2*s23*s51^2 + 
       2*q1^2*q10*q9*s23*s51^2 - q1^3*q10*q19*s23^2*s51^2 - 
       q1^2*q10*q19^2*s23^2*s51^2 - q1^3*q10*q9*s23^2*s51^2 - 
       q1*q18^2*q7*s34*s51^2 + 3*q10*q18^2*q7*s34*s51^2 - 
       2*q1*q18*q7^2*s34*s51^2 + 2*q10*q18*q7^2*s34*s51^2 + 
       2*q1*q2*q7^2*s34*s51^2 - 2*q10*q4*q7^2*s34*s51^2 - 
       q10*q18^2*q7^2*s34^2*s51^2 - q10*q18*q7^3*s34^2*s51^2 + 
       q10*q4*q7^3*s34^2*s51^2 + q10*q19^2*q2*s45*s51^2 - 
       2*q10*q19*q2^2*s45*s51^2 + 3*q1*q18^2*q3*s45*s51^2 - 
       q10*q18^2*q3*s45*s51^2 - 2*q1^2*q2*q3*s45*s51^2 - 
       4*q1*q18*q3^2*s45*s51^2 + 2*q10*q18*q3^2*s45*s51^2 - 
       2*q1^2*q19*q7*s45*s51^2 - q1*q19^2*q7*s45*s51^2 + 
       2*q1^2*q3*q7*s45*s51^2 - 2*q10*q3^2*q7*s45*s51^2 + 
       4*q1*q3^2*q8*s45*s51^2 + q1*q18^2*q3^2*s45^2*s51^2 - 
       q1*q18*q3^3*s45^2*s51^2 + q1*q3^3*q8*s45^2*s51^2 + 
       q10*q19^2*q2*s51^3 - 2*q10*q19*q2^2*s51^3 + 2*q1^2*q2*q3*s51^3 - 
       2*q1^2*q19*q7*s51^3 - q1*q19^2*q7*s51^3 - 2*q1^2*q2*q7*s51^3 + 
       2*q13*q2^2*q7*s51^3 - 2*q1^2*q3*q7*s51^3 + 18*q1*q2*q3*q7*s51^3 - 
       2*q2^2*q3*q7*s51^3 + 2*q2*q3^2*q7*s51^3 - 4*q1*q2*q7^2*s51^3 - 
       2*q1*q3*q7^2*s51^3 + 6*q2*q3*q7^2*s51^3 + 2*q1^2*q2*q3*q7*s51^4 + 
       2*q1*q2*q3*q7^2*s51^4]*((2*F[1, 1, 5]^3)/3 - (2*F[1, 1, 9]^3)/3 + 
      (F[1, 1, 5]*tci[1, 1]^2)/3 - (F[1, 1, 9]*tci[1, 1]^2)/3))/2 + 
   (r[2*q1 - 2*q10 + 2*q16 + 3*q2 + 2*q22 - 6*q3 - 3*q7 - 2*q3*q5*s12 - 
       6*q3*q7*s12 + 2*q1*q22*s23 - q10*q22*s23 - 2*q22*q3*s23 - 
       2*q3*q5*s23 + q5^2*s23 - q3*q5^2*s12*s23 + q1^2*q22*s23^2 - 
       q1^2*q5*s23^2 + q1*q5^2*s23^2 - q3*q5^2*s23^2 - q1^2*s34 - 
       q1*q16*s34 - q1*q2*s34 + 2*q10*q2*s34 - q16*q2*s34 - q1*q22*s34 - 
       q16*q5*s34 - 4*q10*q7*s34 - 2*q16*q7*s34 - q1^2*q22*s23*s34 + 
       q10^2*q2*s34^2 - q10*q2^2*s34^2 + q16*q2^2*s34^2 - q10^2*q7*s34^2 - 
       2*q1^2*s45 - 2*q10^2*s45 + 2*q1*q16*s45 - 6*q1*q2*s45 + 2*q16*q2*s45 - 
       q1*q22*s45 + 3*q10*q22*s45 + 2*q2*q22*s45 - 3*q10*q3*s45 + 
       2*q22*q3*s45 - 10*q10*q5*s45 - 4*q3*q5*s45 - q5^2*s45 - 
       12*q10*q7*s45 - 6*q3*q7*s45 - 4*q5*q7*s45 - q3*q5^2*s12*s45 - 
       3*q3*q5*q7*s12*s45 - 2*q1^2*q22*s23*s45 + 3*q1*q10*q22*s23*s45 + 
       2*q1^2*q5*s23*s45 - 3*q1*q10*q5*s23*s45 - 3*q10*q3*q5*s23*s45 - 
       2*q1*q5^2*s23*s45 - q3*q5^2*s23*s45 + q1^2*q10*q22*s23^2*s45 - 
       q1^2*q10*q5*s23^2*s45 + q1*q10*q5^2*s23^2*s45 - 
       q10*q3*q5^2*s23^2*s45 + q1^2*q2*s34*s45 + q16*q2^2*s34*s45 + 
       2*q1^2*q22*s34*s45 + q1*q2*q22*s34*s45 - q10*q2*q5*s34*s45 + 
       q16*q2*q5*s34*s45 - 4*q10^2*q7*s34*s45 - 5*q10*q5*q7*s34*s45 + 
       q10^2*q2*q5*s34^2*s45 - q10*q2^2*q5*s34^2*s45 + 
       q16*q2^2*q5*s34^2*s45 - q10^2*q5*q7*s34^2*s45 + 2*q1^2*q2*s45^2 - 
       3*q1*q16*q2*s45^2 + q1*q2^2*s45^2 - q16*q2^2*s45^2 + q1^2*q22*s45^2 - 
       3*q1*q10*q22*s45^2 - q1*q2*q22*s45^2 - q10^2*q3*s45^2 - 
       q1^2*q5*s45^2 + 3*q1*q10*q5*s45^2 - 3*q10^2*q5*s45^2 - 
       5*q10*q3*q5*s45^2 + q1*q5^2*s45^2 - 3*q10*q5^2*s45^2 - q3*q5^2*s45^2 - 
       5*q10^2*q7*s45^2 - 8*q10*q3*q7*s45^2 - 11*q10*q5*q7*s45^2 - 
       5*q3*q5*q7*s45^2 - q5^2*q7*s45^2 - q3*q5^2*q7*s12*s45^2 - 
       2*q1^2*q10*q22*s23*s45^2 + 2*q1^2*q10*q5*s23*s45^2 - 
       q10^2*q3*q5*s23*s45^2 - 2*q1*q10*q5^2*s23*s45^2 - 
       q10*q3*q5^2*s23*s45^2 - q1^2*q2*q22*s34*s45^2 - 
       3*q10^2*q5*q7*s34*s45^2 - q10*q5^2*q7*s34*s45^2 + q1*q16*q2^2*s45^3 + 
       q1^2*q10*q22*s45^3 - q1^2*q10*q5*s45^3 - q10^2*q3*q5*s45^3 + 
       q1*q10*q5^2*s45^3 - q10*q3*q5^2*s45^3 - 2*q10^2*q3*q7*s45^3 - 
       3*q10^2*q5*q7*s45^3 - 6*q10*q3*q5*q7*s45^3 - 2*q10*q5^2*q7*s45^3 - 
       q3*q5^2*q7*s45^3 - q10^2*q3*q5*q7*s45^4 - q10*q3*q5^2*q7*s45^4 + 
       5*q1*q2*s51 + 2*q2^2*s51 + q10*q22*s51 + q2*q22*s51 - 3*q2*q3*s51 + 
       2*q22*q3*s51 - 2*q1*q7*s51 - 3*q10*q7*s51 + 2*q2*q7*s51 - 
       4*q3*q7*s51 - q2*q3*q7*s12*s51 - q1^2*q2*s34*s51 + q16*q2^2*s34*s51 - 
       q10^2*q7*s34*s51 - q1*q2*q7*s34*s51 - 2*q1^2*q2*s45*s51 - 
       q1*q16*q2*s45*s51 - q1*q2^2*s45*s51 - q16*q2^2*s45*s51 + 
       3*q1*q2*q3*s45*s51 - 2*q10^2*q7*s45*s51 - q1*q3*q7*s45*s51 - 
       3*q10*q3*q7*s45*s51 + q1*q16*q2^2*s45^2*s51 - q1^2*q2*q3*s45^2*s51 - 
       q10^2*q3*q7*s45^2*s51 + 2*q1^2*q2*s51^2 + q1*q2^2*s51^2 - 
       3*q1*q2*q3*s51^2 - 2*q2^2*q3*s51^2 - 2*q1^2*q7*s51^2 + 
       4*q1*q2*q7*s51^2 + q2^2*q7*s51^2 + 3*q1*q3*q7*s51^2 - 
       2*q2*q3*q7*s51^2 - q2^2*q3*q7*s12*s51^2 - q1^2*q2*q7*s34*s51^2 + 
       q1^2*q2*q3*s45*s51^2 + q1*q2^2*q3*s45*s51^2 - q1^2*q3*q7*s45*s51^2 - 
       q1^2*q2*q3*s51^3 - q1*q2^2*q3*s51^3 + 2*q1^2*q2*q7*s51^3 + 
       q1*q2^2*q7*s51^3 + q1^2*q3*q7*s51^3 - 2*q1*q2*q3*q7*s51^3 - 
       2*q2^2*q3*q7*s51^3 - q1^2*q2*q3*q7*s51^4 - q1*q2^2*q3*q7*s51^4]*
     ((-4*F[1, 1, 9]^3)/3 + (4*F[1, 1, 10]^3)/3 - (2*F[1, 1, 9]*tci[1, 1]^2)/
       3 + (2*F[1, 1, 10]*tci[1, 1]^2)/3))/2 + 
   (r[-q1 + 7*q10 + 3*q3 + 2*q4 - q5 + 4*q7 - 4*q9 + q3*q5*s12 + 
       3*q3*q7*s12 + q4*q7*s12 + q5*q7*s12 - q3*q4*q5*s12^2 + 
       q3*q5*q7*s12^2 + 2*q1*q10*s23 - q10^2*s23 + q10*q3*s23 + 
       2*q10*q4*s23 - 3*q10*q5*s23 - q3*q5*s23 - 2*q1*q9*s23 - 2*q10*q9*s23 + 
       q5*q9*s23 - 2*q3*q4*q5*s12*s23 + q1*q10*q5*s23^2 - q10*q3*q5*s23^2 - 
       2*q3*q4*q5*s23^2 - q1*q10*q9*s23^2 + 2*q10*q2*s34 + 2*q10*q4*s34 - 
       q1*q5*s34 - 2*q10*q5*s34 + 5*q10*q7*s34 + q4*q7*s34 + q5*q7*s34 - 
       2*q10*q9*s34 - 2*q2*q9*s34 + 2*q5*q9*s34 + q10^2*q2*s34^2 + 
       q10*q4*q7*s34^2 + q10*q5*q7*s34^2 + 2*q2*q5*q9*s34^2 - 2*q1*q10*s45 + 
       4*q10*q3*s45 + q1*q5*s45 + 2*q3*q5*s45 + 10*q10*q7*s45 + 5*q3*q7*s45 + 
       2*q5*q7*s45 + q1*q9*s45 + 2*q2*q9*s45 - 2*q5*q9*s45 + 
       q3*q5*q7*s12*s45 - 3*q1*q10*q5*s23*s45 - q10^2*q5*s23*s45 - 
       q10*q3*q5*s23*s45 - q10^2*q3*q5*s23^2*s45 + q10^2*q5*s34*s45 + 
       q1*q2*q5*s34*s45 + q10*q2*q5*s34*s45 + 3*q10*q5*q7*s34*s45 - 
       2*q2*q5*q9*s34*s45 + q10^2*q2*q5*s34^2*s45 + 4*q1*q10*q5*s45^2 - 
       q1*q2*q5*s45^2 + 2*q10*q2*q5*s45^2 + 2*q10*q3*q5*s45^2 + 
       6*q10*q3*q7*s45^2 + 4*q10*q5*q7*s45^2 + 2*q3*q5*q7*s45^2 + 
       q2*q5*q9*s45^2 - 2*q1*q10*q2*q5*s45^3 + 2*q10*q3*q5*q7*s45^3 + 
       2*q1*q10*s51 + 2*q10*q3*s51 + 2*q10*q4*s51 + 8*q10*q7*s51 + 
       4*q3*q7*s51 + 2*q4*q7*s51 - q1*q9*s51 - 2*q10*q9*s51 + q2*q9*s51 - 
       2*q1*q10*q9*s23*s51 + 2*q10*q4*q7*s34*s51 + 6*q10*q3*q7*s45*s51 + 
       2*q10*q3*q7*s51^2 + 2*q10*q4*q7*s51^2 - 2*q1*q10*q9*s51^2]*
     (-2*F[4, 74] + (F[1, 1, 5]^2*tci[1, 1]^2)/6 - 
      (F[1, 1, 5]*F[1, 1, 6]*tci[1, 1]^2)/3 + (F[1, 1, 6]^2*tci[1, 1]^2)/6 + 
      (F[2, 1, 7]*tci[1, 1]^2)/3 + (F[2, 1, 8]*tci[1, 1]^2)/3 - 
      tci[1, 1]^4/45))/2 + 
   (r[10*q10 + 5*q3 + 6*q4 + 5*q5 + 10*q7 + 2*q3*q4*s12 - 4*q4^2*s12 + 
       3*q3*q5*s12 + 2*q4*q5*s12 + 7*q3*q7*s12 + 3*q4*q7*s12 + q5*q7*s12 - 
       4*q3*q4^2*s12^2 + q3*q4*q5*s12^2 + 3*q3*q5*q7*s12^2 + q10*q3*s23 + 
       3*q10*q4*s23 + 2*q3*q4*s23 - 4*q4^2*s23 + 7*q10*q5*s23 + 3*q3*q5*s23 + 
       2*q4*q5*s23 - 4*q3*q4^2*s12*s23 + 2*q3*q4*q5*s12*s23 - 
       4*q4^2*q5*s12*s23 + 4*q3*q4^2*q5*s12^2*s23 + 3*q10*q3*q5*s23^2 + 
       q3*q4*q5*s23^2 - 4*q4^2*q5*s23^2 + 4*q3*q4^2*q5*s12*s23^2 + 
       8*q10*q4*s34 + 7*q10*q5*s34 + 19*q10*q7*s34 + 5*q4*q7*s34 + 
       3*q5*q7*s34 + 5*q10*q4*q7*s34^2 + 3*q10*q5*q7*s34^2 + 6*q10*q3*s45 + 
       9*q10*q5*s45 + 4*q3*q5*s45 + 22*q10*q7*s45 + 9*q3*q7*s45 + 
       6*q5*q7*s45 + 3*q3*q5*q7*s12*s45 + 3*q10*q3*q5*s23*s45 + 
       9*q10*q5*q7*s34*s45 + 4*q10*q3*q5*s45^2 + 10*q10*q3*q7*s45^2 + 
       10*q10*q5*q7*s45^2 + 4*q3*q5*q7*s45^2 + 4*q10*q3*q5*q7*s45^3 + 
       3*q10*q3*s51 + 5*q10*q4*s51 + 19*q10*q7*s51 + 7*q3*q7*s51 + 
       8*q4*q7*s51 + 4*q10*q4^2*s34*s51 + 18*q10*q4*q7*s34*s51 + 
       4*q4^2*q7*s34*s51 + 4*q10*q4^2*q7*s34^2*s51 + 9*q10*q3*q7*s45*s51 + 
       3*q10*q3*q7*s51^2 + 5*q10*q4*q7*s51^2 + 4*q10*q4^2*q7*s34*s51^2]*
     (-2*F[4, 166] - (F[1, 1, 6]^2*tci[1, 1]^2)/3 + 
      (F[1, 1, 6]*F[1, 1, 7]*tci[1, 1]^2)/3 + 
      (F[1, 1, 6]*F[1, 1, 10]*tci[1, 1]^2)/3 - 
      (F[1, 1, 7]*F[1, 1, 10]*tci[1, 1]^2)/3 - (F[2, 1, 8]*tci[1, 1]^2)/3 - 
      (F[2, 1, 14]*tci[1, 1]^2)/3 - tci[1, 1]^4/45))/2 + 
   (r[-10*q10 - 8*q3 - 2*q4 - 3*q5 - 6*q7 - 5*q3*q5*s12 - 5*q3*q7*s12 - 
       q4*q7*s12 - q5*q7*s12 + q3^3*s12^2 - 2*q3^2*q5*s12^2 + 
       q3*q4*q5*s12^2 - q3*q5*q7*s12^2 - 4*q10*q3*s23 - 2*q10*q4*s23 - 
       4*q10*q5*s23 - 6*q3*q5*s23 + q3^3*s12*s23 - 3*q3^2*q5*s12*s23 + 
       2*q3*q4*q5*s12*s23 - q3^3*q5*s12^2*s23 - 2*q10*q3*q5*s23^2 - 
       q3^2*q5*s23^2 + 2*q3*q4*q5*s23^2 - q3^3*q5*s12*s23^2 - 2*q10*q4*s34 - 
       3*q10*q5*s34 - 7*q10*q7*s34 - q4*q7*s34 - q5*q7*s34 - 
       q10*q4*q7*s34^2 - q10*q5*q7*s34^2 - 14*q10*q3*s45 - 8*q3^2*s45 - 
       10*q10*q5*s45 - 6*q3*q5*s45 - 21*q10*q7*s45 - 14*q3*q7*s45 - 
       4*q5*q7*s45 - 2*q3^3*s12*s45 - 3*q3^2*q5*s12*s45 - 7*q3^2*q7*s12*s45 - 
       3*q3*q5*q7*s12*s45 - q3^3*q5*s12^2*s45 - 2*q3^2*q5*q7*s12^2*s45 - 
       3*q10*q3^2*s23*s45 - q3^3*s23*s45 - 8*q10*q3*q5*s23*s45 - 
       4*q3^2*q5*s23*s45 - q3^3*q5*s12*s23*s45 - 2*q10*q3^2*q5*s23^2*s45 - 
       q3^3*q5*s23^2*s45 - 5*q10*q5*q7*s34*s45 - 8*q10*q3^2*s45^2 - 
       2*q3^3*s45^2 - 11*q10*q3*q5*s45^2 - 4*q3^2*q5*s45^2 - 
       25*q10*q3*q7*s45^2 - 10*q3^2*q7*s45^2 - 11*q10*q5*q7*s45^2 - 
       7*q3*q5*q7*s45^2 - q3^3*q5*s12*s45^2 - 3*q3^3*q7*s12*s45^2 - 
       3*q3^2*q5*q7*s12*s45^2 - q3^3*q5*q7*s12^2*s45^2 - q10*q3^3*s23*s45^2 - 
       5*q10*q3^2*q5*s23*s45^2 - q3^3*q5*s23*s45^2 - q10*q3^3*q5*s23^2*
        s45^2 - 2*q10*q3^3*s45^3 - 5*q10*q3^2*q5*s45^3 - q3^3*q5*s45^3 - 
       13*q10*q3^2*q7*s45^3 - 3*q3^3*q7*s45^3 - 11*q10*q3*q5*q7*s45^3 - 
       4*q3^2*q5*q7*s45^3 - q3^3*q5*q7*s12*s45^3 - q10*q3^3*q5*s23*s45^3 - 
       q10*q3^3*q5*s45^4 - 3*q10*q3^3*q7*s45^4 - 5*q10*q3^2*q5*q7*s45^4 - 
       q3^3*q5*q7*s45^4 - q10*q3^3*q5*q7*s45^5 - 4*q10*q3*s51 - 
       2*q10*q4*s51 - 12*q10*q7*s51 - 8*q3*q7*s51 - 2*q4*q7*s51 - 
       2*q10*q4*q7*s34*s51 - 3*q10*q3^2*s45*s51 - 18*q10*q3*q7*s45*s51 - 
       8*q3^2*q7*s45*s51 - q10*q3^3*s45^2*s51 - 11*q10*q3^2*q7*s45^2*s51 - 
       3*q3^3*q7*s45^2*s51 - 3*q10*q3^3*q7*s45^3*s51 - 4*q10*q3*q7*s51^2 - 
       2*q10*q4*q7*s51^2 - 3*q10*q3^2*q7*s45*s51^2 - q10*q3^3*q7*s45^2*s51^2]*
     (2*F[4, 165] - (F[1, 1, 2]^2*tci[1, 1]^2)/6 + (F[1, 1, 5]^2*tci[1, 1]^2)/
       6 + (F[1, 1, 2]*F[1, 1, 7]*tci[1, 1]^2)/3 - 
      (F[1, 1, 5]*F[1, 1, 7]*tci[1, 1]^2)/3 - (F[2, 1, 4]*tci[1, 1]^2)/3 + 
      (F[2, 1, 7]*tci[1, 1]^2)/3 + tci[1, 1]^4/45))/2 + 
   (r[-q1 + 6*q10 + 6*q2 + 6*q3 + 2*q4 - 3*q5 - q7 - 6*q8 - q2*q3*s12 - 
       q3*q5*s12 + 4*q2*q7*s12 + 3*q3*q7*s12 + q4*q7*s12 - q5*q7*s12 - 
       4*q2*q8*s12 + 2*q3*q8*s12 - q3*q4*q5*s12^2 - q3^2*q7*s12^2 - 
       q3*q5*q7*s12^2 - 2*q2*q7*q8*s12^2 + 2*q10*q3*s23 + q3^2*s23 + 
       2*q10*q4*s23 - 4*q10*q5*s23 - 2*q3*q5*s23 - 2*q3*q4*q5*s12*s23 - 
       2*q10*q3*q5*s23^2 - 2*q3*q4*q5*s23^2 - q1*q2*s34 + 2*q10*q4*s34 - 
       3*q10*q5*s34 + 3*q10*q7*s34 - 2*q2*q7*s34 + q4*q7*s34 - q5*q7*s34 + 
       2*q1*q8*s34 + q10*q4*q7*s34^2 - q10*q5*q7*s34^2 - 2*q1*q2*s45 + 
       2*q10*q3*s45 + 3*q2*q3*s45 + q3^2*s45 - 4*q10*q5*s45 - 2*q3*q5*s45 + 
       3*q10*q7*s45 - q3*q7*s45 - 2*q5*q7*s45 + 4*q1*q8*s45 + 2*q2*q8*s45 - 
       4*q3*q8*s45 + q3^2*q7*s12*s45 - q3*q5*q7*s12*s45 + q10*q3^2*s23*s45 - 
       2*q10*q3*q5*s23*s45 - 3*q10*q5*q7*s34*s45 - 2*q1*q2*q3*s45^2 + 
       q10*q3^2*s45^2 - 2*q10*q3*q5*s45^2 + q3^2*q7*s45^2 - 
       4*q10*q5*q7*s45^2 - 2*q3*q5*q7*s45^2 + 2*q1*q3*q8*s45^2 + 
       q10*q3^2*q7*s45^3 - 2*q10*q3*q5*q7*s45^3 + 2*q1*q2*s51 + q10*q3*s51 - 
       3*q2*q3*s51 + 2*q10*q4*s51 - 2*q1*q7*s51 + 7*q10*q7*s51 + 
       5*q2*q7*s51 + 6*q3*q7*s51 + 2*q4*q7*s51 - 2*q1*q8*s51 + 2*q3*q8*s51 + 
       2*q2*q3^2*s12*s51 - q2*q3*q7*s12*s51 - 2*q3^2*q7*s12*s51 - 
       2*q2*q7*q8*s12*s51 + q2*q3^2*q7*s12^2*s51 - q1*q2*q7*s34*s51 + 
       2*q10*q4*q7*s34*s51 + 2*q1*q2*q3*s45*s51 + q10*q3^2*s45*s51 - 
       q2*q3^2*s45*s51 - q1*q3*q7*s45*s51 + 3*q10*q3*q7*s45*s51 + 
       2*q3^2*q7*s45*s51 - 2*q1*q3*q8*s45*s51 + 2*q10*q3^2*q7*s45^2*s51 - 
       2*q1*q2*q3*s51^2 + q2*q3^2*s51^2 + 2*q1*q2*q7*s51^2 + q1*q3*q7*s51^2 + 
       q10*q3*q7*s51^2 - 3*q2*q3*q7*s51^2 - q3^2*q7*s51^2 + 
       2*q10*q4*q7*s51^2 + q1*q3*q8*s51^2 - q2*q7*q8*s51^2 + 
       2*q2*q3^2*q7*s12*s51^2 + q10*q3^2*q7*s45*s51^2 - 2*q1*q2*q3*q7*s51^3 + 
       q2*q3^2*q7*s51^3]*(2*F[4, 123] - (F[1, 1, 6]^2*tci[1, 1]^2)/6 + 
      (F[1, 1, 6]*F[1, 1, 9]*tci[1, 1]^2)/3 - (F[1, 1, 9]^2*tci[1, 1]^2)/6 - 
      (F[2, 1, 14]*tci[1, 1]^2)/3 - (F[2, 1, 15]*tci[1, 1]^2)/3 + 
      tci[1, 1]^4/45))/2 + 
   (r[-5*q10 - 4*q3 + 2*q4 - 5*q5 - 4*q7 - 3*q3*q5*s12 - 3*q3*q7*s12 + 
       q4*q7*s12 - q5*q7*s12 - q3*q4*q5*s12^2 - q3*q5*q7*s12^2 - q10^2*s23 - 
       2*q10*q3*s23 + 2*q10*q4*s23 - 8*q10*q5*s23 - 6*q3*q5*s23 - 
       2*q3*q4*q5*s12*s23 - 4*q10*q3*q5*s23^2 - 2*q3*q4*q5*s23^2 - 
       3*q10^2*s34 + 2*q10*q4*s34 - 5*q10*q5*s34 - 5*q10*q7*s34 + q4*q7*s34 - 
       q5*q7*s34 - 2*q10^2*q7*s34^2 + q10*q4*q7*s34^2 - q10*q5*q7*s34^2 - 
       12*q10^2*s45 - 10*q10*q3*s45 - 18*q10*q5*s45 - 7*q3*q5*s45 - 
       24*q10*q7*s45 - 11*q3*q7*s45 - 6*q5*q7*s45 - 3*q3*q5*q7*s12*s45 - 
       2*q10^3*s23*s45 - 2*q10^2*q3*s23*s45 - 8*q10^2*q5*s23*s45 - 
       10*q10*q3*q5*s23*s45 - 3*q10^2*q3*q5*s23^2*s45 - 4*q10^3*s34*s45 - 
       7*q10^2*q5*s34*s45 - 14*q10^2*q7*s34*s45 - 9*q10*q5*q7*s34*s45 - 
       2*q10^3*q7*s34^2*s45 - 2*q10^2*q5*q7*s34^2*s45 - 5*q10^3*s45^2 - 
       7*q10^2*q3*s45^2 - 12*q10^2*q5*s45^2 - 11*q10*q3*q5*s45^2 - 
       24*q10^2*q7*s45^2 - 21*q10*q3*q7*s45^2 - 19*q10*q5*q7*s45^2 - 
       7*q3*q5*q7*s45^2 - q10^3*q3*s23*s45^2 - 3*q10^3*q5*s23*s45^2 - 
       5*q10^2*q3*q5*s23*s45^2 - q10^3*q3*q5*s23^2*s45^2 - 
       3*q10^3*q5*s34*s45^2 - 7*q10^3*q7*s34*s45^2 - 9*q10^2*q5*q7*s34*
        s45^2 - q10^3*q5*q7*s34^2*s45^2 - 2*q10^3*q3*s45^3 - 
       3*q10^3*q5*s45^3 - 5*q10^2*q3*q5*s45^3 - 8*q10^3*q7*s45^3 - 
       12*q10^2*q3*q7*s45^3 - 12*q10^2*q5*q7*s45^3 - 11*q10*q3*q5*q7*s45^3 - 
       q10^3*q3*q5*s23*s45^3 - 3*q10^3*q5*q7*s34*s45^3 - q10^3*q3*q5*s45^4 - 
       3*q10^3*q3*q7*s45^4 - 3*q10^3*q5*q7*s45^4 - 5*q10^2*q3*q5*q7*s45^4 - 
       q10^3*q3*q5*q7*s45^5 - 2*q10^2*s51 - 2*q10*q3*s51 + 2*q10*q4*s51 - 
       4*q10*q7*s51 - 4*q3*q7*s51 + 2*q4*q7*s51 - q10^3*s34*s51 - 
       5*q10^2*q7*s34*s51 + 2*q10*q4*q7*s34*s51 - q10^3*q7*s34^2*s51 - 
       2*q10^3*s45*s51 - 2*q10^2*q3*s45*s51 - 14*q10^2*q7*s45*s51 - 
       12*q10*q3*q7*s45*s51 - 5*q10^3*q7*s34*s45*s51 - q10^3*q3*s45^2*s51 - 
       7*q10^3*q7*s45^2*s51 - 9*q10^2*q3*q7*s45^2*s51 - 
       3*q10^3*q3*q7*s45^3*s51 - 2*q10^2*q7*s51^2 - 2*q10*q3*q7*s51^2 + 
       2*q10*q4*q7*s51^2 - q10^3*q7*s34*s51^2 - 2*q10^3*q7*s45*s51^2 - 
       2*q10^2*q3*q7*s45*s51^2 - q10^3*q3*q7*s45^2*s51^2]*
     (-2*F[4, 162] - (F[1, 1, 2]^2*tci[1, 1]^2)/6 + 
      (F[1, 1, 9]^2*tci[1, 1]^2)/6 + (F[1, 1, 2]*F[1, 1, 10]*tci[1, 1]^2)/3 - 
      (F[1, 1, 9]*F[1, 1, 10]*tci[1, 1]^2)/3 - (F[2, 1, 11]*tci[1, 1]^2)/3 + 
      (F[2, 1, 15]*tci[1, 1]^2)/3 + tci[1, 1]^4/45))/2 + 
   (r[-12*q1 + 107*q10 - 93*q12 - 4*q14 - 21*q17 - 13*q2 + 41*q3 - 8*q4 - 
       q5 + 21*q7 - 23*q8 + 45*q9 - 6*q17^2*s12 - 2*q17*q2*s12 + 
       11*q17*q3*s12 + 3*q3^2*s12 - 8*q3*q4*s12 - 13*q17*q5*s12 + 
       20*q3*q5*s12 + 2*q17*q7*s12 + 32*q3*q7*s12 - 19*q7*q8*s12 + 
       5*q17^2*q3*s12^2 - 13*q17*q2*q3*s12^2 + 15*q17*q3^2*s12^2 - 
       12*q3^2*q4*s12^2 + 2*q17^2*q5*s12^2 + 13*q17*q3*q5*s12^2 - 
       5*q17^2*q7*s12^2 + 13*q17*q2*q7*s12^2 - 13*q2*q3*q7*s12^2 + 
       3*q3^2*q7*s12^2 - 16*q17*q5*q7*s12^2 + 16*q3*q5*q7*s12^2 + 
       13*q17*q7^2*s12^2 - 13*q7^2*q8*s12^2 - 8*q1*q10*s23 + 7*q10^2*s23 + 
       8*q1*q12*s23 - q10*q12*s23 + 4*q1*q14*s23 + 11*q1*q17*s23 - 
       7*q17^2*s23 + 2*q1*q3*s23 + 22*q10*q3*s23 + 2*q14*q3*s23 + 
       2*q17*q3*s23 + 3*q3^2*s23 - 7*q10*q4*s23 - 3*q3*q4*s23 - q1*q5*s23 + 
       3*q10*q5*s23 - q12*q5*s23 - 35*q17*q5*s23 + 35*q3*q5*s23 + 
       16*q4*q5*s23 - q5^2*s23 + 2*q1*q9*s23 + 12*q10*q9*s23 - 4*q3*q9*s23 - 
       7*q5*q9*s23 - 3*q17^2*q3*s12*s23 + 14*q17*q3^2*s12*s23 - 
       11*q3^2*q4*s12*s23 + q17^2*q5*s12*s23 + 45*q17*q3*q5*s12*s23 - 
       16*q3*q4*q5*s12*s23 + 3*q3*q5^2*s12*s23 - 4*q17^2*q3^2*s12^2*s23 - 
       2*q17*q3^3*s12^2*s23 + 2*q3^3*q4*s12^2*s23 - 3*q17^2*q3*q5*s12^2*s23 - 
       12*q17*q3^2*q5*s12^2*s23 + 12*q3^2*q4*q5*s12^2*s23 - 
       11*q1*q10*q5*s23^2 - 5*q1*q17*q5*s23^2 + 16*q10*q3*q5*s23^2 - 
       2*q14*q3*q5*s23^2 + 11*q17*q3*q5*s23^2 + q3^2*q5*s23^2 - 
       4*q3*q4*q5*s23^2 + 3*q3*q5^2*s23^2 + 7*q1*q10*q9*s23^2 - 
       4*q10*q3*q9*s23^2 - 2*q17^2*q3*q5*s12*s23^2 - 7*q17*q3^2*q5*s12*
        s23^2 + 8*q3^2*q4*q5*s12*s23^2 + 2*q17^2*q3^2*q5*s12^2*s23^2 + 
       q17*q3^3*q5*s12^2*s23^2 - q3^3*q4*q5*s12^2*s23^2 + 14*q10^2*s34 + 
       40*q10*q12*s34 + 24*q10*q2*s34 - 70*q12*q2*s34 - 24*q10*q4*s34 + 
       q10*q5*s34 + 47*q12*q5*s34 + 97*q10*q7*s34 - 49*q12*q7*s34 + 
       17*q1*q8*s34 + 36*q2*q9*s34 - 29*q5*q9*s34 + 6*q10^2*q2*s34^2 - 
       14*q10*q12*q2*s34^2 - 7*q12^2*q2*s34^2 - 13*q10*q2*q5*s34^2 + 
       26*q12*q2*q5*s34^2 + q10^2*q7*s34^2 + 19*q10*q12*q7*s34^2 + 
       7*q12^2*q7*s34^2 + 16*q10*q5*q7*s34^2 - 16*q12*q5*q7*s34^2 - 
       13*q2*q5*q9*s34^2 + 8*q1*q10*s45 + 3*q10^2*s45 - 5*q1*q12*s45 - 
       7*q12^2*s45 + q1*q17*s45 + 26*q10*q2*s45 + 60*q12*q2*s45 + 
       33*q17*q2*s45 - 6*q1*q3*s45 + 79*q10*q3*s45 + 3*q3^2*s45 + 
       3*q1*q5*s45 + 91*q10*q5*s45 - 28*q12*q5*s45 + 31*q17*q5*s45 - 
       q2*q5*s45 + 32*q3*q5*s45 + 6*q5^2*s45 + 162*q10*q7*s45 - 
       12*q12*q7*s45 - 12*q17*q7*s45 + 85*q3*q7*s45 + 32*q5*q7*s45 + 
       6*q7^2*s45 + 12*q1*q8*s45 - 3*q7*q8*s45 - 54*q2*q9*s45 - 4*q3*q9*s45 + 
       13*q5*q9*s45 + q17^2*q2*s12*s45 - q17^2*q5*s12*s45 + 
       3*q3*q5^2*s12*s45 - 5*q17^2*q7*s12*s45 + 3*q3^2*q7*s12*s45 - 
       12*q17*q5*q7*s12*s45 + 26*q3*q5*q7*s12*s45 - 4*q17*q7^2*s12*s45 + 
       9*q3*q7^2*s12*s45 + q7^2*q8*s12*s45 + 2*q17^2*q5*q7*s12^2*s45 - 
       2*q17^2*q7^2*s12^2*s45 - 3*q17*q5*q7^2*s12^2*s45 + 
       3*q3*q5*q7^2*s12^2*s45 + q17*q7^3*s12^2*s45 - q7^3*q8*s12^2*s45 + 
       3*q1^2*q10*s23*s45 + 3*q1^2*q17*s23*s45 + q10^2*q3*s23*s45 + 
       q10*q3^2*s23*s45 + 2*q14*q3^2*s23*s45 + 7*q1*q10*q5*s23*s45 + 
       9*q10^2*q5*s23*s45 - 4*q1*q17*q5*s23*s45 + 44*q10*q3*q5*s23*s45 + 
       2*q14*q3*q5*s23*s45 + 9*q10*q5^2*s23*s45 + 3*q3*q5^2*s23*s45 + 
       3*q10^2*q3*q5*s23^2*s45 - q10*q3^2*q5*s23^2*s45 + 
       2*q14*q3^2*q5*s23^2*s45 + 3*q10*q3*q5^2*s23^2*s45 + 
       5*q12^2*q2*s34*s45 + 9*q10^2*q5*s34*s45 - 7*q12^2*q5*s34*s45 + 
       11*q10*q2*q5*s34*s45 - 63*q12*q2*q5*s34*s45 + 9*q10*q5^2*s34*s45 + 
       3*q10^2*q7*s34*s45 + 2*q12^2*q7*s34*s45 + 58*q10*q5*q7*s34*s45 - 
       8*q12*q5*q7*s34*s45 + 6*q10*q7^2*s34*s45 + 44*q2*q5*q9*s34*s45 - 
       5*q5^2*q9*s34*s45 + 3*q10^2*q2*q5*s34^2*s45 - 7*q12^2*q2*q5*s34^2*
        s45 + 14*q12*q2*q5^2*s34^2*s45 + 2*q12^2*q5*q7*s34^2*s45 + 
       3*q10*q5^2*q7*s34^2*s45 - 3*q12*q5^2*q7*s34^2*s45 - 
       14*q2*q5^2*q9*s34^2*s45 - 3*q1^2*q10*s45^2 - 3*q1^2*q17*s45^2 - 
       10*q1*q10*q2*s45^2 - 5*q1*q12*q2*s45^2 - 9*q1*q17*q2*s45^2 + 
       q10^2*q3*s45^2 - 4*q1*q2*q3*s45^2 + q10*q3^2*s45^2 + 
       2*q14*q3^2*s45^2 + 14*q1*q10*q5*s45^2 + 18*q1*q17*q5*s45^2 - 
       2*q1*q2*q5*s45^2 + 10*q10*q2*q5*s45^2 + 12*q12*q2*q5*s45^2 + 
       q17*q2*q5*s45^2 + 32*q10*q3*q5*s45^2 + 9*q10*q5^2*s45^2 + 
       3*q3*q5^2*s45^2 + 3*q10^2*q7*s45^2 + 101*q10*q3*q7*s45^2 + 
       3*q3^2*q7*s45^2 + 80*q10*q5*q7*s45^2 + 38*q3*q5*q7*s45^2 + 
       6*q5^2*q7*s45^2 + 15*q10*q7^2*s45^2 + 9*q3*q7^2*s45^2 + 
       3*q5*q7^2*s45^2 + 4*q2*q3*q9*s45^2 - 11*q2*q5*q9*s45^2 + 
       3*q3*q5^2*q7*s12*s45^2 + 3*q3*q5*q7^2*s12*s45^2 + 
       3*q10*q3*q5^2*s23*s45^2 + 2*q12^2*q2*q5*s34*s45^2 - 
       8*q12*q2*q5^2*s34*s45^2 + 9*q10*q5^2*q7*s34*s45^2 + 
       3*q10*q5*q7^2*s34*s45^2 + 8*q2*q5^2*q9*s34*s45^2 - 
       2*q12^2*q2*q5^2*s34^2*s45^2 + q12*q2*q5^3*s34^2*s45^2 - 
       q2*q5^3*q9*s34^2*s45^2 - 10*q1*q10*q2*q5*s45^3 - 
       9*q1*q17*q2*q5*s45^3 + 3*q10*q3*q5^2*s45^3 + q10^2*q3*q7*s45^3 + 
       q10*q3^2*q7*s45^3 + 2*q14*q3^2*q7*s45^3 + 38*q10*q3*q5*q7*s45^3 + 
       9*q10*q5^2*q7*s45^3 + 3*q3*q5^2*q7*s45^3 + 9*q10*q3*q7^2*s45^3 + 
       6*q10*q5*q7^2*s45^3 + 3*q3*q5*q7^2*s45^3 + 3*q10*q3*q5^2*q7*s45^4 + 
       3*q10*q3*q5*q7^2*s45^4 + 2*q1*q10*s51 + 3*q10^2*s51 - 7*q1*q12*s51 + 
       18*q10*q12*s51 - 7*q12^2*s51 + 2*q1*q17*s51 + 7*q17^2*s51 - 
       2*q1*q2*s51 + 16*q10*q2*s51 + 16*q12*q2*s51 - 3*q17*q2*s51 - 
       6*q1*q3*s51 + 10*q10*q3*s51 + 2*q14*q3*s51 - 14*q17*q3*s51 - 
       16*q2*q3*s51 + 3*q3^2*s51 + q10*q4*s51 + q1*q7*s51 + 103*q10*q7*s51 - 
       53*q12*q7*s51 - 11*q17*q7*s51 - 6*q2*q7*s51 + 11*q3*q7*s51 + 
       12*q4*q7*s51 + 3*q7^2*s51 - 24*q1*q8*s51 + 16*q2*q8*s51 + 
       12*q3*q8*s51 - 3*q7*q8*s51 - 43*q2*q9*s51 - 36*q3*q9*s51 + 
       5*q17^2*q3*s12*s51 - 9*q17*q2*q3*s12*s51 - 7*q17*q3^2*s12*s51 + 
       3*q3^2*q4*s12*s51 - 2*q17^2*q7*s12*s51 + 41*q17*q2*q7*s12*s51 - 
       31*q2*q3*q7*s12*s51 + 6*q3^2*q7*s12*s51 + 4*q17*q7^2*s12*s51 - 
       4*q2*q7*q8*s12*s51 - 6*q7^2*q8*s12*s51 - 2*q17^2*q2*q3*s12^2*s51 + 
       2*q17^2*q3^2*s12^2*s51 - 3*q17*q2*q3^2*s12^2*s51 + 
       q17*q3^3*s12^2*s51 - q3^3*q4*s12^2*s51 + 3*q17^2*q2*q7*s12^2*s51 - 
       3*q2*q3^2*q7*s12^2*s51 + 2*q17^2*q7^2*s12^2*s51 - 
       12*q17*q2*q7^2*s12^2*s51 - q17*q7^3*s12^2*s51 + 
       12*q2*q7^2*q8*s12^2*s51 + q7^3*q8*s12^2*s51 + 12*q1*q10*q9*s23*s51 - 
       16*q10*q3*q9*s23*s51 - 7*q10*q12^2*s34*s51 + 13*q10*q12*q2*s34*s51 + 
       2*q12^2*q2*s34*s51 + 5*q10^2*q4*s34*s51 + 6*q10^2*q7*s34*s51 + 
       41*q10*q12*q7*s34*s51 + 5*q12^2*q7*s34*s51 + 8*q10*q4*q7*s34*s51 + 
       3*q10*q7^2*s34*s51 + 3*q10^2*q12*q2*s34^2*s51 + 
       2*q10*q12^2*q2*s34^2*s51 - 10*q10^2*q12*q7*s34^2*s51 - 
       7*q10*q12^2*q7*s34^2*s51 + 12*q10^2*q4*q7*s34^2*s51 - 
       3*q1^2*q10*s45*s51 + 3*q1^2*q12*s45*s51 - 3*q1^2*q17*s45*s51 + 
       4*q1*q10*q2*s45*s51 - 14*q1*q12*q2*s45*s51 + 5*q1*q17*q2*s45*s51 + 
       3*q1^2*q3*s45*s51 + q10^2*q3*s45*s51 - 14*q1*q2*q3*s45*s51 + 
       q10*q3^2*s45*s51 + 2*q14*q3^2*s45*s51 + 6*q10^2*q7*s45*s51 - 
       5*q1*q12*q7*s45*s51 - 5*q1*q3*q7*s45*s51 + 80*q10*q3*q7*s45*s51 + 
       2*q14*q3*q7*s45*s51 + 6*q3^2*q7*s45*s51 + 12*q10*q7^2*s45*s51 + 
       9*q3*q7^2*s45*s51 + 16*q10*q2*q8*s45*s51 - 12*q1*q3*q8*s45*s51 + 
       16*q10*q3*q8*s45*s51 + 24*q2*q3*q9*s45*s51 + 2*q10^2*q3*q7*s45^2*s51 + 
       2*q10*q3^2*q7*s45^2*s51 + 4*q14*q3^2*q7*s45^2*s51 + 
       9*q10*q3*q7^2*s45^2*s51 + 9*q1*q12*q2*s51^2 + 10*q1*q2*q3*s51^2 - 
       3*q2*q3^2*s51^2 + 3*q10^2*q7*s51^2 - 14*q1*q12*q7*s51^2 + 
       9*q10*q12*q7*s51^2 - 2*q1*q2*q7*s51^2 + q12*q2*q7*s51^2 + 
       10*q17*q2*q7*s51^2 - 21*q1*q3*q7*s51^2 + 14*q10*q3*q7*s51^2 + 
       2*q14*q3*q7*s51^2 - 8*q2*q3*q7*s51^2 + 3*q3^2*q7*s51^2 + 
       3*q10*q4*q7*s51^2 + 3*q10*q7^2*s51^2 - q2*q7^2*s51^2 + 
       20*q10*q2*q8*s51^2 + 7*q1*q3*q8*s51^2 - 4*q10*q3*q8*s51^2 - 
       4*q2*q7*q8*s51^2 + 20*q2*q3*q9*s51^2 + 2*q17^2*q2*q7*s12*s51^2 - 
       6*q2*q3^2*q7*s12*s51^2 - 4*q17*q2*q7^2*s12*s51^2 + 
       6*q2*q7^2*q8*s12*s51^2 - 2*q17^2*q2*q7^2*s12^2*s51^2 + 
       q17*q2*q7^3*s12^2*s51^2 - q2*q7^3*q8*s12^2*s51^2 - 
       3*q10^2*q12*q7*s34*s51^2 - 2*q10*q12^2*q7*s34*s51^2 + 
       6*q10^2*q4*q7*s34*s51^2 + q10^3*q12*q7*s34^2*s51^2 + 
       2*q10^2*q12^2*q7*s34^2*s51^2 - q10^3*q4*q7*s34^2*s51^2 + 
       q10^2*q3*q7*s45*s51^2 + q10*q3^2*q7*s45*s51^2 + 
       2*q14*q3^2*q7*s45*s51^2 + 3*q10*q3*q7^2*s45*s51^2 + 
       9*q1*q12*q2*q7*s51^3 + 10*q1*q2*q3*q7*s51^3 - 3*q2*q3^2*q7*s51^3]*
     (4*F[1, 1, 1] - 4*F[1, 1, 9] - 4*tci[1, 2]))/2 + 
   (r[-q1 - 24*q10 + 17*q17 + 6*q2 - 4*q20 + 36*q23 - 62*q3 + 12*q5 - 14*q7 + 
       38*q8 - 24*q9 + 6*q17^2*s12 + 2*q17*q2*s12 - 8*q17*q3*s12 - 
       4*q3*q4*s12 + 14*q17*q5*s12 - 11*q3*q5*s12 - 5*q17*q7*s12 - 
       54*q3*q7*s12 + 31*q7*q8*s12 - 5*q17^2*q3*s12^2 + 13*q17*q2*q3*s12^2 - 
       15*q17*q3^2*s12^2 + 12*q3^2*q4*s12^2 - 2*q17^2*q5*s12^2 - 
       13*q17*q3*q5*s12^2 + 5*q17^2*q7*s12^2 - 13*q17*q2*q7*s12^2 + 
       13*q2*q3*q7*s12^2 - 3*q3^2*q7*s12^2 + 16*q17*q5*q7*s12^2 - 
       16*q3*q5*q7*s12^2 - 13*q17*q7^2*s12^2 + 13*q7^2*q8*s12^2 - 
       10*q1*q10*s23 - 15*q1*q17*s23 + 7*q17^2*s23 + 2*q23^2*s23 - 
       5*q10*q3*s23 - 4*q17*q3*s23 - 33*q23*q3*s23 + 4*q1*q4*s23 - 
       9*q3*q4*s23 - 6*q1*q5*s23 + 36*q17*q5*s23 - 16*q23*q5*s23 + 
       11*q3*q5*s23 - 32*q4*q5*s23 + 3*q17^2*q3*s12*s23 - 
       16*q17*q3^2*s12*s23 + 11*q3^2*q4*s12*s23 - q17^2*q5*s12*s23 - 
       47*q17*q3*q5*s12*s23 + 28*q3*q4*q5*s12*s23 + 4*q17^2*q3^2*s12^2*s23 + 
       2*q17*q3^3*s12^2*s23 - 2*q3^3*q4*s12^2*s23 + 3*q17^2*q3*q5*s12^2*s23 + 
       12*q17*q3^2*q5*s12^2*s23 - 12*q3^2*q4*q5*s12^2*s23 + q23^2*q3*s23^2 + 
       q1*q10*q5*s23^2 + 5*q1*q17*q5*s23^2 - q23^2*q5*s23^2 - 
       q10*q3*q5*s23^2 - 12*q17*q3*q5*s23^2 + 10*q23*q3*q5*s23^2 - 
       4*q1*q4*q5*s23^2 + 11*q3*q4*q5*s23^2 + 2*q17^2*q3*q5*s12*s23^2 + 
       8*q17*q3^2*q5*s12*s23^2 - 8*q3^2*q4*q5*s12*s23^2 - 
       2*q17^2*q3^2*q5*s12^2*s23^2 - q17*q3^3*q5*s12^2*s23^2 + 
       q3^3*q4*q5*s12^2*s23^2 - 19*q1*q2*s34 - 6*q10*q2*s34 - 48*q1*q23*s34 - 
       5*q2*q23*s34 + 13*q23^2*s34 + 16*q1*q4*s34 - 36*q1*q5*s34 + 
       2*q23*q5*s34 - 8*q10*q7*s34 + 16*q23*q7*s34 - 34*q1*q8*s34 + 
       4*q2*q9*s34 - 20*q7*q9*s34 + 16*q1*q4*q5*s23*s34 + 20*q1^2*q23*s34^2 + 
       6*q2^2*q23*s34^2 - 4*q1*q23^2*s34^2 + 2*q2*q23^2*s34^2 - 
       3*q1^2*q5*s34^2 - q10*q2*q5*s34^2 + 2*q1*q23*q5*s34^2 + 
       5*q2*q23*q5*s34^2 + 2*q23^2*q5*s34^2 + q10*q5*q7*s34^2 - 
       5*q23*q5*q7*s34^2 + 13*q1^2*q8*s34^2 - 6*q2^2*q9*s34^2 - 
       4*q2*q5*q9*s34^2 + 4*q5*q7*q9*s34^2 + q1^3*q23*s34^3 + 
       2*q1^2*q23^2*s34^3 - 3*q1^2*q23*q5*s34^3 - 2*q1*q23^2*q5*s34^3 + 
       q1^3*q8*s34^3 + 13*q1*q10*s45 - q1*q17*s45 - 2*q1*q2*s45 + 
       7*q10*q2*s45 - 32*q17*q2*s45 - 15*q1*q23*s45 - 12*q2*q23*s45 - 
       q23^2*s45 - 5*q10*q3*s45 + 10*q23*q3*s45 + 20*q1*q5*s45 - 
       32*q17*q5*s45 + q2*q5*s45 + 20*q23*q5*s45 + 10*q3*q5*s45 - 
       9*q10*q7*s45 + 9*q17*q7*s45 + 29*q23*q7*s45 - 26*q3*q7*s45 - 
       6*q5*q7*s45 - 32*q1*q8*s45 - 2*q7*q8*s45 + 20*q2*q9*s45 - 
       16*q7*q9*s45 - q17^2*q2*s12*s45 + q17^2*q5*s12*s45 + 
       5*q17^2*q7*s12*s45 + 13*q17*q5*q7*s12*s45 - 11*q3*q5*q7*s12*s45 + 
       3*q17*q7^2*s12*s45 - 9*q3*q7^2*s12*s45 - q7^2*q8*s12*s45 - 
       2*q17^2*q5*q7*s12^2*s45 + 2*q17^2*q7^2*s12^2*s45 + 
       3*q17*q5*q7^2*s12^2*s45 - 3*q3*q5*q7^2*s12^2*s45 - 
       q17*q7^3*s12^2*s45 + q7^3*q8*s12^2*s45 - 3*q1^2*q10*s23*s45 - 
       3*q1^2*q17*s23*s45 - q23^2*q3*s23*s45 - 2*q1*q10*q5*s23*s45 + 
       4*q1*q17*q5*s23*s45 + q23^2*q5*s23*s45 + q10*q3*q5*s23*s45 + 
       9*q23*q3*q5*s23*s45 + 3*q1^2*q2*s34*s45 + 35*q1^2*q23*s34*s45 - 
       36*q2^2*q23*s34*s45 + q1*q23^2*s34*s45 - 5*q2*q23^2*s34*s45 + 
       21*q1*q2*q5*s34*s45 - q10*q2*q5*s34*s45 - 11*q1*q23*q5*s34*s45 - 
       23*q2*q23*q5*s34*s45 - q23^2*q5*s34*s45 + 2*q10*q5*q7*s34*s45 + 
       4*q23*q5*q7*s34*s45 + 3*q10*q7^2*s34*s45 - 3*q23*q7^2*s34*s45 + 
       25*q1^2*q8*s34*s45 + 31*q2^2*q9*s34*s45 + 4*q2*q5*q9*s34*s45 - 
       16*q5*q7*q9*s34*s45 + 2*q1^3*q23*s34^2*s45 + 2*q2^3*q23*s34^2*s45 + 
       4*q1^2*q23^2*s34^2*s45 - 4*q2^2*q23^2*s34^2*s45 - 
       6*q1^2*q23*q5*s34^2*s45 + 6*q2^2*q23*q5*s34^2*s45 - 
       4*q1*q23^2*q5*s34^2*s45 + 2*q2*q23^2*q5*s34^2*s45 + 
       2*q1^3*q8*s34^2*s45 - 2*q2^3*q9*s34^2*s45 - 6*q2^2*q5*q9*s34^2*s45 + 
       3*q1^2*q10*s45^2 + 3*q1^2*q17*s45^2 + 3*q1^2*q2*s45^2 - 
       7*q1*q10*q2*s45^2 + 9*q1*q17*q2*s45^2 - 3*q1*q2^2*s45^2 + 
       15*q1^2*q23*s45^2 + 15*q2^2*q23*s45^2 + 5*q1*q23^2*s45^2 - 
       5*q2*q23^2*s45^2 + 13*q1*q2*q3*s45^2 + 13*q1*q23*q3*s45^2 - 
       13*q2*q23*q3*s45^2 + 2*q1*q10*q5*s45^2 - 18*q1*q17*q5*s45^2 - 
       23*q1*q2*q5*s45^2 + q10*q2*q5*s45^2 - q17*q2*q5*s45^2 - 
       13*q1*q23*q5*s45^2 + 13*q2*q23*q5*s45^2 + q10*q3*q5*s45^2 + 
       9*q23*q3*q5*s45^2 - 4*q10*q3*q7*s45^2 + 18*q23*q3*q7*s45^2 + 
       2*q10*q5*q7*s45^2 + 18*q23*q5*q7*s45^2 + 10*q3*q5*q7*s45^2 + 
       3*q10*q7^2*s45^2 - 3*q23*q7^2*s45^2 + 12*q1^2*q8*s45^2 - 
       12*q2^2*q9*s45^2 + q1^3*q23*s34*s45^2 - 2*q2^3*q23*s34*s45^2 + 
       2*q1^2*q23^2*s34*s45^2 + 4*q2^2*q23^2*s34*s45^2 - 
       3*q1^2*q2*q5*s34*s45^2 - 3*q1^2*q23*q5*s34*s45^2 - 
       12*q2^2*q23*q5*s34*s45^2 - 2*q1*q23^2*q5*s34*s45^2 + 
       3*q2*q23^2*q5*s34*s45^2 + q1^3*q8*s34*s45^2 + 2*q2^3*q9*s34*s45^2 + 
       12*q2^2*q5*q9*s34*s45^2 + q2^3*q23*q5*s34^2*s45^2 - 
       2*q2^2*q23^2*q5*s34^2*s45^2 - q2^3*q5*q9*s34^2*s45^2 - 
       q1*q10*q2*q5*s45^3 + 9*q1*q17*q2*q5*s45^3 + q10*q3*q5*q7*s45^3 + 
       9*q23*q3*q5*q7*s45^3 - 16*q1*q10*s51 + 2*q1*q17*s51 - 7*q17^2*s51 + 
       12*q1*q2*s51 + 3*q17*q2*s51 - 7*q2^2*s51 + 4*q10*q20*s51 - 
       7*q1*q23*s51 - 49*q2*q23*s51 - 14*q23^2*s51 - 11*q1*q3*s51 - 
       6*q10*q3*s51 + 17*q17*q3*s51 + 28*q2*q3*s51 + 2*q20*q3*s51 + 
       25*q23*q3*s51 - 7*q3^2*s51 + 4*q1*q4*s51 - 2*q10*q4*s51 + 
       5*q3*q4*s51 - 10*q1*q7*s51 - 27*q10*q7*s51 + 10*q17*q7*s51 + 
       23*q2*q7*s51 + 12*q23*q7*s51 - 56*q3*q7*s51 - 12*q4*q7*s51 - 
       5*q7^2*s51 + 20*q1*q8*s51 - 12*q2*q8*s51 - 12*q3*q8*s51 + 
       10*q7*q8*s51 - 4*q1*q9*s51 + 2*q10*q9*s51 + 17*q2*q9*s51 - 
       20*q7*q9*s51 - 5*q17^2*q3*s12*s51 + 8*q17*q2*q3*s12*s51 + 
       8*q17*q3^2*s12*s51 - 3*q3^2*q4*s12*s51 + 2*q17^2*q7*s12*s51 - 
       39*q17*q2*q7*s12*s51 + 34*q2*q3*q7*s12*s51 - 9*q3^2*q7*s12*s51 - 
       3*q17*q7^2*s12*s51 - 8*q2*q7*q8*s12*s51 + 6*q7^2*q8*s12*s51 + 
       2*q17^2*q2*q3*s12^2*s51 - 2*q17^2*q3^2*s12^2*s51 + 
       3*q17*q2*q3^2*s12^2*s51 - q17*q3^3*s12^2*s51 + q3^3*q4*s12^2*s51 - 
       3*q17^2*q2*q7*s12^2*s51 + 3*q2*q3^2*q7*s12^2*s51 - 
       2*q17^2*q7^2*s12^2*s51 + 12*q17*q2*q7^2*s12^2*s51 + 
       q17*q7^3*s12^2*s51 - 12*q2*q7^2*q8*s12^2*s51 - q7^3*q8*s12^2*s51 - 
       2*q23^2*q3*s23*s51 + 12*q1*q10*q9*s23*s51 - 3*q1^2*q2*s34*s51 + 
       2*q1*q2*q20*s34*s51 - 22*q1^2*q23*s34*s51 - 24*q2^2*q23*s34*s51 + 
       8*q1*q23^2*s34*s51 - 8*q2*q23^2*s34*s51 - 20*q1*q2*q7*s34*s51 + 
       16*q1*q4*q7*s34*s51 - 12*q10*q4*q7*s34*s51 + 3*q10*q7^2*s34*s51 - 
       3*q23*q7^2*s34*s51 - 19*q1^2*q8*s34*s51 + 19*q2^2*q9*s34*s51 - 
       2*q1^3*q23*s34^2*s51 + q2^3*q23*s34^2*s51 - 4*q1^2*q23^2*s34^2*s51 - 
       2*q2^2*q23^2*s34^2*s51 - 2*q1^3*q8*s34^2*s51 - q2^3*q9*s34^2*s51 + 
       3*q1^2*q10*s45*s51 + 3*q1^2*q17*s45*s51 - 3*q1^2*q2*s45*s51 - 
       5*q1*q17*q2*s45*s51 + 3*q1*q2^2*s45*s51 - 34*q1^2*q23*s45*s51 + 
       36*q2^2*q23*s45*s51 + 5*q1*q23^2*s45*s51 - q2*q23^2*s45*s51 - 
       14*q1*q2*q3*s45*s51 - 2*q1*q20*q3*s45*s51 - 21*q1*q23*q3*s45*s51 - 
       12*q2*q23*q3*s45*s51 + 2*q23^2*q3*s45*s51 - 18*q1*q3*q7*s45*s51 - 
       11*q10*q3*q7*s45*s51 + 4*q23*q3*q7*s45*s51 + 3*q10*q7^2*s45*s51 - 
       3*q23*q7^2*s45*s51 - 9*q3*q7^2*s45*s51 - 31*q1^2*q8*s45*s51 + 
       8*q1*q3*q8*s45*s51 - 25*q2^2*q9*s45*s51 - 16*q1*q7*q9*s45*s51 - 
       4*q1^3*q23*s34*s45*s51 - 4*q2^3*q23*s34*s45*s51 - 
       8*q1^2*q23^2*s34*s45*s51 + 8*q2^2*q23^2*s34*s45*s51 - 
       4*q1^3*q8*s34*s45*s51 + 4*q2^3*q9*s34*s45*s51 - 2*q1^3*q23*s45^2*s51 + 
       q2^3*q23*s45^2*s51 - 4*q1^2*q23^2*s45^2*s51 - 2*q2^2*q23^2*s45^2*s51 + 
       3*q1*q2^2*q3*s45^2*s51 - 12*q1^2*q23*q3*s45^2*s51 - 
       3*q2^2*q23*q3*s45^2*s51 - 3*q1*q23^2*q3*s45^2*s51 + 
       2*q2*q23^2*q3*s45^2*s51 - 2*q1^3*q8*s45^2*s51 - 
       12*q1^2*q3*q8*s45^2*s51 - q2^3*q9*s45^2*s51 + 3*q1^2*q2*s51^2 - 
       3*q1*q2^2*s51^2 - 4*q1^2*q20*s51^2 + 5*q1^2*q23*s51^2 + 
       21*q2^2*q23*s51^2 - 2*q1*q23^2*s51^2 + 4*q2*q23^2*s51^2 + 
       17*q1*q2*q3*s51^2 + 9*q2^2*q3*s51^2 + 5*q1*q23*q3*s51^2 + 
       q2*q23*q3*s51^2 - q23^2*q3*s51^2 + 9*q2*q3^2*s51^2 + 
       14*q1*q2*q7*s51^2 - 9*q17*q2*q7*s51^2 - 3*q2^2*q7*s51^2 - 
       7*q1*q3*q7*s51^2 - 6*q10*q3*q7*s51^2 + 35*q2*q3*q7*s51^2 - 
       5*q23*q3*q7*s51^2 - 9*q3^2*q7*s51^2 + 4*q1*q4*q7*s51^2 - 
       7*q10*q4*q7*s51^2 - 4*q1*q7^2*s51^2 + 3*q2*q7^2*s51^2 + 
       6*q1^2*q8*s51^2 - 3*q1*q3*q8*s51^2 - 3*q2*q7*q8*s51^2 + 
       7*q1*q10*q9*s51^2 - 13*q2^2*q9*s51^2 - 20*q1*q7*q9*s51^2 - 
       2*q17^2*q2*q7*s12*s51^2 + 3*q2^2*q3*q7*s12*s51^2 + 
       9*q2*q3^2*q7*s12*s51^2 + 3*q17*q2*q7^2*s12*s51^2 - 
       6*q2*q7^2*q8*s12*s51^2 + 2*q17^2*q2*q7^2*s12^2*s51^2 - 
       q17*q2*q7^3*s12^2*s51^2 + q2*q7^3*q8*s12^2*s51^2 - 
       2*q1^2*q2*q20*s34*s51^2 + q1^3*q23*s34*s51^2 - 2*q2^3*q23*s34*s51^2 + 
       2*q1^2*q23^2*s34*s51^2 + 4*q2^2*q23^2*s34*s51^2 - 
       q1^2*q2*q7*s34*s51^2 - q1*q2*q7^2*s34*s51^2 + q1^3*q8*s34*s51^2 + 
       2*q2^3*q9*s34*s51^2 + 2*q1^3*q23*s45*s51^2 + 2*q2^3*q23*s45*s51^2 + 
       4*q1^2*q23^2*s45*s51^2 - 4*q2^2*q23^2*s45*s51^2 - 
       3*q1*q2^2*q3*s45*s51^2 - 2*q1^2*q20*q3*s45*s51^2 + 
       5*q1^2*q23*q3*s45*s51^2 - 6*q2^2*q23*q3*s45*s51^2 - 
       2*q1*q23^2*q3*s45*s51^2 + 4*q2*q23^2*q3*s45*s51^2 - 
       3*q1*q2*q3^2*s45*s51^2 + q1^2*q3*q7*s45*s51^2 - 
       3*q1*q3*q7^2*s45*s51^2 + 2*q1^3*q8*s45*s51^2 + 
       6*q1^2*q3*q8*s45*s51^2 - 2*q2^3*q9*s45*s51^2 + 
       q1^3*q23*q3*s45^2*s51^2 + 2*q1^2*q23^2*q3*s45^2*s51^2 + 
       q1^3*q3*q8*s45^2*s51^2 + 2*q1^2*q2*q20*s51^3 + q2^3*q23*s51^3 - 
       2*q2^2*q23^2*s51^3 + 3*q1*q2^2*q3*s51^3 - 3*q2^2*q23*q3*s51^3 + 
       2*q2*q23^2*q3*s51^3 + 3*q1*q2*q3^2*s51^3 + q1^2*q2*q7*s51^3 - 
       3*q1*q2^2*q7*s51^3 + 14*q1*q2*q3*q7*s51^3 + 6*q2^2*q3*q7*s51^3 - 
       3*q1*q3^2*q7*s51^3 + 9*q2*q3^2*q7*s51^3 + q1*q2*q7^2*s51^3 - 
       q2^3*q9*s51^3 + 3*q1*q2^2*q3*q7*s51^4 + 3*q1*q2*q3^2*q7*s51^4]*
     (4*F[1, 1, 8] - 4*F[1, 1, 9] - 4*tci[1, 2]))/2 + 
   (r[39*q1 + 87*q10 - 93*q12 + 72*q19 + 37*q2 + 4*q22 + 19*q3 - 8*q4 + 
       92*q5 - 8*q7 + 9*q8 + 19*q9 - 7*q19^2*s12 - 28*q19*q2*s12 - 
       19*q19*q3*s12 + 7*q2*q3*s12 - 12*q3*q4*s12 - 20*q3*q5*s12 + 
       46*q19*q7*s12 - q3*q7*s12 + 13*q2*q8*s12 + 12*q5*q8*s12 - 
       16*q7*q8*s12 - 12*q19*q2*q7*s12^2 + 5*q19*q3*q7*s12^2 + 
       q2*q3*q7*s12^2 + 4*q3*q5*q7*s12^2 + 11*q2*q7*q8*s12^2 - 
       4*q5*q7*q8*s12^2 - 3*q1^2*s23 - 31*q1*q10*s23 + 7*q10^2*s23 + 
       8*q1*q12*s23 - q10*q12*s23 - 17*q1*q19*s23 + 38*q10*q19*s23 + 
       7*q19^2*s23 + 4*q1*q22*s23 - 2*q10*q22*s23 + 6*q1*q3*s23 - 
       15*q19*q3*s23 - 4*q22*q3*s23 + 4*q1*q4*s23 - 7*q10*q4*s23 - 
       12*q3*q4*s23 + 39*q1*q5*s23 + 15*q10*q5*s23 - q12*q5*s23 - 
       14*q3*q5*s23 - 16*q4*q5*s23 + 3*q5^2*s23 - 6*q1*q9*s23 + 
       12*q10*q9*s23 - 7*q5*q9*s23 + 3*q19*q3^2*s12*s23 + 3*q3^2*q5*s12*s23 + 
       12*q3*q4*q5*s12*s23 - 2*q1^2*q10*s23^2 - 9*q1*q10*q19*s23^2 + 
       2*q1^2*q22*s23^2 + 5*q10*q19*q3*s23^2 - q1^2*q5*s23^2 - 
       10*q1*q10*q5*s23^2 + 11*q10*q3*q5*s23^2 - 4*q1*q4*q5*s23^2 + 
       7*q3*q4*q5*s23^2 + 3*q1*q5^2*s23^2 + 3*q1*q10*q9*s23^2 - 3*q1^2*s34 + 
       14*q10^2*s34 + 40*q10*q12*s34 - 21*q1*q2*s34 + 32*q10*q2*s34 - 
       66*q12*q2*s34 - 2*q1*q22*s34 + 16*q1*q4*s34 - 24*q10*q4*s34 - 
       54*q1*q5*s34 + 17*q10*q5*s34 + 47*q12*q5*s34 + 76*q10*q7*s34 - 
       53*q12*q7*s34 - 23*q1*q8*s34 - 36*q5*q8*s34 + 24*q2*q9*s34 - 
       29*q5*q9*s34 - 2*q1^2*q22*s23*s34 - q1^2*q5*s23*s34 + 
       16*q1*q4*q5*s23*s34 - q1*q5^2*s23*s34 + 6*q10^2*q2*s34^2 - 
       14*q10*q12*q2*s34^2 - 7*q12^2*q2*s34^2 - 13*q10*q2*q5*s34^2 + 
       26*q12*q2*q5*s34^2 + q10^2*q7*s34^2 + 19*q10*q12*q7*s34^2 + 
       7*q12^2*q7*s34^2 + 16*q10*q5*q7*s34^2 - 16*q12*q5*q7*s34^2 + 
       20*q1*q5*q8*s34^2 - 13*q2*q5*q9*s34^2 - 13*q1*q10*s45 - 11*q10^2*s45 - 
       q1*q12*s45 - 7*q12^2*s45 - q1*q19*s45 - 31*q10*q19*s45 - 
       55*q1*q2*s45 - 32*q10*q2*s45 + 57*q12*q2*s45 - q19*q2*s45 - 
       7*q2^2*s45 - 2*q1*q22*s45 + 6*q10*q22*s45 + 4*q2*q22*s45 - 
       2*q1*q3*s45 - q19*q3*s45 - 12*q2*q3*s45 + 4*q22*q3*s45 - 
       53*q1*q5*s45 + 75*q10*q5*s45 - 24*q12*q5*s45 - 11*q2*q5*s45 - 
       8*q3*q5*s45 + 3*q5^2*s45 + 37*q10*q7*s45 - 13*q12*q7*s45 - 
       34*q19*q7*s45 - q3*q7*s45 + 16*q5*q7*s45 - 30*q1*q8*s45 - 
       7*q2*q8*s45 + 2*q3*q8*s45 - 4*q5*q8*s45 + 7*q1*q9*s45 - 24*q2*q9*s45 + 
       11*q5*q9*s45 - 14*q19*q3*q7*s12*s45 - 14*q3*q5*q7*s12*s45 + 
       16*q5*q7*q8*s12*s45 + 2*q1^2*q10*s23*s45 - 6*q1*q10^2*s23*s45 - 
       4*q1^2*q22*s23*s45 + 6*q1*q10*q22*s23*s45 - 14*q10*q19*q3*s23*s45 + 
       2*q1^2*q5*s23*s45 + 52*q1*q10*q5*s23*s45 + 9*q10^2*q5*s23*s45 - 
       15*q10*q3*q5*s23*s45 - 6*q1*q5^2*s23*s45 + 9*q10*q5^2*s23*s45 + 
       2*q1^2*q10*q22*s23^2*s45 - q1^2*q10*q5*s23^2*s45 + 
       3*q1*q10^2*q5*s23^2*s45 + 3*q1*q10*q5^2*s23^2*s45 + 
       3*q1^2*q2*s34*s45 - 6*q10^2*q2*s34*s45 + 5*q12^2*q2*s34*s45 - 
       6*q10*q2^2*s34*s45 + 4*q1^2*q22*s34*s45 + 2*q1*q2*q22*s34*s45 + 
       2*q1^2*q5*s34*s45 + 9*q10^2*q5*s34*s45 - 7*q12^2*q5*s34*s45 + 
       18*q1*q2*q5*s34*s45 + 20*q10*q2*q5*s34*s45 - 59*q12*q2*q5*s34*s45 + 
       2*q1*q5^2*s34*s45 + 9*q10*q5^2*s34*s45 + 2*q10^2*q7*s34*s45 + 
       2*q12^2*q7*s34*s45 + 43*q10*q5*q7*s34*s45 - 9*q12*q5*q7*s34*s45 + 
       24*q1*q5*q8*s34*s45 + 32*q2*q5*q9*s34*s45 - 5*q5^2*q9*s34*s45 + 
       3*q10^2*q2*q5*s34^2*s45 - 7*q12^2*q2*q5*s34^2*s45 + 
       14*q12*q2*q5^2*s34^2*s45 + 2*q12^2*q5*q7*s34^2*s45 + 
       3*q10*q5^2*q7*s34^2*s45 - 3*q12*q5^2*q7*s34^2*s45 - 
       14*q2*q5^2*q9*s34^2*s45 + 12*q1*q10^2*s45^2 + 3*q1^2*q2*s45^2 + 
       16*q1*q10*q2*s45^2 + 6*q10^2*q2*s45^2 - 5*q1*q12*q2*s45^2 + 
       3*q10*q2^2*s45^2 + 2*q1^2*q22*s45^2 - 6*q1*q10*q22*s45^2 - 
       2*q1*q2*q22*s45^2 - 9*q10*q19*q3*s45^2 + 6*q1*q2*q3*s45^2 - 
       q1^2*q5*s45^2 - 65*q1*q10*q5*s45^2 - 9*q10^2*q5*s45^2 + 
       17*q1*q2*q5*s45^2 - 29*q10*q2*q5*s45^2 + 11*q12*q2*q5*s45^2 - 
       10*q10*q3*q5*s45^2 + 3*q1*q5^2*s45^2 + q10^2*q7*s45^2 - 
       28*q10*q19*q7*s45^2 - q10*q3*q7*s45^2 - 9*q19*q3*q7*s45^2 + 
       17*q10*q5*q7*s45^2 - 10*q3*q5*q7*s45^2 + 3*q5^2*q7*s45^2 - 
       7*q1*q3*q8*s45^2 + 4*q1*q5*q8*s45^2 - 4*q2*q5*q9*s45^2 - 
       4*q1^2*q10*q22*s23*s45^2 + 2*q1^2*q10*q5*s23*s45^2 - 
       9*q1*q10^2*q5*s23*s45^2 - 6*q1*q10*q5^2*s23*s45^2 - 
       2*q1^2*q2*q22*s34*s45^2 - q1^2*q2*q5*s34*s45^2 - 
       3*q10^2*q2*q5*s34*s45^2 + 2*q12^2*q2*q5*s34*s45^2 - 
       3*q10*q2^2*q5*s34*s45^2 - q1*q2*q5^2*s34*s45^2 - 
       7*q12*q2*q5^2*s34*s45^2 + 6*q10*q5^2*q7*s34*s45^2 + 
       8*q2*q5^2*q9*s34*s45^2 - 2*q12^2*q2*q5^2*s34^2*s45^2 + 
       q12*q2*q5^3*s34^2*s45^2 - q2*q5^3*q9*s34^2*s45^2 - 
       6*q1*q10^2*q2*s45^3 - 3*q1*q10*q2^2*s45^3 + 2*q1^2*q10*q22*s45^3 - 
       q1^2*q10*q5*s45^3 + 9*q1*q10^2*q5*s45^3 + 26*q1*q10*q2*q5*s45^3 + 
       3*q10^2*q2*q5*s45^3 - 3*q1*q2^2*q5*s45^3 + 3*q10*q2^2*q5*s45^3 + 
       3*q1*q10*q5^2*s45^3 - 9*q10*q19*q3*q7*s45^3 - 10*q10*q3*q5*q7*s45^3 + 
       3*q10*q5^2*q7*s45^3 - 3*q1*q10^2*q2*q5*s45^4 - 
       3*q1*q10*q2^2*q5*s45^4 - 3*q1^2*s51 - 32*q1*q10*s51 - 2*q10^2*s51 - 
       3*q1*q12*s51 + 22*q10*q12*s51 - 7*q12^2*s51 - 54*q1*q19*s51 + 
       27*q10*q19*s51 + 47*q1*q2*s51 - 3*q10*q2*s51 + 15*q12*q2*s51 - 
       49*q19*q2*s51 - 2*q2^2*s51 + 2*q10*q22*s51 + 2*q2*q22*s51 - 
       10*q1*q3*s51 + q10*q3*s51 - q2*q3*s51 + 4*q22*q3*s51 + 4*q1*q4*s51 - 
       q10*q4*s51 + 5*q3*q4*s51 - 14*q1*q7*s51 + 29*q10*q7*s51 - 
       56*q12*q7*s51 + 40*q19*q7*s51 + 47*q2*q7*s51 + q3*q7*s51 + 
       12*q1*q8*s51 + 17*q2*q8*s51 - 17*q1*q9*s51 - 20*q2*q9*s51 - 
       7*q19^2*q2*s12*s51 + 5*q19^2*q7*s12*s51 - 59*q19*q2*q7*s12*s51 + 
       q2*q3*q7*s12*s51 - 5*q2^2*q8*s12*s51 + 28*q2*q7*q8*s12*s51 - 
       2*q19^2*q2*q7*s12^2*s51 + 8*q19*q2^2*q7*s12^2*s51 - 
       8*q2^2*q7*q8*s12^2*s51 - 2*q1^2*q10*s23*s51 - 41*q1*q10*q19*s23*s51 + 
       7*q1*q19^2*s23*s51 - 5*q10*q19^2*s23*s51 + 5*q1^2*q9*s23*s51 + 
       8*q1*q10*q9*s23*s51 + 3*q1^2*q10*q19*s23^2*s51 + 
       2*q1*q10*q19^2*s23^2*s51 + 6*q1^2*q10*q9*s23^2*s51 - 
       7*q10*q12^2*s34*s51 - 3*q1^2*q2*s34*s51 - 3*q10^2*q2*s34*s51 + 
       12*q10*q12*q2*s34*s51 + 2*q12^2*q2*s34*s51 - 3*q10*q2^2*s34*s51 + 
       5*q10^2*q4*s34*s51 + 4*q10^2*q7*s34*s51 + 45*q10*q12*q7*s34*s51 + 
       5*q12^2*q7*s34*s51 - 21*q1*q2*q7*s34*s51 + 16*q1*q4*q7*s34*s51 - 
       4*q10*q4*q7*s34*s51 + 3*q10^2*q12*q2*s34^2*s51 + 
       2*q10*q12^2*q2*s34^2*s51 - 10*q10^2*q12*q7*s34^2*s51 - 
       7*q10*q12^2*q7*s34^2*s51 + 12*q10^2*q4*q7*s34^2*s51 + 
       3*q1*q10^2*s45*s51 + 3*q1^2*q12*s45*s51 + 2*q10*q19^2*s45*s51 - 
       3*q1^2*q2*s45*s51 + 6*q1*q10*q2*s45*s51 + 3*q10^2*q2*s45*s51 - 
       14*q1*q12*q2*s45*s51 - 8*q10*q19*q2*s45*s51 - 3*q10*q2^2*s45*s51 + 
       3*q1^2*q3*s45*s51 + q1*q2*q3*s45*s51 + 2*q10^2*q7*s45*s51 - 
       5*q1*q12*q7*s45*s51 - 13*q1*q19*q7*s45*s51 - 29*q10*q19*q7*s45*s51 - 
       2*q19^2*q7*s45*s51 - q1*q3*q7*s45*s51 + q10*q3*q7*s45*s51 + 
       12*q1*q3*q8*s45*s51 - 3*q1*q10^2*q2*s45^2*s51 - 3*q1^2*q19*s51^2 - 
       19*q1*q10*q19*s51^2 - 2*q1*q19^2*s51^2 - 5*q10*q19^2*s51^2 + 
       3*q1^2*q2*s51^2 + 9*q1*q12*q2*s51^2 + 8*q10*q19*q2*s51^2 + 
       2*q19^2*q2*s51^2 - 3*q10*q2^2*s51^2 - 3*q19*q2^2*s51^2 - 
       q1*q2*q3*s51^2 - 6*q1^2*q7*s51^2 + q10^2*q7*s51^2 - 
       14*q1*q12*q7*s51^2 + 10*q10*q12*q7*s51^2 + q1*q19*q7*s51^2 - 
       10*q10*q19*q7*s51^2 + 5*q19^2*q7*s51^2 + 47*q1*q2*q7*s51^2 + 
       q12*q2*q7*s51^2 - 19*q19*q2*q7*s51^2 + q2^2*q7*s51^2 + 
       q10*q3*q7*s51^2 - q2*q3*q7*s51^2 + 4*q1*q4*q7*s51^2 - 
       4*q10*q4*q7*s51^2 - 7*q19^2*q2*q7*s12*s51^2 + 10*q19*q2^2*q7*s12*
        s51^2 - 12*q2^2*q7*q8*s12*s51^2 + 2*q19^2*q2^2*q7*s12^2*s51^2 - 
       q19*q2^3*q7*s12^2*s51^2 + q2^3*q7*q8*s12^2*s51^2 + 
       10*q1^2*q10*q19*s23*s51^2 + 7*q1*q10*q19^2*s23*s51^2 + 
       12*q1^2*q10*q9*s23*s51^2 - q1^3*q10*q19*s23^2*s51^2 - 
       2*q1^2*q10*q19^2*s23^2*s51^2 - q1^3*q10*q9*s23^2*s51^2 - 
       4*q10^2*q12*q7*s34*s51^2 - 2*q10*q12^2*q7*s34*s51^2 - 
       3*q1^2*q2*q7*s34*s51^2 + 6*q10^2*q4*q7*s34*s51^2 + 
       q10^3*q12*q7*s34^2*s51^2 + 2*q10^2*q12^2*q7*s34^2*s51^2 - 
       q10^3*q4*q7*s34^2*s51^2 + 2*q10*q19^2*q2*s45*s51^2 - 
       3*q10*q19*q2^2*s45*s51^2 - 3*q1^2*q19*q7*s45*s51^2 - 
       2*q1*q19^2*q7*s45*s51^2 + 2*q10*q19^2*q2*s51^3 - 
       3*q10*q19*q2^2*s51^3 - 3*q1^2*q19*q7*s51^3 - 2*q1*q19^2*q7*s51^3 + 
       3*q1^2*q2*q7*s51^3 + 9*q1*q12*q2*q7*s51^3 - q1*q2*q3*q7*s51^3]*
     (-4*F[1, 1, 3] + 4*F[1, 1, 9] + 4*tci[1, 2]))/2 + 
   (r[4*q1 - 8*q10 - 4*q14 - 4*q15 - 10*q2 - 12*q3 + 4*q4 - 12*q5 + 6*q7 + 
       4*q15*q2*s12 + 3*q3^2*s12 + 4*q3*q4*s12 + 2*q15*q5*s12 + 7*q3*q5*s12 + 
       q4*q5*s12 + 3*q5^2*s12 - 5*q2*q7*s12 - 4*q3*q7*s12 - 5*q5*q7*s12 + 
       6*q7^2*s12 - 2*q15*q3*q5*s12^2 - q3*q4*q5*s12^2 + q3*q5^2*s12^2 + 
       3*q3*q5*q7*s12^2 - 3*q3*q7^2*s12^2 + q1*q10*s23 + 4*q1*q14*s23 - 
       5*q10*q3*s23 + 2*q14*q3*s23 + 3*q3^2*s23 + q3*q4*s23 - 4*q1*q5*s23 + 
       7*q3*q5*s23 + 4*q4*q5*s23 + 3*q5^2*s23 - 2*q3^2*q4*s12*s23 - 
       4*q3*q4*q5*s12*s23 - 2*q4*q5^2*s12*s23 + q3*q4*q5^2*s12^2*s23 - 
       3*q1*q10*q5*s23^2 + 3*q10*q3*q5*s23^2 - 2*q14*q3*q5*s23^2 + 
       q3^2*q5*s23^2 - q3*q4*q5*s23^2 + q3^2*q4*q5*s12*s23^2 + 5*q1*q2*s34 - 
       4*q10*q2*s34 - 2*q1*q5*s34 + 2*q15*q5*s34 - 5*q2*q5*s34 - 4*q5^2*s34 + 
       3*q10*q7*s34 + 5*q2*q7*s34 - q4*q7*s34 + q5*q7*s34 + 2*q7^2*s34 - 
       3*q1*q5^2*s23*s34 + q4*q5^2*s23*s34 + 2*q10*q15*q5*s34^2 - 
       3*q10*q2*q5*s34^2 + q10*q5*q7*s34^2 + 2*q10*q7^2*s34^2 + 
       2*q1*q10*s45 + 14*q10^2*s45 + 5*q1*q2*s45 + 13*q10*q2*s45 + 
       8*q10*q3*s45 + 3*q3^2*s45 + 9*q1*q5*s45 + 10*q10*q5*s45 + 3*q5^2*s45 + 
       10*q10*q7*s45 + 19*q3*q7*s45 + 8*q5*q7*s45 + 2*q7^2*s45 + 
       2*q15*q3*q5*s12*s45 + 2*q15*q5^2*s12*s45 + 3*q3^2*q7*s12*s45 + 
       5*q3*q5*q7*s12*s45 + q5^2*q7*s12*s45 + 9*q3*q7^2*s12*s45 + 
       q5*q7^2*s12*s45 + 2*q15*q3*q5^2*s12^2*s45 - q3*q5^2*q7*s12^2*s45 + 
       3*q3*q5*q7^2*s12^2*s45 + 6*q1*q10^2*s23*s45 + q10^2*q3*s23*s45 + 
       q10*q3^2*s23*s45 + 2*q14*q3^2*s23*s45 + 5*q1*q10*q5*s23*s45 + 
       5*q10*q3*q5*s23*s45 + 2*q14*q3*q5*s23*s45 + 3*q1*q5^2*s23*s45 - 
       3*q1*q10^2*q5*s23^2*s45 + 3*q10^2*q3*q5*s23^2*s45 - 
       q10*q3^2*q5*s23^2*s45 + 2*q14*q3^2*q5*s23^2*s45 + 6*q10^2*q2*s34*s45 + 
       2*q10*q15*q5*s34*s45 + 2*q1*q2*q5*s34*s45 - q10*q2*q5*s34*s45 + 
       6*q1*q5^2*s34*s45 + 2*q15*q5^2*s34*s45 + q10^2*q7*s34*s45 + 
       9*q10*q5*q7*s34*s45 + q5^2*q7*s34*s45 + 4*q10*q7^2*s34*s45 + 
       q5*q7^2*s34*s45 + 2*q10*q15*q5^2*s34^2*s45 - 3*q10*q2*q5^2*s34^2*s45 + 
       q10*q5^2*q7*s34^2*s45 + q10*q5*q7^2*s34^2*s45 - 12*q1*q10^2*s45^2 - 
       7*q1*q10*q2*s45^2 - 6*q10^2*q2*s45^2 + q10^2*q3*s45^2 + 
       q10*q3^2*s45^2 + 2*q14*q3^2*s45^2 + 9*q10^2*q5*s45^2 - 
       5*q1*q2*q5*s45^2 + 5*q10*q2*q5*s45^2 - 6*q1*q5^2*s45^2 + 
       9*q10*q5^2*s45^2 + 2*q15*q5^2*s45^2 + 2*q10^2*q7*s45^2 + 
       8*q10*q3*q7*s45^2 + 3*q3^2*q7*s45^2 + 8*q10*q5*q7*s45^2 + 
       q5^2*q7*s45^2 + 2*q10*q7^2*s45^2 + q5*q7^2*s45^2 + 
       9*q1*q10^2*q5*s23*s45^2 + 3*q1*q10*q5^2*s23*s45^2 + 
       3*q10^2*q2*q5*s34*s45^2 + 4*q10*q15*q5^2*s34*s45^2 - 
       3*q1*q2*q5^2*s34*s45^2 + 3*q10*q2*q5^2*s34*s45^2 + 
       2*q10*q5^2*q7*s34*s45^2 + 2*q10*q5*q7^2*s34*s45^2 + 
       6*q1*q10^2*q2*s45^3 - 9*q1*q10^2*q5*s45^3 - 2*q1*q10*q2*q5*s45^3 - 
       3*q10^2*q2*q5*s45^3 - 6*q1*q10*q5^2*s45^3 + 2*q10*q15*q5^2*s45^3 + 
       3*q1*q2*q5^2*s45^3 - 3*q10*q2*q5^2*s45^3 + q10^2*q3*q7*s45^3 + 
       q10*q3^2*q7*s45^3 + 2*q14*q3^2*q7*s45^3 + q10*q5^2*q7*s45^3 + 
       q10*q5*q7^2*s45^3 + 3*q1*q10^2*q2*q5*s45^4 + 3*q1*q10*q2*q5^2*s45^4 + 
       2*q1*q10*s51 + 5*q10^2*s51 - 19*q1*q2*s51 + 5*q10*q2*s51 - 
       5*q1*q3*s51 + q10*q3*s51 + 2*q14*q3*s51 + 16*q2*q3*s51 - 4*q3^2*s51 - 
       q10*q4*s51 + 15*q1*q7*s51 + 3*q10*q7*s51 - 26*q2*q7*s51 - 
       18*q3*q7*s51 + 12*q7^2*s51 + q3^2*q4*s12*s51 + 13*q2*q3*q7*s12*s51 - 
       3*q3^2*q7*s12*s51 - 6*q2*q7^2*s12*s51 - 9*q3*q7^2*s12*s51 + 
       3*q2*q3*q7^2*s12^2*s51 + 3*q10^2*q2*s34*s51 + 2*q10^2*q7*s34*s51 + 
       8*q1*q2*q7*s34*s51 - 4*q10*q4*q7*s34*s51 + 2*q10*q7^2*s34*s51 + 
       3*q2*q7^2*s34*s51 + q10*q4*q7^2*s34^2*s51 - 3*q1*q10^2*s45*s51 - 
       2*q1*q10*q2*s45*s51 - 3*q10^2*q2*s45*s51 + q10^2*q3*s45*s51 - 
       6*q1*q2*q3*s45*s51 + q10*q3^2*s45*s51 + 2*q14*q3^2*s45*s51 + 
       4*q10^2*q7*s45*s51 + 7*q1*q3*q7*s45*s51 + 9*q10*q3*q7*s45*s51 + 
       2*q14*q3*q7*s45*s51 + 6*q3^2*q7*s45*s51 + q10*q7^2*s45*s51 + 
       9*q3*q7^2*s45*s51 + 3*q1*q10^2*q2*s45^2*s51 + 2*q10^2*q3*q7*s45^2*
        s51 + 2*q10*q3^2*q7*s45^2*s51 + 4*q14*q3^2*q7*s45^2*s51 + 
       11*q1*q2*q3*s51^2 + 6*q2*q3^2*s51^2 + 2*q10^2*q7*s51^2 - 
       25*q1*q2*q7*s51^2 - 14*q1*q3*q7*s51^2 + q10*q3*q7*s51^2 + 
       2*q14*q3*q7*s51^2 + 27*q2*q3*q7*s51^2 - 6*q3^2*q7*s51^2 + 
       6*q1*q7^2*s51^2 - 12*q2*q7^2*s51^2 - 9*q3*q7^2*s51^2 + 
       3*q2*q3^2*q7*s12*s51^2 + 9*q2*q3*q7^2*s12*s51^2 + 
       q10^2*q4*q7*s34*s51^2 + 3*q1*q2*q7^2*s34*s51^2 - 
       3*q1*q2*q3^2*s45*s51^2 + q10^2*q3*q7*s45*s51^2 + 
       q10*q3^2*q7*s45*s51^2 + 2*q14*q3^2*q7*s45*s51^2 + 
       3*q1*q3*q7^2*s45*s51^2 + 3*q1*q2*q3^2*s51^3 + 14*q1*q2*q3*q7*s51^3 - 
       3*q1*q3^2*q7*s51^3 + 6*q2*q3^2*q7*s51^3 - 6*q1*q2*q7^2*s51^3 - 
       3*q1*q3*q7^2*s51^3 + 9*q2*q3*q7^2*s51^3 + 3*q1*q2*q3^2*q7*s51^4 + 
       3*q1*q2*q3*q7^2*s51^4]*(-4*F[1, 1, 4] + 4*F[1, 1, 9] + 4*tci[1, 2]))/
    2 + (r[-7*q1 + 63*q10 - 49*q12 - 10*q14 - 12*q17 - 4*q2 + 21*q3 - 4*q4 - 
       2*q5 + 9*q7 - 8*q8 + 16*q9 - 4*q17^2*s12 - q17*q2*s12 + 4*q17*q3*s12 + 
       q3^2*s12 - 4*q3*q4*s12 - 7*q17*q5*s12 + 11*q3*q5*s12 - 2*q17*q7*s12 + 
       12*q3*q7*s12 - 6*q7*q8*s12 + 3*q17^2*q3*s12^2 - 4*q17*q2*q3*s12^2 + 
       5*q17*q3^2*s12^2 - 4*q3^2*q4*s12^2 + q17^2*q5*s12^2 + 
       4*q17*q3*q5*s12^2 - 3*q17^2*q7*s12^2 + 4*q17*q2*q7*s12^2 - 
       4*q2*q3*q7*s12^2 + q3^2*q7*s12^2 - 5*q17*q5*q7*s12^2 + 
       5*q3*q5*q7*s12^2 + 4*q17*q7^2*s12^2 - 4*q7^2*q8*s12^2 - 3*q1*q10*s23 + 
       3*q10^2*s23 - 2*q1*q12*s23 - 2*q10*q12*s23 - 4*q1*q14*s23 + 
       2*q1*q17*s23 - 4*q17^2*s23 - 4*q1*q3*s23 + 15*q10*q3*s23 + 
       5*q17*q3*s23 + q3^2*s23 - 4*q10*q4*s23 - 2*q3*q4*s23 - q1*q5*s23 - 
       q10*q5*s23 - 2*q12*q5*s23 + 2*q14*q5*s23 - 11*q17*q5*s23 + 
       14*q3*q5*s23 + 4*q4*q5*s23 - q5^2*s23 + 2*q1*q9*s23 + 4*q10*q9*s23 - 
       2*q3*q9*s23 - 4*q5*q9*s23 - 2*q17^2*q3*s12*s23 + 7*q17*q3^2*s12*s23 - 
       6*q3^2*q4*s12*s23 + q17^2*q5*s12*s23 + 19*q17*q3*q5*s12*s23 - 
       4*q3*q4*q5*s12*s23 + q3*q5^2*s12*s23 - 2*q17^2*q3^2*s12^2*s23 - 
       2*q17^2*q3*q5*s12^2*s23 - 4*q17*q3^2*q5*s12^2*s23 + 
       4*q3^2*q4*q5*s12^2*s23 - 6*q1*q10*q5*s23^2 - 3*q1*q17*q5*s23^2 + 
       9*q10*q3*q5*s23^2 + 6*q17*q3*q5*s23^2 + q3^2*q5*s23^2 - 
       2*q3*q4*q5*s23^2 + q3*q5^2*s23^2 + 4*q1*q10*q9*s23^2 - 
       2*q10*q3*q9*s23^2 - q17^2*q3*q5*s12*s23^2 - 3*q17*q3^2*q5*s12*s23^2 + 
       4*q3^2*q4*q5*s12*s23^2 + q17^2*q3^2*q5*s12^2*s23^2 + 6*q10^2*s34 + 
       12*q10*q12*s34 + q1*q2*s34 + 17*q10*q2*s34 - 33*q12*q2*s34 - 
       2*q14*q2*s34 - 8*q10*q4*s34 - q1*q5*s34 - 3*q10*q5*s34 + 
       16*q12*q5*s34 + 2*q14*q5*s34 + 39*q10*q7*s34 - 20*q12*q7*s34 + 
       6*q1*q8*s34 + 12*q2*q9*s34 - 10*q5*q9*s34 + 2*q10^2*q2*s34^2 - 
       4*q10*q12*q2*s34^2 - 4*q12^2*q2*s34^2 - 4*q10*q2*q5*s34^2 + 
       8*q12*q2*q5*s34^2 + q10^2*q7*s34^2 + 4*q10*q12*q7*s34^2 + 
       4*q12^2*q7*s34^2 + 5*q10*q5*q7*s34^2 - 5*q12*q5*q7*s34^2 - 
       4*q2*q5*q9*s34^2 - 3*q1*q10*s45 + 3*q10^2*s45 + q1*q12*s45 - 
       4*q12^2*s45 - 3*q1*q17*s45 + q1*q2*s45 + 4*q10*q2*s45 + 
       25*q12*q2*s45 + 7*q17*q2*s45 + 2*q1*q3*s45 + 37*q10*q3*s45 + 
       2*q14*q3*s45 + q3^2*s45 + 3*q1*q5*s45 + 53*q10*q5*s45 - 
       20*q12*q5*s45 - 4*q14*q5*s45 + 8*q17*q5*s45 + 18*q3*q5*s45 + 
       2*q5^2*s45 + 75*q10*q7*s45 - 8*q12*q7*s45 - 2*q14*q7*s45 - 
       12*q17*q7*s45 + 45*q3*q7*s45 + 12*q5*q7*s45 + 2*q7^2*s45 + 
       4*q1*q8*s45 - 20*q2*q9*s45 - 2*q3*q9*s45 + 8*q5*q9*s45 + 
       q17^2*q2*s12*s45 - q17^2*q5*s12*s45 + q3*q5^2*s12*s45 - 
       3*q17^2*q7*s12*s45 + q3^2*q7*s12*s45 - 7*q17*q5*q7*s12*s45 + 
       13*q3*q5*q7*s12*s45 - 3*q17*q7^2*s12*s45 + 3*q3*q7^2*s12*s45 + 
       2*q7^2*q8*s12*s45 + q17^2*q5*q7*s12^2*s45 - q17^2*q7^2*s12^2*s45 - 
       q17*q5*q7^2*s12^2*s45 + q3*q5*q7^2*s12^2*s45 + q1^2*q10*s23*s45 + 
       q1^2*q17*s23*s45 + q10^2*q3*s23*s45 + q10*q3^2*s23*s45 + 
       9*q1*q10*q5*s23*s45 + 3*q10^2*q5*s23*s45 + 3*q1*q17*q5*s23*s45 + 
       25*q10*q3*q5*s23*s45 - 2*q14*q3*q5*s23*s45 + 3*q10*q5^2*s23*s45 + 
       q3*q5^2*s23*s45 + q10^2*q3*q5*s23^2*s45 + q10*q3^2*q5*s23^2*s45 + 
       q10*q3*q5^2*s23^2*s45 + 3*q12^2*q2*s34*s45 + 3*q10^2*q5*s34*s45 - 
       4*q12^2*q5*s34*s45 + q1*q2*q5*s34*s45 + 9*q10*q2*q5*s34*s45 - 
       28*q12*q2*q5*s34*s45 - 2*q14*q2*q5*s34*s45 + 3*q10*q5^2*s34*s45 - 
       q12*q5^2*s34*s45 + 3*q10^2*q7*s34*s45 + q12^2*q7*s34*s45 + 
       23*q10*q5*q7*s34*s45 - 5*q12*q5*q7*s34*s45 + 2*q10*q7^2*s34*s45 + 
       16*q2*q5*q9*s34*s45 - 2*q5^2*q9*s34*s45 + q10^2*q2*q5*s34^2*s45 - 
       4*q12^2*q2*q5*s34^2*s45 + 4*q12*q2*q5^2*s34^2*s45 + 
       q12^2*q5*q7*s34^2*s45 + q10*q5^2*q7*s34^2*s45 - 
       q12*q5^2*q7*s34^2*s45 - 4*q2*q5^2*q9*s34^2*s45 - q1^2*q10*s45^2 - 
       q1^2*q17*s45^2 - 3*q1*q12*q2*s45^2 + q10^2*q3*s45^2 - 
       2*q1*q2*q3*s45^2 + q10*q3^2*s45^2 - 2*q1*q10*q5*s45^2 - 
       2*q1*q2*q5*s45^2 + q10*q2*q5*s45^2 + 7*q12*q2*q5*s45^2 + 
       18*q10*q3*q5*s45^2 + 3*q10*q5^2*s45^2 + q3*q5^2*s45^2 + 
       3*q10^2*q7*s45^2 + 53*q10*q3*q7*s45^2 + 2*q14*q3*q7*s45^2 + 
       q3^2*q7*s45^2 + 38*q10*q5*q7*s45^2 + 20*q3*q5*q7*s45^2 + 
       2*q5^2*q7*s45^2 + 5*q10*q7^2*s45^2 + 3*q3*q7^2*s45^2 + q5*q7^2*s45^2 + 
       2*q2*q3*q9*s45^2 - 6*q2*q5*q9*s45^2 + q3*q5^2*q7*s12*s45^2 + 
       q3*q5*q7^2*s12*s45^2 + q10*q3*q5^2*s23*s45^2 + q12^2*q2*q5*s34*s45^2 - 
       4*q12*q2*q5^2*s34*s45^2 + 3*q10*q5^2*q7*s34*s45^2 + 
       q10*q5*q7^2*s34*s45^2 + 4*q2*q5^2*q9*s34*s45^2 - 
       q12^2*q2*q5^2*s34^2*s45^2 - q1*q10*q2*q5*s45^3 + q10*q3*q5^2*s45^3 + 
       q10^2*q3*q7*s45^3 + q10*q3^2*q7*s45^3 + 20*q10*q3*q5*q7*s45^3 + 
       3*q10*q5^2*q7*s45^3 + q3*q5^2*q7*s45^3 + 3*q10*q3*q7^2*s45^3 + 
       2*q10*q5*q7^2*s45^3 + q3*q5*q7^2*s45^3 + q10*q3*q5^2*q7*s45^4 + 
       q10*q3*q5*q7^2*s45^4 - 3*q1*q10*s51 + 3*q10^2*s51 - 2*q1*q12*s51 + 
       15*q10*q12*s51 - 4*q12^2*s51 - q1*q17*s51 + 4*q17^2*s51 - 
       3*q1*q2*s51 + 3*q10*q2*s51 + 10*q12*q2*s51 - 3*q17*q2*s51 + 
       q1*q3*s51 + 7*q10*q3*s51 - 13*q17*q3*s51 - 7*q2*q3*s51 + q3^2*s51 + 
       2*q1*q7*s51 + 47*q10*q7*s51 - 20*q12*q7*s51 + 2*q14*q7*s51 - 
       8*q17*q7*s51 - q2*q7*s51 + 9*q3*q7*s51 + 4*q4*q7*s51 + q7^2*s51 - 
       10*q1*q8*s51 + 4*q2*q8*s51 + 4*q3*q8*s51 - 2*q7*q8*s51 - 
       14*q2*q9*s51 - 10*q3*q9*s51 + 3*q17^2*q3*s12*s51 - 
       6*q17*q2*q3*s12*s51 - 4*q17*q3^2*s12*s51 + 2*q3^2*q4*s12*s51 - 
       q17^2*q7*s12*s51 + 16*q17*q2*q7*s12*s51 - 15*q2*q3*q7*s12*s51 + 
       2*q3^2*q7*s12*s51 + 2*q17*q7^2*s12*s51 - 4*q7^2*q8*s12*s51 - 
       q17^2*q2*q3*s12^2*s51 + q17^2*q3^2*s12^2*s51 - q17*q2*q3^2*s12^2*s51 + 
       2*q17^2*q2*q7*s12^2*s51 - q2*q3^2*q7*s12^2*s51 + 
       q17^2*q7^2*s12^2*s51 - 4*q17*q2*q7^2*s12^2*s51 + 
       4*q2*q7^2*q8*s12^2*s51 + 4*q1*q10*q9*s23*s51 - 4*q10*q3*q9*s23*s51 + 
       q10^2*q12*s34*s51 - 4*q10*q12^2*s34*s51 + 8*q10*q12*q2*s34*s51 + 
       q12^2*q2*s34*s51 + 2*q10^2*q4*s34*s51 + 6*q10^2*q7*s34*s51 + 
       15*q10*q12*q7*s34*s51 + 3*q12^2*q7*s34*s51 + q1*q2*q7*s34*s51 - 
       2*q14*q2*q7*s34*s51 + 4*q10*q4*q7*s34*s51 + q10*q7^2*s34*s51 + 
       q10^2*q12*q2*s34^2*s51 + q10*q12^2*q2*s34^2*s51 - 
       2*q10^2*q12*q7*s34^2*s51 - 4*q10*q12^2*q7*s34^2*s51 + 
       4*q10^2*q4*q7*s34^2*s51 - q1^2*q10*s45*s51 + q1^2*q12*s45*s51 - 
       q1^2*q17*s45*s51 + 3*q1*q10*q2*s45*s51 - 3*q1*q12*q2*s45*s51 + 
       3*q1*q17*q2*s45*s51 + q1^2*q3*s45*s51 + q10^2*q3*s45*s51 - 
       4*q1*q2*q3*s45*s51 + q10*q3^2*s45*s51 + 6*q10^2*q7*s45*s51 - 
       3*q1*q12*q7*s45*s51 - 2*q1*q3*q7*s45*s51 + 43*q10*q3*q7*s45*s51 + 
       2*q14*q3*q7*s45*s51 + 2*q3^2*q7*s45*s51 + 4*q10*q7^2*s45*s51 + 
       3*q3*q7^2*s45*s51 + 4*q10*q2*q8*s45*s51 - 4*q1*q3*q8*s45*s51 + 
       4*q10*q3*q8*s45*s51 + 8*q2*q3*q9*s45*s51 + 2*q10^2*q3*q7*s45^2*s51 + 
       2*q10*q3^2*q7*s45^2*s51 + 3*q10*q3*q7^2*s45^2*s51 + q1*q2*q3*s51^2 - 
       q2*q3^2*s51^2 + 3*q10^2*q7*s51^2 - 3*q1*q12*q7*s51^2 + 
       5*q10*q12*q7*s51^2 - 3*q1*q2*q7*s51^2 + 6*q17*q2*q7*s51^2 - 
       7*q1*q3*q7*s51^2 + 9*q10*q3*q7*s51^2 - 10*q2*q3*q7*s51^2 + 
       q3^2*q7*s51^2 + 2*q10*q4*q7*s51^2 + q10*q7^2*s51^2 - q2*q7^2*s51^2 + 
       6*q10*q2*q8*s51^2 + 4*q1*q3*q8*s51^2 - 2*q10*q3*q8*s51^2 - 
       2*q2*q7*q8*s51^2 + 6*q2*q3*q9*s51^2 + q17^2*q2*q7*s12*s51^2 - 
       2*q2*q3^2*q7*s12*s51^2 - 2*q17*q2*q7^2*s12*s51^2 + 
       4*q2*q7^2*q8*s12*s51^2 - q17^2*q2*q7^2*s12^2*s51^2 - 
       q10^2*q12*q7*s34*s51^2 - q10*q12^2*q7*s34*s51^2 + 
       4*q10^2*q4*q7*s34*s51^2 + q10^2*q12^2*q7*s34^2*s51^2 + 
       q10^2*q3*q7*s45*s51^2 + q10*q3^2*q7*s45*s51^2 + 
       q10*q3*q7^2*s45*s51^2 + q1*q2*q3*q7*s51^3 - q2*q3^2*q7*s51^3]*
     (-2*F[1, 1, 1]^2 + 2*F[1, 1, 9]^2 - 2*tci[1, 1]^2 + 
      4*F[1, 1, 1]*tci[1, 2]))/2 + 
   (r[4*q1 + 59*q10 - 49*q12 + 35*q19 + 18*q2 + 4*q22 + 11*q3 - 4*q4 + 
       33*q5 - 4*q7 + 6*q8 + 6*q9 - 4*q19^2*s12 - 20*q19*q2*s12 - 
       2*q19*q3*s12 + 5*q2*q3*s12 - 4*q3*q4*s12 - 2*q3*q5*s12 + 
       22*q19*q7*s12 - 2*q3*q7*s12 + 8*q2*q8*s12 + 2*q5*q8*s12 - 
       4*q7*q8*s12 - 7*q19*q2*q7*s12^2 + 3*q19*q3*q7*s12^2 + q2*q3*q7*s12^2 + 
       2*q3*q5*q7*s12^2 + 6*q2*q7*q8*s12^2 - 2*q5*q7*q8*s12^2 - q1^2*s23 - 
       8*q1*q10*s23 + 3*q10^2*s23 - 2*q1*q12*s23 - 2*q10*q12*s23 - 
       13*q1*q19*s23 + 17*q10*q19*s23 + 4*q19^2*s23 - 2*q1*q22*s23 + 
       2*q1*q3*s23 + q10*q3*s23 + q19*q3*s23 + 4*q22*q3*s23 + 2*q1*q4*s23 - 
       4*q10*q4*s23 - 6*q3*q4*s23 + 17*q1*q5*s23 + 7*q10*q5*s23 - 
       2*q12*q5*s23 - q3*q5*s23 - 4*q4*q5*s23 + q5^2*s23 - 4*q1*q9*s23 + 
       4*q10*q9*s23 - 4*q5*q9*s23 + q19*q3^2*s12*s23 + q3^2*q5*s12*s23 + 
       4*q3*q4*q5*s12*s23 - 2*q1^2*q10*s23^2 - 5*q1*q10*q19*s23^2 + 
       3*q10*q19*q3*s23^2 + q1^2*q5*s23^2 - 7*q1*q10*q5*s23^2 + 
       6*q10*q3*q5*s23^2 - 2*q1*q4*q5*s23^2 + 4*q3*q4*q5*s23^2 + 
       q1*q5^2*s23^2 + 2*q1*q10*q9*s23^2 - q1^2*s34 + 6*q10^2*s34 + 
       12*q10*q12*s34 - 10*q1*q2*s34 + 18*q10*q2*s34 - 30*q12*q2*s34 - 
       2*q1*q22*s34 + 2*q2*q22*s34 + 4*q1*q4*s34 - 8*q10*q4*s34 - 
       15*q1*q5*s34 + 9*q10*q5*s34 + 16*q12*q5*s34 + 34*q10*q7*s34 - 
       23*q12*q7*s34 - 8*q1*q8*s34 - 10*q5*q8*s34 + 8*q2*q9*s34 - 
       10*q5*q9*s34 - q1^2*q5*s23*s34 + 4*q1*q4*q5*s23*s34 - 
       q1*q5^2*s23*s34 + 2*q10^2*q2*s34^2 - 4*q10*q12*q2*s34^2 - 
       4*q12^2*q2*s34^2 - 4*q10*q2*q5*s34^2 + 8*q12*q2*q5*s34^2 + 
       q10^2*q7*s34^2 + 4*q10*q12*q7*s34^2 + 4*q12^2*q7*s34^2 + 
       5*q10*q5*q7*s34^2 - 5*q12*q5*q7*s34^2 + 6*q1*q5*q8*s34^2 - 
       4*q2*q5*q9*s34^2 - 20*q1*q10*s45 - 3*q10^2*s45 + 4*q1*q12*s45 - 
       4*q12^2*s45 - 2*q1*q19*s45 - 8*q10*q19*s45 - 18*q1*q2*s45 - 
       24*q10*q2*s45 + 23*q12*q2*s45 - 2*q19*q2*s45 - 3*q2^2*s45 + 
       2*q1*q22*s45 - 6*q10*q22*s45 + 2*q2*q22*s45 + 2*q1*q3*s45 + 
       q10*q3*s45 - 2*q19*q3*s45 - 7*q2*q3*s45 - 4*q22*q3*s45 - 
       26*q1*q5*s45 + 49*q10*q5*s45 - 17*q12*q5*s45 - 9*q2*q5*s45 - 
       5*q3*q5*s45 + q5^2*s45 + 28*q10*q7*s45 - 9*q12*q7*s45 - 
       10*q19*q7*s45 + 7*q5*q7*s45 - 12*q1*q8*s45 - 4*q2*q8*s45 + 
       2*q3*q8*s45 - 2*q5*q8*s45 + 4*q1*q9*s45 - 8*q2*q9*s45 + 6*q5*q9*s45 - 
       3*q19*q3*q7*s12*s45 - 4*q3*q5*q7*s12*s45 + 4*q5*q7*q8*s12*s45 + 
       2*q1^2*q10*s23*s45 - 2*q1*q10^2*s23*s45 - 2*q1*q10*q22*s23*s45 - 
       3*q10*q19*q3*s23*s45 - 2*q1^2*q5*s23*s45 + 35*q1*q10*q5*s23*s45 + 
       3*q10^2*q5*s23*s45 - 3*q10*q3*q5*s23*s45 - 2*q1*q5^2*s23*s45 + 
       3*q10*q5^2*s23*s45 + q1^2*q10*q5*s23^2*s45 + q1*q10^2*q5*s23^2*s45 + 
       q1*q10*q5^2*s23^2*s45 + q1^2*q2*s34*s45 - 2*q10^2*q2*s34*s45 + 
       3*q12^2*q2*s34*s45 - 2*q10*q2^2*s34*s45 + 2*q1*q2*q22*s34*s45 + 
       2*q1^2*q5*s34*s45 + 3*q10^2*q5*s34*s45 - 4*q12^2*q5*s34*s45 + 
       5*q1*q2*q5*s34*s45 + 11*q10*q2*q5*s34*s45 - 25*q12*q2*q5*s34*s45 + 
       2*q1*q5^2*s34*s45 + 3*q10*q5^2*s34*s45 - q12*q5^2*s34*s45 + 
       2*q10^2*q7*s34*s45 + q12^2*q7*s34*s45 + 19*q10*q5*q7*s34*s45 - 
       6*q12*q5*q7*s34*s45 + 8*q1*q5*q8*s34*s45 + 12*q2*q5*q9*s34*s45 - 
       2*q5^2*q9*s34*s45 + q10^2*q2*q5*s34^2*s45 - 4*q12^2*q2*q5*s34^2*s45 + 
       4*q12*q2*q5^2*s34^2*s45 + q12^2*q5*q7*s34^2*s45 + 
       q10*q5^2*q7*s34^2*s45 - q12*q5^2*q7*s34^2*s45 - 
       4*q2*q5^2*q9*s34^2*s45 + 4*q1*q10^2*s45^2 + q1^2*q2*s45^2 + 
       16*q1*q10*q2*s45^2 + 2*q10^2*q2*s45^2 - 3*q1*q12*q2*s45^2 + 
       q10*q2^2*s45^2 + 2*q1*q10*q22*s45^2 + 3*q1*q2*q3*s45^2 + 
       q1^2*q5*s45^2 - 43*q1*q10*q5*s45^2 - 3*q10^2*q5*s45^2 + 
       10*q1*q2*q5*s45^2 - 17*q10*q2*q5*s45^2 + 6*q12*q2*q5*s45^2 - 
       q10*q3*q5*s45^2 + q1*q5^2*s45^2 + q10^2*q7*s45^2 + 
       13*q10*q5*q7*s45^2 - q3*q5*q7*s45^2 + q5^2*q7*s45^2 - 
       4*q1*q3*q8*s45^2 + 2*q1*q5*q8*s45^2 - 2*q2*q5*q9*s45^2 - 
       2*q1^2*q10*q5*s23*s45^2 - 3*q1*q10^2*q5*s23*s45^2 - 
       2*q1*q10*q5^2*s23*s45^2 - q1^2*q2*q5*s34*s45^2 - 
       q10^2*q2*q5*s34*s45^2 + q12^2*q2*q5*s34*s45^2 - 
       q10*q2^2*q5*s34*s45^2 - q1*q2*q5^2*s34*s45^2 - 
       3*q12*q2*q5^2*s34*s45^2 + 2*q10*q5^2*q7*s34*s45^2 + 
       4*q2*q5^2*q9*s34*s45^2 - q12^2*q2*q5^2*s34^2*s45^2 - 
       2*q1*q10^2*q2*s45^3 - q1*q10*q2^2*s45^3 + q1^2*q10*q5*s45^3 + 
       3*q1*q10^2*q5*s45^3 + 16*q1*q10*q2*q5*s45^3 + q10^2*q2*q5*s45^3 - 
       q1*q2^2*q5*s45^3 + q10*q2^2*q5*s45^3 + q1*q10*q5^2*s45^3 - 
       q10*q3*q5*q7*s45^3 + q10*q5^2*q7*s45^3 - q1*q10^2*q2*q5*s45^4 - 
       q1*q10*q2^2*q5*s45^4 - q1^2*s51 - 15*q1*q10*s51 + q1*q12*s51 + 
       18*q10*q12*s51 - 4*q12^2*s51 - 22*q1*q19*s51 + 12*q10*q19*s51 + 
       16*q1*q2*s51 - 7*q10*q2*s51 + 9*q12*q2*s51 - 19*q19*q2*s51 - 
       2*q10*q22*s51 - 2*q1*q3*s51 + q10*q3*s51 + q2*q3*s51 - 4*q22*q3*s51 + 
       2*q1*q4*s51 - 2*q10*q4*s51 + 2*q3*q4*s51 - 11*q1*q7*s51 + 
       20*q10*q7*s51 - 22*q12*q7*s51 + 20*q19*q7*s51 + 22*q2*q7*s51 + 
       2*q22*q7*s51 + 4*q1*q8*s51 + 4*q2*q8*s51 - 4*q1*q9*s51 - 6*q2*q9*s51 - 
       4*q19^2*q2*s12*s51 - q19*q2^2*s12*s51 + 3*q19^2*q7*s12*s51 - 
       26*q19*q2*q7*s12*s51 + 2*q2*q3*q7*s12*s51 - 2*q2^2*q8*s12*s51 + 
       8*q2*q7*q8*s12*s51 - q19^2*q2*q7*s12^2*s51 + 4*q19*q2^2*q7*s12^2*s51 - 
       4*q2^2*q7*q8*s12^2*s51 - 2*q1^2*q10*s23*s51 - q1^2*q19*s23*s51 - 
       15*q1*q10*q19*s23*s51 + 4*q1*q19^2*s23*s51 - 3*q10*q19^2*s23*s51 + 
       2*q1^2*q9*s23*s51 + 4*q1*q10*q9*s23*s51 + q1^2*q10*q19*s23^2*s51 + 
       q1*q10*q19^2*s23^2*s51 + 4*q1^2*q10*q9*s23^2*s51 + q10^2*q12*s34*s51 - 
       4*q10*q12^2*s34*s51 - q1^2*q2*s34*s51 - q10^2*q2*s34*s51 + 
       7*q10*q12*q2*s34*s51 + q12^2*q2*s34*s51 - q10*q2^2*s34*s51 + 
       2*q10^2*q4*s34*s51 + 4*q10^2*q7*s34*s51 + 18*q10*q12*q7*s34*s51 + 
       3*q12^2*q7*s34*s51 - 10*q1*q2*q7*s34*s51 + 2*q2*q22*q7*s34*s51 + 
       4*q1*q4*q7*s34*s51 + q10^2*q12*q2*s34^2*s51 + q10*q12^2*q2*s34^2*s51 - 
       2*q10^2*q12*q7*s34^2*s51 - 4*q10*q12^2*q7*s34^2*s51 + 
       4*q10^2*q4*q7*s34^2*s51 + q1*q10^2*s45*s51 + q1^2*q12*s45*s51 + 
       q10*q19^2*s45*s51 - q1^2*q2*s45*s51 + 5*q1*q10*q2*s45*s51 + 
       q10^2*q2*s45*s51 - 3*q1*q12*q2*s45*s51 - 5*q10*q19*q2*s45*s51 - 
       q10*q2^2*s45*s51 + q1^2*q3*s45*s51 + 2*q10^2*q7*s45*s51 - 
       3*q1*q12*q7*s45*s51 - 8*q1*q19*q7*s45*s51 - q19^2*q7*s45*s51 + 
       2*q10*q22*q7*s45*s51 + 2*q10*q3*q7*s45*s51 + 4*q1*q3*q8*s45*s51 - 
       q1*q10^2*q2*s45^2*s51 - q1^2*q19*s51^2 - 4*q1*q10*q19*s51^2 - 
       q1*q19^2*s51^2 - 3*q10*q19^2*s51^2 + q1^2*q2*s51^2 + q19^2*q2*s51^2 - 
       q10*q2^2*s51^2 - q19*q2^2*s51^2 - q1*q2*q3*s51^2 - 2*q1^2*q7*s51^2 + 
       q10^2*q7*s51^2 - 3*q1*q12*q7*s51^2 + 6*q10*q12*q7*s51^2 - 
       4*q1*q19*q7*s51^2 + 3*q19^2*q7*s51^2 + 16*q1*q2*q7*s51^2 - 
       4*q19*q2*q7*s51^2 + q2^2*q7*s51^2 + 2*q10*q22*q7*s51^2 + 
       q10*q3*q7*s51^2 + 2*q1*q4*q7*s51^2 - 2*q10*q4*q7*s51^2 - 
       4*q19^2*q2*q7*s12*s51^2 + 2*q19*q2^2*q7*s12*s51^2 - 
       4*q2^2*q7*q8*s12*s51^2 + q19^2*q2^2*q7*s12^2*s51^2 + 
       2*q1^2*q10*q19*s23*s51^2 + 4*q1*q10*q19^2*s23*s51^2 + 
       4*q1^2*q10*q9*s23*s51^2 - q1^2*q10*q19^2*s23^2*s51^2 - 
       2*q10^2*q12*q7*s34*s51^2 - q10*q12^2*q7*s34*s51^2 - 
       q1^2*q2*q7*s34*s51^2 + 4*q10^2*q4*q7*s34*s51^2 + 
       q10^2*q12^2*q7*s34^2*s51^2 + q10*q19^2*q2*s45*s51^2 - 
       q10*q19*q2^2*s45*s51^2 - q1^2*q19*q7*s45*s51^2 - 
       q1*q19^2*q7*s45*s51^2 + q10*q19^2*q2*s51^3 - q10*q19*q2^2*s51^3 - 
       q1^2*q19*q7*s51^3 - q1*q19^2*q7*s51^3 + q1^2*q2*q7*s51^3 - 
       q1*q2*q3*q7*s51^3]*(2*F[1, 1, 3]^2 - 2*F[1, 1, 9]^2 + 2*tci[1, 1]^2 - 
      4*F[1, 1, 3]*tci[1, 2]))/2 + 
   (r[4*q1 - 2*q10 - 10*q14 - 10*q15 - 6*q2 - 4*q3 - 4*q5 + 8*q7 - 
       4*q15*q2*s12 + 2*q15*q3*s12 + q3^2*s12 + 5*q3*q5*s12 + q4*q5*s12 + 
       q5^2*s12 - 3*q2*q7*s12 - 4*q3*q7*s12 - q5*q7*s12 + 2*q7^2*s12 - 
       q3*q4*q5*s12^2 + q3*q5^2*s12^2 + q3*q5*q7*s12^2 - q3*q7^2*s12^2 - 
       q1*q10*s23 - 4*q1*q14*s23 - q10*q3*s23 + q3^2*s23 + q3*q4*s23 - 
       4*q1*q5*s23 + 2*q14*q5*s23 + 5*q3*q5*s23 + q5^2*s23 - 
       2*q3^2*q4*s12*s23 - 2*q4*q5^2*s12*s23 + q3*q4*q5^2*s12^2*s23 - 
       q1*q10*q5*s23^2 + q10*q3*q5*s23^2 + q3^2*q5*s23^2 - q3*q4*q5*s23^2 + 
       q3^2*q4*q5*s12*s23^2 + 2*q10*q15*s34 + 5*q1*q2*s34 - 4*q10*q2*s34 - 
       2*q14*q2*s34 - 4*q1*q5*s34 + 2*q14*q5*s34 - 3*q2*q5*s34 - 2*q5^2*s34 + 
       5*q10*q7*s34 + 3*q2*q7*s34 - q4*q7*s34 + q5*q7*s34 + 2*q7^2*s34 - 
       q1*q5^2*s23*s34 + q4*q5^2*s23*s34 - q10*q2*q5*s34^2 + 
       q10*q5*q7*s34^2 + 2*q10*q7^2*s34^2 + 6*q1*q10*s45 + 6*q10^2*s45 - 
       2*q10*q15*s45 - 3*q1*q2*s45 + 13*q10*q2*s45 + 6*q10*q3*s45 + 
       2*q14*q3*s45 - 4*q15*q3*s45 + q3^2*s45 + 11*q1*q5*s45 + 6*q10*q5*s45 - 
       4*q14*q5*s45 + 2*q15*q5*s45 + q5^2*s45 + 10*q10*q7*s45 - 
       2*q14*q7*s45 + 17*q3*q7*s45 + 6*q5*q7*s45 + 2*q7^2*s45 - 
       2*q15*q3*q5*s12*s45 + q3^2*q7*s12*s45 + 7*q3*q5*q7*s12*s45 + 
       q5^2*q7*s12*s45 + 3*q3*q7^2*s12*s45 + q5*q7^2*s12*s45 + 
       q3*q5^2*q7*s12^2*s45 + q3*q5*q7^2*s12^2*s45 + 2*q1*q10^2*s23*s45 + 
       q10^2*q3*s23*s45 + q10*q3^2*s23*s45 - q1*q10*q5*s23*s45 + 
       7*q10*q3*q5*s23*s45 - 2*q14*q3*q5*s23*s45 + q1*q5^2*s23*s45 - 
       q1*q10^2*q5*s23^2*s45 + q10^2*q3*q5*s23^2*s45 + 
       q10*q3^2*q5*s23^2*s45 + 2*q10^2*q2*s34*s45 + 2*q10*q15*q5*s34*s45 + 
       4*q1*q2*q5*s34*s45 - 3*q10*q2*q5*s34*s45 - 2*q14*q2*q5*s34*s45 + 
       2*q1*q5^2*s34*s45 + q10^2*q7*s34*s45 + 7*q10*q5*q7*s34*s45 + 
       q5^2*q7*s34*s45 + 4*q10*q7^2*s34*s45 + q5*q7^2*s34*s45 - 
       q10*q2*q5^2*s34^2*s45 + q10*q5^2*q7*s34^2*s45 + 
       q10*q5*q7^2*s34^2*s45 - 4*q1*q10^2*s45^2 - 11*q1*q10*q2*s45^2 - 
       2*q10^2*q2*s45^2 + q10^2*q3*s45^2 + q10*q3^2*s45^2 + 
       8*q1*q10*q5*s45^2 + 3*q10^2*q5*s45^2 + 2*q10*q15*q5*s45^2 - 
       7*q1*q2*q5*s45^2 + 7*q10*q2*q5*s45^2 - 2*q1*q5^2*s45^2 + 
       3*q10*q5^2*s45^2 + 2*q10^2*q7*s45^2 + 6*q10*q3*q7*s45^2 + 
       2*q14*q3*q7*s45^2 + q3^2*q7*s45^2 + 6*q10*q5*q7*s45^2 + 
       q5^2*q7*s45^2 + 2*q10*q7^2*s45^2 + q5*q7^2*s45^2 + 
       3*q1*q10^2*q5*s23*s45^2 + q1*q10*q5^2*s23*s45^2 + 
       q10^2*q2*q5*s34*s45^2 - q1*q2*q5^2*s34*s45^2 + q10*q2*q5^2*s34*s45^2 + 
       2*q10*q5^2*q7*s34*s45^2 + 2*q10*q5*q7^2*s34*s45^2 + 
       2*q1*q10^2*q2*s45^3 - 3*q1*q10^2*q5*s45^3 - 6*q1*q10*q2*q5*s45^3 - 
       q10^2*q2*q5*s45^3 - 2*q1*q10*q5^2*s45^3 + q1*q2*q5^2*s45^3 - 
       q10*q2*q5^2*s45^3 + q10^2*q3*q7*s45^3 + q10*q3^2*q7*s45^3 + 
       q10*q5^2*q7*s45^3 + q10*q5*q7^2*s45^3 + q1*q10^2*q2*q5*s45^4 + 
       q1*q10*q2*q5^2*s45^4 + 2*q1*q10*s51 + 3*q10^2*s51 - 2*q10*q15*s51 - 
       15*q1*q2*s51 + 5*q10*q2*s51 - 3*q1*q3*s51 + q10*q3*s51 + 
       2*q15*q3*s51 + 10*q2*q3*s51 - 2*q3^2*s51 - q10*q4*s51 + 11*q1*q7*s51 + 
       5*q10*q7*s51 + 2*q14*q7*s51 - 14*q2*q7*s51 - 14*q3*q7*s51 + 
       4*q7^2*s51 + q3^2*q4*s12*s51 + 7*q2*q3*q7*s12*s51 - q3^2*q7*s12*s51 - 
       2*q2*q7^2*s12*s51 - 3*q3*q7^2*s12*s51 + q2*q3*q7^2*s12^2*s51 + 
       q10^2*q2*s34*s51 + 2*q10^2*q7*s34*s51 + 6*q1*q2*q7*s34*s51 - 
       2*q14*q2*q7*s34*s51 + 2*q10*q7^2*s34*s51 + q2*q7^2*s34*s51 + 
       q10*q4*q7^2*s34^2*s51 - q1*q10^2*s45*s51 + 2*q1*q10*q15*s45*s51 - 
       4*q1*q10*q2*s45*s51 - q10^2*q2*s45*s51 + q10^2*q3*s45*s51 - 
       2*q1*q15*q3*s45*s51 - 4*q1*q2*q3*s45*s51 + q10*q3^2*s45*s51 + 
       4*q10^2*q7*s45*s51 + 5*q1*q3*q7*s45*s51 + 7*q10*q3*q7*s45*s51 + 
       2*q14*q3*q7*s45*s51 + 2*q3^2*q7*s45*s51 + q10*q7^2*s45*s51 + 
       3*q3*q7^2*s45*s51 + q1*q10^2*q2*s45^2*s51 + 2*q10^2*q3*q7*s45^2*s51 + 
       2*q10*q3^2*q7*s45^2*s51 + 9*q1*q2*q3*s51^2 + 2*q2*q3^2*s51^2 + 
       2*q10^2*q7*s51^2 - 17*q1*q2*q7*s51^2 - 10*q1*q3*q7*s51^2 + 
       q10*q3*q7*s51^2 + 17*q2*q3*q7*s51^2 - 2*q3^2*q7*s51^2 + 
       2*q1*q7^2*s51^2 - 4*q2*q7^2*s51^2 - 3*q3*q7^2*s51^2 + 
       q2*q3^2*q7*s12*s51^2 + 3*q2*q3*q7^2*s12*s51^2 + 
       q10^2*q4*q7*s34*s51^2 + q1*q2*q7^2*s34*s51^2 - q1*q2*q3^2*s45*s51^2 + 
       q10^2*q3*q7*s45*s51^2 + q10*q3^2*q7*s45*s51^2 + q1*q3*q7^2*s45*s51^2 + 
       q1*q2*q3^2*s51^3 + 10*q1*q2*q3*q7*s51^3 - q1*q3^2*q7*s51^3 + 
       2*q2*q3^2*q7*s51^3 - 2*q1*q2*q7^2*s51^3 - q1*q3*q7^2*s51^3 + 
       3*q2*q3*q7^2*s51^3 + q1*q2*q3^2*q7*s51^4 + q1*q2*q3*q7^2*s51^4]*
     (2*F[1, 1, 4]^2 - 2*F[1, 1, 9]^2 + 2*tci[1, 1]^2 - 
      4*F[1, 1, 4]*tci[1, 2]))/2 + 
   (r[-2*q1 - 14*q10 + 10*q17 - 4*q2 - 4*q20 + 14*q23 - 32*q3 + q5 - 4*q7 + 
       14*q8 - 8*q9 + 4*q17^2*s12 + q17*q2*s12 - 2*q17*q3*s12 + 
       8*q17*q5*s12 - 9*q3*q5*s12 - 25*q3*q7*s12 + 10*q7*q8*s12 - 
       3*q17^2*q3*s12^2 + 4*q17*q2*q3*s12^2 - 5*q17*q3^2*s12^2 + 
       4*q3^2*q4*s12^2 - q17^2*q5*s12^2 - 4*q17*q3*q5*s12^2 + 
       3*q17^2*q7*s12^2 - 4*q17*q2*q7*s12^2 + 4*q2*q3*q7*s12^2 - 
       q3^2*q7*s12^2 + 5*q17*q5*q7*s12^2 - 5*q3*q5*q7*s12^2 - 
       4*q17*q7^2*s12^2 + 4*q7^2*q8*s12^2 - 6*q1*q10*s23 - 5*q1*q17*s23 + 
       4*q17^2*s23 + 2*q23^2*s23 - 3*q10*q3*s23 - 6*q17*q3*s23 + 
       6*q20*q3*s23 - 7*q23*q3*s23 + 2*q1*q4*s23 - 4*q3*q4*s23 + 
       11*q17*q5*s23 - 9*q23*q5*s23 + 2*q3*q5*s23 - 8*q4*q5*s23 + 
       2*q17^2*q3*s12*s23 - 9*q17*q3^2*s12*s23 + 6*q3^2*q4*s12*s23 - 
       q17^2*q5*s12*s23 - 20*q17*q3*q5*s12*s23 + 8*q3*q4*q5*s12*s23 + 
       2*q17^2*q3^2*s12^2*s23 + 2*q17^2*q3*q5*s12^2*s23 + 
       4*q17*q3^2*q5*s12^2*s23 - 4*q3^2*q4*q5*s12^2*s23 + q23^2*q3*s23^2 + 
       q1*q10*q5*s23^2 + 3*q1*q17*q5*s23^2 - q23^2*q5*s23^2 - 
       q10*q3*q5*s23^2 - 7*q17*q3*q5*s23^2 - 2*q20*q3*q5*s23^2 - 
       2*q1*q4*q5*s23^2 + 6*q3*q4*q5*s23^2 + q17^2*q3*q5*s12*s23^2 + 
       4*q17*q3^2*q5*s12*s23^2 - 4*q3^2*q4*q5*s12*s23^2 - 
       q17^2*q3^2*q5*s12^2*s23^2 - 8*q1*q2*s34 - 3*q10*q2*s34 + 
       2*q2*q20*s34 - 27*q1*q23*s34 + 3*q2*q23*s34 + 7*q23^2*s34 + 
       4*q1*q4*s34 - 10*q1*q5*s34 + 2*q20*q5*s34 - 2*q23*q5*s34 - 
       3*q10*q7*s34 + q23*q7*s34 - 14*q1*q8*s34 - 2*q2*q9*s34 - 6*q7*q9*s34 + 
       4*q1*q4*q5*s23*s34 + 9*q1^2*q23*s34^2 + 4*q2^2*q23*s34^2 - 
       2*q1*q23^2*s34^2 + q2*q23^2*s34^2 - q1^2*q5*s34^2 - q10*q2*q5*s34^2 + 
       4*q1*q23*q5*s34^2 + 3*q2*q23*q5*s34^2 + q23^2*q5*s34^2 + 
       q10*q5*q7*s34^2 - 3*q23*q5*q7*s34^2 + 6*q1^2*q8*s34^2 - 
       4*q2^2*q9*s34^2 - 2*q2*q5*q9*s34^2 + 2*q5*q7*q9*s34^2 + 
       q1^2*q23^2*s34^3 - q1^2*q23*q5*s34^3 - q1*q23^2*q5*s34^3 + 
       8*q1*q10*s45 + 3*q1*q17*s45 + 2*q1*q2*s45 + 5*q10*q2*s45 - 
       7*q17*q2*s45 - 6*q1*q23*s45 - 4*q2*q23*s45 - q23^2*s45 - 
       3*q10*q3*s45 + 3*q1*q5*s45 - 8*q17*q5*s45 + q23*q5*s45 + q3*q5*s45 - 
       2*q10*q7*s45 + 10*q17*q7*s45 + q23*q7*s45 - 20*q3*q7*s45 - 
       2*q5*q7*s45 - 12*q1*q8*s45 - 2*q7*q8*s45 + 8*q2*q9*s45 - 4*q7*q9*s45 - 
       q17^2*q2*s12*s45 + q17^2*q5*s12*s45 + 3*q17^2*q7*s12*s45 + 
       8*q17*q5*q7*s12*s45 - 9*q3*q5*q7*s12*s45 + 2*q17*q7^2*s12*s45 - 
       3*q3*q7^2*s12*s45 - 2*q7^2*q8*s12*s45 - q17^2*q5*q7*s12^2*s45 + 
       q17^2*q7^2*s12^2*s45 + q17*q5*q7^2*s12^2*s45 - q3*q5*q7^2*s12^2*s45 - 
       q1^2*q10*s23*s45 - q1^2*q17*s23*s45 - q23^2*q3*s23*s45 - 
       3*q1*q10*q5*s23*s45 - 3*q1*q17*q5*s23*s45 + q23^2*q5*s23*s45 + 
       2*q20*q3*q5*s23*s45 + q1^2*q2*s34*s45 + 14*q1^2*q23*s34*s45 - 
       17*q2^2*q23*s34*s45 + q1*q23^2*s34*s45 - 2*q2*q23^2*s34*s45 + 
       10*q1*q2*q5*s34*s45 - 2*q2*q20*q5*s34*s45 - 12*q2*q23*q5*s34*s45 - 
       q23^2*q5*s34*s45 + 3*q10*q5*q7*s34*s45 - 3*q23*q5*q7*s34*s45 + 
       q10*q7^2*s34*s45 - q23*q7^2*s34*s45 + 10*q1^2*q8*s34*s45 + 
       14*q2^2*q9*s34*s45 - 4*q5*q7*q9*s34*s45 + 2*q1^2*q23^2*s34^2*s45 - 
       2*q2^2*q23^2*s34^2*s45 - 2*q1^2*q23*q5*s34^2*s45 + 
       4*q2^2*q23*q5*s34^2*s45 - 2*q1*q23^2*q5*s34^2*s45 + 
       q2*q23^2*q5*s34^2*s45 - 4*q2^2*q5*q9*s34^2*s45 + q1^2*q10*s45^2 + 
       q1^2*q17*s45^2 + q1^2*q2*s45^2 - 5*q1*q10*q2*s45^2 - q1*q2^2*s45^2 + 
       5*q1^2*q23*s45^2 + 5*q2^2*q23*s45^2 + 3*q1*q23^2*s45^2 - 
       3*q2*q23^2*s45^2 + 4*q1*q2*q3*s45^2 + 4*q1*q23*q3*s45^2 - 
       4*q2*q23*q3*s45^2 + 3*q1*q10*q5*s45^2 - 5*q1*q2*q5*s45^2 + 
       q10*q2*q5*s45^2 - 4*q1*q23*q5*s45^2 + 4*q2*q23*q5*s45^2 + 
       q10*q3*q5*s45^2 - 2*q10*q3*q7*s45^2 + 3*q10*q5*q7*s45^2 + 
       q3*q5*q7*s45^2 + q10*q7^2*s45^2 - q23*q7^2*s45^2 + 4*q1^2*q8*s45^2 - 
       4*q2^2*q9*s45^2 + q1^2*q23^2*s34*s45^2 + 2*q2^2*q23^2*s34*s45^2 - 
       q1^2*q2*q5*s34*s45^2 - q1^2*q23*q5*s34*s45^2 - 
       4*q2^2*q23*q5*s34*s45^2 - q1*q23^2*q5*s34*s45^2 + 
       2*q2*q23^2*q5*s34*s45^2 + 4*q2^2*q5*q9*s34*s45^2 - 
       q2^2*q23^2*q5*s34^2*s45^2 - q1*q10*q2*q5*s45^3 + q10*q3*q5*q7*s45^3 - 
       5*q1*q10*s51 + 4*q1*q17*s51 - 4*q17^2*s51 + 2*q1*q2*s51 + q10*q2*s51 + 
       3*q17*q2*s51 - 3*q2^2*s51 - 4*q10*q20*s51 - 2*q2*q20*s51 + 
       q1*q23*s51 - 28*q2*q23*s51 - 8*q23^2*s51 - 9*q1*q3*s51 - 
       3*q10*q3*s51 + 15*q17*q3*s51 + 12*q2*q3*s51 - 4*q20*q3*s51 + 
       5*q23*q3*s51 - 3*q3^2*s51 + 2*q1*q4*s51 - 2*q10*q4*s51 + 2*q3*q4*s51 - 
       4*q1*q7*s51 - 10*q10*q7*s51 + 7*q17*q7*s51 + 3*q2*q7*s51 - 
       2*q23*q7*s51 - 32*q3*q7*s51 - 4*q4*q7*s51 - 3*q7^2*s51 + 
       12*q1*q8*s51 - 4*q2*q8*s51 - 4*q3*q8*s51 + 6*q7*q8*s51 + 
       2*q10*q9*s51 + 8*q2*q9*s51 - 6*q7*q9*s51 - 3*q17^2*q3*s12*s51 + 
       5*q17*q2*q3*s12*s51 + 5*q17*q3^2*s12*s51 - 2*q3^2*q4*s12*s51 + 
       q17^2*q7*s12*s51 - 15*q17*q2*q7*s12*s51 + 15*q2*q3*q7*s12*s51 - 
       3*q3^2*q7*s12*s51 - q17*q7^2*s12*s51 - 4*q2*q7*q8*s12*s51 + 
       4*q7^2*q8*s12*s51 + q17^2*q2*q3*s12^2*s51 - q17^2*q3^2*s12^2*s51 + 
       q17*q2*q3^2*s12^2*s51 - 2*q17^2*q2*q7*s12^2*s51 + 
       q2*q3^2*q7*s12^2*s51 - q17^2*q7^2*s12^2*s51 + 4*q17*q2*q7^2*s12^2*
        s51 - 4*q2*q7^2*q8*s12^2*s51 - 2*q23^2*q3*s23*s51 + 
       4*q1*q10*q9*s23*s51 - q1^2*q2*s34*s51 - 2*q1*q2*q20*s34*s51 - 
       11*q1^2*q23*s34*s51 - 13*q2^2*q23*s34*s51 + 4*q1*q23^2*s34*s51 - 
       4*q2*q23^2*s34*s51 - 7*q1*q2*q7*s34*s51 + 4*q1*q4*q7*s34*s51 - 
       4*q10*q4*q7*s34*s51 + q10*q7^2*s34*s51 - q23*q7^2*s34*s51 - 
       10*q1^2*q8*s34*s51 + 10*q2^2*q9*s34*s51 - 2*q1^2*q23^2*s34^2*s51 - 
       q2^2*q23^2*s34^2*s51 + q1^2*q10*s45*s51 + q1^2*q17*s45*s51 - 
       q1^2*q2*s45*s51 - q1*q10*q2*s45*s51 - 3*q1*q17*q2*s45*s51 + 
       q1*q2^2*s45*s51 - 15*q1^2*q23*s45*s51 + 15*q2^2*q23*s45*s51 + 
       2*q1*q23^2*s45*s51 - q2*q23^2*s45*s51 - 9*q1*q2*q3*s45*s51 + 
       2*q1*q20*q3*s45*s51 - 11*q1*q23*q3*s45*s51 - q2*q23*q3*s45*s51 + 
       2*q23^2*q3*s45*s51 - 9*q1*q3*q7*s45*s51 - 6*q10*q3*q7*s45*s51 - 
       3*q23*q3*q7*s45*s51 + q10*q7^2*s45*s51 - q23*q7^2*s45*s51 - 
       3*q3*q7^2*s45*s51 - 14*q1^2*q8*s45*s51 + 4*q1*q3*q8*s45*s51 - 
       10*q2^2*q9*s45*s51 - 4*q1*q7*q9*s45*s51 - 4*q1^2*q23^2*s34*s45*s51 + 
       4*q2^2*q23^2*s34*s45*s51 - 2*q1^2*q23^2*s45^2*s51 - 
       q2^2*q23^2*s45^2*s51 + q1*q2^2*q3*s45^2*s51 - 4*q1^2*q23*q3*s45^2*
        s51 - q2^2*q23*q3*s45^2*s51 - 2*q1*q23^2*q3*s45^2*s51 + 
       q2*q23^2*q3*s45^2*s51 - 4*q1^2*q3*q8*s45^2*s51 + q1^2*q2*s51^2 - 
       q1*q2^2*s51^2 + 2*q1*q2*q20*s51^2 + 3*q1^2*q23*s51^2 + 
       10*q2^2*q23*s51^2 - q1*q23^2*s51^2 + 2*q2*q23^2*s51^2 + 
       13*q1*q2*q3*s51^2 + 3*q2^2*q3*s51^2 + 3*q1*q23*q3*s51^2 + 
       3*q2*q23*q3*s51^2 + 3*q2*q3^2*s51^2 - 2*q1^2*q7*s51^2 + 
       2*q1*q2*q7*s51^2 - 5*q17*q2*q7*s51^2 - q2^2*q7*s51^2 - 
       6*q1*q3*q7*s51^2 - 3*q10*q3*q7*s51^2 + 23*q2*q3*q7*s51^2 - 
       3*q23*q3*q7*s51^2 - 3*q3^2*q7*s51^2 + 2*q1*q4*q7*s51^2 - 
       4*q10*q4*q7*s51^2 - 2*q1*q7^2*s51^2 + 3*q2*q7^2*s51^2 + 
       4*q1^2*q8*s51^2 - 2*q1*q3*q8*s51^2 - 2*q2*q7*q8*s51^2 + 
       4*q1*q10*q9*s51^2 - 6*q2^2*q9*s51^2 - 6*q1*q7*q9*s51^2 - 
       q17^2*q2*q7*s12*s51^2 + q2^2*q3*q7*s12*s51^2 + 
       3*q2*q3^2*q7*s12*s51^2 + q17*q2*q7^2*s12*s51^2 - 
       4*q2*q7^2*q8*s12*s51^2 + q17^2*q2*q7^2*s12^2*s51^2 + 
       q1^2*q23^2*s34*s51^2 + 2*q2^2*q23^2*s34*s51^2 - q1^2*q2*q7*s34*s51^2 - 
       q1*q2*q7^2*s34*s51^2 + 2*q1^2*q23^2*s45*s51^2 - 
       2*q2^2*q23^2*s45*s51^2 - q1*q2^2*q3*s45*s51^2 + 
       3*q1^2*q23*q3*s45*s51^2 - 2*q2^2*q23*q3*s45*s51^2 - 
       q1*q23^2*q3*s45*s51^2 + 2*q2*q23^2*q3*s45*s51^2 - 
       q1*q2*q3^2*s45*s51^2 - q1^2*q3*q7*s45*s51^2 - q1*q3*q7^2*s45*s51^2 + 
       4*q1^2*q3*q8*s45*s51^2 + q1^2*q23^2*q3*s45^2*s51^2 - 
       q2^2*q23^2*s51^3 + q1*q2^2*q3*s51^3 - q2^2*q23*q3*s51^3 + 
       q2*q23^2*q3*s51^3 + q1*q2*q3^2*s51^3 + q1^2*q2*q7*s51^3 - 
       q1*q2^2*q7*s51^3 + 12*q1*q2*q3*q7*s51^3 + 2*q2^2*q3*q7*s51^3 - 
       q1*q3^2*q7*s51^3 + 3*q2*q3^2*q7*s51^3 + q1*q2*q7^2*s51^3 + 
       q1*q2^2*q3*q7*s51^4 + q1*q2*q3^2*q7*s51^4]*(-2*F[1, 1, 8]^2 + 
      2*F[1, 1, 9]^2 - 2*tci[1, 1]^2 + 4*F[1, 1, 8]*tci[1, 2]))/2 + 
   (r[-2*q10 + 12*q2 - 11*q3 - 6*q4 + 17*q5 + 7*q6 - 11*q7 - 8*q9 - 
       10*q2*q3*s12 + 3*q3*q4*s12 + 4*q2*q5*s12 - 4*q3*q5*s12 - 6*q4*q5*s12 - 
       q5^2*s12 + 2*q2*q7*s12 + 5*q3*q7*s12 - 3*q4*q7*s12 + q5*q7*s12 + 
       3*q3*q4*q5*s12^2 - q3*q5^2*s12^2 - 2*q2*q3*q7*s12^2 - q3*q5*q7*s12^2 + 
       2*q1*q10*s23 - q10*q3*s23 - q10*q4*s23 - 2*q3*q4*s23 + 3*q1*q5*s23 - 
       2*q10*q5*s23 + 2*q3*q5*s23 + 3*q4*q5*s23 + 3*q5^2*s23 + 6*q3*q6*s23 - 
       10*q5*q6*s23 - q1*q9*s23 - 2*q10*q9*s23 + q3*q9*s23 + 2*q5*q9*s23 - 
       6*q3*q5^2*s12*s23 + q5^3*s12*s23 - q3*q5^3*s12^2*s23 + 
       2*q1*q10*q5*s23^2 - 2*q10*q3*q5*s23^2 + q3*q4*q5*s23^2 + 
       q1*q5^2*s23^2 - 2*q3*q5^2*s23^2 + q5^3*s23^2 - 3*q3*q5*q6*s23^2 - 
       2*q1*q10*q9*s23^2 + q10*q3*q9*s23^2 - q3*q5^3*s12*s23^2 - 
       3*q10*q4*s34 - 10*q10*q5*s34 + 2*q2*q5*s34 + 6*q4*q5*s34 - 
       7*q2*q6*s34 - 7*q5*q6*s34 - 8*q10*q7*s34 + 3*q4*q7*s34 - 8*q5*q7*s34 - 
       6*q2*q9*s34 + 5*q5*q9*s34 - q1*q5^2*s23*s34 - 3*q10*q4*q7*s34^2 - 
       8*q10*q5*q7*s34^2 + 2*q2*q5*q9*s34^2 - 3*q1*q10*s45 - 2*q1*q2*s45 + 
       4*q1*q3*s45 + 11*q2*q3*s45 - 6*q1*q5*s45 - 12*q10*q5*s45 - 
       13*q2*q5*s45 - 7*q3*q5*s45 - 17*q5^2*s45 + 10*q5*q6*s45 - 
       20*q10*q7*s45 - 9*q3*q7*s45 - 14*q5*q7*s45 + 10*q2*q9*s45 + 
       q3*q9*s45 - 4*q5*q9*s45 - 4*q3*q5^2*s12*s45 - q5^3*s12*s45 - 
       9*q3*q5*q7*s12*s45 - 6*q5^2*q7*s12*s45 - q3*q5^3*s12^2*s45 - 
       2*q3*q5^2*q7*s12^2*s45 - 5*q1*q10*q5*s23*s45 - q10*q3*q5*s23*s45 - 
       2*q1*q5^2*s23*s45 - 8*q10*q5^2*s23*s45 - 3*q3*q5^2*s23*s45 - 
       2*q5^3*s23*s45 + 3*q3*q5*q6*s23*s45 - q3*q5^3*s12*s23*s45 + 
       q1*q10*q5^2*s23^2*s45 - 2*q10*q3*q5^2*s23^2*s45 - q3*q5^3*s23^2*s45 + 
       2*q1*q5^2*s34*s45 - 13*q10*q5^2*s34*s45 + 2*q2*q5^2*s34*s45 + 
       7*q2*q5*q6*s34*s45 - 22*q10*q5*q7*s34*s45 - 6*q5^2*q7*s34*s45 - 
       8*q2*q5*q9*s34*s45 + q5^2*q9*s34*s45 - 6*q10*q5^2*q7*s34^2*s45 + 
       2*q2*q5^2*q9*s34^2*s45 - 2*q1*q2*q3*s45^2 + 3*q1*q10*q5*s45^2 + 
       3*q1*q2*q5*s45^2 - 8*q10*q3*q5*s45^2 + q1*q5^2*s45^2 - 
       14*q10*q5^2*s45^2 - 4*q3*q5^2*s45^2 - 2*q5^3*s45^2 - 
       8*q10*q3*q7*s45^2 - 26*q10*q5*q7*s45^2 - 12*q3*q5*q7*s45^2 - 
       11*q5^2*q7*s45^2 - q2*q3*q9*s45^2 + 3*q2*q5*q9*s45^2 - 
       q3*q5^3*s12*s45^2 - 5*q3*q5^2*q7*s12*s45^2 - q5^3*q7*s12*s45^2 - 
       q3*q5^3*q7*s12^2*s45^2 - 2*q1*q10*q5^2*s23*s45^2 - 
       3*q10*q3*q5^2*s23*s45^2 - 3*q10*q5^3*s23*s45^2 - q3*q5^3*s23*s45^2 - 
       q10*q3*q5^3*s23^2*s45^2 - q1*q2*q5^2*s34*s45^2 - 
       3*q10*q5^3*s34*s45^2 - 17*q10*q5^2*q7*s34*s45^2 - q5^3*q7*s34*s45^2 - 
       2*q2*q5^2*q9*s34*s45^2 - q10*q5^3*q7*s34^2*s45^2 + q1*q10*q5^2*s45^3 - 
       4*q10*q3*q5^2*s45^3 - 3*q10*q5^3*s45^3 - q3*q5^3*s45^3 - 
       12*q10*q3*q5*q7*s45^3 - 16*q10*q5^2*q7*s45^3 - 5*q3*q5^2*q7*s45^3 - 
       2*q5^3*q7*s45^3 - q3*q5^3*q7*s12*s45^3 - q10*q3*q5^3*s23*s45^3 - 
       3*q10*q5^3*q7*s34*s45^3 - q10*q3*q5^3*s45^4 - 5*q10*q3*q5^2*q7*s45^4 - 
       3*q10*q5^3*q7*s45^4 - q3*q5^3*q7*s45^4 - q10*q3*q5^3*q7*s45^5 + 
       2*q1*q2*s51 - q10*q3*s51 - 8*q2*q3*s51 + q10*q4*s51 + 2*q3*q4*s51 + 
       4*q10*q6*s51 - 3*q3*q6*s51 - 2*q1*q7*s51 - 8*q10*q7*s51 + 
       16*q2*q7*s51 + 7*q3*q7*s51 - 3*q4*q7*s51 + 7*q6*q7*s51 + 7*q2*q9*s51 + 
       5*q3*q9*s51 - 11*q2*q3*q7*s12*s51 - 2*q1*q10*q9*s23*s51 + 
       2*q10*q3*q9*s23*s51 - 7*q2*q6*q7*s34*s51 + 2*q1*q2*q3*s45*s51 + 
       3*q1*q10*q6*s45*s51 + 3*q1*q3*q6*s45*s51 - 2*q1*q3*q7*s45*s51 - 
       q10*q3*q7*s45*s51 + 7*q10*q6*q7*s45*s51 - 4*q2*q3*q9*s45*s51 - 
       2*q1*q2*q3*s51^2 + 2*q1*q2*q7*s51^2 + 2*q1*q3*q7*s51^2 - 
       q10*q3*q7*s51^2 - 11*q2*q3*q7*s51^2 - q10*q4*q7*s51^2 + 
       7*q10*q6*q7*s51^2 - 3*q2*q3*q9*s51^2 - 2*q1*q2*q3*q7*s51^3]*
     (-4*F[1, 1, 1]^2 + 4*F[1, 1, 3]^2 + 8*F[1, 1, 1]*F[1, 1, 10] - 
      8*F[1, 1, 3]*F[1, 1, 10] - 8*F[2, 1, 1] + 8*F[2, 1, 13] + 
      8*F[1, 1, 1]*tci[1, 2] - 8*F[1, 2, 2]*tci[1, 2]))/2 + 
   (r[-q1 - 3*q10 - 7*q2 + 4*q3 + 6*q4 - 6*q5 + 11*q7 - 7*q8 + q2*q3*s12 - 
       3*q3*q4*s12 + 6*q3*q5*s12 + 6*q4*q5*s12 - 2*q3*q7*s12 + 3*q4*q7*s12 + 
       2*q5*q7*s12 - q7^2*s12 + q3*q8*s12 - 3*q7*q8*s12 - 3*q3*q4*q5*s12^2 + 
       q2*q3*q7*s12^2 - 2*q3*q5*q7*s12^2 - q2*q7*q8*s12^2 + 4*q1*q3*s23 - 
       q10*q3*s23 + q10*q4*s23 + 2*q3*q4*s23 - 4*q1*q5*s23 + 4*q10*q5*s23 + 
       6*q3*q5*s23 - 3*q4*q5*s23 + q10*q3*q5*s23^2 - q3*q4*q5*s23^2 + 
       6*q1*q2*s34 + 3*q10*q4*s34 + 4*q1*q5*s34 + 6*q10*q5*s34 - 
       6*q4*q5*s34 + 3*q10*q7*s34 - 3*q4*q7*s34 + 3*q5*q7*s34 + 4*q1*q8*s34 + 
       3*q10*q4*q7*s34^2 + 3*q10*q5*q7*s34^2 + 4*q1*q10*s45 + 4*q1*q2*s45 - 
       4*q1*q3*s45 + 3*q10*q3*s45 - q2*q3*s45 + 4*q1*q5*s45 - 2*q10*q5*s45 - 
       q3*q5*s45 + 6*q10*q7*s45 + 6*q3*q7*s45 - q1*q8*s45 + q2*q8*s45 - 
       6*q7*q8*s45 + 2*q3*q5*q7*s12*s45 - q3*q7^2*s12*s45 - 
       q3*q5*q7^2*s12^2*s45 - 4*q1*q10*q5*s23*s45 + 2*q10*q3*q5*s23*s45 - 
       4*q1*q2*q5*s34*s45 + 3*q10*q5*q7*s34*s45 + q1*q2*q3*s45^2 + 
       4*q1*q10*q5*s45^2 + 3*q10*q3*q5*s45^2 + 6*q10*q3*q7*s45^2 + 
       3*q10*q5*q7*s45^2 + 3*q3*q5*q7*s45^2 + q1*q3*q8*s45^2 + 
       3*q10*q3*q5*q7*s45^3 - 6*q1*q2*s51 + q10*q3*s51 + 5*q2*q3*s51 - 
       q10*q4*s51 - 2*q3*q4*s51 + 6*q1*q7*s51 + 4*q10*q7*s51 - 9*q2*q7*s51 - 
       3*q3*q7*s51 + 3*q4*q7*s51 - 6*q1*q8*s51 - 2*q2*q8*s51 + 3*q3*q8*s51 + 
       4*q2*q3*q7*s12*s51 + 6*q1*q2*q7*s34*s51 - 2*q1*q2*q3*s45*s51 + 
       q1*q3*q7*s45*s51 + 4*q10*q3*q7*s45*s51 + q3*q7^2*s45*s51 + 
       3*q1*q2*q3*s51^2 - 6*q1*q2*q7*s51^2 - 4*q1*q3*q7*s51^2 + 
       q10*q3*q7*s51^2 + 6*q2*q3*q7*s51^2 + q10*q4*q7*s51^2 + q1*q7^2*s51^2 + 
       3*q1*q3*q8*s51^2 - 3*q2*q7*q8*s51^2 + q1*q3*q7^2*s45*s51^2 + 
       3*q1*q2*q3*q7*s51^3]*(4*F[1, 1, 3]^2 - 8*F[1, 1, 3]*F[1, 1, 6] + 
      4*F[1, 1, 6]^2 + 8*F[2, 1, 13] + 8*F[2, 1, 14] + (4*tci[1, 1]^2)/3 + 
      8*F[1, 1, 6]*tci[1, 2] - 8*F[1, 2, 2]*tci[1, 2]))/2 + 
   (r[q1 - 6*q10 + 3*q2 - 7*q3 + 11*q5 + 7*q6 - 7*q7 - 3*q9 + 4*q2*q5*s12 + 
       5*q10*q5*s23 + 3*q3*q5*s23 + 6*q3*q6*s23 - 10*q5*q6*s23 - 
       3*q10*q9*s23 + q5*q9*s23 + q1*q10*q5*s23^2 - 3*q3*q5*q6*s23^2 - 
       q1*q10*q9*s23^2 + q10^2*s34 - 3*q10*q2*s34 - q1*q5*s34 + 
       3*q10*q5*s34 - 7*q2*q6*s34 - 7*q5*q6*s34 + 4*q10*q7*s34 - 
       3*q10*q9*s34 - 6*q2*q9*s34 + 3*q5*q9*s34 + q10^2*q2*s34^2 - 
       q10*q2*q5*s34^2 + 3*q2*q5*q9*s34^2 - 2*q1*q2*s45 + 6*q10*q2*s45 + 
       2*q1*q5*s45 - q10*q5*s45 - 4*q2*q5*s45 + 10*q5*q6*s45 - 3*q10*q7*s45 + 
       4*q5*q7*s45 + q1*q9*s45 - q2*q9*s45 - q1*q10*q5*s23*s45 + 
       q10^2*q5*s23*s45 + 3*q3*q5*q6*s23*s45 + 2*q10^2*q5*s34*s45 + 
       q1*q2*q5*s34*s45 - 5*q10*q2*q5*s34*s45 + 7*q2*q5*q6*s34*s45 + 
       4*q10*q5*q7*s34*s45 + q10^2*q2*q5*s34^2*s45 - 6*q1*q10*q2*s45^2 + 
       3*q1*q10*q5*s45^2 - 2*q1*q2*q5*s45^2 + 3*q10*q2*q5*s45^2 + 
       4*q10*q5*q7*s45^2 + q2*q5*q9*s45^2 - 3*q1*q10*q2*q5*s45^3 + 
       3*q1*q10*s51 + 6*q10*q2*s51 + 4*q2*q3*s51 + 4*q10*q6*s51 - 
       3*q3*q6*s51 - 7*q10*q7*s51 + 7*q2*q7*s51 + 7*q6*q7*s51 - 2*q1*q9*s51 + 
       3*q10*q9*s51 + 4*q2*q9*s51 - 7*q2*q6*q7*s34*s51 - 
       6*q1*q10*q2*s45*s51 - 4*q1*q2*q3*s45*s51 + 3*q1*q10*q6*s45*s51 + 
       3*q1*q3*q6*s45*s51 + 7*q10*q6*q7*s45*s51 + 7*q10*q6*q7*s51^2 - 
       3*q1*q10*q9*s51^2]*(-4*F[1, 1, 1]^2 + 4*F[1, 1, 4]^2 + 
      8*F[1, 1, 1]*F[1, 1, 6] - 8*F[1, 1, 4]*F[1, 1, 6] - 8*F[2, 1, 2] + 
      8*F[2, 1, 6] + 8*F[1, 1, 1]*tci[1, 2] - 8*F[1, 2, 3]*tci[1, 2]))/2 + 
   (r[-12*q1 - 16*q10 - 7*q2 + 4*q3 + 16*q4 - 28*q5 + 4*q6 - 5*q7 - 78*q8 - 
       16*q9 + 4*q2*q3*s12 + 12*q3*q5*s12 + 16*q4*q5*s12 + 3*q3*q7*s12 - 
       16*q2*q8*s12 - 14*q3*q8*s12 + 24*q4*q8*s12 - 24*q5*q8*s12 - 
       8*q7*q8*s12 - 24*q8^2*s12 - 8*q3*q4*q5*s12^2 + 4*q2*q3*q7*s12^2 + 
       8*q4*q5*q8*s12^2 - 2*q2*q7*q8*s12^2 - 8*q7*q8^2*s12^2 - 8*q1*q10*s23 + 
       4*q1*q3*s23 - 4*q3*q5*s23 + 8*q4*q5*s23 - 8*q3*q6*s23 - 
       8*q3*q4*q5*s12*s23 + 4*q3*q5*q6*s23^2 + 7*q1*q2*s34 + 4*q1*q5*s34 - 
       8*q4*q5*s34 - 4*q2*q6*s34 - 4*q5*q6*s34 - 8*q10*q7*s34 + 2*q2*q7*s34 + 
       22*q1*q8*s34 - 24*q4*q8*s34 + 24*q5*q8*s34 + 24*q8^2*s34 - 
       8*q2*q9*s34 - 16*q4*q5*q8*s12*s34 + 8*q4*q5*q8*s34^2 - 
       8*q1*q8^2*s34^2 + 8*q1*q10*s45 + 5*q1*q2*s45 - 4*q10*q2*s45 - 
       4*q1*q3*s45 + 4*q10*q3*s45 - 4*q2*q3*s45 - 8*q2*q5*s45 - 
       8*q10*q7*s45 + 15*q3*q7*s45 + 20*q1*q8*s45 + 14*q2*q8*s45 + 
       16*q3*q8*s45 + 24*q5*q8*s45 + 24*q8^2*s45 + 16*q2*q9*s45 + 
       8*q8*q9*s45 + 4*q3*q5*q7*s12*s45 - 4*q3*q5*q6*s23*s45 - 
       4*q1*q2*q5*s34*s45 + 4*q2*q5*q6*s34*s45 - 16*q1*q8^2*s34*s45 - 
       8*q2*q5*q9*s34*s45 + 4*q1*q10*q2*s45^2 + 4*q1*q2*q3*s45^2 + 
       4*q10*q3*q7*s45^2 - 2*q1*q3*q8*s45^2 - 8*q1*q8^2*s45^2 + 
       8*q2*q5*q9*s45^2 - 8*q5*q8*q9*s45^2 - 8*q1*q10*s51 - 9*q1*q2*s51 - 
       4*q10*q2*s51 + 2*q2*q3*s51 + 8*q10*q6*s51 + 4*q3*q6*s51 + 
       6*q1*q7*s51 - 16*q10*q7*s51 - 4*q2*q7*s51 + q3*q7*s51 - 8*q4*q7*s51 + 
       4*q6*q7*s51 - 20*q1*q8*s51 - 10*q2*q8*s51 - 16*q3*q8*s51 + 
       24*q4*q8*s51 - 4*q7*q8*s51 - 24*q8^2*s51 + 8*q1*q9*s51 + 8*q2*q9*s51 - 
       8*q8*q9*s51 + 7*q2*q3*q7*s12*s51 - 8*q2*q7*q8*s12*s51 + 
       8*q2*q8^2*s12*s51 - 8*q7*q8^2*s12*s51 + 8*q2*q7*q8^2*s12^2*s51 + 
       8*q1*q10*q9*s23*s51 + 7*q1*q2*q7*s34*s51 - 8*q10*q4*q7*s34*s51 - 
       4*q2*q6*q7*s34*s51 + 16*q1*q8^2*s34*s51 + 4*q1*q10*q2*s45*s51 + 
       q1*q2*q3*s45*s51 - 4*q1*q10*q6*s45*s51 - 4*q1*q3*q6*s45*s51 + 
       7*q1*q3*q7*s45*s51 + 4*q10*q3*q7*s45*s51 + 4*q10*q6*q7*s45*s51 - 
       8*q1*q3*q8*s45*s51 + 24*q1*q8^2*s45*s51 - 8*q3*q8^2*s45*s51 + 
       8*q1*q3*q8^2*s45^2*s51 + 6*q1*q2*q3*s51^2 - 9*q1*q2*q7*s51^2 - 
       2*q1*q3*q7*s51^2 + 9*q2*q3*q7*s51^2 - 8*q10*q4*q7*s51^2 + 
       4*q10*q6*q7*s51^2 - 2*q1*q3*q8*s51^2 + 8*q10*q4*q8*s51^2 - 
       10*q2*q7*q8*s51^2 - 8*q1*q8^2*s51^2 + 8*q1*q10*q9*s51^2 - 
       8*q10*q8*q9*s51^2 + 8*q2*q7*q8^2*s12*s51^2 - 8*q1*q3*q8^2*s45*s51^2 + 
       6*q1*q2*q3*q7*s51^3]*(4*F[1, 1, 4]^2 - 4*F[1, 1, 6]^2 - 
      8*F[1, 1, 4]*F[1, 1, 10] + 8*F[1, 1, 6]*F[1, 1, 10] + 8*F[2, 1, 6] - 
      8*F[2, 1, 14] + (4*tci[1, 1]^2)/3 + 8*F[1, 1, 10]*tci[1, 2] - 
      8*F[1, 2, 3]*tci[1, 2]))/2 + 
   (r[6*q1 - 3*q10 + q2 - 2*q3 + q5 + 8*q6 + 2*q7 + 2*q2*q3*s12 + q3^2*s12 - 
       2*q3*q7*s12 + q3^2*q7*s12^2 + q10*q5*s23 + 2*q3*q6*s23 - 2*q5*q6*s23 + 
       q10^2*s34 + q10*q5*s34 + 2*q2*q6*s34 - 2*q5*q6*s34 + q10^2*q2*s34^2 + 
       3*q1*q10*s45 - 4*q1*q2*s45 + 2*q10*q2*s45 - q2^2*s45 - 2*q2*q3*s45 - 
       q10*q5*s45 + 2*q5*q6*s45 + q10^2*q5*s23*s45 + q10*q2^2*s34*s45 + 
       2*q10^2*q5*s34*s45 - q10*q2*q5*s34*s45 + 2*q2*q5*q6*s34*s45 + 
       q10^2*q2*q5*s34^2*s45 - 2*q1*q10*q2*s45^2 + 2*q1*q2^2*s45^2 - 
       q10*q2^2*s45^2 + q1*q10*q2^2*s45^3 + q10*q2*s51 + q2^2*s51 + 
       2*q2*q3*s51 + 2*q10*q6*s51 - 2*q3*q6*s51 - 4*q2*q7*s51 - 2*q3*q7*s51 - 
       q2^2*q3*s12*s51 - 2*q2*q3^2*s12*s51 + 3*q2*q3*q7*s12*s51 + 
       2*q3^2*q7*s12*s51 - q2*q3^2*q7*s12^2*s51 + q10*q2^2*s34*s51 + 
       2*q2*q6*q7*s34*s51 - q1*q10*q2*s45*s51 - q10*q2^2*s45*s51 + 
       q1*q2*q3*s45*s51 + 2*q2^2*q3*s45*s51 + q2*q3^2*s45*s51 - 
       2*q1*q10*q6*s45*s51 + 2*q1*q3*q6*s45*s51 + q1*q10*q2^2*s45^2*s51 - 
       q1*q2^2*q3*s45^2*s51 - q2*q3^2*s51^2 + 3*q2*q3*q7*s51^2 + 
       q3^2*q7*s51^2 - 2*q2*q3^2*q7*s12*s51^2 - q2*q3^2*q7*s51^3]*
     (4*F[1, 1, 1]^2 - 4*F[1, 1, 4]^2 - 8*F[1, 1, 1]*F[1, 1, 6] + 
      8*F[1, 1, 4]*F[1, 1, 6] + 8*F[2, 1, 2] - 8*F[2, 1, 6] - 
      8*F[1, 1, 1]*tci[1, 2] + 8*F[1, 2, 3]*tci[1, 2]))/2 + 
   (r[-3*q1 + 8*q2 - 11*q3 + 11*q5 + 3*q6 - 8*q7 - 5*q8 - q3^2*s12 - 
       4*q3*q5*s12 + 2*q3*q7*s12 + 3*q3*q8*s12 - 3*q7*q8*s12 + 
       q2*q3*q7*s12^2 - q3^2*q7*s12^2 - 3*q2*q7*q8*s12^2 + 7*q3*q5*s23 + 
       10*q3*q6*s23 - 14*q5*q6*s23 - 7*q3*q5*q6*s23^2 - q1*q2*s34 - 
       7*q2*q6*s34 - 7*q5*q6*s34 - 2*q2*q7*s34 + 2*q1*q8*s34 + q1*q10*s45 - 
       q1*q2*s45 + 4*q10*q2*s45 + 4*q2*q3*s45 + 14*q5*q6*s45 - 3*q10*q7*s45 - 
       8*q3*q7*s45 + 3*q1*q8*s45 + 3*q2*q8*s45 - 2*q7*q8*s45 - 
       4*q3*q5*q7*s12*s45 + 7*q3*q5*q6*s23*s45 + 7*q2*q5*q6*s34*s45 - 
       4*q1*q10*q2*s45^2 - 3*q1*q2*q3*s45^2 + 3*q1*q3*q8*s45^2 + 
       3*q1*q2*s51 + 4*q10*q2*s51 - 3*q2*q3*s51 - 3*q3*q6*s51 - 3*q1*q7*s51 - 
       3*q10*q7*s51 + 11*q2*q7*s51 + 4*q3*q7*s51 + 3*q6*q7*s51 - 
       2*q1*q8*s51 + 3*q3*q8*s51 + 2*q2*q3^2*s12*s51 - 5*q2*q3*q7*s12*s51 - 
       2*q3^2*q7*s12*s51 + q2*q3^2*q7*s12^2*s51 - q1*q2*q7*s34*s51 - 
       7*q2*q6*q7*s34*s51 - 4*q1*q10*q2*s45*s51 - 3*q1*q2*q3*s45*s51 - 
       q2*q3^2*s45*s51 + 3*q1*q10*q6*s45*s51 + 3*q1*q3*q6*s45*s51 - 
       4*q1*q3*q7*s45*s51 + 3*q10*q6*q7*s45*s51 - 3*q1*q2*q3*s51^2 + 
       q2*q3^2*s51^2 + 3*q1*q2*q7*s51^2 + 2*q1*q3*q7*s51^2 - 
       9*q2*q3*q7*s51^2 - q3^2*q7*s51^2 + 3*q10*q6*q7*s51^2 + 
       q1*q3*q8*s51^2 - q2*q7*q8*s51^2 + 2*q2*q3^2*q7*s12*s51^2 - 
       3*q1*q2*q3*q7*s51^3 + q2*q3^2*q7*s51^3]*(4*F[1, 1, 1]^2 - 
      4*F[1, 1, 4]^2 - 8*F[1, 1, 1]*F[1, 1, 6] + 8*F[1, 1, 4]*F[1, 1, 6] + 
      8*F[2, 1, 2] - 8*F[2, 1, 6] - 8*F[1, 1, 1]*tci[1, 2] + 
      8*F[1, 2, 3]*tci[1, 2]))/2 + 
   (r[3*q1 - q10 + 12*q2 + 28*q3 - 16*q4 + 4*q5 - 4*q6 + 16*q7 + 16*q8 + 
       88*q9 - 8*q3*q4*s12 - 4*q2*q5*s12 + 8*q7*q8*s12 - 16*q1*q10*s23 - 
       16*q3*q4*s23 + 3*q1*q5*s23 - 10*q10*q5*s23 - 8*q3*q5*s23 - 
       8*q5*q6*s23 + 24*q1*q9*s23 + 24*q10*q9*s23 + 24*q3*q9*s23 - 
       24*q4*q9*s23 + 14*q5*q9*s23 + 16*q9^2*s23 + 8*q3*q4*q5*s12*s23 - 
       4*q1*q10*q5*s23^2 + 8*q3*q4*q5*s23^2 - 4*q3*q5*q6*s23^2 + 
       10*q1*q10*q9*s23^2 - 8*q3*q4*q9*s23^2 + 4*q1*q2*s34 + 3*q10*q2*s34 + 
       8*q10*q4*s34 + 7*q1*q5*s34 - 10*q10*q5*s34 - 4*q2*q6*s34 - 
       4*q5*q6*s34 + 12*q10*q7*s34 - 8*q1*q8*s34 + 14*q10*q9*s34 + 
       20*q2*q9*s34 - 24*q4*q9*s34 + 16*q5*q9*s34 + 8*q7*q9*s34 + 
       24*q9^2*s34 - 4*q10*q2*q5*s34^2 + 8*q10*q4*q7*s34^2 + 
       2*q2*q5*q9*s34^2 - 8*q4*q7*q9*s34^2 + 8*q2*q9^2*s34^2 + 6*q1*q10*s45 + 
       8*q1*q2*s45 - 9*q10*q2*s45 + 8*q1*q3*s45 - 5*q1*q5*s45 - 
       6*q10*q5*s45 + 4*q2*q5*s45 + 8*q5*q6*s45 + 8*q10*q7*s45 - 
       4*q5*q7*s45 - 16*q1*q8*s45 - 8*q7*q8*s45 - 14*q1*q9*s45 - 
       20*q2*q9*s45 - 24*q3*q9*s45 - 16*q5*q9*s45 - 8*q7*q9*s45 - 
       24*q9^2*s45 + 7*q1*q10*q5*s23*s45 - 4*q10*q3*q5*s23*s45 + 
       4*q3*q5*q6*s23*s45 - 7*q1*q2*q5*s34*s45 - q10*q2*q5*s34*s45 + 
       4*q2*q5*q6*s34*s45 - 4*q10*q5*q7*s34*s45 + 8*q2*q5*q9*s34*s45 - 
       24*q2*q9^2*s34*s45 + 8*q5*q9^2*s34*s45 + 8*q2*q5*q9^2*s34^2*s45 + 
       9*q1*q10*q2*s45^2 - 9*q1*q10*q5*s45^2 + 2*q1*q2*q5*s45^2 - 
       6*q10*q2*q5*s45^2 - 4*q10*q5*q7*s45^2 - 8*q1*q3*q8*s45^2 + 
       2*q2*q5*q9*s45^2 + 8*q3*q8*q9*s45^2 + 8*q7*q8*q9*s45^2 + 
       8*q2*q9^2*s45^2 - 8*q2*q5*q9^2*s34*s45^2 + 6*q1*q10*q2*q5*s45^3 - 
       12*q1*q10*s51 - 4*q1*q2*s51 - 7*q10*q2*s51 - 4*q2*q3*s51 + 
       8*q3*q4*s51 + 4*q3*q6*s51 + 4*q1*q7*s51 + 12*q10*q7*s51 - 
       4*q6*q7*s51 + 8*q1*q8*s51 - 8*q2*q8*s51 + 8*q7*q8*s51 + 10*q1*q9*s51 + 
       10*q10*q9*s51 - 22*q2*q9*s51 - 24*q3*q9*s51 + 24*q4*q9*s51 - 
       24*q9^2*s51 - 8*q2*q7*q8*s12*s51 + 24*q1*q10*q9*s23*s51 + 
       16*q3*q4*q9*s23*s51 - 8*q1*q9^2*s23*s51 - 8*q10*q9^2*s23*s51 - 
       8*q1*q10*q9^2*s23^2*s51 + 4*q1*q2*q7*s34*s51 + 8*q10*q4*q7*s34*s51 - 
       4*q2*q6*q7*s34*s51 - 16*q2*q9^2*s34*s51 + 7*q1*q10*q2*s45*s51 + 
       4*q1*q2*q3*s45*s51 - 4*q1*q10*q6*s45*s51 - 4*q1*q3*q6*s45*s51 - 
       4*q10*q6*q7*s45*s51 + 8*q1*q3*q8*s45*s51 + 16*q2*q9^2*s45*s51 - 
       4*q1*q2*q7*s51^2 - 4*q10*q6*q7*s51^2 - 8*q2*q7*q8*s51^2 + 
       10*q1*q10*q9*s51^2 - 8*q3*q4*q9*s51^2 + 8*q2*q9^2*s51^2 - 
       8*q1*q10*q9^2*s23*s51^2]*(-4*F[1, 1, 4]^2 + 4*F[1, 1, 6]^2 + 
      8*F[1, 1, 4]*F[1, 1, 7] - 8*F[1, 1, 6]*F[1, 1, 7] - 8*F[2, 1, 6] + 
      8*F[2, 1, 8] - (4*tci[1, 1]^2)/3 - 8*F[1, 1, 7]*tci[1, 2] + 
      8*F[1, 2, 3]*tci[1, 2]))/2 + 
   (r[-2*q1 + q10 + q2 - 10*q3 - q5 + 3*q6 - 5*q7 - 3*q9 + 11*q2*q3*s12 + 
       q2*q4*s12 - 4*q3*q4*s12 + q2*q5*s12 - 11*q3*q5*s12 - 2*q4*q5*s12 - 
       7*q5^2*s12 - 6*q3*q7*s12 - 2*q5*q7*s12 - q2*q3*q4*s12^2 + 
       3*q3*q4*q5*s12^2 + q3*q5^2*s12^2 + 2*q2*q3*q7*s12^2 - 
       2*q3*q5*q7*s12^2 + 3*q3*q5*s23 - 9*q5^2*s23 + 14*q3*q6*s23 - 
       10*q5*q6*s23 - 3*q10*q9*s23 + 3*q5*q9*s23 + 4*q3*q4*q5*s12*s23 + 
       2*q3*q5^2*s12*s23 + 3*q4*q5^2*s12*s23 + q5^3*s12*s23 - 
       2*q3*q4*q5^2*s12^2*s23 + 3*q1*q10*q5*s23^2 - 4*q1*q5^2*s23^2 + 
       2*q4*q5^2*s23^2 + q5^3*s23^2 - 7*q3*q5*q6*s23^2 - 3*q1*q10*q9*s23^2 - 
       2*q3*q4*q5^2*s12*s23^2 + 2*q1*q2*s34 + 2*q10*q2*s34 - 2*q10*q4*s34 + 
       q2*q4*s34 - 3*q10*q5*s34 - 4*q2*q5*s34 + q4*q5*s34 + 4*q5^2*s34 - 
       3*q2*q6*s34 - 3*q5*q6*s34 - 5*q10*q7*s34 - 2*q2*q7*s34 - q4*q7*s34 - 
       q5*q7*s34 - q10*q9*s34 - 2*q2*q9*s34 + 3*q5*q9*s34 - q4*q5^2*s23*s34 - 
       q5^3*s23*s34 - q1*q5^3*s23^2*s34 + q10*q2*q4*s34^2 + q10*q2*q5*s34^2 - 
       2*q10*q4*q7*s34^2 - q10*q5*q7*s34^2 + q2*q5*q9*s34^2 - 4*q1*q10*s45 + 
       2*q1*q2*s45 + 8*q10*q2*s45 - 2*q1*q3*s45 - 10*q2*q3*s45 + 
       2*q1*q5*s45 + 7*q10*q5*s45 + q2*q5*s45 + 4*q3*q5*s45 + 5*q5^2*s45 + 
       10*q5*q6*s45 - 6*q10*q7*s45 + q3*q7*s45 + 3*q1*q9*s45 + 3*q2*q9*s45 + 
       2*q3*q5*q7*s12*s45 + q5^2*q7*s12*s45 + q3*q5^2*q7*s12^2*s45 + 
       3*q1*q10*q5*s23*s45 + 8*q1*q5^2*s23*s45 - 7*q10*q5^2*s23*s45 + 
       7*q3*q5*q6*s23*s45 - 4*q1*q10*q5^2*s23^2*s45 + q1*q5^3*s23^2*s45 + 
       2*q10*q2*q5*s34*s45 - 2*q10*q5^2*s34*s45 - 3*q2*q5^2*s34*s45 + 
       2*q5^3*s34*s45 + 3*q2*q5*q6*s34*s45 - q10*q5*q7*s34*s45 + 
       q5^2*q7*s34*s45 + 3*q1*q5^3*s23*s34*s45 + q10*q5^2*q7*s34^2*s45 - 
       8*q1*q10*q2*s45^2 + 2*q1*q2*q3*s45^2 - 4*q1*q10*q5*s45^2 - 
       2*q1*q2*q5*s45^2 + 2*q10*q2*q5*s45^2 - 4*q1*q5^2*s45^2 + 
       5*q10*q5^2*s45^2 + q5^2*q7*s45^2 + 3*q2*q5*q9*s45^2 + 
       8*q1*q10*q5^2*s23*s45^2 - 3*q1*q5^3*s23*s45^2 + 3*q10*q5^3*s23*s45^2 + 
       q1*q10*q5^3*s23^2*s45^2 - 3*q1*q5^3*s34*s45^2 + 3*q10*q5^3*s34*s45^2 + 
       2*q10*q5^2*q7*s34*s45^2 + q10*q2*q5^3*s34^2*s45^2 - 
       2*q1*q10*q2*q5*s45^3 - 4*q1*q10*q5^2*s45^3 + 3*q1*q5^3*s45^3 - 
       3*q10*q5^3*s45^3 + q10*q5^2*q7*s45^3 - 3*q1*q10*q5^3*s23*s45^3 + 
       q1*q2*q5^3*s34*s45^3 - q10*q2*q5^3*s34*s45^3 + 3*q1*q10*q5^3*s45^4 - 
       q1*q2*q5^3*s45^4 + q10*q2*q5^3*s45^4 - q1*q10*q2*q5^3*s45^5 + 
       q1*q10*s51 - 4*q1*q2*s51 + 6*q10*q2*s51 + 9*q2*q3*s51 + 2*q2*q4*s51 - 
       4*q10*q6*s51 - 7*q3*q6*s51 + 2*q1*q7*s51 - 5*q10*q7*s51 - q2*q7*s51 - 
       6*q3*q7*s51 + 3*q6*q7*s51 + q10*q9*s51 + 2*q2*q9*s51 + 
       2*q2*q3*q4*s12*s51 + 6*q2*q3*q7*s12*s51 + 2*q10*q2*q4*s34*s51 + 
       2*q1*q2*q7*s34*s51 - 2*q10*q4*q7*s34*s51 - 3*q2*q6*q7*s34*s51 - 
       6*q1*q10*q2*s45*s51 - 7*q1*q2*q3*s45*s51 + 7*q1*q10*q6*s45*s51 + 
       7*q1*q3*q6*s45*s51 + 3*q10*q6*q7*s45*s51 + 2*q1*q2*q3*s51^2 - 
       4*q1*q2*q7*s51^2 - 2*q1*q3*q7*s51^2 + 6*q2*q3*q7*s51^2 + 
       3*q10*q6*q7*s51^2 - q1*q10*q9*s51^2 + 2*q1*q2*q3*q7*s51^3]*
     (-8*F[1, 1, 2]^2 + 8*F[1, 1, 2]*F[1, 1, 4] + 8*F[1, 1, 2]*F[1, 1, 9] - 
      8*F[1, 1, 4]*F[1, 1, 9] - 8*F[2, 1, 3] - 8*F[2, 1, 11] + 
      8*F[1, 1, 9]*tci[1, 2] - 8*F[1, 2, 6]*tci[1, 2]))/2 + 
   (r[-q1 + q10 - 9*q3 - 3*q5 + 4*q6 - 2*q2*q3*s12 - 4*q2*q5*s12 - 
       4*q3*q5*s12 - 3*q3*q7*s12 - 2*q2*q3*q7*s12^2 - 4*q1*q3*s23 + 
       3*q1*q5*s23 - 8*q10*q5*s23 + 6*q3*q6*s23 - 6*q5*q6*s23 - 
       2*q1*q10*q5*s23^2 - 4*q3*q5*q6*s23^2 - 2*q1*q2*s34 + 3*q10*q2*s34 + 
       2*q1*q5*s34 - 8*q10*q5*s34 + 2*q2*q6*s34 - 2*q5*q6*s34 - 
       4*q10*q7*s34 - 2*q2*q7*s34 - 2*q10*q2*q5*s34^2 - q1*q10*s45 + 
       2*q1*q2*s45 - 6*q10*q2*s45 + 4*q1*q3*s45 - 4*q10*q3*s45 + 
       2*q2*q3*s45 - 7*q1*q5*s45 - 4*q10*q5*s45 + 4*q2*q5*s45 + 6*q5*q6*s45 - 
       4*q10*q7*s45 - 13*q3*q7*s45 - 4*q5*q7*s45 - 4*q3*q5*q7*s12*s45 + 
       5*q1*q10*q5*s23*s45 - 4*q10*q3*q5*s23*s45 + 4*q3*q5*q6*s23*s45 - 
       2*q1*q2*q5*s34*s45 + q10*q2*q5*s34*s45 + 2*q2*q5*q6*s34*s45 - 
       4*q10*q5*q7*s34*s45 + 6*q1*q10*q2*s45^2 - 2*q1*q2*q3*s45^2 - 
       9*q1*q10*q5*s45^2 + 4*q1*q2*q5*s45^2 - 6*q10*q2*q5*s45^2 - 
       4*q10*q3*q7*s45^2 - 4*q10*q5*q7*s45^2 + 6*q1*q10*q2*q5*s45^3 - 
       2*q1*q10*s51 + 6*q1*q2*s51 - 2*q10*q2*s51 - 7*q2*q3*s51 - 
       2*q10*q6*s51 - 2*q3*q6*s51 - 3*q1*q7*s51 + q2*q7*s51 + q3*q7*s51 - 
       4*q6*q7*s51 - 5*q2*q3*q7*s12*s51 - 2*q1*q2*q7*s34*s51 + 
       2*q2*q6*q7*s34*s51 + 2*q1*q10*q2*s45*s51 + 4*q1*q2*q3*s45*s51 - 
       2*q1*q10*q6*s45*s51 + 2*q1*q3*q6*s45*s51 - 5*q1*q3*q7*s45*s51 - 
       4*q10*q3*q7*s45*s51 - 4*q10*q6*q7*s45*s51 - 6*q1*q2*q3*s51^2 + 
       6*q1*q2*q7*s51^2 + 4*q1*q3*q7*s51^2 - 9*q2*q3*q7*s51^2 - 
       4*q10*q6*q7*s51^2 - 6*q1*q2*q3*q7*s51^3]*(-4*F[1, 1, 1]^2 - 
      4*F[1, 1, 2]^2 + 8*F[1, 1, 4]^2 + 8*F[1, 1, 1]*F[1, 1, 6] + 
      8*F[1, 1, 2]*F[1, 1, 6] - 16*F[1, 1, 4]*F[1, 1, 6] - 8*F[2, 1, 2] - 
      8*F[2, 1, 3] + 16*F[2, 1, 6] + (16*tci[1, 1]^2)/3 + 
      8*F[1, 1, 1]*tci[1, 2] + 8*F[1, 1, 2]*tci[1, 2] + 
      8*F[1, 1, 6]*tci[1, 2] - 16*F[1, 2, 3]*tci[1, 2] - 
      8*F[1, 2, 6]*tci[1, 2]))/2 + 
   (r[-4*q1 - q2 + q3 - q5 + 7*q6 - 7*q8 + q2*q3*s12 + 4*q3*q7*s12 + 
       q3*q8*s12 - 3*q7*q8*s12 + q2*q3*q7*s12^2 - q2*q7*q8*s12^2 + 
       4*q1*q3*s23 + 3*q3*q5*s23 + 10*q3*q6*s23 - 6*q5*q6*s23 - 
       3*q3*q5*q6*s23^2 + 6*q1*q2*s34 + 4*q1*q5*s34 - 3*q2*q6*s34 - 
       3*q5*q6*s34 + 4*q1*q8*s34 - 7*q1*q10*s45 + 4*q1*q2*s45 - 4*q1*q3*s45 + 
       4*q10*q3*s45 - q2*q3*s45 + 6*q5*q6*s45 - 3*q10*q7*s45 + 2*q3*q7*s45 - 
       q1*q8*s45 + q2*q8*s45 - 6*q7*q8*s45 + q3*q7^2*s12*s45 + 
       3*q3*q5*q6*s23*s45 - 4*q1*q2*q5*s34*s45 + 3*q2*q5*q6*s34*s45 + 
       q1*q2*q3*s45^2 + 4*q10*q3*q7*s45^2 + q1*q3*q8*s45^2 - 6*q1*q2*s51 + 
       2*q2*q3*s51 - 7*q3*q6*s51 + 3*q1*q7*s51 - 3*q10*q7*s51 - 3*q2*q7*s51 + 
       7*q6*q7*s51 + q7^2*s51 - 6*q1*q8*s51 - 2*q2*q8*s51 + 3*q3*q8*s51 + 
       q2*q3*q7*s12*s51 + 6*q1*q2*q7*s34*s51 - 3*q2*q6*q7*s34*s51 - 
       2*q1*q2*q3*s45*s51 + 7*q1*q10*q6*s45*s51 + 7*q1*q3*q6*s45*s51 - 
       2*q1*q3*q7*s45*s51 + 4*q10*q3*q7*s45*s51 + 7*q10*q6*q7*s45*s51 + 
       2*q3*q7^2*s45*s51 + 3*q1*q2*q3*s51^2 - 6*q1*q2*q7*s51^2 - 
       4*q1*q3*q7*s51^2 + 3*q2*q3*q7*s51^2 + 7*q10*q6*q7*s51^2 + 
       q1*q7^2*s51^2 + 3*q1*q3*q8*s51^2 - 3*q2*q7*q8*s51^2 + 
       q1*q3*q7^2*s45*s51^2 + 3*q1*q2*q3*q7*s51^3]*
     (-4*F[1, 1, 2]^2 + 4*F[1, 1, 4]^2 + 8*F[1, 1, 2]*F[1, 1, 6] - 
      8*F[1, 1, 4]*F[1, 1, 6] - 8*F[2, 1, 3] + 8*F[2, 1, 6] + 
      (16*tci[1, 1]^2)/3 + 8*F[1, 1, 2]*tci[1, 2] + 8*F[1, 1, 6]*tci[1, 2] - 
      8*F[1, 2, 3]*tci[1, 2] - 8*F[1, 2, 6]*tci[1, 2]))/2 + 
   (r[4*q10 + 6*q2 - 8*q3 - 2*q4 + 7*q5 + 7*q6 + 7*q7 - 7*q8 - q2*q3*s12 + 
       q2*q4*s12 - 2*q3*q4*s12 - q3*q5*s12 - 3*q4*q5*s12 + 6*q2*q7*s12 + 
       6*q3*q7*s12 - 2*q4*q7*s12 + 3*q5*q7*s12 + 3*q7^2*s12 + q3*q8*s12 - 
       3*q7*q8*s12 - q2*q3*q4*s12^2 + 2*q3*q4*q5*s12^2 - 2*q2*q3*q7*s12^2 + 
       q3*q5*q7*s12^2 + q3*q7^2*s12^2 - q2*q7*q8*s12^2 + 2*q1*q5*s23 + 
       3*q3*q5*s23 - 2*q4*q5*s23 + 10*q3*q6*s23 - 6*q5*q6*s23 + 
       2*q3*q4*q5*s12*s23 - 3*q3*q5*q6*s23^2 - q1*q2*s34 - q10*q2*s34 + 
       q2*q4*s34 + 2*q1*q5*s34 - 4*q2*q5*s34 + q4*q5*s34 - 3*q2*q6*s34 - 
       3*q5*q6*s34 + 7*q10*q7*s34 - 4*q2*q7*s34 - q4*q7*s34 + 2*q5*q7*s34 + 
       q7^2*s34 + 4*q1*q8*s34 + q10*q2*q4*s34^2 - 2*q10*q2*q5*s34^2 - 
       q10*q4*q7*s34^2 + 2*q10*q5*q7*s34^2 + q10*q7^2*s34^2 - 2*q1*q10*s45 - 
       2*q1*q2*s45 + 5*q10*q2*s45 + q2*q3*s45 - 4*q1*q5*s45 + 5*q10*q5*s45 + 
       6*q5*q6*s45 + q10*q7*s45 - 7*q3*q7*s45 + q7^2*s45 - q1*q8*s45 + 
       q2*q8*s45 - 6*q7*q8*s45 - q3*q5*q7*s12*s45 - q3*q7^2*s12*s45 - 
       q5*q7^2*s12*s45 - q3*q5*q7^2*s12^2*s45 - q3*q7^3*s12^2*s45 + 
       2*q1*q10*q5*s23*s45 + 3*q3*q5*q6*s23*s45 - 2*q1*q2*q5*s34*s45 + 
       2*q10*q2*q5*s34*s45 + 3*q2*q5*q6*s34*s45 + 2*q10*q5*q7*s34*s45 + 
       2*q10*q7^2*s34*s45 - q5*q7^2*s34*s45 - q10*q5*q7^2*s34^2*s45 - 
       5*q1*q10*q2*s45^2 - q1*q2*q3*s45^2 - 4*q1*q10*q5*s45^2 + 
       2*q1*q2*q5*s45^2 - 2*q10*q2*q5*s45^2 + q10*q7^2*s45^2 - 
       q5*q7^2*s45^2 + q1*q3*q8*s45^2 - 2*q10*q5*q7^2*s34*s45^2 + 
       2*q1*q10*q2*q5*s45^3 - q10*q5*q7^2*s45^3 + 8*q1*q2*s51 + 
       5*q10*q2*s51 - 6*q2*q3*s51 + 2*q2*q4*s51 - 7*q3*q6*s51 - 
       3*q10*q7*s51 + 15*q2*q7*s51 + 10*q3*q7*s51 - 4*q4*q7*s51 + 
       7*q6*q7*s51 + 3*q7^2*s51 - 6*q1*q8*s51 - 2*q2*q8*s51 + 3*q3*q8*s51 + 
       2*q2*q3*q4*s12*s51 - 9*q2*q3*q7*s12*s51 + q2*q7^2*s12*s51 + 
       6*q3*q7^2*s12*s51 - 2*q7^3*s12*s51 - 2*q2*q3*q7^2*s12^2*s51 + 
       q3*q7^3*s12^2*s51 + 2*q10*q2*q4*s34*s51 - 3*q1*q2*q7*s34*s51 - 
       3*q2*q6*q7*s34*s51 + 6*q10*q7^2*s34*s51 + q2*q7^2*s34*s51 + 
       q4*q7^2*s34*s51 + 2*q10*q4*q7^2*s34^2*s51 - 5*q1*q10*q2*s45*s51 - 
       q1*q2*q3*s45*s51 + 7*q1*q10*q6*s45*s51 + 7*q1*q3*q6*s45*s51 - 
       6*q1*q3*q7*s45*s51 + 7*q10*q6*q7*s45*s51 + 4*q10*q7^2*s45*s51 + 
       q3*q7^2*s45*s51 - 3*q3*q7^3*s12*s45*s51 - 8*q1*q2*q3*s51^2 + 
       14*q1*q2*q7*s51^2 + 5*q1*q3*q7*s51^2 - 19*q2*q3*q7*s51^2 + 
       7*q10*q6*q7*s51^2 - 2*q1*q7^2*s51^2 + 2*q10*q7^2*s51^2 + 
       9*q2*q7^2*s51^2 + 9*q3*q7^2*s51^2 - 4*q7^3*s51^2 + 3*q1*q3*q8*s51^2 - 
       3*q2*q7*q8*s51^2 - 9*q2*q3*q7^2*s12*s51^2 + 2*q2*q7^3*s12*s51^2 + 
       3*q3*q7^3*s12*s51^2 - q2*q3*q7^3*s12^2*s51^2 - 
       3*q1*q2*q7^2*s34*s51^2 + 2*q10*q4*q7^2*s34*s51^2 - q2*q7^3*s34*s51^2 + 
       q1*q3*q7^2*s45*s51^2 - 3*q3*q7^3*s45*s51^2 - 12*q1*q2*q3*q7*s51^3 + 
       8*q1*q2*q7^2*s51^3 + 4*q1*q3*q7^2*s51^3 - 12*q2*q3*q7^2*s51^3 - 
       2*q1*q7^3*s51^3 + 4*q2*q7^3*s51^3 + 3*q3*q7^3*s51^3 - 
       3*q2*q3*q7^3*s12*s51^3 - q1*q2*q7^3*s34*s51^3 - q1*q3*q7^3*s45*s51^3 - 
       5*q1*q2*q3*q7^2*s51^4 + 2*q1*q2*q7^3*s51^4 + q1*q3*q7^3*s51^4 - 
       3*q2*q3*q7^3*s51^4 - q1*q2*q3*q7^3*s51^5]*(8*F[1, 1, 2]^2 - 
      8*F[1, 1, 2]*F[1, 1, 4] - 8*F[1, 1, 2]*F[1, 1, 5] + 
      8*F[1, 1, 4]*F[1, 1, 5] + 8*F[2, 1, 3] + 8*F[2, 1, 4] - 
      8*F[1, 1, 5]*tci[1, 2] + 8*F[1, 2, 6]*tci[1, 2]))/2 + 
   (r[-4*q1 + 2*q10 - 4*q2 - 3*q3 - q5 + 3*q6 + q7 - 3*q9 + 5*q1*q5*s23 - 
       3*q10*q5*s23 + 3*q3*q5*s23 - q5^2*s23 + 14*q3*q6*s23 - 10*q5*q6*s23 - 
       3*q10*q9*s23 + 3*q5*q9*s23 + q1*q10*q5*s23^2 - q1*q5^2*s23^2 - 
       7*q3*q5*q6*s23^2 - 3*q1*q10*q9*s23^2 + 4*q1*q2*s34 + 6*q1*q5*s34 - 
       5*q10*q5*s34 - 3*q2*q6*s34 - 3*q5*q6*s34 - q10*q9*s34 - 2*q2*q9*s34 + 
       3*q5*q9*s34 - q10*q2*q5*s34^2 + q2*q5*q9*s34^2 - 12*q1*q10*s45 + 
       6*q1*q2*s45 - 3*q10*q2*s45 - 5*q1*q5*s45 + q10*q5*s45 + 10*q5*q6*s45 - 
       3*q10*q7*s45 + 3*q1*q9*s45 + 3*q2*q9*s45 + 5*q1*q10*q5*s23*s45 - 
       4*q10*q3*q5*s23*s45 + 2*q1*q5^2*s23*s45 - 2*q10*q5^2*s23*s45 + 
       7*q3*q5*q6*s23*s45 - q1*q10*q5^2*s23^2*s45 - 6*q1*q2*q5*s34*s45 - 
       q10*q2*q5*s34*s45 - q10*q5^2*s34*s45 + 3*q2*q5*q6*s34*s45 + 
       3*q1*q10*q2*s45^2 - 9*q1*q10*q5*s45^2 - 3*q10*q2*q5*s45^2 - 
       q1*q5^2*s45^2 + q10*q5^2*s45^2 + 3*q2*q5*q9*s45^2 + 
       2*q1*q10*q5^2*s23*s45^2 + 3*q1*q10*q2*q5*s45^3 - q1*q10*q5^2*s45^3 - 
       q1*q10*s51 - 4*q1*q2*s51 - q10*q2*s51 - 4*q10*q6*s51 - 7*q3*q6*s51 + 
       4*q1*q7*s51 - 3*q10*q7*s51 - q2*q7*s51 + 3*q6*q7*s51 + q10*q9*s51 + 
       2*q2*q9*s51 + 4*q1*q2*q7*s34*s51 - 3*q2*q6*q7*s34*s51 + 
       q1*q10*q2*s45*s51 + 7*q1*q10*q6*s45*s51 + 7*q1*q3*q6*s45*s51 + 
       3*q10*q6*q7*s45*s51 - 4*q1*q2*q7*s51^2 + 3*q10*q6*q7*s51^2 - 
       q1*q10*q9*s51^2]*(4*F[1, 1, 2]^2 - 4*F[1, 1, 4]^2 - 
      8*F[1, 1, 2]*F[1, 1, 6] + 8*F[1, 1, 4]*F[1, 1, 6] + 8*F[2, 1, 3] - 
      8*F[2, 1, 6] - (16*tci[1, 1]^2)/3 - 8*F[1, 1, 2]*tci[1, 2] - 
      8*F[1, 1, 6]*tci[1, 2] + 8*F[1, 2, 3]*tci[1, 2] + 
      8*F[1, 2, 6]*tci[1, 2]))/2 + 
   (r[5*q1 - 2*q10 + 3*q2 - q3 + 8*q6 + q3*q7*s12 - q1*q5*s23 + q10*q5*s23 + 
       q5^2*s23 + 2*q3*q6*s23 - 2*q5*q6*s23 + q1*q5^2*s23^2 + q1^2*s34 + 
       q1*q2*s34 - q1*q5*s34 + q10*q5*s34 + 2*q2*q6*s34 - 2*q5*q6*s34 - 
       q1^2*q5*s23*s34 - q1^2*s45 + 4*q1*q10*s45 - 2*q1*q2*s45 + q1*q5*s45 - 
       3*q10*q5*s45 + 2*q5*q6*s45 - q3*q7*s45 + q3*q7^2*s12*s45 - 
       3*q1*q10*q5*s23*s45 - 2*q1*q5^2*s23*s45 + 2*q10*q5^2*s23*s45 + 
       q1*q10*q5^2*s23^2*s45 - q1^2*q2*s34*s45 + 2*q1^2*q5*s34*s45 + 
       q1*q2*q5*s34*s45 + q10*q5^2*s34*s45 + 2*q2*q5*q6*s34*s45 + 
       q1^2*q2*s45^2 + 3*q1*q10*q5*s45^2 + q1*q5^2*s45^2 - q10*q5^2*s45^2 - 
       2*q1*q10*q5^2*s23*s45^2 - q1^2*q2*q5*s34*s45^2 + q1*q10*q5^2*s45^3 - 
       2*q1*q2*s51 + 2*q10*q6*s51 - 2*q3*q6*s51 + 2*q1*q7*s51 - 3*q2*q7*s51 + 
       q3*q7*s51 + q7^2*s51 + q1^2*q2*s34*s51 + q1*q2*q7*s34*s51 + 
       2*q2*q6*q7*s34*s51 + q1^2*q2*s45*s51 - 2*q1*q10*q6*s45*s51 + 
       2*q1*q3*q6*s45*s51 - q1*q3*q7*s45*s51 + 2*q3*q7^2*s45*s51 - 
       q1^2*q2*s51^2 + q1^2*q7*s51^2 - 2*q1*q2*q7*s51^2 + q1*q7^2*s51^2 + 
       q1^2*q2*q7*s34*s51^2 + q1*q3*q7^2*s45*s51^2 - q1^2*q2*q7*s51^3]*
     (4*F[1, 1, 2]^2 - 4*F[1, 1, 4]^2 - 8*F[1, 1, 2]*F[1, 1, 6] + 
      8*F[1, 1, 4]*F[1, 1, 6] + 8*F[2, 1, 3] - 8*F[2, 1, 6] - 
      (16*tci[1, 1]^2)/3 - 8*F[1, 1, 2]*tci[1, 2] - 8*F[1, 1, 6]*tci[1, 2] + 
      8*F[1, 2, 3]*tci[1, 2] + 8*F[1, 2, 6]*tci[1, 2]))/2 + 
   (r[-2*q1 - 3*q10 - 4*q2 - 4*q3 + 9*q5 - q6 - 2*q7 - 3*q8 - 3*q9 - 
       8*q2^2*s12 - 9*q2*q3*s12 + q2*q5*s12 + 6*q3*q5*s12 - q2*q7*s12 + 
       4*q3*q7*s12 + 5*q5*q7*s12 - 4*q2*q8*s12 - q5*q8*s12 + 2*q7*q8*s12 - 
       3*q2*q3*q7*s12^2 + 2*q3*q5*q7*s12^2 - 3*q2*q7*q8*s12^2 + 
       q5*q7*q8*s12^2 + 4*q10*q5*s23 + 3*q3*q5*s23 + 6*q3*q6*s23 - 
       6*q5*q6*s23 - 3*q10*q9*s23 + q5*q9*s23 + q1*q10*q5*s23^2 - 
       3*q3*q5*q6*s23^2 - q1*q10*q9*s23^2 - 10*q10*q2*s34 - q2^2*s34 - 
       2*q1*q5*s34 + 6*q10*q5*s34 + q2*q5*s34 - 7*q2*q6*s34 - 3*q5*q6*s34 + 
       9*q10*q7*s34 + 3*q2*q7*s34 + 2*q5*q7*s34 + 4*q1*q8*s34 + 5*q5*q8*s34 - 
       3*q10*q9*s34 - 6*q2*q9*s34 + 3*q5*q9*s34 - 2*q10*q2^2*s34^2 + 
       q10*q2*q5*s34^2 + 2*q10*q5*q7*s34^2 - 3*q1*q5*q8*s34^2 + 
       3*q2*q5*q9*s34^2 - 4*q1*q10*s45 - 6*q1*q2*s45 + 10*q10*q2*s45 + 
       10*q2^2*s45 + 2*q10*q3*s45 + 8*q2*q3*s45 + 7*q1*q5*s45 + 
       2*q10*q5*s45 + 2*q3*q5*s45 + 6*q5*q6*s45 + 6*q10*q7*s45 + 
       4*q3*q7*s45 + 9*q5*q7*s45 + 6*q1*q8*s45 + 2*q2*q8*s45 - q3*q8*s45 + 
       q5*q8*s45 + q1*q9*s45 - q2*q9*s45 + 2*q3*q5*q7*s12*s45 - 
       2*q5*q7*q8*s12*s45 - q1*q10*q5*s23*s45 + 3*q3*q5*q6*s23*s45 + 
       4*q10*q2^2*s34*s45 + 2*q2^3*s34*s45 + 7*q1*q2*q5*s34*s45 - 
       9*q10*q2*q5*s34*s45 - 3*q2^2*q5*s34*s45 + 3*q2*q5*q6*s34*s45 + 
       11*q10*q5*q7*s34*s45 - 4*q1*q5*q8*s34*s45 + 2*q10*q2^3*s34^2*s45 - 
       2*q10*q2^2*q5*s34^2*s45 - 10*q1*q10*q2*s45^2 + q1*q2^2*s45^2 - 
       4*q10*q2^2*s45^2 - 2*q1*q2*q3*s45^2 + 8*q1*q10*q5*s45^2 - 
       10*q1*q2*q5*s45^2 + 12*q10*q2*q5*s45^2 + 2*q10*q3*q5*s45^2 + 
       4*q10*q3*q7*s45^2 + 11*q10*q5*q7*s45^2 + 2*q3*q5*q7*s45^2 + 
       2*q1*q3*q8*s45^2 - q1*q5*q8*s45^2 + q2*q5*q9*s45^2 - 
       2*q10*q2^3*s34*s45^2 - 3*q1*q2^2*q5*s34*s45^2 + 
       5*q10*q2^2*q5*s34*s45^2 + q10*q2^3*q5*s34^2*s45^2 + 
       4*q1*q10*q2^2*s45^3 - 2*q1*q2^3*s45^3 + 2*q10*q2^3*s45^3 - 
       12*q1*q10*q2*q5*s45^3 + 5*q1*q2^2*q5*s45^3 - 5*q10*q2^2*q5*s45^3 + 
       2*q10*q3*q5*q7*s45^3 + q1*q2^3*q5*s34*s45^3 - q10*q2^3*q5*s34*s45^3 - 
       2*q1*q10*q2^3*s45^4 + 5*q1*q10*q2^2*q5*s45^4 - q1*q2^3*q5*s45^4 + 
       q10*q2^3*q5*s45^4 - q1*q10*q2^3*q5*s45^5 + 3*q1*q10*s51 + 
       6*q10*q2*s51 - 5*q2^2*s51 - q2*q3*s51 - 3*q3*q6*s51 - 5*q10*q7*s51 + 
       7*q2*q7*s51 + 2*q3*q7*s51 + 7*q6*q7*s51 - 2*q1*q8*s51 - 2*q2*q8*s51 - 
       2*q1*q9*s51 + 3*q10*q9*s51 + 4*q2*q9*s51 + q2^3*s12*s51 + 
       3*q2^2*q3*s12*s51 - 4*q2^2*q7*s12*s51 - 6*q2*q3*q7*s12*s51 + 
       q2^2*q8*s12*s51 - 4*q2*q7*q8*s12*s51 + q2^2*q3*q7*s12^2*s51 + 
       2*q2^2*q7*q8*s12^2*s51 - q10*q2^2*s34*s51 + q2^3*s34*s51 + 
       q2^2*q7*s34*s51 - 7*q2*q6*q7*s34*s51 + q10*q2^3*s34^2*s51 - 
       6*q1*q10*q2*s45*s51 + q10*q2^2*s45*s51 - 2*q2^3*s45*s51 - 
       q1*q2*q3*s45*s51 - 3*q2^2*q3*s45*s51 + 7*q1*q10*q6*s45*s51 + 
       3*q1*q3*q6*s45*s51 + 2*q10*q3*q7*s45*s51 + 7*q10*q6*q7*s45*s51 - 
       2*q1*q3*q8*s45*s51 - q10*q2^3*s34*s45*s51 - q1*q10*q2^2*s45^2*s51 + 
       q10*q2^3*s45^2*s51 + q1*q2^2*q3*s45^2*s51 - q1*q10*q2^3*s45^3*s51 + 
       q2^2*q3*s51^2 - 4*q2^2*q7*s51^2 - 3*q2*q3*q7*s51^2 + 
       7*q10*q6*q7*s51^2 - 3*q1*q10*q9*s51^2 + 2*q2^2*q3*q7*s12*s51^2 + 
       2*q2^2*q7*q8*s12*s51^2 + q2^2*q3*q7*s51^3]*
     (4*F[1, 1, 3]^2 - 4*F[1, 1, 5]^2 - 8*F[1, 1, 3]*F[1, 1, 7] + 
      8*F[1, 1, 5]*F[1, 1, 7] + 8*F[2, 1, 5] - 8*F[2, 1, 7] + 
      (4*tci[1, 1]^2)/3 + 8*F[1, 1, 7]*tci[1, 2] - 8*F[1, 2, 7]*tci[1, 2]))/
    2 + (r[-5*q1 + q10 + 3*q3 + 2*q5 - q6 - q7 - 7*q8 - 5*q9 + q2*q3*s12 + 
       3*q3*q7*s12 + q3*q8*s12 - 3*q7*q8*s12 + q2*q3*q7*s12^2 - 
       q2*q7*q8*s12^2 - 3*q1^2*s23 - 5*q1*q10*s23 + q1*q3*s23 + 
       3*q10*q3*s23 - 5*q1*q5*s23 + 9*q3*q5*s23 + 6*q3*q6*s23 - 6*q5*q6*s23 - 
       3*q1*q9*s23 + q3*q9*s23 - 2*q1^2*q10*s23^2 - q1^2*q5*s23^2 - 
       2*q1*q10*q5*s23^2 + 2*q10*q3*q5*s23^2 - 3*q3*q5*q6*s23^2 - 
       q1*q10*q9*s23^2 + q10*q3*q9*s23^2 - q1^2*s34 + 6*q1*q2*s34 + 
       q1*q5*s34 - 7*q2*q6*s34 - 3*q5*q6*s34 + 2*q10*q7*s34 + 4*q1*q8*s34 - 
       2*q2*q9*s34 + q1^3*s23*s34 + q1^2*q5*s23*s34 + 6*q1^2*s45 + 
       q1*q10*s45 + 4*q1*q2*s45 + 9*q10*q3*s45 - q2*q3*s45 + 7*q1*q5*s45 + 
       5*q10*q5*s45 + 2*q3*q5*s45 + 6*q5*q6*s45 + 6*q10*q7*s45 + 
       10*q3*q7*s45 + 2*q5*q7*s45 - q1*q8*s45 + q2*q8*s45 - 6*q7*q8*s45 + 
       2*q1*q9*s45 + 6*q2*q9*s45 + q3*q9*s45 - q5*q9*s45 + 
       6*q1^2*q10*s23*s45 + 2*q1^2*q5*s23*s45 + 2*q1*q10*q5*s23*s45 + 
       2*q10*q3*q5*s23*s45 + 3*q3*q5*q6*s23*s45 - q1^2*q10*q5*s23^2*s45 - 
       2*q1^3*s34*s45 + q1^2*q2*s34*s45 - 2*q1^2*q5*s34*s45 - 
       q1*q2*q5*s34*s45 + 3*q2*q5*q6*s34*s45 + 2*q10*q5*q7*s34*s45 - 
       2*q2*q5*q9*s34*s45 - 4*q1^2*q10*s45^2 - 3*q1^2*q2*s45^2 + 
       2*q1*q2*q3*s45^2 - q1^2*q5*s45^2 - 2*q1*q2*q5*s45^2 + 
       2*q10*q3*q5*s45^2 + 11*q10*q3*q7*s45^2 + 4*q10*q5*q7*s45^2 + 
       2*q3*q5*q7*s45^2 + q1*q3*q8*s45^2 - q2*q3*q9*s45^2 + 
       2*q2*q5*q9*s45^2 + 2*q1^2*q10*q5*s23*s45^2 + q1^3*q2*s34*s45^2 + 
       q1^2*q2*q5*s34*s45^2 - q1^2*q10*q5*s45^3 + 2*q10*q3*q5*q7*s45^3 - 
       2*q1^2*s51 + 4*q1*q10*s51 - 10*q1*q2*s51 + q1*q3*s51 + 2*q10*q3*s51 + 
       6*q2*q3*s51 - 3*q3*q6*s51 + 2*q10*q7*s51 + q2*q7*s51 - 2*q3*q7*s51 + 
       7*q6*q7*s51 - 6*q1*q8*s51 - 2*q2*q8*s51 + 3*q3*q8*s51 - 2*q1*q9*s51 + 
       4*q2*q9*s51 + 5*q3*q9*s51 + q2*q3*q7*s12*s51 - 2*q1^2*q10*s23*s51 + 
       q1^2*q9*s23*s51 + 2*q10*q3*q9*s23*s51 + 2*q1^2*q10*q9*s23^2*s51 + 
       q1^3*s34*s51 - q1^2*q2*s34*s51 + 6*q1*q2*q7*s34*s51 - 
       7*q2*q6*q7*s34*s51 + 2*q1^3*s45*s51 - q1^2*q10*s45*s51 + 
       4*q1^2*q2*s45*s51 - 3*q1^2*q3*s45*s51 - 5*q1*q2*q3*s45*s51 + 
       7*q1*q10*q6*s45*s51 + 3*q1*q3*q6*s45*s51 + 3*q1*q3*q7*s45*s51 + 
       11*q10*q3*q7*s45*s51 + 7*q10*q6*q7*s45*s51 - 4*q2*q3*q9*s45*s51 - 
       q1^3*q2*s34*s45*s51 - 2*q1^3*q2*s45^2*s51 + 2*q1^2*q2*q3*s45^2*s51 - 
       4*q1^2*q2*s51^2 + 12*q1*q2*q3*s51^2 + 2*q1^2*q7*s51^2 - 
       10*q1*q2*q7*s51^2 - 11*q1*q3*q7*s51^2 + 2*q10*q3*q7*s51^2 + 
       8*q2*q3*q7*s51^2 + 7*q10*q6*q7*s51^2 + 3*q1*q3*q8*s51^2 - 
       3*q2*q7*q8*s51^2 - 3*q2*q3*q9*s51^2 + 2*q1^2*q10*q9*s23*s51^2 + 
       q1^3*q2*s34*s51^2 - q1^2*q2*q7*s34*s51^2 + 2*q1^3*q2*s45*s51^2 - 
       5*q1^2*q2*q3*s45*s51^2 + 3*q1^2*q3*q7*s45*s51^2 + 
       q1^3*q2*q3*s45^2*s51^2 - 2*q1^3*q2*s51^3 + 5*q1^2*q2*q3*s51^3 + 
       2*q1^3*q7*s51^3 - 4*q1^2*q2*q7*s51^3 - 5*q1^2*q3*q7*s51^3 + 
       12*q1*q2*q3*q7*s51^3 + q1^3*q2*q7*s34*s51^3 - q1^3*q2*q3*s45*s51^3 + 
       q1^3*q3*q7*s45*s51^3 + q1^3*q2*q3*s51^4 - 2*q1^3*q2*q7*s51^4 - 
       q1^3*q3*q7*s51^4 + 5*q1^2*q2*q3*q7*s51^4 + q1^3*q2*q3*q7*s51^5]*
     (-8*F[1, 1, 3]^2 + 8*F[1, 1, 3]*F[1, 1, 5] + 8*F[1, 1, 3]*F[1, 1, 10] - 
      8*F[1, 1, 5]*F[1, 1, 10] - 8*F[2, 1, 5] - 8*F[2, 1, 13] - 
      (20*tci[1, 1]^2)/3 - 8*F[1, 1, 5]*tci[1, 2] - 8*F[1, 1, 10]*tci[1, 2] + 
      8*F[1, 2, 2]*tci[1, 2] + 8*F[1, 2, 7]*tci[1, 2]))/2 + 
   (r[-7*q1 + 2*q10 - 2*q2 - 2*q3 - 6*q4 + 6*q5 + 3*q6 - 6*q7 - 4*q8 + 
       3*q3*q4*s12 + 2*q3*q5*s12 - 6*q4*q5*s12 - 4*q2*q7*s12 + 10*q3*q7*s12 - 
       3*q4*q7*s12 - 8*q5*q7*s12 + 4*q7^2*s12 - 3*q7*q8*s12 + 
       3*q3*q4*q5*s12^2 + 8*q3*q5*q7*s12^2 - 2*q7^2*q8*s12^2 - q10*q3*s23 - 
       q10*q4*s23 - 2*q3*q4*s23 + 4*q10*q5*s23 + 6*q3*q5*s23 + 3*q4*q5*s23 + 
       10*q3*q6*s23 - 14*q5*q6*s23 + q10*q3*q5*s23^2 + q3*q4*q5*s23^2 - 
       7*q3*q5*q6*s23^2 - q1*q2*s34 - q10*q2*s34 - 3*q10*q4*s34 + 
       6*q10*q5*s34 + 2*q2*q5*s34 + 6*q4*q5*s34 - 7*q2*q6*s34 - 7*q5*q6*s34 + 
       5*q10*q7*s34 + 3*q4*q7*s34 + q5*q7*s34 + 2*q7^2*s34 + 3*q1*q8*s34 + 
       2*q10*q2*q5*s34^2 - 3*q10*q4*q7*s34^2 + q10*q5*q7*s34^2 + 
       2*q10*q7^2*s34^2 - 7*q1*q10*s45 + 2*q1*q2*s45 + 2*q10*q2*s45 + 
       7*q10*q3*s45 + 2*q1*q5*s45 + 8*q3*q5*s45 + 14*q5*q6*s45 + 
       20*q10*q7*s45 + 12*q3*q7*s45 + 10*q5*q7*s45 + 15*q7^2*s45 + 
       2*q1*q8*s45 + 6*q3*q5*q7*s12*s45 + 13*q3*q7^2*s12*s45 + 
       2*q5*q7^2*s12*s45 + 2*q7^3*s12*s45 + q7^2*q8*s12*s45 + 
       6*q3*q5*q7^2*s12^2*s45 - q10*q3*q5*s23*s45 + 7*q3*q5*q6*s23*s45 - 
       7*q10*q2*q5*s34*s45 + 7*q2*q5*q6*s34*s45 + 11*q10*q5*q7*s34*s45 + 
       17*q10*q7^2*s34*s45 + 2*q5*q7^2*s34*s45 + 2*q7^3*s34*s45 + 
       2*q10*q5*q7^2*s34^2*s45 + 2*q10*q7^3*s34^2*s45 + 2*q1*q10*q5*s45^2 - 
       2*q1*q2*q5*s45^2 + 2*q10*q2*q5*s45^2 + 8*q10*q3*q5*s45^2 + 
       19*q10*q3*q7*s45^2 + 22*q10*q5*q7*s45^2 + 12*q3*q5*q7*s45^2 + 
       27*q10*q7^2*s45^2 + 12*q3*q7^2*s45^2 + 7*q5*q7^2*s45^2 + 
       5*q7^3*s45^2 + 5*q3*q5*q7^2*s12*s45^2 + 3*q3*q7^3*s12*s45^2 + 
       q5*q7^3*s12*s45^2 + q3*q5*q7^3*s12^2*s45^2 + 9*q10*q5*q7^2*s34*s45^2 + 
       7*q10*q7^3*s34*s45^2 + q5*q7^3*s34*s45^2 + q10*q5*q7^3*s34^2*s45^2 - 
       2*q1*q10*q2*q5*s45^3 + 12*q10*q3*q5*q7*s45^3 + 12*q10*q3*q7^2*s45^3 + 
       12*q10*q5*q7^2*s45^3 + 5*q3*q5*q7^2*s45^3 + 8*q10*q7^3*s45^3 + 
       3*q3*q7^3*s45^3 + 2*q5*q7^3*s45^3 + q3*q5*q7^3*s12*s45^3 + 
       3*q10*q5*q7^3*s34*s45^3 + 5*q10*q3*q5*q7^2*s45^4 + 
       3*q10*q3*q7^3*s45^4 + 3*q10*q5*q7^3*s45^4 + q3*q5*q7^3*s45^4 + 
       q10*q3*q5*q7^3*s45^5 - q1*q2*s51 + 3*q10*q2*s51 + q10*q3*s51 + 
       q10*q4*s51 + 2*q3*q4*s51 - 3*q3*q6*s51 - 4*q1*q7*s51 - 2*q2*q7*s51 + 
       2*q3*q7*s51 - 3*q4*q7*s51 + 3*q6*q7*s51 + 5*q7^2*s51 - 5*q1*q8*s51 + 
       2*q2*q8*s51 + 2*q3*q8*s51 - q7*q8*s51 - 2*q2*q7^2*s12*s51 - 
       2*q7^2*q8*s12*s51 + 2*q2*q7^2*q8*s12^2*s51 - 2*q1*q2*q7*s34*s51 - 
       7*q2*q6*q7*s34*s51 + 8*q10*q7^2*s34*s51 + q7^3*s34*s51 + 
       q10*q7^3*s34^2*s51 + 3*q1*q10*q6*s45*s51 + 3*q1*q3*q6*s45*s51 - 
       q1*q3*q7*s45*s51 + 9*q10*q3*q7*s45*s51 + 3*q10*q6*q7*s45*s51 + 
       17*q10*q7^2*s45*s51 + 8*q3*q7^2*s45*s51 + 4*q7^3*s45*s51 + 
       2*q10*q2*q8*s45*s51 - 2*q1*q3*q8*s45*s51 + 2*q10*q3*q8*s45*s51 + 
       5*q10*q7^3*s34*s45*s51 + 9*q10*q3*q7^2*s45^2*s51 + 
       7*q10*q7^3*s45^2*s51 + 3*q3*q7^3*s45^2*s51 + 3*q10*q3*q7^3*s45^3*s51 - 
       2*q1*q3*q7*s51^2 + 2*q10*q3*q7*s51^2 - q10*q4*q7*s51^2 + 
       3*q10*q6*q7*s51^2 - 2*q1*q7^2*s51^2 + 2*q10*q7^2*s51^2 - 
       q2*q7^2*s51^2 + 3*q10*q2*q8*s51^2 + 2*q1*q3*q8*s51^2 - 
       q10*q3*q8*s51^2 - q2*q7*q8*s51^2 + 2*q2*q7^2*q8*s12*s51^2 - 
       q1*q2*q7^2*s34*s51^2 + q10*q7^3*s34*s51^2 - q1*q3*q7^2*s45*s51^2 + 
       2*q10*q3*q7^2*s45*s51^2 + 2*q10*q7^3*s45*s51^2 + 
       q10*q3*q7^3*s45^2*s51^2 + q1*q2*q7^2*s51^3]*
     (4*F[1, 1, 1]^2 - 8*F[1, 1, 1]*F[1, 1, 7] + 4*F[1, 1, 7]^2 + 
      8*F[2, 1, 9] + 8*F[2, 1, 10] + (4*tci[1, 1]^2)/3 - 
      8*F[1, 1, 1]*tci[1, 2] + 8*F[1, 2, 8]*tci[1, 2]))/2 + 
   (r[-2*q10 - 4*q2 + 3*q3 + 6*q4 - 10*q5 + 6*q7 - 3*q9 - 3*q3*q4*s12 + 
       3*q3*q5*s12 + 6*q4*q5*s12 + q5^2*s12 - 6*q3*q7*s12 + 3*q4*q7*s12 + 
       3*q5*q7*s12 - 3*q3*q4*q5*s12^2 - 3*q3*q5*q7*s12^2 + q10*q3*s23 + 
       q10*q4*s23 + 2*q3*q4*s23 + 2*q1*q5*s23 - 3*q10*q5*s23 - 2*q3*q5*s23 - 
       3*q4*q5*s23 - 3*q10*q9*s23 + 3*q5*q9*s23 + q1*q10*q5*s23^2 - 
       q10*q3*q5*s23^2 - q3*q4*q5*s23^2 - q1*q5^2*s23^2 - 3*q1*q10*q9*s23^2 + 
       4*q1*q2*s34 + 3*q10*q2*s34 + 3*q10*q4*s34 + 6*q1*q5*s34 - 
       2*q10*q5*s34 - 6*q4*q5*s34 - 3*q4*q7*s34 + 2*q5*q7*s34 - q10*q9*s34 - 
       2*q2*q9*s34 + 3*q5*q9*s34 - q10*q2*q5*s34^2 + 3*q10*q4*q7*s34^2 + 
       2*q10*q5*q7*s34^2 + q2*q5*q9*s34^2 - 2*q1*q10*s45 + 6*q1*q2*s45 - 
       3*q10*q2*s45 - 3*q10*q3*s45 - 2*q1*q5*s45 + 2*q10*q5*s45 - 
       3*q3*q5*s45 + q5^2*s45 - 7*q10*q7*s45 + 4*q3*q7*s45 + 3*q1*q9*s45 + 
       3*q2*q9*s45 + 3*q3*q5*q7*s12*s45 + q5^2*q7*s12*s45 + 
       2*q1*q10*q5*s23*s45 - 2*q10*q3*q5*s23*s45 + 2*q1*q5^2*s23*s45 - 
       q10*q5^2*s23*s45 - q1*q10*q5^2*s23^2*s45 - 6*q1*q2*q5*s34*s45 + 
       2*q10*q2*q5*s34*s45 + q10*q5^2*s34*s45 + 2*q10*q5*q7*s34*s45 + 
       q5^2*q7*s34*s45 + q10*q5^2*q7*s34^2*s45 + 3*q1*q10*q2*s45^2 - 
       6*q1*q10*q5*s45^2 - 3*q10*q2*q5*s45^2 - 3*q10*q3*q5*s45^2 - 
       q1*q5^2*s45^2 + 2*q10*q5^2*s45^2 - 6*q10*q3*q7*s45^2 - 
       3*q10*q5*q7*s45^2 - 3*q3*q5*q7*s45^2 + q5^2*q7*s45^2 + 
       3*q2*q5*q9*s45^2 + 2*q1*q10*q5^2*s23*s45^2 + 2*q10*q5^2*q7*s34*s45^2 + 
       3*q1*q10*q2*q5*s45^3 - q1*q10*q5^2*s45^3 - 3*q10*q3*q5*q7*s45^3 + 
       q10*q5^2*q7*s45^3 - q1*q10*s51 - 4*q1*q2*s51 - q10*q2*s51 - 
       q10*q3*s51 - q10*q4*s51 - 2*q3*q4*s51 + 8*q1*q7*s51 - 4*q10*q7*s51 - 
       4*q2*q7*s51 - 4*q3*q7*s51 + 3*q4*q7*s51 + q10*q9*s51 + 2*q2*q9*s51 + 
       4*q1*q2*q7*s34*s51 + q1*q10*q2*s45*s51 + 4*q1*q3*q7*s45*s51 - 
       4*q10*q3*q7*s45*s51 - 4*q1*q2*q7*s51^2 - q10*q3*q7*s51^2 + 
       q10*q4*q7*s51^2 - q1*q10*q9*s51^2]*(-4*F[1, 1, 6]^2 + 4*F[1, 1, 7]^2 + 
      8*F[1, 1, 6]*F[1, 1, 8] - 8*F[1, 1, 7]*F[1, 1, 8] - 8*F[2, 1, 8] + 
      8*F[2, 1, 10] - 8*F[1, 1, 6]*tci[1, 2] + 8*F[1, 2, 8]*tci[1, 2]))/2 + 
   (r[-q1 - 2*q10 + 2*q2 + q3 + 2*q5 + 11*q6 - 4*q7 + 3*q8 - 3*q9 - 
       2*q3*q5*s12 + 2*q7*q8*s12 + 5*q1^2*s23 + 6*q1*q10*s23 + 4*q1*q3*s23 - 
       6*q10*q3*s23 + 11*q1*q5*s23 - 6*q10*q5*s23 - 2*q3*q5*s23 + 
       14*q3*q6*s23 - 14*q5*q6*s23 - 3*q10*q9*s23 + 3*q5*q9*s23 + 
       q1^2*q5*s23^2 - q1*q10*q5*s23^2 - 2*q10*q3*q5*s23^2 - 
       7*q3*q5*q6*s23^2 - 3*q1*q10*q9*s23^2 - 2*q1^2*s34 + q1*q2*s34 + 
       6*q1*q5*s34 - 4*q10*q5*s34 - 3*q2*q6*s34 - 7*q5*q6*s34 - 4*q1*q8*s34 - 
       q10*q9*s34 - 2*q2*q9*s34 + 3*q5*q9*s34 - q1^2*q5*s23*s34 + 
       q1^3*q5*s23^2*s34 - q10*q2*q5*s34^2 + 3*q1^2*q8*s34^2 + 
       q2*q5*q9*s34^2 - 5*q1^2*s45 - 24*q1*q10*s45 + 6*q1*q2*s45 - 
       9*q10*q2*s45 - 4*q1*q3*s45 - 2*q10*q3*s45 - 16*q1*q5*s45 - 
       2*q3*q5*s45 + 14*q5*q6*s45 - 11*q10*q7*s45 - 5*q3*q7*s45 - 
       4*q1*q8*s45 - q7*q8*s45 + 3*q1*q9*s45 + 3*q2*q9*s45 - 
       2*q3*q5*q7*s12*s45 + 2*q1^3*s23*s45 - q1^2*q10*s23*s45 - 
       6*q1^2*q5*s23*s45 + 11*q1*q10*q5*s23*s45 - 7*q10*q3*q5*s23*s45 + 
       7*q3*q5*q6*s23*s45 - q1^3*q5*s23^2*s45 + 2*q1^2*q10*q5*s23^2*s45 - 
       q1^2*q2*s34*s45 + 2*q1^2*q5*s34*s45 - 6*q1*q2*q5*s34*s45 - 
       q10*q2*q5*s34*s45 + 7*q2*q5*q6*s34*s45 + 5*q1^2*q8*s34*s45 - 
       3*q1^3*q5*s23*s34*s45 - 4*q1^3*s45^2 + 9*q1^2*q10*s45^2 - 
       2*q1^2*q2*s45^2 + 17*q1*q10*q2*s45^2 + 9*q1^2*q5*s45^2 - 
       22*q1*q10*q5*s45^2 + 5*q1*q2*q5*s45^2 - 8*q10*q2*q5*s45^2 - 
       2*q10*q3*q5*s45^2 - 6*q10*q3*q7*s45^2 - 2*q10*q5*q7*s45^2 - 
       2*q3*q5*q7*s45^2 + 2*q1^2*q8*s45^2 + 3*q2*q5*q9*s45^2 + 
       2*q1^3*q10*s23*s45^2 + 3*q1^3*q5*s23*s45^2 - 9*q1^2*q10*q5*s23*s45^2 - 
       q1^3*q10*q5*s23^2*s45^2 + 3*q1^3*q5*s34*s45^2 - q1^2*q2*q5*s34*s45^2 - 
       4*q1^3*q10*s45^3 + 2*q1^3*q2*s45^3 - 8*q1^2*q10*q2*s45^3 - 
       3*q1^3*q5*s45^3 + 12*q1^2*q10*q5*s45^3 - 4*q1^2*q2*q5*s45^3 + 
       12*q1*q10*q2*q5*s45^3 - 2*q10*q3*q5*q7*s45^3 + 
       3*q1^3*q10*q5*s23*s45^3 - q1^3*q2*q5*s34*s45^3 + 2*q1^3*q10*q2*s45^4 - 
       3*q1^3*q10*q5*s45^4 + q1^3*q2*q5*s45^4 - 5*q1^2*q10*q2*q5*s45^4 + 
       q1^3*q10*q2*q5*s45^5 + 3*q1^2*s51 - 2*q1*q10*s51 - 2*q10*q2*s51 + 
       7*q1*q3*s51 - 3*q10*q3*s51 - 7*q3*q6*s51 + 4*q1*q7*s51 - 
       9*q10*q7*s51 + 4*q2*q7*s51 + 3*q6*q7*s51 + q1*q8*s51 + 2*q7*q8*s51 + 
       q10*q9*s51 + 2*q2*q9*s51 - 2*q2*q7*q8*s12*s51 + q1^2*q2*s34*s51 + 
       q1*q2*q7*s34*s51 - 3*q2*q6*q7*s34*s51 - 5*q1^2*q8*s34*s51 - 
       q1^2*q10*s45*s51 + q1^2*q2*s45*s51 + 7*q1*q10*q2*s45*s51 + 
       2*q1^2*q3*s45*s51 + 3*q1*q10*q6*s45*s51 + 7*q1*q3*q6*s45*s51 + 
       2*q1*q3*q7*s45*s51 - 6*q10*q3*q7*s45*s51 + 3*q10*q6*q7*s45*s51 - 
       7*q1^2*q8*s45*s51 + 2*q10*q2*q8*s45*s51 + 2*q10*q3*q8*s45*s51 - 
       q1^3*q10*s45^2*s51 - 3*q1^2*q10*q2*s45^2*s51 - 
       2*q1^2*q3*q8*s45^2*s51 + q1^3*q10*q2*s45^3*s51 - q1^2*q2*s51^2 + 
       2*q1^2*q7*s51^2 + 2*q1*q3*q7*s51^2 - 2*q10*q3*q7*s51^2 + 
       3*q10*q6*q7*s51^2 + 2*q1^2*q8*s51^2 + 3*q10*q2*q8*s51^2 + 
       q1*q3*q8*s51^2 - q10*q3*q8*s51^2 - 2*q2*q7*q8*s51^2 - 
       q1*q10*q9*s51^2 + q1^2*q2*q7*s34*s51^2 + q1^2*q3*q7*s45*s51^2 + 
       2*q1^2*q3*q8*s45*s51^2 - q1^2*q2*q7*s51^3]*(-4*F[1, 1, 7]^2 + 
      4*F[1, 1, 8]^2 + 8*F[1, 1, 7]*F[1, 1, 9] - 8*F[1, 1, 8]*F[1, 1, 9] - 
      8*F[2, 1, 10] + 8*F[2, 1, 12] + (16*tci[1, 1]^2)/3 + 
      8*F[1, 1, 7]*tci[1, 2] + 8*F[1, 1, 9]*tci[1, 2] - 
      8*F[1, 2, 8]*tci[1, 2] - 8*F[1, 2, 9]*tci[1, 2]))/2 + 
   (r[-4*q1 + q10 + 18*q2 - 12*q3 + 15*q5 + 11*q6 - 19*q7 - 5*q8 + 4*q9 + 
       4*q2^2*s12 + 6*q2*q3*s12 + 4*q2*q5*s12 - 9*q3*q5*s12 + 7*q2*q7*s12 - 
       q3*q7*s12 - 6*q5*q7*s12 + 3*q3*q8*s12 - 3*q7*q8*s12 - 
       2*q3*q5*q7*s12^2 - 3*q2*q7*q8*s12^2 + 2*q1*q10*s23 + 5*q3*q5*s23 + 
       14*q3*q6*s23 - 14*q5*q6*s23 - 7*q3*q5*q6*s23^2 - 5*q1*q2*s34 + 
       4*q10*q2*s34 + 5*q2^2*s34 + 7*q2*q5*s34 - 3*q2*q6*s34 - 7*q5*q6*s34 - 
       6*q10*q7*s34 - 5*q2*q7*s34 - 3*q5*q7*s34 + 2*q1*q8*s34 + q2*q9*s34 + 
       3*q7*q9*s34 + q10*q2^2*s34^2 + 2*q10*q2*q5*s34^2 - 2*q10*q5*q7*s34^2 + 
       2*q2^2*q9*s34^2 + q2*q5*q9*s34^2 - q5*q7*q9*s34^2 - 6*q1*q10*s45 - 
       5*q1*q2*s45 - 10*q2^2*s45 - 3*q2*q3*s45 - 5*q10*q5*s45 - 4*q2*q5*s45 - 
       2*q3*q5*s45 + 14*q5*q6*s45 - 11*q10*q7*s45 - 13*q3*q7*s45 - 
       2*q5*q7*s45 + 3*q1*q8*s45 + 3*q2*q8*s45 - 2*q7*q8*s45 - 4*q2*q9*s45 + 
       2*q7*q9*s45 - 7*q3*q5*q7*s12*s45 - 2*q10*q3*q5*s23*s45 + 
       7*q3*q5*q6*s23*s45 + 2*q1*q2^2*s34*s45 + q10*q2^2*s34*s45 + 
       q2^3*s34*s45 + 2*q10*q2*q5*s34*s45 + 2*q2^2*q5*s34*s45 + 
       7*q2*q5*q6*s34*s45 - 6*q10*q5*q7*s34*s45 - 7*q2^2*q9*s34*s45 + 
       2*q5*q7*q9*s34*s45 + q10*q2^2*q5*s34^2*s45 + 2*q2^2*q5*q9*s34^2*s45 + 
       5*q1*q2^2*s45^2 - q10*q2^2*s45^2 - 3*q1*q2*q3*s45^2 - 
       2*q10*q3*q5*s45^2 - 2*q10*q3*q7*s45^2 - 6*q10*q5*q7*s45^2 - 
       2*q3*q5*q7*s45^2 + 3*q1*q3*q8*s45^2 + 2*q2^2*q9*s45^2 - 
       q1*q2^3*s34*s45^2 - 2*q2^2*q5*q9*s34*s45^2 + q1*q10*q2^2*s45^3 - 
       2*q10*q3*q5*q7*s45^3 + 2*q1*q10*s51 + 7*q1*q2*s51 + q10*q2*s51 - 
       q2^2*s51 - q2*q3*s51 - 7*q3*q6*s51 - 10*q1*q7*s51 - 3*q10*q7*s51 + 
       17*q2*q7*s51 + 3*q3*q7*s51 + 3*q6*q7*s51 - 2*q1*q8*s51 + 3*q3*q8*s51 - 
       q10*q9*s51 - 4*q2*q9*s51 + 3*q7*q9*s51 + 2*q2^3*s12*s51 - 
       4*q2^2*q3*s12*s51 - 3*q2^2*q7*s12*s51 - 2*q2*q3*q7*s12*s51 - 
       2*q1*q10*q9*s23*s51 - q1*q2^2*s34*s51 + q10*q2^2*s34*s51 - 
       q2^3*s34*s51 - 4*q1*q2*q7*s34*s51 + 3*q2^2*q7*s34*s51 - 
       3*q2*q6*q7*s34*s51 - 5*q2^2*q9*s34*s51 - q1*q10*q2*s45*s51 - 
       4*q1*q2^2*s45*s51 - q10*q2^2*s45*s51 - 4*q2^3*s45*s51 - 
       q1*q2*q3*s45*s51 + 8*q2^2*q3*s45*s51 + 3*q1*q10*q6*s45*s51 + 
       7*q1*q3*q6*s45*s51 - 6*q1*q3*q7*s45*s51 + 3*q10*q6*q7*s45*s51 + 
       5*q2^2*q9*s45*s51 + 2*q1*q7*q9*s45*s51 + q1*q2^3*s34*s45*s51 + 
       q1*q10*q2^2*s45^2*s51 + 2*q1*q2^3*s45^2*s51 - 4*q1*q2^2*q3*s45^2*s51 + 
       2*q1*q2^2*s51^2 + 4*q2^3*s51^2 - 3*q1*q2*q3*s51^2 - 3*q2^2*q3*s51^2 + 
       5*q1*q2*q7*s51^2 - 3*q2^2*q7*s51^2 + 2*q1*q3*q7*s51^2 - 
       4*q2*q3*q7*s51^2 + 3*q10*q6*q7*s51^2 + q1*q3*q8*s51^2 - 
       q2*q7*q8*s51^2 - 2*q1*q10*q9*s51^2 + 3*q2^2*q9*s51^2 + 
       3*q1*q7*q9*s51^2 - 3*q2^3*q3*s12*s51^2 + 2*q2^3*q7*s12*s51^2 - 
       q2^3*q3*q7*s12^2*s51^2 - q1*q2^3*s34*s51^2 - q2^3*q7*s34*s51^2 - 
       2*q1*q2^3*s45*s51^2 + 2*q1*q2^2*q3*s45*s51^2 + 3*q2^3*q3*s45*s51^2 - 
       q1*q2^3*q3*s45^2*s51^2 + 2*q1*q2^3*s51^3 - q1*q2^2*q3*s51^3 - 
       3*q2^3*q3*s51^3 + 4*q2^3*q7*s51^3 - 2*q1*q2*q3*q7*s51^3 - 
       3*q2^3*q3*q7*s12*s51^3 - q1*q2^3*q7*s34*s51^3 + q1*q2^3*q3*s45*s51^3 - 
       q1*q2^3*q3*s51^4 + 2*q1*q2^3*q7*s51^4 - 3*q2^3*q3*q7*s51^4 - 
       q1*q2^3*q3*q7*s51^5]*(-4*F[1, 1, 8]^2 + 4*F[1, 1, 9]^2 + 
      8*F[1, 1, 8]*F[1, 1, 10] - 8*F[1, 1, 9]*F[1, 1, 10] - 8*F[2, 1, 12] + 
      8*F[2, 1, 15] - (4*tci[1, 1]^2)/3 - 8*F[1, 1, 10]*tci[1, 2] + 
      8*F[1, 2, 9]*tci[1, 2]))/2 + 
   (r[5*q1 + 22*q10 - 7*q12 - 4*q14 + 3*q17 + 19*q3 - 4*q4 + 4*q5 + 12*q7 - 
       9*q8 + 9*q9 - 2*q17^2*s12 - 2*q17*q3*s12 + 2*q3^2*s12 - 4*q3*q4*s12 - 
       5*q17*q5*s12 + 9*q3*q5*s12 - 2*q17*q7*s12 + 15*q3*q7*s12 - 
       9*q7*q8*s12 + 2*q17^2*q3*s12^2 - 3*q17*q2*q3*s12^2 + 
       4*q17*q3^2*s12^2 - 2*q3^2*q4*s12^2 + q17^2*q5*s12^2 + 
       3*q17*q3*q5*s12^2 - 2*q17^2*q7*s12^2 + 3*q17*q2*q7*s12^2 - 
       3*q2*q3*q7*s12^2 + 2*q3^2*q7*s12^2 - 5*q17*q5*q7*s12^2 + 
       5*q3*q5*q7*s12^2 + 3*q17*q7^2*s12^2 - 3*q7^2*q8*s12^2 - 6*q1*q10*s23 + 
       4*q10^2*s23 + 8*q1*q12*s23 + 3*q10*q12*s23 + 4*q1*q14*s23 + 
       5*q1*q17*s23 - 3*q17^2*s23 + 4*q1*q3*s23 + 2*q14*q3*s23 + 
       2*q17*q3*s23 + 2*q3^2*s23 - 7*q10*q4*s23 - 7*q3*q4*s23 + 
       16*q10*q5*s23 + 3*q12*q5*s23 + 10*q3*q5*s23 + 2*q1*q9*s23 + 
       2*q10*q9*s23 - 7*q5*q9*s23 - q17^2*q3*s12*s23 + 5*q17*q3^2*s12*s23 - 
       3*q3^2*q4*s12*s23 + 5*q17*q3*q5*s12*s23 + 2*q3*q5^2*s12*s23 - 
       2*q17^2*q3^2*s12^2*s23 - 2*q17*q3^3*s12^2*s23 + 2*q3^3*q4*s12^2*s23 - 
       q17^2*q3*q5*s12^2*s23 - 2*q17*q3^2*q5*s12^2*s23 + 
       2*q3^2*q4*q5*s12^2*s23 + 8*q10*q3*q5*s23^2 - 2*q14*q3*q5*s23^2 + 
       3*q17*q3*q5*s23^2 + 2*q3*q5^2*s23^2 + 3*q1*q10*q9*s23^2 - 
       q17^2*q3*q5*s12*s23^2 - 4*q17*q3^2*q5*s12*s23^2 + 
       4*q3^2*q4*q5*s12*s23^2 + q17^2*q3^2*q5*s12^2*s23^2 + 
       q17*q3^3*q5*s12^2*s23^2 - q3^3*q4*q5*s12^2*s23^2 + 8*q10^2*s34 + 
       8*q10*q2*s34 - 14*q12*q2*s34 - 4*q10*q4*s34 + 10*q10*q5*s34 + 
       3*q12*q5*s34 + 25*q10*q7*s34 - 7*q12*q7*s34 + 3*q1*q8*s34 + 
       6*q2*q9*s34 - 9*q5*q9*s34 + 4*q10^2*q2*s34^2 - 4*q10*q12*q2*s34^2 - 
       3*q12^2*q2*s34^2 - 3*q10*q2*q5*s34^2 + 6*q12*q2*q5*s34^2 + 
       3*q10*q12*q7*s34^2 + 3*q12^2*q7*s34^2 + 5*q10*q5*q7*s34^2 - 
       5*q12*q5*q7*s34^2 - 3*q2*q5*q9*s34^2 + 7*q1*q10*s45 - 5*q1*q12*s45 - 
       3*q12^2*s45 - 2*q1*q17*s45 - 4*q1*q2*s45 + 2*q10*q2*s45 + 
       6*q12*q2*s45 - 2*q1*q3*s45 + 18*q10*q3*s45 + 2*q3^2*s45 + 
       29*q10*q5*s45 - 8*q12*q5*s45 + 14*q3*q5*s45 + 4*q5^2*s45 + 
       55*q10*q7*s45 - 2*q12*q7*s45 + 33*q3*q7*s45 + 14*q5*q7*s45 + 
       4*q7^2*s45 + 2*q1*q8*s45 - 3*q7*q8*s45 - 6*q2*q9*s45 + 9*q5*q9*s45 + 
       2*q3*q5^2*s12*s45 - 2*q17^2*q7*s12*s45 + 2*q3^2*q7*s12*s45 - 
       5*q17*q5*q7*s12*s45 + 13*q3*q5*q7*s12*s45 + q17*q7^2*s12*s45 + 
       6*q3*q7^2*s12*s45 - 3*q7^2*q8*s12*s45 + q17^2*q5*q7*s12^2*s45 - 
       q17^2*q7^2*s12^2*s45 - 2*q17*q5*q7^2*s12^2*s45 + 
       2*q3*q5*q7^2*s12^2*s45 + q17*q7^3*s12^2*s45 - q7^3*q8*s12^2*s45 + 
       q1^2*q10*s23*s45 + q1^2*q17*s23*s45 + 2*q14*q3^2*s23*s45 + 
       6*q10^2*q5*s23*s45 + 8*q10*q3*q5*s23*s45 + 2*q14*q3*q5*s23*s45 + 
       6*q10*q5^2*s23*s45 + 2*q3*q5^2*s23*s45 + 2*q10^2*q3*q5*s23^2*s45 - 
       2*q10*q3^2*q5*s23^2*s45 + 2*q14*q3^2*q5*s23^2*s45 + 
       2*q10*q3*q5^2*s23^2*s45 + 2*q12^2*q2*s34*s45 + 6*q10^2*q5*s34*s45 - 
       3*q12^2*q5*s34*s45 + 3*q10*q2*q5*s34*s45 - 13*q12*q2*q5*s34*s45 + 
       6*q10*q5^2*s34*s45 + 3*q12*q5^2*s34*s45 + q12^2*q7*s34*s45 + 
       23*q10*q5*q7*s34*s45 - 3*q12*q5*q7*s34*s45 + 4*q10*q7^2*s34*s45 + 
       10*q2*q5*q9*s34*s45 - 5*q5^2*q9*s34*s45 + 2*q10^2*q2*q5*s34^2*s45 - 
       3*q12^2*q2*q5*s34^2*s45 + 4*q12*q2*q5^2*s34^2*s45 + 
       q12^2*q5*q7*s34^2*s45 + 2*q10*q5^2*q7*s34^2*s45 - 
       2*q12*q5^2*q7*s34^2*s45 - 4*q2*q5^2*q9*s34^2*s45 - q1^2*q10*s45^2 - 
       q1^2*q17*s45^2 - 2*q1*q10*q2*s45^2 + 2*q14*q3^2*s45^2 + 
       3*q12*q2*q5*s45^2 + 14*q10*q3*q5*s45^2 + 6*q10*q5^2*s45^2 + 
       2*q3*q5^2*s45^2 + 36*q10*q3*q7*s45^2 + 2*q3^2*q7*s45^2 + 
       36*q10*q5*q7*s45^2 + 18*q3*q5*q7*s45^2 + 4*q5^2*q7*s45^2 + 
       10*q10*q7^2*s45^2 + 6*q3*q7^2*s45^2 + 2*q5*q7^2*s45^2 - 
       3*q2*q5*q9*s45^2 + 2*q3*q5^2*q7*s12*s45^2 + 2*q3*q5*q7^2*s12*s45^2 + 
       2*q10*q3*q5^2*s23*s45^2 + q12^2*q2*q5*s34*s45^2 - 
       4*q12*q2*q5^2*s34*s45^2 + 6*q10*q5^2*q7*s34*s45^2 + 
       2*q10*q5*q7^2*s34*s45^2 + 4*q2*q5^2*q9*s34*s45^2 - 
       q12^2*q2*q5^2*s34^2*s45^2 + q12*q2*q5^3*s34^2*s45^2 - 
       q2*q5^3*q9*s34^2*s45^2 + 2*q10*q3*q5^2*s45^3 + 2*q14*q3^2*q7*s45^3 + 
       18*q10*q3*q5*q7*s45^3 + 6*q10*q5^2*q7*s45^3 + 2*q3*q5^2*q7*s45^3 + 
       6*q10*q3*q7^2*s45^3 + 4*q10*q5*q7^2*s45^3 + 2*q3*q5*q7^2*s45^3 + 
       2*q10*q3*q5^2*q7*s45^4 + 2*q10*q3*q5*q7^2*s45^4 + 5*q1*q10*s51 - 
       3*q1*q12*s51 + 2*q10*q12*s51 - 3*q12^2*s51 + 3*q1*q17*s51 + 
       3*q17^2*s51 + 2*q10*q2*s51 + 3*q12*q2*s51 - 2*q1*q3*s51 + 
       6*q10*q3*s51 + 2*q14*q3*s51 - 2*q17*q3*s51 - 2*q2*q3*s51 + 
       2*q3^2*s51 + 5*q10*q4*s51 + 30*q10*q7*s51 - 4*q12*q7*s51 + 
       q17*q7*s51 + 18*q3*q7*s51 + 2*q4*q7*s51 + 2*q7^2*s51 - 6*q1*q8*s51 + 
       2*q3*q8*s51 - 7*q7*q8*s51 - 3*q2*q9*s51 + 2*q17^2*q3*s12*s51 - 
       3*q17*q2*q3*s12*s51 - q17*q3^2*s12*s51 - q3^2*q4*s12*s51 - 
       q17^2*q7*s12*s51 + 3*q17*q2*q7*s12*s51 - 5*q2*q3*q7*s12*s51 + 
       4*q3^2*q7*s12*s51 + 2*q17*q7^2*s12*s51 + 2*q2*q7*q8*s12*s51 - 
       2*q7^2*q8*s12*s51 - q17^2*q2*q3*s12^2*s51 + q17^2*q3^2*s12^2*s51 - 
       2*q17*q2*q3^2*s12^2*s51 + q17*q3^3*s12^2*s51 - q3^3*q4*s12^2*s51 + 
       q17^2*q2*q7*s12^2*s51 - 2*q2*q3^2*q7*s12^2*s51 + 
       q17^2*q7^2*s12^2*s51 - 2*q17*q2*q7^2*s12^2*s51 - q17*q7^3*s12^2*s51 + 
       2*q2*q7^2*q8*s12^2*s51 + q7^3*q8*s12^2*s51 + 2*q1*q10*q9*s23*s51 - 
       3*q10^2*q12*s34*s51 - 3*q10*q12^2*s34*s51 + 5*q10*q12*q2*s34*s51 + 
       q12^2*q2*s34*s51 + 5*q10^2*q4*s34*s51 + 5*q10*q12*q7*s34*s51 + 
       2*q12^2*q7*s34*s51 + 4*q10*q4*q7*s34*s51 + 2*q10*q7^2*s34*s51 + 
       2*q10^2*q12*q2*s34^2*s51 + q10*q12^2*q2*s34^2*s51 - 
       2*q10^2*q12*q7*s34^2*s51 - 3*q10*q12^2*q7*s34^2*s51 + 
       2*q10^2*q4*q7*s34^2*s51 - q1^2*q10*s45*s51 + q1^2*q12*s45*s51 - 
       q1^2*q17*s45*s51 - 2*q1*q10*q2*s45*s51 + q1^2*q3*s45*s51 + 
       2*q1*q2*q3*s45*s51 + 2*q14*q3^2*s45*s51 + 26*q10*q3*q7*s45*s51 + 
       2*q14*q3*q7*s45*s51 + 4*q3^2*q7*s45*s51 + 8*q10*q7^2*s45*s51 + 
       6*q3*q7^2*s45*s51 - 2*q1*q3*q8*s45*s51 + 4*q14*q3^2*q7*s45^2*s51 + 
       6*q10*q3*q7^2*s45^2*s51 - 2*q2*q3^2*s51^2 + 2*q10*q12*q7*s51^2 + 
       2*q17*q2*q7*s51^2 + 6*q10*q3*q7*s51^2 + 2*q14*q3*q7*s51^2 - 
       2*q2*q3*q7*s51^2 + 2*q3^2*q7*s51^2 + 3*q10*q4*q7*s51^2 + 
       2*q10*q7^2*s51^2 + 3*q1*q3*q8*s51^2 + q17^2*q2*q7*s12*s51^2 - 
       4*q2*q3^2*q7*s12*s51^2 - 2*q17*q2*q7^2*s12*s51^2 + 
       2*q2*q7^2*q8*s12*s51^2 - q17^2*q2*q7^2*s12^2*s51^2 + 
       q17*q2*q7^3*s12^2*s51^2 - q2*q7^3*q8*s12^2*s51^2 - 
       2*q10^2*q12*q7*s34*s51^2 - q10*q12^2*q7*s34*s51^2 + 
       2*q10^2*q4*q7*s34*s51^2 + q10^3*q12*q7*s34^2*s51^2 + 
       q10^2*q12^2*q7*s34^2*s51^2 - q10^3*q4*q7*s34^2*s51^2 + 
       2*q14*q3^2*q7*s45*s51^2 + 2*q10*q3*q7^2*s45*s51^2 - 
       2*q2*q3^2*q7*s51^3]*((2*F[1, 1, 1]^3)/3 - (2*F[1, 1, 9]^3)/3 + 
      (7*F[1, 1, 1]*tci[1, 1]^2)/3 - (F[1, 1, 9]*tci[1, 1]^2)/3 - 
      2*F[1, 1, 1]^2*tci[1, 2] - tci[1, 2]^3))/2 + 
   (r[4*q1 - 6*q10 - 3*q17 - 4*q2 - 4*q20 + 4*q23 - 7*q3 - 2*q5 - 6*q7 + 
       14*q8 - 4*q9 + 2*q17^2*s12 + 2*q17*q3*s12 + 2*q3*q4*s12 + 
       5*q17*q5*s12 - 3*q3*q5*s12 + 2*q17*q7*s12 - 11*q3*q7*s12 + 
       11*q7*q8*s12 - 2*q17^2*q3*s12^2 + 3*q17*q2*q3*s12^2 - 
       4*q17*q3^2*s12^2 + 2*q3^2*q4*s12^2 - q17^2*q5*s12^2 - 
       3*q17*q3*q5*s12^2 + 2*q17^2*q7*s12^2 - 3*q17*q2*q7*s12^2 + 
       3*q2*q3*q7*s12^2 - 2*q3^2*q7*s12^2 + 5*q17*q5*q7*s12^2 - 
       5*q3*q5*q7*s12^2 - 3*q17*q7^2*s12^2 + 3*q7^2*q8*s12^2 - 4*q1*q10*s23 - 
       5*q1*q17*s23 + 3*q17^2*s23 - 2*q17*q3*s23 + 3*q3*q4*s23 + 
       2*q1*q5*s23 + q17^2*q3*s12*s23 - 5*q17*q3^2*s12*s23 + 
       3*q3^2*q4*s12*s23 - 5*q17*q3*q5*s12*s23 + 2*q3*q4*q5*s12*s23 + 
       2*q17^2*q3^2*s12^2*s23 + 2*q17*q3^3*s12^2*s23 - 2*q3^3*q4*s12^2*s23 + 
       q17^2*q3*q5*s12^2*s23 + 2*q17*q3^2*q5*s12^2*s23 - 
       2*q3^2*q4*q5*s12^2*s23 - 3*q17*q3*q5*s23^2 + 3*q3*q4*q5*s23^2 + 
       q17^2*q3*q5*s12*s23^2 + 4*q17*q3^2*q5*s12*s23^2 - 
       4*q3^2*q4*q5*s12*s23^2 - q17^2*q3^2*q5*s12^2*s23^2 - 
       q17*q3^3*q5*s12^2*s23^2 + q3^3*q4*q5*s12^2*s23^2 - 5*q1*q23*s34 + 
       4*q2*q23*s34 + 6*q23^2*s34 - 6*q10*q7*s34 + 4*q23*q7*s34 - 
       6*q1*q8*s34 - 6*q2*q9*s34 + 3*q1^2*q23*s34^2 + 2*q2^2*q23*s34^2 - 
       2*q1*q23^2*s34^2 + q2*q23^2*s34^2 - 2*q1^2*q5*s34^2 + 
       4*q1*q23*q5*s34^2 + q23^2*q5*s34^2 - q1^2*q8*s34^2 - 2*q2^2*q9*s34^2 + 
       q1^3*q23*s34^3 + q1^2*q23^2*s34^3 - 2*q1^2*q23*q5*s34^3 - 
       q1*q23^2*q5*s34^3 + q1^3*q8*s34^3 + 3*q1*q10*s45 + 2*q1*q17*s45 - 
       2*q1*q5*s45 - 7*q10*q7*s45 - 3*q3*q7*s45 - 2*q5*q7*s45 - 8*q1*q8*s45 + 
       2*q7*q8*s45 + 6*q2*q9*s45 + 2*q17^2*q7*s12*s45 + 5*q17*q5*q7*s12*s45 - 
       3*q3*q5*q7*s12*s45 - q17*q7^2*s12*s45 - 6*q3*q7^2*s12*s45 + 
       3*q7^2*q8*s12*s45 - q17^2*q5*q7*s12^2*s45 + q17^2*q7^2*s12^2*s45 + 
       2*q17*q5*q7^2*s12^2*s45 - 2*q3*q5*q7^2*s12^2*s45 - 
       q17*q7^3*s12^2*s45 + q7^3*q8*s12^2*s45 - q1^2*q10*s23*s45 - 
       q1^2*q17*s23*s45 + 2*q1*q10*q5*s23*s45 + 2*q1^2*q2*s34*s45 + 
       7*q1^2*q23*s34*s45 - 5*q2^2*q23*s34*s45 - 3*q2*q23^2*s34*s45 + 
       3*q1*q2*q5*s34*s45 + q1*q23*q5*s34*s45 - q2*q23*q5*s34*s45 - 
       2*q10*q5*q7*s34*s45 + q10*q7^2*s34*s45 - q23*q7^2*s34*s45 + 
       q1^2*q8*s34*s45 + 3*q2^2*q9*s34*s45 - 2*q2*q5*q9*s34*s45 + 
       2*q1^3*q23*s34^2*s45 + 2*q2^3*q23*s34^2*s45 + 2*q1^2*q23^2*s34^2*s45 - 
       2*q2^2*q23^2*s34^2*s45 - 4*q1^2*q23*q5*s34^2*s45 + 
       2*q2^2*q23*q5*s34^2*s45 - 2*q1*q23^2*q5*s34^2*s45 + 
       q2*q23^2*q5*s34^2*s45 + 2*q1^3*q8*s34^2*s45 - 2*q2^3*q9*s34^2*s45 - 
       2*q2^2*q5*q9*s34^2*s45 + q1^2*q10*s45^2 + q1^2*q17*s45^2 + 
       2*q1^2*q2*s45^2 - 2*q1*q2^2*s45^2 + 4*q1^2*q23*s45^2 + 
       4*q2^2*q23*s45^2 + 2*q1*q23^2*s45^2 - 2*q2*q23^2*s45^2 + 
       3*q1*q2*q3*s45^2 + 3*q1*q23*q3*s45^2 - 3*q2*q23*q3*s45^2 - 
       2*q1*q10*q5*s45^2 - 3*q1*q2*q5*s45^2 - 3*q1*q23*q5*s45^2 + 
       3*q2*q23*q5*s45^2 - 2*q10*q5*q7*s45^2 + q10*q7^2*s45^2 - 
       q23*q7^2*s45^2 + 2*q1^2*q8*s45^2 - 2*q2^2*q9*s45^2 + 
       q1^3*q23*s34*s45^2 - 2*q2^3*q23*s34*s45^2 + q1^2*q23^2*s34*s45^2 + 
       2*q2^2*q23^2*s34*s45^2 - 2*q1^2*q2*q5*s34*s45^2 - 
       2*q1^2*q23*q5*s34*s45^2 - 2*q2^2*q23*q5*s34*s45^2 - 
       q1*q23^2*q5*s34*s45^2 + q2*q23^2*q5*s34*s45^2 + q1^3*q8*s34*s45^2 + 
       2*q2^3*q9*s34*s45^2 + 2*q2^2*q5*q9*s34*s45^2 + 
       q2^3*q23*q5*s34^2*s45^2 - q2^2*q23^2*q5*s34^2*s45^2 - 
       q2^3*q5*q9*s34^2*s45^2 - 5*q1*q10*s51 - 3*q1*q17*s51 - 3*q17^2*s51 - 
       4*q2^2*s51 + 4*q10*q20*s51 + 4*q1*q23*s51 - 5*q2*q23*s51 - 
       6*q23^2*s51 + 2*q17*q3*s51 + 4*q2*q3*s51 + 2*q20*q3*s51 - 4*q3^2*s51 - 
       2*q10*q4*s51 + q3*q4*s51 - 4*q1*q7*s51 - 10*q10*q7*s51 - q17*q7*s51 + 
       4*q23*q7*s51 - 6*q3*q7*s51 - 2*q4*q7*s51 - 2*q7^2*s51 + 12*q1*q8*s51 - 
       2*q2*q8*s51 - 2*q3*q8*s51 + 10*q7*q8*s51 + 2*q1*q9*s51 + 
       2*q10*q9*s51 + 3*q2*q9*s51 - 2*q17^2*q3*s12*s51 + 
       3*q17*q2*q3*s12*s51 + q17*q3^2*s12*s51 + q3^2*q4*s12*s51 + 
       q17^2*q7*s12*s51 - 3*q17*q2*q7*s12*s51 + 7*q2*q3*q7*s12*s51 - 
       6*q3^2*q7*s12*s51 - 2*q17*q7^2*s12*s51 - 4*q2*q7*q8*s12*s51 + 
       2*q7^2*q8*s12*s51 + q17^2*q2*q3*s12^2*s51 - q17^2*q3^2*s12^2*s51 + 
       2*q17*q2*q3^2*s12^2*s51 - q17*q3^3*s12^2*s51 + q3^3*q4*s12^2*s51 - 
       q17^2*q2*q7*s12^2*s51 + 2*q2*q3^2*q7*s12^2*s51 - 
       q17^2*q7^2*s12^2*s51 + 2*q17*q2*q7^2*s12^2*s51 + q17*q7^3*s12^2*s51 - 
       2*q2*q7^2*q8*s12^2*s51 - q7^3*q8*s12^2*s51 + 2*q1*q10*q9*s23*s51 - 
       2*q1^2*q2*s34*s51 + 2*q1*q2*q20*s34*s51 - 3*q1^2*q23*s34*s51 - 
       3*q2^2*q23*s34*s51 + 4*q1*q23^2*s34*s51 - 4*q2*q23^2*s34*s51 - 
       2*q10*q4*q7*s34*s51 + q10*q7^2*s34*s51 - q23*q7^2*s34*s51 - 
       q1^2*q8*s34*s51 + q2^2*q9*s34*s51 - 2*q1^3*q23*s34^2*s51 + 
       q2^3*q23*s34^2*s51 - 2*q1^2*q23^2*s34^2*s51 - q2^2*q23^2*s34^2*s51 - 
       2*q1^3*q8*s34^2*s51 - q2^3*q9*s34^2*s51 + q1^2*q10*s45*s51 + 
       q1^2*q17*s45*s51 - 2*q1^2*q2*s45*s51 + 2*q1*q2^2*s45*s51 - 
       5*q1^2*q23*s45*s51 + 7*q2^2*q23*s45*s51 + 3*q1*q23^2*s45*s51 - 
       5*q1*q2*q3*s45*s51 - 2*q1*q20*q3*s45*s51 - q1*q23*q3*s45*s51 + 
       q2*q23*q3*s45*s51 + 2*q1*q3*q7*s45*s51 + q10*q7^2*s45*s51 - 
       q23*q7^2*s45*s51 - 6*q3*q7^2*s45*s51 - 3*q1^2*q8*s45*s51 + 
       4*q1*q3*q8*s45*s51 - q2^2*q9*s45*s51 - 4*q1^3*q23*s34*s45*s51 - 
       4*q2^3*q23*s34*s45*s51 - 4*q1^2*q23^2*s34*s45*s51 + 
       4*q2^2*q23^2*s34*s45*s51 - 4*q1^3*q8*s34*s45*s51 + 
       4*q2^3*q9*s34*s45*s51 - 2*q1^3*q23*s45^2*s51 + q2^3*q23*s45^2*s51 - 
       2*q1^2*q23^2*s45^2*s51 - q2^2*q23^2*s45^2*s51 + 
       2*q1*q2^2*q3*s45^2*s51 - 2*q1^2*q23*q3*s45^2*s51 - 
       2*q2^2*q23*q3*s45^2*s51 - q1*q23^2*q3*s45^2*s51 + 
       q2*q23^2*q3*s45^2*s51 - 2*q1^3*q8*s45^2*s51 - 2*q1^2*q3*q8*s45^2*s51 - 
       q2^3*q9*s45^2*s51 + 2*q1^2*q2*s51^2 - 2*q1*q2^2*s51^2 - 
       4*q1^2*q20*s51^2 + 2*q1^2*q23*s51^2 + 3*q2^2*q23*s51^2 - 
       q1*q23^2*s51^2 + 2*q2*q23^2*s51^2 + 4*q1*q2*q3*s51^2 + 
       6*q2^2*q3*s51^2 + 4*q2*q23*q3*s51^2 - q23^2*q3*s51^2 + 
       6*q2*q3^2*s51^2 + 2*q1^2*q7*s51^2 - 2*q17*q2*q7*s51^2 - 
       2*q2^2*q7*s51^2 + 6*q2*q3*q7*s51^2 - 6*q3^2*q7*s51^2 - 
       3*q10*q4*q7*s51^2 - 2*q1*q7^2*s51^2 + 2*q1^2*q8*s51^2 - 
       3*q1*q3*q8*s51^2 - 3*q2*q7*q8*s51^2 + 3*q1*q10*q9*s51^2 + 
       q2^2*q9*s51^2 - q17^2*q2*q7*s12*s51^2 + 2*q2^2*q3*q7*s12*s51^2 + 
       6*q2*q3^2*q7*s12*s51^2 + 2*q17*q2*q7^2*s12*s51^2 - 
       2*q2*q7^2*q8*s12*s51^2 + q17^2*q2*q7^2*s12^2*s51^2 - 
       q17*q2*q7^3*s12^2*s51^2 + q2*q7^3*q8*s12^2*s51^2 - 
       2*q1^2*q2*q20*s34*s51^2 + q1^3*q23*s34*s51^2 - 2*q2^3*q23*s34*s51^2 + 
       q1^2*q23^2*s34*s51^2 + 2*q2^2*q23^2*s34*s51^2 + q1^3*q8*s34*s51^2 + 
       2*q2^3*q9*s34*s51^2 + 2*q1^3*q23*s45*s51^2 + 2*q2^3*q23*s45*s51^2 + 
       2*q1^2*q23^2*s45*s51^2 - 2*q2^2*q23^2*s45*s51^2 - 
       2*q1*q2^2*q3*s45*s51^2 - 2*q1^2*q20*q3*s45*s51^2 + 
       2*q1^2*q23*q3*s45*s51^2 - 4*q2^2*q23*q3*s45*s51^2 - 
       q1*q23^2*q3*s45*s51^2 + 2*q2*q23^2*q3*s45*s51^2 - 
       2*q1*q2*q3^2*s45*s51^2 + 2*q1^2*q3*q7*s45*s51^2 - 
       2*q1*q3*q7^2*s45*s51^2 + 2*q1^3*q8*s45*s51^2 + 
       2*q1^2*q3*q8*s45*s51^2 - 2*q2^3*q9*s45*s51^2 + 
       q1^3*q23*q3*s45^2*s51^2 + q1^2*q23^2*q3*s45^2*s51^2 + 
       q1^3*q3*q8*s45^2*s51^2 + 2*q1^2*q2*q20*s51^3 + q2^3*q23*s51^3 - 
       q2^2*q23^2*s51^3 + 2*q1*q2^2*q3*s51^3 - 2*q2^2*q23*q3*s51^3 + 
       q2*q23^2*q3*s51^3 + 2*q1*q2*q3^2*s51^3 - 2*q1*q2^2*q7*s51^3 + 
       2*q1*q2*q3*q7*s51^3 + 4*q2^2*q3*q7*s51^3 - 2*q1*q3^2*q7*s51^3 + 
       6*q2*q3^2*q7*s51^3 - q2^3*q9*s51^3 + 2*q1*q2^2*q3*q7*s51^4 + 
       2*q1*q2*q3^2*q7*s51^4]*((2*F[1, 1, 8]^3)/3 - (2*F[1, 1, 9]^3)/3 + 
      (7*F[1, 1, 8]*tci[1, 1]^2)/3 - (F[1, 1, 9]*tci[1, 1]^2)/3 - 
      2*F[1, 1, 8]^2*tci[1, 2] - tci[1, 2]^3))/2 + 
   (r[20*q10 - 7*q12 + 10*q19 + 10*q2 + 4*q22 - 4*q4 + q7 + 9*q8 + 3*q9 - 
       3*q19^2*s12 - 8*q19*q2*s12 - 5*q19*q3*s12 - 2*q3*q4*s12 + 
       6*q19*q7*s12 + 9*q2*q8*s12 - 3*q19*q2*q7*s12^2 + 3*q2*q7*q8*s12^2 - 
       2*q1^2*s23 - 8*q1*q10*s23 + 4*q10^2*s23 + 8*q1*q12*s23 + 
       3*q10*q12*s23 - 5*q1*q19*s23 + 4*q10*q19*s23 + 3*q19^2*s23 + 
       4*q1*q22*s23 - 2*q10*q22*s23 + 4*q1*q3*s23 - 5*q19*q3*s23 - 
       4*q22*q3*s23 - 7*q10*q4*s23 - 4*q3*q4*s23 + 2*q1*q5*s23 - 
       4*q10*q5*s23 + 3*q12*q5*s23 - 3*q3*q5*s23 + 2*q5^2*s23 - 2*q1*q9*s23 + 
       2*q10*q9*s23 - 7*q5*q9*s23 + q19*q3^2*s12*s23 + q3^2*q5*s12*s23 + 
       2*q3*q4*q5*s12*s23 - 2*q1*q10*q19*s23^2 + 2*q1^2*q22*s23^2 - 
       2*q1^2*q5*s23^2 - 4*q1*q10*q5*s23^2 + 3*q3*q4*q5*s23^2 + 
       2*q1*q5^2*s23^2 + 3*q1*q10*q9*s23^2 - 2*q1^2*s34 + 8*q10^2*s34 - 
       3*q1*q2*s34 + 14*q10*q2*s34 - 14*q12*q2*s34 - 2*q1*q22*s34 - 
       4*q10*q4*s34 + 2*q10*q5*s34 + 3*q12*q5*s34 + 15*q10*q7*s34 - 
       7*q12*q7*s34 - 3*q1*q8*s34 + 4*q2*q9*s34 - 9*q5*q9*s34 - 
       2*q1^2*q22*s23*s34 + 4*q10^2*q2*s34^2 - 4*q10*q12*q2*s34^2 - 
       3*q12^2*q2*s34^2 - 3*q10*q2*q5*s34^2 + 6*q12*q2*q5*s34^2 + 
       3*q10*q12*q7*s34^2 + 3*q12^2*q7*s34^2 + 5*q10*q5*q7*s34^2 - 
       5*q12*q5*q7*s34^2 - 3*q2*q5*q9*s34^2 - q1*q10*s45 - 8*q10^2*s45 - 
       5*q1*q12*s45 - 3*q12^2*s45 + 3*q1*q19*s45 - 2*q10*q19*s45 - 
       8*q1*q2*s45 - 14*q10*q2*s45 + 6*q12*q2*s45 + 3*q19*q2*s45 - 
       4*q2^2*s45 - 2*q1*q22*s45 + 6*q10*q22*s45 + 4*q2*q22*s45 - 
       2*q1*q3*s45 + 8*q19*q3*s45 + 4*q22*q3*s45 - 6*q1*q5*s45 + 
       23*q10*q5*s45 - 8*q12*q5*s45 + 4*q3*q5*s45 + 2*q5^2*s45 + 
       12*q10*q7*s45 - 2*q12*q7*s45 - 3*q19*q7*s45 + 4*q5*q7*s45 - 
       6*q1*q8*s45 - 7*q2*q8*s45 + 2*q3*q8*s45 + 7*q1*q9*s45 + 7*q5*q9*s45 + 
       2*q3*q5*q7*s12*s45 - 4*q1*q10^2*s23*s45 - 4*q1^2*q22*s23*s45 + 
       6*q1*q10*q22*s23*s45 + 4*q1^2*q5*s23*s45 + 8*q1*q10*q5*s23*s45 + 
       6*q10^2*q5*s23*s45 - 4*q1*q5^2*s23*s45 + 6*q10*q5^2*s23*s45 + 
       2*q1^2*q10*q22*s23^2*s45 - 2*q1^2*q10*q5*s23^2*s45 + 
       2*q1*q10^2*q5*s23^2*s45 + 2*q1*q10*q5^2*s23^2*s45 + 
       2*q1^2*q2*s34*s45 - 4*q10^2*q2*s34*s45 + 2*q12^2*q2*s34*s45 - 
       4*q10*q2^2*s34*s45 + 4*q1^2*q22*s34*s45 + 2*q1*q2*q22*s34*s45 + 
       6*q10^2*q5*s34*s45 - 3*q12^2*q5*s34*s45 + 9*q10*q2*q5*s34*s45 - 
       13*q12*q2*q5*s34*s45 + 6*q10*q5^2*s34*s45 + 3*q12*q5^2*s34*s45 + 
       q12^2*q7*s34*s45 + 13*q10*q5*q7*s34*s45 - 3*q12*q5*q7*s34*s45 + 
       8*q2*q5*q9*s34*s45 - 5*q5^2*q9*s34*s45 + 2*q10^2*q2*q5*s34^2*s45 - 
       3*q12^2*q2*q5*s34^2*s45 + 4*q12*q2*q5^2*s34^2*s45 + 
       q12^2*q5*q7*s34^2*s45 + 2*q10*q5^2*q7*s34^2*s45 - 
       2*q12*q5^2*q7*s34^2*s45 - 4*q2*q5^2*q9*s34^2*s45 + 8*q1*q10^2*s45^2 + 
       2*q1^2*q2*s45^2 + 6*q1*q10*q2*s45^2 + 4*q10^2*q2*s45^2 + 
       2*q10*q2^2*s45^2 + 2*q1^2*q22*s45^2 - 6*q1*q10*q22*s45^2 - 
       2*q1*q2*q22*s45^2 - 2*q1^2*q5*s45^2 - 12*q1*q10*q5*s45^2 - 
       6*q10^2*q5*s45^2 + 6*q1*q2*q5*s45^2 - 12*q10*q2*q5*s45^2 + 
       3*q12*q2*q5*s45^2 + 2*q1*q5^2*s45^2 + 8*q10*q5*q7*s45^2 + 
       2*q5^2*q7*s45^2 - 3*q1*q3*q8*s45^2 - 4*q1^2*q10*q22*s23*s45^2 + 
       4*q1^2*q10*q5*s23*s45^2 - 6*q1*q10^2*q5*s23*s45^2 - 
       4*q1*q10*q5^2*s23*s45^2 - 2*q1^2*q2*q22*s34*s45^2 - 
       2*q10^2*q2*q5*s34*s45^2 + q12^2*q2*q5*s34*s45^2 - 
       2*q10*q2^2*q5*s34*s45^2 - 4*q12*q2*q5^2*s34*s45^2 + 
       4*q10*q5^2*q7*s34*s45^2 + 4*q2*q5^2*q9*s34*s45^2 - 
       q12^2*q2*q5^2*s34^2*s45^2 + q12*q2*q5^3*s34^2*s45^2 - 
       q2*q5^3*q9*s34^2*s45^2 - 4*q1*q10^2*q2*s45^3 - 2*q1*q10*q2^2*s45^3 + 
       2*q1^2*q10*q22*s45^3 - 2*q1^2*q10*q5*s45^3 + 6*q1*q10^2*q5*s45^3 + 
       10*q1*q10*q2*q5*s45^3 + 2*q10^2*q2*q5*s45^3 - 2*q1*q2^2*q5*s45^3 + 
       2*q10*q2^2*q5*s45^3 + 2*q1*q10*q5^2*s45^3 + 2*q10*q5^2*q7*s45^3 - 
       2*q1*q10^2*q2*q5*s45^4 - 2*q1*q10*q2^2*q5*s45^4 - 2*q1^2*s51 - 
       4*q1*q10*s51 - 2*q10^2*s51 - 3*q1*q12*s51 + 2*q10*q12*s51 - 
       3*q12^2*s51 - 2*q1*q19*s51 + 5*q10*q19*s51 + 8*q1*q2*s51 - 
       2*q10*q2*s51 + 3*q12*q2*s51 - 2*q2^2*s51 + 2*q10*q22*s51 + 
       2*q2*q22*s51 - 2*q1*q3*s51 + 4*q22*q3*s51 + 3*q10*q4*s51 + q3*q4*s51 - 
       10*q1*q7*s51 + 8*q10*q7*s51 - 4*q12*q7*s51 + 9*q19*q7*s51 + 
       9*q2*q7*s51 + 2*q1*q8*s51 - 3*q2*q8*s51 + 3*q1*q9*s51 - 
       3*q19^2*q2*s12*s51 + 3*q19*q2^2*s12*s51 + 2*q19^2*q7*s12*s51 - 
       11*q19*q2*q7*s12*s51 - 5*q2^2*q8*s12*s51 + 2*q2*q7*q8*s12*s51 - 
       q19^2*q2*q7*s12^2*s51 + 4*q19*q2^2*q7*s12^2*s51 - 
       4*q2^2*q7*q8*s12^2*s51 + 3*q1^2*q19*s23*s51 - 5*q1*q10*q19*s23*s51 + 
       3*q1*q19^2*s23*s51 - 2*q10*q19^2*s23*s51 + 5*q1^2*q9*s23*s51 + 
       4*q1*q10*q9*s23*s51 + 2*q1^2*q10*q19*s23^2*s51 + 
       q1*q10*q19^2*s23^2*s51 + 2*q1^2*q10*q9*s23^2*s51 - 
       3*q10^2*q12*s34*s51 - 3*q10*q12^2*s34*s51 - 2*q1^2*q2*s34*s51 - 
       2*q10^2*q2*s34*s51 + 5*q10*q12*q2*s34*s51 + q12^2*q2*s34*s51 - 
       2*q10*q2^2*s34*s51 + 5*q10^2*q4*s34*s51 + 5*q10*q12*q7*s34*s51 + 
       2*q12^2*q7*s34*s51 - 3*q1*q2*q7*s34*s51 + 2*q10*q4*q7*s34*s51 + 
       2*q10^2*q12*q2*s34^2*s51 + q10*q12^2*q2*s34^2*s51 - 
       2*q10^2*q12*q7*s34^2*s51 - 3*q10*q12^2*q7*s34^2*s51 + 
       2*q10^2*q4*q7*s34^2*s51 + 2*q1*q10^2*s45*s51 + q1^2*q12*s45*s51 + 
       q10*q19^2*s45*s51 - 2*q1^2*q2*s45*s51 + q1*q10*q2*s45*s51 + 
       2*q10^2*q2*s45*s51 - 3*q10*q19*q2*s45*s51 - 2*q10*q2^2*s45*s51 + 
       q1^2*q3*s45*s51 - 5*q1*q19*q7*s45*s51 - q19^2*q7*s45*s51 - 
       2*q1*q3*q7*s45*s51 + 2*q1*q3*q8*s45*s51 - 2*q1*q10^2*q2*s45^2*s51 - 
       2*q1^2*q19*s51^2 - 3*q1*q10*q19*s51^2 - q1*q19^2*s51^2 - 
       2*q10*q19^2*s51^2 + 2*q1^2*q2*s51^2 + 2*q10*q19*q2*s51^2 + 
       q19^2*q2*s51^2 - 2*q10*q2^2*s51^2 - 2*q19*q2^2*s51^2 - 
       4*q1^2*q7*s51^2 + 2*q10*q12*q7*s51^2 - q1*q19*q7*s51^2 + 
       2*q19^2*q7*s51^2 + 8*q1*q2*q7*s51^2 - 3*q19*q2*q7*s51^2 - 
       3*q19^2*q2*q7*s12*s51^2 + 2*q19*q2^2*q7*s12*s51^2 - 
       2*q2^2*q7*q8*s12*s51^2 + q19^2*q2^2*q7*s12^2*s51^2 - 
       q19*q2^3*q7*s12^2*s51^2 + q2^3*q7*q8*s12^2*s51^2 + 
       2*q1^2*q10*q19*s23*s51^2 + 3*q1*q10*q19^2*s23*s51^2 + 
       2*q1^2*q10*q9*s23*s51^2 - q1^3*q10*q19*s23^2*s51^2 - 
       q1^2*q10*q19^2*s23^2*s51^2 - q1^3*q10*q9*s23^2*s51^2 - 
       2*q10^2*q12*q7*s34*s51^2 - q10*q12^2*q7*s34*s51^2 - 
       2*q1^2*q2*q7*s34*s51^2 + 2*q10^2*q4*q7*s34*s51^2 + 
       q10^3*q12*q7*s34^2*s51^2 + q10^2*q12^2*q7*s34^2*s51^2 - 
       q10^3*q4*q7*s34^2*s51^2 + q10*q19^2*q2*s45*s51^2 - 
       2*q10*q19*q2^2*s45*s51^2 - 2*q1^2*q19*q7*s45*s51^2 - 
       q1*q19^2*q7*s45*s51^2 + q10*q19^2*q2*s51^3 - 2*q10*q19*q2^2*s51^3 - 
       2*q1^2*q19*q7*s51^3 - q1*q19^2*q7*s51^3 + 2*q1^2*q2*q7*s51^3]*
     ((-2*F[1, 1, 3]^3)/3 + (2*F[1, 1, 9]^3)/3 - (7*F[1, 1, 3]*tci[1, 1]^2)/
       3 + (F[1, 1, 9]*tci[1, 1]^2)/3 + 2*F[1, 1, 3]^2*tci[1, 2] + 
      tci[1, 2]^3))/2 + (r[4*q1 - q10 - 2*q14 - 2*q15 + 4*q2 - 2*q3 - 2*q5 - 
       q7 + 2*q15*q2*s12 + q3^2*s12 + q15*q5*s12 + q5^2*s12 - 3*q5*q7*s12 + 
       2*q7^2*s12 - q15*q3*q5*s12^2 + q3*q5*q7*s12^2 - q3*q7^2*s12^2 + 
       2*q1*q10*s23 + 2*q1*q14*s23 - 3*q10*q3*s23 + q14*q3*s23 + q3^2*s23 + 
       q5^2*s23 - q1*q10*q5*s23^2 + q10*q3*q5*s23^2 - q14*q3*q5*s23^2 + 
       q1*q5*s34 + q15*q5*s34 - q5^2*s34 - q1*q5^2*s23*s34 + 
       q10*q15*q5*s34^2 - q10*q2*q5*s34^2 - 4*q1*q10*s45 + 4*q10^2*s45 - 
       4*q1*q2*s45 + q3^2*s45 - q1*q5*s45 + 2*q10*q5*s45 + q5^2*s45 + 
       q3*q7*s45 + q15*q3*q5*s12*s45 + q15*q5^2*s12*s45 + q3^2*q7*s12*s45 - 
       q3*q5*q7*s12*s45 + 3*q3*q7^2*s12*s45 + q15*q3*q5^2*s12^2*s45 - 
       q3*q5^2*q7*s12^2*s45 + q3*q5*q7^2*s12^2*s45 + 2*q1*q10^2*s23*s45 + 
       q14*q3^2*s23*s45 + 3*q1*q10*q5*s23*s45 - q10*q3*q5*s23*s45 + 
       q14*q3*q5*s23*s45 + q1*q5^2*s23*s45 - q1*q10^2*q5*s23^2*s45 + 
       q10^2*q3*q5*s23^2*s45 - q10*q3^2*q5*s23^2*s45 + 
       q14*q3^2*q5*s23^2*s45 + 2*q10^2*q2*s34*s45 + q10*q15*q5*s34*s45 - 
       q1*q2*q5*s34*s45 + q10*q2*q5*s34*s45 + 2*q1*q5^2*s34*s45 + 
       q15*q5^2*s34*s45 + q10*q15*q5^2*s34^2*s45 - q10*q2*q5^2*s34^2*s45 - 
       4*q1*q10^2*s45^2 + 2*q1*q10*q2*s45^2 - 2*q10^2*q2*s45^2 + 
       q14*q3^2*s45^2 - 4*q1*q10*q5*s45^2 + 3*q10^2*q5*s45^2 + 
       q1*q2*q5*s45^2 - q10*q2*q5*s45^2 - 2*q1*q5^2*s45^2 + 
       3*q10*q5^2*s45^2 + q15*q5^2*s45^2 + q3^2*q7*s45^2 + 
       3*q1*q10^2*q5*s23*s45^2 + q1*q10*q5^2*s23*s45^2 + 
       q10^2*q2*q5*s34*s45^2 + 2*q10*q15*q5^2*s34*s45^2 - 
       q1*q2*q5^2*s34*s45^2 + q10*q2*q5^2*s34*s45^2 + 2*q1*q10^2*q2*s45^3 - 
       3*q1*q10^2*q5*s45^3 + 2*q1*q10*q2*q5*s45^3 - q10^2*q2*q5*s45^3 - 
       2*q1*q10*q5^2*s45^3 + q10*q15*q5^2*s45^3 + q1*q2*q5^2*s45^3 - 
       q10*q2*q5^2*s45^3 + q14*q3^2*q7*s45^3 + q1*q10^2*q2*q5*s45^4 + 
       q1*q10*q2*q5^2*s45^4 - q1*q10*s51 + q10^2*s51 - 2*q1*q2*s51 + 
       q14*q3*s51 + 3*q2*q3*s51 - q3^2*s51 + 2*q1*q7*s51 - 4*q2*q7*s51 - 
       2*q3*q7*s51 + 4*q7^2*s51 + 3*q2*q3*q7*s12*s51 - q3^2*q7*s12*s51 - 
       2*q2*q7^2*s12*s51 - 3*q3*q7^2*s12*s51 + q2*q3*q7^2*s12^2*s51 + 
       q10^2*q2*s34*s51 + q1*q2*q7*s34*s51 + q2*q7^2*s34*s51 - 
       q1*q10^2*s45*s51 + q1*q10*q2*s45*s51 - q10^2*q2*s45*s51 - 
       q1*q2*q3*s45*s51 + q14*q3^2*s45*s51 + q1*q3*q7*s45*s51 + 
       q14*q3*q7*s45*s51 + 2*q3^2*q7*s45*s51 + 3*q3*q7^2*s45*s51 + 
       q1*q10^2*q2*s45^2*s51 + 2*q14*q3^2*q7*s45^2*s51 + q1*q2*q3*s51^2 + 
       2*q2*q3^2*s51^2 - 4*q1*q2*q7*s51^2 - 2*q1*q3*q7*s51^2 + 
       q14*q3*q7*s51^2 + 5*q2*q3*q7*s51^2 - 2*q3^2*q7*s51^2 + 
       2*q1*q7^2*s51^2 - 4*q2*q7^2*s51^2 - 3*q3*q7^2*s51^2 + 
       q2*q3^2*q7*s12*s51^2 + 3*q2*q3*q7^2*s12*s51^2 + q1*q2*q7^2*s34*s51^2 - 
       q1*q2*q3^2*s45*s51^2 + q14*q3^2*q7*s45*s51^2 + q1*q3*q7^2*s45*s51^2 + 
       q1*q2*q3^2*s51^3 + 2*q1*q2*q3*q7*s51^3 - q1*q3^2*q7*s51^3 + 
       2*q2*q3^2*q7*s51^3 - 2*q1*q2*q7^2*s51^3 - q1*q3*q7^2*s51^3 + 
       3*q2*q3*q7^2*s51^3 + q1*q2*q3^2*q7*s51^4 + q1*q2*q3*q7^2*s51^4]*
     ((-4*F[1, 1, 4]^3)/3 + (4*F[1, 1, 9]^3)/3 - (14*F[1, 1, 4]*tci[1, 1]^2)/
       3 + (2*F[1, 1, 9]*tci[1, 1]^2)/3 + 4*F[1, 1, 4]^2*tci[1, 2] + 
      2*tci[1, 2]^3))/2 + 
   (r[2*q1*q10*q2 + 2*q1*q2*q3 - 2*q1*q10*q4 - 2*q1*q3*q4 + 4*q1*q10*q5 - 
       2*q1*q2*q5 + 2*q1*q3*q5 + q2*q3*q5 - 2*q10*q4*q5 - 2*q3*q4*q5 + 
       2*q1*q10*q6 + 3*q1*q3*q6 + q2*q5*q6 - 2*q10*q4*q7 - 2*q3*q4*q7 + 
       2*q10*q5*q7 - q2*q5*q7 + 3*q10*q6*q7 + 2*q1*q3*q8 + 2*q2*q3*q8 + 
       2*q2*q7*q8 + 2*q3*q7*q8 - 2*q2*q3*q4*q5*s12 - 2*q2*q3*q4*q7*s12 + 
       2*q2*q3*q7*q8*s12 - 2*q1*q10*q4*q5*s23 - 2*q1*q3*q4*q5*s23 - 
       2*q10*q2*q4*q5*s34 - 2*q10*q2*q4*q7*s34 - 2*q1*q10*q2*q5*s45 - 
       2*q1*q2*q3*q5*s45 - 2*q1*q2*q3*q8*s45 + 2*q1*q10*q2*q7*s51 - 
       2*q1*q10*q4*q7*s51 - 2*q1*q3*q4*q7*s51 + 2*q1*q2*q7*q8*s51 + 
       2*q1*q3*q7*q8*s51]*(-8*eps5t*F[3, 70] - (16*eps5t*tci[1, 1]^3)/27 + 
      16*eps5t*tci[1, 2]*tci[2, 1]))/2 + 
   (r[2*q1*q10*q2 + 2*q1*q2*q3 - 2*q1*q10*q4 - 2*q1*q3*q4 + 4*q1*q3*q5 + 
       2*q2*q3*q5 - 2*q10*q4*q5 - 2*q3*q4*q5 + 3*q1*q10*q6 + 2*q1*q3*q6 + 
       3*q3*q5*q6 - 2*q1*q10*q7 - 2*q1*q2*q7 - q10*q2*q7 + 2*q2*q3*q7 - 
       2*q10*q4*q7 - 2*q3*q4*q7 - q2*q5*q7 + 2*q3*q5*q7 + q2*q6*q7 + 
       2*q1*q10*q9 + 4*q1*q5*q9 + 2*q10*q5*q9 + 2*q2*q5*q9 - 
       2*q2*q3*q4*q5*s12 - 2*q2*q3*q4*q7*s12 - 2*q1*q10*q4*q5*s23 - 
       2*q1*q3*q4*q5*s23 + 2*q1*q10*q5*q9*s23 - 2*q10*q2*q4*q5*s34 - 
       2*q10*q2*q4*q7*s34 + 2*q10*q2*q5*q9*s34 - 2*q1*q2*q3*q5*s45 - 
       2*q1*q2*q5*q9*s45 + 2*q1*q10*q2*q7*s51 + 2*q1*q2*q3*q7*s51 - 
       2*q1*q10*q4*q7*s51 - 2*q1*q3*q4*q7*s51 + 2*q1*q10*q2*q9*s51]*
     (8*eps5t*F[3, 71] - (16*eps5t*tci[1, 1]^3)/27 + 16*eps5t*tci[1, 2]*
       tci[2, 1]))/2 + (r[2*q1*q10*q5 + q1*q3*q5 + q2*q3*q5 + 3*q1*q10*q6 + 
       q3*q5*q6 + 2*q10*q2*q7 + 4*q10*q3*q7 + 2*q2*q3*q7 + 4*q10*q5*q7 + 
       2*q10*q6*q7 + 3*q2*q6*q7 + 2*q1*q3*q8 + 2*q2*q3*q8 + 2*q2*q7*q8 + 
       2*q3*q7*q8 + 2*q1*q10*q9 + 2*q10*q2*q9 + 2*q1*q5*q9 + 2*q10*q5*q9 + 
       2*q2*q5*q9 + 2*q2*q3*q5*q7*s12 + 2*q2*q3*q7*q8*s12 + 
       2*q1*q10*q3*q5*s23 + 2*q1*q10*q5*q9*s23 + 2*q10*q2*q5*q7*s34 + 
       2*q10*q2*q5*q9*s34 - 2*q1*q2*q3*q5*s45 + 2*q10*q3*q5*q7*s45 - 
       2*q1*q2*q3*q8*s45 - 2*q1*q2*q5*q9*s45 + 2*q1*q10*q2*q7*s51 + 
       2*q1*q10*q3*q7*s51 + 2*q1*q2*q7*q8*s51 + 2*q1*q3*q7*q8*s51 + 
       2*q1*q10*q2*q9*s51]*(8*eps5t*F[3, 78] - (16*eps5t*tci[1, 1]^3)/27 + 
      16*eps5t*tci[1, 2]*tci[2, 1]))/2 + 
   (r[2*q10*q2*q5 + 4*q1*q3*q5 + 2*q10*q3*q5 + 4*q2*q3*q5 + 3*q1*q3*q6 + 
       3*q2*q5*q6 + 2*q3*q5*q6 - 3*q1*q10*q7 - q10*q2*q7 + 2*q1*q3*q7 + 
       2*q10*q3*q7 + 2*q10*q5*q7 + 2*q3*q5*q7 + q10*q6*q7 + 2*q1*q3*q8 + 
       4*q2*q3*q8 - 2*q1*q7*q8 + 2*q2*q7*q8 + 2*q3*q7*q8 + 2*q1*q10*q9 + 
       4*q1*q5*q9 + 2*q10*q5*q9 + 2*q2*q5*q9 + 2*q2*q3*q5*q7*s12 + 
       2*q2*q3*q7*q8*s12 + 2*q1*q10*q3*q5*s23 + 2*q1*q10*q5*q9*s23 + 
       2*q10*q2*q5*q7*s34 + 2*q10*q2*q5*q9*s34 - 2*q1*q2*q3*q5*s45 + 
       2*q10*q3*q5*q7*s45 - 2*q1*q2*q3*q8*s45 - 2*q1*q2*q5*q9*s45 + 
       2*q1*q10*q2*q7*s51 + 2*q1*q10*q3*q7*s51 + 2*q1*q2*q7*q8*s51 + 
       2*q1*q3*q7*q8*s51 + 2*q1*q10*q2*q9*s51]*(-8*eps5t*F[3, 80] - 
      (16*eps5t*tci[1, 1]^3)/27 + 16*eps5t*tci[1, 2]*tci[2, 1]))/2 + 
   (r[-(q1*q10*q3) + 2*q1*q10*q5 + 2*q10*q2*q5 + 2*q1*q3*q5 + 2*q10*q3*q5 + 
       4*q2*q3*q5 - 2*q10*q4*q5 - 2*q2*q4*q5 - 2*q3*q4*q5 + q1*q10*q6 + 
       2*q2*q5*q6 + 3*q3*q5*q6 - 3*q1*q10*q7 + 2*q1*q2*q7 - 2*q10*q4*q7 - 
       2*q2*q4*q7 - 2*q3*q4*q7 + 3*q2*q6*q7 + 2*q1*q3*q8 + 4*q2*q3*q8 - 
       2*q1*q7*q8 + 2*q2*q7*q8 + 2*q3*q7*q8 - 2*q2*q3*q4*q5*s12 - 
       2*q2*q3*q4*q7*s12 + 2*q2*q3*q7*q8*s12 - 2*q1*q10*q4*q5*s23 - 
       2*q1*q3*q4*q5*s23 - 2*q10*q2*q4*q5*s34 - 2*q10*q2*q4*q7*s34 - 
       2*q1*q10*q2*q5*s45 - 2*q1*q2*q3*q5*s45 - 2*q1*q2*q3*q8*s45 + 
       2*q1*q10*q2*q7*s51 - 2*q1*q10*q4*q7*s51 - 2*q1*q3*q4*q7*s51 + 
       2*q1*q2*q7*q8*s51 + 2*q1*q3*q7*q8*s51]*(8*eps5t*F[3, 45] - 
      (44*eps5t*tci[1, 1]^3)/135 - (16*eps5t*tci[1, 2]*tci[2, 1])/3 - 
      (192*eps5t*tci[3, 1])/5 - 16*eps5t*tci[2, 1]*tcr[1, 1] + 
      (4*eps5t*tci[1, 1]*tcr[1, 1]^2)/5))/2 + 
   (r[-(q1*q10*q3) + 2*q1*q2*q5 + q1*q3*q5 + 2*q2*q3*q5 - 2*q10*q4*q5 - 
       2*q2*q4*q5 - 2*q3*q4*q5 + q1*q3*q6 + 3*q2*q5*q6 - 2*q1*q10*q7 + 
       2*q10*q2*q7 - 2*q1*q3*q7 + 2*q10*q3*q7 + 4*q2*q3*q7 - 2*q10*q4*q7 - 
       2*q2*q4*q7 - 2*q3*q4*q7 + 3*q10*q6*q7 + 2*q2*q6*q7 + 2*q1*q10*q9 + 
       2*q10*q2*q9 + 2*q1*q5*q9 + 2*q10*q5*q9 + 2*q2*q5*q9 - 
       2*q2*q3*q4*q5*s12 - 2*q2*q3*q4*q7*s12 - 2*q1*q10*q4*q5*s23 - 
       2*q1*q3*q4*q5*s23 + 2*q1*q10*q5*q9*s23 - 2*q10*q2*q4*q5*s34 - 
       2*q10*q2*q4*q7*s34 + 2*q10*q2*q5*q9*s34 - 2*q1*q2*q3*q5*s45 - 
       2*q1*q2*q5*q9*s45 + 2*q1*q10*q2*q7*s51 + 2*q1*q2*q3*q7*s51 - 
       2*q1*q10*q4*q7*s51 - 2*q1*q3*q4*q7*s51 + 2*q1*q10*q2*q9*s51]*
     (-8*eps5t*F[3, 63] - (44*eps5t*tci[1, 1]^3)/135 - 
      (16*eps5t*tci[1, 2]*tci[2, 1])/3 - (192*eps5t*tci[3, 1])/5 - 
      16*eps5t*tci[2, 1]*tcr[1, 1] + (4*eps5t*tci[1, 1]*tcr[1, 1]^2)/5))/2 + 
   (r[2*q1*q2*q3 - 2*q1*q10*q4 - 2*q1*q3*q4 + 4*q1*q3*q5 + 2*q2*q3*q5 - 
       2*q10*q4*q5 - q2*q4*q5 - 2*q3*q4*q5 - q1*q10*q7 - q1*q2*q7 + 
       q10*q2*q7 + 2*q2*q3*q7 - 2*q10*q4*q7 - q2*q4*q7 - 2*q3*q4*q7 + 
       2*q1*q10*q9 + q10*q2*q9 + 4*q1*q5*q9 + 2*q10*q5*q9 + 2*q2*q5*q9 - 
       q2*q3*q4*q5*s12 - q2*q3*q4*q7*s12 - 2*q1*q10*q4*q5*s23 - 
       2*q1*q3*q4*q5*s23 + 2*q1*q10*q5*q9*s23 - q10*q2*q4*q5*s34 - 
       q10*q2*q4*q7*s34 + q10*q2*q5*q9*s34 - 2*q1*q2*q3*q5*s45 - 
       2*q1*q2*q5*q9*s45 + q1*q10*q2*q7*s51 + 2*q1*q2*q3*q7*s51 - 
       2*q1*q10*q4*q7*s51 - 2*q1*q3*q4*q7*s51 + q1*q10*q2*q9*s51]*
     ((-20*eps5t*F[4, 25])/3 - (20*eps5t*F[4, 28])/3 - (20*eps5t*F[4, 39])/3 - 
      (20*eps5t*F[4, 41])/3 + (4*eps5t*F[4, 49])/3 - (4*eps5t*F[4, 51])/9 - 
      (29*eps5t*F[4, 80])/3 - (11*eps5t*F[4, 83])/3 - eps5t*F[4, 91] - 
      (29*eps5t*F[4, 93])/3 + (4*eps5t*F[4, 100])/3 - (2*eps5t*F[4, 102])/9 - 
      eps5t*F[4, 111] - 2*eps5t*F[4, 113] - 4*eps5t*F[4, 114] + 
      (8*eps5t*F[4, 129])/3 - (52*eps5t*F[4, 132])/3 + (50*eps5t*F[4, 139])/3 + 
      (8*eps5t*F[4, 141])/3 - (16*eps5t*F[4, 146])/9 - (26*eps5t*F[4, 148])/9 + 
      (28*eps5t*F[4, 171])/3 - (8*eps5t*F[4, 174])/3 + (16*eps5t*F[4, 182])/3 + 
      (4*eps5t*F[4, 184])/3 - (28*eps5t*F[4, 190])/9 - (16*eps5t*F[4, 192])/9 - 
      (31*eps5t*F[4, 213])/3 + 17*eps5t*F[4, 215] - 17*eps5t*F[4, 219] - 
      (7*eps5t*F[4, 221])/3 + (40*eps5t*F[4, 225])/9 + eps5t*F[4, 233] + 
      2*eps5t*F[4, 234] + 4*eps5t*F[4, 235] + (64*eps5t*F[4, 244])/3 + 
      (8*eps5t*F[4, 246])/3 - (32*eps5t*F[4, 255])/9 + (20*eps5t*F[4, 271])/3 - 
      (32*eps5t*F[4, 273])/3 + (32*eps5t*F[4, 277])/3 + (20*eps5t*F[4, 279])/3 - 
      (4*eps5t*F[4, 282])/3 - (16*eps5t*F[4, 293])/3 + (8*eps5t*F[4, 295])/3 + 
      8*eps5t*F[4, 325] - 8*eps5t*F[4, 330] - (4*eps5t*F[3, 23]*F[1, 1, 1])/3 + 
      (10*eps5t*F[3, 25]*F[1, 1, 1])/3 - (4*eps5t*F[3, 43]*F[1, 1, 1])/3 + 
      (10*eps5t*F[3, 45]*F[1, 1, 1])/3 - (4*eps5t*F[3, 62]*F[1, 1, 1])/3 + 
      (26*eps5t*F[3, 63]*F[1, 1, 1])/3 - (14*eps5t*F[3, 70]*F[1, 1, 1])/3 + 
      (8*eps5t*F[3, 71]*F[1, 1, 1])/3 - (8*eps5t*F[3, 78]*F[1, 1, 1])/3 - 
      2*eps5t*F[3, 81]*F[1, 1, 1] + (4*eps5t*F[3, 82]*F[1, 1, 1])/3 + 
      (10*eps5t*F[3, 23]*F[1, 1, 2])/3 - (8*eps5t*F[3, 25]*F[1, 1, 2])/3 - 
      (10*eps5t*F[3, 43]*F[1, 1, 2])/3 - 2*eps5t*F[3, 45]*F[1, 1, 2] + 
      (4*eps5t*F[3, 62]*F[1, 1, 2])/3 + (4*eps5t*F[3, 63]*F[1, 1, 2])/3 - 
      (2*eps5t*F[3, 70]*F[1, 1, 2])/3 + (4*eps5t*F[3, 71]*F[1, 1, 2])/3 - 
      (8*eps5t*F[3, 78]*F[1, 1, 2])/3 + (16*eps5t*F[3, 80]*F[1, 1, 2])/3 - 
      (10*eps5t*F[3, 25]*F[1, 1, 3])/3 - (10*eps5t*F[3, 45]*F[1, 1, 3])/3 - 
      10*eps5t*F[3, 63]*F[1, 1, 3] + (2*eps5t*F[3, 70]*F[1, 1, 3])/3 + 
      (8*eps5t*F[3, 71]*F[1, 1, 3])/3 + (20*eps5t*F[3, 78]*F[1, 1, 3])/3 + 
      (10*eps5t*F[3, 81]*F[1, 1, 3])/3 + (8*eps5t*F[3, 82]*F[1, 1, 3])/3 + 
      (4*eps5t*F[3, 43]*F[1, 1, 4])/3 + (4*eps5t*F[3, 62]*F[1, 1, 4])/3 + 
      4*eps5t*F[3, 70]*F[1, 1, 4] - 4*eps5t*F[3, 71]*F[1, 1, 4] - 
      4*eps5t*F[3, 78]*F[1, 1, 4] - (4*eps5t*F[3, 81]*F[1, 1, 4])/3 + 
      (8*eps5t*F[3, 82]*F[1, 1, 4])/3 + (8*eps5t*F[3, 25]*F[1, 1, 5])/3 - 
      (8*eps5t*F[3, 62]*F[1, 1, 5])/3 - (8*eps5t*F[3, 63]*F[1, 1, 5])/3 + 
      4*eps5t*F[3, 70]*F[1, 1, 5] - (4*eps5t*F[3, 71]*F[1, 1, 5])/3 - 
      4*eps5t*F[3, 78]*F[1, 1, 5] - 4*eps5t*F[3, 82]*F[1, 1, 5] + 
      2*eps5t*F[3, 23]*F[1, 1, 6] + (2*eps5t*F[3, 25]*F[1, 1, 6])/3 - 
      (10*eps5t*F[3, 43]*F[1, 1, 6])/3 - (4*eps5t*F[3, 45]*F[1, 1, 6])/3 + 
      (4*eps5t*F[3, 62]*F[1, 1, 6])/3 - 10*eps5t*F[3, 63]*F[1, 1, 6] - 
      (8*eps5t*F[3, 71]*F[1, 1, 6])/3 + 4*eps5t*F[3, 78]*F[1, 1, 6] - 
      (16*eps5t*F[3, 80]*F[1, 1, 6])/3 + (10*eps5t*F[3, 81]*F[1, 1, 6])/3 - 
      4*eps5t*F[3, 82]*F[1, 1, 6] - (10*eps5t*F[3, 23]*F[1, 1, 7])/3 - 
      (10*eps5t*F[3, 25]*F[1, 1, 7])/3 + (10*eps5t*F[3, 43]*F[1, 1, 7])/3 + 
      (4*eps5t*F[3, 45]*F[1, 1, 7])/3 + (4*eps5t*F[3, 62]*F[1, 1, 7])/3 - 
      (8*eps5t*F[3, 63]*F[1, 1, 7])/3 + 4*eps5t*F[3, 70]*F[1, 1, 7] + 
      (8*eps5t*F[3, 71]*F[1, 1, 7])/3 + (16*eps5t*F[3, 80]*F[1, 1, 7])/3 - 
      (10*eps5t*F[3, 81]*F[1, 1, 7])/3 + (4*eps5t*F[3, 82]*F[1, 1, 7])/3 + 
      (4*eps5t*F[3, 23]*F[1, 1, 8])/3 + (4*eps5t*F[3, 63]*F[1, 1, 8])/3 - 
      (4*eps5t*F[3, 71]*F[1, 1, 8])/3 - (32*eps5t*F[3, 80]*F[1, 1, 8])/3 - 
      (4*eps5t*F[3, 82]*F[1, 1, 8])/3 - (10*eps5t*F[3, 23]*F[1, 1, 9])/3 + 
      2*eps5t*F[3, 43]*F[1, 1, 9] + 2*eps5t*F[3, 45]*F[1, 1, 9] + 
      (4*eps5t*F[3, 63]*F[1, 1, 9])/3 + (2*eps5t*F[3, 70]*F[1, 1, 9])/3 - 
      4*eps5t*F[3, 71]*F[1, 1, 9] + (8*eps5t*F[3, 78]*F[1, 1, 9])/3 + 
      (16*eps5t*F[3, 80]*F[1, 1, 9])/3 + (4*eps5t*F[3, 81]*F[1, 1, 9])/3 + 
      (4*eps5t*F[3, 82]*F[1, 1, 9])/3 + (4*eps5t*F[3, 23]*F[1, 1, 10])/3 + 
      (8*eps5t*F[3, 25]*F[1, 1, 10])/3 + (4*eps5t*F[3, 43]*F[1, 1, 10])/3 - 
      (4*eps5t*F[3, 62]*F[1, 1, 10])/3 + (38*eps5t*F[3, 63]*F[1, 1, 10])/3 - 
      4*eps5t*F[3, 71]*F[1, 1, 10] - (4*eps5t*F[3, 81]*F[1, 1, 10])/3 + 
      (25*eps5t*F[1, 1, 1]*tci[1, 1]^3)/81 + (59*eps5t*F[1, 1, 2]*tci[1, 1]^3)/
       405 - (89*eps5t*F[1, 1, 3]*tci[1, 1]^3)/81 + 
      (32*eps5t*F[1, 1, 4]*tci[1, 1]^3)/27 + (68*eps5t*F[1, 1, 5]*tci[1, 1]^3)/
       135 - (662*eps5t*F[1, 1, 6]*tci[1, 1]^3)/405 + 
      (307*eps5t*F[1, 1, 7]*tci[1, 1]^3)/405 - 
      (64*eps5t*F[1, 1, 8]*tci[1, 1]^3)/81 + (11*eps5t*F[1, 1, 9]*tci[1, 1]^3)/
       15 + (29*eps5t*F[1, 1, 10]*tci[1, 1]^3)/27 + 
      (32*eps5t*F[3, 80]*tci[1, 2])/3 - (16*eps5t*F[3, 82]*tci[1, 2])/3 + 
      (1208*eps5t*tci[1, 1]^3*tci[1, 2])/135 + (16*eps5t*tci[1, 1]^2*tci[2, 1])/
       9 + (28*eps5t*F[1, 1, 1]*tci[1, 2]*tci[2, 1])/3 - 
      (152*eps5t*F[1, 1, 2]*tci[1, 2]*tci[2, 1])/9 + 12*eps5t*F[1, 1, 3]*
       tci[1, 2]*tci[2, 1] - 32*eps5t*F[1, 1, 4]*tci[1, 2]*tci[2, 1] - 
      (80*eps5t*F[1, 1, 5]*tci[1, 2]*tci[2, 1])/9 + 
      (164*eps5t*F[1, 1, 6]*tci[1, 2]*tci[2, 1])/9 - 24*eps5t*F[1, 1, 7]*
       tci[1, 2]*tci[2, 1] + (64*eps5t*F[1, 1, 8]*tci[1, 2]*tci[2, 1])/3 - 
      (104*eps5t*F[1, 1, 9]*tci[1, 2]*tci[2, 1])/9 + 
      (4*eps5t*F[1, 1, 10]*tci[1, 2]*tci[2, 1])/9 + 48*eps5t*F[1, 1, 1]*
       tci[3, 1] - (176*eps5t*F[1, 1, 2]*tci[3, 1])/5 - 
      48*eps5t*F[1, 1, 3]*tci[3, 1] + (64*eps5t*F[1, 1, 5]*tci[3, 1])/5 - 
      (352*eps5t*F[1, 1, 6]*tci[3, 1])/5 - (48*eps5t*F[1, 1, 7]*tci[3, 1])/5 + 
      (112*eps5t*F[1, 1, 9]*tci[3, 1])/5 + 80*eps5t*F[1, 1, 10]*tci[3, 1] + 
      (384*eps5t*tci[1, 2]*tci[3, 1])/5 + 128*eps5t*tci[1, 2]*tci[3, 2] + 
      (32*eps5t*tci[4, 1])/3 + (71*eps5t*tci[1, 1]^3*tcr[1, 1])/81 + 
      20*eps5t*F[1, 1, 1]*tci[2, 1]*tcr[1, 1] - 
      (44*eps5t*F[1, 1, 2]*tci[2, 1]*tcr[1, 1])/3 - 20*eps5t*F[1, 1, 3]*
       tci[2, 1]*tcr[1, 1] + (16*eps5t*F[1, 1, 5]*tci[2, 1]*tcr[1, 1])/3 - 
      (88*eps5t*F[1, 1, 6]*tci[2, 1]*tcr[1, 1])/3 - 4*eps5t*F[1, 1, 7]*
       tci[2, 1]*tcr[1, 1] + (28*eps5t*F[1, 1, 9]*tci[2, 1]*tcr[1, 1])/3 + 
      (100*eps5t*F[1, 1, 10]*tci[2, 1]*tcr[1, 1])/3 - 
      (28*eps5t*tci[1, 2]*tci[2, 1]*tcr[1, 1])/3 - 48*eps5t*tci[3, 1]*
       tcr[1, 1] - eps5t*F[1, 1, 1]*tci[1, 1]*tcr[1, 1]^2 + 
      (11*eps5t*F[1, 1, 2]*tci[1, 1]*tcr[1, 1]^2)/15 + 
      eps5t*F[1, 1, 3]*tci[1, 1]*tcr[1, 1]^2 - 
      (4*eps5t*F[1, 1, 5]*tci[1, 1]*tcr[1, 1]^2)/15 + 
      (22*eps5t*F[1, 1, 6]*tci[1, 1]*tcr[1, 1]^2)/15 + 
      (eps5t*F[1, 1, 7]*tci[1, 1]*tcr[1, 1]^2)/5 - 
      (7*eps5t*F[1, 1, 9]*tci[1, 1]*tcr[1, 1]^2)/15 - 
      (5*eps5t*F[1, 1, 10]*tci[1, 1]*tcr[1, 1]^2)/3 - 
      (8*eps5t*tci[1, 1]*tci[1, 2]*tcr[1, 1]^2)/5 - 20*eps5t*tci[2, 1]*
       tcr[1, 1]^2 + eps5t*tci[1, 1]*tcr[1, 1]^3 - 
      (320*eps5t*tci[1, 2]*tci[2, 1]*tcr[1, 2])/3 - 32*eps5t*tci[1, 1]*
       tci[1, 2]*tcr[1, 2]^2))/2 + 
   (r[-2*q1*q2*q3 + q1*q10*q4 + q1*q3*q4 - 2*q1*q10*q5 - q10*q2*q5 - 
       2*q1*q3*q5 - 2*q2*q3*q5 + q2*q4*q5 + q1*q2*q7 - q10*q2*q7 + q1*q3*q7 - 
       2*q2*q3*q7 + q2*q4*q7 + q2*q3*q4*q5*s12 + q2*q3*q4*q7*s12 + 
       q1*q10*q4*q5*s23 + q1*q3*q4*q5*s23 + q10*q2*q4*q5*s34 + 
       q10*q2*q4*q7*s34 + 2*q1*q10*q2*q5*s45 + 2*q1*q2*q3*q5*s45 - 
       q1*q10*q2*q7*s51 - 2*q1*q2*q3*q7*s51 + q1*q10*q4*q7*s51 + 
       q1*q3*q4*q7*s51]*(-4*eps5t*F[4, 25] - 4*eps5t*F[4, 28] - 
      4*eps5t*F[4, 39] - 4*eps5t*F[4, 41] + (4*eps5t*F[4, 49])/3 - 
      (4*eps5t*F[4, 51])/3 - 4*eps5t*F[4, 80] - 4*eps5t*F[4, 83] - 
      4*eps5t*F[4, 91] - 4*eps5t*F[4, 93] + (4*eps5t*F[4, 100])/3 - 
      (4*eps5t*F[4, 102])/3 + 7*eps5t*F[4, 171] + 5*eps5t*F[4, 174] - 
      3*eps5t*F[4, 182] - eps5t*F[4, 184] - (4*eps5t*F[4, 190])/3 - 
      2*eps5t*F[4, 192] + eps5t*F[4, 199] + 2*eps5t*F[4, 201] + 
      4*eps5t*F[4, 202] - 8*eps5t*F[4, 213] + (8*eps5t*F[4, 225])/3 + 
      28*eps5t*F[4, 244] - 6*eps5t*F[4, 252] - (14*eps5t*F[4, 255])/3 + 
      eps5t*F[4, 271] - 17*eps5t*F[4, 273] + 17*eps5t*F[4, 277] + 
      eps5t*F[4, 279] - (4*eps5t*F[4, 282])/3 - eps5t*F[4, 289] - 
      2*eps5t*F[4, 290] - 4*eps5t*F[4, 291] - 8*eps5t*F[4, 293] - 
      8*eps5t*F[4, 309] + 8*eps5t*F[4, 325] - 8*eps5t*F[4, 330] + 
      2*eps5t*F[3, 25]*F[1, 1, 1] + 2*eps5t*F[3, 45]*F[1, 1, 1] - 
      2*eps5t*F[3, 70]*F[1, 1, 1] - 2*eps5t*F[3, 81]*F[1, 1, 1] + 
      2*eps5t*F[3, 23]*F[1, 1, 2] - 2*eps5t*F[3, 43]*F[1, 1, 2] - 
      2*eps5t*F[3, 45]*F[1, 1, 2] + 2*eps5t*F[3, 70]*F[1, 1, 2] + 
      4*eps5t*F[3, 80]*F[1, 1, 2] - 2*eps5t*F[3, 25]*F[1, 1, 3] - 
      2*eps5t*F[3, 45]*F[1, 1, 3] - 2*eps5t*F[3, 70]*F[1, 1, 3] + 
      4*eps5t*F[3, 71]*F[1, 1, 3] + 4*eps5t*F[3, 78]*F[1, 1, 3] + 
      2*eps5t*F[3, 81]*F[1, 1, 3] + 4*eps5t*F[3, 82]*F[1, 1, 3] + 
      4*eps5t*F[3, 70]*F[1, 1, 4] + 4*eps5t*F[3, 71]*F[1, 1, 4] - 
      4*eps5t*F[3, 78]*F[1, 1, 4] + 4*eps5t*F[3, 82]*F[1, 1, 4] + 
      4*eps5t*F[3, 70]*F[1, 1, 5] - 4*eps5t*F[3, 71]*F[1, 1, 5] - 
      4*eps5t*F[3, 78]*F[1, 1, 5] - 4*eps5t*F[3, 82]*F[1, 1, 5] + 
      2*eps5t*F[3, 23]*F[1, 1, 6] + 2*eps5t*F[3, 25]*F[1, 1, 6] - 
      2*eps5t*F[3, 43]*F[1, 1, 6] - 4*eps5t*F[3, 71]*F[1, 1, 6] + 
      4*eps5t*F[3, 78]*F[1, 1, 6] - 10*eps5t*F[3, 80]*F[1, 1, 6] + 
      2*eps5t*F[3, 81]*F[1, 1, 6] - 4*eps5t*F[3, 82]*F[1, 1, 6] - 
      2*eps5t*F[3, 23]*F[1, 1, 7] - 2*eps5t*F[3, 25]*F[1, 1, 7] + 
      2*eps5t*F[3, 43]*F[1, 1, 7] + 4*eps5t*F[3, 70]*F[1, 1, 7] + 
      10*eps5t*F[3, 80]*F[1, 1, 7] - 2*eps5t*F[3, 81]*F[1, 1, 7] - 
      14*eps5t*F[3, 80]*F[1, 1, 8] - 2*eps5t*F[3, 23]*F[1, 1, 9] + 
      2*eps5t*F[3, 43]*F[1, 1, 9] + 2*eps5t*F[3, 45]*F[1, 1, 9] - 
      2*eps5t*F[3, 70]*F[1, 1, 9] + 10*eps5t*F[3, 80]*F[1, 1, 9] + 
      (49*eps5t*F[1, 1, 2]*tci[1, 1]^3)/135 - (16*eps5t*F[1, 1, 3]*tci[1, 1]^3)/
       27 + (16*eps5t*F[1, 1, 4]*tci[1, 1]^3)/27 + 
      (16*eps5t*F[1, 1, 5]*tci[1, 1]^3)/27 - (19*eps5t*F[1, 1, 6]*tci[1, 1]^3)/
       15 + (19*eps5t*F[1, 1, 7]*tci[1, 1]^3)/15 - 
      (28*eps5t*F[1, 1, 8]*tci[1, 1]^3)/27 + (91*eps5t*F[1, 1, 9]*tci[1, 1]^3)/
       135 - 8*eps5t*F[3, 71]*tci[1, 2] + 14*eps5t*F[3, 80]*tci[1, 2] - 
      8*eps5t*F[3, 82]*tci[1, 2] + (604*eps5t*tci[1, 1]^3*tci[1, 2])/135 + 
      (8*eps5t*tci[1, 1]^2*tci[2, 1])/9 - (40*eps5t*F[1, 1, 2]*tci[1, 2]*
        tci[2, 1])/3 + 16*eps5t*F[1, 1, 3]*tci[1, 2]*tci[2, 1] - 
      16*eps5t*F[1, 1, 4]*tci[1, 2]*tci[2, 1] - 16*eps5t*F[1, 1, 5]*tci[1, 2]*
       tci[2, 1] + (92*eps5t*F[1, 1, 6]*tci[1, 2]*tci[2, 1])/3 - 
      (92*eps5t*F[1, 1, 7]*tci[1, 2]*tci[2, 1])/3 + 28*eps5t*F[1, 1, 8]*
       tci[1, 2]*tci[2, 1] - (44*eps5t*F[1, 1, 9]*tci[1, 2]*tci[2, 1])/3 - 
      (48*eps5t*F[1, 1, 2]*tci[3, 1])/5 - (48*eps5t*F[1, 1, 6]*tci[3, 1])/5 + 
      (48*eps5t*F[1, 1, 7]*tci[3, 1])/5 + (48*eps5t*F[1, 1, 9]*tci[3, 1])/5 + 
      (192*eps5t*tci[1, 2]*tci[3, 1])/5 + 64*eps5t*tci[1, 2]*tci[3, 2] + 
      (16*eps5t*tci[4, 1])/3 + (16*eps5t*tci[1, 1]^3*tcr[1, 1])/27 - 
      4*eps5t*F[1, 1, 2]*tci[2, 1]*tcr[1, 1] - 4*eps5t*F[1, 1, 6]*tci[2, 1]*
       tcr[1, 1] + 4*eps5t*F[1, 1, 7]*tci[2, 1]*tcr[1, 1] + 
      4*eps5t*F[1, 1, 9]*tci[2, 1]*tcr[1, 1] + 
      (eps5t*F[1, 1, 2]*tci[1, 1]*tcr[1, 1]^2)/5 + 
      (eps5t*F[1, 1, 6]*tci[1, 1]*tcr[1, 1]^2)/5 - 
      (eps5t*F[1, 1, 7]*tci[1, 1]*tcr[1, 1]^2)/5 - 
      (eps5t*F[1, 1, 9]*tci[1, 1]*tcr[1, 1]^2)/5 - 
      (4*eps5t*tci[1, 1]*tci[1, 2]*tcr[1, 1]^2)/5 - 
      (160*eps5t*tci[1, 2]*tci[2, 1]*tcr[1, 2])/3 - 16*eps5t*tci[1, 1]*
       tci[1, 2]*tcr[1, 2]^2))/2 + 
   (r[q1*q10*q3 + 2*q1*q3*q5 + q10*q3*q5 + 2*q2*q3*q5 + 2*q10*q2*q7 + 
       4*q10*q3*q7 + 4*q10*q5*q7 + q2*q5*q7 + q3*q5*q7 + q1*q2*q8 + 
       2*q1*q3*q8 + 2*q2*q3*q8 + 2*q2*q7*q8 + 2*q3*q7*q8 + 2*q1*q10*q9 + 
       q1*q2*q9 + 2*q10*q2*q9 + 2*q1*q5*q9 + 2*q10*q5*q9 + 2*q2*q5*q9 + 
       q2*q3*q5*q7*s12 + q2*q3*q7*q8*s12 + q1*q10*q3*q5*s23 + 
       q1*q10*q5*q9*s23 + 2*q10*q2*q5*q7*s34 + 2*q10*q2*q5*q9*s34 - 
       q1*q2*q3*q5*s45 + 2*q10*q3*q5*q7*s45 - q1*q2*q3*q8*s45 - 
       q1*q2*q5*q9*s45 + 2*q1*q10*q2*q7*s51 + 2*q1*q10*q3*q7*s51 + 
       2*q1*q2*q7*q8*s51 + 2*q1*q3*q7*q8*s51 + 2*q1*q10*q2*q9*s51]*
     ((-16*eps5t*F[4, 28])/3 - (16*eps5t*F[4, 39])/3 + (16*eps5t*F[4, 49])/9 - 
      (16*eps5t*F[4, 51])/9 - (7*eps5t*F[4, 80])/3 - (25*eps5t*F[4, 83])/3 - 
      3*eps5t*F[4, 91] - (7*eps5t*F[4, 93])/3 + (8*eps5t*F[4, 100])/9 - 
      (14*eps5t*F[4, 102])/3 + eps5t*F[4, 111] + 2*eps5t*F[4, 113] + 
      4*eps5t*F[4, 114] - (16*eps5t*F[4, 129])/3 + (44*eps5t*F[4, 132])/3 - 
      14*eps5t*F[4, 139] - (16*eps5t*F[4, 141])/3 + (8*eps5t*F[4, 146])/9 + 
      2*eps5t*F[4, 148] + (16*eps5t*F[4, 174])/3 + (16*eps5t*F[4, 182])/3 - 
      (16*eps5t*F[4, 190])/9 + (16*eps5t*F[4, 192])/9 - (41*eps5t*F[4, 213])/3 - 
      (35*eps5t*F[4, 215])/3 + 17*eps5t*F[4, 219] + (7*eps5t*F[4, 221])/3 + 
      (16*eps5t*F[4, 225])/9 - eps5t*F[4, 233] - 2*eps5t*F[4, 234] - 
      4*eps5t*F[4, 235] + (16*eps5t*F[4, 244])/3 + (16*eps5t*F[4, 246])/3 - 
      (8*eps5t*F[4, 252])/3 - (8*eps5t*F[4, 255])/9 + 8*eps5t*F[4, 277] + 
      8*eps5t*F[4, 325] + (8*eps5t*F[3, 23]*F[1, 1, 1])/3 + 
      (8*eps5t*F[3, 25]*F[1, 1, 1])/3 - (4*eps5t*F[3, 43]*F[1, 1, 1])/3 + 
      (8*eps5t*F[3, 45]*F[1, 1, 1])/3 - (4*eps5t*F[3, 62]*F[1, 1, 1])/3 - 
      (22*eps5t*F[3, 63]*F[1, 1, 1])/3 - (8*eps5t*F[3, 70]*F[1, 1, 1])/3 - 
      (8*eps5t*F[3, 71]*F[1, 1, 1])/3 + (8*eps5t*F[3, 78]*F[1, 1, 1])/3 - 
      (4*eps5t*F[3, 80]*F[1, 1, 1])/3 - (8*eps5t*F[3, 43]*F[1, 1, 2])/3 - 
      (8*eps5t*F[3, 62]*F[1, 1, 2])/3 + (8*eps5t*F[3, 78]*F[1, 1, 2])/3 + 
      (8*eps5t*F[3, 80]*F[1, 1, 2])/3 - (8*eps5t*F[3, 25]*F[1, 1, 3])/3 - 
      (8*eps5t*F[3, 45]*F[1, 1, 3])/3 + 10*eps5t*F[3, 63]*F[1, 1, 3] + 
      (8*eps5t*F[3, 71]*F[1, 1, 3])/3 + (4*eps5t*F[3, 78]*F[1, 1, 3])/3 + 
      (8*eps5t*F[3, 80]*F[1, 1, 3])/3 + (4*eps5t*F[3, 43]*F[1, 1, 4])/3 + 
      (4*eps5t*F[3, 62]*F[1, 1, 4])/3 - (4*eps5t*F[3, 78]*F[1, 1, 4])/3 - 
      (4*eps5t*F[3, 80]*F[1, 1, 4])/3 - (4*eps5t*F[3, 45]*F[1, 1, 5])/3 + 
      (4*eps5t*F[3, 62]*F[1, 1, 5])/3 + (4*eps5t*F[3, 63]*F[1, 1, 5])/3 - 
      8*eps5t*F[3, 78]*F[1, 1, 5] - (4*eps5t*F[3, 80]*F[1, 1, 5])/3 + 
      (8*eps5t*F[3, 23]*F[1, 1, 6])/3 + (8*eps5t*F[3, 25]*F[1, 1, 6])/3 - 
      (8*eps5t*F[3, 43]*F[1, 1, 6])/3 - (8*eps5t*F[3, 45]*F[1, 1, 6])/3 - 
      (8*eps5t*F[3, 62]*F[1, 1, 6])/3 + (22*eps5t*F[3, 63]*F[1, 1, 6])/3 - 
      (8*eps5t*F[3, 70]*F[1, 1, 6])/3 - (8*eps5t*F[3, 71]*F[1, 1, 6])/3 + 
      (4*eps5t*F[3, 78]*F[1, 1, 6])/3 - (8*eps5t*F[3, 80]*F[1, 1, 6])/3 - 
      (8*eps5t*F[3, 25]*F[1, 1, 7])/3 + (8*eps5t*F[3, 43]*F[1, 1, 7])/3 + 
      4*eps5t*F[3, 45]*F[1, 1, 7] + (4*eps5t*F[3, 62]*F[1, 1, 7])/3 + 
      (8*eps5t*F[3, 63]*F[1, 1, 7])/3 + (8*eps5t*F[3, 71]*F[1, 1, 7])/3 - 
      4*eps5t*F[3, 78]*F[1, 1, 7] + 4*eps5t*F[3, 80]*F[1, 1, 7] - 
      (8*eps5t*F[3, 23]*F[1, 1, 8])/3 - (8*eps5t*F[3, 63]*F[1, 1, 8])/3 + 
      (8*eps5t*F[3, 70]*F[1, 1, 8])/3 + (8*eps5t*F[3, 78]*F[1, 1, 8])/3 - 
      (8*eps5t*F[3, 80]*F[1, 1, 8])/3 + (4*eps5t*F[3, 43]*F[1, 1, 9])/3 + 
      (4*eps5t*F[3, 45]*F[1, 1, 9])/3 - (4*eps5t*F[3, 63]*F[1, 1, 9])/3 - 
      (4*eps5t*F[3, 78]*F[1, 1, 9])/3 - (8*eps5t*F[3, 23]*F[1, 1, 10])/3 + 
      (4*eps5t*F[3, 43]*F[1, 1, 10])/3 - (4*eps5t*F[3, 45]*F[1, 1, 10])/3 + 
      (8*eps5t*F[3, 62]*F[1, 1, 10])/3 - 10*eps5t*F[3, 63]*F[1, 1, 10] + 
      (8*eps5t*F[3, 70]*F[1, 1, 10])/3 - 4*eps5t*F[3, 78]*F[1, 1, 10] - 
      (19*eps5t*F[1, 1, 1]*tci[1, 1]^3)/27 + (25*eps5t*F[1, 1, 3]*tci[1, 1]^3)/
       81 + (74*eps5t*F[1, 1, 5]*tci[1, 1]^3)/135 + 
      (eps5t*F[1, 1, 6]*tci[1, 1]^3)/9 + (116*eps5t*F[1, 1, 7]*tci[1, 1]^3)/
       405 - (16*eps5t*F[1, 1, 8]*tci[1, 1]^3)/81 + 
      (2*eps5t*F[1, 1, 9]*tci[1, 1]^3)/45 + (79*eps5t*F[1, 1, 10]*tci[1, 1]^3)/
       405 - (16*eps5t*F[3, 78]*tci[1, 2])/3 + (8*eps5t*F[3, 80]*tci[1, 2])/3 + 
      (604*eps5t*tci[1, 1]^3*tci[1, 2])/135 + (8*eps5t*tci[1, 1]^2*tci[2, 1])/
       9 + (4*eps5t*F[1, 1, 1]*tci[1, 2]*tci[2, 1])/3 + 
      (28*eps5t*F[1, 1, 3]*tci[1, 2]*tci[2, 1])/3 - 
      (112*eps5t*F[1, 1, 5]*tci[1, 2]*tci[2, 1])/9 + 
      (44*eps5t*F[1, 1, 6]*tci[1, 2]*tci[2, 1])/3 - 
      (112*eps5t*F[1, 1, 7]*tci[1, 2]*tci[2, 1])/9 + 
      (16*eps5t*F[1, 1, 8]*tci[1, 2]*tci[2, 1])/3 - 
      (32*eps5t*F[1, 1, 9]*tci[1, 2]*tci[2, 1])/9 - 
      (164*eps5t*F[1, 1, 10]*tci[1, 2]*tci[2, 1])/9 - 
      48*eps5t*F[1, 1, 1]*tci[3, 1] + 48*eps5t*F[1, 1, 3]*tci[3, 1] + 
      (32*eps5t*F[1, 1, 5]*tci[3, 1])/5 + 48*eps5t*F[1, 1, 6]*tci[3, 1] - 
      (64*eps5t*F[1, 1, 7]*tci[3, 1])/5 - (32*eps5t*F[1, 1, 9]*tci[3, 1])/5 - 
      (176*eps5t*F[1, 1, 10]*tci[3, 1])/5 + (192*eps5t*tci[1, 2]*tci[3, 1])/5 + 
      64*eps5t*tci[1, 2]*tci[3, 2] + (16*eps5t*tci[4, 1])/3 + 
      (35*eps5t*tci[1, 1]^3*tcr[1, 1])/27 - 20*eps5t*F[1, 1, 1]*tci[2, 1]*
       tcr[1, 1] + 20*eps5t*F[1, 1, 3]*tci[2, 1]*tcr[1, 1] + 
      (8*eps5t*F[1, 1, 5]*tci[2, 1]*tcr[1, 1])/3 + 20*eps5t*F[1, 1, 6]*
       tci[2, 1]*tcr[1, 1] - (16*eps5t*F[1, 1, 7]*tci[2, 1]*tcr[1, 1])/3 - 
      (8*eps5t*F[1, 1, 9]*tci[2, 1]*tcr[1, 1])/3 - 
      (44*eps5t*F[1, 1, 10]*tci[2, 1]*tcr[1, 1])/3 - 
      (4*eps5t*tci[1, 2]*tci[2, 1]*tcr[1, 1])/3 + 48*eps5t*tci[3, 1]*
       tcr[1, 1] + eps5t*F[1, 1, 1]*tci[1, 1]*tcr[1, 1]^2 - 
      eps5t*F[1, 1, 3]*tci[1, 1]*tcr[1, 1]^2 - 
      (2*eps5t*F[1, 1, 5]*tci[1, 1]*tcr[1, 1]^2)/15 - 
      eps5t*F[1, 1, 6]*tci[1, 1]*tcr[1, 1]^2 + 
      (4*eps5t*F[1, 1, 7]*tci[1, 1]*tcr[1, 1]^2)/15 + 
      (2*eps5t*F[1, 1, 9]*tci[1, 1]*tcr[1, 1]^2)/15 + 
      (11*eps5t*F[1, 1, 10]*tci[1, 1]*tcr[1, 1]^2)/15 - 
      (4*eps5t*tci[1, 1]*tci[1, 2]*tcr[1, 1]^2)/5 + 20*eps5t*tci[2, 1]*
       tcr[1, 1]^2 - eps5t*tci[1, 1]*tcr[1, 1]^3 - 
      (160*eps5t*tci[1, 2]*tci[2, 1]*tcr[1, 2])/3 - 16*eps5t*tci[1, 1]*
       tci[1, 2]*tcr[1, 2]^2))/2 + 
   (r[4*q1*q3*q5 + 2*q10*q3*q5 + 4*q2*q3*q5 + q10*q2*q7 + 2*q10*q3*q7 + 
       2*q10*q5*q7 + 2*q3*q5*q7 + 2*q1*q3*q8 + 4*q2*q3*q8 + 2*q2*q7*q8 + 
       2*q3*q7*q8 + 2*q1*q10*q9 + q10*q2*q9 + 4*q1*q5*q9 + 2*q10*q5*q9 + 
       2*q2*q5*q9 + 2*q2*q3*q5*q7*s12 + 2*q2*q3*q7*q8*s12 + 
       2*q1*q10*q3*q5*s23 + 2*q1*q10*q5*q9*s23 + q10*q2*q5*q7*s34 + 
       q10*q2*q5*q9*s34 - 2*q1*q2*q3*q5*s45 + 2*q10*q3*q5*q7*s45 - 
       2*q1*q2*q3*q8*s45 - 2*q1*q2*q5*q9*s45 + q1*q10*q2*q7*s51 + 
       q1*q10*q3*q7*s51 + q1*q2*q7*q8*s51 + q1*q3*q7*q8*s51 + 
       q1*q10*q2*q9*s51]*((-8*eps5t*F[4, 28])/3 - (8*eps5t*F[4, 39])/3 + 
      (8*eps5t*F[4, 49])/9 - (8*eps5t*F[4, 51])/9 + (eps5t*F[4, 80])/3 - 
      (17*eps5t*F[4, 83])/3 - 3*eps5t*F[4, 91] + (eps5t*F[4, 93])/3 + 
      (16*eps5t*F[4, 100])/9 - (14*eps5t*F[4, 102])/3 + eps5t*F[4, 111] + 
      2*eps5t*F[4, 113] + 4*eps5t*F[4, 114] - (8*eps5t*F[4, 129])/3 + 
      (52*eps5t*F[4, 132])/3 - 14*eps5t*F[4, 139] - (8*eps5t*F[4, 141])/3 + 
      (16*eps5t*F[4, 146])/9 + 2*eps5t*F[4, 148] + (8*eps5t*F[4, 174])/3 + 
      (8*eps5t*F[4, 182])/3 - (8*eps5t*F[4, 190])/9 + (8*eps5t*F[4, 192])/9 - 
      (eps5t*F[4, 213])/3 - (43*eps5t*F[4, 215])/3 + 17*eps5t*F[4, 219] - 
      (eps5t*F[4, 221])/3 - (16*eps5t*F[4, 225])/9 - eps5t*F[4, 233] - 
      2*eps5t*F[4, 234] - 4*eps5t*F[4, 235] + (56*eps5t*F[4, 244])/3 + 
      (8*eps5t*F[4, 246])/3 - (16*eps5t*F[4, 252])/3 - (40*eps5t*F[4, 255])/9 - 
      8*eps5t*F[4, 273] + 8*eps5t*F[4, 277] + (4*eps5t*F[3, 23]*F[1, 1, 1])/3 + 
      (4*eps5t*F[3, 25]*F[1, 1, 1])/3 + (4*eps5t*F[3, 43]*F[1, 1, 1])/3 + 
      (4*eps5t*F[3, 45]*F[1, 1, 1])/3 + (4*eps5t*F[3, 62]*F[1, 1, 1])/3 - 
      (26*eps5t*F[3, 63]*F[1, 1, 1])/3 - (4*eps5t*F[3, 70]*F[1, 1, 1])/3 - 
      (4*eps5t*F[3, 71]*F[1, 1, 1])/3 + (4*eps5t*F[3, 78]*F[1, 1, 1])/3 - 
      (8*eps5t*F[3, 80]*F[1, 1, 1])/3 - (4*eps5t*F[3, 43]*F[1, 1, 2])/3 - 
      (4*eps5t*F[3, 62]*F[1, 1, 2])/3 + (4*eps5t*F[3, 78]*F[1, 1, 2])/3 + 
      (4*eps5t*F[3, 80]*F[1, 1, 2])/3 - (4*eps5t*F[3, 25]*F[1, 1, 3])/3 - 
      (4*eps5t*F[3, 45]*F[1, 1, 3])/3 + 10*eps5t*F[3, 63]*F[1, 1, 3] + 
      (4*eps5t*F[3, 71]*F[1, 1, 3])/3 - (4*eps5t*F[3, 78]*F[1, 1, 3])/3 + 
      (4*eps5t*F[3, 80]*F[1, 1, 3])/3 - (4*eps5t*F[3, 43]*F[1, 1, 4])/3 - 
      (4*eps5t*F[3, 62]*F[1, 1, 4])/3 + (4*eps5t*F[3, 78]*F[1, 1, 4])/3 + 
      (4*eps5t*F[3, 80]*F[1, 1, 4])/3 - (8*eps5t*F[3, 45]*F[1, 1, 5])/3 + 
      (8*eps5t*F[3, 62]*F[1, 1, 5])/3 + (8*eps5t*F[3, 63]*F[1, 1, 5])/3 - 
      (8*eps5t*F[3, 80]*F[1, 1, 5])/3 + (4*eps5t*F[3, 23]*F[1, 1, 6])/3 + 
      (4*eps5t*F[3, 25]*F[1, 1, 6])/3 - (4*eps5t*F[3, 43]*F[1, 1, 6])/3 - 
      (4*eps5t*F[3, 45]*F[1, 1, 6])/3 - (4*eps5t*F[3, 62]*F[1, 1, 6])/3 + 
      (26*eps5t*F[3, 63]*F[1, 1, 6])/3 - (4*eps5t*F[3, 70]*F[1, 1, 6])/3 - 
      (4*eps5t*F[3, 71]*F[1, 1, 6])/3 - (4*eps5t*F[3, 78]*F[1, 1, 6])/3 - 
      (16*eps5t*F[3, 80]*F[1, 1, 6])/3 - (4*eps5t*F[3, 25]*F[1, 1, 7])/3 + 
      (4*eps5t*F[3, 43]*F[1, 1, 7])/3 + 4*eps5t*F[3, 45]*F[1, 1, 7] - 
      (4*eps5t*F[3, 62]*F[1, 1, 7])/3 + (4*eps5t*F[3, 63]*F[1, 1, 7])/3 + 
      (4*eps5t*F[3, 71]*F[1, 1, 7])/3 + 8*eps5t*F[3, 80]*F[1, 1, 7] - 
      (4*eps5t*F[3, 23]*F[1, 1, 8])/3 - (4*eps5t*F[3, 63]*F[1, 1, 8])/3 + 
      (4*eps5t*F[3, 70]*F[1, 1, 8])/3 + (4*eps5t*F[3, 78]*F[1, 1, 8])/3 - 
      (16*eps5t*F[3, 80]*F[1, 1, 8])/3 + (8*eps5t*F[3, 43]*F[1, 1, 9])/3 + 
      (8*eps5t*F[3, 45]*F[1, 1, 9])/3 - (8*eps5t*F[3, 63]*F[1, 1, 9])/3 - 
      (8*eps5t*F[3, 78]*F[1, 1, 9])/3 + 8*eps5t*F[3, 80]*F[1, 1, 9] - 
      (4*eps5t*F[3, 23]*F[1, 1, 10])/3 - (4*eps5t*F[3, 43]*F[1, 1, 10])/3 - 
      (8*eps5t*F[3, 45]*F[1, 1, 10])/3 + (4*eps5t*F[3, 62]*F[1, 1, 10])/3 - 
      10*eps5t*F[3, 63]*F[1, 1, 10] + (4*eps5t*F[3, 70]*F[1, 1, 10])/3 + 
      4*eps5t*F[3, 80]*F[1, 1, 10] - (19*eps5t*F[1, 1, 1]*tci[1, 1]^3)/27 + 
      (41*eps5t*F[1, 1, 3]*tci[1, 1]^3)/81 - (4*eps5t*F[1, 1, 5]*tci[1, 1]^3)/
       45 + (eps5t*F[1, 1, 6]*tci[1, 1]^3)/9 + 
      (178*eps5t*F[1, 1, 7]*tci[1, 1]^3)/405 - 
      (32*eps5t*F[1, 1, 8]*tci[1, 1]^3)/81 + (92*eps5t*F[1, 1, 9]*tci[1, 1]^3)/
       135 + (17*eps5t*F[1, 1, 10]*tci[1, 1]^3)/405 - 
      (8*eps5t*F[3, 78]*tci[1, 2])/3 + (16*eps5t*F[3, 80]*tci[1, 2])/3 + 
      (604*eps5t*tci[1, 1]^3*tci[1, 2])/135 + (8*eps5t*tci[1, 1]^2*tci[2, 1])/
       9 + (4*eps5t*F[1, 1, 1]*tci[1, 2]*tci[2, 1])/3 + 
      4*eps5t*F[1, 1, 3]*tci[1, 2]*tci[2, 1] + 
      (64*eps5t*F[1, 1, 5]*tci[1, 2]*tci[2, 1])/9 + 
      (44*eps5t*F[1, 1, 6]*tci[1, 2]*tci[2, 1])/3 - 
      (128*eps5t*F[1, 1, 7]*tci[1, 2]*tci[2, 1])/9 + 
      (32*eps5t*F[1, 1, 8]*tci[1, 2]*tci[2, 1])/3 - 
      (208*eps5t*F[1, 1, 9]*tci[1, 2]*tci[2, 1])/9 - 
      (148*eps5t*F[1, 1, 10]*tci[1, 2]*tci[2, 1])/9 - 
      48*eps5t*F[1, 1, 1]*tci[3, 1] + 48*eps5t*F[1, 1, 3]*tci[3, 1] + 
      (64*eps5t*F[1, 1, 5]*tci[3, 1])/5 + 48*eps5t*F[1, 1, 6]*tci[3, 1] - 
      (32*eps5t*F[1, 1, 7]*tci[3, 1])/5 - (64*eps5t*F[1, 1, 9]*tci[3, 1])/5 - 
      (208*eps5t*F[1, 1, 10]*tci[3, 1])/5 + (192*eps5t*tci[1, 2]*tci[3, 1])/5 + 
      64*eps5t*tci[1, 2]*tci[3, 2] + (16*eps5t*tci[4, 1])/3 + 
      (35*eps5t*tci[1, 1]^3*tcr[1, 1])/27 - 20*eps5t*F[1, 1, 1]*tci[2, 1]*
       tcr[1, 1] + 20*eps5t*F[1, 1, 3]*tci[2, 1]*tcr[1, 1] + 
      (16*eps5t*F[1, 1, 5]*tci[2, 1]*tcr[1, 1])/3 + 20*eps5t*F[1, 1, 6]*
       tci[2, 1]*tcr[1, 1] - (8*eps5t*F[1, 1, 7]*tci[2, 1]*tcr[1, 1])/3 - 
      (16*eps5t*F[1, 1, 9]*tci[2, 1]*tcr[1, 1])/3 - 
      (52*eps5t*F[1, 1, 10]*tci[2, 1]*tcr[1, 1])/3 - 
      (4*eps5t*tci[1, 2]*tci[2, 1]*tcr[1, 1])/3 + 48*eps5t*tci[3, 1]*
       tcr[1, 1] + eps5t*F[1, 1, 1]*tci[1, 1]*tcr[1, 1]^2 - 
      eps5t*F[1, 1, 3]*tci[1, 1]*tcr[1, 1]^2 - 
      (4*eps5t*F[1, 1, 5]*tci[1, 1]*tcr[1, 1]^2)/15 - 
      eps5t*F[1, 1, 6]*tci[1, 1]*tcr[1, 1]^2 + 
      (2*eps5t*F[1, 1, 7]*tci[1, 1]*tcr[1, 1]^2)/15 + 
      (4*eps5t*F[1, 1, 9]*tci[1, 1]*tcr[1, 1]^2)/15 + 
      (13*eps5t*F[1, 1, 10]*tci[1, 1]*tcr[1, 1]^2)/15 - 
      (4*eps5t*tci[1, 1]*tci[1, 2]*tcr[1, 1]^2)/5 + 20*eps5t*tci[2, 1]*
       tcr[1, 1]^2 - eps5t*tci[1, 1]*tcr[1, 1]^3 - 
      (160*eps5t*tci[1, 2]*tci[2, 1]*tcr[1, 2])/3 - 16*eps5t*tci[1, 1]*
       tci[1, 2]*tcr[1, 2]^2))/2 + 
   (r[-2*q1*q10*q2 - q1*q2*q3 + q1*q10*q4 + q1*q3*q4 - 2*q1*q10*q5 + 
       q1*q2*q5 - q10*q2*q5 - 2*q1*q3*q5 - 2*q2*q3*q5 + q2*q4*q5 + 
       q1*q10*q7 - q10*q2*q7 + q1*q3*q7 - 2*q2*q3*q7 + q2*q4*q7 + 
       q2*q3*q4*q5*s12 + q2*q3*q4*q7*s12 + q1*q10*q4*q5*s23 + 
       q1*q3*q4*q5*s23 + q10*q2*q4*q5*s34 + q10*q2*q4*q7*s34 + 
       2*q1*q10*q2*q5*s45 + q1*q2*q3*q5*s45 - 2*q1*q10*q2*q7*s51 - 
       2*q1*q2*q3*q7*s51 + q1*q10*q4*q7*s51 + q1*q3*q4*q7*s51]*
     (4*eps5t*F[4, 25] + 4*eps5t*F[4, 28] + 4*eps5t*F[4, 39] + 4*eps5t*F[4, 41] - 
      (4*eps5t*F[4, 49])/3 + (4*eps5t*F[4, 51])/3 + 4*eps5t*F[4, 80] + 
      4*eps5t*F[4, 83] + 4*eps5t*F[4, 91] + 4*eps5t*F[4, 93] - 
      (4*eps5t*F[4, 100])/3 + (4*eps5t*F[4, 102])/3 - 7*eps5t*F[4, 171] - 
      5*eps5t*F[4, 174] + 3*eps5t*F[4, 182] + eps5t*F[4, 184] + 
      (4*eps5t*F[4, 190])/3 + 2*eps5t*F[4, 192] - eps5t*F[4, 199] - 
      2*eps5t*F[4, 201] - 4*eps5t*F[4, 202] + 8*eps5t*F[4, 213] - 
      (8*eps5t*F[4, 225])/3 - 28*eps5t*F[4, 244] + 6*eps5t*F[4, 252] + 
      (14*eps5t*F[4, 255])/3 - eps5t*F[4, 271] + 17*eps5t*F[4, 273] - 
      17*eps5t*F[4, 277] - eps5t*F[4, 279] + (4*eps5t*F[4, 282])/3 + 
      eps5t*F[4, 289] + 2*eps5t*F[4, 290] + 4*eps5t*F[4, 291] + 
      8*eps5t*F[4, 293] + 8*eps5t*F[4, 309] - 8*eps5t*F[4, 325] + 
      8*eps5t*F[4, 330] - 2*eps5t*F[3, 25]*F[1, 1, 1] - 
      2*eps5t*F[3, 45]*F[1, 1, 1] + 2*eps5t*F[3, 70]*F[1, 1, 1] + 
      2*eps5t*F[3, 81]*F[1, 1, 1] - 2*eps5t*F[3, 23]*F[1, 1, 2] + 
      2*eps5t*F[3, 43]*F[1, 1, 2] + 2*eps5t*F[3, 45]*F[1, 1, 2] - 
      2*eps5t*F[3, 70]*F[1, 1, 2] - 4*eps5t*F[3, 80]*F[1, 1, 2] + 
      2*eps5t*F[3, 25]*F[1, 1, 3] + 2*eps5t*F[3, 45]*F[1, 1, 3] + 
      2*eps5t*F[3, 70]*F[1, 1, 3] - 4*eps5t*F[3, 71]*F[1, 1, 3] - 
      4*eps5t*F[3, 78]*F[1, 1, 3] - 2*eps5t*F[3, 81]*F[1, 1, 3] - 
      4*eps5t*F[3, 82]*F[1, 1, 3] - 4*eps5t*F[3, 70]*F[1, 1, 4] - 
      4*eps5t*F[3, 71]*F[1, 1, 4] + 4*eps5t*F[3, 78]*F[1, 1, 4] - 
      4*eps5t*F[3, 82]*F[1, 1, 4] - 4*eps5t*F[3, 70]*F[1, 1, 5] + 
      4*eps5t*F[3, 71]*F[1, 1, 5] + 4*eps5t*F[3, 78]*F[1, 1, 5] + 
      4*eps5t*F[3, 82]*F[1, 1, 5] - 2*eps5t*F[3, 23]*F[1, 1, 6] - 
      2*eps5t*F[3, 25]*F[1, 1, 6] + 2*eps5t*F[3, 43]*F[1, 1, 6] + 
      4*eps5t*F[3, 71]*F[1, 1, 6] - 4*eps5t*F[3, 78]*F[1, 1, 6] + 
      10*eps5t*F[3, 80]*F[1, 1, 6] - 2*eps5t*F[3, 81]*F[1, 1, 6] + 
      4*eps5t*F[3, 82]*F[1, 1, 6] + 2*eps5t*F[3, 23]*F[1, 1, 7] + 
      2*eps5t*F[3, 25]*F[1, 1, 7] - 2*eps5t*F[3, 43]*F[1, 1, 7] - 
      4*eps5t*F[3, 70]*F[1, 1, 7] - 10*eps5t*F[3, 80]*F[1, 1, 7] + 
      2*eps5t*F[3, 81]*F[1, 1, 7] + 14*eps5t*F[3, 80]*F[1, 1, 8] + 
      2*eps5t*F[3, 23]*F[1, 1, 9] - 2*eps5t*F[3, 43]*F[1, 1, 9] - 
      2*eps5t*F[3, 45]*F[1, 1, 9] + 2*eps5t*F[3, 70]*F[1, 1, 9] - 
      10*eps5t*F[3, 80]*F[1, 1, 9] - (49*eps5t*F[1, 1, 2]*tci[1, 1]^3)/135 + 
      (16*eps5t*F[1, 1, 3]*tci[1, 1]^3)/27 - (16*eps5t*F[1, 1, 4]*tci[1, 1]^3)/
       27 - (16*eps5t*F[1, 1, 5]*tci[1, 1]^3)/27 + 
      (19*eps5t*F[1, 1, 6]*tci[1, 1]^3)/15 - (19*eps5t*F[1, 1, 7]*tci[1, 1]^3)/
       15 + (28*eps5t*F[1, 1, 8]*tci[1, 1]^3)/27 - 
      (91*eps5t*F[1, 1, 9]*tci[1, 1]^3)/135 + 8*eps5t*F[3, 71]*tci[1, 2] - 
      14*eps5t*F[3, 80]*tci[1, 2] + 8*eps5t*F[3, 82]*tci[1, 2] - 
      (604*eps5t*tci[1, 1]^3*tci[1, 2])/135 - (8*eps5t*tci[1, 1]^2*tci[2, 1])/
       9 + (40*eps5t*F[1, 1, 2]*tci[1, 2]*tci[2, 1])/3 - 
      16*eps5t*F[1, 1, 3]*tci[1, 2]*tci[2, 1] + 16*eps5t*F[1, 1, 4]*tci[1, 2]*
       tci[2, 1] + 16*eps5t*F[1, 1, 5]*tci[1, 2]*tci[2, 1] - 
      (92*eps5t*F[1, 1, 6]*tci[1, 2]*tci[2, 1])/3 + 
      (92*eps5t*F[1, 1, 7]*tci[1, 2]*tci[2, 1])/3 - 28*eps5t*F[1, 1, 8]*
       tci[1, 2]*tci[2, 1] + (44*eps5t*F[1, 1, 9]*tci[1, 2]*tci[2, 1])/3 + 
      (48*eps5t*F[1, 1, 2]*tci[3, 1])/5 + (48*eps5t*F[1, 1, 6]*tci[3, 1])/5 - 
      (48*eps5t*F[1, 1, 7]*tci[3, 1])/5 - (48*eps5t*F[1, 1, 9]*tci[3, 1])/5 - 
      (192*eps5t*tci[1, 2]*tci[3, 1])/5 - 64*eps5t*tci[1, 2]*tci[3, 2] - 
      (16*eps5t*tci[4, 1])/3 - (16*eps5t*tci[1, 1]^3*tcr[1, 1])/27 + 
      4*eps5t*F[1, 1, 2]*tci[2, 1]*tcr[1, 1] + 4*eps5t*F[1, 1, 6]*tci[2, 1]*
       tcr[1, 1] - 4*eps5t*F[1, 1, 7]*tci[2, 1]*tcr[1, 1] - 
      4*eps5t*F[1, 1, 9]*tci[2, 1]*tcr[1, 1] - 
      (eps5t*F[1, 1, 2]*tci[1, 1]*tcr[1, 1]^2)/5 - 
      (eps5t*F[1, 1, 6]*tci[1, 1]*tcr[1, 1]^2)/5 + 
      (eps5t*F[1, 1, 7]*tci[1, 1]*tcr[1, 1]^2)/5 + 
      (eps5t*F[1, 1, 9]*tci[1, 1]*tcr[1, 1]^2)/5 + 
      (4*eps5t*tci[1, 1]*tci[1, 2]*tcr[1, 1]^2)/5 + 
      (160*eps5t*tci[1, 2]*tci[2, 1]*tcr[1, 2])/3 + 16*eps5t*tci[1, 1]*
       tci[1, 2]*tcr[1, 2]^2))/2 + 
   (r[2*q1*q2*q3 - 6*q1*q10*q5 - 3*q10*q2*q5 + 2*q1*q3*q5 - 2*q2*q3*q5 - 
       3*q1*q10*q7 + 2*q10*q2*q7 - q1*q3*q7 + 6*q2*q3*q7 - q1*q2*q8 - 
       4*q1*q3*q8 - 6*q2*q3*q8 - 4*q2*q7*q8 - 4*q3*q7*q8 + 4*q1*q10*q9 + 
       q1*q2*q9 + 3*q10*q2*q9 + 6*q1*q5*q9 + 4*q10*q5*q9 + 4*q2*q5*q9 - 
       3*q2*q3*q7*q8*s12 + 3*q1*q10*q5*q9*s23 + 3*q10*q2*q5*q9*s34 + 
       4*q1*q10*q2*q5*s45 + q1*q2*q3*q5*s45 + 3*q1*q2*q3*q8*s45 - 
       3*q1*q2*q5*q9*s45 + q1*q10*q2*q7*s51 + 4*q1*q2*q3*q7*s51 - 
       3*q1*q2*q7*q8*s51 - 3*q1*q3*q7*q8*s51 + 3*q1*q10*q2*q9*s51]*
     (4*eps5t*F[4, 25] + 4*eps5t*F[4, 28] + 4*eps5t*F[4, 39] + 4*eps5t*F[4, 41] - 
      (4*eps5t*F[4, 49])/3 + (4*eps5t*F[4, 51])/3 + 4*eps5t*F[4, 80] + 
      4*eps5t*F[4, 83] + 4*eps5t*F[4, 91] + 4*eps5t*F[4, 93] - 
      (4*eps5t*F[4, 100])/3 + (4*eps5t*F[4, 102])/3 - 7*eps5t*F[4, 171] - 
      5*eps5t*F[4, 174] + 3*eps5t*F[4, 182] + eps5t*F[4, 184] + 
      (4*eps5t*F[4, 190])/3 + 2*eps5t*F[4, 192] - eps5t*F[4, 199] - 
      2*eps5t*F[4, 201] - 4*eps5t*F[4, 202] + 8*eps5t*F[4, 213] - 
      (8*eps5t*F[4, 225])/3 - 28*eps5t*F[4, 244] + 6*eps5t*F[4, 252] + 
      (14*eps5t*F[4, 255])/3 - eps5t*F[4, 271] + 17*eps5t*F[4, 273] - 
      17*eps5t*F[4, 277] - eps5t*F[4, 279] + (4*eps5t*F[4, 282])/3 + 
      eps5t*F[4, 289] + 2*eps5t*F[4, 290] + 4*eps5t*F[4, 291] + 
      8*eps5t*F[4, 293] + 8*eps5t*F[4, 309] - 8*eps5t*F[4, 325] + 
      8*eps5t*F[4, 330] - 2*eps5t*F[3, 25]*F[1, 1, 1] - 
      2*eps5t*F[3, 45]*F[1, 1, 1] + 2*eps5t*F[3, 70]*F[1, 1, 1] + 
      2*eps5t*F[3, 81]*F[1, 1, 1] - 2*eps5t*F[3, 23]*F[1, 1, 2] + 
      2*eps5t*F[3, 43]*F[1, 1, 2] + 2*eps5t*F[3, 45]*F[1, 1, 2] - 
      2*eps5t*F[3, 70]*F[1, 1, 2] - 4*eps5t*F[3, 80]*F[1, 1, 2] + 
      2*eps5t*F[3, 25]*F[1, 1, 3] + 2*eps5t*F[3, 45]*F[1, 1, 3] + 
      2*eps5t*F[3, 70]*F[1, 1, 3] - 4*eps5t*F[3, 71]*F[1, 1, 3] - 
      4*eps5t*F[3, 78]*F[1, 1, 3] - 2*eps5t*F[3, 81]*F[1, 1, 3] - 
      4*eps5t*F[3, 82]*F[1, 1, 3] - 4*eps5t*F[3, 70]*F[1, 1, 4] - 
      4*eps5t*F[3, 71]*F[1, 1, 4] + 4*eps5t*F[3, 78]*F[1, 1, 4] - 
      4*eps5t*F[3, 82]*F[1, 1, 4] - 4*eps5t*F[3, 70]*F[1, 1, 5] + 
      4*eps5t*F[3, 71]*F[1, 1, 5] + 4*eps5t*F[3, 78]*F[1, 1, 5] + 
      4*eps5t*F[3, 82]*F[1, 1, 5] - 2*eps5t*F[3, 23]*F[1, 1, 6] - 
      2*eps5t*F[3, 25]*F[1, 1, 6] + 2*eps5t*F[3, 43]*F[1, 1, 6] + 
      4*eps5t*F[3, 71]*F[1, 1, 6] - 4*eps5t*F[3, 78]*F[1, 1, 6] + 
      10*eps5t*F[3, 80]*F[1, 1, 6] - 2*eps5t*F[3, 81]*F[1, 1, 6] + 
      4*eps5t*F[3, 82]*F[1, 1, 6] + 2*eps5t*F[3, 23]*F[1, 1, 7] + 
      2*eps5t*F[3, 25]*F[1, 1, 7] - 2*eps5t*F[3, 43]*F[1, 1, 7] - 
      4*eps5t*F[3, 70]*F[1, 1, 7] - 10*eps5t*F[3, 80]*F[1, 1, 7] + 
      2*eps5t*F[3, 81]*F[1, 1, 7] + 14*eps5t*F[3, 80]*F[1, 1, 8] + 
      2*eps5t*F[3, 23]*F[1, 1, 9] - 2*eps5t*F[3, 43]*F[1, 1, 9] - 
      2*eps5t*F[3, 45]*F[1, 1, 9] + 2*eps5t*F[3, 70]*F[1, 1, 9] - 
      10*eps5t*F[3, 80]*F[1, 1, 9] - (49*eps5t*F[1, 1, 2]*tci[1, 1]^3)/135 + 
      (16*eps5t*F[1, 1, 3]*tci[1, 1]^3)/27 - (16*eps5t*F[1, 1, 4]*tci[1, 1]^3)/
       27 - (16*eps5t*F[1, 1, 5]*tci[1, 1]^3)/27 + 
      (19*eps5t*F[1, 1, 6]*tci[1, 1]^3)/15 - (19*eps5t*F[1, 1, 7]*tci[1, 1]^3)/
       15 + (28*eps5t*F[1, 1, 8]*tci[1, 1]^3)/27 - 
      (91*eps5t*F[1, 1, 9]*tci[1, 1]^3)/135 + 8*eps5t*F[3, 71]*tci[1, 2] - 
      14*eps5t*F[3, 80]*tci[1, 2] + 8*eps5t*F[3, 82]*tci[1, 2] - 
      (604*eps5t*tci[1, 1]^3*tci[1, 2])/135 - (8*eps5t*tci[1, 1]^2*tci[2, 1])/
       9 + (40*eps5t*F[1, 1, 2]*tci[1, 2]*tci[2, 1])/3 - 
      16*eps5t*F[1, 1, 3]*tci[1, 2]*tci[2, 1] + 16*eps5t*F[1, 1, 4]*tci[1, 2]*
       tci[2, 1] + 16*eps5t*F[1, 1, 5]*tci[1, 2]*tci[2, 1] - 
      (92*eps5t*F[1, 1, 6]*tci[1, 2]*tci[2, 1])/3 + 
      (92*eps5t*F[1, 1, 7]*tci[1, 2]*tci[2, 1])/3 - 28*eps5t*F[1, 1, 8]*
       tci[1, 2]*tci[2, 1] + (44*eps5t*F[1, 1, 9]*tci[1, 2]*tci[2, 1])/3 + 
      (48*eps5t*F[1, 1, 2]*tci[3, 1])/5 + (48*eps5t*F[1, 1, 6]*tci[3, 1])/5 - 
      (48*eps5t*F[1, 1, 7]*tci[3, 1])/5 - (48*eps5t*F[1, 1, 9]*tci[3, 1])/5 - 
      (192*eps5t*tci[1, 2]*tci[3, 1])/5 - 64*eps5t*tci[1, 2]*tci[3, 2] - 
      (16*eps5t*tci[4, 1])/3 - (16*eps5t*tci[1, 1]^3*tcr[1, 1])/27 + 
      4*eps5t*F[1, 1, 2]*tci[2, 1]*tcr[1, 1] + 4*eps5t*F[1, 1, 6]*tci[2, 1]*
       tcr[1, 1] - 4*eps5t*F[1, 1, 7]*tci[2, 1]*tcr[1, 1] - 
      4*eps5t*F[1, 1, 9]*tci[2, 1]*tcr[1, 1] - 
      (eps5t*F[1, 1, 2]*tci[1, 1]*tcr[1, 1]^2)/5 - 
      (eps5t*F[1, 1, 6]*tci[1, 1]*tcr[1, 1]^2)/5 + 
      (eps5t*F[1, 1, 7]*tci[1, 1]*tcr[1, 1]^2)/5 + 
      (eps5t*F[1, 1, 9]*tci[1, 1]*tcr[1, 1]^2)/5 + 
      (4*eps5t*tci[1, 1]*tci[1, 2]*tcr[1, 1]^2)/5 + 
      (160*eps5t*tci[1, 2]*tci[2, 1]*tcr[1, 2])/3 + 16*eps5t*tci[1, 1]*
       tci[1, 2]*tcr[1, 2]^2))/2 + 
   (r[5*q1 - 2*q10 + 7*q3 + 7*q5 + 3*q7 + 5*q2*q3*s12 + q2*q5*s12 + 
       q3*q5*s12 - 3*q2*q7*s12 + 4*q3*q7*s12 + q5*q7*s12 + 2*q2*q3*q7*s12^2 + 
       2*q3*q5*q7*s12^2 - 3*q1*q10*s23 + q1*q3*s23 + q10*q3*s23 + q1*q5*s23 + 
       8*q10*q5*s23 + q3*q5*s23 + 2*q1*q10*q5*s23^2 + 2*q10*q3*q5*s23^2 + 
       2*q1*q2*s34 + q10*q2*s34 - 2*q1*q5*s34 + 8*q10*q5*s34 + q10*q7*s34 + 
       2*q2*q7*s34 + 2*q5*q7*s34 + 2*q10*q2*q5*s34^2 + 2*q10*q5*q7*s34^2 + 
       5*q1*q10*s45 - 2*q1*q2*s45 + 2*q10*q2*s45 - q1*q3*s45 + 2*q10*q3*s45 - 
       5*q2*q3*s45 - q1*q5*s45 - q2*q5*s45 + q3*q5*s45 + 3*q10*q7*s45 + 
       4*q3*q7*s45 + 2*q5*q7*s45 - 4*q1*q10*q5*s23*s45 + 2*q1*q2*q5*s34*s45 + 
       4*q10*q5*q7*s34*s45 - 2*q1*q10*q2*s45^2 + 2*q1*q2*q3*s45^2 + 
       4*q1*q10*q5*s45^2 + 2*q10*q2*q5*s45^2 + 2*q10*q3*q5*s45^2 + 
       4*q10*q3*q7*s45^2 + 4*q10*q5*q7*s45^2 + 2*q3*q5*q7*s45^2 - 
       2*q1*q10*q2*q5*s45^3 + 2*q10*q3*q5*q7*s45^3 + 2*q1*q10*s51 - 
       2*q1*q2*s51 + 2*q10*q2*s51 + 2*q10*q3*s51 + 2*q2*q3*s51 + 
       3*q1*q7*s51 + q10*q7*s51 - 5*q2*q7*s51 + 4*q3*q7*s51 + 
       4*q2*q3*q7*s12*s51 + 2*q1*q2*q7*s34*s51 - 2*q1*q10*q2*s45*s51 + 
       2*q1*q3*q7*s45*s51 + 4*q10*q3*q7*s45*s51 + 2*q1*q2*q3*s51^2 - 
       2*q1*q2*q7*s51^2 + 2*q10*q3*q7*s51^2 + 4*q2*q3*q7*s51^2 + 
       2*q1*q2*q3*q7*s51^3]*(-12*F[1, 1, 6]^2 + 12*F[1, 1, 9]^2 - 
      32*tcr[3, 3]))/2 + 
   (r[2*q1 - 5*q10 + 3*q2 - q3 + 2*q4 - 7*q5 + 2*q6 - 7*q7 - 2*q3*q5*s12 - 
       8*q1*q5*s23 - 3*q3*q5*s23 + 2*q4*q5*s23 - 2*q3*q6*s23 + 2*q5*q6*s23 + 
       q1*q5^2*s23^2 + q4*q5^2*s23^2 + 2*q3*q5*q6*s23^2 - 
       q3*q4*q5^2*s12*s23^2 + q1^2*s34 + 3*q1*q2*s34 - q10*q4*s34 - 
       3*q1*q5*s34 - 4*q10*q7*s34 - q1^2*q5*s23*s34 + q1^2*s45 + 
       3*q1*q10*s45 - 4*q1*q2*s45 + q1*q3*s45 + 8*q1*q5*s45 - 6*q10*q5*s45 - 
       2*q5*q6*s45 - 7*q10*q7*s45 - 4*q3*q7*s45 - 2*q5*q7*s45 - q7^2*s45 - 
       2*q3*q5*q7*s12*s45 + q3*q7^2*s12*s45 - 4*q1*q10*q5*s23*s45 - 
       2*q1*q5^2*s23*s45 + 2*q10*q5^2*s23*s45 - 2*q3*q5*q6*s23*s45 + 
       q1*q10*q5^2*s23^2*s45 - q1^2*q2*s34*s45 + 2*q1^2*q5*s34*s45 + 
       3*q1*q2*q5*s34*s45 + q10*q5^2*s34*s45 - 2*q10*q5*q7*s34*s45 - 
       q10*q7^2*s34*s45 + q1^2*q10*s45^2 - q1^2*q2*s45^2 + q1*q10*q2*s45^2 + 
       4*q1*q10*q5*s45^2 + q1*q5^2*s45^2 - q10*q5^2*s45^2 - 
       2*q10*q5*q7*s45^2 - q10*q7^2*s45^2 - 2*q1*q10*q5^2*s23*s45^2 - 
       q1^2*q2*q5*s34*s45^2 - q1^2*q10*q2*s45^3 + q1*q10*q5^2*s45^3 - 
       4*q1*q2*s51 + 2*q10*q6*s51 - 3*q1*q7*s51 - 5*q10*q7*s51 - 
       3*q2*q7*s51 + 2*q4*q7*s51 + 2*q6*q7*s51 + q1^2*q2*s34*s51 + 
       3*q1*q2*q7*s34*s51 - 2*q10*q4*q7*s34*s51 - 2*q10*q7^2*s34*s51 + 
       q1^2*q2*s45*s51 + q1*q10*q2*s45*s51 - q1*q2*q3*s45*s51 - 
       2*q1*q3*q7*s45*s51 + 2*q10*q6*q7*s45*s51 - 2*q10*q7^2*s45*s51 + 
       2*q3*q7^2*s45*s51 - q1^2*q10*q2*s45^2*s51 + q1^2*q2*q3*s45^2*s51 - 
       q1^2*q2*s51^2 + q1^2*q7*s51^2 - 4*q1*q2*q7*s51^2 + 2*q10*q6*q7*s51^2 + 
       q1*q7^2*s51^2 - q10*q7^2*s51^2 + q1^2*q2*q7*s34*s51^2 - 
       q10*q4*q7^2*s34*s51^2 + q1*q3*q7^2*s45*s51^2 - q1^2*q2*q7*s51^3]*
     (-8*F[3, 1] + 4*F[3, 2] - (8*F[3, 3])/3 - 4*F[3, 4] - (32*F[3, 6])/3 - 
      (8*F[3, 12])/3 - (4*F[3, 13])/3 - 8*F[3, 14] - 4*F[3, 15] - 
      8*F[3, 18] - (8*F[3, 19])/3 + 8*F[3, 22] + (16*F[3, 31])/3 + 
      (44*F[3, 32])/3 + 8*F[3, 33] + (128*F[3, 34])/3 - 4*F[3, 35] + 
      (16*F[3, 36])/3 - (4*F[3, 37])/3 + 4*F[3, 40] - (16*F[3, 44])/3 - 
      12*F[1, 1, 1]^3 - 8*F[1, 1, 1]^2*F[1, 1, 2] - 
      4*F[1, 1, 1]*F[1, 1, 2]^2 + (16*F[1, 1, 2]^3)/3 + 
      4*F[1, 1, 1]^2*F[1, 1, 3] + 12*F[1, 1, 1]*F[1, 1, 3]^2 + 
      4*F[1, 1, 2]*F[1, 1, 3]^2 + (4*F[1, 1, 3]^3)/3 + 
      (28*F[1, 1, 1]^2*F[1, 1, 4])/3 + (4*F[1, 1, 2]^2*F[1, 1, 4])/3 - 
      8*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4] - 4*F[1, 1, 3]^2*F[1, 1, 4] + 
      (20*F[1, 1, 1]*F[1, 1, 4]^2)/3 - (4*F[1, 1, 2]*F[1, 1, 4]^2)/3 - 
      4*F[1, 1, 3]*F[1, 1, 4]^2 + (4*F[1, 1, 2]^2*F[1, 1, 5])/3 - 
      (8*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5])/3 + (4*F[1, 1, 4]^2*F[1, 1, 5])/
       3 - 4*F[1, 1, 1]*F[1, 1, 5]^2 - (4*F[1, 1, 2]*F[1, 1, 5]^2)/3 + 
      4*F[1, 1, 3]*F[1, 1, 5]^2 + (4*F[1, 1, 4]*F[1, 1, 5]^2)/3 - 
      (16*F[1, 1, 5]^3)/3 - (4*F[1, 1, 1]^2*F[1, 1, 6])/3 + 
      8*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 6] - 4*F[1, 1, 2]^2*F[1, 1, 6] - 
      (16*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 6])/3 + (8*F[1, 1, 4]^2*F[1, 1, 6])/
       3 + 4*F[1, 1, 5]^2*F[1, 1, 6] + (20*F[1, 1, 1]*F[1, 1, 6]^2)/3 - 
      4*F[1, 1, 2]*F[1, 1, 6]^2 - (8*F[1, 1, 4]*F[1, 1, 6]^2)/3 + 
      4*F[1, 1, 5]*F[1, 1, 6]^2 - (136*F[1, 1, 6]^3)/9 - 
      (8*F[1, 1, 1]^2*F[1, 1, 7])/3 + (16*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 7])/
       3 - (8*F[1, 1, 4]^2*F[1, 1, 7])/3 - (8*F[1, 1, 5]^2*F[1, 1, 7])/3 - 
      (16*F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 7])/3 + 
      (16*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 7])/3 + (32*F[1, 1, 6]^2*F[1, 1, 7])/
       3 - (16*F[1, 1, 1]*F[1, 1, 7]^2)/3 - (8*F[1, 1, 4]*F[1, 1, 7]^2)/3 + 
      (40*F[1, 1, 6]*F[1, 1, 7]^2)/3 - (56*F[1, 1, 7]^3)/9 + 
      (16*F[1, 1, 1]^2*F[1, 1, 8])/3 - 8*F[1, 1, 3]^2*F[1, 1, 8] - 
      (32*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8])/3 + 16*F[1, 1, 3]*F[1, 1, 4]*
       F[1, 1, 8] - (8*F[1, 1, 4]^2*F[1, 1, 8])/3 + 
      (4*F[1, 1, 5]^2*F[1, 1, 8])/3 - (16*F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 8])/
       3 + (16*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 8])/3 - 
      8*F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 8] + 4*F[1, 1, 6]^2*F[1, 1, 8] + 
      (16*F[1, 1, 1]*F[1, 1, 7]*F[1, 1, 8])/3 - 
      (16*F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 8])/3 + 
      (16*F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8])/3 - (8*F[1, 1, 7]^2*F[1, 1, 8])/
       3 + (32*F[1, 1, 1]*F[1, 1, 8]^2)/3 - 8*F[1, 1, 3]*F[1, 1, 8]^2 - 
      (8*F[1, 1, 4]*F[1, 1, 8]^2)/3 + (4*F[1, 1, 5]*F[1, 1, 8]^2)/3 + 
      (28*F[1, 1, 6]*F[1, 1, 8]^2)/3 - (32*F[1, 1, 7]*F[1, 1, 8]^2)/3 - 
      16*F[1, 1, 1]*F[2, 1, 1] - 16*F[1, 1, 3]*F[2, 1, 1] + 
      (16*F[1, 1, 1]*F[2, 1, 2])/3 + (16*F[1, 1, 4]*F[2, 1, 2])/3 + 
      (16*F[1, 1, 2]*F[2, 1, 3])/3 + (16*F[1, 1, 4]*F[2, 1, 3])/3 + 
      (16*F[1, 1, 2]*F[2, 1, 4])/3 + (16*F[1, 1, 5]*F[2, 1, 4])/3 - 
      8*F[1, 1, 3]*F[2, 1, 5] - 8*F[1, 1, 5]*F[2, 1, 5] - 
      (16*F[1, 1, 5]*F[2, 1, 7])/3 - (16*F[1, 1, 7]*F[2, 1, 7])/3 + 
      (32*F[1, 1, 1]*F[2, 1, 8])/3 - (32*F[1, 1, 4]*F[2, 1, 8])/3 - 
      (112*F[1, 1, 6]*F[2, 1, 8])/3 - (80*F[1, 1, 7]*F[2, 1, 8])/3 - 
      (32*F[1, 1, 8]*F[2, 1, 8])/3 - (32*F[1, 1, 1]*F[2, 1, 9])/3 - 
      (32*F[1, 1, 8]*F[2, 1, 9])/3 + 16*F[1, 1, 7]*F[2, 1, 10] + 
      16*F[1, 1, 8]*F[2, 1, 10] + (44*F[1, 1, 1]*tci[1, 1]^2)/9 - 
      (8*F[1, 1, 2]*tci[1, 1]^2)/3 + (44*F[1, 1, 3]*tci[1, 1]^2)/3 + 
      (26*F[1, 1, 5]*tci[1, 1]^2)/9 + (32*F[1, 1, 6]*tci[1, 1]^2)/3 - 
      (16*F[1, 1, 7]*tci[1, 1]^2)/9 - (20*F[1, 1, 8]*tci[1, 1]^2)/9 - 
      (16*F[1, 2, 6]*tci[1, 1]^2)/3 - 8*F[1, 2, 7]*tci[1, 1]^2 - 
      16*F[1, 2, 8]*tci[1, 1]^2 + (52*F[1, 1, 1]^2*tci[1, 2])/3 + 
      16*F[1, 1, 1]*F[1, 1, 2]*tci[1, 2] - (8*F[1, 1, 2]^2*tci[1, 2])/3 - 
      24*F[1, 1, 1]*F[1, 1, 3]*tci[1, 2] - 8*F[1, 1, 2]*F[1, 1, 3]*
       tci[1, 2] - 12*F[1, 1, 3]^2*tci[1, 2] - 
      (40*F[1, 1, 1]*F[1, 1, 4]*tci[1, 2])/3 - 
      (8*F[1, 1, 2]*F[1, 1, 4]*tci[1, 2])/3 + 8*F[1, 1, 3]*F[1, 1, 4]*
       tci[1, 2] + (8*F[1, 1, 2]*F[1, 1, 5]*tci[1, 2])/3 - 
      8*F[1, 1, 3]*F[1, 1, 5]*tci[1, 2] - (8*F[1, 1, 4]*F[1, 1, 5]*tci[1, 2])/
       3 - (8*F[1, 1, 5]^2*tci[1, 2])/3 + (40*F[1, 1, 1]*F[1, 1, 6]*
        tci[1, 2])/3 - 8*F[1, 1, 2]*F[1, 1, 6]*tci[1, 2] - 
      (16*F[1, 1, 4]*F[1, 1, 6]*tci[1, 2])/3 + 8*F[1, 1, 5]*F[1, 1, 6]*
       tci[1, 2] - 8*F[1, 1, 6]^2*tci[1, 2] - 
      (16*F[1, 1, 1]*F[1, 1, 7]*tci[1, 2])/3 + 
      (16*F[1, 1, 4]*F[1, 1, 7]*tci[1, 2])/3 - 
      (16*F[1, 1, 5]*F[1, 1, 7]*tci[1, 2])/3 - (16*F[1, 1, 7]^2*tci[1, 2])/
       3 - (64*F[1, 1, 1]*F[1, 1, 8]*tci[1, 2])/3 + 16*F[1, 1, 3]*F[1, 1, 8]*
       tci[1, 2] + (16*F[1, 1, 4]*F[1, 1, 8]*tci[1, 2])/3 - 
      (8*F[1, 1, 5]*F[1, 1, 8]*tci[1, 2])/3 - 
      (56*F[1, 1, 6]*F[1, 1, 8]*tci[1, 2])/3 + 
      (16*F[1, 1, 7]*F[1, 1, 8]*tci[1, 2])/3 + 
      (16*F[1, 1, 2]*F[1, 2, 6]*tci[1, 2])/3 + 
      (16*F[1, 1, 4]*F[1, 2, 6]*tci[1, 2])/3 + 8*F[1, 1, 3]*F[1, 2, 7]*
       tci[1, 2] + 8*F[1, 1, 5]*F[1, 2, 7]*tci[1, 2] + 
      16*F[1, 1, 7]*F[1, 2, 8]*tci[1, 2] + 16*F[1, 1, 8]*F[1, 2, 8]*
       tci[1, 2] + 32*F[2, 1, 1]*tci[1, 2] - (32*F[2, 1, 2]*tci[1, 2])/3 - 
      (16*F[2, 1, 3]*tci[1, 2])/3 + 8*F[2, 1, 5]*tci[1, 2] + 
      (32*F[2, 1, 8]*tci[1, 2])/3 + (64*F[2, 1, 9]*tci[1, 2])/3 - 
      16*F[2, 1, 10]*tci[1, 2] + (14*tci[1, 2]^3)/9 + 
      (4*tci[1, 1]^2*tcr[1, 1])/9 - (28*tci[1, 2]*tcr[1, 1]^2)/3 + 
      12*tcr[1, 1]^3 + (64*tci[1, 1]^2*tcr[1, 2])/3 - 
      16*tci[1, 2]*tcr[1, 1]*tcr[1, 2] - (80*tci[1, 2]*tcr[2, 1])/3 + 
      (64*tcr[1, 1]*tcr[2, 1])/3 - (52*tcr[3, 3])/3))/2 + 
   (r[q1 + 2*q10 - q2 - 2*q3 - 2*q4 - q5 + 5*q6 + 3*q7 + 4*q8 - 4*q2*q3*s12 + 
       2*q3*q5*s12 + 6*q3*q7*s12 + 2*q2*q8*s12 - 2*q3*q8*s12 - 
       2*q2*q3*q7*s12^2 + 2*q2*q7*q8*s12^2 + q1*q10*s23 - 2*q1*q3*s23 - 
       q10*q3*s23 + q3*q5*s23 - q4*q5*s23 + 3*q3*q6*s23 - q5*q6*s23 + 
       q3*q4*q5*s12*s23 + 2*q1*q5*s34 - q5*q6*s34 + 2*q10*q7*s34 - 
       2*q1*q8*s34 - 3*q1*q10*s45 + 2*q1*q2*s45 + 3*q1*q3*s45 + 
       3*q10*q3*s45 + 4*q2*q3*s45 + 2*q10*q5*s45 + q5*q6*s45 + 4*q10*q7*s45 + 
       2*q3*q7*s45 + q5*q7*s45 + q7^2*s45 - 4*q1*q8*s45 - 2*q2*q8*s45 + 
       2*q3*q8*s45 + 2*q3*q5*q7*s12*s45 - q3*q7^2*s12*s45 + 
       q1*q10*q5*s23*s45 - 2*q1*q2*q5*s34*s45 + q2*q5*q6*s34*s45 + 
       q10*q5*q7*s34*s45 + q10*q7^2*s34*s45 - 2*q1*q2*q3*s45^2 - 
       q1*q10*q5*s45^2 + 3*q10*q3*q7*s45^2 + q10*q5*q7*s45^2 + 
       q10*q7^2*s45^2 - 2*q1*q3*q8*s45^2 - q1*q10*s51 - q1*q3*s51 - 
       2*q2*q3*s51 + q10*q6*s51 - 3*q3*q6*s51 + q1*q7*s51 + 3*q10*q7*s51 + 
       6*q3*q7*s51 - 2*q4*q7*s51 + 3*q6*q7*s51 + 2*q1*q8*s51 - 2*q3*q8*s51 - 
       4*q2*q3*q7*s12*s51 + 2*q2*q7*q8*s12*s51 + q10*q4*q7*s34*s51 + 
       2*q10*q7^2*s34*s51 + 2*q1*q10*q6*s45*s51 + 3*q1*q3*q6*s45*s51 - 
       3*q1*q3*q7*s45*s51 + 3*q10*q3*q7*s45*s51 + 3*q10*q6*q7*s45*s51 + 
       2*q10*q7^2*s45*s51 - 2*q3*q7^2*s45*s51 + 2*q1*q3*q8*s45*s51 - 
       2*q1*q2*q3*s51^2 - 4*q2*q3*q7*s51^2 + 3*q10*q6*q7*s51^2 - 
       q1*q7^2*s51^2 + q10*q7^2*s51^2 - 2*q1*q3*q8*s51^2 + 2*q2*q7*q8*s51^2 + 
       q10*q4*q7^2*s34*s51^2 - q1*q3*q7^2*s45*s51^2 - 2*q1*q2*q3*q7*s51^3]*
     (-8*F[3, 1] + 4*F[3, 2] - (8*F[3, 3])/3 - 4*F[3, 4] - (32*F[3, 6])/3 - 
      (8*F[3, 12])/3 - (4*F[3, 13])/3 - 8*F[3, 14] - 4*F[3, 15] - 
      8*F[3, 18] - (8*F[3, 19])/3 + 8*F[3, 22] + (16*F[3, 31])/3 + 
      (44*F[3, 32])/3 + 8*F[3, 33] + (128*F[3, 34])/3 - 4*F[3, 35] + 
      (16*F[3, 36])/3 - (4*F[3, 37])/3 + 4*F[3, 40] - (16*F[3, 44])/3 - 
      12*F[1, 1, 1]^3 - 8*F[1, 1, 1]^2*F[1, 1, 2] - 
      4*F[1, 1, 1]*F[1, 1, 2]^2 + (16*F[1, 1, 2]^3)/3 + 
      4*F[1, 1, 1]^2*F[1, 1, 3] + 12*F[1, 1, 1]*F[1, 1, 3]^2 + 
      4*F[1, 1, 2]*F[1, 1, 3]^2 + (4*F[1, 1, 3]^3)/3 + 
      (28*F[1, 1, 1]^2*F[1, 1, 4])/3 + (4*F[1, 1, 2]^2*F[1, 1, 4])/3 - 
      8*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4] - 4*F[1, 1, 3]^2*F[1, 1, 4] + 
      (20*F[1, 1, 1]*F[1, 1, 4]^2)/3 - (4*F[1, 1, 2]*F[1, 1, 4]^2)/3 - 
      4*F[1, 1, 3]*F[1, 1, 4]^2 + (4*F[1, 1, 2]^2*F[1, 1, 5])/3 - 
      (8*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5])/3 + (4*F[1, 1, 4]^2*F[1, 1, 5])/
       3 - 4*F[1, 1, 1]*F[1, 1, 5]^2 - (4*F[1, 1, 2]*F[1, 1, 5]^2)/3 + 
      4*F[1, 1, 3]*F[1, 1, 5]^2 + (4*F[1, 1, 4]*F[1, 1, 5]^2)/3 - 
      (16*F[1, 1, 5]^3)/3 - (4*F[1, 1, 1]^2*F[1, 1, 6])/3 + 
      8*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 6] - 4*F[1, 1, 2]^2*F[1, 1, 6] - 
      (16*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 6])/3 + (8*F[1, 1, 4]^2*F[1, 1, 6])/
       3 + 4*F[1, 1, 5]^2*F[1, 1, 6] + (20*F[1, 1, 1]*F[1, 1, 6]^2)/3 - 
      4*F[1, 1, 2]*F[1, 1, 6]^2 - (8*F[1, 1, 4]*F[1, 1, 6]^2)/3 + 
      4*F[1, 1, 5]*F[1, 1, 6]^2 - (136*F[1, 1, 6]^3)/9 - 
      (8*F[1, 1, 1]^2*F[1, 1, 7])/3 + (16*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 7])/
       3 - (8*F[1, 1, 4]^2*F[1, 1, 7])/3 - (8*F[1, 1, 5]^2*F[1, 1, 7])/3 - 
      (16*F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 7])/3 + 
      (16*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 7])/3 + (32*F[1, 1, 6]^2*F[1, 1, 7])/
       3 - (16*F[1, 1, 1]*F[1, 1, 7]^2)/3 - (8*F[1, 1, 4]*F[1, 1, 7]^2)/3 + 
      (40*F[1, 1, 6]*F[1, 1, 7]^2)/3 - (56*F[1, 1, 7]^3)/9 + 
      (16*F[1, 1, 1]^2*F[1, 1, 8])/3 - 8*F[1, 1, 3]^2*F[1, 1, 8] - 
      (32*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8])/3 + 16*F[1, 1, 3]*F[1, 1, 4]*
       F[1, 1, 8] - (8*F[1, 1, 4]^2*F[1, 1, 8])/3 + 
      (4*F[1, 1, 5]^2*F[1, 1, 8])/3 - (16*F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 8])/
       3 + (16*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 8])/3 - 
      8*F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 8] + 4*F[1, 1, 6]^2*F[1, 1, 8] + 
      (16*F[1, 1, 1]*F[1, 1, 7]*F[1, 1, 8])/3 - 
      (16*F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 8])/3 + 
      (16*F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8])/3 - (8*F[1, 1, 7]^2*F[1, 1, 8])/
       3 + (32*F[1, 1, 1]*F[1, 1, 8]^2)/3 - 8*F[1, 1, 3]*F[1, 1, 8]^2 - 
      (8*F[1, 1, 4]*F[1, 1, 8]^2)/3 + (4*F[1, 1, 5]*F[1, 1, 8]^2)/3 + 
      (28*F[1, 1, 6]*F[1, 1, 8]^2)/3 - (32*F[1, 1, 7]*F[1, 1, 8]^2)/3 - 
      16*F[1, 1, 1]*F[2, 1, 1] - 16*F[1, 1, 3]*F[2, 1, 1] + 
      (16*F[1, 1, 1]*F[2, 1, 2])/3 + (16*F[1, 1, 4]*F[2, 1, 2])/3 + 
      (16*F[1, 1, 2]*F[2, 1, 3])/3 + (16*F[1, 1, 4]*F[2, 1, 3])/3 + 
      (16*F[1, 1, 2]*F[2, 1, 4])/3 + (16*F[1, 1, 5]*F[2, 1, 4])/3 - 
      8*F[1, 1, 3]*F[2, 1, 5] - 8*F[1, 1, 5]*F[2, 1, 5] - 
      (16*F[1, 1, 5]*F[2, 1, 7])/3 - (16*F[1, 1, 7]*F[2, 1, 7])/3 + 
      (32*F[1, 1, 1]*F[2, 1, 8])/3 - (32*F[1, 1, 4]*F[2, 1, 8])/3 - 
      (112*F[1, 1, 6]*F[2, 1, 8])/3 - (80*F[1, 1, 7]*F[2, 1, 8])/3 - 
      (32*F[1, 1, 8]*F[2, 1, 8])/3 - (32*F[1, 1, 1]*F[2, 1, 9])/3 - 
      (32*F[1, 1, 8]*F[2, 1, 9])/3 + 16*F[1, 1, 7]*F[2, 1, 10] + 
      16*F[1, 1, 8]*F[2, 1, 10] + (44*F[1, 1, 1]*tci[1, 1]^2)/9 - 
      (8*F[1, 1, 2]*tci[1, 1]^2)/3 + (44*F[1, 1, 3]*tci[1, 1]^2)/3 + 
      (26*F[1, 1, 5]*tci[1, 1]^2)/9 + (32*F[1, 1, 6]*tci[1, 1]^2)/3 - 
      (16*F[1, 1, 7]*tci[1, 1]^2)/9 - (20*F[1, 1, 8]*tci[1, 1]^2)/9 - 
      (16*F[1, 2, 6]*tci[1, 1]^2)/3 - 8*F[1, 2, 7]*tci[1, 1]^2 - 
      16*F[1, 2, 8]*tci[1, 1]^2 + (52*F[1, 1, 1]^2*tci[1, 2])/3 + 
      16*F[1, 1, 1]*F[1, 1, 2]*tci[1, 2] - (8*F[1, 1, 2]^2*tci[1, 2])/3 - 
      24*F[1, 1, 1]*F[1, 1, 3]*tci[1, 2] - 8*F[1, 1, 2]*F[1, 1, 3]*
       tci[1, 2] - 12*F[1, 1, 3]^2*tci[1, 2] - 
      (40*F[1, 1, 1]*F[1, 1, 4]*tci[1, 2])/3 - 
      (8*F[1, 1, 2]*F[1, 1, 4]*tci[1, 2])/3 + 8*F[1, 1, 3]*F[1, 1, 4]*
       tci[1, 2] + (8*F[1, 1, 2]*F[1, 1, 5]*tci[1, 2])/3 - 
      8*F[1, 1, 3]*F[1, 1, 5]*tci[1, 2] - (8*F[1, 1, 4]*F[1, 1, 5]*tci[1, 2])/
       3 - (8*F[1, 1, 5]^2*tci[1, 2])/3 + (40*F[1, 1, 1]*F[1, 1, 6]*
        tci[1, 2])/3 - 8*F[1, 1, 2]*F[1, 1, 6]*tci[1, 2] - 
      (16*F[1, 1, 4]*F[1, 1, 6]*tci[1, 2])/3 + 8*F[1, 1, 5]*F[1, 1, 6]*
       tci[1, 2] - 8*F[1, 1, 6]^2*tci[1, 2] - 
      (16*F[1, 1, 1]*F[1, 1, 7]*tci[1, 2])/3 + 
      (16*F[1, 1, 4]*F[1, 1, 7]*tci[1, 2])/3 - 
      (16*F[1, 1, 5]*F[1, 1, 7]*tci[1, 2])/3 - (16*F[1, 1, 7]^2*tci[1, 2])/
       3 - (64*F[1, 1, 1]*F[1, 1, 8]*tci[1, 2])/3 + 16*F[1, 1, 3]*F[1, 1, 8]*
       tci[1, 2] + (16*F[1, 1, 4]*F[1, 1, 8]*tci[1, 2])/3 - 
      (8*F[1, 1, 5]*F[1, 1, 8]*tci[1, 2])/3 - 
      (56*F[1, 1, 6]*F[1, 1, 8]*tci[1, 2])/3 + 
      (16*F[1, 1, 7]*F[1, 1, 8]*tci[1, 2])/3 + 
      (16*F[1, 1, 2]*F[1, 2, 6]*tci[1, 2])/3 + 
      (16*F[1, 1, 4]*F[1, 2, 6]*tci[1, 2])/3 + 8*F[1, 1, 3]*F[1, 2, 7]*
       tci[1, 2] + 8*F[1, 1, 5]*F[1, 2, 7]*tci[1, 2] + 
      16*F[1, 1, 7]*F[1, 2, 8]*tci[1, 2] + 16*F[1, 1, 8]*F[1, 2, 8]*
       tci[1, 2] + 32*F[2, 1, 1]*tci[1, 2] - (32*F[2, 1, 2]*tci[1, 2])/3 - 
      (16*F[2, 1, 3]*tci[1, 2])/3 + 8*F[2, 1, 5]*tci[1, 2] + 
      (32*F[2, 1, 8]*tci[1, 2])/3 + (64*F[2, 1, 9]*tci[1, 2])/3 - 
      16*F[2, 1, 10]*tci[1, 2] + (14*tci[1, 2]^3)/9 + 
      (4*tci[1, 1]^2*tcr[1, 1])/9 - (28*tci[1, 2]*tcr[1, 1]^2)/3 + 
      12*tcr[1, 1]^3 + (64*tci[1, 1]^2*tcr[1, 2])/3 - 
      16*tci[1, 2]*tcr[1, 1]*tcr[1, 2] - (80*tci[1, 2]*tcr[2, 1])/3 + 
      (64*tcr[1, 1]*tcr[2, 1])/3 - (52*tcr[3, 3])/3))/2 + 
   (r[4*q1 - 8*q10 - 30*q3 - 2*q5 - 4*q6 - 4*q7 + 16*q8 - 16*q2*q3*s12 - 
       3*q3^2*s12 + 2*q3*q4*s12 - 4*q3*q5*s12 + 2*q3*q7*s12 + 8*q2*q8*s12 - 
       4*q3*q8*s12 - q3^3*s12^2 + 2*q3^2*q4*s12^2 - 4*q2*q3*q7*s12^2 - 
       2*q3^2*q7*s12^2 + 4*q2*q7*q8*s12^2 - 7*q1*q3*s23 - 4*q10*q3*s23 + 
       q3^2*s23 + 3*q3*q4*s23 - 5*q3*q5*s23 + 6*q3*q6*s23 - 10*q5*q6*s23 + 
       q3^3*s12*s23 + 3*q3^2*q4*s12*s23 + 5*q3^2*q5*s12*s23 + 
       2*q3*q4*q5*s12*s23 - 2*q3^3*q4*s12^2*s23 - 2*q3^2*q4*q5*s12^2*s23 + 
       3*q1*q10*q5*s23^2 - 3*q10*q3*q5*s23^2 + q3^2*q5*s23^2 + 
       3*q3*q4*q5*s23^2 - 6*q3*q5*q6*s23^2 - 4*q3^2*q4*q5*s12*s23^2 + 
       q3^3*q4*q5*s12^2*s23^2 + 4*q1*q2*s34 - 2*q10*q2*s34 + 6*q1*q5*s34 - 
       6*q2*q6*s34 - 4*q5*q6*s34 - 2*q10*q7*s34 - 8*q1*q8*s34 + 
       4*q1*q10*s45 + 4*q1*q2*s45 + 6*q10*q2*s45 + 10*q1*q3*s45 + 
       19*q2*q3*s45 + 9*q3^2*s45 - 6*q10*q5*s45 - 2*q2*q5*s45 + 7*q3*q5*s45 + 
       10*q5*q6*s45 - 5*q10*q7*s45 - 7*q3*q7*s45 - 8*q1*q8*s45 - 
       4*q2*q8*s45 + 8*q3*q8*s45 + 4*q7*q8*s45 + 7*q3^2*q7*s12*s45 - 
       q3^3*q7*s12^2*s45 + 3*q10*q3^2*s23*s45 - 9*q1*q10*q5*s23*s45 + 
       3*q10*q3*q5*s23*s45 + 6*q3*q5*q6*s23*s45 + q10*q3^2*q5*s23^2*s45 - 
       6*q1*q2*q5*s34*s45 - 2*q10*q2*q5*s34*s45 + 4*q2*q5*q6*s34*s45 - 
       6*q1*q10*q2*s45^2 - 7*q1*q2*q3*s45^2 + 3*q10*q3^2*s45^2 + 
       9*q1*q10*q5*s45^2 + 3*q10*q2*q5*s45^2 + 3*q3^2*q7*s45^2 - 
       4*q1*q3*q8*s45^2 - 3*q1*q10*q2*q5*s45^3 + 3*q10*q3^2*q7*s45^3 - 
       3*q1*q10*s51 - 4*q1*q2*s51 + 3*q10*q2*s51 - 8*q1*q3*s51 - 
       14*q2*q3*s51 - 6*q3^2*s51 - 2*q10*q4*s51 + q3*q4*s51 - 2*q10*q6*s51 + 
       4*q1*q7*s51 - 8*q10*q7*s51 + 6*q2*q7*s51 + 6*q3*q7*s51 - 2*q4*q7*s51 + 
       8*q1*q8*s51 - 4*q3*q8*s51 + 5*q2*q3^2*s12*s51 - q3^3*s12*s51 + 
       q3^2*q4*s12*s51 - 14*q2*q3*q7*s12*s51 - 10*q3^2*q7*s12*s51 + 
       4*q2*q7*q8*s12*s51 + q3^3*q4*s12^2*s51 + 2*q2*q3^2*q7*s12^2*s51 + 
       q3^3*q7*s12^2*s51 + 4*q1*q2*q7*s34*s51 - 2*q10*q4*q7*s34*s51 - 
       6*q2*q6*q7*s34*s51 - 3*q1*q10*q2*s45*s51 + 4*q1*q2*q3*s45*s51 + 
       3*q1*q3^2*s45*s51 + 3*q10*q3^2*s45*s51 - 4*q2*q3^2*s45*s51 - 
       q3^3*s45*s51 + 2*q1*q10*q6*s45*s51 - 4*q1*q3*q7*s45*s51 + 
       14*q3^2*q7*s45*s51 + 4*q1*q3*q8*s45*s51 - 3*q3^3*q7*s12*s45*s51 + 
       q1*q2*q3^2*s45^2*s51 + 6*q10*q3^2*q7*s45^2*s51 - 9*q1*q2*q3*s51^2 + 
       14*q2*q3^2*s51^2 - 4*q1*q2*q7*s51^2 + 4*q1*q3*q7*s51^2 - 
       19*q2*q3*q7*s51^2 - 14*q3^2*q7*s51^2 - 3*q10*q4*q7*s51^2 - 
       4*q1*q3*q8*s51^2 + 4*q2*q7*q8*s51^2 - 3*q2*q3^3*s12*s51^2 + 
       10*q2*q3^2*q7*s12*s51^2 + 3*q3^3*q7*s12*s51^2 - 
       q2*q3^3*q7*s12^2*s51^2 - 6*q1*q2*q3^2*s45*s51^2 + 
       3*q2*q3^3*s45*s51^2 + 4*q1*q3^2*q7*s45*s51^2 + 
       3*q10*q3^2*q7*s45*s51^2 - 3*q3^3*q7*s45*s51^2 - 
       q1*q2*q3^3*s45^2*s51^2 + 6*q1*q2*q3^2*s51^3 - 3*q2*q3^3*s51^3 - 
       9*q1*q2*q3*q7*s51^3 - 6*q1*q3^2*q7*s51^3 + 14*q2*q3^2*q7*s51^3 + 
       3*q3^3*q7*s51^3 - 3*q2*q3^3*q7*s12*s51^3 + q1*q2*q3^3*s45*s51^3 - 
       q1*q3^3*q7*s45*s51^3 - q1*q2*q3^3*s51^4 + 6*q1*q2*q3^2*q7*s51^4 + 
       q1*q3^3*q7*s51^4 - 3*q2*q3^3*q7*s51^4 - q1*q2*q3^3*q7*s51^5]*
     (-2*F[3, 12] - (2*tci[1, 2]^3)/3 - 4*tci[1, 2]*tcr[1, 1]^2 + 
      (8*tcr[1, 1]^3)/3 + (2*tci[1, 1]^2*tcr[1, 2])/3 - (8*tcr[1, 2]^3)/3 - 
      8*tci[1, 2]*tcr[2, 1] + 8*tcr[1, 1]*tcr[2, 1] + 8*tcr[3, 1] + 
      2*tcr[3, 2] - (37*tcr[3, 3])/3))/2 + 
   (r[14*q1 - 16*q10 + 6*q2 + 5*q3 + 6*q5 + 14*q6 - 2*q7 + 5*q8 + 12*q9 - 
       2*q3*q5*s12 + 2*q7*q8*s12 + 3*q1^2*s23 - 13*q1*q10*s23 + 7*q1*q3*s23 - 
       3*q10*q3*s23 + 6*q1*q5*s23 + 8*q10*q5*s23 - 7*q3*q5*s23 + 
       10*q3*q6*s23 - 10*q5*q6*s23 + 8*q1*q9*s23 + 4*q10*q9*s23 - 
       4*q5*q9*s23 + 7*q1*q10*q5*s23^2 - 3*q10*q3*q5*s23^2 - 
       4*q3*q5*q6*s23^2 + 4*q1*q10*q9*s23^2 + 4*q1^2*s34 - 4*q10*q2*s34 + 
       2*q1*q5*s34 + 8*q10*q5*s34 - 6*q5*q6*s34 - 3*q1*q8*s34 + 
       4*q10*q9*s34 + 8*q2*q9*s34 - 4*q5*q9*s34 + q1^3*s23*s34 + 
       q1^2*q5*s23*s34 - q1^3*q5*s23^2*s34 - q1^3*s34^2 + 4*q10*q2*q5*s34^2 - 
       q1^2*q8*s34^2 - 4*q2*q5*q9*s34^2 + q1^3*q8*s34^3 - 3*q1^2*s45 - 
       2*q1*q10*s45 + 4*q1*q2*s45 - 6*q10*q2*s45 - 4*q1*q3*s45 - 
       6*q10*q3*s45 - 13*q1*q5*s45 - 16*q10*q5*s45 - 3*q3*q5*s45 + 
       10*q5*q6*s45 - 14*q10*q7*s45 - 6*q3*q7*s45 - 6*q1*q8*s45 - q7*q8*s45 - 
       4*q1*q9*s45 - 8*q2*q9*s45 + 8*q5*q9*s45 - 2*q3*q5*q7*s12*s45 - 
       2*q1^3*s23*s45 - q1^2*q10*s23*s45 - 2*q1^2*q5*s23*s45 - 
       11*q1*q10*q5*s23*s45 - 9*q10*q3*q5*s23*s45 + 4*q3*q5*q6*s23*s45 + 
       q1^3*q5*s23^2*s45 - q1^2*q10*q5*s23^2*s45 - 2*q1^3*s34*s45 - 
       3*q1^2*q2*s34*s45 - 2*q1^2*q5*s34*s45 - 2*q1*q2*q5*s34*s45 - 
       4*q10*q2*q5*s34*s45 + 6*q2*q5*q6*s34*s45 + q1^2*q8*s34*s45 + 
       4*q2*q5*q9*s34*s45 + 3*q1^3*q5*s23*s34*s45 + 2*q1^3*q8*s34^2*s45 + 
       4*q1^3*s45^2 + 3*q1^2*q10*s45^2 - 2*q1^2*q2*s45^2 + 
       10*q1*q10*q2*s45^2 + 4*q1^2*q5*s45^2 - q1*q10*q5*s45^2 + 
       7*q1*q2*q5*s45^2 - 3*q10*q2*q5*s45^2 - 3*q10*q3*q5*s45^2 - 
       9*q10*q3*q7*s45^2 - 3*q10*q5*q7*s45^2 - 3*q3*q5*q7*s45^2 + 
       2*q1^2*q8*s45^2 - 4*q2*q5*q9*s45^2 - 2*q1^3*q10*s23*s45^2 - 
       3*q1^3*q5*s23*s45^2 + q1^2*q10*q5*s23*s45^2 + q1^3*q10*q5*s23^2*
        s45^2 - 3*q1^3*q5*s34*s45^2 + q1^2*q2*q5*s34*s45^2 + 
       q1^3*q8*s34*s45^2 + 4*q1^3*q10*s45^3 - 2*q1^3*q2*s45^3 - 
       2*q1^2*q10*q2*s45^3 + 3*q1^3*q5*s45^3 + q1^2*q10*q5*s45^3 - 
       2*q1^2*q2*q5*s45^3 + 5*q1*q10*q2*q5*s45^3 - 3*q10*q3*q5*q7*s45^3 - 
       3*q1^3*q10*q5*s23*s45^3 + q1^3*q2*q5*s34*s45^3 - 2*q1^3*q10*q2*s45^4 + 
       3*q1^3*q10*q5*s45^4 - q1^3*q2*q5*s45^4 - q1^2*q10*q2*q5*s45^4 - 
       q1^3*q10*q2*q5*s45^5 + 3*q1^2*s51 + q1*q10*s51 + q10*q2*s51 + 
       2*q1*q3*s51 - 3*q10*q3*s51 + 2*q10*q6*s51 - 6*q3*q6*s51 + 
       7*q1*q7*s51 - 11*q10*q7*s51 + 2*q2*q7*s51 + 2*q6*q7*s51 + 
       6*q1*q8*s51 - 2*q2*q8*s51 + 3*q7*q8*s51 - 8*q2*q9*s51 - 
       2*q2*q7*q8*s12*s51 + 4*q1*q10*q9*s23*s51 + q1^3*s34*s51 + 
       3*q1^2*q2*s34*s51 - q1^2*q8*s34*s51 - 2*q1^3*q8*s34^2*s51 + 
       2*q1^3*s45*s51 + 2*q1^2*q10*s45*s51 + 3*q1^2*q2*s45*s51 + 
       q1*q10*q2*s45*s51 + 5*q1^2*q3*s45*s51 + 6*q1*q3*q6*s45*s51 + 
       3*q1*q3*q7*s45*s51 - 9*q10*q3*q7*s45*s51 + 2*q10*q6*q7*s45*s51 - 
       3*q1^2*q8*s45*s51 + 2*q1*q3*q8*s45*s51 - 4*q1^3*q8*s34*s45*s51 + 
       q1^3*q10*s45^2*s51 - q1^2*q10*q2*s45^2*s51 - 2*q1^3*q8*s45^2*s51 - 
       2*q1^2*q3*q8*s45^2*s51 - q1^3*q10*q2*s45^3*s51 - 3*q1^2*q2*s51^2 + 
       4*q1^2*q7*s51^2 + 3*q1*q3*q7*s51^2 - 3*q10*q3*q7*s51^2 + 
       2*q10*q6*q7*s51^2 + 2*q1^2*q8*s51^2 - 3*q2*q7*q8*s51^2 + 
       4*q1*q10*q9*s51^2 + 3*q1^2*q2*q7*s34*s51^2 + q1^3*q8*s34*s51^2 + 
       q1^2*q3*q7*s45*s51^2 + 2*q1^3*q8*s45*s51^2 + 2*q1^2*q3*q8*s45*s51^2 + 
       q1^3*q3*q8*s45^2*s51^2 - 3*q1^2*q2*q7*s51^3]*
     (-4*F[3, 1] + 2*F[3, 2] + (8*F[3, 3])/3 + (22*F[3, 5])/3 - 
      (4*F[3, 6])/3 + 4*F[3, 7] + (64*F[3, 8])/3 - 2*F[3, 10] + 
      (8*F[3, 11])/3 + (8*F[3, 12])/3 - (2*F[3, 13])/3 + 4*F[3, 14] + 
      2*F[3, 17] + 2*F[3, 18] - (4*F[3, 19])/3 - (8*F[3, 24])/3 - 
      (4*F[3, 31])/3 - (2*F[3, 37])/3 - 2*F[3, 38] + 4*F[3, 42] + 
      6*F[1, 1, 1]^3 - (4*F[1, 1, 1]^2*F[1, 1, 2])/3 - 
      (16*F[1, 1, 1]*F[1, 1, 2]^2)/3 + (44*F[1, 1, 2]^3)/9 - 
      2*F[1, 1, 1]^2*F[1, 1, 3] - 2*F[1, 1, 1]*F[1, 1, 3]^2 + 
      (2*F[1, 1, 3]^3)/3 - (4*F[1, 1, 1]^2*F[1, 1, 4])/3 + 
      (8*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 4])/3 + (4*F[1, 1, 2]^2*F[1, 1, 4])/
       3 + 4*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4] - (8*F[1, 1, 1]*F[1, 1, 4]^2)/
       3 - (16*F[1, 1, 2]*F[1, 1, 4]^2)/3 - (4*F[1, 1, 2]^2*F[1, 1, 5])/3 + 
      (8*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5])/3 + (2*F[1, 1, 4]^2*F[1, 1, 5])/
       3 - 2*F[1, 1, 1]*F[1, 1, 5]^2 - (8*F[1, 1, 2]*F[1, 1, 5]^2)/3 + 
      2*F[1, 1, 3]*F[1, 1, 5]^2 + (2*F[1, 1, 4]*F[1, 1, 5]^2)/3 - 
      (8*F[1, 1, 5]^3)/3 - 4*F[1, 1, 1]^2*F[1, 1, 7] + 
      2*F[1, 1, 3]^2*F[1, 1, 7] + (2*F[1, 1, 5]^2*F[1, 1, 7])/3 - 
      2*F[1, 1, 1]*F[1, 1, 7]^2 + 2*F[1, 1, 5]*F[1, 1, 7]^2 + 
      (4*F[1, 1, 7]^3)/3 + (2*F[1, 1, 1]^2*F[1, 1, 8])/3 + 
      (8*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 8])/3 + (4*F[1, 1, 2]^2*F[1, 1, 8])/
       3 + 2*F[1, 1, 3]^2*F[1, 1, 8] - (4*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8])/
       3 - (8*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 8])/3 - 4*F[1, 1, 3]*F[1, 1, 4]*
       F[1, 1, 8] + (8*F[1, 1, 4]^2*F[1, 1, 8])/3 + 
      (2*F[1, 1, 5]^2*F[1, 1, 8])/3 - (4*F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8])/
       3 + (2*F[1, 1, 7]^2*F[1, 1, 8])/3 - (14*F[1, 1, 1]*F[1, 1, 8]^2)/3 - 
      (4*F[1, 1, 2]*F[1, 1, 8]^2)/3 + 2*F[1, 1, 3]*F[1, 1, 8]^2 + 
      (8*F[1, 1, 4]*F[1, 1, 8]^2)/3 + (2*F[1, 1, 5]*F[1, 1, 8]^2)/3 - 
      (2*F[1, 1, 7]*F[1, 1, 8]^2)/3 - (2*F[1, 1, 1]^2*F[1, 1, 9])/3 + 
      (8*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 9])/3 + (8*F[1, 1, 2]^2*F[1, 1, 9])/
       3 - (8*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 9])/3 - 
      (16*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9])/3 + (14*F[1, 1, 4]^2*F[1, 1, 9])/
       3 - 4*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9] + 2*F[1, 1, 5]^2*F[1, 1, 9] + 
      4*F[1, 1, 1]*F[1, 1, 7]*F[1, 1, 9] - 2*F[1, 1, 7]^2*F[1, 1, 9] - 
      (8*F[1, 1, 1]*F[1, 1, 8]*F[1, 1, 9])/3 - 
      (8*F[1, 1, 2]*F[1, 1, 8]*F[1, 1, 9])/3 + 
      (8*F[1, 1, 4]*F[1, 1, 8]*F[1, 1, 9])/3 + (4*F[1, 1, 8]^2*F[1, 1, 9])/
       3 + (2*F[1, 1, 1]*F[1, 1, 9]^2)/3 - (20*F[1, 1, 2]*F[1, 1, 9]^2)/3 + 
      (14*F[1, 1, 4]*F[1, 1, 9]^2)/3 + 2*F[1, 1, 5]*F[1, 1, 9]^2 - 
      2*F[1, 1, 7]*F[1, 1, 9]^2 + (4*F[1, 1, 8]*F[1, 1, 9]^2)/3 + 
      (16*F[1, 1, 9]^3)/9 + (8*F[1, 1, 1]*F[2, 1, 2])/3 + 
      (8*F[1, 1, 4]*F[2, 1, 2])/3 + 8*F[1, 1, 2]*F[2, 1, 3] + 
      8*F[1, 1, 4]*F[2, 1, 3] + (8*F[1, 1, 2]*F[2, 1, 4])/3 + 
      (8*F[1, 1, 5]*F[2, 1, 4])/3 - 4*F[1, 1, 3]*F[2, 1, 5] - 
      4*F[1, 1, 5]*F[2, 1, 5] - (8*F[1, 1, 5]*F[2, 1, 7])/3 - 
      (8*F[1, 1, 7]*F[2, 1, 7])/3 + (32*F[1, 1, 1]*F[2, 1, 9])/3 + 
      (32*F[1, 1, 8]*F[2, 1, 9])/3 + (8*F[1, 1, 7]*F[2, 1, 10])/3 + 
      (8*F[1, 1, 8]*F[2, 1, 10])/3 - (16*F[1, 1, 1]*F[2, 1, 11])/3 + 
      (40*F[1, 1, 2]*F[2, 1, 11])/3 + (16*F[1, 1, 4]*F[2, 1, 11])/3 + 
      (16*F[1, 1, 8]*F[2, 1, 11])/3 + (56*F[1, 1, 9]*F[2, 1, 11])/3 + 
      (40*F[1, 1, 1]*tci[1, 1]^2)/9 - (8*F[1, 1, 2]*tci[1, 1]^2)/9 + 
      8*F[1, 1, 3]*tci[1, 1]^2 - (4*F[1, 1, 4]*tci[1, 1]^2)/9 + 
      (13*F[1, 1, 5]*tci[1, 1]^2)/9 - (4*F[1, 1, 7]*tci[1, 1]^2)/3 + 
      (2*F[1, 1, 8]*tci[1, 1]^2)/3 + (16*F[1, 1, 9]*tci[1, 1]^2)/3 - 
      8*F[1, 2, 6]*tci[1, 1]^2 - 4*F[1, 2, 7]*tci[1, 1]^2 - 
      (8*F[1, 2, 8]*tci[1, 1]^2)/3 - (46*F[1, 1, 1]^2*tci[1, 2])/3 - 
      (8*F[1, 1, 1]*F[1, 1, 2]*tci[1, 2])/3 - (16*F[1, 1, 2]^2*tci[1, 2])/3 + 
      4*F[1, 1, 1]*F[1, 1, 3]*tci[1, 2] - 6*F[1, 1, 3]^2*tci[1, 2] + 
      (16*F[1, 1, 1]*F[1, 1, 4]*tci[1, 2])/3 + 
      (8*F[1, 1, 2]*F[1, 1, 4]*tci[1, 2])/3 - 
      (8*F[1, 1, 2]*F[1, 1, 5]*tci[1, 2])/3 - 4*F[1, 1, 3]*F[1, 1, 5]*
       tci[1, 2] - (4*F[1, 1, 4]*F[1, 1, 5]*tci[1, 2])/3 - 
      (4*F[1, 1, 5]^2*tci[1, 2])/3 + 8*F[1, 1, 1]*F[1, 1, 7]*tci[1, 2] - 
      4*F[1, 1, 3]*F[1, 1, 7]*tci[1, 2] + (4*F[1, 1, 5]*F[1, 1, 7]*tci[1, 2])/
       3 - (4*F[1, 1, 7]^2*tci[1, 2])/3 + (28*F[1, 1, 1]*F[1, 1, 8]*
        tci[1, 2])/3 + (8*F[1, 1, 2]*F[1, 1, 8]*tci[1, 2])/3 - 
      4*F[1, 1, 3]*F[1, 1, 8]*tci[1, 2] - (16*F[1, 1, 4]*F[1, 1, 8]*
        tci[1, 2])/3 - (4*F[1, 1, 5]*F[1, 1, 8]*tci[1, 2])/3 - 
      (4*F[1, 1, 7]*F[1, 1, 8]*tci[1, 2])/3 + 
      (20*F[1, 1, 1]*F[1, 1, 9]*tci[1, 2])/3 + 
      (16*F[1, 1, 2]*F[1, 1, 9]*tci[1, 2])/3 - 
      (28*F[1, 1, 4]*F[1, 1, 9]*tci[1, 2])/3 + 4*F[1, 1, 5]*F[1, 1, 9]*
       tci[1, 2] - 4*F[1, 1, 7]*F[1, 1, 9]*tci[1, 2] - 
      (8*F[1, 1, 8]*F[1, 1, 9]*tci[1, 2])/3 - (20*F[1, 1, 9]^2*tci[1, 2])/3 + 
      8*F[1, 1, 2]*F[1, 2, 6]*tci[1, 2] + 8*F[1, 1, 4]*F[1, 2, 6]*tci[1, 2] + 
      4*F[1, 1, 3]*F[1, 2, 7]*tci[1, 2] + 4*F[1, 1, 5]*F[1, 2, 7]*tci[1, 2] + 
      (8*F[1, 1, 7]*F[1, 2, 8]*tci[1, 2])/3 + 
      (8*F[1, 1, 8]*F[1, 2, 8]*tci[1, 2])/3 - (16*F[2, 1, 2]*tci[1, 2])/3 - 
      8*F[2, 1, 3]*tci[1, 2] + 4*F[2, 1, 5]*tci[1, 2] - 
      (64*F[2, 1, 9]*tci[1, 2])/3 - (8*F[2, 1, 10]*tci[1, 2])/3 - 
      (16*F[2, 1, 11]*tci[1, 2])/3 + (7*tci[1, 2]^3)/9 - 
      (16*tci[1, 1]^2*tcr[1, 1])/9 + (58*tci[1, 2]*tcr[1, 1]^2)/3 - 
      6*tcr[1, 1]^3 + (32*tci[1, 1]^2*tcr[1, 2])/3 - 
      8*tci[1, 2]*tcr[1, 1]*tcr[1, 2] + (104*tci[1, 2]*tcr[2, 1])/3 - 
      (40*tcr[1, 1]*tcr[2, 1])/3 - (26*tcr[3, 3])/3))/2 + 
   (r[3*q2 + 7*q3 + 2*q4 + 9*q5 + 2*q7 - 4*q9 + 2*q2*q3*s12 + 2*q2*q5*s12 + 
       2*q3*q5*s12 + 2*q4*q5*s12 - q2*q7*s12 + 6*q3*q7*s12 + 2*q4*q7*s12 + 
       q5*q7*s12 - 2*q3*q4*q5*s12^2 + 2*q3*q5*q7*s12^2 + 2*q1*q10*s23 - 
       2*q10^2*s23 - 2*q10*q3*s23 + 2*q10*q4*s23 + q1*q5*s23 + 8*q10*q5*s23 + 
       q3*q5*s23 - 2*q1*q9*s23 - 2*q10*q9*s23 + 2*q5*q9*s23 - 
       2*q3*q4*q5*s12*s23 + q1*q10*q5*s23^2 + q10*q3*q5*s23^2 - 
       2*q3*q4*q5*s23^2 - 2*q1*q10*q9*s23^2 + 2*q10*q4*s34 - 2*q1*q5*s34 + 
       10*q10*q5*s34 + q2*q5*s34 - 2*q4*q5*s34 + 6*q10*q7*s34 + q2*q7*s34 + 
       2*q5*q7*s34 - 2*q10*q9*s34 - 2*q2*q9*s34 + 2*q5*q9*s34 + 
       q10^2*q2*s34^2 + 2*q10*q2*q5*s34^2 + q10^2*q7*s34^2 + 
       2*q10*q4*q7*s34^2 + 2*q10*q5*q7*s34^2 + 2*q2*q5*q9*s34^2 - 
       2*q1*q10*s45 + 2*q10^2*s45 - 2*q1*q2*s45 + q1*q3*s45 + 4*q10*q3*s45 - 
       2*q2*q3*s45 - q1*q5*s45 + 2*q10*q5*s45 - 2*q2*q5*s45 + 10*q10*q7*s45 + 
       4*q3*q7*s45 + 3*q5*q7*s45 + 2*q1*q9*s45 + 4*q2*q9*s45 - 2*q5*q9*s45 + 
       2*q1*q10^2*s23*s45 - 2*q1*q10*q5*s23*s45 - 2*q10^2*q5*s23*s45 - 
       2*q10*q3*q5*s23*s45 - q1*q10^2*q5*s23^2*s45 - q10^2*q3*q5*s23^2*s45 + 
       2*q10^2*q5*s34*s45 + 2*q1*q2*q5*s34*s45 + 2*q10*q2*q5*s34*s45 + 
       2*q10^2*q7*s34*s45 + 6*q10*q5*q7*s34*s45 - 2*q2*q5*q9*s34*s45 + 
       q10^2*q2*q5*s34^2*s45 + q10^2*q5*q7*s34^2*s45 - 2*q1*q10^2*s45^2 + 
       3*q1*q10*q5*s45^2 + 2*q10^2*q5*s45^2 + 2*q10*q2*q5*s45^2 + 
       2*q10*q3*q5*s45^2 + q10^2*q7*s45^2 + 6*q10*q3*q7*s45^2 + 
       6*q10*q5*q7*s45^2 + 2*q3*q5*q7*s45^2 + 2*q2*q5*q9*s45^2 + 
       2*q1*q10^2*q5*s23*s45^2 + 2*q10^2*q5*q7*s34*s45^2 - 
       q1*q10^2*q5*s45^3 - 2*q1*q10*q2*q5*s45^3 + q10^2*q5*q7*s45^3 + 
       2*q10*q3*q5*q7*s45^3 + 3*q1*q10*s51 + q10^2*s51 + q1*q3*s51 + 
       2*q10*q3*s51 - 4*q2*q3*s51 + 2*q10*q4*s51 + 8*q10*q7*s51 + 
       2*q2*q7*s51 + 6*q3*q7*s51 + 2*q4*q7*s51 - 2*q10*q9*s51 + 2*q2*q9*s51 - 
       2*q2*q3*q7*s12*s51 - 2*q1*q10*q9*s23*s51 + 2*q10*q4*q7*s34*s51 - 
       q1*q10^2*s45*s51 + 2*q1*q2*q3*s45*s51 + 6*q10*q3*q7*s45*s51 + 
       2*q10*q3*q7*s51^2 - 2*q2*q3*q7*s51^2 + 2*q10*q4*q7*s51^2 - 
       2*q1*q10*q9*s51^2]*(4*F[3, 40] - 8*tcr[3, 3]))/2 + 
   (r[-8*q1 + 5*q10 - 3*q2 - 7*q3 + 2*q4 + 2*q5 - 6*q9 - 2*q3*q5*s12 + 
       q5^2*s12 - q2*q7*s12 - 4*q3*q7*s12 + 2*q4*q7*s12 + 3*q5*q7*s12 - 
       2*q3*q4*q5*s12^2 - 2*q3*q5*q7*s12^2 + 7*q1*q10*s23 - q10*q3*s23 + 
       2*q10*q4*s23 + 2*q3*q4*s23 + 2*q1*q5*s23 - 10*q10*q5*s23 + 
       2*q3*q5*s23 - 4*q1*q9*s23 - 2*q10*q9*s23 + 2*q5*q9*s23 - 
       2*q3*q4*q5*s12*s23 - 2*q1*q10*q5*s23^2 - 2*q10*q3*q5*s23^2 - 
       2*q3*q4*q5*s23^2 - q1*q5^2*s23^2 - q3*q5^2*s23^2 - 2*q1*q10*q9*s23^2 - 
       2*q1*q2*s34 - q10*q2*s34 + 2*q10*q4*s34 - 8*q10*q5*s34 + 2*q2*q5*s34 + 
       q5^2*s34 + 5*q10*q7*s34 + q2*q7*s34 + 2*q4*q7*s34 - q5*q7*s34 - 
       2*q10*q9*s34 - 4*q2*q9*s34 + 2*q5*q9*s34 - q10*q2*q5*s34^2 + 
       2*q10*q4*q7*s34^2 - q10*q5*q7*s34^2 + 2*q2*q5*q9*s34^2 - 
       8*q1*q10*s45 - 2*q10*q2*s45 + q1*q3*s45 - 2*q10*q3*s45 - 2*q1*q5*s45 + 
       2*q10*q5*s45 - 2*q3*q5*s45 + q5^2*s45 + 3*q10*q7*s45 - 6*q3*q7*s45 + 
       q5*q7*s45 + 2*q1*q9*s45 + 4*q2*q9*s45 - 4*q5*q9*s45 - 
       2*q3*q5*q7*s12*s45 + q5^2*q7*s12*s45 + 4*q1*q10*q5*s23*s45 + 
       2*q1*q5^2*s23*s45 - 2*q10*q5^2*s23*s45 - q1*q10*q5^2*s23^2*s45 - 
       q10*q3*q5^2*s23^2*s45 + 2*q10*q5^2*s34*s45 + q5^2*q7*s34*s45 - 
       2*q2*q5*q9*s34*s45 + q10*q2*q5^2*s34^2*s45 + q10*q5^2*q7*s34^2*s45 + 
       2*q1*q10*q2*s45^2 - 4*q1*q10*q5*s45^2 - 2*q10*q2*q5*s45^2 - 
       2*q10*q3*q5*s45^2 - q1*q5^2*s45^2 + 2*q10*q5^2*s45^2 - 
       4*q10*q3*q7*s45^2 - q10*q5*q7*s45^2 - 2*q3*q5*q7*s45^2 + 
       q5^2*q7*s45^2 + 2*q2*q5*q9*s45^2 + 2*q1*q10*q5^2*s23*s45^2 + 
       2*q10*q5^2*q7*s34*s45^2 + 2*q1*q10*q2*q5*s45^3 - q1*q10*q5^2*s45^3 - 
       2*q10*q3*q5*q7*s45^3 + q10*q5^2*q7*s45^3 - q1*q10*s51 + 2*q1*q2*s51 - 
       2*q10*q2*s51 + q1*q3*s51 - 2*q10*q3*s51 - 2*q3*q4*s51 - 6*q1*q7*s51 + 
       4*q10*q7*s51 + 2*q2*q7*s51 - 4*q3*q7*s51 + 2*q4*q7*s51 + 4*q2*q9*s51 - 
       2*q1*q10*q9*s23*s51 - 2*q1*q2*q7*s34*s51 + 2*q10*q4*q7*s34*s51 + 
       2*q1*q10*q2*s45*s51 - 2*q1*q3*q7*s45*s51 - 4*q10*q3*q7*s45*s51 + 
       2*q1*q2*q7*s51^2 - 2*q10*q3*q7*s51^2 + 2*q10*q4*q7*s51^2 - 
       2*q1*q10*q9*s51^2]*(-4*F[3, 32] + (2*tci[1, 2]^3)/3 - 
      4*tci[1, 1]^2*tcr[1, 2] - 6*tcr[3, 3]))/2 + 
   (r[-6*q1 - 8*q10 + 4*q2 - 6*q3 + 8*q4 - 13*q5 + 7*q6 - 5*q7 - 36*q8 - 
       8*q9 - 8*q2*q3*s12 + 6*q3*q5*s12 + 8*q4*q5*s12 + 5*q2*q7*s12 + 
       2*q3*q7*s12 - q5*q7*s12 - 8*q2*q8*s12 - 8*q3*q8*s12 + 12*q4*q8*s12 - 
       12*q5*q8*s12 - 2*q7*q8*s12 - 12*q8^2*s12 - 4*q3*q4*q5*s12^2 - 
       4*q2*q3*q7*s12^2 + 4*q4*q5*q8*s12^2 - 4*q7*q8^2*s12^2 - 3*q1*q10*s23 - 
       2*q1*q3*s23 - q10*q3*s23 - q1*q5*s23 - 2*q3*q5*s23 + 4*q4*q5*s23 - 
       4*q3*q6*s23 - 4*q3*q4*q5*s12*s23 + 3*q3*q5*q6*s23^2 - 2*q1*q2*s34 - 
       q10*q2*s34 + 2*q1*q5*s34 + q2*q5*s34 - 4*q4*q5*s34 - q2*q6*s34 - 
       3*q5*q6*s34 - 3*q10*q7*s34 - 3*q2*q7*s34 + 10*q1*q8*s34 - 
       12*q4*q8*s34 + 12*q5*q8*s34 + 12*q8^2*s34 - 4*q2*q9*s34 - 
       8*q4*q5*q8*s12*s34 + 4*q4*q5*q8*s34^2 - 4*q1*q8^2*s34^2 + 
       4*q1*q10*s45 + 2*q1*q2*s45 - 2*q10*q2*s45 + 3*q1*q3*s45 + 
       2*q10*q3*s45 + 8*q2*q3*s45 + q1*q5*s45 - 4*q2*q5*s45 - 4*q10*q7*s45 + 
       2*q3*q7*s45 + 10*q1*q8*s45 + 8*q2*q8*s45 + 8*q3*q8*s45 + 
       12*q5*q8*s45 + 12*q8^2*s45 + 8*q2*q9*s45 + 4*q8*q9*s45 + 
       2*q3*q5*q7*s12*s45 - 3*q3*q5*q6*s23*s45 - 2*q1*q2*q5*s34*s45 + 
       3*q2*q5*q6*s34*s45 - 8*q1*q8^2*s34*s45 - 4*q2*q5*q9*s34*s45 + 
       2*q1*q10*q2*s45^2 - 4*q1*q2*q3*s45^2 + 2*q10*q3*q7*s45^2 - 
       4*q1*q8^2*s45^2 + 4*q2*q5*q9*s45^2 - 4*q5*q8*q9*s45^2 - 5*q1*q10*s51 + 
       2*q1*q2*s51 - 2*q10*q2*s51 - q1*q3*s51 - 8*q2*q3*s51 + 6*q10*q6*s51 + 
       q3*q6*s51 - 9*q10*q7*s51 + 11*q2*q7*s51 + 2*q3*q7*s51 - 4*q4*q7*s51 + 
       3*q6*q7*s51 - 10*q1*q8*s51 - 4*q2*q8*s51 - 8*q3*q8*s51 + 
       12*q4*q8*s51 - 4*q7*q8*s51 - 12*q8^2*s51 + 4*q1*q9*s51 + 4*q2*q9*s51 - 
       4*q8*q9*s51 - 10*q2*q3*q7*s12*s51 - 6*q2*q7*q8*s12*s51 + 
       4*q2*q8^2*s12*s51 - 4*q7*q8^2*s12*s51 + 4*q2*q7*q8^2*s12^2*s51 + 
       4*q1*q10*q9*s23*s51 - 2*q1*q2*q7*s34*s51 - 4*q10*q4*q7*s34*s51 - 
       q2*q6*q7*s34*s51 + 8*q1*q8^2*s34*s51 + 2*q1*q10*q2*s45*s51 + 
       2*q1*q2*q3*s45*s51 - 3*q1*q10*q6*s45*s51 - q1*q3*q6*s45*s51 - 
       2*q1*q3*q7*s45*s51 + 2*q10*q3*q7*s45*s51 + 3*q10*q6*q7*s45*s51 - 
       2*q1*q3*q8*s45*s51 + 12*q1*q8^2*s45*s51 - 4*q3*q8^2*s45*s51 + 
       4*q1*q3*q8^2*s45^2*s51 - 4*q1*q2*q3*s51^2 + 2*q1*q2*q7*s51^2 - 
       10*q2*q3*q7*s51^2 - 4*q10*q4*q7*s51^2 + 3*q10*q6*q7*s51^2 + 
       4*q10*q4*q8*s51^2 - 4*q2*q7*q8*s51^2 - 4*q1*q8^2*s51^2 + 
       4*q1*q10*q9*s51^2 - 4*q10*q8*q9*s51^2 + 4*q2*q7*q8^2*s12*s51^2 - 
       4*q1*q3*q8^2*s45*s51^2 - 4*q1*q2*q3*q7*s51^3]*
     (4*F[3, 53] + (2*tci[1, 2]^3)/3 - 4*tci[1, 1]^2*tcr[1, 2] - 
      6*tcr[3, 3]))/2 + 
   (r[-q1 + 16*q10 - 2*q2 + 28*q3 + 4*q4 + 10*q6 - 9*q8 + 14*q2*q3*s12 + 
       10*q3^2*s12 + 14*q3*q5*s12 + 4*q4*q5*s12 + 4*q3*q7*s12 + 4*q4*q7*s12 - 
       2*q2*q8*s12 + 7*q3*q8*s12 - q3^3*s12^2 - 4*q3*q4*q5*s12^2 + 
       3*q2*q3*q7*s12^2 + 3*q3^2*q7*s12^2 + 4*q3*q5*q7*s12^2 - 
       3*q2*q7*q8*s12^2 + 4*q1*q10*s23 + 7*q1*q3*s23 + 4*q10*q3*s23 + 
       5*q3^2*s23 + 4*q10*q4*s23 + 6*q1*q5*s23 + 8*q10*q5*s23 + 9*q3*q5*s23 + 
       6*q3*q6*s23 - 2*q5*q6*s23 - 4*q3*q4*q5*s12*s23 + q3^3*q5*s12^2*s23 - 
       3*q1*q10*q5*s23^2 + 7*q10*q3*q5*s23^2 - 4*q3*q4*q5*s23^2 + 
       q3^3*q5*s12*s23^2 + 4*q10*q4*s34 + 8*q10*q5*s34 - 4*q4*q5*s34 - 
       2*q5*q6*s34 + 16*q10*q7*s34 + 4*q5*q7*s34 + 3*q1*q8*s34 + 
       4*q10*q4*q7*s34^2 + 4*q10*q5*q7*s34^2 - 18*q1*q10*s45 - 4*q10*q2*s45 - 
       14*q1*q3*s45 - 15*q2*q3*s45 - 5*q3^2*s45 - 6*q1*q5*s45 + 
       16*q10*q5*s45 + 6*q2*q5*s45 - 10*q3*q5*s45 + 2*q5*q6*s45 + 
       6*q10*q7*s45 - 4*q3*q7*s45 + 8*q5*q7*s45 + 6*q1*q8*s45 - 9*q3*q8*s45 + 
       2*q3^3*s12*s45 - 3*q3^2*q5*s12*s45 - 4*q3*q5*q7*s12*s45 + 
       q3^3*q5*s12^2*s45 + q3^3*s23*s45 + 15*q1*q10*q5*s23*s45 - 
       3*q10*q3*q5*s23*s45 - 2*q3^2*q5*s23*s45 + q3^3*q5*s12*s23*s45 + 
       q10*q3^2*q5*s23^2*s45 + q3^3*q5*s23^2*s45 + 2*q2*q5*q6*s34*s45 + 
       12*q10*q5*q7*s34*s45 + 4*q1*q10*q2*s45^2 + 4*q1*q2*q3*s45^2 - 
       q10*q3^2*s45^2 + 2*q3^3*s45^2 - 15*q1*q10*q5*s45^2 - 
       3*q10*q2*q5*s45^2 - 5*q10*q3*q5*s45^2 - 2*q3^2*q5*s45^2 - 
       5*q10*q3*q7*s45^2 - 5*q3^2*q7*s45^2 + 5*q10*q5*q7*s45^2 - 
       3*q3*q5*q7*s45^2 + 3*q1*q3*q8*s45^2 + q3^3*q5*s12*s45^2 + 
       3*q3^3*q7*s12*s45^2 - 3*q3^2*q5*q7*s12*s45^2 + 
       q3^3*q5*q7*s12^2*s45^2 + q10*q3^3*s23*s45^2 - q10*q3^2*q5*s23*s45^2 + 
       q3^3*q5*s23*s45^2 + q10*q3^3*q5*s23^2*s45^2 + 2*q10*q3^3*s45^3 + 
       3*q1*q10*q2*q5*s45^3 - q10*q3^2*q5*s45^3 + q3^3*q5*s45^3 - 
       2*q10*q3^2*q7*s45^3 + 3*q3^3*q7*s45^3 - 5*q10*q3*q5*q7*s45^3 - 
       2*q3^2*q5*q7*s45^3 + q3^3*q5*q7*s12*s45^3 + q10*q3^3*q5*s23*s45^3 + 
       q10*q3^3*q5*s45^4 + 3*q10*q3^3*q7*s45^4 - q10*q3^2*q5*q7*s45^4 + 
       q3^3*q5*q7*s45^4 + q10*q3^3*q5*q7*s45^5 - q1*q10*s51 - q10*q2*s51 + 
       2*q1*q3*s51 + 3*q10*q3*s51 + 8*q2*q3*s51 - q3^2*s51 + 4*q10*q4*s51 + 
       2*q10*q6*s51 - 6*q3*q6*s51 + 5*q10*q7*s51 - 4*q2*q7*s51 + 
       3*q3*q7*s51 + 4*q4*q7*s51 + 6*q6*q7*s51 - 6*q1*q8*s51 + 9*q3*q8*s51 - 
       7*q2*q3^2*s12*s51 - q3^3*s12*s51 + 12*q2*q3*q7*s12*s51 + 
       6*q3^2*q7*s12*s51 - 2*q2*q7*q8*s12*s51 - 3*q2*q3^2*q7*s12^2*s51 + 
       4*q10*q4*q7*s34*s51 + q1*q10*q2*s45*s51 + q1*q2*q3*s45*s51 + 
       5*q1*q3^2*s45*s51 + 5*q2*q3^2*s45*s51 + 2*q3^3*s45*s51 + 
       4*q1*q10*q6*s45*s51 + 6*q1*q3*q6*s45*s51 + 3*q10*q3*q7*s45*s51 + 
       6*q10*q6*q7*s45*s51 - 10*q1*q3*q8*s45*s51 + 5*q3^2*q8*s45*s51 - 
       q1*q2*q3^2*s45^2*s51 + q10*q3^3*s45^2*s51 - q10*q3^2*q7*s45^2*s51 + 
       3*q3^3*q7*s45^2*s51 - 4*q1*q3^2*q8*s45^2*s51 + 
       3*q10*q3^3*q7*s45^3*s51 - 3*q2*q3^2*s51^2 + 3*q10*q3*q7*s51^2 + 
       9*q2*q3*q7*s51^2 + 3*q3^2*q7*s51^2 + 4*q10*q4*q7*s51^2 + 
       6*q10*q6*q7*s51^2 + 3*q1*q3*q8*s51^2 - 6*q2*q3^2*q7*s12*s51^2 + 
       4*q1*q3^2*q8*s45*s51^2 + q10*q3^3*q7*s45^2*s51^2 + 
       q1*q3^3*q8*s45^2*s51^2 - 3*q2*q3^2*q7*s51^3]*
     (8*F[3, 1] - 4*F[3, 2] + 2*F[3, 4] + (2*F[3, 5])/3 + (8*F[3, 6])/3 - 
      (8*F[3, 11])/3 + (2*F[3, 12])/3 - 2*F[3, 13] - 2*F[3, 15] + 
      2*F[3, 17] + 2*F[3, 18] + (8*F[3, 19])/3 + (2*F[3, 32])/3 - 
      (8*F[3, 36])/3 - 2*F[3, 37] - 2*F[3, 38] + 2*F[3, 40] + 
      (8*F[1, 1, 1]^3)/3 + (20*F[1, 1, 2]^3)/3 - 2*F[1, 1, 2]^2*F[1, 1, 3] - 
      4*F[1, 1, 1]*F[1, 1, 3]^2 - 2*F[1, 1, 2]*F[1, 1, 3]^2 + 
      4*F[1, 1, 3]^3 - (4*F[1, 1, 1]^2*F[1, 1, 4])/3 - 
      (4*F[1, 1, 2]^2*F[1, 1, 4])/3 + 2*F[1, 1, 3]^2*F[1, 1, 4] - 
      (8*F[1, 1, 1]*F[1, 1, 4]^2)/3 - (8*F[1, 1, 2]*F[1, 1, 4]^2)/3 + 
      2*F[1, 1, 3]*F[1, 1, 4]^2 + 2*F[1, 1, 4]^2*F[1, 1, 5] + 
      4*F[1, 1, 1]*F[1, 1, 5]^2 - 4*F[1, 1, 2]*F[1, 1, 5]^2 - 
      4*F[1, 1, 3]*F[1, 1, 5]^2 + 2*F[1, 1, 4]*F[1, 1, 5]^2 - 
      (4*F[1, 1, 5]^3)/3 + 2*F[1, 1, 5]^2*F[1, 1, 6] + 
      2*F[1, 1, 5]*F[1, 1, 6]^2 - (4*F[1, 1, 6]^3)/3 - 
      2*F[1, 1, 2]^2*F[1, 1, 7] + 4*F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 7] - 
      2*F[1, 1, 3]^2*F[1, 1, 7] - (4*F[1, 1, 6]^2*F[1, 1, 7])/3 - 
      2*F[1, 1, 2]*F[1, 1, 7]^2 - 2*F[1, 1, 3]*F[1, 1, 7]^2 + 
      4*F[1, 1, 5]*F[1, 1, 7]^2 + (4*F[1, 1, 7]^3)/3 - 
      (4*F[1, 1, 1]^2*F[1, 1, 8])/3 + 2*F[1, 1, 3]^2*F[1, 1, 8] + 
      (8*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8])/3 - 4*F[1, 1, 3]*F[1, 1, 4]*
       F[1, 1, 8] + (2*F[1, 1, 4]^2*F[1, 1, 8])/3 + 
      2*F[1, 1, 5]^2*F[1, 1, 8] - 4*F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 8] + 
      (2*F[1, 1, 6]^2*F[1, 1, 8])/3 + (8*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 8])/
       3 - (4*F[1, 1, 7]^2*F[1, 1, 8])/3 - (8*F[1, 1, 1]*F[1, 1, 8]^2)/3 + 
      2*F[1, 1, 3]*F[1, 1, 8]^2 + (2*F[1, 1, 4]*F[1, 1, 8]^2)/3 + 
      2*F[1, 1, 5]*F[1, 1, 8]^2 + (2*F[1, 1, 6]*F[1, 1, 8]^2)/3 - 
      (8*F[1, 1, 7]*F[1, 1, 8]^2)/3 - (4*F[1, 1, 2]^2*F[1, 1, 9])/3 + 
      (8*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9])/3 + (2*F[1, 1, 4]^2*F[1, 1, 9])/
       3 - 4*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9] + 2*F[1, 1, 5]^2*F[1, 1, 9] - 
      (8*F[1, 1, 2]*F[1, 1, 9]^2)/3 + (2*F[1, 1, 4]*F[1, 1, 9]^2)/3 + 
      2*F[1, 1, 5]*F[1, 1, 9]^2 + 8*F[1, 1, 1]*F[2, 1, 1] + 
      8*F[1, 1, 3]*F[2, 1, 1] + (8*F[1, 1, 1]*F[2, 1, 2])/3 + 
      (8*F[1, 1, 4]*F[2, 1, 2])/3 + (8*F[1, 1, 2]*F[2, 1, 3])/3 + 
      (8*F[1, 1, 4]*F[2, 1, 3])/3 + 8*F[1, 1, 2]*F[2, 1, 4] + 
      8*F[1, 1, 5]*F[2, 1, 4] + 8*F[1, 1, 3]*F[2, 1, 5] + 
      8*F[1, 1, 5]*F[2, 1, 5] - 8*F[1, 1, 5]*F[2, 1, 7] - 
      8*F[1, 1, 7]*F[2, 1, 7] - (8*F[1, 1, 6]*F[2, 1, 8])/3 - 
      (8*F[1, 1, 7]*F[2, 1, 8])/3 + (8*F[1, 1, 1]*F[2, 1, 9])/3 + 
      (8*F[1, 1, 8]*F[2, 1, 9])/3 + (8*F[1, 1, 7]*F[2, 1, 10])/3 + 
      (8*F[1, 1, 8]*F[2, 1, 10])/3 + (8*F[1, 1, 2]*F[2, 1, 11])/3 + 
      (8*F[1, 1, 9]*F[2, 1, 11])/3 - (32*F[1, 1, 1]*tci[1, 1]^2)/9 - 
      (8*F[1, 1, 2]*tci[1, 1]^2)/3 + (8*F[1, 1, 3]*tci[1, 1]^2)/3 + 
      6*F[1, 1, 5]*tci[1, 1]^2 + (8*F[1, 1, 6]*tci[1, 1]^2)/9 - 
      (8*F[1, 1, 7]*tci[1, 1]^2)/3 + (8*F[1, 1, 9]*tci[1, 1]^2)/9 - 
      (8*F[1, 2, 6]*tci[1, 1]^2)/3 + 8*F[1, 2, 7]*tci[1, 1]^2 - 
      (8*F[1, 2, 8]*tci[1, 1]^2)/3 - (16*F[1, 1, 1]^2*tci[1, 2])/3 + 
      (2*F[1, 1, 2]^2*tci[1, 2])/3 + 8*F[1, 1, 1]*F[1, 1, 3]*tci[1, 2] + 
      4*F[1, 1, 2]*F[1, 1, 3]*tci[1, 2] - 4*F[1, 1, 3]^2*tci[1, 2] + 
      (16*F[1, 1, 1]*F[1, 1, 4]*tci[1, 2])/3 + 
      (8*F[1, 1, 2]*F[1, 1, 4]*tci[1, 2])/3 - 4*F[1, 1, 3]*F[1, 1, 4]*
       tci[1, 2] + 8*F[1, 1, 3]*F[1, 1, 5]*tci[1, 2] - 
      4*F[1, 1, 4]*F[1, 1, 5]*tci[1, 2] - 4*F[1, 1, 5]^2*tci[1, 2] + 
      4*F[1, 1, 5]*F[1, 1, 6]*tci[1, 2] - (2*F[1, 1, 6]^2*tci[1, 2])/3 - 
      4*F[1, 1, 2]*F[1, 1, 7]*tci[1, 2] + 4*F[1, 1, 3]*F[1, 1, 7]*tci[1, 2] - 
      (8*F[1, 1, 6]*F[1, 1, 7]*tci[1, 2])/3 + (2*F[1, 1, 7]^2*tci[1, 2])/3 + 
      (16*F[1, 1, 1]*F[1, 1, 8]*tci[1, 2])/3 - 4*F[1, 1, 3]*F[1, 1, 8]*
       tci[1, 2] - (4*F[1, 1, 4]*F[1, 1, 8]*tci[1, 2])/3 - 
      4*F[1, 1, 5]*F[1, 1, 8]*tci[1, 2] - (4*F[1, 1, 6]*F[1, 1, 8]*tci[1, 2])/
       3 + (8*F[1, 1, 7]*F[1, 1, 8]*tci[1, 2])/3 - 
      (8*F[1, 1, 2]*F[1, 1, 9]*tci[1, 2])/3 - 
      (4*F[1, 1, 4]*F[1, 1, 9]*tci[1, 2])/3 + 4*F[1, 1, 5]*F[1, 1, 9]*
       tci[1, 2] - (2*F[1, 1, 9]^2*tci[1, 2])/3 + 
      (8*F[1, 1, 2]*F[1, 2, 6]*tci[1, 2])/3 + 
      (8*F[1, 1, 4]*F[1, 2, 6]*tci[1, 2])/3 - 8*F[1, 1, 3]*F[1, 2, 7]*
       tci[1, 2] - 8*F[1, 1, 5]*F[1, 2, 7]*tci[1, 2] + 
      (8*F[1, 1, 7]*F[1, 2, 8]*tci[1, 2])/3 + 
      (8*F[1, 1, 8]*F[1, 2, 8]*tci[1, 2])/3 - 16*F[2, 1, 1]*tci[1, 2] - 
      (16*F[2, 1, 2]*tci[1, 2])/3 - (8*F[2, 1, 3]*tci[1, 2])/3 - 
      8*F[2, 1, 5]*tci[1, 2] - (16*F[2, 1, 9]*tci[1, 2])/3 - 
      (8*F[2, 1, 10]*tci[1, 2])/3 - (10*tci[1, 2]^3)/9 + 
      (32*tci[1, 1]^2*tcr[1, 1])/9 + (16*tci[1, 2]*tcr[1, 1]^2)/3 - 
      (8*tcr[1, 1]^3)/3 - (8*tci[1, 1]^2*tcr[1, 2])/3 + 
      (80*tci[1, 2]*tcr[2, 1])/3 - (40*tcr[1, 1]*tcr[2, 1])/3 - 4*tcr[3, 3]))/
    2 + (r[3*q1 - 2*q10 - 2*q2 - 11*q3 + 5*q5 - 2*q6 + q7 + 8*q8 + 
       2*q2*q3*s12 + q3*q4*s12 - 5*q3*q5*s12 - 5*q2*q7*s12 - 7*q3*q7*s12 + 
       q5*q7*s12 + 4*q2*q8*s12 - 2*q3*q8*s12 + q3^2*q4*s12^2 + 
       2*q2*q3*q7*s12^2 + q3^2*q7*s12^2 + 2*q2*q7*q8*s12^2 + 2*q3*q5*s23 + 
       3*q3*q6*s23 - 5*q5*q6*s23 + q3*q4*q5*s12*s23 - q3^2*q4*q5*s12^2*s23 - 
       3*q3*q5*q6*s23^2 + 2*q1*q2*s34 - q2*q5*s34 - 3*q2*q6*s34 - 
       2*q5*q6*s34 - 2*q10*q7*s34 + 3*q2*q7*s34 - 4*q1*q8*s34 + q1*q10*s45 + 
       2*q10*q2*s45 - 2*q10*q3*s45 - 2*q2*q3*s45 - 2*q10*q5*s45 - q2*q5*s45 + 
       5*q5*q6*s45 - 4*q10*q7*s45 - 3*q3*q7*s45 - 4*q1*q8*s45 - 2*q2*q8*s45 + 
       4*q3*q8*s45 + 2*q7*q8*s45 - 3*q3*q5*q7*s12*s45 - q10*q3*q5*s23*s45 + 
       3*q3*q5*q6*s23*s45 - q10*q2*q5*s34*s45 + 2*q2*q5*q6*s34*s45 - 
       2*q1*q10*q2*s45^2 + 2*q1*q2*q3*s45^2 - 2*q10*q3*q7*s45^2 - 
       2*q1*q3*q8*s45^2 - 2*q1*q2*s51 + 2*q10*q2*s51 + 5*q2*q3*s51 - 
       q10*q6*s51 + 2*q1*q7*s51 - 3*q10*q7*s51 - 3*q2*q7*s51 - 7*q3*q7*s51 - 
       q4*q7*s51 + 4*q1*q8*s51 - 2*q3*q8*s51 - 2*q2*q3^2*s12*s51 + 
       5*q2*q3*q7*s12*s51 + 2*q3^2*q7*s12*s51 + 2*q2*q7*q8*s12*s51 - 
       q2*q3^2*q7*s12^2*s51 + 2*q1*q2*q7*s34*s51 - q10*q4*q7*s34*s51 - 
       3*q2*q6*q7*s34*s51 - 2*q1*q10*q2*s45*s51 - 2*q1*q2*q3*s45*s51 + 
       q2*q3^2*s45*s51 + q1*q10*q6*s45*s51 + 2*q1*q3*q7*s45*s51 - 
       2*q10*q3*q7*s45*s51 + 2*q1*q3*q8*s45*s51 + 2*q1*q2*q3*s51^2 - 
       q2*q3^2*s51^2 - 2*q1*q2*q7*s51^2 + 5*q2*q3*q7*s51^2 + q3^2*q7*s51^2 - 
       2*q1*q3*q8*s51^2 + 2*q2*q7*q8*s51^2 - 2*q2*q3^2*q7*s12*s51^2 + 
       2*q1*q2*q3*q7*s51^3 - q2*q3^2*q7*s51^3]*(-4*F[3, 35] + 2*tci[1, 2]^3 - 
      (14*tci[1, 1]^2*tcr[1, 1])/3 + 12*tci[1, 2]*tcr[1, 1]^2 - 
      (4*tcr[1, 1]^3)/3 + (14*tci[1, 1]^2*tcr[1, 2])/3 - 
      8*tci[1, 2]*tcr[1, 1]*tcr[1, 2] - (8*tcr[1, 2]^3)/3 + 
      16*tci[1, 2]*tcr[2, 1] + 8*tcr[3, 1] + 2*tcr[3, 2] - (11*tcr[3, 3])/3))/
    2 + (r[-2*q1 + 2*q10 - 12*q3 - 24*q5 - 4*q6 - 4*q7 + 12*q9 + 
       9*q2*q3*s12 - 7*q2*q5*s12 - 11*q3*q5*s12 + 3*q4*q5*s12 + q5^2*s12 - 
       9*q3*q7*s12 - 4*q5*q7*s12 + 3*q3*q4*q5*s12^2 + q3*q5^2*s12^2 + 
       3*q2*q3*q7*s12^2 - 3*q3*q5*q7*s12^2 - 4*q1*q10*s23 - 2*q1*q5*s23 - 
       12*q10*q5*s23 + 2*q3*q5*s23 + 2*q4*q5*s23 - 3*q5^2*s23 + 
       10*q3*q6*s23 - 6*q5*q6*s23 + 8*q1*q9*s23 + 4*q10*q9*s23 - 
       4*q5*q9*s23 + 2*q3*q4*q5*s12*s23 + 5*q3*q5^2*s12*s23 + 
       3*q4*q5^2*s12*s23 + q5^3*s12*s23 - 4*q3*q4*q5^2*s12^2*s23 - 
       4*q1*q10*q5*s23^2 - 2*q1*q5^2*s23^2 + 2*q4*q5^2*s23^2 - q5^3*s23^2 - 
       6*q3*q5*q6*s23^2 + 4*q1*q10*q9*s23^2 - 2*q3*q4*q5^2*s12*s23^2 - 
       2*q4*q5^3*s12*s23^2 + q3*q4*q5^3*s12^2*s23^2 + 3*q1*q2*s34 - 
       2*q10*q4*s34 + 5*q1*q5*s34 - 13*q10*q5*s34 - 8*q2*q5*s34 + q4*q5*s34 - 
       6*q5^2*s34 - 2*q2*q6*s34 - 8*q10*q7*s34 - 3*q2*q7*s34 - 2*q4*q7*s34 + 
       4*q10*q9*s34 + 8*q2*q9*s34 - 4*q5*q9*s34 - 5*q1*q5^2*s23*s34 + 
       q4*q5^2*s23*s34 - q5^3*s23*s34 + q1*q5^3*s23^2*s34 + 
       q4*q5^3*s23^2*s34 - 5*q10*q2*q5*s34^2 - 3*q10*q4*q7*s34^2 - 
       4*q2*q5*q9*s34^2 - 2*q1*q10*s45 + 6*q1*q2*s45 + 4*q10*q2*s45 - 
       2*q1*q3*s45 - 9*q2*q3*s45 + 12*q10*q5*s45 + 10*q2*q5*s45 + 
       7*q3*q5*s45 + 9*q5^2*s45 + 6*q5*q6*s45 - 5*q10*q7*s45 + 3*q3*q7*s45 - 
       4*q1*q9*s45 - 8*q2*q9*s45 + 8*q5*q9*s45 + 3*q3*q5*q7*s12*s45 + 
       3*q5^2*q7*s12*s45 + q3*q5^2*q7*s12^2*s45 + 14*q1*q10*q5*s23*s45 + 
       10*q1*q5^2*s23*s45 - 3*q10*q5^2*s23*s45 + 6*q3*q5*q6*s23*s45 - 
       2*q1*q10*q5^2*s23^2*s45 - q1*q5^3*s23^2*s45 - 5*q1*q2*q5*s34*s45 + 
       5*q10*q2*q5*s34*s45 + 10*q1*q5^2*s34*s45 + 3*q2*q5^2*s34*s45 - 
       q5^3*s34*s45 + 3*q5^2*q7*s34*s45 + 4*q2*q5*q9*s34*s45 - 
       3*q1*q5^3*s23*s34*s45 - 2*q10*q2*q5^2*s34^2*s45 + 
       3*q10*q5^2*q7*s34^2*s45 - 4*q1*q10*q2*s45^2 + 3*q1*q2*q3*s45^2 - 
       19*q1*q10*q5*s45^2 + 2*q1*q2*q5*s45^2 - 9*q10*q2*q5*s45^2 - 
       14*q1*q5^2*s45^2 + 17*q10*q5^2*s45^2 + 3*q5^2*q7*s45^2 - 
       4*q2*q5*q9*s45^2 + 10*q1*q10*q5^2*s23*s45^2 + 3*q1*q5^3*s23*s45^2 - 
       3*q10*q5^3*s23*s45^2 - q1*q10*q5^3*s23^2*s45^2 - 
       5*q1*q2*q5^2*s34*s45^2 + 6*q10*q2*q5^2*s34*s45^2 + 
       3*q1*q5^3*s34*s45^2 - 3*q10*q5^3*s34*s45^2 + 6*q10*q5^2*q7*s34*s45^2 - 
       q10*q2*q5^3*s34^2*s45^2 + 9*q1*q10*q2*q5*s45^3 - 
       14*q1*q10*q5^2*s45^3 + 6*q1*q2*q5^2*s45^3 - 6*q10*q2*q5^2*s45^3 - 
       3*q1*q5^3*s45^3 + 3*q10*q5^3*s45^3 + 3*q10*q5^2*q7*s45^3 + 
       3*q1*q10*q5^3*s23*s45^3 - q1*q2*q5^3*s34*s45^3 + 
       q10*q2*q5^3*s34*s45^3 + 6*q1*q10*q2*q5^2*s45^4 - 3*q1*q10*q5^3*s45^4 + 
       q1*q2*q5^3*s45^4 - q10*q2*q5^3*s45^4 + q1*q10*q2*q5^3*s45^5 - 
       4*q1*q10*s51 - 6*q1*q2*s51 + 4*q10*q2*s51 + 15*q2*q3*s51 - 
       6*q10*q6*s51 - 4*q3*q6*s51 + 4*q1*q7*s51 - 2*q10*q7*s51 - 
       4*q2*q7*s51 - 9*q3*q7*s51 - 8*q2*q9*s51 + 9*q2*q3*q7*s12*s51 + 
       4*q1*q10*q9*s23*s51 + 3*q1*q2*q7*s34*s51 - 2*q10*q4*q7*s34*s51 - 
       2*q2*q6*q7*s34*s51 - 4*q1*q10*q2*s45*s51 - 9*q1*q2*q3*s45*s51 + 
       6*q1*q10*q6*s45*s51 + 4*q1*q3*q6*s45*s51 + q1*q3*q7*s45*s51 + 
       3*q1*q2*q3*s51^2 - 6*q1*q2*q7*s51^2 - 3*q1*q3*q7*s51^2 + 
       9*q2*q3*q7*s51^2 + 4*q1*q10*q9*s51^2 + 3*q1*q2*q3*q7*s51^3]*
     (-2*F[3, 5] + tci[1, 2]^3/3 - 2*tci[1, 1]^2*tcr[1, 2] - 3*tcr[3, 3]))/
    2 + (r[-2*q1 - q2 - 2*q3 - 6*q5 - 8*q6 - q7 - 9*q8 + 8*q9 - 2*q2^2*s12 - 
       15*q2*q3*s12 - 7*q2*q5*s12 + 9*q3*q5*s12 + 5*q3*q7*s12 + 3*q5*q7*s12 - 
       9*q2*q8*s12 - 4*q2*q3*q7*s12^2 + 3*q3*q5*q7*s12^2 - 3*q2*q7*q8*s12^2 - 
       4*q1*q10*s23 + 4*q1*q5*s23 - 8*q10*q5*s23 + 2*q3*q5*s23 + 
       2*q3*q6*s23 - 2*q5*q6*s23 + 4*q1*q9*s23 + 4*q10*q9*s23 - 4*q5*q9*s23 - 
       4*q1*q10*q5*s23^2 - 2*q3*q5*q6*s23^2 + 4*q1*q10*q9*s23^2 - 
       7*q10*q2*s34 + q1*q5*s34 - 8*q10*q5*s34 - 6*q2*q5*s34 - 6*q2*q6*s34 + 
       11*q10*q7*s34 + 3*q5*q7*s34 + 3*q1*q8*s34 + 4*q10*q9*s34 + 
       4*q2*q9*s34 - 4*q5*q9*s34 + q10*q2^2*s34^2 - 7*q10*q2*q5*s34^2 + 
       3*q10*q5*q7*s34^2 - 4*q2*q5*q9*s34^2 - 4*q1*q10*s45 - 4*q1*q2*s45 + 
       10*q10*q2*s45 + 7*q2^2*s45 + 2*q10*q3*s45 + 14*q2*q3*s45 + 
       3*q1*q5*s45 + 16*q10*q5*s45 + 18*q2*q5*s45 + 3*q3*q5*s45 + 
       2*q5*q6*s45 + 12*q10*q7*s45 + 5*q3*q7*s45 + 12*q5*q7*s45 + 
       6*q1*q8*s45 + 7*q2*q8*s45 - 2*q3*q8*s45 - 4*q1*q9*s45 - 8*q2*q9*s45 + 
       4*q5*q9*s45 + 3*q3*q5*q7*s12*s45 + 12*q1*q10*q5*s23*s45 + 
       2*q3*q5*q6*s23*s45 + 2*q10*q2^2*s34*s45 - q2^3*s34*s45 + 
       q1*q2*q5*s34*s45 - 3*q10*q2*q5*s34*s45 + 3*q2^2*q5*s34*s45 + 
       15*q10*q5*q7*s34*s45 + 4*q2*q5*q9*s34*s45 - 2*q10*q2^3*s34^2*s45 + 
       q10*q2^2*q5*s34^2*s45 - 10*q1*q10*q2*s45^2 - q1*q2^2*s45^2 - 
       2*q10*q2^2*s45^2 - 3*q1*q2*q3*s45^2 - 5*q1*q10*q5*s45^2 - 
       9*q1*q2*q5*s45^2 + 5*q10*q2*q5*s45^2 + 3*q10*q3*q5*s45^2 + 
       5*q10*q3*q7*s45^2 + 15*q10*q5*q7*s45^2 + 3*q3*q5*q7*s45^2 + 
       3*q1*q3*q8*s45^2 - 4*q2*q5*q9*s45^2 + 2*q10*q2^3*s34*s45^2 - 
       q1*q2^2*q5*s34*s45^2 + q10*q2^2*q5*s34*s45^2 - 
       q10*q2^3*q5*s34^2*s45^2 + 2*q1*q10*q2^2*s45^3 + 2*q1*q2^3*s45^3 - 
       2*q10*q2^3*s45^3 - 5*q1*q10*q2*q5*s45^3 + q1*q2^2*q5*s45^3 - 
       q10*q2^2*q5*s45^3 + 3*q10*q3*q5*q7*s45^3 - q1*q2^3*q5*s34*s45^3 + 
       q10*q2^3*q5*s34*s45^3 + 2*q1*q10*q2^3*s45^4 + q1*q10*q2^2*q5*s45^4 + 
       q1*q2^3*q5*s45^4 - q10*q2^3*q5*s45^4 + q1*q10*q2^3*q5*s45^5 - 
       4*q1*q10*s51 + 2*q10*q2*s51 - 2*q2^2*s51 - 2*q2*q3*s51 - 
       2*q10*q6*s51 - 2*q10*q7*s51 + 6*q2*q7*s51 + 2*q3*q7*s51 + 
       4*q6*q7*s51 - 2*q1*q8*s51 + 3*q2*q8*s51 + 4*q10*q9*s51 - 4*q2*q9*s51 + 
       q2^3*s12*s51 + 5*q2^2*q3*s12*s51 - 5*q2^2*q7*s12*s51 - 
       7*q2*q3*q7*s12*s51 + 5*q2^2*q8*s12*s51 - 2*q2*q7*q8*s12*s51 + 
       q2^2*q3*q7*s12^2*s51 + 4*q2^2*q7*q8*s12^2*s51 + 4*q1*q10*q9*s23*s51 + 
       q10*q2^2*s34*s51 - 2*q2^3*s34*s51 - 6*q2*q6*q7*s34*s51 - 
       q10*q2^3*s34^2*s51 - 2*q1*q10*q2*s45*s51 - q10*q2^2*s45*s51 + 
       q2^3*s45*s51 - 7*q2^2*q3*s45*s51 + 6*q1*q10*q6*s45*s51 + 
       2*q10*q3*q7*s45*s51 + 4*q10*q6*q7*s45*s51 - 2*q1*q3*q8*s45*s51 + 
       q10*q2^3*s34*s45*s51 + q1*q10*q2^2*s45^2*s51 - q10*q2^3*s45^2*s51 + 
       3*q1*q2^2*q3*s45^2*s51 + q1*q10*q2^3*s45^3*s51 + q2^3*s51^2 + 
       q2^2*q3*s51^2 - 4*q2^2*q7*s51^2 - 3*q2*q3*q7*s51^2 + 
       4*q10*q6*q7*s51^2 + 4*q1*q10*q9*s51^2 + 2*q2^3*q7*s12*s51^2 + 
       2*q2^2*q3*q7*s12*s51^2 + 2*q2^2*q7*q8*s12*s51^2 - 
       q2^3*q7*q8*s12^2*s51^2 - q2^3*q7*s34*s51^2 + q2^3*q7*s51^3 + 
       q2^2*q3*q7*s51^3]*(-2*F[3, 38] + tci[1, 2]^3/3 - 
      2*tci[1, 1]^2*tcr[1, 2] - 3*tcr[3, 3]))/2 + 
   (r[-10*q1 - 8*q2 - 8*q3 + 4*q4 - 12*q5 - 4*q6 - 16*q7 - 9*q8 + q3*q5*s12 - 
       4*q2*q7*s12 - 12*q3*q7*s12 + 4*q4*q7*s12 - 8*q5*q7*s12 - 3*q7^2*s12 - 
       9*q7*q8*s12 - 4*q3*q4*q5*s12^2 - 3*q3*q5*q7*s12^2 - 3*q7^2*q8*s12^2 + 
       4*q10*q4*s23 + 4*q3*q4*s23 - 8*q10*q5*s23 + 2*q3*q5*s23 + 
       6*q3*q6*s23 - 10*q5*q6*s23 - 4*q3*q4*q5*s12*s23 - 4*q10*q3*q5*s23^2 - 
       4*q3*q4*q5*s23^2 - 6*q3*q5*q6*s23^2 - 2*q1*q2*s34 - 6*q10*q2*s34 + 
       4*q10*q4*s34 - q1*q5*s34 - 8*q10*q5*s34 + 2*q2*q5*s34 - 6*q2*q6*s34 - 
       4*q5*q6*s34 + 2*q10*q7*s34 - 3*q2*q7*s34 + 4*q4*q7*s34 - 7*q5*q7*s34 - 
       q7^2*s34 + 3*q1*q8*s34 + 3*q10*q2*q5*s34^2 + 4*q10*q4*q7*s34^2 - 
       7*q10*q5*q7*s34^2 - q10*q7^2*s34^2 - 8*q1*q10*s45 + 2*q1*q2*s45 + 
       3*q1*q5*s45 - 16*q10*q5*s45 + 3*q3*q5*s45 + 10*q5*q6*s45 + 
       3*q3*q7*s45 - 4*q5*q7*s45 - 2*q7^2*s45 + 2*q1*q8*s45 - 3*q7*q8*s45 + 
       3*q3*q5*q7*s12*s45 - 3*q3*q7^2*s12*s45 - q5*q7^2*s12*s45 - 
       2*q7^3*s12*s45 - 3*q7^2*q8*s12*s45 - q7^3*q8*s12^2*s45 - 
       4*q10*q3*q5*s23*s45 + 6*q3*q5*q6*s23*s45 + q1*q2*q5*s34*s45 - 
       9*q10*q2*q5*s34*s45 + 4*q2*q5*q6*s34*s45 - 11*q10*q5*q7*s34*s45 - 
       3*q10*q7^2*s34*s45 - q5*q7^2*s34*s45 - 2*q7^3*s34*s45 - 
       q10*q5*q7^2*s34^2*s45 - 2*q10*q7^3*s34^2*s45 + 3*q1*q10*q5*s45^2 - 
       3*q1*q2*q5*s45^2 + 3*q10*q2*q5*s45^2 + 3*q10*q3*q5*s45^2 + 
       5*q10*q3*q7*s45^2 + q10*q5*q7*s45^2 + 5*q3*q5*q7*s45^2 + 
       2*q3*q7^2*s45^2 - 5*q7^3*s45^2 + q3*q5*q7^2*s12*s45^2 - 
       3*q3*q7^3*s12*s45^2 - q5*q7^3*s12*s45^2 - q3*q5*q7^3*s12^2*s45^2 - 
       q10*q5*q7^2*s34*s45^2 - 7*q10*q7^3*s34*s45^2 - q5*q7^3*s34*s45^2 - 
       q10*q5*q7^3*s34^2*s45^2 - 3*q1*q10*q2*q5*s45^3 + 
       5*q10*q3*q5*q7*s45^3 + 2*q10*q3*q7^2*s45^3 + q10*q5*q7^2*s45^3 + 
       q3*q5*q7^2*s45^3 - 8*q10*q7^3*s45^3 - 3*q3*q7^3*s45^3 - 
       2*q5*q7^3*s45^3 - q3*q5*q7^3*s12*s45^3 - 3*q10*q5*q7^3*s34*s45^3 + 
       q10*q3*q5*q7^2*s45^4 - 3*q10*q3*q7^3*s45^4 - 3*q10*q5*q7^3*s45^4 - 
       q3*q5*q7^3*s45^4 - q10*q3*q5*q7^3*s45^5 - q1*q2*s51 - 4*q10*q3*s51 - 
       4*q3*q4*s51 - 2*q10*q6*s51 - 7*q1*q7*s51 - 2*q10*q7*s51 + q2*q7*s51 - 
       16*q3*q7*s51 + 4*q4*q7*s51 - 10*q7^2*s51 - 6*q1*q8*s51 + 2*q3*q8*s51 - 
       7*q7*q8*s51 + q2*q7^2*s12*s51 - 2*q7^3*s12*s51 + 2*q2*q7*q8*s12*s51 - 
       2*q7^2*q8*s12*s51 + 2*q2*q7^2*q8*s12^2*s51 + q7^3*q8*s12^2*s51 - 
       3*q1*q2*q7*s34*s51 + 4*q10*q4*q7*s34*s51 - 6*q2*q6*q7*s34*s51 - 
       2*q10*q7^2*s34*s51 - 3*q2*q7^2*s34*s51 - q7^3*s34*s51 - 
       q10*q7^3*s34^2*s51 + 2*q1*q10*q6*s45*s51 - 4*q10*q3*q7*s45*s51 - 
       q10*q7^2*s45*s51 - 6*q3*q7^2*s45*s51 - 4*q7^3*s45*s51 - 
       2*q1*q3*q8*s45*s51 - 5*q10*q7^3*s34*s45*s51 + q10*q3*q7^2*s45^2*s51 - 
       7*q10*q7^3*s45^2*s51 - 3*q3*q7^3*s45^2*s51 - 3*q10*q3*q7^3*s45^3*s51 - 
       3*q1*q3*q7*s51^2 - 4*q10*q3*q7*s51^2 + 4*q10*q4*q7*s51^2 - 
       4*q1*q7^2*s51^2 + 2*q2*q7^2*s51^2 - q7^3*s51^2 + 3*q1*q3*q8*s51^2 + 
       2*q2*q7^3*s12*s51^2 + 2*q2*q7^2*q8*s12*s51^2 - 
       q2*q7^3*q8*s12^2*s51^2 - q1*q2*q7^2*s34*s51^2 - q10*q7^3*s34*s51^2 - 
       q2*q7^3*s34*s51^2 - 3*q1*q3*q7^2*s45*s51^2 - 2*q10*q7^3*s45*s51^2 - 
       q10*q3*q7^3*s45^2*s51^2 + q1*q2*q7^2*s51^3 + q2*q7^3*s51^3]*
     (-4*F[3, 1] + 2*F[3, 2] - (2*F[3, 4])/3 - (4*F[3, 6])/3 + 
      (2*F[3, 12])/3 + (4*F[3, 14])/3 - (4*F[3, 19])/3 + (4*F[3, 31])/3 + 
      (2*F[3, 32])/3 - (8*F[3, 36])/3 - (4*F[3, 37])/3 - 2*F[3, 38] + 
      2*F[3, 40] + 4*F[3, 42] - (2*F[1, 1, 1]^3)/3 - 
      (2*F[1, 1, 1]^2*F[1, 1, 3])/3 + (2*F[1, 1, 1]*F[1, 1, 3]^2)/3 + 
      (2*F[1, 1, 3]^3)/3 + (4*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4])/3 - 
      (2*F[1, 1, 3]^2*F[1, 1, 4])/3 - (2*F[1, 1, 3]*F[1, 1, 4]^2)/3 - 
      2*F[1, 1, 1]*F[1, 1, 5]^2 + 2*F[1, 1, 3]*F[1, 1, 5]^2 - 
      4*F[1, 1, 5]^3 + 2*F[1, 1, 5]^2*F[1, 1, 6] + 
      2*F[1, 1, 5]*F[1, 1, 6]^2 - (4*F[1, 1, 6]^3)/3 - 
      2*F[1, 1, 1]^2*F[1, 1, 7] + 2*F[1, 1, 3]^2*F[1, 1, 7] - 
      (2*F[1, 1, 5]^2*F[1, 1, 7])/3 - (4*F[1, 1, 6]^2*F[1, 1, 7])/3 + 
      2*F[1, 1, 5]*F[1, 1, 7]^2 + (2*F[1, 1, 1]^2*F[1, 1, 8])/3 - 
      (4*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8])/3 + (2*F[1, 1, 4]^2*F[1, 1, 8])/
       3 + (4*F[1, 1, 5]^2*F[1, 1, 8])/3 - 4*F[1, 1, 5]*F[1, 1, 6]*
       F[1, 1, 8] + (2*F[1, 1, 6]^2*F[1, 1, 8])/3 + 
      (4*F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8])/3 + 
      (8*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 8])/3 - 2*F[1, 1, 7]^2*F[1, 1, 8] - 
      (2*F[1, 1, 1]*F[1, 1, 8]^2)/3 + (2*F[1, 1, 4]*F[1, 1, 8]^2)/3 + 
      (4*F[1, 1, 5]*F[1, 1, 8]^2)/3 + (2*F[1, 1, 6]*F[1, 1, 8]^2)/3 - 
      2*F[1, 1, 7]*F[1, 1, 8]^2 - (8*F[1, 1, 1]*F[2, 1, 1])/3 - 
      (8*F[1, 1, 3]*F[2, 1, 1])/3 - 4*F[1, 1, 3]*F[2, 1, 5] - 
      4*F[1, 1, 5]*F[2, 1, 5] - (16*F[1, 1, 5]*F[2, 1, 7])/3 - 
      (16*F[1, 1, 7]*F[2, 1, 7])/3 - (8*F[1, 1, 6]*F[2, 1, 8])/3 - 
      (8*F[1, 1, 7]*F[2, 1, 8])/3 + (8*F[1, 1, 1]*F[2, 1, 9])/3 + 
      (8*F[1, 1, 8]*F[2, 1, 9])/3 - (10*F[1, 1, 1]*tci[1, 1]^2)/3 + 
      (70*F[1, 1, 3]*tci[1, 1]^2)/9 + (13*F[1, 1, 5]*tci[1, 1]^2)/9 + 
      (8*F[1, 1, 6]*tci[1, 1]^2)/9 - (4*F[1, 1, 7]*tci[1, 1]^2)/3 + 
      (2*F[1, 1, 8]*tci[1, 1]^2)/9 - 4*F[1, 2, 7]*tci[1, 1]^2 + 
      2*F[1, 1, 1]^2*tci[1, 2] - (4*F[1, 1, 1]*F[1, 1, 3]*tci[1, 2])/3 - 
      6*F[1, 1, 3]^2*tci[1, 2] + (4*F[1, 1, 3]*F[1, 1, 4]*tci[1, 2])/3 - 
      4*F[1, 1, 3]*F[1, 1, 5]*tci[1, 2] - (4*F[1, 1, 5]^2*tci[1, 2])/3 + 
      4*F[1, 1, 5]*F[1, 1, 6]*tci[1, 2] - (2*F[1, 1, 6]^2*tci[1, 2])/3 + 
      4*F[1, 1, 1]*F[1, 1, 7]*tci[1, 2] - 4*F[1, 1, 3]*F[1, 1, 7]*tci[1, 2] - 
      (4*F[1, 1, 5]*F[1, 1, 7]*tci[1, 2])/3 - 
      (8*F[1, 1, 6]*F[1, 1, 7]*tci[1, 2])/3 + 2*F[1, 1, 7]^2*tci[1, 2] + 
      (4*F[1, 1, 1]*F[1, 1, 8]*tci[1, 2])/3 - 
      (4*F[1, 1, 4]*F[1, 1, 8]*tci[1, 2])/3 - 
      (8*F[1, 1, 5]*F[1, 1, 8]*tci[1, 2])/3 - 
      (4*F[1, 1, 6]*F[1, 1, 8]*tci[1, 2])/3 + 4*F[1, 1, 7]*F[1, 1, 8]*
       tci[1, 2] + 4*F[1, 1, 3]*F[1, 2, 7]*tci[1, 2] + 
      4*F[1, 1, 5]*F[1, 2, 7]*tci[1, 2] + (16*F[2, 1, 1]*tci[1, 2])/3 + 
      4*F[2, 1, 5]*tci[1, 2] - (16*F[2, 1, 9]*tci[1, 2])/3 + 
      (4*tci[1, 2]^3)/3 + tci[1, 1]^2*tcr[1, 1] + 4*tci[1, 2]*tcr[1, 1]^2 + 
      (19*tci[1, 1]^2*tcr[1, 2])/3 - 4*tci[1, 2]*tcr[1, 1]*tcr[1, 2] - 
      (4*tcr[1, 2]^3)/3 + 8*tci[1, 2]*tcr[2, 1] + 4*tcr[3, 1] + tcr[3, 2] - 
      (11*tcr[3, 3])/6))/2 + 
   (r[2*q1 - 4*q10 + 17*q2 - 2*q3 + 4*q4 + 34*q5 + 10*q6 - 2*q7 - 9*q9 - 
       9*q2*q3*s12 + 7*q2*q5*s12 + 9*q3*q5*s12 + 5*q5^2*s12 + 4*q2*q7*s12 + 
       23*q3*q7*s12 + 4*q4*q7*s12 + 4*q5*q7*s12 - 4*q3*q4*q5*s12^2 - 
       3*q2*q3*q7*s12^2 + 7*q3*q5*q7*s12^2 + 2*q1*q10*s23 + 4*q10*q4*s23 + 
       4*q3*q4*s23 + 2*q1*q5*s23 + 16*q10*q5*s23 + 14*q3*q5*s23 + 
       10*q5^2*s23 + 2*q3*q6*s23 - 6*q5*q6*s23 - 2*q1*q9*s23 - 2*q10*q9*s23 + 
       7*q5*q9*s23 - 4*q3*q4*q5*s12*s23 + q3*q5^3*s12^2*s23 + 
       3*q1*q10*q5*s23^2 + 4*q10*q3*q5*s23^2 - 4*q3*q4*q5*s23^2 + 
       3*q1*q5^2*s23^2 - q5^3*s23^2 - 3*q1*q10*q9*s23^2 + q3*q5^3*s12*s23^2 - 
       q1*q2*s34 + 4*q10*q4*s34 - q1*q5*s34 + 12*q10*q5*s34 + 2*q2*q5*s34 - 
       q5^2*s34 - 4*q2*q6*s34 - 6*q5*q6*s34 + 11*q10*q7*s34 - q2*q7*s34 + 
       4*q4*q7*s34 + 3*q5*q7*s34 - 6*q2*q9*s34 + 9*q5*q9*s34 - 
       q1*q5^2*s23*s34 - q5^3*s23*s34 + 4*q10*q4*q7*s34^2 + 
       3*q10*q5*q7*s34^2 + 3*q2*q5*q9*s34^2 + 4*q1*q10*s45 - 4*q1*q2*s45 + 
       6*q1*q3*s45 + 8*q10*q3*s45 + 9*q2*q3*s45 - 6*q1*q5*s45 - 
       13*q10*q5*s45 - 14*q2*q5*s45 - 10*q3*q5*s45 - 5*q5^2*s45 + 
       6*q5*q6*s45 + 6*q10*q7*s45 + q3*q7*s45 + 6*q2*q9*s45 - 9*q5*q9*s45 - 
       2*q3*q5^2*s12*s45 + q5^3*s12*s45 - 3*q3*q5*q7*s12*s45 + 
       q3*q5^3*s12^2*s45 + q3*q5^2*q7*s12^2*s45 - 12*q1*q10*q5*s23*s45 - 
       4*q10*q3*q5*s23*s45 - 6*q1*q5^2*s23*s45 + 6*q10*q5^2*s23*s45 - 
       3*q3*q5^2*s23*s45 + 2*q5^3*s23*s45 + q3*q5^3*s12*s23*s45 + 
       3*q1*q10*q5^2*s23^2*s45 + q3*q5^3*s23^2*s45 + q1*q2*q5*s34*s45 + 
       2*q1*q5^2*s34*s45 + 3*q10*q5^2*s34*s45 + 5*q2*q5^2*s34*s45 + 
       2*q5^3*s34*s45 + 6*q2*q5*q6*s34*s45 + 3*q10*q5*q7*s34*s45 - 
       10*q2*q5*q9*s34*s45 + 5*q5^2*q9*s34*s45 + 4*q2*q5^2*q9*s34^2*s45 - 
       3*q1*q2*q3*s45^2 + 9*q1*q10*q5*s45^2 + 4*q1*q2*q5*s45^2 - 
       3*q10*q3*q5*s45^2 + 3*q1*q5^2*s45^2 - 8*q10*q5^2*s45^2 - 
       2*q3*q5^2*s45^2 + 2*q5^3*s45^2 + 5*q10*q3*q7*s45^2 - 
       5*q10*q5*q7*s45^2 - 5*q3*q5*q7*s45^2 - q5^2*q7*s45^2 + 
       3*q2*q5*q9*s45^2 + q3*q5^3*s12*s45^2 - q3*q5^2*q7*s12*s45^2 + 
       q5^3*q7*s12*s45^2 + q3*q5^3*q7*s12^2*s45^2 - 6*q1*q10*q5^2*s23*s45^2 - 
       3*q10*q3*q5^2*s23*s45^2 + 3*q10*q5^3*s23*s45^2 + q3*q5^3*s23*s45^2 + 
       q10*q3*q5^3*s23^2*s45^2 - q1*q2*q5^2*s34*s45^2 + 
       3*q10*q5^3*s34*s45^2 - q10*q5^2*q7*s34*s45^2 + q5^3*q7*s34*s45^2 - 
       4*q2*q5^2*q9*s34*s45^2 + q10*q5^3*q7*s34^2*s45^2 + 
       q2*q5^3*q9*s34^2*s45^2 + 3*q1*q10*q5^2*s45^3 - 2*q10*q3*q5^2*s45^3 + 
       3*q10*q5^3*s45^3 + q3*q5^3*s45^3 - 5*q10*q3*q5*q7*s45^3 - 
       2*q10*q5^2*q7*s45^3 - q3*q5^2*q7*s45^3 + 2*q5^3*q7*s45^3 + 
       q3*q5^3*q7*s12*s45^3 + q10*q3*q5^3*s23*s45^3 + 
       3*q10*q5^3*q7*s34*s45^3 + q10*q3*q5^3*s45^4 - q10*q3*q5^2*q7*s45^4 + 
       3*q10*q5^3*q7*s45^4 + q3*q5^3*q7*s45^4 + q10*q3*q5^3*q7*s45^5 + 
       4*q1*q2*s51 + 4*q10*q3*s51 - 15*q2*q3*s51 - 4*q3*q4*s51 + 
       6*q10*q6*s51 - 2*q3*q6*s51 - 4*q1*q7*s51 + 10*q10*q7*s51 + 
       18*q2*q7*s51 + 23*q3*q7*s51 + 4*q4*q7*s51 + 6*q6*q7*s51 + 
       3*q2*q9*s51 - 15*q2*q3*q7*s12*s51 - 2*q1*q10*q9*s23*s51 - 
       q1*q2*q7*s34*s51 + 4*q10*q4*q7*s34*s51 - 4*q2*q6*q7*s34*s51 + 
       3*q1*q2*q3*s45*s51 + 2*q1*q3*q6*s45*s51 - 3*q1*q3*q7*s45*s51 + 
       12*q10*q3*q7*s45*s51 + 6*q10*q6*q7*s45*s51 - 3*q1*q2*q3*s51^2 + 
       4*q1*q2*q7*s51^2 + 3*q1*q3*q7*s51^2 + 4*q10*q3*q7*s51^2 - 
       15*q2*q3*q7*s51^2 + 4*q10*q4*q7*s51^2 + 6*q10*q6*q7*s51^2 - 
       3*q1*q2*q3*q7*s51^3]*((4*F[3, 3])/3 - F[3, 4] + (11*F[3, 5])/3 - 
      (4*F[3, 6])/3 + 2*F[3, 7] + (32*F[3, 8])/3 + (4*F[3, 11])/3 - 
      F[3, 12]/3 - F[3, 13]/3 + F[3, 17] - F[3, 18] - (4*F[3, 24])/3 - 
      (4*F[3, 51])/3 - (2*F[3, 52])/3 + (8*F[3, 55])/3 + (4*F[3, 56])/3 + 
      2*F[3, 57] - 2*F[3, 59] - 4*F[3, 61] - (2*F[1, 1, 1]^3)/3 - 
      (2*F[1, 1, 1]^2*F[1, 1, 2])/3 - (8*F[1, 1, 1]*F[1, 1, 2]^2)/3 + 
      (22*F[1, 1, 2]^3)/9 + 2*F[1, 1, 1]*F[1, 1, 3]^2 + 
      (2*F[1, 1, 1]^2*F[1, 1, 4])/3 + (4*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 4])/
       3 + (2*F[1, 1, 2]^2*F[1, 1, 4])/3 - F[1, 1, 3]^2*F[1, 1, 4] + 
      (4*F[1, 1, 1]*F[1, 1, 4]^2)/3 - (8*F[1, 1, 2]*F[1, 1, 4]^2)/3 - 
      F[1, 1, 3]*F[1, 1, 4]^2 - (2*F[1, 1, 2]^2*F[1, 1, 5])/3 + 
      (4*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5])/3 + (F[1, 1, 4]^2*F[1, 1, 5])/3 - 
      (4*F[1, 1, 2]*F[1, 1, 5]^2)/3 + (F[1, 1, 4]*F[1, 1, 5]^2)/3 - 
      (2*F[1, 1, 3]^2*F[1, 1, 6])/3 - (2*F[1, 1, 3]*F[1, 1, 6]^2)/3 + 
      (4*F[1, 1, 6]^3)/3 + (2*F[1, 1, 1]^2*F[1, 1, 8])/3 + 
      (4*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 8])/3 + (2*F[1, 1, 2]^2*F[1, 1, 8])/
       3 - F[1, 1, 3]^2*F[1, 1, 8] - (4*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8])/3 - 
      (4*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 8])/3 + 2*F[1, 1, 3]*F[1, 1, 4]*
       F[1, 1, 8] - (F[1, 1, 4]^2*F[1, 1, 8])/3 + (4*F[1, 1, 1]*F[1, 1, 8]^2)/
       3 - (2*F[1, 1, 2]*F[1, 1, 8]^2)/3 - F[1, 1, 3]*F[1, 1, 8]^2 - 
      (F[1, 1, 4]*F[1, 1, 8]^2)/3 - (2*F[1, 1, 8]^3)/3 + 
      (2*F[1, 1, 1]^2*F[1, 1, 9])/3 + (4*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 9])/
       3 + (4*F[1, 1, 2]^2*F[1, 1, 9])/3 - (4*F[1, 1, 3]^2*F[1, 1, 9])/3 - 
      (4*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 9])/3 - 
      (8*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9])/3 + (7*F[1, 1, 4]^2*F[1, 1, 9])/
       3 - 2*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9] + F[1, 1, 5]^2*F[1, 1, 9] + 
      4*F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 9] - 2*F[1, 1, 6]^2*F[1, 1, 9] - 
      (4*F[1, 1, 1]*F[1, 1, 8]*F[1, 1, 9])/3 - 
      (4*F[1, 1, 2]*F[1, 1, 8]*F[1, 1, 9])/3 + 
      (4*F[1, 1, 4]*F[1, 1, 8]*F[1, 1, 9])/3 + (2*F[1, 1, 8]^2*F[1, 1, 9])/
       3 + (4*F[1, 1, 1]*F[1, 1, 9]^2)/3 - (10*F[1, 1, 2]*F[1, 1, 9]^2)/3 - 
      (4*F[1, 1, 3]*F[1, 1, 9]^2)/3 + (7*F[1, 1, 4]*F[1, 1, 9]^2)/3 + 
      F[1, 1, 5]*F[1, 1, 9]^2 - 2*F[1, 1, 6]*F[1, 1, 9]^2 - 
      (4*F[1, 1, 8]*F[1, 1, 9]^2)/3 + (32*F[1, 1, 9]^3)/9 + 
      2*F[1, 1, 1]^2*F[1, 1, 10] + 2*F[1, 1, 3]^2*F[1, 1, 10] - 
      (8*F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 10])/3 + (4*F[1, 1, 6]^2*F[1, 1, 10])/
       3 - 2*F[1, 1, 8]^2*F[1, 1, 10] - (4*F[1, 1, 3]*F[1, 1, 9]*F[1, 1, 10])/
       3 + (2*F[1, 1, 9]^2*F[1, 1, 10])/3 + 2*F[1, 1, 3]*F[1, 1, 10]^2 - 
      2*F[1, 1, 9]*F[1, 1, 10]^2 - 4*F[1, 1, 1]*F[2, 1, 1] - 
      4*F[1, 1, 3]*F[2, 1, 1] - (4*F[1, 1, 1]*F[2, 1, 2])/3 - 
      (4*F[1, 1, 4]*F[2, 1, 2])/3 + 4*F[1, 1, 2]*F[2, 1, 3] + 
      4*F[1, 1, 4]*F[2, 1, 3] + (4*F[1, 1, 2]*F[2, 1, 4])/3 + 
      (4*F[1, 1, 5]*F[2, 1, 4])/3 - (4*F[1, 1, 1]*F[2, 1, 9])/3 - 
      (4*F[1, 1, 8]*F[2, 1, 9])/3 - (8*F[1, 1, 1]*F[2, 1, 11])/3 + 
      (20*F[1, 1, 2]*F[2, 1, 11])/3 + (8*F[1, 1, 4]*F[2, 1, 11])/3 + 
      (8*F[1, 1, 8]*F[2, 1, 11])/3 + (28*F[1, 1, 9]*F[2, 1, 11])/3 + 
      4*F[1, 1, 8]*F[2, 1, 12] + 4*F[1, 1, 9]*F[2, 1, 12] + 
      (8*F[1, 1, 6]*F[2, 1, 14])/3 + (8*F[1, 1, 10]*F[2, 1, 14])/3 + 
      (16*F[1, 1, 9]*F[2, 1, 15])/3 + (16*F[1, 1, 10]*F[2, 1, 15])/3 + 
      (46*F[1, 1, 1]*tci[1, 1]^2)/9 - (4*F[1, 1, 2]*tci[1, 1]^2)/9 - 
      (F[1, 1, 3]*tci[1, 1]^2)/3 - (4*F[1, 1, 4]*tci[1, 1]^2)/9 + 
      (4*F[1, 1, 5]*tci[1, 1]^2)/9 - (8*F[1, 1, 6]*tci[1, 1]^2)/9 - 
      (73*F[1, 1, 8]*tci[1, 1]^2)/9 + (14*F[1, 1, 9]*tci[1, 1]^2)/9 + 
      (4*F[1, 1, 10]*tci[1, 1]^2)/3 - 4*F[1, 2, 6]*tci[1, 1]^2 + 
      4*F[1, 2, 9]*tci[1, 1]^2 + (2*F[1, 1, 1]^2*tci[1, 2])/3 - 
      (4*F[1, 1, 1]*F[1, 1, 2]*tci[1, 2])/3 - (8*F[1, 1, 2]^2*tci[1, 2])/3 - 
      4*F[1, 1, 1]*F[1, 1, 3]*tci[1, 2] - (8*F[1, 1, 1]*F[1, 1, 4]*tci[1, 2])/
       3 + (4*F[1, 1, 2]*F[1, 1, 4]*tci[1, 2])/3 + 2*F[1, 1, 3]*F[1, 1, 4]*
       tci[1, 2] - (4*F[1, 1, 2]*F[1, 1, 5]*tci[1, 2])/3 - 
      (2*F[1, 1, 4]*F[1, 1, 5]*tci[1, 2])/3 - (F[1, 1, 5]^2*tci[1, 2])/3 + 
      (4*F[1, 1, 3]*F[1, 1, 6]*tci[1, 2])/3 + (2*F[1, 1, 6]^2*tci[1, 2])/3 - 
      (8*F[1, 1, 1]*F[1, 1, 8]*tci[1, 2])/3 + 
      (4*F[1, 1, 2]*F[1, 1, 8]*tci[1, 2])/3 + 2*F[1, 1, 3]*F[1, 1, 8]*
       tci[1, 2] + (2*F[1, 1, 4]*F[1, 1, 8]*tci[1, 2])/3 + 
      6*F[1, 1, 8]^2*tci[1, 2] + (4*F[1, 1, 1]*F[1, 1, 9]*tci[1, 2])/3 + 
      (8*F[1, 1, 2]*F[1, 1, 9]*tci[1, 2])/3 + 
      (8*F[1, 1, 3]*F[1, 1, 9]*tci[1, 2])/3 - 
      (14*F[1, 1, 4]*F[1, 1, 9]*tci[1, 2])/3 + 2*F[1, 1, 5]*F[1, 1, 9]*
       tci[1, 2] - 4*F[1, 1, 6]*F[1, 1, 9]*tci[1, 2] + 
      (8*F[1, 1, 8]*F[1, 1, 9]*tci[1, 2])/3 - F[1, 1, 9]^2*tci[1, 2] - 
      4*F[1, 1, 1]*F[1, 1, 10]*tci[1, 2] - 4*F[1, 1, 3]*F[1, 1, 10]*
       tci[1, 2] + (8*F[1, 1, 6]*F[1, 1, 10]*tci[1, 2])/3 + 
      4*F[1, 1, 8]*F[1, 1, 10]*tci[1, 2] + 
      (4*F[1, 1, 9]*F[1, 1, 10]*tci[1, 2])/3 - 2*F[1, 1, 10]^2*tci[1, 2] + 
      4*F[1, 1, 2]*F[1, 2, 6]*tci[1, 2] + 4*F[1, 1, 4]*F[1, 2, 6]*tci[1, 2] - 
      4*F[1, 1, 8]*F[1, 2, 9]*tci[1, 2] - 4*F[1, 1, 9]*F[1, 2, 9]*tci[1, 2] + 
      8*F[2, 1, 1]*tci[1, 2] + (8*F[2, 1, 2]*tci[1, 2])/3 - 
      4*F[2, 1, 3]*tci[1, 2] + (8*F[2, 1, 9]*tci[1, 2])/3 - 
      (8*F[2, 1, 11]*tci[1, 2])/3 - 4*F[2, 1, 12]*tci[1, 2] - 
      (5*tci[1, 2]^3)/3 - (25*tci[1, 1]^2*tcr[1, 1])/9 - 
      (20*tci[1, 2]*tcr[1, 1]^2)/3 + (4*tcr[1, 1]^3)/3 - 
      (7*tci[1, 1]^2*tcr[1, 2])/3 + 4*tci[1, 2]*tcr[1, 1]*tcr[1, 2] + 
      (4*tcr[1, 2]^3)/3 - (64*tci[1, 2]*tcr[2, 1])/3 + 
      (20*tcr[1, 1]*tcr[2, 1])/3 - 4*tcr[3, 1] - tcr[3, 2] + 
      (11*tcr[3, 3])/6))/2 + 
   (r[8*q1 + 4*q10 + 4*q2 - 4*q4 + 5*q5 + 10*q6 + 11*q7 + 8*q8 + 
       8*q2*q3*s12 - 4*q4*q5*s12 + 2*q2*q7*s12 + 5*q3*q7*s12 - 7*q4*q7*s12 + 
       7*q5*q7*s12 - q7^2*s12 + 4*q2*q8*s12 - 4*q3*q8*s12 + 
       3*q3*q4*q5*s12^2 + 4*q2*q3*q7*s12^2 + q3*q7^2*s12^2 + 
       4*q2*q7*q8*s12^2 + 2*q1*q5*s23 - 2*q4*q5*s23 + 6*q3*q6*s23 - 
       2*q5*q6*s23 + 2*q3*q4*q5*s12*s23 + q1*q2*s34 + 3*q1*q5*s34 - 
       6*q2*q5*s34 + q4*q5*s34 - 2*q5*q6*s34 + 8*q10*q7*s34 - 3*q2*q7*s34 + 
       3*q4*q7*s34 + 3*q5*q7*s34 + q7^2*s34 - 4*q1*q8*s34 - 
       3*q10*q2*q5*s34^2 + 3*q10*q5*q7*s34^2 + q10*q7^2*s34^2 + 
       2*q1*q10*s45 - 2*q1*q2*s45 + 6*q10*q2*s45 - 8*q2*q3*s45 - 
       5*q1*q5*s45 + 6*q10*q5*s45 + 2*q5*q6*s45 - q10*q7*s45 - 2*q3*q7*s45 - 
       2*q7^2*s45 - 8*q1*q8*s45 - 4*q2*q8*s45 + 4*q3*q8*s45 - 
       7*q3*q7^2*s12*s45 - q5*q7^2*s12*s45 - q7^3*s12*s45 - 
       3*q3*q5*q7^2*s12^2*s45 + q3*q7^3*s12^2*s45 + 2*q1*q10*q5*s23*s45 - 
       3*q1*q2*q5*s34*s45 + 3*q10*q2*q5*s34*s45 + 2*q2*q5*q6*s34*s45 + 
       3*q10*q5*q7*s34*s45 - q10*q7^2*s34*s45 - q5*q7^2*s34*s45 - 
       q7^3*s34*s45 - q10*q5*q7^2*s34^2*s45 - q10*q7^3*s34^2*s45 - 
       6*q1*q10*q2*s45^2 + 4*q1*q2*q3*s45^2 - 5*q1*q10*q5*s45^2 + 
       3*q1*q2*q5*s45^2 - 3*q10*q2*q5*s45^2 - 2*q10*q7^2*s45^2 - 
       q5*q7^2*s45^2 - q7^3*s45^2 - 4*q1*q3*q8*s45^2 - 
       2*q10*q5*q7^2*s34*s45^2 - 2*q10*q7^3*s34*s45^2 + 
       3*q1*q10*q2*q5*s45^3 - q10*q5*q7^2*s45^3 - q10*q7^3*s45^3 + 
       9*q1*q2*s51 + 6*q10*q2*s51 + 4*q2*q3*s51 + 2*q10*q6*s51 - 
       6*q3*q6*s51 - 3*q1*q7*s51 + 14*q2*q7*s51 + 12*q3*q7*s51 - 
       4*q4*q7*s51 + 6*q6*q7*s51 - 2*q7^2*s51 + 4*q1*q8*s51 - 4*q3*q8*s51 + 
       4*q2*q3*q7*s12*s51 + 3*q2*q7^2*s12*s51 + 4*q3*q7^2*s12*s51 + 
       2*q7^3*s12*s51 + 4*q2*q7*q8*s12*s51 - q3*q7^3*s12^2*s51 - 
       2*q1*q2*q7*s34*s51 + 2*q10*q4*q7*s34*s51 + 3*q10*q7^2*s34*s51 - 
       3*q2*q7^2*s34*s51 + 5*q4*q7^2*s34*s51 - 2*q7^3*s34*s51 + 
       2*q10*q4*q7^2*s34^2*s51 - 2*q10*q7^3*s34^2*s51 - 6*q1*q10*q2*s45*s51 - 
       4*q1*q2*q3*s45*s51 + 4*q1*q10*q6*s45*s51 + 6*q1*q3*q6*s45*s51 - 
       2*q1*q3*q7*s45*s51 + 6*q10*q6*q7*s45*s51 + q10*q7^2*s45*s51 - 
       5*q3*q7^2*s45*s51 - 2*q7^3*s45*s51 + 4*q1*q3*q8*s45*s51 + 
       3*q3*q7^3*s12*s45*s51 - 4*q10*q7^3*s34*s45*s51 - 
       2*q10*q7^3*s45^2*s51 - 3*q1*q2*q3*s51^2 + 14*q1*q2*q7*s51^2 + 
       7*q1*q3*q7*s51^2 - 5*q2*q3*q7*s51^2 + 6*q10*q6*q7*s51^2 - 
       3*q1*q7^2*s51^2 + 2*q10*q7^2*s51^2 + 6*q2*q7^2*s51^2 + 
       5*q3*q7^2*s51^2 + 4*q7^3*s51^2 - 4*q1*q3*q8*s51^2 + 4*q2*q7*q8*s51^2 - 
       q2*q3*q7^2*s12*s51^2 - 2*q2*q7^3*s12*s51^2 - 3*q3*q7^3*s12*s51^2 + 
       q2*q3*q7^3*s12^2*s51^2 - 2*q1*q2*q7^2*s34*s51^2 + 
       2*q10*q4*q7^2*s34*s51^2 - 2*q10*q7^3*s34*s51^2 + q2*q7^3*s34*s51^2 - 
       q10*q4*q7^3*s34^2*s51^2 - q1*q3*q7^2*s45*s51^2 - q10*q7^3*s45*s51^2 + 
       3*q3*q7^3*s45*s51^2 - 5*q1*q2*q3*q7*s51^3 + 3*q1*q2*q7^2*s51^3 + 
       2*q1*q3*q7^2*s51^3 - 2*q2*q3*q7^2*s51^3 + 2*q1*q7^3*s51^3 - 
       4*q2*q7^3*s51^3 - 3*q3*q7^3*s51^3 + 3*q2*q3*q7^3*s12*s51^3 + 
       q1*q2*q7^3*s34*s51^3 + q1*q3*q7^3*s45*s51^3 - q1*q2*q3*q7^2*s51^4 - 
       2*q1*q2*q7^3*s51^4 - q1*q3*q7^3*s51^4 + 3*q2*q3*q7^3*s51^4 + 
       q1*q2*q3*q7^3*s51^5]*(-2*F[3, 13] - tci[1, 2]^3/3 + 
      2*tci[1, 1]^2*tcr[1, 2] + 3*tcr[3, 3]))/2 + 
   (r[3*q1 + 2*q10 + 9*q2 - 4*q3 + 15*q5 + 14*q6 - 15*q7 + 16*q8 + 4*q9 + 
       6*q2^2*s12 + 19*q2*q3*s12 + 7*q2*q5*s12 - 11*q3*q5*s12 - 
       12*q2*q7*s12 - 5*q3*q7*s12 - 3*q5*q7*s12 + 8*q2*q8*s12 - 4*q3*q8*s12 + 
       7*q2*q3*q7*s12^2 - 3*q3*q5*q7*s12^2 + 4*q2*q7*q8*s12^2 + 
       2*q1*q10*s23 + 2*q3*q5*s23 + 10*q3*q6*s23 - 10*q5*q6*s23 - 
       4*q3*q5*q6*s23^2 + q1*q2*s34 + 7*q10*q2*s34 + 2*q2*q5*s34 - 
       6*q5*q6*s34 - 9*q10*q7*s34 + 8*q2*q7*s34 - 3*q5*q7*s34 - 8*q1*q8*s34 + 
       6*q2*q9*s34 + q10*q2^2*s34^2 + 3*q10*q2*q5*s34^2 - 3*q10*q5*q7*s34^2 + 
       2*q2^2*q9*s34^2 - 5*q1*q10*s45 - 2*q1*q2*s45 - 10*q2^2*s45 - 
       16*q2*q3*s45 - 6*q10*q5*s45 - 4*q2*q5*s45 - 3*q3*q5*s45 + 
       10*q5*q6*s45 - 14*q10*q7*s45 - 13*q3*q7*s45 - 6*q5*q7*s45 - 
       8*q1*q8*s45 - 4*q2*q8*s45 + 8*q3*q8*s45 + 4*q7*q8*s45 - 6*q2*q9*s45 - 
       9*q3*q5*q7*s12*s45 - 2*q10*q3*q5*s23*s45 + 4*q3*q5*q6*s23*s45 + 
       2*q1*q2^2*s34*s45 + 3*q10*q2^2*s34*s45 + q2^3*s34*s45 + 
       3*q10*q2*q5*s34*s45 + 5*q2^2*q5*s34*s45 + 6*q2*q5*q6*s34*s45 - 
       9*q10*q5*q7*s34*s45 - 3*q2^2*q9*s34*s45 + 2*q2*q5*q9*s34*s45 + 
       q10*q2^2*q5*s34^2*s45 + 2*q2^3*q9*s34^2*s45 + 2*q2^2*q5*q9*s34^2*s45 + 
       5*q1*q2^2*s45^2 - 3*q10*q2^2*s45^2 + 4*q1*q2*q3*s45^2 - 
       3*q10*q3*q5*s45^2 - 3*q10*q3*q7*s45^2 - 9*q10*q5*q7*s45^2 - 
       3*q3*q5*q7*s45^2 - 4*q1*q3*q8*s45^2 + 2*q2^2*q9*s45^2 + 
       q1*q2^3*s34*s45^2 - 2*q2^3*q9*s34*s45^2 - 2*q2^2*q5*q9*s34*s45^2 + 
       q2^3*q5*q9*s34^2*s45^2 + 3*q1*q10*q2^2*s45^3 - 3*q10*q3*q5*q7*s45^3 + 
       3*q1*q10*s51 + 15*q2^2*s51 + 12*q2*q3*s51 + 2*q10*q6*s51 - 
       6*q3*q6*s51 - 4*q1*q7*s51 - 2*q10*q7*s51 - 12*q2*q7*s51 - 
       2*q3*q7*s51 + 2*q6*q7*s51 + 8*q1*q8*s51 - 4*q3*q8*s51 - 2*q1*q9*s51 - 
       2*q10*q9*s51 - 3*q2*q9*s51 - q2^3*s12*s51 - 4*q2^2*q3*s12*s51 + 
       5*q2^2*q7*s12*s51 + 18*q2*q3*q7*s12*s51 + 4*q2*q7*q8*s12*s51 - 
       q2^2*q3*q7*s12^2*s51 - 2*q1*q10*q9*s23*s51 - 3*q1*q2^2*s34*s51 + 
       3*q10*q2^2*s34*s51 + 2*q2^3*s34*s51 + 4*q1*q2*q7*s34*s51 - 
       4*q2^2*q7*s34*s51 - q2^2*q9*s34*s51 + q2^3*q9*s34^2*s51 - 
       6*q1*q2^2*s45*s51 - 3*q10*q2^2*s45*s51 + 2*q2^3*s45*s51 - 
       2*q1*q2*q3*s45*s51 + 5*q2^2*q3*s45*s51 + 6*q1*q3*q6*s45*s51 - 
       4*q1*q3*q7*s45*s51 + 2*q10*q6*q7*s45*s51 + 4*q1*q3*q8*s45*s51 + 
       q2^2*q9*s45*s51 - q1*q2^3*s34*s45*s51 - 4*q2^3*q9*s34*s45*s51 + 
       3*q1*q10*q2^2*s45^2*s51 - 2*q1*q2^3*s45^2*s51 - 
       2*q1*q2^2*q3*s45^2*s51 + q2^3*q9*s45^2*s51 + 8*q1*q2^2*s51^2 - 
       5*q2^3*s51^2 + 4*q1*q2*q3*s51^2 - 10*q2^2*q3*s51^2 - 
       8*q1*q2*q7*s51^2 + 15*q2^2*q7*s51^2 + 20*q2*q3*q7*s51^2 + 
       2*q10*q6*q7*s51^2 - 4*q1*q3*q8*s51^2 + 4*q2*q7*q8*s51^2 - 
       3*q1*q10*q9*s51^2 - q2^2*q9*s51^2 + 3*q2^3*q3*s12*s51^2 - 
       2*q2^3*q7*s12*s51^2 - 8*q2^2*q3*q7*s12*s51^2 + 
       q2^3*q3*q7*s12^2*s51^2 + q1*q2^3*s34*s51^2 - 4*q1*q2^2*q7*s34*s51^2 + 
       q2^3*q7*s34*s51^2 - 2*q2^3*q9*s34*s51^2 + 2*q1*q2^3*s45*s51^2 + 
       4*q1*q2^2*q3*s45*s51^2 - 3*q2^3*q3*s45*s51^2 + 2*q2^3*q9*s45*s51^2 + 
       q1*q2^3*q3*s45^2*s51^2 - 2*q1*q2^3*s51^3 - 5*q1*q2^2*q3*s51^3 + 
       3*q2^3*q3*s51^3 + 10*q1*q2^2*q7*s51^3 - 4*q2^3*q7*s51^3 + 
       9*q1*q2*q3*q7*s51^3 - 13*q2^2*q3*q7*s51^3 + q2^3*q9*s51^3 + 
       3*q2^3*q3*q7*s12*s51^3 + q1*q2^3*q7*s34*s51^3 - q1*q2^3*q3*s45*s51^3 + 
       q1*q2^3*q3*s51^4 - 2*q1*q2^3*q7*s51^4 - 6*q1*q2^2*q3*q7*s51^4 + 
       3*q2^3*q3*q7*s51^4 + q1*q2^3*q3*q7*s51^5]*
     (2*F[3, 57] - tci[1, 2]^3/3 + 2*tci[1, 1]^2*tcr[1, 2] + 3*tcr[3, 3]))/
    2 + (r[q1 + q10 + 4*q2 - 2*q3 - 2*q4 + q5 + 5*q6 - q7 + 4*q9 - 
       q2*q3*s12 - q3*q4*s12 - 2*q2*q5*s12 + q3*q5*s12 + q2*q7*s12 + 
       q3*q7*s12 - q5*q7*s12 - 2*q1*q10*s23 + 2*q10*q5*s23 + 2*q3*q5*s23 + 
       q3*q6*s23 - 3*q5*q6*s23 + 2*q1*q9*s23 + 2*q10*q9*s23 - 2*q5*q9*s23 + 
       q3*q4*q5*s12*s23 - 2*q1*q10*q5*s23^2 + 2*q1*q10*q9*s23^2 + 
       q10*q2*s34 - 2*q10*q4*s34 + 2*q1*q5*s34 + 2*q10*q5*s34 - q2*q5*s34 - 
       2*q2*q6*s34 - 3*q5*q6*s34 + 6*q10*q7*s34 - q2*q7*s34 + 2*q10*q9*s34 + 
       2*q2*q9*s34 - 2*q5*q9*s34 - q10^2*q2*s34^2 - 2*q10*q2*q5*s34^2 + 
       q10^2*q7*s34^2 - 2*q2*q5*q9*s34^2 + 2*q1*q10*s45 + q10^2*s45 + 
       2*q1*q2*s45 + q10*q3*s45 + q2*q3*s45 + 6*q10*q5*s45 + 3*q2*q5*s45 + 
       3*q5*q6*s45 + 4*q10*q7*s45 + q3*q7*s45 + 3*q5*q7*s45 - 2*q1*q9*s45 - 
       4*q2*q9*s45 + 2*q5*q9*s45 + 4*q1*q10*q5*s23*s45 - q10^2*q5*s23*s45 + 
       2*q10*q3*q5*s23*s45 - 2*q10^2*q5*s34*s45 - 2*q1*q2*q5*s34*s45 - 
       q10*q2*q5*s34*s45 + 3*q2*q5*q6*s34*s45 + 2*q10^2*q7*s34*s45 + 
       3*q10*q5*q7*s34*s45 + 2*q2*q5*q9*s34*s45 - q10^2*q2*q5*s34^2*s45 - 
       4*q1*q10*q5*s45^2 - 2*q10*q2*q5*s45^2 + q10^2*q7*s45^2 + 
       q10*q3*q7*s45^2 + 3*q10*q5*q7*s45^2 - 2*q2*q5*q9*s45^2 + 
       2*q1*q10*q2*q5*s45^3 - 2*q1*q10*s51 + q2*q3*s51 + 3*q10*q6*s51 - 
       q3*q6*s51 - q10*q7*s51 + 3*q2*q7*s51 + q3*q7*s51 + 3*q6*q7*s51 + 
       2*q10*q9*s51 - 2*q2*q9*s51 - q2*q3*q7*s12*s51 + 2*q1*q10*q9*s23*s51 + 
       2*q10^2*q7*s34*s51 + q10*q4*q7*s34*s51 - 2*q2*q6*q7*s34*s51 + 
       q10^2*q4*q7*s34^2*s51 - 2*q1*q2*q3*s45*s51 + q1*q3*q6*s45*s51 + 
       q10^2*q7*s45*s51 + q10*q3*q7*s45*s51 + 3*q10*q6*q7*s45*s51 - 
       q2*q3*q7*s51^2 + 3*q10*q6*q7*s51^2 + 2*q1*q10*q9*s51^2]*
     (4*F[3, 35] - 2*tci[1, 2]^3 + (14*tci[1, 1]^2*tcr[1, 1])/3 - 
      12*tci[1, 2]*tcr[1, 1]^2 + (4*tcr[1, 1]^3)/3 - 
      (14*tci[1, 1]^2*tcr[1, 2])/3 + 8*tci[1, 2]*tcr[1, 1]*tcr[1, 2] + 
      (8*tcr[1, 2]^3)/3 - 16*tci[1, 2]*tcr[2, 1] - 8*tcr[3, 1] - 
      2*tcr[3, 2] + (11*tcr[3, 3])/3))/2 + 
   (r[6*q1 - 10*q10 - 2*q2 - 5*q3 + 2*q4 - 3*q5 + 2*q6 - q7 - 4*q2*q3*s12 + 
       2*q3*q4*s12 - q3*q5*s12 - 4*q3*q7*s12 + q3^2*q4*s12^2 + 
       q3^2*q7*s12^2 - 4*q3*q5*s23 - 2*q3*q6*s23 + 2*q5*q6*s23 - 
       q3^2*q4*q5*s12^2*s23 + 2*q3*q5*q6*s23^2 - 7*q10*q2*s34 + 
       2*q10*q4*s34 - 3*q10*q7*s34 + q10^2*q2*s34^2 - q10^2*q7*s34^2 + 
       3*q1*q10*s45 - q10^2*s45 - 8*q1*q2*s45 + 4*q10*q2*s45 - 2*q10*q3*s45 + 
       4*q2*q3*s45 - 4*q10*q5*s45 + q2*q5*s45 - 2*q5*q6*s45 - 7*q10*q7*s45 - 
       2*q3*q7*s45 + q10^2*q5*s23*s45 - 2*q10*q3*q5*s23*s45 - 
       2*q3*q5*q6*s23*s45 + q1*q2^2*s34*s45 + q10*q2^2*s34*s45 + 
       2*q10^2*q5*s34*s45 - q1*q2*q5*s34*s45 - 2*q10*q2*q5*s34*s45 - 
       2*q10^2*q7*s34*s45 + q10^2*q2*q5*s34^2*s45 - 4*q1*q10*q2*s45^2 + 
       q1*q2^2*s45^2 - q10*q2^2*s45^2 - q10^2*q7*s45^2 - 2*q10*q3*q7*s45^2 + 
       q1*q2^2*q5*s34*s45^2 + q1*q10*q2^2*s45^3 - q1*q2*s51 + 3*q10*q2*s51 + 
       2*q2^2*s51 + q2*q3*s51 + 2*q10*q6*s51 + q1*q7*s51 - 6*q10*q7*s51 - 
       5*q2*q7*s51 - 4*q3*q7*s51 - q4*q7*s51 + 2*q6*q7*s51 - 
       q2^2*q3*s12*s51 - 2*q2*q3^2*s12*s51 + 4*q2*q3*q7*s12*s51 + 
       2*q3^2*q7*s12*s51 - q2*q3^2*q7*s12^2*s51 - q1*q2^2*s34*s51 + 
       q10*q2^2*s34*s51 - 2*q10^2*q7*s34*s51 + q1*q2*q7*s34*s51 - 
       2*q10*q4*q7*s34*s51 - q10^2*q4*q7*s34^2*s51 - 3*q1*q10*q2*s45*s51 - 
       q1*q2^2*s45*s51 - q10*q2^2*s45*s51 + 3*q1*q2*q3*s45*s51 + 
       2*q2^2*q3*s45*s51 + q2*q3^2*s45*s51 - q10^2*q7*s45*s51 - 
       2*q10*q3*q7*s45*s51 + 2*q10*q6*q7*s45*s51 + q1*q10*q2^2*s45^2*s51 - 
       q1*q2^2*q3*s45^2*s51 + q1*q2^2*s51^2 - q2*q3^2*s51^2 - 
       2*q1*q2*q7*s51^2 + q2^2*q7*s51^2 + 4*q2*q3*q7*s51^2 + q3^2*q7*s51^2 + 
       2*q10*q6*q7*s51^2 - 2*q2*q3^2*q7*s12*s51^2 - q1*q2^2*q7*s34*s51^2 + 
       q1*q2^2*q7*s51^3 - q2*q3^2*q7*s51^3]*(4*F[3, 35] - 2*tci[1, 2]^3 + 
      (14*tci[1, 1]^2*tcr[1, 1])/3 - 12*tci[1, 2]*tcr[1, 1]^2 + 
      (4*tcr[1, 1]^3)/3 - (14*tci[1, 1]^2*tcr[1, 2])/3 + 
      8*tci[1, 2]*tcr[1, 1]*tcr[1, 2] + (8*tcr[1, 2]^3)/3 - 
      16*tci[1, 2]*tcr[2, 1] - 8*tcr[3, 1] - 2*tcr[3, 2] + (11*tcr[3, 3])/3))/
    2 + (r[-8*q1 - 19*q10 - 2*q2 - 22*q3 + 4*q4 - 2*q5 - 4*q6 - 8*q7 - 6*q9 - 
       4*q3*q5*s12 + 4*q4*q5*s12 - 8*q3*q7*s12 + 4*q4*q7*s12 - 
       4*q3*q4*q5*s12^2 - 4*q3*q5*q7*s12^2 - 3*q1*q10*s23 - 9*q10^2*s23 - 
       8*q10*q3*s23 + 4*q10*q4*s23 - 12*q10*q5*s23 + 7*q3*q5*s23 + 
       10*q3*q6*s23 - 6*q5*q6*s23 - 4*q10*q9*s23 - 4*q3*q4*q5*s12*s23 - 
       3*q1*q10^2*s23^2 - 3*q10*q3*q5*s23^2 - 4*q3*q4*q5*s23^2 - 
       6*q3*q5*q6*s23^2 - 9*q10^2*s34 - 8*q10*q2*s34 + 4*q10*q4*s34 - 
       16*q10*q5*s34 - 4*q4*q5*s34 - 2*q2*q6*s34 - 2*q10*q7*s34 - 
       4*q5*q7*s34 - 7*q10*q9*s34 - 6*q2*q9*s34 + 2*q5*q9*s34 - 
       3*q10^2*q2*s34^2 - 3*q10*q2*q5*s34^2 + 4*q10*q4*q7*s34^2 - 
       4*q10*q5*q7*s34^2 + 3*q2*q5*q9*s34^2 - 2*q10^2*s45 + 2*q10*q2*s45 - 
       4*q10*q3*s45 + 3*q10*q5*s45 + 3*q3*q5*s45 + 6*q5*q6*s45 - 
       13*q3*q7*s45 + 2*q2*q9*s45 - 4*q3*q5*q7*s12*s45 + 5*q1*q10^2*s23*s45 - 
       4*q10^3*s23*s45 - q10^2*q3*s23*s45 - 3*q10^2*q5*s23*s45 + 
       3*q10*q3*q5*s23*s45 + 6*q3*q5*q6*s23*s45 - q1*q10^3*s23^2*s45 - 
       5*q10^3*s34*s45 - q10^2*q2*s34*s45 - 6*q10^2*q5*s34*s45 - 
       q10^2*q7*s34*s45 - 4*q10*q5*q7*s34*s45 - 2*q2*q5*q9*s34*s45 - 
       3*q10^2*q2*q5*s34^2*s45 - 2*q10^3*q7*s34^2*s45 - q1*q10^2*s45^2 - 
       4*q10^3*s45^2 - 3*q1*q10*q2*s45^2 + q10^2*q2*s45^2 + 
       2*q10^2*q5*s45^2 + 5*q10*q3*q5*s45^2 + q10*q3*q7*s45^2 + 
       5*q10*q5*q7*s45^2 + 3*q3*q5*q7*s45^2 + 2*q1*q10^3*s23*s45^2 - 
       q10^3*q3*s23*s45^2 - 3*q10^3*q5*s23*s45^2 + q10^2*q3*q5*s23*s45^2 - 
       q10^3*q3*q5*s23^2*s45^2 - 3*q10^3*q5*s34*s45^2 - 
       7*q10^3*q7*s34*s45^2 + q10^2*q5*q7*s34*s45^2 - 
       q10^3*q5*q7*s34^2*s45^2 - q1*q10^3*s45^3 - q1*q10^2*q2*s45^3 - 
       2*q10^3*q3*s45^3 - 3*q10^3*q5*s45^3 + q10^2*q3*q5*s45^3 - 
       8*q10^3*q7*s45^3 + q10^2*q3*q7*s45^3 + 2*q10^2*q5*q7*s45^3 + 
       5*q10*q3*q5*q7*s45^3 - q10^3*q3*q5*s23*s45^3 - 
       3*q10^3*q5*q7*s34*s45^3 - q10^3*q3*q5*s45^4 - 3*q10^3*q3*q7*s45^4 - 
       3*q10^3*q5*q7*s45^4 + q10^2*q3*q5*q7*s45^4 - q10^3*q3*q5*q7*s45^5 - 
       q1*q10*s51 - 3*q10^2*s51 - 2*q10*q2*s51 + 2*q1*q3*s51 - 7*q10*q3*s51 + 
       2*q2*q3*s51 + 4*q10*q4*s51 - 6*q10*q6*s51 - 4*q3*q6*s51 - 
       6*q1*q7*s51 + 2*q10*q7*s51 + 8*q2*q7*s51 - 11*q3*q7*s51 + 
       4*q4*q7*s51 + 3*q10*q9*s51 + 3*q2*q9*s51 - 2*q1*q10^2*s23*s51 + 
       2*q1*q10*q9*s23*s51 + 5*q10^2*q9*s23*s51 + q1*q10^3*s23^2*s51 + 
       2*q1*q10^2*q9*s23^2*s51 - 2*q10^3*s34*s51 - q10^2*q2*s34*s51 - 
       2*q10^2*q7*s34*s51 + 4*q10*q4*q7*s34*s51 - 2*q2*q6*q7*s34*s51 - 
       q10^3*q7*s34^2*s51 + q1*q10^2*s45*s51 - q10^3*s45*s51 + 
       q1*q10*q2*s45*s51 + q10^2*q2*s45*s51 - q10^2*q3*s45*s51 - 
       2*q1*q2*q3*s45*s51 + 6*q1*q10*q6*s45*s51 + 4*q1*q3*q6*s45*s51 - 
       3*q10^2*q7*s45*s51 - 6*q1*q3*q7*s45*s51 - 11*q10*q3*q7*s45*s51 - 
       5*q10^3*q7*s34*s45*s51 - q1*q10^3*s45^2*s51 - q1*q10^2*q2*s45^2*s51 - 
       q10^3*q3*s45^2*s51 - 7*q10^3*q7*s45^2*s51 - q10^2*q3*q7*s45^2*s51 - 
       3*q10^3*q3*q7*s45^3*s51 + 3*q1*q2*q3*s51^2 - q10^2*q7*s51^2 - 
       7*q10*q3*q7*s51^2 + 3*q2*q3*q7*s51^2 + 4*q10*q4*q7*s51^2 + 
       2*q1*q10^2*q9*s23*s51^2 - q1*q10^3*q9*s23^2*s51^2 - 
       q10^3*q7*s34*s51^2 - 2*q10^3*q7*s45*s51^2 - q10^2*q3*q7*s45*s51^2 - 
       q10^3*q3*q7*s45^2*s51^2 + 3*q1*q2*q3*q7*s51^3]*
     ((-16*F[3, 3])/3 - (28*F[3, 5])/3 - 6*F[3, 7] - (64*F[3, 8])/3 - 
      (8*F[3, 11])/3 + (4*F[3, 13])/3 - 4*F[3, 17] + (8*F[3, 24])/3 - 
      (2*F[3, 52])/3 + (8*F[3, 55])/3 + 2*F[3, 56] + 2*F[3, 57] - 
      2*F[3, 59] + (4*F[1, 1, 1]^2*F[1, 1, 2])/3 + 
      (16*F[1, 1, 1]*F[1, 1, 2]^2)/3 - (104*F[1, 1, 2]^3)/9 + 
      (4*F[1, 1, 3]^3)/3 - (8*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 4])/3 + 
      8*F[1, 1, 2]*F[1, 1, 4]^2 + (8*F[1, 1, 2]^2*F[1, 1, 5])/3 - 
      (16*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5])/3 - (4*F[1, 1, 4]^2*F[1, 1, 5])/
       3 + (16*F[1, 1, 2]*F[1, 1, 5]^2)/3 - (4*F[1, 1, 4]*F[1, 1, 5]^2)/3 - 
      (2*F[1, 1, 3]^2*F[1, 1, 6])/3 - (2*F[1, 1, 3]*F[1, 1, 6]^2)/3 + 
      (4*F[1, 1, 6]^3)/3 - (8*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 8])/3 + 
      (2*F[1, 1, 2]^2*F[1, 1, 8])/3 + (8*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 8])/
       3 + (10*F[1, 1, 2]*F[1, 1, 8]^2)/3 - 4*F[1, 1, 8]^3 - 
      (4*F[1, 1, 1]^2*F[1, 1, 9])/3 - (8*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 9])/
       3 - (8*F[1, 1, 2]^2*F[1, 1, 9])/3 - 2*F[1, 1, 3]^2*F[1, 1, 9] + 
      (8*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 9])/3 + 
      (16*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9])/3 - (20*F[1, 1, 4]^2*F[1, 1, 9])/
       3 + 8*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9] - 4*F[1, 1, 5]^2*F[1, 1, 9] + 
      4*F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 9] - 2*F[1, 1, 6]^2*F[1, 1, 9] + 
      (8*F[1, 1, 1]*F[1, 1, 8]*F[1, 1, 9])/3 + 
      (8*F[1, 1, 2]*F[1, 1, 8]*F[1, 1, 9])/3 - 
      (8*F[1, 1, 4]*F[1, 1, 8]*F[1, 1, 9])/3 - (4*F[1, 1, 8]^2*F[1, 1, 9])/
       3 - (8*F[1, 1, 1]*F[1, 1, 9]^2)/3 + (32*F[1, 1, 2]*F[1, 1, 9]^2)/3 - 
      2*F[1, 1, 3]*F[1, 1, 9]^2 - (20*F[1, 1, 4]*F[1, 1, 9]^2)/3 - 
      4*F[1, 1, 5]*F[1, 1, 9]^2 - 2*F[1, 1, 6]*F[1, 1, 9]^2 + 
      (8*F[1, 1, 8]*F[1, 1, 9]^2)/3 + (20*F[1, 1, 9]^3)/9 + 
      2*F[1, 1, 2]^2*F[1, 1, 10] + (4*F[1, 1, 3]^2*F[1, 1, 10])/3 - 
      (8*F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 10])/3 + (4*F[1, 1, 6]^2*F[1, 1, 10])/
       3 - 4*F[1, 1, 2]*F[1, 1, 8]*F[1, 1, 10] + 2*F[1, 1, 8]^2*F[1, 1, 10] + 
      2*F[1, 1, 2]*F[1, 1, 10]^2 + 2*F[1, 1, 8]*F[1, 1, 10]^2 - 
      4*F[1, 1, 9]*F[1, 1, 10]^2 - (32*F[1, 1, 2]*F[2, 1, 3])/3 - 
      (32*F[1, 1, 4]*F[2, 1, 3])/3 - (16*F[1, 1, 2]*F[2, 1, 4])/3 - 
      (16*F[1, 1, 5]*F[2, 1, 4])/3 + (16*F[1, 1, 1]*F[2, 1, 11])/3 - 
      (64*F[1, 1, 2]*F[2, 1, 11])/3 - (16*F[1, 1, 4]*F[2, 1, 11])/3 - 
      (16*F[1, 1, 8]*F[2, 1, 11])/3 - (80*F[1, 1, 9]*F[2, 1, 11])/3 - 
      8*F[1, 1, 8]*F[2, 1, 12] - 8*F[1, 1, 9]*F[2, 1, 12] + 
      (8*F[1, 1, 3]*F[2, 1, 13])/3 + (8*F[1, 1, 10]*F[2, 1, 13])/3 + 
      (8*F[1, 1, 6]*F[2, 1, 14])/3 + (8*F[1, 1, 10]*F[2, 1, 14])/3 + 
      8*F[1, 1, 9]*F[2, 1, 15] + 8*F[1, 1, 10]*F[2, 1, 15] + 
      (32*F[1, 1, 2]*tci[1, 1]^2)/9 + (2*F[1, 1, 3]*tci[1, 1]^2)/3 + 
      (8*F[1, 1, 4]*tci[1, 1]^2)/9 - (16*F[1, 1, 5]*tci[1, 1]^2)/9 - 
      (8*F[1, 1, 6]*tci[1, 1]^2)/9 - 2*F[1, 1, 8]*tci[1, 1]^2 - 
      12*F[1, 1, 9]*tci[1, 1]^2 + (28*F[1, 1, 10]*tci[1, 1]^2)/9 + 
      (8*F[1, 2, 2]*tci[1, 1]^2)/3 + (32*F[1, 2, 6]*tci[1, 1]^2)/3 - 
      8*F[1, 2, 9]*tci[1, 1]^2 + (8*F[1, 1, 1]*F[1, 1, 2]*tci[1, 2])/3 + 
      (14*F[1, 1, 2]^2*tci[1, 2])/3 - (4*F[1, 1, 3]^2*tci[1, 2])/3 - 
      (16*F[1, 1, 2]*F[1, 1, 4]*tci[1, 2])/3 + 
      (16*F[1, 1, 2]*F[1, 1, 5]*tci[1, 2])/3 + 
      (8*F[1, 1, 4]*F[1, 1, 5]*tci[1, 2])/3 + (4*F[1, 1, 5]^2*tci[1, 2])/3 + 
      (4*F[1, 1, 3]*F[1, 1, 6]*tci[1, 2])/3 + (2*F[1, 1, 6]^2*tci[1, 2])/3 - 
      (20*F[1, 1, 2]*F[1, 1, 8]*tci[1, 2])/3 + 4*F[1, 1, 8]^2*tci[1, 2] - 
      (8*F[1, 1, 1]*F[1, 1, 9]*tci[1, 2])/3 - 
      (16*F[1, 1, 2]*F[1, 1, 9]*tci[1, 2])/3 + 4*F[1, 1, 3]*F[1, 1, 9]*
       tci[1, 2] + (40*F[1, 1, 4]*F[1, 1, 9]*tci[1, 2])/3 - 
      8*F[1, 1, 5]*F[1, 1, 9]*tci[1, 2] - 4*F[1, 1, 6]*F[1, 1, 9]*tci[1, 2] - 
      (16*F[1, 1, 8]*F[1, 1, 9]*tci[1, 2])/3 + (26*F[1, 1, 9]^2*tci[1, 2])/
       3 + 4*F[1, 1, 2]*F[1, 1, 10]*tci[1, 2] + 
      (8*F[1, 1, 6]*F[1, 1, 10]*tci[1, 2])/3 - 4*F[1, 1, 8]*F[1, 1, 10]*
       tci[1, 2] - 2*F[1, 1, 10]^2*tci[1, 2] - 
      (8*F[1, 1, 3]*F[1, 2, 2]*tci[1, 2])/3 - 
      (8*F[1, 1, 10]*F[1, 2, 2]*tci[1, 2])/3 - 
      (32*F[1, 1, 2]*F[1, 2, 6]*tci[1, 2])/3 - 
      (32*F[1, 1, 4]*F[1, 2, 6]*tci[1, 2])/3 + 8*F[1, 1, 8]*F[1, 2, 9]*
       tci[1, 2] + 8*F[1, 1, 9]*F[1, 2, 9]*tci[1, 2] + 
      (32*F[2, 1, 3]*tci[1, 2])/3 + (16*F[2, 1, 11]*tci[1, 2])/3 + 
      8*F[2, 1, 12]*tci[1, 2] - (8*F[2, 1, 13]*tci[1, 2])/3 + 
      (4*tci[1, 2]^3)/3 - (16*tci[1, 1]^2*tcr[1, 2])/3 + 4*tcr[3, 3]))/2 + 
   (r[7*q1 - 10*q10 + 6*q2 + 13*q3 - 8*q4 + 10*q5 - 7*q6 + 8*q7 + 8*q8 + 
       40*q9 + q2*q3*s12 - 4*q3*q4*s12 + 2*q2*q5*s12 - q3*q5*s12 - 
       q2*q7*s12 + q5*q7*s12 + 4*q7*q8*s12 - 15*q1*q10*s23 + q10*q3*s23 - 
       8*q3*q4*s23 - 2*q1*q5*s23 + 8*q10*q5*s23 - 3*q3*q5*s23 - 4*q5*q6*s23 + 
       12*q1*q9*s23 + 12*q10*q9*s23 + 12*q3*q9*s23 - 12*q4*q9*s23 + 
       8*q5*q9*s23 + 8*q9^2*s23 + 4*q3*q4*q5*s12*s23 + 4*q1*q10*q5*s23^2 + 
       4*q3*q4*q5*s23^2 - 3*q3*q5*q6*s23^2 + 4*q1*q10*q9*s23^2 - 
       4*q3*q4*q9*s23^2 + 2*q1*q2*s34 - 2*q10*q2*s34 + 4*q10*q4*s34 - 
       2*q1*q5*s34 + 8*q10*q5*s34 + q2*q5*s34 - 3*q2*q6*s34 - q5*q6*s34 + 
       6*q10*q7*s34 + q2*q7*s34 - 4*q1*q8*s34 + 8*q10*q9*s34 + 10*q2*q9*s34 - 
       12*q4*q9*s34 + 8*q5*q9*s34 + 4*q7*q9*s34 + 12*q9^2*s34 + 
       4*q10*q2*q5*s34^2 + 4*q10*q4*q7*s34^2 - 4*q4*q7*q9*s34^2 + 
       4*q2*q9^2*s34^2 + 15*q1*q10*s45 - 2*q1*q2*s45 + 2*q10*q2*s45 + 
       4*q1*q3*s45 - q2*q3*s45 + 2*q1*q5*s45 - 12*q10*q5*s45 - 3*q2*q5*s45 + 
       4*q5*q6*s45 + 4*q10*q7*s45 - 2*q5*q7*s45 - 8*q1*q8*s45 - 4*q7*q8*s45 - 
       8*q1*q9*s45 - 10*q2*q9*s45 - 12*q3*q9*s45 - 8*q5*q9*s45 - 
       4*q7*q9*s45 - 12*q9^2*s45 - 10*q1*q10*q5*s23*s45 - 
       2*q10*q3*q5*s23*s45 + 3*q3*q5*q6*s23*s45 + 2*q1*q2*q5*s34*s45 - 
       2*q10*q2*q5*s34*s45 + q2*q5*q6*s34*s45 - 2*q10*q5*q7*s34*s45 + 
       2*q2*q5*q9*s34*s45 - 12*q2*q9^2*s34*s45 + 4*q5*q9^2*s34*s45 + 
       4*q2*q5*q9^2*s34^2*s45 - 2*q1*q10*q2*s45^2 + 10*q1*q10*q5*s45^2 + 
       4*q10*q2*q5*s45^2 - 2*q10*q5*q7*s45^2 - 4*q1*q3*q8*s45^2 + 
       4*q3*q8*q9*s45^2 + 4*q7*q8*q9*s45^2 + 4*q2*q9^2*s45^2 - 
       4*q2*q5*q9^2*s34*s45^2 - 4*q1*q10*q2*q5*s45^3 - q1*q10*s51 - 
       2*q1*q2*s51 + 2*q10*q2*s51 - q1*q3*s51 - 2*q2*q3*s51 + 4*q3*q4*s51 - 
       2*q10*q6*s51 + 3*q3*q6*s51 + 3*q1*q7*s51 + 6*q10*q7*s51 - 
       3*q6*q7*s51 + 4*q1*q8*s51 - 4*q2*q8*s51 + 4*q7*q8*s51 + 4*q1*q9*s51 + 
       4*q10*q9*s51 - 10*q2*q9*s51 - 12*q3*q9*s51 + 12*q4*q9*s51 - 
       12*q9^2*s51 - 4*q2*q7*q8*s12*s51 + 14*q1*q10*q9*s23*s51 + 
       8*q3*q4*q9*s23*s51 - 4*q1*q9^2*s23*s51 - 4*q10*q9^2*s23*s51 - 
       4*q1*q10*q9^2*s23^2*s51 + 2*q1*q2*q7*s34*s51 + 4*q10*q4*q7*s34*s51 - 
       3*q2*q6*q7*s34*s51 - 8*q2*q9^2*s34*s51 - 2*q1*q10*q2*s45*s51 + 
       2*q1*q2*q3*s45*s51 - q1*q10*q6*s45*s51 - 3*q1*q3*q6*s45*s51 - 
       3*q10*q6*q7*s45*s51 + 4*q1*q3*q8*s45*s51 + 8*q2*q9^2*s45*s51 - 
       2*q1*q2*q7*s51^2 - 3*q10*q6*q7*s51^2 - 4*q2*q7*q8*s51^2 + 
       4*q1*q10*q9*s51^2 - 4*q3*q4*q9*s51^2 + 4*q2*q9^2*s51^2 - 
       4*q1*q10*q9^2*s23*s51^2]*(-4*F[3, 33] - (2*tci[1, 2]^3)/3 + 
      4*tci[1, 1]^2*tcr[1, 2] + 6*tcr[3, 3]))/2 + 
   (r[q1 + 4*q10 + 9*q3 + 2*q4 + 7*q5 - 4*q8 + 5*q2*q3*s12 + q3*q5*s12 - 
       2*q2*q7*s12 + 4*q3*q7*s12 + 2*q4*q7*s12 - 2*q5*q7*s12 - 2*q2*q8*s12 + 
       2*q3*q8*s12 - 2*q3*q4*q5*s12^2 + 2*q2*q3*q7*s12^2 + q3*q5*q7*s12^2 - 
       q3*q7^2*s12^2 - 2*q2*q7*q8*s12^2 - q1*q10*s23 + 2*q1*q3*s23 + 
       q10*q3*s23 + 2*q10*q4*s23 + 2*q3*q4*s23 + 4*q1*q5*s23 + 4*q10*q5*s23 + 
       2*q3*q5*s23 - 2*q3*q4*q5*s12*s23 + 2*q10*q3*q5*s23^2 - 
       2*q3*q4*q5*s23^2 + 2*q10*q4*s34 - 2*q1*q5*s34 + 4*q10*q5*s34 + 
       q2*q5*s34 + 8*q10*q7*s34 + 2*q2*q7*s34 + 2*q4*q7*s34 + 2*q5*q7*s34 + 
       2*q1*q8*s34 + 2*q10*q4*q7*s34^2 + 2*q10*q5*q7*s34^2 - 2*q1*q10*s45 - 
       2*q1*q2*s45 - 2*q1*q3*s45 + 3*q10*q3*s45 - 5*q2*q3*s45 - 4*q1*q5*s45 + 
       6*q10*q5*s45 + q2*q5*s45 + 10*q10*q7*s45 + 6*q3*q7*s45 + 4*q5*q7*s45 + 
       4*q1*q8*s45 + 2*q2*q8*s45 - 2*q3*q8*s45 - 2*q3*q5*q7*s12*s45 - 
       q3*q5*q7^2*s12^2*s45 + 2*q1*q10*q5*s23*s45 + 2*q1*q2*q5*s34*s45 + 
       6*q10*q5*q7*s34*s45 + 2*q1*q2*q3*s45^2 - 2*q1*q10*q5*s45^2 + 
       2*q10*q3*q5*s45^2 + 6*q10*q3*q7*s45^2 + 6*q10*q5*q7*s45^2 + 
       2*q3*q5*q7*s45^2 + q10*q7^2*s45^2 + q3*q7^2*s45^2 + 2*q1*q3*q8*s45^2 + 
       2*q10*q3*q5*q7*s45^3 + q10*q3*q7^2*s45^3 + q1*q10*s51 + q1*q3*s51 + 
       2*q10*q3*s51 + 3*q2*q3*s51 - 2*q3*q4*s51 + 6*q10*q7*s51 - 
       4*q2*q7*s51 + 5*q3*q7*s51 + 2*q4*q7*s51 + 2*q7^2*s51 - 2*q1*q8*s51 + 
       2*q3*q8*s51 + 6*q2*q3*q7*s12*s51 - 2*q2*q7^2*s12*s51 - 
       2*q3*q7^2*s12*s51 - 2*q2*q7*q8*s12*s51 + q2*q3*q7^2*s12^2*s51 + 
       2*q10*q4*q7*s34*s51 + q2*q7^2*s34*s51 + 4*q1*q3*q7*s45*s51 + 
       6*q10*q3*q7*s45*s51 + 2*q10*q7^2*s45*s51 + 3*q3*q7^2*s45*s51 - 
       2*q1*q3*q8*s45*s51 + 2*q10*q3*q7^2*s45^2*s51 + 2*q1*q2*q3*s51^2 + 
       2*q10*q3*q7*s51^2 + 6*q2*q3*q7*s51^2 + 2*q10*q4*q7*s51^2 + 
       q1*q7^2*s51^2 + q10*q7^2*s51^2 - 2*q2*q7^2*s51^2 - q3*q7^2*s51^2 + 
       2*q1*q3*q8*s51^2 - 2*q2*q7*q8*s51^2 + 2*q2*q3*q7^2*s12*s51^2 + 
       q1*q3*q7^2*s45*s51^2 + q10*q3*q7^2*s45*s51^2 + 2*q1*q2*q3*q7*s51^3 + 
       q2*q3*q7^2*s51^3]*(4*F[3, 52] - (2*tci[1, 2]^3)/3 + 
      4*tci[1, 1]^2*tcr[1, 2] + 6*tcr[3, 3]))/2 + 
   (r[-5*q1 + 2*q10 + 2*q3 + 2*q4 - 7*q5 - q7 - 8*q8 - 2*q2*q3*s12 + 
       2*q3*q5*s12 + 2*q4*q5*s12 + 5*q2*q7*s12 - 6*q3*q7*s12 + 2*q4*q7*s12 - 
       q5*q7*s12 - 4*q2*q8*s12 + 2*q3*q8*s12 - q3^2*q5*s12^2 - 
       2*q3*q4*q5*s12^2 - 2*q2*q3*q7*s12^2 - q3^2*q7*s12^2 - 
       2*q3*q5*q7*s12^2 - 2*q2*q7*q8*s12^2 - q1*q10*s23 + 3*q10*q3*s23 + 
       q3^2*s23 + 2*q10*q4*s23 - 4*q10*q5*s23 - 2*q3*q5*s23 - 
       2*q3*q4*q5*s12*s23 - 2*q10*q3*q5*s23^2 - 2*q3*q4*q5*s23^2 - 
       2*q1*q2*s34 - 4*q10*q2*s34 + 2*q10*q4*s34 - 4*q10*q5*s34 + q2*q5*s34 - 
       2*q4*q5*s34 + 4*q10*q7*s34 - 3*q2*q7*s34 - 2*q5*q7*s34 + 4*q1*q8*s34 + 
       2*q10*q4*q7*s34^2 - 2*q10*q5*q7*s34^2 - 2*q1*q10*s45 - 2*q10*q2*s45 + 
       q10*q3*s45 + 2*q2*q3*s45 + q3^2*s45 - 6*q10*q5*s45 + q2*q5*s45 - 
       2*q3*q5*s45 + 3*q10*q7*s45 - 2*q3*q7*s45 - 2*q5*q7*s45 + 4*q1*q8*s45 + 
       2*q2*q8*s45 - 4*q3*q8*s45 - 2*q7*q8*s45 - q3^2*q5*q7*s12^2*s45 + 
       q10*q3^2*s23*s45 - 2*q10*q3*q5*s23*s45 - 2*q10*q2*q5*s34*s45 - 
       4*q10*q5*q7*s34*s45 + 2*q1*q10*q2*s45^2 - 2*q1*q2*q3*s45^2 + 
       q10*q3^2*s45^2 - 2*q10*q3*q5*s45^2 - q10*q3*q7*s45^2 + q3^2*q7*s45^2 - 
       4*q10*q5*q7*s45^2 - 2*q3*q5*q7*s45^2 + 2*q1*q3*q8*s45^2 + 
       q10*q3^2*q7*s45^3 - 2*q10*q3*q5*q7*s45^3 + q1*q10*s51 + 2*q1*q2*s51 - 
       2*q10*q2*s51 + 2*q1*q3*s51 - q10*q3*s51 - 4*q2*q3*s51 + q3^2*s51 + 
       2*q10*q4*s51 - 3*q1*q7*s51 + 5*q10*q7*s51 + 6*q2*q7*s51 - 
       4*q3*q7*s51 + 2*q4*q7*s51 - 4*q1*q8*s51 + 2*q3*q8*s51 + 
       2*q2*q3^2*s12*s51 - 4*q2*q3*q7*s12*s51 - 2*q3^2*q7*s12*s51 - 
       2*q2*q7*q8*s12*s51 + q2*q3^2*q7*s12^2*s51 - 2*q1*q2*q7*s34*s51 + 
       2*q10*q4*q7*s34*s51 + 2*q1*q10*q2*s45*s51 + 2*q1*q2*q3*s45*s51 + 
       q10*q3^2*s45*s51 - q2*q3^2*s45*s51 - 2*q1*q3*q7*s45*s51 + 
       3*q3^2*q7*s45*s51 - 2*q1*q3*q8*s45*s51 + 2*q10*q3^2*q7*s45^2*s51 - 
       2*q1*q2*q3*s51^2 + q2*q3^2*s51^2 + 2*q1*q2*q7*s51^2 + q1*q3*q7*s51^2 - 
       q10*q3*q7*s51^2 - 4*q2*q3*q7*s51^2 - q3^2*q7*s51^2 + 
       2*q10*q4*q7*s51^2 + 2*q1*q3*q8*s51^2 - 2*q2*q7*q8*s51^2 + 
       2*q2*q3^2*q7*s12*s51^2 + q1*q3^2*q7*s45*s51^2 + 
       q10*q3^2*q7*s45*s51^2 - 2*q1*q2*q3*q7*s51^3 + q2*q3^2*q7*s51^3]*
     (-4*F[3, 59] + 8*tcr[3, 3]))/2 + 
   (r[-5*q1 - 2*q10 - 13*q2 - 14*q3 + 42*q4 - 10*q5 + 11*q6 + 6*q7 - 12*q8 - 
       12*q9 - q2*q3*s12 + 4*q2*q4*s12 + 10*q3*q4*s12 - 4*q4^2*s12 - 
       5*q3*q5*s12 + 8*q4*q5*s12 - 4*q2*q7*s12 - 10*q3*q7*s12 + 8*q4*q7*s12 + 
       12*q4*q8*s12 - 4*q3*q4^2*s12^2 - 4*q3*q5*q7*s12^2 + 4*q2*q4*q8*s12^2 + 
       4*q2*q7*q8*s12^2 - 8*q1*q10*s23 + 4*q1*q4*s23 + 8*q10*q4*s23 + 
       8*q3*q4*s23 - 4*q4^2*s23 - 3*q1*q5*s23 - 8*q10*q5*s23 - 4*q3*q5*s23 + 
       10*q4*q5*s23 + 4*q3*q6*s23 - 4*q5*q6*s23 + 4*q10*q9*s23 + 
       12*q4*q9*s23 - 4*q3*q4^2*s12*s23 - 2*q3*q4*q5*s12*s23 - 
       4*q4^2*q5*s12*s23 + 4*q3*q4^2*q5*s12^2*s23 - 4*q10*q3*q5*s23^2 - 
       4*q4^2*q5*s23^2 - q3*q5*q6*s23^2 + 4*q1*q10*q9*s23^2 + 
       4*q1*q4*q9*s23^2 + 4*q3*q4^2*q5*s12*s23^2 - 3*q10*q2*s34 - 
       4*q1*q4*s34 + 12*q10*q4*s34 + 4*q2*q4*s34 - 8*q10*q5*s34 + 
       4*q2*q5*s34 + 3*q2*q6*s34 - 3*q5*q6*s34 + 5*q10*q7*s34 + 4*q4*q7*s34 - 
       4*q5*q7*s34 + 8*q1*q8*s34 - 12*q4*q8*s34 - 12*q2*q9*s34 + 
       12*q4*q9*s34 + 4*q5*q9*s34 + 4*q10*q4*q7*s34^2 - 4*q10*q5*q7*s34^2 + 
       4*q1*q4*q8*s34^2 + 4*q2*q4*q9*s34^2 + 4*q2*q5*q9*s34^2 + 
       8*q1*q10*s45 - q1*q3*s45 - 6*q10*q3*s45 + q2*q3*s45 + 3*q1*q5*s45 - 
       12*q10*q5*s45 - q2*q5*s45 - 2*q3*q5*s45 + 4*q5*q6*s45 - 5*q10*q7*s45 - 
       10*q3*q7*s45 - 6*q5*q7*s45 + 4*q1*q8*s45 + 4*q2*q9*s45 - 
       2*q3*q5*q7*s12*s45 - 2*q1*q10*q5*s23*s45 - 2*q10*q3*q5*s23*s45 + 
       q3*q5*q6*s23*s45 - 2*q10*q2*q5*s34*s45 + 3*q2*q5*q6*s34*s45 - 
       10*q10*q5*q7*s34*s45 - 4*q2*q5*q9*s34*s45 + 2*q1*q10*q5*s45^2 - 
       4*q10*q3*q5*s45^2 - 10*q10*q3*q7*s45^2 - 10*q10*q5*q7*s45^2 - 
       4*q3*q5*q7*s45^2 - 4*q10*q3*q5*q7*s45^3 + 4*q1*q3*s51 - 4*q10*q3*s51 + 
       2*q2*q3*s51 + 4*q1*q4*s51 + 4*q10*q4*s51 - 4*q2*q4*s51 + 
       2*q10*q6*s51 - 3*q3*q6*s51 - 3*q1*q7*s51 + 6*q10*q7*s51 - 
       8*q2*q7*s51 - 10*q3*q7*s51 + 12*q4*q7*s51 - q6*q7*s51 - 12*q1*q8*s51 + 
       4*q3*q8*s51 + 12*q4*q8*s51 + 8*q2*q9*s51 - 12*q4*q9*s51 + 
       2*q2*q3*q7*s12*s51 + 4*q2*q7*q8*s12*s51 + 4*q1*q10*q9*s23*s51 + 
       4*q10*q4^2*s34*s51 + 14*q10*q4*q7*s34*s51 + 4*q4^2*q7*s34*s51 + 
       3*q2*q6*q7*s34*s51 - 8*q1*q4*q8*s34*s51 - 8*q2*q4*q9*s34*s51 + 
       4*q10*q4^2*q7*s34^2*s51 - 3*q1*q10*q6*s45*s51 + 3*q1*q3*q6*s45*s51 - 
       2*q1*q3*q7*s45*s51 - 10*q10*q3*q7*s45*s51 - q10*q6*q7*s45*s51 - 
       4*q1*q3*q8*s45*s51 - 4*q10*q3*q7*s51^2 + 2*q2*q3*q7*s51^2 + 
       4*q10*q4*q7*s51^2 - q10*q6*q7*s51^2 + 4*q1*q3*q8*s51^2 + 
       4*q1*q4*q8*s51^2 + 4*q2*q4*q9*s51^2 + 4*q10*q4^2*q7*s34*s51^2]*
     ((-32*F[3, 31])/3 - (56*F[3, 32])/3 - 12*F[3, 33] - (128*F[3, 34])/3 - 
      (16*F[3, 36])/3 + (8*F[3, 37])/3 - 8*F[3, 40] + (16*F[3, 44])/3 - 
      (16*F[3, 51])/3 - 4*F[3, 52] - 4*F[3, 53] + (4*F[3, 56])/3 - 
      4*F[3, 59] + (8*F[1, 1, 3]^3)/3 - 8*F[1, 1, 4]^3 + 
      (16*F[1, 1, 5]^3)/3 - (8*F[1, 1, 1]^2*F[1, 1, 6])/3 - 
      4*F[1, 1, 3]^2*F[1, 1, 6] + (16*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 6])/3 - 
      (8*F[1, 1, 4]^2*F[1, 1, 6])/3 - 8*F[1, 1, 5]^2*F[1, 1, 6] - 
      (32*F[1, 1, 1]*F[1, 1, 6]^2)/3 - 4*F[1, 1, 3]*F[1, 1, 6]^2 + 
      (32*F[1, 1, 4]*F[1, 1, 6]^2)/3 - 8*F[1, 1, 5]*F[1, 1, 6]^2 + 
      (280*F[1, 1, 6]^3)/9 + (8*F[1, 1, 1]^2*F[1, 1, 7])/3 - 
      (16*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 7])/3 + (20*F[1, 1, 4]^2*F[1, 1, 7])/
       3 + (16*F[1, 1, 5]^2*F[1, 1, 7])/3 + 
      (16*F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 7])/3 - 
      (16*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 7])/3 - (32*F[1, 1, 6]^2*F[1, 1, 7])/
       3 + (16*F[1, 1, 1]*F[1, 1, 7]^2)/3 + (20*F[1, 1, 4]*F[1, 1, 7]^2)/3 - 
      (64*F[1, 1, 6]*F[1, 1, 7]^2)/3 + (32*F[1, 1, 7]^3)/9 - 
      (8*F[1, 1, 5]^2*F[1, 1, 8])/3 + (16*F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 8])/
       3 - (16*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 8])/3 + 16*F[1, 1, 5]*F[1, 1, 6]*
       F[1, 1, 8] - 8*F[1, 1, 6]^2*F[1, 1, 8] - 
      (16*F[1, 1, 1]*F[1, 1, 7]*F[1, 1, 8])/3 + 
      (16*F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 8])/3 - 
      (32*F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8])/3 + (16*F[1, 1, 7]^2*F[1, 1, 8])/
       3 - (8*F[1, 1, 5]*F[1, 1, 8]^2)/3 - (40*F[1, 1, 6]*F[1, 1, 8]^2)/3 + 
      16*F[1, 1, 7]*F[1, 1, 8]^2 - (4*F[1, 1, 3]^2*F[1, 1, 9])/3 + 
      8*F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 9] - 4*F[1, 1, 6]^2*F[1, 1, 9] - 
      (4*F[1, 1, 3]*F[1, 1, 9]^2)/3 - 4*F[1, 1, 6]*F[1, 1, 9]^2 + 
      (8*F[1, 1, 9]^3)/3 + (8*F[1, 1, 3]^2*F[1, 1, 10])/3 + 
      4*F[1, 1, 4]^2*F[1, 1, 10] - 8*F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 10] + 
      4*F[1, 1, 7]^2*F[1, 1, 10] - (16*F[1, 1, 3]*F[1, 1, 9]*F[1, 1, 10])/3 + 
      (8*F[1, 1, 9]^2*F[1, 1, 10])/3 + 4*F[1, 1, 4]*F[1, 1, 10]^2 - 
      8*F[1, 1, 6]*F[1, 1, 10]^2 + 4*F[1, 1, 7]*F[1, 1, 10]^2 - 
      16*F[1, 1, 4]*F[2, 1, 6] - 16*F[1, 1, 6]*F[2, 1, 6] + 
      (32*F[1, 1, 5]*F[2, 1, 7])/3 + (32*F[1, 1, 7]*F[2, 1, 7])/3 - 
      (32*F[1, 1, 1]*F[2, 1, 8])/3 + (32*F[1, 1, 4]*F[2, 1, 8])/3 + 
      (160*F[1, 1, 6]*F[2, 1, 8])/3 + (128*F[1, 1, 7]*F[2, 1, 8])/3 + 
      (32*F[1, 1, 8]*F[2, 1, 8])/3 - (64*F[1, 1, 7]*F[2, 1, 10])/3 - 
      (64*F[1, 1, 8]*F[2, 1, 10])/3 + (16*F[1, 1, 3]*F[2, 1, 13])/3 + 
      (16*F[1, 1, 10]*F[2, 1, 13])/3 + 16*F[1, 1, 6]*F[2, 1, 14] + 
      16*F[1, 1, 10]*F[2, 1, 14] + (16*F[1, 1, 9]*F[2, 1, 15])/3 + 
      (16*F[1, 1, 10]*F[2, 1, 15])/3 + (4*F[1, 1, 3]*tci[1, 1]^2)/3 - 
      4*F[1, 1, 4]*tci[1, 1]^2 - (32*F[1, 1, 5]*tci[1, 1]^2)/9 - 
      24*F[1, 1, 6]*tci[1, 1]^2 + (64*F[1, 1, 7]*tci[1, 1]^2)/9 + 
      (16*F[1, 1, 8]*tci[1, 1]^2)/9 - (16*F[1, 1, 9]*tci[1, 1]^2)/9 + 
      (56*F[1, 1, 10]*tci[1, 1]^2)/9 + (16*F[1, 2, 2]*tci[1, 1]^2)/3 - 
      16*F[1, 2, 3]*tci[1, 1]^2 + (64*F[1, 2, 8]*tci[1, 1]^2)/3 - 
      (8*F[1, 1, 3]^2*tci[1, 2])/3 + 8*F[1, 1, 4]^2*tci[1, 2] + 
      (8*F[1, 1, 5]^2*tci[1, 2])/3 - (16*F[1, 1, 1]*F[1, 1, 6]*tci[1, 2])/3 + 
      8*F[1, 1, 3]*F[1, 1, 6]*tci[1, 2] - (32*F[1, 1, 4]*F[1, 1, 6]*
        tci[1, 2])/3 - 16*F[1, 1, 5]*F[1, 1, 6]*tci[1, 2] + 
      12*F[1, 1, 6]^2*tci[1, 2] + (16*F[1, 1, 1]*F[1, 1, 7]*tci[1, 2])/3 - 
      (40*F[1, 1, 4]*F[1, 1, 7]*tci[1, 2])/3 + 
      (32*F[1, 1, 5]*F[1, 1, 7]*tci[1, 2])/3 + 4*F[1, 1, 7]^2*tci[1, 2] + 
      (16*F[1, 1, 5]*F[1, 1, 8]*tci[1, 2])/3 + 
      (80*F[1, 1, 6]*F[1, 1, 8]*tci[1, 2])/3 - 
      (32*F[1, 1, 7]*F[1, 1, 8]*tci[1, 2])/3 + 
      (8*F[1, 1, 3]*F[1, 1, 9]*tci[1, 2])/3 - 8*F[1, 1, 6]*F[1, 1, 9]*
       tci[1, 2] + (4*F[1, 1, 9]^2*tci[1, 2])/3 - 8*F[1, 1, 4]*F[1, 1, 10]*
       tci[1, 2] + 8*F[1, 1, 7]*F[1, 1, 10]*tci[1, 2] + 
      (16*F[1, 1, 9]*F[1, 1, 10]*tci[1, 2])/3 - 4*F[1, 1, 10]^2*tci[1, 2] - 
      (16*F[1, 1, 3]*F[1, 2, 2]*tci[1, 2])/3 - 
      (16*F[1, 1, 10]*F[1, 2, 2]*tci[1, 2])/3 + 16*F[1, 1, 4]*F[1, 2, 3]*
       tci[1, 2] + 16*F[1, 1, 6]*F[1, 2, 3]*tci[1, 2] - 
      (64*F[1, 1, 7]*F[1, 2, 8]*tci[1, 2])/3 - 
      (64*F[1, 1, 8]*F[1, 2, 8]*tci[1, 2])/3 + 16*F[2, 1, 6]*tci[1, 2] - 
      (32*F[2, 1, 8]*tci[1, 2])/3 + (64*F[2, 1, 10]*tci[1, 2])/3 - 
      (16*F[2, 1, 13]*tci[1, 2])/3 + (8*tci[1, 2]^3)/3 - 
      (32*tci[1, 1]^2*tcr[1, 2])/3 + 8*tcr[3, 3]))/2 + 
   (r[-7*q1 + 2*q10 + 2*q2 - 8*q3 - 8*q6 - 4*q7 + 8*q8 - 6*q9 - 8*q2*q3*s12 + 
       4*q3*q7*s12 + 4*q2*q8*s12 - 4*q3*q8*s12 - 4*q2*q3*q7*s12^2 + 
       4*q2*q7*q8*s12^2 - 2*q1^2*s23 - 5*q1*q10*s23 - 7*q1*q3*s23 + 
       3*q10*q3*s23 - 10*q1*q5*s23 + 11*q3*q5*s23 + 2*q3*q6*s23 - 
       2*q5*q6*s23 - 4*q1*q9*s23 - q1^3*s23^2 - 2*q1^2*q10*s23^2 - 
       q1^2*q5*s23^2 - 3*q1*q10*q5*s23^2 + 3*q10*q3*q5*s23^2 - 
       2*q3*q5*q6*s23^2 + q1^2*s34 + 2*q1*q2*s34 - 6*q2*q6*s34 + 
       2*q10*q7*s34 - 4*q1*q8*s34 - 2*q2*q9*s34 - q1^3*s23*s34 + 
       3*q1^2*q5*s23*s34 + 5*q1^2*s45 - q1*q10*s45 + 6*q1*q2*s45 + 
       18*q1*q3*s45 + 12*q10*q3*s45 + 8*q2*q3*s45 + 13*q1*q5*s45 + 
       6*q10*q5*s45 + 3*q3*q5*s45 + 2*q5*q6*s45 + 12*q10*q7*s45 + 
       11*q3*q7*s45 + 2*q5*q7*s45 - 8*q1*q8*s45 - 4*q2*q8*s45 + 4*q3*q8*s45 + 
       7*q1*q9*s45 + 6*q2*q9*s45 - 2*q5*q9*s45 + 2*q1^3*s23*s45 + 
       3*q1^2*q10*s23*s45 + 2*q1^2*q5*s23*s45 + 3*q1*q10*q5*s23*s45 + 
       3*q10*q3*q5*s23*s45 + 2*q3*q5*q6*s23*s45 - q1^3*q10*s23^2*s45 - 
       q1^2*q10*q5*s23^2*s45 + 2*q1^3*s34*s45 - q1^2*q2*s34*s45 - 
       6*q1^2*q5*s34*s45 + 2*q10*q5*q7*s34*s45 - 2*q2*q5*q9*s34*s45 - 
       q1^3*s45^2 - q1^2*q10*s45^2 - 3*q1^2*q2*s45^2 - 4*q1*q2*q3*s45^2 - 
       q1^2*q5*s45^2 - 3*q1*q2*q5*s45^2 + 3*q10*q3*q5*s45^2 + 
       15*q10*q3*q7*s45^2 + 5*q10*q5*q7*s45^2 + 3*q3*q5*q7*s45^2 - 
       4*q1*q3*q8*s45^2 + 3*q2*q5*q9*s45^2 + 2*q1^3*q10*s23*s45^2 + 
       2*q1^2*q10*q5*s23*s45^2 - q1^3*q2*s34*s45^2 + 3*q1^2*q2*q5*s34*s45^2 - 
       q1^3*q10*s45^3 - q1^2*q10*q5*s45^3 + 3*q10*q3*q5*q7*s45^3 + q1^2*s51 - 
       q1*q10*s51 - 10*q1*q2*s51 - 6*q1*q3*s51 + 3*q10*q3*s51 - 4*q2*q3*s51 - 
       2*q10*q6*s51 + 3*q1*q7*s51 + 7*q10*q7*s51 + 8*q2*q7*s51 - 
       3*q3*q7*s51 + 4*q6*q7*s51 + 4*q1*q8*s51 - 4*q3*q8*s51 + 3*q1*q9*s51 + 
       3*q2*q9*s51 - 12*q2*q3*q7*s12*s51 + 4*q2*q7*q8*s12*s51 - 
       2*q1^2*q10*s23*s51 + 5*q1^2*q9*s23*s51 + 2*q1*q10*q9*s23*s51 + 
       q1^3*q10*s23^2*s51 + 2*q1^2*q10*q9*s23^2*s51 - q1^3*s34*s51 + 
       q1^2*q2*s34*s51 + 2*q1*q2*q7*s34*s51 - 6*q2*q6*q7*s34*s51 - 
       2*q1^3*s45*s51 + 2*q1^2*q10*s45*s51 + 2*q1^2*q2*s45*s51 + 
       3*q1^2*q3*s45*s51 - 4*q1*q2*q3*s45*s51 + 6*q1*q10*q6*s45*s51 + 
       2*q1*q3*q7*s45*s51 + 15*q10*q3*q7*s45*s51 + 4*q10*q6*q7*s45*s51 + 
       4*q1*q3*q8*s45*s51 + q1^3*q2*s34*s45*s51 - q1^3*q10*s45^2*s51 + 
       2*q1^3*q2*s45^2*s51 - 2*q1^2*q2*s51^2 + 5*q1*q2*q3*s51^2 + 
       3*q1^2*q7*s51^2 - 10*q1*q2*q7*s51^2 - 12*q1*q3*q7*s51^2 + 
       3*q10*q3*q7*s51^2 - 5*q2*q3*q7*s51^2 + 4*q10*q6*q7*s51^2 - 
       4*q1*q3*q8*s51^2 + 4*q2*q7*q8*s51^2 + 2*q1^2*q10*q9*s23*s51^2 - 
       q1^3*q10*q9*s23^2*s51^2 - q1^3*q2*s34*s51^2 + q1^2*q2*q7*s34*s51^2 - 
       2*q1^3*q2*s45*s51^2 - q1^2*q2*q3*s45*s51^2 + 2*q1^2*q3*q7*s45*s51^2 - 
       q1^3*q2*q3*s45^2*s51^2 + 2*q1^3*q2*s51^3 + q1^2*q2*q3*s51^3 - 
       2*q1^3*q7*s51^3 - 2*q1^2*q2*q7*s51^3 - q1^2*q3*q7*s51^3 + 
       5*q1*q2*q3*q7*s51^3 - q1^3*q2*q7*s34*s51^3 + q1^3*q2*q3*s45*s51^3 - 
       q1^3*q3*q7*s45*s51^3 - q1^3*q2*q3*s51^4 + 2*q1^3*q2*q7*s51^4 + 
       q1^3*q3*q7*s51^4 + q1^2*q2*q3*q7*s51^4 - q1^3*q2*q3*q7*s51^5]*
     (-8*F[3, 1] + 2*F[3, 2] + (4*F[3, 3])/3 - 5*F[3, 4] + (11*F[3, 5])/3 - 
      (20*F[3, 6])/3 + 2*F[3, 7] + (32*F[3, 8])/3 + (4*F[3, 11])/3 - 
      (5*F[3, 12])/3 - F[3, 13]/3 + F[3, 17] - 5*F[3, 18] - (8*F[3, 19])/3 - 
      (4*F[3, 24])/3 + (4*F[3, 51])/3 + (2*F[3, 56])/3 + 2*F[3, 57] - 
      4*F[3, 61] - 10*F[1, 1, 1]^3 - (2*F[1, 1, 1]^2*F[1, 1, 2])/3 - 
      (8*F[1, 1, 1]*F[1, 1, 2]^2)/3 + (22*F[1, 1, 2]^3)/9 + 
      10*F[1, 1, 1]*F[1, 1, 3]^2 + (4*F[1, 1, 3]^3)/3 + 
      (10*F[1, 1, 1]^2*F[1, 1, 4])/3 + (4*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 4])/
       3 + (2*F[1, 1, 2]^2*F[1, 1, 4])/3 - 5*F[1, 1, 3]^2*F[1, 1, 4] + 
      (20*F[1, 1, 1]*F[1, 1, 4]^2)/3 - (8*F[1, 1, 2]*F[1, 1, 4]^2)/3 - 
      5*F[1, 1, 3]*F[1, 1, 4]^2 + 2*F[1, 1, 1]^2*F[1, 1, 5] - 
      (2*F[1, 1, 2]^2*F[1, 1, 5])/3 + (4*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5])/
       3 + (F[1, 1, 4]^2*F[1, 1, 5])/3 - 2*F[1, 1, 1]*F[1, 1, 5]^2 - 
      (4*F[1, 1, 2]*F[1, 1, 5]^2)/3 + (F[1, 1, 4]*F[1, 1, 5]^2)/3 - 
      (8*F[1, 1, 5]^3)/3 + (10*F[1, 1, 1]^2*F[1, 1, 8])/3 + 
      (4*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 8])/3 + (2*F[1, 1, 2]^2*F[1, 1, 8])/
       3 - 5*F[1, 1, 3]^2*F[1, 1, 8] - (20*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8])/
       3 - (4*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 8])/3 + 10*F[1, 1, 3]*F[1, 1, 4]*
       F[1, 1, 8] - (5*F[1, 1, 4]^2*F[1, 1, 8])/3 + 
      (20*F[1, 1, 1]*F[1, 1, 8]^2)/3 - (2*F[1, 1, 2]*F[1, 1, 8]^2)/3 - 
      5*F[1, 1, 3]*F[1, 1, 8]^2 - (5*F[1, 1, 4]*F[1, 1, 8]^2)/3 - 
      (2*F[1, 1, 8]^3)/3 + (2*F[1, 1, 1]^2*F[1, 1, 9])/3 + 
      (4*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 9])/3 + (4*F[1, 1, 2]^2*F[1, 1, 9])/
       3 - (2*F[1, 1, 3]^2*F[1, 1, 9])/3 - 
      (4*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 9])/3 - 
      (8*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9])/3 + (7*F[1, 1, 4]^2*F[1, 1, 9])/
       3 - 2*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9] + F[1, 1, 5]^2*F[1, 1, 9] - 
      (4*F[1, 1, 1]*F[1, 1, 8]*F[1, 1, 9])/3 - 
      (4*F[1, 1, 2]*F[1, 1, 8]*F[1, 1, 9])/3 + 
      (4*F[1, 1, 4]*F[1, 1, 8]*F[1, 1, 9])/3 + (2*F[1, 1, 8]^2*F[1, 1, 9])/
       3 + (4*F[1, 1, 1]*F[1, 1, 9]^2)/3 - (10*F[1, 1, 2]*F[1, 1, 9]^2)/3 - 
      (2*F[1, 1, 3]*F[1, 1, 9]^2)/3 + (7*F[1, 1, 4]*F[1, 1, 9]^2)/3 + 
      F[1, 1, 5]*F[1, 1, 9]^2 - (4*F[1, 1, 8]*F[1, 1, 9]^2)/3 + 
      (20*F[1, 1, 9]^3)/9 + 4*F[1, 1, 1]^2*F[1, 1, 10] - 
      (2*F[1, 1, 3]^2*F[1, 1, 10])/3 - 4*F[1, 1, 1]*F[1, 1, 5]*F[1, 1, 10] + 
      2*F[1, 1, 5]^2*F[1, 1, 10] - 2*F[1, 1, 8]^2*F[1, 1, 10] + 
      (4*F[1, 1, 3]*F[1, 1, 9]*F[1, 1, 10])/3 - (2*F[1, 1, 9]^2*F[1, 1, 10])/
       3 + 2*F[1, 1, 1]*F[1, 1, 10]^2 - 2*F[1, 1, 3]*F[1, 1, 10]^2 + 
      2*F[1, 1, 5]*F[1, 1, 10]^2 - 2*F[1, 1, 9]*F[1, 1, 10]^2 - 
      20*F[1, 1, 1]*F[2, 1, 1] - 20*F[1, 1, 3]*F[2, 1, 1] - 
      (20*F[1, 1, 1]*F[2, 1, 2])/3 - (20*F[1, 1, 4]*F[2, 1, 2])/3 + 
      4*F[1, 1, 2]*F[2, 1, 3] + 4*F[1, 1, 4]*F[2, 1, 3] + 
      (4*F[1, 1, 2]*F[2, 1, 4])/3 + (4*F[1, 1, 5]*F[2, 1, 4])/3 - 
      (20*F[1, 1, 1]*F[2, 1, 9])/3 - (20*F[1, 1, 8]*F[2, 1, 9])/3 - 
      (8*F[1, 1, 1]*F[2, 1, 11])/3 + (20*F[1, 1, 2]*F[2, 1, 11])/3 + 
      (8*F[1, 1, 4]*F[2, 1, 11])/3 + (8*F[1, 1, 8]*F[2, 1, 11])/3 + 
      (28*F[1, 1, 9]*F[2, 1, 11])/3 + 4*F[1, 1, 8]*F[2, 1, 12] + 
      4*F[1, 1, 9]*F[2, 1, 12] + (8*F[1, 1, 3]*F[2, 1, 13])/3 + 
      (8*F[1, 1, 10]*F[2, 1, 13])/3 + (8*F[1, 1, 9]*F[2, 1, 15])/3 + 
      (8*F[1, 1, 10]*F[2, 1, 15])/3 + (8*F[1, 1, 1]*tci[1, 1]^2)/9 - 
      (4*F[1, 1, 2]*tci[1, 1]^2)/9 - F[1, 1, 3]*tci[1, 1]^2 - 
      (8*F[1, 1, 4]*tci[1, 1]^2)/9 + (10*F[1, 1, 5]*tci[1, 1]^2)/9 - 
      (77*F[1, 1, 8]*tci[1, 1]^2)/9 + (22*F[1, 1, 9]*tci[1, 1]^2)/9 + 
      (16*F[1, 1, 10]*tci[1, 1]^2)/9 + (8*F[1, 2, 2]*tci[1, 1]^2)/3 - 
      4*F[1, 2, 6]*tci[1, 1]^2 + 4*F[1, 2, 9]*tci[1, 1]^2 + 
      (70*F[1, 1, 1]^2*tci[1, 2])/3 - (4*F[1, 1, 1]*F[1, 1, 2]*tci[1, 2])/3 - 
      (8*F[1, 1, 2]^2*tci[1, 2])/3 - 20*F[1, 1, 1]*F[1, 1, 3]*tci[1, 2] - 
      (4*F[1, 1, 3]^2*tci[1, 2])/3 - (40*F[1, 1, 1]*F[1, 1, 4]*tci[1, 2])/3 + 
      (4*F[1, 1, 2]*F[1, 1, 4]*tci[1, 2])/3 + 10*F[1, 1, 3]*F[1, 1, 4]*
       tci[1, 2] - 4*F[1, 1, 1]*F[1, 1, 5]*tci[1, 2] - 
      (4*F[1, 1, 2]*F[1, 1, 5]*tci[1, 2])/3 - 
      (2*F[1, 1, 4]*F[1, 1, 5]*tci[1, 2])/3 + (5*F[1, 1, 5]^2*tci[1, 2])/3 - 
      (40*F[1, 1, 1]*F[1, 1, 8]*tci[1, 2])/3 + 
      (4*F[1, 1, 2]*F[1, 1, 8]*tci[1, 2])/3 + 10*F[1, 1, 3]*F[1, 1, 8]*
       tci[1, 2] + (10*F[1, 1, 4]*F[1, 1, 8]*tci[1, 2])/3 + 
      6*F[1, 1, 8]^2*tci[1, 2] + (4*F[1, 1, 1]*F[1, 1, 9]*tci[1, 2])/3 + 
      (8*F[1, 1, 2]*F[1, 1, 9]*tci[1, 2])/3 + 
      (4*F[1, 1, 3]*F[1, 1, 9]*tci[1, 2])/3 - 
      (14*F[1, 1, 4]*F[1, 1, 9]*tci[1, 2])/3 + 2*F[1, 1, 5]*F[1, 1, 9]*
       tci[1, 2] + (8*F[1, 1, 8]*F[1, 1, 9]*tci[1, 2])/3 - 
      (5*F[1, 1, 9]^2*tci[1, 2])/3 - 8*F[1, 1, 1]*F[1, 1, 10]*tci[1, 2] + 
      4*F[1, 1, 3]*F[1, 1, 10]*tci[1, 2] + 4*F[1, 1, 5]*F[1, 1, 10]*
       tci[1, 2] + 4*F[1, 1, 8]*F[1, 1, 10]*tci[1, 2] - 
      (4*F[1, 1, 9]*F[1, 1, 10]*tci[1, 2])/3 - 
      (8*F[1, 1, 3]*F[1, 2, 2]*tci[1, 2])/3 - 
      (8*F[1, 1, 10]*F[1, 2, 2]*tci[1, 2])/3 + 4*F[1, 1, 2]*F[1, 2, 6]*
       tci[1, 2] + 4*F[1, 1, 4]*F[1, 2, 6]*tci[1, 2] - 
      4*F[1, 1, 8]*F[1, 2, 9]*tci[1, 2] - 4*F[1, 1, 9]*F[1, 2, 9]*tci[1, 2] + 
      40*F[2, 1, 1]*tci[1, 2] + (40*F[2, 1, 2]*tci[1, 2])/3 - 
      4*F[2, 1, 3]*tci[1, 2] + (40*F[2, 1, 9]*tci[1, 2])/3 - 
      (8*F[2, 1, 11]*tci[1, 2])/3 - 4*F[2, 1, 12]*tci[1, 2] - 
      (8*F[2, 1, 13]*tci[1, 2])/3 - (20*tci[1, 2]^3)/9 - 
      (32*tci[1, 1]^2*tcr[1, 1])/9 - (82*tci[1, 2]*tcr[1, 1]^2)/3 + 
      10*tcr[1, 1]^3 + (4*tci[1, 1]^2*tcr[1, 2])/3 + 
      8*tci[1, 2]*tcr[1, 1]*tcr[1, 2] - (224*tci[1, 2]*tcr[2, 1])/3 + 
      (100*tcr[1, 1]*tcr[2, 1])/3 + (26*tcr[3, 3])/3))/2 + 
   (r[4*q1 + 11*q10 + 6*q2 + 3*q3 - 4*q4 + 6*q5 + 10*q6 + 6*q7 + 8*q9 - 
       2*q3*q4*s12 + 2*q3*q7*s12 - 7*q1*q10*s23 + 4*q10^2*s23 + 
       7*q10*q3*s23 - 7*q10*q4*s23 - 4*q3*q4*s23 + 13*q10*q5*s23 + 
       2*q3*q6*s23 - 6*q5*q6*s23 + 4*q1*q9*s23 + 4*q10*q9*s23 - 4*q5*q9*s23 + 
       2*q3*q4*q5*s12*s23 + 5*q1*q10*q5*s23^2 + 3*q3*q4*q5*s23^2 + 
       4*q1*q10*q9*s23^2 + 8*q10^2*s34 + 6*q1*q2*s34 + 6*q10*q2*s34 - 
       4*q10*q4*s34 + 4*q1*q5*s34 + 12*q10*q5*s34 - 4*q2*q6*s34 - 
       6*q5*q6*s34 + 6*q10*q7*s34 + 4*q10*q9*s34 + 4*q2*q9*s34 - 
       4*q5*q9*s34 + 2*q10^2*q2*s34^2 + 4*q10*q2*q5*s34^2 + 
       2*q10^2*q7*s34^2 - 4*q2*q5*q9*s34^2 + 14*q1*q10*s45 - 16*q10^2*s45 + 
       6*q1*q2*s45 - 2*q10*q2*s45 - 10*q10*q5*s45 + 6*q5*q6*s45 - 
       q10*q7*s45 + q3*q7*s45 - 4*q1*q9*s45 - 8*q2*q9*s45 + 4*q5*q9*s45 - 
       7*q1*q10^2*s23*s45 + q10^3*s23*s45 - q10^2*q3*s23*s45 - 
       15*q1*q10*q5*s23*s45 + 2*q1*q10^2*q5*s23^2*s45 - 
       3*q10^2*q3*q5*s23^2*s45 + 2*q10^3*s34*s45 - 7*q10^2*q2*s34*s45 + 
       3*q10^2*q5*s34*s45 - 4*q1*q2*q5*s34*s45 - 2*q10*q2*q5*s34*s45 + 
       6*q2*q5*q6*s34*s45 + q10^2*q7*s34*s45 + 4*q2*q5*q9*s34*s45 + 
       2*q10^3*q2*s34^2*s45 + 2*q10^2*q2*q5*s34^2*s45 - q10^3*q7*s34^2*s45 + 
       18*q1*q10^2*s45^2 - 5*q10^3*s45^2 - 7*q1*q10*q2*s45^2 + 
       9*q10^2*q2*s45^2 - q10^2*q3*s45^2 + 19*q1*q10*q5*s45^2 - 
       11*q10^2*q5*s45^2 + 4*q10*q2*q5*s45^2 - 2*q10^2*q7*s45^2 - 
       4*q2*q5*q9*s45^2 - 2*q1*q10^3*s23*s45^2 - 10*q1*q10^2*q5*s23*s45^2 + 
       3*q10^3*q5*s23*s45^2 + q1*q10^3*q5*s23^2*s45^2 - 
       2*q10^3*q2*s34*s45^2 + 3*q10^3*q5*s34*s45^2 - 4*q10^2*q2*q5*s34*
        s45^2 - 2*q10^3*q7*s34*s45^2 + q10^3*q2*q5*s34^2*s45^2 + 
       4*q1*q10^3*s45^3 - 11*q1*q10^2*q2*s45^3 + 2*q10^3*q2*s45^3 + 
       14*q1*q10^2*q5*s45^3 - 3*q10^3*q5*s45^3 - 9*q1*q10*q2*q5*s45^3 + 
       5*q10^2*q2*q5*s45^3 - q10^3*q7*s45^3 - q10^2*q3*q7*s45^3 - 
       3*q1*q10^3*q5*s23*s45^3 - q10^3*q2*q5*s34*s45^3 - 
       2*q1*q10^3*q2*s45^4 + 3*q1*q10^3*q5*s45^4 - 6*q1*q10^2*q2*q5*s45^4 + 
       q10^3*q2*q5*s45^4 - q1*q10^3*q2*q5*s45^5 - 3*q1*q10*s51 - 
       3*q10^2*s51 - 6*q1*q2*s51 + q10*q2*s51 - 6*q1*q3*s51 + 3*q10*q3*s51 - 
       2*q2*q3*s51 + 3*q10*q4*s51 + q3*q4*s51 + 6*q10*q6*s51 - 2*q3*q6*s51 + 
       6*q1*q7*s51 + 2*q10*q7*s51 - 2*q2*q7*s51 + 5*q3*q7*s51 + 6*q6*q7*s51 + 
       4*q10*q9*s51 - 4*q2*q9*s51 - 2*q2*q3*q7*s12*s51 + 
       4*q1*q10*q9*s23*s51 - q10^3*s34*s51 - 3*q10^2*q2*s34*s51 + 
       5*q10^2*q4*s34*s51 + 3*q10^2*q7*s34*s51 + 6*q1*q2*q7*s34*s51 + 
       2*q10*q4*q7*s34*s51 - 4*q2*q6*q7*s34*s51 + q10^3*q2*s34^2*s51 - 
       2*q10^3*q7*s34^2*s51 + 2*q10^2*q4*q7*s34^2*s51 + 5*q1*q10^2*s45*s51 - 
       2*q10^3*s45*s51 - 5*q1*q10*q2*s45*s51 + 4*q10^2*q2*s45*s51 - 
       q10^2*q3*s45*s51 + 2*q1*q3*q6*s45*s51 - q10^2*q7*s45*s51 + 
       3*q10*q3*q7*s45*s51 + 6*q10*q6*q7*s45*s51 - q10^3*q2*s34*s45*s51 - 
       4*q10^3*q7*s34*s45*s51 + q1*q10^3*s45^2*s51 - 5*q1*q10^2*q2*s45^2*
        s51 + q10^3*q2*s45^2*s51 - 2*q10^3*q7*s45^2*s51 - 
       2*q10^2*q3*q7*s45^2*s51 - q1*q10^3*q2*s45^3*s51 - 3*q1*q2*q3*s51^2 + 
       q10^2*q7*s51^2 - 6*q1*q2*q7*s51^2 + 3*q10*q3*q7*s51^2 - 
       5*q2*q3*q7*s51^2 + 6*q10*q6*q7*s51^2 + 4*q1*q10*q9*s51^2 - 
       2*q10^3*q7*s34*s51^2 + 2*q10^2*q4*q7*s34*s51^2 - 
       q10^3*q4*q7*s34^2*s51^2 - q10^3*q7*s45*s51^2 - q10^2*q3*q7*s45*s51^2 - 
       3*q1*q2*q3*q7*s51^3]*(2*F[3, 4] + (2*tci[1, 2]^3)/3 + 
      4*tci[1, 2]*tcr[1, 1]^2 - (8*tcr[1, 1]^3)/3 - (2*tci[1, 1]^2*tcr[1, 2])/
       3 + (8*tcr[1, 2]^3)/3 + 8*tci[1, 2]*tcr[2, 1] - 
      8*tcr[1, 1]*tcr[2, 1] - 8*tcr[3, 1] - 2*tcr[3, 2] + (37*tcr[3, 3])/3))/
    2 + (r[-5*q1 + q10 + 2*q2 - 3*q3 - 7*q5 + 9*q6 - 6*q7 - 9*q2*q3*s12 - 
       2*q2*q5*s12 + 4*q3*q5*s12 + 6*q2*q7*s12 + 6*q3*q7*s12 - 2*q5*q7*s12 - 
       4*q2*q3*q7*s12^2 + 6*q1*q10*s23 - 2*q1*q3*s23 - 2*q10*q3*s23 - 
       q1*q5*s23 - 2*q10*q5*s23 - q3*q5*s23 - 4*q3*q6*s23 + 4*q5*q6*s23 - 
       4*q1*q10*q5*s23^2 + 5*q3*q5*q6*s23^2 - 3*q1*q2*s34 - q10*q2*s34 + 
       3*q1*q5*s34 - 2*q10*q5*s34 + q2*q6*s34 - q5*q6*s34 + 4*q10*q7*s34 - 
       4*q2*q7*s34 - 4*q10*q2*q5*s34^2 - 7*q1*q10*s45 + q1*q2*s45 - 
       3*q10*q2*s45 + 3*q1*q3*s45 + 3*q10*q3*s45 + 9*q2*q3*s45 + q1*q5*s45 + 
       10*q10*q5*s45 + 3*q2*q5*s45 - 4*q5*q6*s45 + 3*q10*q7*s45 + 
       2*q3*q7*s45 + 3*q5*q7*s45 + 3*q3*q5*q7*s12*s45 + 8*q1*q10*q5*s23*s45 + 
       3*q10*q3*q5*s23*s45 - 5*q3*q5*q6*s23*s45 - 3*q1*q2*q5*s34*s45 + 
       q2*q5*q6*s34*s45 + 3*q10*q5*q7*s34*s45 + 3*q1*q10*q2*s45^2 - 
       4*q1*q2*q3*s45^2 - 8*q1*q10*q5*s45^2 - 4*q10*q2*q5*s45^2 + 
       3*q10*q3*q7*s45^2 + 3*q10*q5*q7*s45^2 + 4*q1*q10*q2*q5*s45^3 - 
       4*q1*q10*s51 + 3*q1*q2*s51 - 3*q10*q2*s51 - 5*q2*q3*s51 + 
       6*q10*q6*s51 - q3*q6*s51 - 4*q1*q7*s51 - q10*q7*s51 + 7*q2*q7*s51 + 
       6*q3*q7*s51 + 5*q6*q7*s51 - 8*q2*q3*q7*s12*s51 - 3*q1*q2*q7*s34*s51 + 
       q2*q6*q7*s34*s51 + 3*q1*q10*q2*s45*s51 + q1*q2*q3*s45*s51 - 
       q1*q10*q6*s45*s51 + q1*q3*q6*s45*s51 - 4*q1*q3*q7*s45*s51 + 
       3*q10*q3*q7*s45*s51 + 5*q10*q6*q7*s45*s51 - 4*q1*q2*q3*s51^2 + 
       3*q1*q2*q7*s51^2 - 8*q2*q3*q7*s51^2 + 5*q10*q6*q7*s51^2 - 
       4*q1*q2*q3*q7*s51^3]*(8*F[3, 1] - 4*F[3, 2] + (8*F[3, 3])/3 + 
      4*F[3, 4] + (32*F[3, 6])/3 + (8*F[3, 12])/3 + (4*F[3, 13])/3 + 
      8*F[3, 14] + 4*F[3, 15] + 8*F[3, 18] + (8*F[3, 19])/3 - 8*F[3, 22] - 
      (16*F[3, 31])/3 - (44*F[3, 32])/3 - 8*F[3, 33] - (128*F[3, 34])/3 - 
      (16*F[3, 36])/3 + (4*F[3, 37])/3 - 4*F[3, 40] + (16*F[3, 44])/3 + 
      12*F[1, 1, 1]^3 + 8*F[1, 1, 1]^2*F[1, 1, 2] + 
      4*F[1, 1, 1]*F[1, 1, 2]^2 - (16*F[1, 1, 2]^3)/3 - 
      4*F[1, 1, 1]^2*F[1, 1, 3] - 12*F[1, 1, 1]*F[1, 1, 3]^2 - 
      4*F[1, 1, 2]*F[1, 1, 3]^2 - (4*F[1, 1, 3]^3)/3 - 
      (28*F[1, 1, 1]^2*F[1, 1, 4])/3 - (4*F[1, 1, 2]^2*F[1, 1, 4])/3 + 
      8*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4] + 4*F[1, 1, 3]^2*F[1, 1, 4] - 
      (20*F[1, 1, 1]*F[1, 1, 4]^2)/3 + (4*F[1, 1, 2]*F[1, 1, 4]^2)/3 + 
      4*F[1, 1, 3]*F[1, 1, 4]^2 - (4*F[1, 1, 2]^2*F[1, 1, 5])/3 + 
      (8*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5])/3 - (4*F[1, 1, 4]^2*F[1, 1, 5])/
       3 + 4*F[1, 1, 1]*F[1, 1, 5]^2 + (4*F[1, 1, 2]*F[1, 1, 5]^2)/3 - 
      4*F[1, 1, 3]*F[1, 1, 5]^2 - (4*F[1, 1, 4]*F[1, 1, 5]^2)/3 + 
      (16*F[1, 1, 5]^3)/3 + (4*F[1, 1, 1]^2*F[1, 1, 6])/3 - 
      8*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 6] + 4*F[1, 1, 2]^2*F[1, 1, 6] + 
      (16*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 6])/3 - (8*F[1, 1, 4]^2*F[1, 1, 6])/
       3 - 4*F[1, 1, 5]^2*F[1, 1, 6] - (20*F[1, 1, 1]*F[1, 1, 6]^2)/3 + 
      4*F[1, 1, 2]*F[1, 1, 6]^2 + (8*F[1, 1, 4]*F[1, 1, 6]^2)/3 - 
      4*F[1, 1, 5]*F[1, 1, 6]^2 + (136*F[1, 1, 6]^3)/9 + 
      (8*F[1, 1, 1]^2*F[1, 1, 7])/3 - (16*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 7])/
       3 + (8*F[1, 1, 4]^2*F[1, 1, 7])/3 + (8*F[1, 1, 5]^2*F[1, 1, 7])/3 + 
      (16*F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 7])/3 - 
      (16*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 7])/3 - (32*F[1, 1, 6]^2*F[1, 1, 7])/
       3 + (16*F[1, 1, 1]*F[1, 1, 7]^2)/3 + (8*F[1, 1, 4]*F[1, 1, 7]^2)/3 - 
      (40*F[1, 1, 6]*F[1, 1, 7]^2)/3 + (56*F[1, 1, 7]^3)/9 - 
      (16*F[1, 1, 1]^2*F[1, 1, 8])/3 + 8*F[1, 1, 3]^2*F[1, 1, 8] + 
      (32*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8])/3 - 16*F[1, 1, 3]*F[1, 1, 4]*
       F[1, 1, 8] + (8*F[1, 1, 4]^2*F[1, 1, 8])/3 - 
      (4*F[1, 1, 5]^2*F[1, 1, 8])/3 + (16*F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 8])/
       3 - (16*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 8])/3 + 
      8*F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 8] - 4*F[1, 1, 6]^2*F[1, 1, 8] - 
      (16*F[1, 1, 1]*F[1, 1, 7]*F[1, 1, 8])/3 + 
      (16*F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 8])/3 - 
      (16*F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8])/3 + (8*F[1, 1, 7]^2*F[1, 1, 8])/
       3 - (32*F[1, 1, 1]*F[1, 1, 8]^2)/3 + 8*F[1, 1, 3]*F[1, 1, 8]^2 + 
      (8*F[1, 1, 4]*F[1, 1, 8]^2)/3 - (4*F[1, 1, 5]*F[1, 1, 8]^2)/3 - 
      (28*F[1, 1, 6]*F[1, 1, 8]^2)/3 + (32*F[1, 1, 7]*F[1, 1, 8]^2)/3 + 
      16*F[1, 1, 1]*F[2, 1, 1] + 16*F[1, 1, 3]*F[2, 1, 1] - 
      (16*F[1, 1, 1]*F[2, 1, 2])/3 - (16*F[1, 1, 4]*F[2, 1, 2])/3 - 
      (16*F[1, 1, 2]*F[2, 1, 3])/3 - (16*F[1, 1, 4]*F[2, 1, 3])/3 - 
      (16*F[1, 1, 2]*F[2, 1, 4])/3 - (16*F[1, 1, 5]*F[2, 1, 4])/3 + 
      8*F[1, 1, 3]*F[2, 1, 5] + 8*F[1, 1, 5]*F[2, 1, 5] + 
      (16*F[1, 1, 5]*F[2, 1, 7])/3 + (16*F[1, 1, 7]*F[2, 1, 7])/3 - 
      (32*F[1, 1, 1]*F[2, 1, 8])/3 + (32*F[1, 1, 4]*F[2, 1, 8])/3 + 
      (112*F[1, 1, 6]*F[2, 1, 8])/3 + (80*F[1, 1, 7]*F[2, 1, 8])/3 + 
      (32*F[1, 1, 8]*F[2, 1, 8])/3 + (32*F[1, 1, 1]*F[2, 1, 9])/3 + 
      (32*F[1, 1, 8]*F[2, 1, 9])/3 - 16*F[1, 1, 7]*F[2, 1, 10] - 
      16*F[1, 1, 8]*F[2, 1, 10] - (44*F[1, 1, 1]*tci[1, 1]^2)/9 + 
      (8*F[1, 1, 2]*tci[1, 1]^2)/3 - (44*F[1, 1, 3]*tci[1, 1]^2)/3 - 
      (26*F[1, 1, 5]*tci[1, 1]^2)/9 - (32*F[1, 1, 6]*tci[1, 1]^2)/3 + 
      (16*F[1, 1, 7]*tci[1, 1]^2)/9 + (20*F[1, 1, 8]*tci[1, 1]^2)/9 + 
      (16*F[1, 2, 6]*tci[1, 1]^2)/3 + 8*F[1, 2, 7]*tci[1, 1]^2 + 
      16*F[1, 2, 8]*tci[1, 1]^2 - (52*F[1, 1, 1]^2*tci[1, 2])/3 - 
      16*F[1, 1, 1]*F[1, 1, 2]*tci[1, 2] + (8*F[1, 1, 2]^2*tci[1, 2])/3 + 
      24*F[1, 1, 1]*F[1, 1, 3]*tci[1, 2] + 8*F[1, 1, 2]*F[1, 1, 3]*
       tci[1, 2] + 12*F[1, 1, 3]^2*tci[1, 2] + 
      (40*F[1, 1, 1]*F[1, 1, 4]*tci[1, 2])/3 + 
      (8*F[1, 1, 2]*F[1, 1, 4]*tci[1, 2])/3 - 8*F[1, 1, 3]*F[1, 1, 4]*
       tci[1, 2] - (8*F[1, 1, 2]*F[1, 1, 5]*tci[1, 2])/3 + 
      8*F[1, 1, 3]*F[1, 1, 5]*tci[1, 2] + (8*F[1, 1, 4]*F[1, 1, 5]*tci[1, 2])/
       3 + (8*F[1, 1, 5]^2*tci[1, 2])/3 - (40*F[1, 1, 1]*F[1, 1, 6]*
        tci[1, 2])/3 + 8*F[1, 1, 2]*F[1, 1, 6]*tci[1, 2] + 
      (16*F[1, 1, 4]*F[1, 1, 6]*tci[1, 2])/3 - 8*F[1, 1, 5]*F[1, 1, 6]*
       tci[1, 2] + 8*F[1, 1, 6]^2*tci[1, 2] + 
      (16*F[1, 1, 1]*F[1, 1, 7]*tci[1, 2])/3 - 
      (16*F[1, 1, 4]*F[1, 1, 7]*tci[1, 2])/3 + 
      (16*F[1, 1, 5]*F[1, 1, 7]*tci[1, 2])/3 + (16*F[1, 1, 7]^2*tci[1, 2])/
       3 + (64*F[1, 1, 1]*F[1, 1, 8]*tci[1, 2])/3 - 16*F[1, 1, 3]*F[1, 1, 8]*
       tci[1, 2] - (16*F[1, 1, 4]*F[1, 1, 8]*tci[1, 2])/3 + 
      (8*F[1, 1, 5]*F[1, 1, 8]*tci[1, 2])/3 + 
      (56*F[1, 1, 6]*F[1, 1, 8]*tci[1, 2])/3 - 
      (16*F[1, 1, 7]*F[1, 1, 8]*tci[1, 2])/3 - 
      (16*F[1, 1, 2]*F[1, 2, 6]*tci[1, 2])/3 - 
      (16*F[1, 1, 4]*F[1, 2, 6]*tci[1, 2])/3 - 8*F[1, 1, 3]*F[1, 2, 7]*
       tci[1, 2] - 8*F[1, 1, 5]*F[1, 2, 7]*tci[1, 2] - 
      16*F[1, 1, 7]*F[1, 2, 8]*tci[1, 2] - 16*F[1, 1, 8]*F[1, 2, 8]*
       tci[1, 2] - 32*F[2, 1, 1]*tci[1, 2] + (32*F[2, 1, 2]*tci[1, 2])/3 + 
      (16*F[2, 1, 3]*tci[1, 2])/3 - 8*F[2, 1, 5]*tci[1, 2] - 
      (32*F[2, 1, 8]*tci[1, 2])/3 - (64*F[2, 1, 9]*tci[1, 2])/3 + 
      16*F[2, 1, 10]*tci[1, 2] + (4*tci[1, 2]^3)/9 - 
      (46*tci[1, 1]^2*tcr[1, 1])/9 + (64*tci[1, 2]*tcr[1, 1]^2)/3 - 
      (40*tcr[1, 1]^3)/3 - (50*tci[1, 1]^2*tcr[1, 2])/3 + 
      8*tci[1, 2]*tcr[1, 1]*tcr[1, 2] - (8*tcr[1, 2]^3)/3 + 
      (128*tci[1, 2]*tcr[2, 1])/3 - (64*tcr[1, 1]*tcr[2, 1])/3 + 
      8*tcr[3, 1] + 2*tcr[3, 2] + (41*tcr[3, 3])/3))/2 + 
   (r[3*q1 - 2*q10 + 2*q2 - 8*q5 - 2*q6 - q7 + 6*q9 - q3*q5*s12 - 
       7*q1*q10*s23 + q10*q3*s23 - 3*q1*q5*s23 - 2*q10*q5*s23 - 2*q3*q5*s23 + 
       q4*q5*s23 + 5*q3*q6*s23 - 3*q5*q6*s23 + 4*q1*q9*s23 + 2*q10*q9*s23 - 
       2*q5*q9*s23 + q3*q4*q5*s12*s23 + 2*q1*q10*q5*s23^2 + q1*q5^2*s23^2 + 
       q4*q5^2*s23^2 - 3*q3*q5*q6*s23^2 + 2*q1*q10*q9*s23^2 - 
       q3*q4*q5^2*s12*s23^2 + 2*q1*q2*s34 - q10*q4*s34 - 2*q10*q5*s34 - 
       q2*q6*s34 - 3*q10*q7*s34 + 2*q10*q9*s34 + 4*q2*q9*s34 - 2*q5*q9*s34 + 
       2*q10*q2*q5*s34^2 - 2*q2*q5*q9*s34^2 + 5*q1*q10*s45 + 2*q10*q2*s45 - 
       q1*q3*s45 + 3*q1*q5*s45 - 8*q10*q5*s45 + 3*q5*q6*s45 - 4*q10*q7*s45 - 
       2*q3*q7*s45 - 2*q5*q7*s45 - 2*q1*q9*s45 - 4*q2*q9*s45 + 4*q5*q9*s45 - 
       q3*q5*q7*s12*s45 - 5*q1*q10*q5*s23*s45 - 3*q10*q3*q5*s23*s45 - 
       2*q1*q5^2*s23*s45 + 2*q10*q5^2*s23*s45 + 3*q3*q5*q6*s23*s45 + 
       q1*q10*q5^2*s23^2*s45 + q10*q5^2*s34*s45 - 2*q10*q5*q7*s34*s45 + 
       2*q2*q5*q9*s34*s45 - 2*q1*q10*q2*s45^2 + 5*q1*q10*q5*s45^2 + 
       2*q10*q2*q5*s45^2 + q1*q5^2*s45^2 - q10*q5^2*s45^2 - 
       2*q10*q5*q7*s45^2 - 2*q2*q5*q9*s45^2 - 2*q1*q10*q5^2*s23*s45^2 - 
       2*q1*q10*q2*q5*s45^3 + q1*q10*q5^2*s45^3 + q1*q10*s51 - 2*q1*q2*s51 + 
       2*q10*q2*s51 - q1*q3*s51 - 3*q10*q6*s51 - 2*q3*q6*s51 + 2*q1*q7*s51 - 
       2*q10*q7*s51 - q2*q7*s51 - 4*q2*q9*s51 + 2*q1*q10*q9*s23*s51 + 
       2*q1*q2*q7*s34*s51 - q10*q4*q7*s34*s51 - q2*q6*q7*s34*s51 - 
       2*q1*q10*q2*s45*s51 + 3*q1*q10*q6*s45*s51 + 2*q1*q3*q6*s45*s51 - 
       q1*q3*q7*s45*s51 - 2*q1*q2*q7*s51^2 + 2*q1*q10*q9*s51^2]*
     (8*F[3, 1] - 4*F[3, 2] + (8*F[3, 3])/3 + 4*F[3, 4] + (32*F[3, 6])/3 + 
      (8*F[3, 12])/3 + (4*F[3, 13])/3 + 8*F[3, 14] + 4*F[3, 15] + 
      8*F[3, 18] + (8*F[3, 19])/3 - 8*F[3, 22] - (16*F[3, 31])/3 - 
      (44*F[3, 32])/3 - 8*F[3, 33] - (128*F[3, 34])/3 + 4*F[3, 35] - 
      (16*F[3, 36])/3 + (4*F[3, 37])/3 - 4*F[3, 40] + (16*F[3, 44])/3 + 
      12*F[1, 1, 1]^3 + 8*F[1, 1, 1]^2*F[1, 1, 2] + 
      4*F[1, 1, 1]*F[1, 1, 2]^2 - (16*F[1, 1, 2]^3)/3 - 
      4*F[1, 1, 1]^2*F[1, 1, 3] - 12*F[1, 1, 1]*F[1, 1, 3]^2 - 
      4*F[1, 1, 2]*F[1, 1, 3]^2 - (4*F[1, 1, 3]^3)/3 - 
      (28*F[1, 1, 1]^2*F[1, 1, 4])/3 - (4*F[1, 1, 2]^2*F[1, 1, 4])/3 + 
      8*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4] + 4*F[1, 1, 3]^2*F[1, 1, 4] - 
      (20*F[1, 1, 1]*F[1, 1, 4]^2)/3 + (4*F[1, 1, 2]*F[1, 1, 4]^2)/3 + 
      4*F[1, 1, 3]*F[1, 1, 4]^2 - (4*F[1, 1, 2]^2*F[1, 1, 5])/3 + 
      (8*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5])/3 - (4*F[1, 1, 4]^2*F[1, 1, 5])/
       3 + 4*F[1, 1, 1]*F[1, 1, 5]^2 + (4*F[1, 1, 2]*F[1, 1, 5]^2)/3 - 
      4*F[1, 1, 3]*F[1, 1, 5]^2 - (4*F[1, 1, 4]*F[1, 1, 5]^2)/3 + 
      (16*F[1, 1, 5]^3)/3 + (4*F[1, 1, 1]^2*F[1, 1, 6])/3 - 
      8*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 6] + 4*F[1, 1, 2]^2*F[1, 1, 6] + 
      (16*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 6])/3 - (8*F[1, 1, 4]^2*F[1, 1, 6])/
       3 - 4*F[1, 1, 5]^2*F[1, 1, 6] - (20*F[1, 1, 1]*F[1, 1, 6]^2)/3 + 
      4*F[1, 1, 2]*F[1, 1, 6]^2 + (8*F[1, 1, 4]*F[1, 1, 6]^2)/3 - 
      4*F[1, 1, 5]*F[1, 1, 6]^2 + (136*F[1, 1, 6]^3)/9 + 
      (8*F[1, 1, 1]^2*F[1, 1, 7])/3 - (16*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 7])/
       3 + (8*F[1, 1, 4]^2*F[1, 1, 7])/3 + (8*F[1, 1, 5]^2*F[1, 1, 7])/3 + 
      (16*F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 7])/3 - 
      (16*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 7])/3 - (32*F[1, 1, 6]^2*F[1, 1, 7])/
       3 + (16*F[1, 1, 1]*F[1, 1, 7]^2)/3 + (8*F[1, 1, 4]*F[1, 1, 7]^2)/3 - 
      (40*F[1, 1, 6]*F[1, 1, 7]^2)/3 + (56*F[1, 1, 7]^3)/9 - 
      (16*F[1, 1, 1]^2*F[1, 1, 8])/3 + 8*F[1, 1, 3]^2*F[1, 1, 8] + 
      (32*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8])/3 - 16*F[1, 1, 3]*F[1, 1, 4]*
       F[1, 1, 8] + (8*F[1, 1, 4]^2*F[1, 1, 8])/3 - 
      (4*F[1, 1, 5]^2*F[1, 1, 8])/3 + (16*F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 8])/
       3 - (16*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 8])/3 + 
      8*F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 8] - 4*F[1, 1, 6]^2*F[1, 1, 8] - 
      (16*F[1, 1, 1]*F[1, 1, 7]*F[1, 1, 8])/3 + 
      (16*F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 8])/3 - 
      (16*F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8])/3 + (8*F[1, 1, 7]^2*F[1, 1, 8])/
       3 - (32*F[1, 1, 1]*F[1, 1, 8]^2)/3 + 8*F[1, 1, 3]*F[1, 1, 8]^2 + 
      (8*F[1, 1, 4]*F[1, 1, 8]^2)/3 - (4*F[1, 1, 5]*F[1, 1, 8]^2)/3 - 
      (28*F[1, 1, 6]*F[1, 1, 8]^2)/3 + (32*F[1, 1, 7]*F[1, 1, 8]^2)/3 + 
      16*F[1, 1, 1]*F[2, 1, 1] + 16*F[1, 1, 3]*F[2, 1, 1] - 
      (16*F[1, 1, 1]*F[2, 1, 2])/3 - (16*F[1, 1, 4]*F[2, 1, 2])/3 - 
      (16*F[1, 1, 2]*F[2, 1, 3])/3 - (16*F[1, 1, 4]*F[2, 1, 3])/3 - 
      (16*F[1, 1, 2]*F[2, 1, 4])/3 - (16*F[1, 1, 5]*F[2, 1, 4])/3 + 
      8*F[1, 1, 3]*F[2, 1, 5] + 8*F[1, 1, 5]*F[2, 1, 5] + 
      (16*F[1, 1, 5]*F[2, 1, 7])/3 + (16*F[1, 1, 7]*F[2, 1, 7])/3 - 
      (32*F[1, 1, 1]*F[2, 1, 8])/3 + (32*F[1, 1, 4]*F[2, 1, 8])/3 + 
      (112*F[1, 1, 6]*F[2, 1, 8])/3 + (80*F[1, 1, 7]*F[2, 1, 8])/3 + 
      (32*F[1, 1, 8]*F[2, 1, 8])/3 + (32*F[1, 1, 1]*F[2, 1, 9])/3 + 
      (32*F[1, 1, 8]*F[2, 1, 9])/3 - 16*F[1, 1, 7]*F[2, 1, 10] - 
      16*F[1, 1, 8]*F[2, 1, 10] - (44*F[1, 1, 1]*tci[1, 1]^2)/9 + 
      (8*F[1, 1, 2]*tci[1, 1]^2)/3 - (44*F[1, 1, 3]*tci[1, 1]^2)/3 - 
      (26*F[1, 1, 5]*tci[1, 1]^2)/9 - (32*F[1, 1, 6]*tci[1, 1]^2)/3 + 
      (16*F[1, 1, 7]*tci[1, 1]^2)/9 + (20*F[1, 1, 8]*tci[1, 1]^2)/9 + 
      (16*F[1, 2, 6]*tci[1, 1]^2)/3 + 8*F[1, 2, 7]*tci[1, 1]^2 + 
      16*F[1, 2, 8]*tci[1, 1]^2 - (52*F[1, 1, 1]^2*tci[1, 2])/3 - 
      16*F[1, 1, 1]*F[1, 1, 2]*tci[1, 2] + (8*F[1, 1, 2]^2*tci[1, 2])/3 + 
      24*F[1, 1, 1]*F[1, 1, 3]*tci[1, 2] + 8*F[1, 1, 2]*F[1, 1, 3]*
       tci[1, 2] + 12*F[1, 1, 3]^2*tci[1, 2] + 
      (40*F[1, 1, 1]*F[1, 1, 4]*tci[1, 2])/3 + 
      (8*F[1, 1, 2]*F[1, 1, 4]*tci[1, 2])/3 - 8*F[1, 1, 3]*F[1, 1, 4]*
       tci[1, 2] - (8*F[1, 1, 2]*F[1, 1, 5]*tci[1, 2])/3 + 
      8*F[1, 1, 3]*F[1, 1, 5]*tci[1, 2] + (8*F[1, 1, 4]*F[1, 1, 5]*tci[1, 2])/
       3 + (8*F[1, 1, 5]^2*tci[1, 2])/3 - (40*F[1, 1, 1]*F[1, 1, 6]*
        tci[1, 2])/3 + 8*F[1, 1, 2]*F[1, 1, 6]*tci[1, 2] + 
      (16*F[1, 1, 4]*F[1, 1, 6]*tci[1, 2])/3 - 8*F[1, 1, 5]*F[1, 1, 6]*
       tci[1, 2] + 8*F[1, 1, 6]^2*tci[1, 2] + 
      (16*F[1, 1, 1]*F[1, 1, 7]*tci[1, 2])/3 - 
      (16*F[1, 1, 4]*F[1, 1, 7]*tci[1, 2])/3 + 
      (16*F[1, 1, 5]*F[1, 1, 7]*tci[1, 2])/3 + (16*F[1, 1, 7]^2*tci[1, 2])/
       3 + (64*F[1, 1, 1]*F[1, 1, 8]*tci[1, 2])/3 - 16*F[1, 1, 3]*F[1, 1, 8]*
       tci[1, 2] - (16*F[1, 1, 4]*F[1, 1, 8]*tci[1, 2])/3 + 
      (8*F[1, 1, 5]*F[1, 1, 8]*tci[1, 2])/3 + 
      (56*F[1, 1, 6]*F[1, 1, 8]*tci[1, 2])/3 - 
      (16*F[1, 1, 7]*F[1, 1, 8]*tci[1, 2])/3 - 
      (16*F[1, 1, 2]*F[1, 2, 6]*tci[1, 2])/3 - 
      (16*F[1, 1, 4]*F[1, 2, 6]*tci[1, 2])/3 - 8*F[1, 1, 3]*F[1, 2, 7]*
       tci[1, 2] - 8*F[1, 1, 5]*F[1, 2, 7]*tci[1, 2] - 
      16*F[1, 1, 7]*F[1, 2, 8]*tci[1, 2] - 16*F[1, 1, 8]*F[1, 2, 8]*
       tci[1, 2] - 32*F[2, 1, 1]*tci[1, 2] + (32*F[2, 1, 2]*tci[1, 2])/3 + 
      (16*F[2, 1, 3]*tci[1, 2])/3 - 8*F[2, 1, 5]*tci[1, 2] - 
      (32*F[2, 1, 8]*tci[1, 2])/3 - (64*F[2, 1, 9]*tci[1, 2])/3 + 
      16*F[2, 1, 10]*tci[1, 2] - (14*tci[1, 2]^3)/9 - 
      (4*tci[1, 1]^2*tcr[1, 1])/9 + (28*tci[1, 2]*tcr[1, 1]^2)/3 - 
      12*tcr[1, 1]^3 - (64*tci[1, 1]^2*tcr[1, 2])/3 + 
      16*tci[1, 2]*tcr[1, 1]*tcr[1, 2] + (80*tci[1, 2]*tcr[2, 1])/3 - 
      (64*tcr[1, 1]*tcr[2, 1])/3 + (52*tcr[3, 3])/3))/2 + 
   (r[q10 + 4*q2 - q3 - q5 - 3*q7 - 3*q2*q3*s12 - q3*q5*s12 + 2*q2*q7*s12 + 
       q3*q7*s12 - q5*q7*s12 - q2*q3*q7*s12^2 - q3*q5*q7*s12^2 + 
       2*q1*q10*s23 - q10*q3*s23 - 2*q10*q5*s23 - q3*q5*s23 - 
       q1*q10*q5*s23^2 - q10*q3*q5*s23^2 - q1*q2*s34 + q1*q5*s34 - 
       2*q10*q5*s34 - q10*q7*s34 - q2*q7*s34 - q5*q7*s34 - q10*q2*q5*s34^2 - 
       q10*q5*q7*s34^2 - 4*q1*q10*s45 - 2*q1*q2*s45 - 2*q10*q2*s45 - 
       2*q10*q3*s45 + 3*q2*q3*s45 - q1*q5*s45 - 2*q3*q5*s45 - 4*q10*q7*s45 - 
       4*q3*q7*s45 - 2*q5*q7*s45 - q3*q5*q7*s12*s45 + 3*q1*q10*q5*s23*s45 - 
       q10*q3*q5*s23*s45 - q1*q2*q5*s34*s45 + q10*q2*q5*s34*s45 - 
       3*q10*q5*q7*s34*s45 + 2*q1*q10*q2*s45^2 - q1*q2*q3*s45^2 - 
       4*q1*q10*q5*s45^2 + q1*q2*q5*s45^2 - 2*q10*q2*q5*s45^2 - 
       2*q10*q3*q5*s45^2 - 4*q10*q3*q7*s45^2 - 4*q10*q5*q7*s45^2 - 
       2*q3*q5*q7*s45^2 + 2*q1*q10*q2*q5*s45^3 - 2*q10*q3*q5*q7*s45^3 - 
       q1*q10*s51 + 2*q1*q2*s51 - q10*q2*s51 - q10*q3*s51 - 3*q2*q3*s51 - 
       2*q1*q7*s51 - q10*q7*s51 + 4*q2*q7*s51 + 2*q3*q7*s51 - 
       3*q2*q3*q7*s12*s51 - q1*q2*q7*s34*s51 + q1*q10*q2*s45*s51 + 
       q1*q2*q3*s45*s51 - q1*q3*q7*s45*s51 - 3*q10*q3*q7*s45*s51 - 
       2*q1*q2*q3*s51^2 + 2*q1*q2*q7*s51^2 + q1*q3*q7*s51^2 - 
       q10*q3*q7*s51^2 - 4*q2*q3*q7*s51^2 - 2*q1*q2*q3*q7*s51^3]*
     (4*F[1, 1, 6]^3 - 4*F[1, 1, 9]^3 + 2*F[1, 1, 6]*tci[1, 1]^2 - 
      2*F[1, 1, 9]*tci[1, 1]^2 - (8*tci[1, 1]^4)/15 - 48*tcr[3, 3] + 
      32*F[1, 1, 6]*tcr[3, 3]))/2 + 
   (r[-(q1*q10*q4) - q1*q3*q4 + 2*q1*q10*q5 + 2*q10*q2*q5 + 2*q1*q3*q5 + 
       4*q2*q3*q5 - 2*q10*q4*q5 - 2*q2*q4*q5 - 2*q3*q4*q5 - 2*q10*q4*q7 - 
       2*q2*q4*q7 - 2*q3*q4*q7 + 2*q1*q3*q8 + 4*q2*q3*q8 + 2*q2*q7*q8 + 
       2*q3*q7*q8 - 2*q2*q3*q4*q5*s12 - 2*q2*q3*q4*q7*s12 + 
       2*q2*q3*q7*q8*s12 - q1*q10*q4*q5*s23 - q1*q3*q4*q5*s23 - 
       2*q10*q2*q4*q5*s34 - 2*q10*q2*q4*q7*s34 - 2*q1*q10*q2*q5*s45 - 
       2*q1*q2*q3*q5*s45 - 2*q1*q2*q3*q8*s45 + q1*q10*q2*q7*s51 - 
       q1*q10*q4*q7*s51 - q1*q3*q4*q7*s51 + q1*q2*q7*q8*s51 + 
       q1*q3*q7*q8*s51]*((32*eps5t*F[4, 28])/3 + (32*eps5t*F[4, 39])/3 - 
      (8*eps5t*F[4, 49])/9 + (32*eps5t*F[4, 51])/9 - (eps5t*F[4, 80])/3 - 
      (7*eps5t*F[4, 83])/3 + 19*eps5t*F[4, 91] - (eps5t*F[4, 93])/3 - 
      (16*eps5t*F[4, 100])/9 + 2*eps5t*F[4, 102] - eps5t*F[4, 111] - 
      2*eps5t*F[4, 113] - 4*eps5t*F[4, 114] + (32*eps5t*F[4, 129])/3 - 
      (4*eps5t*F[4, 132])/3 - 2*eps5t*F[4, 139] + (32*eps5t*F[4, 141])/3 - 
      (16*eps5t*F[4, 146])/9 + (10*eps5t*F[4, 148])/3 - (32*eps5t*F[4, 174])/3 - 
      (32*eps5t*F[4, 182])/3 + (8*eps5t*F[4, 190])/9 - (32*eps5t*F[4, 192])/9 + 
      (eps5t*F[4, 213])/3 - (5*eps5t*F[4, 215])/3 - 9*eps5t*F[4, 219] + 
      (eps5t*F[4, 221])/3 + (16*eps5t*F[4, 225])/9 + eps5t*F[4, 233] + 
      2*eps5t*F[4, 234] + 4*eps5t*F[4, 235] - (32*eps5t*F[4, 244])/3 + 
      (16*eps5t*F[4, 246])/3 - 8*eps5t*F[4, 250] + (16*eps5t*F[4, 252])/3 + 
      (16*eps5t*F[4, 255])/9 - 16*eps5t*F[4, 277] - 
      (4*eps5t*F[3, 23]*F[1, 1, 1])/3 - (16*eps5t*F[3, 25]*F[1, 1, 1])/3 - 
      (4*eps5t*F[3, 43]*F[1, 1, 1])/3 - (4*eps5t*F[3, 45]*F[1, 1, 1])/3 + 
      (8*eps5t*F[3, 62]*F[1, 1, 1])/3 + (14*eps5t*F[3, 63]*F[1, 1, 1])/3 + 
      (4*eps5t*F[3, 70]*F[1, 1, 1])/3 + (16*eps5t*F[3, 71]*F[1, 1, 1])/3 - 
      (4*eps5t*F[3, 78]*F[1, 1, 1])/3 + (8*eps5t*F[3, 80]*F[1, 1, 1])/3 + 
      (4*eps5t*F[3, 43]*F[1, 1, 2])/3 + 4*eps5t*F[3, 45]*F[1, 1, 2] + 
      (16*eps5t*F[3, 62]*F[1, 1, 2])/3 - 4*eps5t*F[3, 63]*F[1, 1, 2] - 
      (4*eps5t*F[3, 78]*F[1, 1, 2])/3 - (16*eps5t*F[3, 80]*F[1, 1, 2])/3 + 
      (16*eps5t*F[3, 25]*F[1, 1, 3])/3 + (16*eps5t*F[3, 45]*F[1, 1, 3])/3 - 
      2*eps5t*F[3, 63]*F[1, 1, 3] - (16*eps5t*F[3, 71]*F[1, 1, 3])/3 + 
      (4*eps5t*F[3, 78]*F[1, 1, 3])/3 - (16*eps5t*F[3, 80]*F[1, 1, 3])/3 + 
      (4*eps5t*F[3, 43]*F[1, 1, 4])/3 - 4*eps5t*F[3, 45]*F[1, 1, 4] - 
      (8*eps5t*F[3, 62]*F[1, 1, 4])/3 + 4*eps5t*F[3, 63]*F[1, 1, 4] - 
      (4*eps5t*F[3, 78]*F[1, 1, 4])/3 + (8*eps5t*F[3, 80]*F[1, 1, 4])/3 + 
      (8*eps5t*F[3, 45]*F[1, 1, 5])/3 - (8*eps5t*F[3, 62]*F[1, 1, 5])/3 - 
      (8*eps5t*F[3, 63]*F[1, 1, 5])/3 + (8*eps5t*F[3, 80]*F[1, 1, 5])/3 - 
      (4*eps5t*F[3, 23]*F[1, 1, 6])/3 - (16*eps5t*F[3, 25]*F[1, 1, 6])/3 + 
      (4*eps5t*F[3, 43]*F[1, 1, 6])/3 - (20*eps5t*F[3, 45]*F[1, 1, 6])/3 + 
      (16*eps5t*F[3, 62]*F[1, 1, 6])/3 + (10*eps5t*F[3, 63]*F[1, 1, 6])/3 + 
      (4*eps5t*F[3, 70]*F[1, 1, 6])/3 + (16*eps5t*F[3, 71]*F[1, 1, 6])/3 + 
      (4*eps5t*F[3, 78]*F[1, 1, 6])/3 + (16*eps5t*F[3, 80]*F[1, 1, 6])/3 + 
      (16*eps5t*F[3, 25]*F[1, 1, 7])/3 - (4*eps5t*F[3, 43]*F[1, 1, 7])/3 + 
      4*eps5t*F[3, 45]*F[1, 1, 7] - (8*eps5t*F[3, 62]*F[1, 1, 7])/3 + 
      (8*eps5t*F[3, 63]*F[1, 1, 7])/3 - (16*eps5t*F[3, 71]*F[1, 1, 7])/3 - 
      8*eps5t*F[3, 80]*F[1, 1, 7] + (4*eps5t*F[3, 23]*F[1, 1, 8])/3 - 
      8*eps5t*F[3, 45]*F[1, 1, 8] + (4*eps5t*F[3, 63]*F[1, 1, 8])/3 - 
      (4*eps5t*F[3, 70]*F[1, 1, 8])/3 - (4*eps5t*F[3, 78]*F[1, 1, 8])/3 + 
      (16*eps5t*F[3, 80]*F[1, 1, 8])/3 - (8*eps5t*F[3, 43]*F[1, 1, 9])/3 - 
      (8*eps5t*F[3, 45]*F[1, 1, 9])/3 + (8*eps5t*F[3, 63]*F[1, 1, 9])/3 + 
      (8*eps5t*F[3, 78]*F[1, 1, 9])/3 + (4*eps5t*F[3, 23]*F[1, 1, 10])/3 + 
      (4*eps5t*F[3, 43]*F[1, 1, 10])/3 - (4*eps5t*F[3, 45]*F[1, 1, 10])/3 - 
      (16*eps5t*F[3, 62]*F[1, 1, 10])/3 - 2*eps5t*F[3, 63]*F[1, 1, 10] - 
      (4*eps5t*F[3, 70]*F[1, 1, 10])/3 - (11*eps5t*F[1, 1, 1]*tci[1, 1]^3)/
       135 - (106*eps5t*F[1, 1, 2]*tci[1, 1]^3)/135 - 
      (73*eps5t*F[1, 1, 3]*tci[1, 1]^3)/405 + 
      (106*eps5t*F[1, 1, 4]*tci[1, 1]^3)/135 + (4*eps5t*F[1, 1, 5]*tci[1, 1]^3)/
       45 + (11*eps5t*F[1, 1, 6]*tci[1, 1]^3)/135 + 
      (8*eps5t*F[1, 1, 7]*tci[1, 1]^3)/405 + (292*eps5t*F[1, 1, 8]*tci[1, 1]^3)/
       405 - (4*eps5t*F[1, 1, 9]*tci[1, 1]^3)/45 + 
      (37*eps5t*F[1, 1, 10]*tci[1, 1]^3)/405 + 8*eps5t*F[3, 45]*tci[1, 2] - 
      8*eps5t*F[3, 63]*tci[1, 2] + (8*eps5t*F[3, 78]*tci[1, 2])/3 - 
      (16*eps5t*F[3, 80]*tci[1, 2])/3 - (104*eps5t*tci[1, 1]^3*tci[1, 2])/15 + 
      (80*eps5t*tci[1, 1]^2*tci[2, 1])/27 - 
      (4*eps5t*F[1, 1, 1]*tci[1, 2]*tci[2, 1])/3 + 
      (4*eps5t*F[1, 1, 3]*tci[1, 2]*tci[2, 1])/3 - 
      (64*eps5t*F[1, 1, 5]*tci[1, 2]*tci[2, 1])/9 + 
      (4*eps5t*F[1, 1, 6]*tci[1, 2]*tci[2, 1])/3 + 
      (80*eps5t*F[1, 1, 7]*tci[1, 2]*tci[2, 1])/9 - 
      (16*eps5t*F[1, 1, 8]*tci[1, 2]*tci[2, 1])/3 + 
      (64*eps5t*F[1, 1, 9]*tci[1, 2]*tci[2, 1])/9 + 
      (52*eps5t*F[1, 1, 10]*tci[1, 2]*tci[2, 1])/9 - 
      (48*eps5t*F[1, 1, 1]*tci[3, 1])/5 - (288*eps5t*F[1, 1, 2]*tci[3, 1])/5 - 
      (48*eps5t*F[1, 1, 3]*tci[3, 1])/5 + (288*eps5t*F[1, 1, 4]*tci[3, 1])/5 - 
      (64*eps5t*F[1, 1, 5]*tci[3, 1])/5 + (48*eps5t*F[1, 1, 6]*tci[3, 1])/5 + 
      (128*eps5t*F[1, 1, 7]*tci[3, 1])/5 + (192*eps5t*F[1, 1, 8]*tci[3, 1])/5 + 
      (64*eps5t*F[1, 1, 9]*tci[3, 1])/5 + (112*eps5t*F[1, 1, 10]*tci[3, 1])/5 - 
      (128*eps5t*tci[1, 2]*tci[3, 1])/5 - 128*eps5t*tci[1, 2]*tci[3, 2] + 
      (16576*eps5t*tci[4, 1])/135 + (512*eps5t*tci[4, 2])/5 + 
      (128*eps5t*tci[4, 3])/3 - (709*eps5t*tci[1, 1]^3*tcr[1, 1])/135 - 
      4*eps5t*F[1, 1, 1]*tci[2, 1]*tcr[1, 1] - 24*eps5t*F[1, 1, 2]*tci[2, 1]*
       tcr[1, 1] - 4*eps5t*F[1, 1, 3]*tci[2, 1]*tcr[1, 1] + 
      24*eps5t*F[1, 1, 4]*tci[2, 1]*tcr[1, 1] - 
      (16*eps5t*F[1, 1, 5]*tci[2, 1]*tcr[1, 1])/3 + 4*eps5t*F[1, 1, 6]*
       tci[2, 1]*tcr[1, 1] + (32*eps5t*F[1, 1, 7]*tci[2, 1]*tcr[1, 1])/3 + 
      16*eps5t*F[1, 1, 8]*tci[2, 1]*tcr[1, 1] + 
      (16*eps5t*F[1, 1, 9]*tci[2, 1]*tcr[1, 1])/3 + 
      (28*eps5t*F[1, 1, 10]*tci[2, 1]*tcr[1, 1])/3 - 
      (28*eps5t*tci[1, 2]*tci[2, 1]*tcr[1, 1])/3 - 
      (336*eps5t*tci[3, 1]*tcr[1, 1])/5 - 128*eps5t*tci[3, 2]*tcr[1, 1] + 
      (eps5t*F[1, 1, 1]*tci[1, 1]*tcr[1, 1]^2)/5 + 
      (6*eps5t*F[1, 1, 2]*tci[1, 1]*tcr[1, 1]^2)/5 + 
      (eps5t*F[1, 1, 3]*tci[1, 1]*tcr[1, 1]^2)/5 - 
      (6*eps5t*F[1, 1, 4]*tci[1, 1]*tcr[1, 1]^2)/5 + 
      (4*eps5t*F[1, 1, 5]*tci[1, 1]*tcr[1, 1]^2)/15 - 
      (eps5t*F[1, 1, 6]*tci[1, 1]*tcr[1, 1]^2)/5 - 
      (8*eps5t*F[1, 1, 7]*tci[1, 1]*tcr[1, 1]^2)/15 - 
      (4*eps5t*F[1, 1, 8]*tci[1, 1]*tcr[1, 1]^2)/5 - 
      (4*eps5t*F[1, 1, 9]*tci[1, 1]*tcr[1, 1]^2)/15 - 
      (7*eps5t*F[1, 1, 10]*tci[1, 1]*tcr[1, 1]^2)/15 + 
      (8*eps5t*tci[1, 1]*tci[1, 2]*tcr[1, 1]^2)/15 - 
      12*eps5t*tci[2, 1]*tcr[1, 1]^2 - (41*eps5t*tci[1, 1]*tcr[1, 1]^3)/45 + 
      (1744*eps5t*tci[1, 1]^3*tcr[1, 2])/243 + 
      (320*eps5t*tci[1, 2]*tci[2, 1]*tcr[1, 2])/3 + 16*eps5t*tci[1, 1]*
       tcr[1, 1]^2*tcr[1, 2] + 32*eps5t*tci[1, 1]*tci[1, 2]*tcr[1, 2]^2 + 
      (320*eps5t*tci[2, 1]*tcr[1, 2]^2)/3 - (1040*eps5t*tci[1, 1]*tcr[3, 3])/
       27))/2 + (r[q1*q2*q3 - 2*q1*q10*q5 - 2*q10*q2*q5 - 2*q2*q3*q5 - 
       q1*q10*q7 + 2*q10*q2*q7 - q1*q3*q7 + 4*q2*q3*q7 - 2*q1*q3*q8 - 
       4*q2*q3*q8 - 2*q2*q7*q8 - 2*q3*q7*q8 + 2*q1*q10*q9 + q1*q2*q9 + 
       2*q10*q2*q9 + 2*q1*q5*q9 + 2*q10*q5*q9 + 2*q2*q5*q9 - 
       2*q2*q3*q7*q8*s12 + q1*q10*q5*q9*s23 + 2*q10*q2*q5*q9*s34 + 
       2*q1*q10*q2*q5*s45 + q1*q2*q3*q5*s45 + 2*q1*q2*q3*q8*s45 - 
       q1*q2*q5*q9*s45 + q1*q10*q2*q7*s51 + 2*q1*q2*q3*q7*s51 - 
       q1*q2*q7*q8*s51 - q1*q3*q7*q8*s51 + 2*q1*q10*q2*q9*s51]*
     ((-8*eps5t*F[4, 25])/3 - (8*eps5t*F[4, 28])/3 + (16*eps5t*F[4, 39])/3 - 
      (8*eps5t*F[4, 41])/3 + (8*eps5t*F[4, 51])/9 - (17*eps5t*F[4, 80])/3 + 
      (25*eps5t*F[4, 83])/3 + 3*eps5t*F[4, 91] - (17*eps5t*F[4, 93])/3 + 
      (34*eps5t*F[4, 102])/9 - eps5t*F[4, 111] - 2*eps5t*F[4, 113] - 
      4*eps5t*F[4, 114] + (32*eps5t*F[4, 129])/3 - (4*eps5t*F[4, 132])/3 + 
      (2*eps5t*F[4, 139])/3 + (32*eps5t*F[4, 141])/3 - (16*eps5t*F[4, 146])/9 + 
      (22*eps5t*F[4, 148])/9 + (16*eps5t*F[4, 171])/3 - (8*eps5t*F[4, 174])/3 - 
      (8*eps5t*F[4, 182])/3 - (8*eps5t*F[4, 184])/3 - (16*eps5t*F[4, 190])/9 - 
      (16*eps5t*F[4, 192])/9 - (31*eps5t*F[4, 213])/3 + eps5t*F[4, 215] - 
      9*eps5t*F[4, 219] - (7*eps5t*F[4, 221])/3 + (40*eps5t*F[4, 225])/9 + 
      eps5t*F[4, 233] + 2*eps5t*F[4, 234] + 4*eps5t*F[4, 235] + 
      (16*eps5t*F[4, 244])/3 - (16*eps5t*F[4, 246])/3 + 8*eps5t*F[4, 252] - 
      (8*eps5t*F[4, 255])/9 + (8*eps5t*F[4, 271])/3 - (8*eps5t*F[4, 273])/3 - 
      (16*eps5t*F[4, 277])/3 + (8*eps5t*F[4, 279])/3 - (16*eps5t*F[4, 293])/3 + 
      (8*eps5t*F[4, 295])/3 - 8*eps5t*F[4, 313] + 8*eps5t*F[4, 325] - 
      8*eps5t*F[4, 330] - (4*eps5t*F[3, 23]*F[1, 1, 1])/3 + 
      (4*eps5t*F[3, 25]*F[1, 1, 1])/3 - (4*eps5t*F[3, 43]*F[1, 1, 1])/3 - 
      (8*eps5t*F[3, 45]*F[1, 1, 1])/3 + (8*eps5t*F[3, 62]*F[1, 1, 1])/3 + 
      (14*eps5t*F[3, 63]*F[1, 1, 1])/3 - (8*eps5t*F[3, 70]*F[1, 1, 1])/3 + 
      (8*eps5t*F[3, 71]*F[1, 1, 1])/3 - (8*eps5t*F[3, 78]*F[1, 1, 1])/3 + 
      4*eps5t*F[3, 80]*F[1, 1, 1] + (4*eps5t*F[3, 82]*F[1, 1, 1])/3 + 
      (4*eps5t*F[3, 23]*F[1, 1, 2])/3 + (4*eps5t*F[3, 25]*F[1, 1, 2])/3 - 
      (4*eps5t*F[3, 43]*F[1, 1, 2])/3 + (16*eps5t*F[3, 62]*F[1, 1, 2])/3 - 
      (8*eps5t*F[3, 63]*F[1, 1, 2])/3 + (4*eps5t*F[3, 70]*F[1, 1, 2])/3 + 
      (4*eps5t*F[3, 71]*F[1, 1, 2])/3 - (8*eps5t*F[3, 78]*F[1, 1, 2])/3 + 
      (4*eps5t*F[3, 80]*F[1, 1, 2])/3 + (8*eps5t*F[3, 25]*F[1, 1, 3])/3 + 
      (8*eps5t*F[3, 45]*F[1, 1, 3])/3 - 2*eps5t*F[3, 63]*F[1, 1, 3] - 
      (4*eps5t*F[3, 70]*F[1, 1, 3])/3 - (4*eps5t*F[3, 71]*F[1, 1, 3])/3 + 
      (20*eps5t*F[3, 78]*F[1, 1, 3])/3 - 4*eps5t*F[3, 80]*F[1, 1, 3] + 
      (4*eps5t*F[3, 81]*F[1, 1, 3])/3 + (8*eps5t*F[3, 82]*F[1, 1, 3])/3 - 
      4*eps5t*F[3, 25]*F[1, 1, 4] + (4*eps5t*F[3, 43]*F[1, 1, 4])/3 - 
      (8*eps5t*F[3, 62]*F[1, 1, 4])/3 + 4*eps5t*F[3, 63]*F[1, 1, 4] + 
      4*eps5t*F[3, 70]*F[1, 1, 4] - 4*eps5t*F[3, 78]*F[1, 1, 4] - 
      (4*eps5t*F[3, 81]*F[1, 1, 4])/3 + (8*eps5t*F[3, 82]*F[1, 1, 4])/3 + 
      (8*eps5t*F[3, 25]*F[1, 1, 5])/3 - (8*eps5t*F[3, 62]*F[1, 1, 5])/3 - 
      (8*eps5t*F[3, 63]*F[1, 1, 5])/3 + 4*eps5t*F[3, 70]*F[1, 1, 5] - 
      (4*eps5t*F[3, 71]*F[1, 1, 5])/3 - 4*eps5t*F[3, 78]*F[1, 1, 5] - 
      4*eps5t*F[3, 82]*F[1, 1, 5] - (4*eps5t*F[3, 25]*F[1, 1, 6])/3 - 
      (4*eps5t*F[3, 43]*F[1, 1, 6])/3 + (8*eps5t*F[3, 45]*F[1, 1, 6])/3 + 
      (16*eps5t*F[3, 62]*F[1, 1, 6])/3 + 2*eps5t*F[3, 63]*F[1, 1, 6] + 
      (4*eps5t*F[3, 71]*F[1, 1, 6])/3 + 4*eps5t*F[3, 78]*F[1, 1, 6] + 
      (8*eps5t*F[3, 80]*F[1, 1, 6])/3 + (4*eps5t*F[3, 81]*F[1, 1, 6])/3 - 
      4*eps5t*F[3, 82]*F[1, 1, 6] - (4*eps5t*F[3, 23]*F[1, 1, 7])/3 - 
      (4*eps5t*F[3, 25]*F[1, 1, 7])/3 + (4*eps5t*F[3, 43]*F[1, 1, 7])/3 - 
      (8*eps5t*F[3, 45]*F[1, 1, 7])/3 - (8*eps5t*F[3, 62]*F[1, 1, 7])/3 + 
      (4*eps5t*F[3, 63]*F[1, 1, 7])/3 + 4*eps5t*F[3, 70]*F[1, 1, 7] - 
      (4*eps5t*F[3, 71]*F[1, 1, 7])/3 - (8*eps5t*F[3, 80]*F[1, 1, 7])/3 - 
      (4*eps5t*F[3, 81]*F[1, 1, 7])/3 + (4*eps5t*F[3, 82]*F[1, 1, 7])/3 + 
      (4*eps5t*F[3, 23]*F[1, 1, 8])/3 + (4*eps5t*F[3, 63]*F[1, 1, 8])/3 - 
      (4*eps5t*F[3, 71]*F[1, 1, 8])/3 - (8*eps5t*F[3, 80]*F[1, 1, 8])/3 - 
      (4*eps5t*F[3, 82]*F[1, 1, 8])/3 - (4*eps5t*F[3, 23]*F[1, 1, 9])/3 + 
      (4*eps5t*F[3, 63]*F[1, 1, 9])/3 - (4*eps5t*F[3, 70]*F[1, 1, 9])/3 + 
      (8*eps5t*F[3, 78]*F[1, 1, 9])/3 + (4*eps5t*F[3, 80]*F[1, 1, 9])/3 + 
      (4*eps5t*F[3, 81]*F[1, 1, 9])/3 + (4*eps5t*F[3, 82]*F[1, 1, 9])/3 + 
      (4*eps5t*F[3, 23]*F[1, 1, 10])/3 - (4*eps5t*F[3, 25]*F[1, 1, 10])/3 + 
      (4*eps5t*F[3, 43]*F[1, 1, 10])/3 - (16*eps5t*F[3, 62]*F[1, 1, 10])/3 + 
      (2*eps5t*F[3, 63]*F[1, 1, 10])/3 - (4*eps5t*F[3, 81]*F[1, 1, 10])/3 + 
      (179*eps5t*F[1, 1, 1]*tci[1, 1]^3)/405 - 
      (34*eps5t*F[1, 1, 2]*tci[1, 1]^3)/405 - 
      (313*eps5t*F[1, 1, 3]*tci[1, 1]^3)/405 + 
      (142*eps5t*F[1, 1, 4]*tci[1, 1]^3)/135 + 
      (68*eps5t*F[1, 1, 5]*tci[1, 1]^3)/135 - 
      (383*eps5t*F[1, 1, 6]*tci[1, 1]^3)/405 + 
      (292*eps5t*F[1, 1, 7]*tci[1, 1]^3)/405 - 
      (16*eps5t*F[1, 1, 8]*tci[1, 1]^3)/81 - (4*eps5t*F[1, 1, 9]*tci[1, 1]^3)/
       45 + (13*eps5t*F[1, 1, 10]*tci[1, 1]^3)/45 - 
      8*eps5t*F[3, 63]*tci[1, 2] + (8*eps5t*F[3, 80]*tci[1, 2])/3 - 
      (16*eps5t*F[3, 82]*tci[1, 2])/3 + (136*eps5t*tci[1, 1]^3*tci[1, 2])/135 + 
      (64*eps5t*tci[1, 1]^2*tci[2, 1])/27 - 
      (4*eps5t*F[1, 1, 1]*tci[1, 2]*tci[2, 1])/3 - 
      (128*eps5t*F[1, 1, 2]*tci[1, 2]*tci[2, 1])/9 + 
      (52*eps5t*F[1, 1, 3]*tci[1, 2]*tci[2, 1])/3 - 
      (64*eps5t*F[1, 1, 4]*tci[1, 2]*tci[2, 1])/3 - 
      (80*eps5t*F[1, 1, 5]*tci[1, 2]*tci[2, 1])/9 + 
      (92*eps5t*F[1, 1, 6]*tci[1, 2]*tci[2, 1])/9 - 
      (16*eps5t*F[1, 1, 7]*tci[1, 2]*tci[2, 1])/3 + 
      (16*eps5t*F[1, 1, 8]*tci[1, 2]*tci[2, 1])/3 + 
      (64*eps5t*F[1, 1, 9]*tci[1, 2]*tci[2, 1])/9 + 
      (4*eps5t*F[1, 1, 10]*tci[1, 2]*tci[2, 1])/9 + 
      (144*eps5t*F[1, 1, 1]*tci[3, 1])/5 - (224*eps5t*F[1, 1, 2]*tci[3, 1])/5 - 
      (48*eps5t*F[1, 1, 3]*tci[3, 1])/5 + (96*eps5t*F[1, 1, 4]*tci[3, 1])/5 + 
      (64*eps5t*F[1, 1, 5]*tci[3, 1])/5 - (208*eps5t*F[1, 1, 6]*tci[3, 1])/5 + 
      (192*eps5t*F[1, 1, 7]*tci[3, 1])/5 + (64*eps5t*F[1, 1, 9]*tci[3, 1])/5 + 
      (112*eps5t*F[1, 1, 10]*tci[3, 1])/5 + (128*eps5t*tci[1, 2]*tci[3, 1])/5 + 
      (9008*eps5t*tci[4, 1])/135 + (256*eps5t*tci[4, 2])/5 + 
      (64*eps5t*tci[4, 3])/3 - (1019*eps5t*tci[1, 1]^3*tcr[1, 1])/405 + 
      12*eps5t*F[1, 1, 1]*tci[2, 1]*tcr[1, 1] - 
      (56*eps5t*F[1, 1, 2]*tci[2, 1]*tcr[1, 1])/3 - 4*eps5t*F[1, 1, 3]*
       tci[2, 1]*tcr[1, 1] + 8*eps5t*F[1, 1, 4]*tci[2, 1]*tcr[1, 1] + 
      (16*eps5t*F[1, 1, 5]*tci[2, 1]*tcr[1, 1])/3 - 
      (52*eps5t*F[1, 1, 6]*tci[2, 1]*tcr[1, 1])/3 + 16*eps5t*F[1, 1, 7]*
       tci[2, 1]*tcr[1, 1] + (16*eps5t*F[1, 1, 9]*tci[2, 1]*tcr[1, 1])/3 + 
      (28*eps5t*F[1, 1, 10]*tci[2, 1]*tcr[1, 1])/3 - 
      4*eps5t*tci[1, 2]*tci[2, 1]*tcr[1, 1] - (336*eps5t*tci[3, 1]*tcr[1, 1])/
       5 - 64*eps5t*tci[3, 2]*tcr[1, 1] - (3*eps5t*F[1, 1, 1]*tci[1, 1]*
        tcr[1, 1]^2)/5 + (14*eps5t*F[1, 1, 2]*tci[1, 1]*tcr[1, 1]^2)/15 + 
      (eps5t*F[1, 1, 3]*tci[1, 1]*tcr[1, 1]^2)/5 - 
      (2*eps5t*F[1, 1, 4]*tci[1, 1]*tcr[1, 1]^2)/5 - 
      (4*eps5t*F[1, 1, 5]*tci[1, 1]*tcr[1, 1]^2)/15 + 
      (13*eps5t*F[1, 1, 6]*tci[1, 1]*tcr[1, 1]^2)/15 - 
      (4*eps5t*F[1, 1, 7]*tci[1, 1]*tcr[1, 1]^2)/5 - 
      (4*eps5t*F[1, 1, 9]*tci[1, 1]*tcr[1, 1]^2)/15 - 
      (7*eps5t*F[1, 1, 10]*tci[1, 1]*tcr[1, 1]^2)/15 - 
      (8*eps5t*tci[1, 1]*tci[1, 2]*tcr[1, 1]^2)/15 - 
      20*eps5t*tci[2, 1]*tcr[1, 1]^2 + (11*eps5t*tci[1, 1]*tcr[1, 1]^3)/45 + 
      (872*eps5t*tci[1, 1]^3*tcr[1, 2])/243 + 8*eps5t*tci[1, 1]*tcr[1, 1]^2*
       tcr[1, 2] + (160*eps5t*tci[2, 1]*tcr[1, 2]^2)/3 - 
      (520*eps5t*tci[1, 1]*tcr[3, 3])/27))/2 + 
   (r[4*q10 - q3 + 2*q4 + 3*q5 + 5*q7 - 3*q8 + 3*q2*q3*s12 - q3*q5*s12 - 
       6*q3*q7*s12 + 2*q4*q7*s12 + q5*q7*s12 - q7^2*s12 - 2*q2*q8*s12 + 
       q3*q8*s12 - 2*q3*q4*q5*s12^2 + q2*q3*q7*s12^2 - q3*q5*q7*s12^2 - 
       q2*q7*q8*s12^2 + q10*q3*s23 + q10*q4*s23 + 3*q10*q5*s23 + q3*q5*s23 - 
       2*q3*q4*q5*s12*s23 + q10*q3*q5*s23^2 - q3*q4*q5*s23^2 + 2*q10*q4*s34 + 
       4*q10*q5*s34 + 8*q10*q7*s34 + 2*q4*q7*s34 + 2*q5*q7*s34 + q1*q8*s34 + 
       2*q10*q4*q7*s34^2 + 2*q10*q5*q7*s34^2 + 2*q10*q3*s45 - 3*q2*q3*s45 + 
       5*q10*q5*s45 + 2*q3*q5*s45 + 10*q10*q7*s45 + 4*q3*q7*s45 + 
       4*q5*q7*s45 + 2*q1*q8*s45 + q2*q8*s45 - 2*q3*q8*s45 - 
       q3*q5*q7*s12*s45 - q3*q7^2*s12*s45 - q3*q5*q7^2*s12^2*s45 + 
       q10*q3*q5*s23*s45 + 6*q10*q5*q7*s34*s45 + q1*q2*q3*s45^2 + 
       2*q10*q3*q5*s45^2 + 4*q10*q3*q7*s45^2 + 6*q10*q5*q7*s45^2 + 
       2*q3*q5*q7*s45^2 + q1*q3*q8*s45^2 + 2*q10*q3*q5*q7*s45^3 + 
       q10*q3*s51 + 3*q2*q3*s51 + q10*q4*s51 + 2*q1*q7*s51 + 5*q10*q7*s51 - 
       6*q3*q7*s51 + 2*q4*q7*s51 - 2*q1*q8*s51 - q2*q8*s51 + 2*q3*q8*s51 + 
       3*q2*q3*q7*s12*s51 - 2*q2*q7*q8*s12*s51 + 2*q10*q4*q7*s34*s51 - 
       q1*q2*q3*s45*s51 + 3*q1*q3*q7*s45*s51 + 3*q10*q3*q7*s45*s51 + 
       q3*q7^2*s45*s51 - 2*q1*q3*q8*s45*s51 + 2*q1*q2*q3*s51^2 - 
       2*q1*q3*q7*s51^2 + q10*q3*q7*s51^2 + 4*q2*q3*q7*s51^2 + 
       q10*q4*q7*s51^2 + q1*q7^2*s51^2 + 2*q1*q3*q8*s51^2 - 
       2*q2*q7*q8*s51^2 + q1*q3*q7^2*s45*s51^2 + 2*q1*q2*q3*q7*s51^3]*
     (-2*F[4, 116] + (F[1, 1, 3]^2*tci[1, 1]^2)/6 - 
      (F[1, 1, 3]*F[1, 1, 6]*tci[1, 1]^2)/3 + (F[1, 1, 6]^2*tci[1, 1]^2)/6 + 
      (F[2, 1, 13]*tci[1, 1]^2)/3 + (F[2, 1, 14]*tci[1, 1]^2)/3 + 
      (61*tci[1, 1]^4)/180 + (F[1, 1, 6]*tci[1, 2]^3)/3 - 
      (F[1, 2, 2]*tci[1, 2]^3)/3 - (5*tci[1, 2]^3*tcr[1, 2])/3 - 
      6*tci[1, 2]*tcr[3, 3]))/2 + 
   (r[-q1 + q10 - 4*q9 + 10*q1*q10*s23 - 2*q1*q5*s23 + 7*q10*q5*s23 - 
       8*q1*q9*s23 - 8*q10*q9*s23 - 3*q5*q9*s23 - 8*q9^2*s23 + 
       3*q1*q10*q5*s23^2 - 5*q1*q10*q9*s23^2 - 2*q10*q2*s34 - q1*q5*s34 + 
       7*q10*q5*s34 - 3*q10*q9*s34 - 4*q5*q9*s34 - 12*q9^2*s34 + 
       3*q10*q2*q5*s34^2 - q2*q5*q9*s34^2 - 4*q2*q9^2*s34^2 - 2*q1*q10*s45 + 
       2*q10*q2*s45 + 3*q1*q5*s45 - 9*q10*q5*s45 + 3*q1*q9*s45 + 
       4*q5*q9*s45 + 12*q9^2*s45 - 9*q1*q10*q5*s23*s45 + q1*q2*q5*s34*s45 - 
       3*q10*q2*q5*s34*s45 + 2*q2*q5*q9*s34*s45 + 12*q2*q9^2*s34*s45 - 
       4*q5*q9^2*s34*s45 - 4*q2*q5*q9^2*s34^2*s45 - 2*q1*q10*q2*s45^2 + 
       10*q1*q10*q5*s45^2 - q1*q2*q5*s45^2 + 4*q10*q2*q5*s45^2 - 
       q2*q5*q9*s45^2 - 4*q2*q9^2*s45^2 + 4*q2*q5*q9^2*s34*s45^2 - 
       4*q1*q10*q2*q5*s45^3 + 7*q1*q10*s51 + q10*q2*s51 - 5*q1*q9*s51 - 
       5*q10*q9*s51 + q2*q9*s51 + 12*q9^2*s51 - 18*q1*q10*q9*s23*s51 + 
       4*q1*q9^2*s23*s51 + 4*q10*q9^2*s23*s51 + 4*q1*q10*q9^2*s23^2*s51 + 
       8*q2*q9^2*s34*s51 - q1*q10*q2*s45*s51 - 8*q2*q9^2*s45*s51 - 
       5*q1*q10*q9*s51^2 - 4*q2*q9^2*s51^2 + 4*q1*q10*q9^2*s23*s51^2]*
     (2*F[4, 67] + (F[1, 1, 4]^2*tci[1, 1]^2)/6 - (F[1, 1, 6]^2*tci[1, 1]^2)/
       6 - (F[1, 1, 4]*F[1, 1, 7]*tci[1, 1]^2)/3 + 
      (F[1, 1, 6]*F[1, 1, 7]*tci[1, 1]^2)/3 + (F[2, 1, 6]*tci[1, 1]^2)/3 - 
      (F[2, 1, 8]*tci[1, 1]^2)/3 + (61*tci[1, 1]^4)/180 + 
      (F[1, 1, 7]*tci[1, 2]^3)/3 - (F[1, 2, 3]*tci[1, 2]^3)/3 - 
      (5*tci[1, 2]^3*tcr[1, 2])/3 - 6*tci[1, 2]*tcr[3, 3]))/2 + 
   (r[-4*q2 - q7 + q8 + 7*q2*q3*s12 - 4*q2*q7*s12 - 2*q3*q7*s12 - 
       4*q2*q8*s12 - 3*q3*q8*s12 + 6*q7*q8*s12 - 12*q8^2*s12 + 
       3*q2*q3*q7*s12^2 - q2*q7*q8*s12^2 - 4*q7*q8^2*s12^2 + q1*q2*s34 + 
       2*q2*q7*s34 + q1*q8*s34 + 12*q8^2*s34 - 4*q1*q8^2*s34^2 + 
       2*q1*q2*s45 - 7*q2*q3*s45 + q3*q7*s45 + 3*q2*q8*s45 + 4*q3*q8*s45 + 
       12*q8^2*s45 - 8*q1*q8^2*s34*s45 + 3*q1*q2*q3*s45^2 - q1*q3*q8*s45^2 - 
       4*q1*q8^2*s45^2 - 2*q1*q2*s51 + 9*q2*q3*s51 - 3*q2*q7*s51 - 
       3*q3*q7*s51 - 5*q2*q8*s51 - 4*q3*q8*s51 + 2*q7*q8*s51 - 12*q8^2*s51 + 
       9*q2*q3*q7*s12*s51 - 10*q2*q7*q8*s12*s51 + 4*q2*q8^2*s12*s51 - 
       4*q7*q8^2*s12*s51 + 4*q2*q7*q8^2*s12^2*s51 + q1*q2*q7*s34*s51 + 
       8*q1*q8^2*s34*s51 - 3*q1*q2*q3*s45*s51 + q1*q3*q7*s45*s51 + 
       2*q1*q3*q8*s45*s51 + 12*q1*q8^2*s45*s51 - 4*q3*q8^2*s45*s51 + 
       4*q1*q3*q8^2*s45^2*s51 + 4*q1*q2*q3*s51^2 - 2*q1*q2*q7*s51^2 - 
       q1*q3*q7*s51^2 + 10*q2*q3*q7*s51^2 - q1*q3*q8*s51^2 - 
       5*q2*q7*q8*s51^2 - 4*q1*q8^2*s51^2 + 4*q2*q7*q8^2*s12*s51^2 - 
       4*q1*q3*q8^2*s45*s51^2 + 4*q1*q2*q3*q7*s51^3]*
     (2*F[4, 117] + (F[1, 1, 4]^2*tci[1, 1]^2)/6 - (F[1, 1, 6]^2*tci[1, 1]^2)/
       6 - (F[1, 1, 4]*F[1, 1, 10]*tci[1, 1]^2)/3 + 
      (F[1, 1, 6]*F[1, 1, 10]*tci[1, 1]^2)/3 + (F[2, 1, 6]*tci[1, 1]^2)/3 - 
      (F[2, 1, 14]*tci[1, 1]^2)/3 + (61*tci[1, 1]^4)/180 + 
      (F[1, 1, 10]*tci[1, 2]^3)/3 - (F[1, 2, 3]*tci[1, 2]^3)/3 - 
      (5*tci[1, 2]^3*tcr[1, 2])/3 - 6*tci[1, 2]*tcr[3, 3]))/2 + 
   (r[-4*q2 + q7 + 3*q8 + 3*q2*q3*s12 - 2*q2*q7*s12 - 2*q3*q7*s12 + 
       2*q2*q8*s12 - q3*q8*s12 + q2*q3*q7*s12^2 - q3*q7^2*s12^2 + 
       q2*q7*q8*s12^2 + q1*q2*s34 + q2*q7*s34 - q1*q8*s34 + 2*q1*q2*s45 - 
       3*q2*q3*s45 + q3*q7*s45 - 2*q1*q8*s45 - q2*q8*s45 + 2*q3*q8*s45 + 
       2*q3*q7^2*s12*s45 + q3*q7^3*s12^2*s45 + q1*q2*q3*s45^2 - 
       q1*q3*q8*s45^2 - 6*q1*q2*s51 + 9*q2*q3*s51 + 4*q1*q7*s51 - 
       12*q2*q7*s51 - 7*q3*q7*s51 + 5*q7^2*s51 + 2*q1*q8*s51 + q2*q8*s51 - 
       2*q3*q8*s51 + 9*q2*q3*q7*s12*s51 - 4*q2*q7^2*s12*s51 - 
       6*q3*q7^2*s12*s51 + 2*q7^3*s12*s51 + 2*q2*q7*q8*s12*s51 + 
       2*q2*q3*q7^2*s12^2*s51 - q3*q7^3*s12^2*s51 + 3*q1*q2*q7*s34*s51 + 
       2*q2*q7^2*s34*s51 - 3*q1*q2*q3*s45*s51 + q1*q3*q7*s45*s51 + 
       4*q3*q7^2*s45*s51 + 2*q1*q3*q8*s45*s51 + 3*q3*q7^3*s12*s45*s51 + 
       7*q1*q2*q3*s51^2 - 12*q1*q2*q7*s51^2 - 5*q1*q3*q7*s51^2 + 
       19*q2*q3*q7*s51^2 + 5*q1*q7^2*s51^2 - 12*q2*q7^2*s51^2 - 
       9*q3*q7^2*s51^2 + 4*q7^3*s51^2 - 2*q1*q3*q8*s51^2 + 2*q2*q7*q8*s51^2 + 
       9*q2*q3*q7^2*s12*s51^2 - 2*q2*q7^3*s12*s51^2 - 3*q3*q7^3*s12*s51^2 + 
       q2*q3*q7^3*s12^2*s51^2 + 3*q1*q2*q7^2*s34*s51^2 + q2*q7^3*s34*s51^2 + 
       2*q1*q3*q7^2*s45*s51^2 + 3*q3*q7^3*s45*s51^2 + 11*q1*q2*q3*q7*s51^3 - 
       8*q1*q2*q7^2*s51^3 - 4*q1*q3*q7^2*s51^3 + 12*q2*q3*q7^2*s51^3 + 
       2*q1*q7^3*s51^3 - 4*q2*q7^3*s51^3 - 3*q3*q7^3*s51^3 + 
       3*q2*q3*q7^3*s12*s51^3 + q1*q2*q7^3*s34*s51^3 + q1*q3*q7^3*s45*s51^3 + 
       5*q1*q2*q3*q7^2*s51^4 - 2*q1*q2*q7^3*s51^4 - q1*q3*q7^3*s51^4 + 
       3*q2*q3*q7^3*s51^4 + q1*q2*q3*q7^3*s51^5]*
     (2*F[4, 13] - (F[1, 1, 2]^2*tci[1, 1]^2)/3 + 
      (F[1, 1, 2]*F[1, 1, 4]*tci[1, 1]^2)/3 + 
      (F[1, 1, 2]*F[1, 1, 5]*tci[1, 1]^2)/3 - 
      (F[1, 1, 4]*F[1, 1, 5]*tci[1, 1]^2)/3 - (F[2, 1, 3]*tci[1, 1]^2)/3 - 
      (F[2, 1, 4]*tci[1, 1]^2)/3 + (17*tci[1, 1]^4)/60 + 
      (F[1, 1, 5]*tci[1, 2]^3)/3 - (F[1, 2, 6]*tci[1, 2]^3)/3 - 
      (5*tci[1, 2]^3*tcr[1, 2])/3 - 6*tci[1, 2]*tcr[3, 3]))/2 + 
   (r[-q10 - q2 + 3*q5 - 6*q9 + q2*q5*s12 - 2*q5^2*s12 + 2*q1*q10*s23 + 
       3*q10*q5*s23 - 3*q5^2*s23 - 4*q1*q9*s23 - 2*q10*q9*s23 + 2*q5*q9*s23 + 
       q5^3*s12*s23 + 2*q1*q10*q5*s23^2 - q1*q5^2*s23^2 + q5^3*s23^2 - 
       2*q1*q10*q9*s23^2 + q10*q5*s34 + q2*q5*s34 - q10*q9*s34 - 
       2*q2*q9*s34 + 2*q5*q9*s34 - q5^3*s23*s34 - q1*q5^3*s23^2*s34 + 
       q2*q5*q9*s34^2 + 2*q1*q10*s45 + 2*q10*q2*s45 - 3*q10*q5*s45 - 
       2*q2*q5*s45 + 2*q5^2*s45 + 2*q1*q9*s45 + 4*q2*q9*s45 - 4*q5*q9*s45 - 
       5*q1*q10*q5*s23*s45 + 2*q1*q5^2*s23*s45 - 2*q10*q5^2*s23*s45 - 
       q1*q10*q5^2*s23^2*s45 + q1*q5^3*s23^2*s45 - q10*q5^2*s34*s45 + 
       2*q5^3*s34*s45 - 2*q2*q5*q9*s34*s45 + 3*q1*q5^3*s23*s34*s45 - 
       2*q1*q10*q2*s45^2 + 4*q1*q10*q5*s45^2 + q10*q2*q5*s45^2 - 
       q1*q5^2*s45^2 + q10*q5^2*s45^2 + 2*q2*q5*q9*s45^2 + 
       2*q1*q10*q5^2*s23*s45^2 - 3*q1*q5^3*s23*s45^2 + 3*q10*q5^3*s23*s45^2 + 
       q1*q10*q5^3*s23^2*s45^2 - 3*q1*q5^3*s34*s45^2 + 3*q10*q5^3*s34*s45^2 + 
       q10*q2*q5^3*s34^2*s45^2 - q1*q10*q2*q5*s45^3 - q1*q10*q5^2*s45^3 + 
       3*q1*q5^3*s45^3 - 3*q10*q5^3*s45^3 - 3*q1*q10*q5^3*s23*s45^3 + 
       q1*q2*q5^3*s34*s45^3 - q10*q2*q5^3*s34*s45^3 + 3*q1*q10*q5^3*s45^4 - 
       q1*q2*q5^3*s45^4 + q10*q2*q5^3*s45^4 - q1*q10*q2*q5^3*s45^5 + 
       q1*q10*s51 + q10*q2*s51 - q10*q9*s51 + 2*q2*q9*s51 - 
       2*q1*q10*q9*s23*s51 - q1*q10*q2*s45*s51 - q1*q10*q9*s51^2]*
     (-2*F[4, 5] - (F[1, 1, 2]^2*tci[1, 1]^2)/3 + 
      (F[1, 1, 2]*F[1, 1, 4]*tci[1, 1]^2)/3 + 
      (F[1, 1, 2]*F[1, 1, 9]*tci[1, 1]^2)/3 - 
      (F[1, 1, 4]*F[1, 1, 9]*tci[1, 1]^2)/3 - (F[2, 1, 3]*tci[1, 1]^2)/3 - 
      (F[2, 1, 11]*tci[1, 1]^2)/3 + (17*tci[1, 1]^4)/60 + 
      (F[1, 1, 9]*tci[1, 2]^3)/3 - (F[1, 2, 6]*tci[1, 2]^3)/3 - 
      (5*tci[1, 2]^3*tcr[1, 2])/3 - 6*tci[1, 2]*tcr[3, 3]))/2 + 
   (r[-4*q2 + 2*q5 - 4*q9 - 2*q2^2*s12 + q2*q5*s12 + 2*q1*q10*s23 - 
       2*q1*q5*s23 + 3*q10*q5*s23 - 2*q1*q9*s23 - 2*q10*q9*s23 + q5*q9*s23 + 
       q1*q10*q5*s23^2 - q1*q10*q9*s23^2 - 4*q10*q2*s34 - 2*q2^2*s34 - 
       2*q1*q5*s34 + 4*q10*q5*s34 + q2*q5*s34 - 2*q10*q9*s34 - 2*q2*q9*s34 + 
       2*q5*q9*s34 - 2*q10*q2^2*s34^2 + 2*q10*q2*q5*s34^2 + 
       2*q2*q5*q9*s34^2 + q1*q10*s45 - 4*q1*q2*s45 + 8*q10*q2*s45 + 
       4*q2^2*s45 + 8*q1*q5*s45 - 10*q10*q5*s45 - 2*q2*q5*s45 + q1*q9*s45 + 
       2*q2*q9*s45 - 2*q5*q9*s45 - 5*q1*q10*q5*s23*s45 + 7*q10*q2^2*s34*s45 + 
       2*q2^3*s34*s45 + 4*q1*q2*q5*s34*s45 - 8*q10*q2*q5*s34*s45 - 
       2*q2*q5*q9*s34*s45 + 2*q10*q2^3*s34^2*s45 - 2*q10*q2^2*q5*s34^2*s45 - 
       8*q1*q10*q2*s45^2 + 5*q1*q2^2*s45^2 - 7*q10*q2^2*s45^2 + 
       11*q1*q10*q5*s45^2 - 10*q1*q2*q5*s45^2 + 11*q10*q2*q5*s45^2 + 
       q2*q5*q9*s45^2 - 2*q10*q2^3*s34*s45^2 - 3*q1*q2^2*q5*s34*s45^2 + 
       5*q10*q2^2*q5*s34*s45^2 + q10*q2^3*q5*s34^2*s45^2 + 
       7*q1*q10*q2^2*s45^3 - 2*q1*q2^3*s45^3 + 2*q10*q2^3*s45^3 - 
       11*q1*q10*q2*q5*s45^3 + 5*q1*q2^2*q5*s45^3 - 5*q10*q2^2*q5*s45^3 + 
       q1*q2^3*q5*s34*s45^3 - q10*q2^3*q5*s34*s45^3 - 2*q1*q10*q2^3*s45^4 + 
       5*q1*q10*q2^2*q5*s45^4 - q1*q2^3*q5*s45^4 + q10*q2^3*q5*s45^4 - 
       q1*q10*q2^3*q5*s45^5 + 2*q1*q10*s51 + q10*q2*s51 + 2*q2^2*s51 - 
       q1*q9*s51 - 2*q10*q9*s51 + q2*q9*s51 + q2^3*s12*s51 - 
       2*q1*q10*q9*s23*s51 + 2*q10*q2^2*s34*s51 + q2^3*s34*s51 + 
       q10*q2^3*s34^2*s51 - q1*q10*q2*s45*s51 - 2*q10*q2^2*s45*s51 - 
       2*q2^3*s45*s51 - q10*q2^3*s34*s45*s51 + 2*q1*q10*q2^2*s45^2*s51 + 
       q10*q2^3*s45^2*s51 - q1*q10*q2^3*s45^3*s51 - 2*q1*q10*q9*s51^2]*
     (-2*F[4, 72] + (F[1, 1, 3]^2*tci[1, 1]^2)/6 - (F[1, 1, 5]^2*tci[1, 1]^2)/
       6 - (F[1, 1, 3]*F[1, 1, 7]*tci[1, 1]^2)/3 + 
      (F[1, 1, 5]*F[1, 1, 7]*tci[1, 1]^2)/3 + (F[2, 1, 5]*tci[1, 1]^2)/3 - 
      (F[2, 1, 7]*tci[1, 1]^2)/3 + (61*tci[1, 1]^4)/180 + 
      (F[1, 1, 7]*tci[1, 2]^3)/3 - (F[1, 2, 7]*tci[1, 2]^3)/3 - 
      (5*tci[1, 2]^3*tcr[1, 2])/3 - 6*tci[1, 2]*tcr[3, 3]))/2 + 
   (r[-9*q2 + 3*q7 + 6*q8 - 2*q2^2*s12 + 4*q2*q3*s12 - 4*q2*q7*s12 - 
       2*q3*q7*s12 + 4*q2*q8*s12 - 2*q3*q8*s12 + q2*q3*q7*s12^2 + 
       2*q2*q7*q8*s12^2 + 2*q1*q2*s34 + q2^2*s34 + 2*q2*q7*s34 - 
       2*q1*q8*s34 + 4*q1*q2*s45 + 3*q2^2*s45 - 5*q2*q3*s45 + q3*q7*s45 - 
       4*q1*q8*s45 - 2*q2*q8*s45 + 4*q3*q8*s45 - 2*q1*q2^2*s34*s45 - 
       q2^3*s34*s45 - q1*q2^2*s45^2 + 2*q1*q2*q3*s45^2 - 2*q1*q3*q8*s45^2 + 
       q1*q2^3*s34*s45^2 - 4*q1*q2*s51 - 4*q2^2*s51 + 5*q2*q3*s51 + 
       2*q1*q7*s51 - 5*q2*q7*s51 - 3*q3*q7*s51 + 2*q1*q8*s51 - 2*q3*q8*s51 - 
       2*q2^3*s12*s51 + q2^2*q3*s12*s51 + 3*q2*q3*q7*s12*s51 + 
       2*q2*q7*q8*s12*s51 + q1*q2^2*s34*s51 + q2^3*s34*s51 + 
       q1*q2*q7*s34*s51 + 4*q1*q2^2*s45*s51 + 4*q2^3*s45*s51 - 
       3*q1*q2*q3*s45*s51 - 2*q2^2*q3*s45*s51 + q1*q3*q7*s45*s51 + 
       2*q1*q3*q8*s45*s51 - q1*q2^3*s34*s45*s51 - 2*q1*q2^3*s45^2*s51 + 
       q1*q2^2*q3*s45^2*s51 - 2*q1*q2^2*s51^2 - 4*q2^3*s51^2 + 
       2*q1*q2*q3*s51^2 + 3*q2^2*q3*s51^2 - 2*q1*q2*q7*s51^2 - 
       q1*q3*q7*s51^2 + 3*q2*q3*q7*s51^2 - q1*q3*q8*s51^2 + q2*q7*q8*s51^2 + 
       3*q2^3*q3*s12*s51^2 - 2*q2^3*q7*s12*s51^2 + q2^3*q3*q7*s12^2*s51^2 + 
       q1*q2^3*s34*s51^2 + q2^3*q7*s34*s51^2 + 2*q1*q2^3*s45*s51^2 - 
       2*q1*q2^2*q3*s45*s51^2 - 3*q2^3*q3*s45*s51^2 + 
       q1*q2^3*q3*s45^2*s51^2 - 2*q1*q2^3*s51^3 + q1*q2^2*q3*s51^3 + 
       3*q2^3*q3*s51^3 - 4*q2^3*q7*s51^3 + q1*q2*q3*q7*s51^3 + 
       3*q2^3*q3*q7*s12*s51^3 + q1*q2^3*q7*s34*s51^3 - q1*q2^3*q3*s45*s51^3 + 
       q1*q2^3*q3*s51^4 - 2*q1*q2^3*q7*s51^4 + 3*q2^3*q3*q7*s51^4 + 
       q1*q2^3*q3*q7*s51^5]*(-2*F[4, 121] + (F[1, 1, 8]^2*tci[1, 1]^2)/6 - 
      (F[1, 1, 9]^2*tci[1, 1]^2)/6 - (F[1, 1, 8]*F[1, 1, 10]*tci[1, 1]^2)/3 + 
      (F[1, 1, 9]*F[1, 1, 10]*tci[1, 1]^2)/3 + (F[2, 1, 12]*tci[1, 1]^2)/3 - 
      (F[2, 1, 15]*tci[1, 1]^2)/3 + (61*tci[1, 1]^4)/180 + 
      (F[1, 1, 10]*tci[1, 2]^3)/3 - (F[1, 2, 9]*tci[1, 2]^3)/3 - 
      (5*tci[1, 2]^3*tcr[1, 2])/3 - 6*tci[1, 2]*tcr[3, 3]))/2 + 
   (r[5*q10 - q2 - 3*q3 + 2*q4 + 6*q5 + 6*q7 - 6*q9 - 2*q3*q5*s12 + 
       q5^2*s12 - 4*q3*q7*s12 + 2*q4*q7*s12 + 2*q5*q7*s12 - 
       2*q3*q4*q5*s12^2 - 2*q3*q5*q7*s12^2 + 6*q1*q10*s23 - q10*q3*s23 + 
       q10*q4*s23 + 2*q10*q5*s23 - q3*q5*s23 - 4*q1*q9*s23 - 2*q10*q9*s23 + 
       2*q5*q9*s23 - 2*q3*q4*q5*s12*s23 - q10*q3*q5*s23^2 - q3*q4*q5*s23^2 - 
       q1*q5^2*s23^2 - 2*q1*q10*q9*s23^2 + 2*q10*q4*s34 + 3*q10*q5*s34 + 
       7*q10*q7*s34 + 2*q4*q7*s34 + q5*q7*s34 - q10*q9*s34 - 2*q2*q9*s34 + 
       2*q5*q9*s34 - q10*q2*q5*s34^2 + 2*q10*q4*q7*s34^2 + q10*q5*q7*s34^2 + 
       q2*q5*q9*s34^2 - 6*q1*q10*s45 - 2*q10*q2*s45 - 2*q10*q3*s45 + 
       2*q10*q5*s45 - 2*q3*q5*s45 + q5^2*s45 + 3*q10*q7*s45 - 4*q3*q7*s45 + 
       2*q5*q7*s45 + 2*q1*q9*s45 + 4*q2*q9*s45 - 4*q5*q9*s45 - 
       2*q3*q5*q7*s12*s45 + q5^2*q7*s12*s45 + q1*q10*q5*s23*s45 - 
       q10*q3*q5*s23*s45 + 2*q1*q5^2*s23*s45 - q10*q5^2*s23*s45 - 
       q1*q10*q5^2*s23^2*s45 + q10*q2*q5*s34*s45 + q10*q5^2*s34*s45 + 
       3*q10*q5*q7*s34*s45 + q5^2*q7*s34*s45 - 2*q2*q5*q9*s34*s45 + 
       q10*q5^2*q7*s34^2*s45 + 2*q1*q10*q2*s45^2 - 3*q1*q10*q5*s45^2 - 
       2*q10*q2*q5*s45^2 - 2*q10*q3*q5*s45^2 - q1*q5^2*s45^2 + 
       2*q10*q5^2*s45^2 - 4*q10*q3*q7*s45^2 - 2*q3*q5*q7*s45^2 + 
       q5^2*q7*s45^2 + 2*q2*q5*q9*s45^2 + 2*q1*q10*q5^2*s23*s45^2 + 
       2*q10*q5^2*q7*s34*s45^2 + 2*q1*q10*q2*q5*s45^3 - q1*q10*q5^2*s45^3 - 
       2*q10*q3*q5*q7*s45^3 + q10*q5^2*q7*s45^3 - q1*q10*s51 - q10*q2*s51 - 
       q10*q3*s51 + q10*q4*s51 + 3*q10*q7*s51 - 3*q3*q7*s51 + 2*q4*q7*s51 - 
       q10*q9*s51 + 2*q2*q9*s51 - 2*q1*q10*q9*s23*s51 + 2*q10*q4*q7*s34*s51 + 
       q1*q10*q2*s45*s51 - 3*q10*q3*q7*s45*s51 - q10*q3*q7*s51^2 + 
       q10*q4*q7*s51^2 - q1*q10*q9*s51^2]*(2*F[4, 66] - 
      (F[1, 1, 6]^2*tci[1, 1]^2)/6 + (F[1, 1, 7]^2*tci[1, 1]^2)/6 + 
      (F[1, 1, 6]*F[1, 1, 8]*tci[1, 1]^2)/3 - 
      (F[1, 1, 7]*F[1, 1, 8]*tci[1, 1]^2)/3 - (F[2, 1, 8]*tci[1, 1]^2)/3 + 
      (F[2, 1, 10]*tci[1, 1]^2)/3 - (17*tci[1, 1]^4)/60 - 
      (F[1, 1, 6]*tci[1, 2]^3)/3 + (F[1, 2, 8]*tci[1, 2]^3)/3 + 
      (5*tci[1, 2]^3*tcr[1, 2])/3 + 6*tci[1, 2]*tcr[3, 3]))/2 + 
   (r[-2*q10 - 4*q2 + 2*q7 + 3*q2*q3*s12 - 2*q2*q7*s12 - 2*q3*q7*s12 + 
       q2*q3*q7*s12^2 - 2*q1*q10*s23 + q10*q5*s23 + q1*q10*q5*s23^2 + 
       q1*q2*s34 - q1*q5*s34 + q10*q5*s34 + q2*q7*s34 + q10*q2*q5*s34^2 + 
       4*q1*q10*s45 + 2*q1*q2*s45 + 2*q10*q2*s45 - 3*q2*q3*s45 + q1*q5*s45 - 
       3*q10*q5*s45 + q3*q7*s45 - 3*q1*q10*q5*s23*s45 + q1*q2*q5*s34*s45 - 
       q10*q2*q5*s34*s45 - 2*q1*q10*q2*s45^2 + q1*q2*q3*s45^2 + 
       4*q1*q10*q5*s45^2 - q1*q2*q5*s45^2 + 2*q10*q2*q5*s45^2 - 
       2*q1*q10*q2*q5*s45^3 + q1*q10*s51 - 2*q1*q2*s51 + q10*q2*s51 + 
       3*q2*q3*s51 + 2*q1*q7*s51 - 4*q2*q7*s51 - 3*q3*q7*s51 + 
       3*q2*q3*q7*s12*s51 + q1*q2*q7*s34*s51 - q1*q10*q2*s45*s51 - 
       q1*q2*q3*s45*s51 + q1*q3*q7*s45*s51 + 2*q1*q2*q3*s51^2 - 
       2*q1*q2*q7*s51^2 - q1*q3*q7*s51^2 + 4*q2*q3*q7*s51^2 + 
       2*q1*q2*q3*q7*s51^3]*(4*F[4, 1] + (8*F[4, 3])/3 - 6*F[4, 4] + 
      (58*F[4, 5])/3 + 8*F[4, 7] - 36*F[4, 8] + 36*F[4, 9] + 8*F[4, 10] + 
      2*F[4, 11] - (82*F[4, 12])/3 - 6*F[4, 13] - (4*F[4, 14])/3 + 
      4*F[4, 16] + (2*F[4, 17])/3 + (2*F[4, 18])/3 + (50*F[4, 20])/9 + 
      2*F[4, 21] - (4*F[4, 22])/3 + 8*F[4, 26] - 8*F[4, 27] - 
      (52*F[4, 29])/9 + (172*F[4, 30])/9 + (76*F[4, 31])/3 - (8*F[4, 32])/3 - 
      (8*F[4, 33])/3 + (100*F[4, 34])/9 - (46*F[4, 35])/3 - (64*F[4, 36])/9 - 
      8*F[4, 38] - (32*F[4, 42])/9 + (8*F[4, 44])/3 - (4*F[4, 46])/3 + 
      (8*F[4, 47])/3 - (4*F[4, 55])/3 + (4*F[4, 56])/3 + (4*F[4, 57])/3 - 
      (4*F[4, 58])/3 - (8*F[4, 86])/3 + 8*F[4, 162] - (8*F[4, 177])/3 - 
      8*F[4, 181] + (4*F[3, 4]*F[1, 1, 1])/9 + (112*F[3, 6]*F[1, 1, 1])/9 + 
      (4*F[3, 12]*F[1, 1, 1])/9 + (112*F[3, 14]*F[1, 1, 1])/9 + 
      12*F[3, 18]*F[1, 1, 1] + (722*F[1, 1, 1]^4)/27 - 
      (112*F[3, 3]*F[1, 1, 2])/9 - (4*F[3, 5]*F[1, 1, 2])/9 + 
      (112*F[3, 11]*F[1, 1, 2])/9 + (4*F[3, 13]*F[1, 1, 2])/9 - 
      12*F[3, 17]*F[1, 1, 2] + 4*F[1, 1, 1]^3*F[1, 1, 2] - 
      4*F[1, 1, 1]*F[1, 1, 2]^3 - (686*F[1, 1, 2]^4)/27 + 
      (32*F[3, 1]*F[1, 1, 3])/3 - (28*F[3, 4]*F[1, 1, 3])/9 + 
      (32*F[3, 6]*F[1, 1, 3])/3 + (20*F[3, 12]*F[1, 1, 3])/3 + 
      (32*F[3, 14]*F[1, 1, 3])/9 + (28*F[3, 18]*F[1, 1, 3])/3 - 
      (32*F[3, 21]*F[1, 1, 3])/9 + (272*F[1, 1, 1]^3*F[1, 1, 3])/27 - 
      (56*F[1, 1, 1]^2*F[1, 1, 3]^2)/3 - (304*F[1, 1, 1]*F[1, 1, 3]^3)/27 + 
      (16*F[1, 1, 3]^4)/27 + 64*F[3, 1]*F[1, 1, 4] - 
      (32*F[3, 3]*F[1, 1, 4])/3 - (172*F[3, 4]*F[1, 1, 4])/9 + 
      (4*F[3, 5]*F[1, 1, 4])/3 + (224*F[3, 6]*F[1, 1, 4])/9 + 
      (32*F[3, 11]*F[1, 1, 4])/3 + (20*F[3, 12]*F[1, 1, 4])/9 - 
      (4*F[3, 13]*F[1, 1, 4])/3 + (32*F[3, 14]*F[1, 1, 4])/9 - 
      (20*F[3, 17]*F[1, 1, 4])/3 + (52*F[3, 18]*F[1, 1, 4])/3 + 
      (128*F[3, 20]*F[1, 1, 4])/9 - (64*F[3, 21]*F[1, 1, 4])/3 + 
      (328*F[1, 1, 1]^3*F[1, 1, 4])/27 + (40*F[1, 1, 2]^3*F[1, 1, 4])/9 - 
      24*F[1, 1, 1]^2*F[1, 1, 3]*F[1, 1, 4] + 
      (28*F[1, 1, 1]*F[1, 1, 3]^2*F[1, 1, 4])/3 + 
      (88*F[1, 1, 3]^3*F[1, 1, 4])/27 - 40*F[1, 1, 1]^2*F[1, 1, 4]^2 + 
      (56*F[1, 1, 2]^2*F[1, 1, 4]^2)/3 + (172*F[1, 1, 1]*F[1, 1, 3]*
        F[1, 1, 4]^2)/3 - (38*F[1, 1, 3]^2*F[1, 1, 4]^2)/3 + 
      (112*F[1, 1, 1]*F[1, 1, 4]^3)/27 - (112*F[1, 1, 2]*F[1, 1, 4]^3)/27 - 
      (344*F[1, 1, 3]*F[1, 1, 4]^3)/27 + (98*F[1, 1, 4]^4)/27 - 
      (128*F[3, 3]*F[1, 1, 5])/27 - (164*F[3, 5]*F[1, 1, 5])/27 + 
      (224*F[3, 11]*F[1, 1, 5])/27 - (4*F[3, 13]*F[1, 1, 5])/27 - 
      (68*F[3, 17]*F[1, 1, 5])/9 + (64*F[3, 20]*F[1, 1, 5])/27 - 
      (592*F[1, 1, 2]^3*F[1, 1, 5])/81 + (56*F[1, 1, 2]^2*F[1, 1, 4]*
        F[1, 1, 5])/9 - (260*F[1, 1, 2]*F[1, 1, 4]^2*F[1, 1, 5])/9 + 
      (808*F[1, 1, 4]^3*F[1, 1, 5])/81 + (440*F[1, 1, 2]^2*F[1, 1, 5]^2)/27 - 
      (316*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5]^2)/27 + 
      (230*F[1, 1, 4]^2*F[1, 1, 5]^2)/27 + (272*F[1, 1, 2]*F[1, 1, 5]^3)/27 + 
      (8*F[1, 1, 4]*F[1, 1, 5]^3)/9 - (11*F[1, 1, 5]^4)/81 + 
      (4*F[1, 1, 1]^3*F[1, 1, 6])/3 - 4*F[1, 1, 1]^2*F[1, 1, 2]*F[1, 1, 6] + 
      4*F[1, 1, 1]*F[1, 1, 2]^2*F[1, 1, 6] - (4*F[1, 1, 2]^3*F[1, 1, 6])/3 - 
      (8*F[1, 1, 1]*F[1, 1, 6]^3)/3 + (8*F[1, 1, 2]*F[1, 1, 6]^3)/3 + 
      (4*F[1, 1, 6]^4)/3 + (32*F[3, 1]*F[1, 1, 8])/3 + 
      (28*F[3, 4]*F[1, 1, 8])/9 + (64*F[3, 6]*F[1, 1, 8])/9 + 
      (4*F[3, 12]*F[1, 1, 8])/9 + (64*F[3, 14]*F[1, 1, 8])/9 + 
      (28*F[3, 18]*F[1, 1, 8])/3 - (32*F[3, 21]*F[1, 1, 8])/9 + 
      (272*F[1, 1, 1]^3*F[1, 1, 8])/27 - (200*F[1, 1, 1]^2*F[1, 1, 3]*
        F[1, 1, 8])/9 + (44*F[1, 1, 1]*F[1, 1, 3]^2*F[1, 1, 8])/9 + 
      8*F[1, 1, 3]^3*F[1, 1, 8] - (8*F[1, 1, 1]^2*F[1, 1, 4]*F[1, 1, 8])/3 + 
      (88*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8])/9 + 
      (4*F[1, 1, 3]^2*F[1, 1, 4]*F[1, 1, 8])/9 + 
      (44*F[1, 1, 1]*F[1, 1, 4]^2*F[1, 1, 8])/3 - 
      (284*F[1, 1, 3]*F[1, 1, 4]^2*F[1, 1, 8])/9 + 
      (232*F[1, 1, 4]^3*F[1, 1, 8])/27 - (136*F[1, 1, 1]^2*F[1, 1, 8]^2)/9 + 
      (4*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 8]^2)/3 + 
      (50*F[1, 1, 3]^2*F[1, 1, 8]^2)/3 - (172*F[1, 1, 1]*F[1, 1, 4]*
        F[1, 1, 8]^2)/9 + 4*F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8]^2 + 
      (110*F[1, 1, 4]^2*F[1, 1, 8]^2)/9 - (400*F[1, 1, 1]*F[1, 1, 8]^3)/27 + 
      8*F[1, 1, 3]*F[1, 1, 8]^3 + (184*F[1, 1, 4]*F[1, 1, 8]^3)/27 - 
      (116*F[1, 1, 8]^4)/27 - (224*F[3, 3]*F[1, 1, 9])/27 + 
      (4*F[3, 5]*F[1, 1, 9])/27 + (128*F[3, 11]*F[1, 1, 9])/27 + 
      (164*F[3, 13]*F[1, 1, 9])/27 - (68*F[3, 17]*F[1, 1, 9])/9 + 
      (64*F[3, 20]*F[1, 1, 9])/27 - (592*F[1, 1, 2]^3*F[1, 1, 9])/81 - 
      8*F[1, 1, 2]^2*F[1, 1, 4]*F[1, 1, 9] - 
      (4*F[1, 1, 2]*F[1, 1, 4]^2*F[1, 1, 9])/9 - 
      (344*F[1, 1, 4]^3*F[1, 1, 9])/81 + (56*F[1, 1, 2]^2*F[1, 1, 5]*
        F[1, 1, 9])/3 - (8*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9])/3 + 
      (92*F[1, 1, 4]^2*F[1, 1, 5]*F[1, 1, 9])/9 - 
      (164*F[1, 1, 2]*F[1, 1, 5]^2*F[1, 1, 9])/27 + 
      (164*F[1, 1, 4]*F[1, 1, 5]^2*F[1, 1, 9])/27 - 
      (440*F[1, 1, 5]^3*F[1, 1, 9])/81 + (376*F[1, 1, 2]^2*F[1, 1, 9]^2)/27 + 
      (196*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9]^2)/27 - 
      (218*F[1, 1, 4]^2*F[1, 1, 9]^2)/27 - 
      (100*F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 9]^2)/27 + 
      (100*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9]^2)/27 - 
      (118*F[1, 1, 5]^2*F[1, 1, 9]^2)/9 + (112*F[1, 1, 2]*F[1, 1, 9]^3)/9 - 
      (56*F[1, 1, 4]*F[1, 1, 9]^3)/9 - (56*F[1, 1, 5]*F[1, 1, 9]^3)/9 + 
      (11*F[1, 1, 9]^4)/27 - (4*F[1, 1, 10]^4)/3 + 
      (136*F[1, 1, 1]^2*F[2, 1, 1])/9 + 32*F[1, 1, 1]*F[1, 1, 3]*F[2, 1, 1] + 
      (176*F[1, 1, 3]^2*F[2, 1, 1])/9 + (560*F[1, 1, 1]*F[1, 1, 4]*
        F[2, 1, 1])/9 + (560*F[1, 1, 3]*F[1, 1, 4]*F[2, 1, 1])/9 + 
      (208*F[1, 1, 1]*F[1, 1, 8]*F[2, 1, 1])/9 + 
      (208*F[1, 1, 3]*F[1, 1, 8]*F[2, 1, 1])/9 - (88*F[1, 1, 1]^2*F[2, 1, 2])/
       9 + (128*F[1, 1, 1]*F[1, 1, 3]*F[2, 1, 2])/9 + 
      (80*F[1, 1, 1]*F[1, 1, 4]*F[2, 1, 2])/3 - 
      (448*F[1, 1, 3]*F[1, 1, 4]*F[2, 1, 2])/9 - 
      (152*F[1, 1, 4]^2*F[2, 1, 2])/9 + (128*F[1, 1, 1]*F[1, 1, 8]*
        F[2, 1, 2])/9 - (64*F[1, 1, 3]*F[1, 1, 8]*F[2, 1, 2])/3 + 
      (128*F[1, 1, 4]*F[1, 1, 8]*F[2, 1, 2])/9 + (32*F[1, 1, 8]^2*F[2, 1, 2])/
       3 - (32*F[2, 1, 2]^2)/3 + (88*F[1, 1, 2]^2*F[2, 1, 3])/9 + 
      (16*F[1, 1, 2]*F[1, 1, 4]*F[2, 1, 3])/9 + 24*F[1, 1, 4]^2*F[2, 1, 3] - 
      (256*F[1, 1, 2]*F[1, 1, 5]*F[2, 1, 3])/27 + 
      (800*F[1, 1, 4]*F[1, 1, 5]*F[2, 1, 3])/27 - 
      (32*F[1, 1, 5]^2*F[2, 1, 3])/9 - (256*F[1, 1, 2]*F[1, 1, 9]*F[2, 1, 3])/
       27 - (352*F[1, 1, 4]*F[1, 1, 9]*F[2, 1, 3])/27 + 
      (160*F[1, 1, 5]*F[1, 1, 9]*F[2, 1, 3])/9 - (32*F[1, 1, 9]^2*F[2, 1, 3])/
       3 + (32*F[2, 1, 3]^2)/3 - (136*F[1, 1, 2]^2*F[2, 1, 4])/9 - 
      (16*F[1, 1, 2]*F[1, 1, 4]*F[2, 1, 4])/3 - 
      (608*F[1, 1, 2]*F[1, 1, 5]*F[2, 1, 4])/27 - 
      (16*F[1, 1, 4]*F[1, 1, 5]*F[2, 1, 4])/3 - (272*F[1, 1, 5]^2*F[2, 1, 4])/
       27 - (368*F[1, 1, 2]*F[1, 1, 9]*F[2, 1, 4])/27 - 
      (368*F[1, 1, 5]*F[1, 1, 9]*F[2, 1, 4])/27 + 
      (136*F[1, 1, 1]^2*F[2, 1, 9])/9 + 16*F[1, 1, 1]*F[1, 1, 3]*F[2, 1, 9] + 
      (176*F[1, 1, 1]*F[1, 1, 4]*F[2, 1, 9])/9 + 
      (224*F[1, 1, 1]*F[1, 1, 8]*F[2, 1, 9])/9 + 16*F[1, 1, 3]*F[1, 1, 8]*
       F[2, 1, 9] + (176*F[1, 1, 4]*F[1, 1, 8]*F[2, 1, 9])/9 + 
      (112*F[1, 1, 8]^2*F[2, 1, 9])/9 - (136*F[1, 1, 2]^2*F[2, 1, 11])/9 - 
      (16*F[1, 1, 2]*F[1, 1, 4]*F[2, 1, 11])/3 - 
      (368*F[1, 1, 2]*F[1, 1, 5]*F[2, 1, 11])/27 - 
      (608*F[1, 1, 2]*F[1, 1, 9]*F[2, 1, 11])/27 - 
      (16*F[1, 1, 4]*F[1, 1, 9]*F[2, 1, 11])/3 - 
      (368*F[1, 1, 5]*F[1, 1, 9]*F[2, 1, 11])/27 - 
      (272*F[1, 1, 9]^2*F[2, 1, 11])/27 + 147*F[1, 1, 1]^2*tci[1, 1]^2 + 
      12*F[1, 1, 1]*F[1, 1, 2]*tci[1, 1]^2 + (499*F[1, 1, 2]^2*tci[1, 1]^2)/
       27 - (634*F[1, 1, 1]*F[1, 1, 3]*tci[1, 1]^2)/9 + 
      (14*F[1, 1, 3]^2*tci[1, 1]^2)/3 - (58*F[1, 1, 1]*F[1, 1, 4]*
        tci[1, 1]^2)/3 + (986*F[1, 1, 2]*F[1, 1, 4]*tci[1, 1]^2)/27 - 
      (37*F[1, 1, 3]*F[1, 1, 4]*tci[1, 1]^2)/3 + 
      (515*F[1, 1, 4]^2*tci[1, 1]^2)/27 - (50*F[1, 1, 2]*F[1, 1, 5]*
        tci[1, 1]^2)/81 + (617*F[1, 1, 4]*F[1, 1, 5]*tci[1, 1]^2)/27 + 
      (455*F[1, 1, 5]^2*tci[1, 1]^2)/54 + 
      (4*F[1, 1, 1]*F[1, 1, 6]*tci[1, 1]^2)/3 - 
      (8*F[1, 1, 2]*F[1, 1, 6]*tci[1, 1]^2)/3 + 
      (4*F[1, 1, 4]*F[1, 1, 6]*tci[1, 1]^2)/3 + (2*F[1, 1, 6]^2*tci[1, 1]^2)/
       3 - (382*F[1, 1, 1]*F[1, 1, 8]*tci[1, 1]^2)/3 + 
      (2599*F[1, 1, 3]*F[1, 1, 8]*tci[1, 1]^2)/27 + 41*F[1, 1, 4]*F[1, 1, 8]*
       tci[1, 1]^2 - (748*F[1, 1, 8]^2*tci[1, 1]^2)/27 - 
      (1202*F[1, 1, 2]*F[1, 1, 9]*tci[1, 1]^2)/81 - 
      (311*F[1, 1, 4]*F[1, 1, 9]*tci[1, 1]^2)/27 + 
      (307*F[1, 1, 5]*F[1, 1, 9]*tci[1, 1]^2)/81 - 
      (991*F[1, 1, 9]^2*tci[1, 1]^2)/162 - (2*F[1, 1, 10]^2*tci[1, 1]^2)/3 - 
      (208*F[1, 1, 2]*F[1, 2, 6]*tci[1, 1]^2)/9 - 48*F[1, 1, 4]*F[1, 2, 6]*
       tci[1, 1]^2 - (800*F[1, 1, 5]*F[1, 2, 6]*tci[1, 1]^2)/27 + 
      (352*F[1, 1, 9]*F[1, 2, 6]*tci[1, 1]^2)/27 + 
      (32*F[1, 2, 6]^2*tci[1, 1]^2)/3 + 238*F[2, 1, 1]*tci[1, 1]^2 - 
      (170*F[2, 1, 2]*tci[1, 1]^2)/9 + (206*F[2, 1, 3]*tci[1, 1]^2)/9 - 
      (2*F[2, 1, 4]*tci[1, 1]^2)/3 - (4*F[2, 1, 6]*tci[1, 1]^2)/3 + 
      (1118*F[2, 1, 9]*tci[1, 1]^2)/9 - (2*F[2, 1, 11]*tci[1, 1]^2)/3 + 
      (103*tci[1, 1]^4)/90 - (256*F[3, 1]*tci[1, 2])/3 + 
      (32*F[3, 3]*tci[1, 2])/3 + (56*F[3, 4]*tci[1, 2])/3 - 
      (4*F[3, 5]*tci[1, 2])/3 - (496*F[3, 6]*tci[1, 2])/9 - 
      (32*F[3, 11]*tci[1, 2])/3 - (88*F[3, 12]*tci[1, 2])/9 + 
      (4*F[3, 13]*tci[1, 2])/3 - (80*F[3, 14]*tci[1, 2])/3 + 
      (20*F[3, 17]*tci[1, 2])/3 - 48*F[3, 18]*tci[1, 2] - 
      (128*F[3, 20]*tci[1, 2])/9 + (256*F[3, 21]*tci[1, 2])/9 - 
      (3760*F[1, 1, 1]^3*tci[1, 2])/27 - 12*F[1, 1, 1]^2*F[1, 1, 2]*
       tci[1, 2] - (92*F[1, 1, 2]^3*tci[1, 2])/9 + 
      (160*F[1, 1, 1]^2*F[1, 1, 3]*tci[1, 2])/3 + 
      (512*F[1, 1, 1]*F[1, 1, 3]^2*tci[1, 2])/9 - (64*F[1, 1, 3]^3*tci[1, 2])/
       27 + (632*F[1, 1, 1]^2*F[1, 1, 4]*tci[1, 2])/9 - 
      (352*F[1, 1, 2]^2*F[1, 1, 4]*tci[1, 2])/9 - 
      (856*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4]*tci[1, 2])/9 + 
      (52*F[1, 1, 3]^2*F[1, 1, 4]*tci[1, 2])/9 - 
      (40*F[1, 1, 1]*F[1, 1, 4]^2*tci[1, 2])/9 - 
      (104*F[1, 1, 2]*F[1, 1, 4]^2*tci[1, 2])/9 + 
      (340*F[1, 1, 3]*F[1, 1, 4]^2*tci[1, 2])/9 - 
      (392*F[1, 1, 4]^3*tci[1, 2])/27 + (88*F[1, 1, 2]^2*F[1, 1, 5]*
        tci[1, 2])/27 + (760*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5]*tci[1, 2])/27 - 
      (808*F[1, 1, 4]^2*F[1, 1, 5]*tci[1, 2])/27 + 
      (412*F[1, 1, 2]*F[1, 1, 5]^2*tci[1, 2])/27 - 
      (460*F[1, 1, 4]*F[1, 1, 5]^2*tci[1, 2])/27 - (8*F[1, 1, 5]^3*tci[1, 2])/
       9 - 4*F[1, 1, 1]^2*F[1, 1, 6]*tci[1, 2] + 8*F[1, 1, 1]*F[1, 1, 2]*
       F[1, 1, 6]*tci[1, 2] - 4*F[1, 1, 2]^2*F[1, 1, 6]*tci[1, 2] + 
      (8*F[1, 1, 6]^3*tci[1, 2])/3 + (224*F[1, 1, 1]^2*F[1, 1, 8]*tci[1, 2])/
       9 + (200*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 8]*tci[1, 2])/9 - 
      (188*F[1, 1, 3]^2*F[1, 1, 8]*tci[1, 2])/3 + 
      (40*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8]*tci[1, 2])/9 + 
      (400*F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8]*tci[1, 2])/9 - 
      (100*F[1, 1, 4]^2*F[1, 1, 8]*tci[1, 2])/3 + 
      (832*F[1, 1, 1]*F[1, 1, 8]^2*tci[1, 2])/9 - 
      (188*F[1, 1, 3]*F[1, 1, 8]^2*tci[1, 2])/3 - 
      (268*F[1, 1, 4]*F[1, 1, 8]^2*tci[1, 2])/9 + 
      (464*F[1, 1, 8]^3*tci[1, 2])/27 + (472*F[1, 1, 2]^2*F[1, 1, 9]*
        tci[1, 2])/27 + (376*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9]*tci[1, 2])/27 + 
      (344*F[1, 1, 4]^2*F[1, 1, 9]*tci[1, 2])/27 - 
      (136*F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 9]*tci[1, 2])/9 - 
      (184*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9]*tci[1, 2])/9 - 
      (164*F[1, 1, 5]^2*F[1, 1, 9]*tci[1, 2])/27 + 
      (92*F[1, 1, 2]*F[1, 1, 9]^2*tci[1, 2])/27 + 
      (436*F[1, 1, 4]*F[1, 1, 9]^2*tci[1, 2])/27 - 
      (100*F[1, 1, 5]*F[1, 1, 9]^2*tci[1, 2])/27 + 
      (56*F[1, 1, 9]^3*tci[1, 2])/9 + (88*F[1, 1, 2]^2*F[1, 2, 6]*tci[1, 2])/
       9 + (16*F[1, 1, 2]*F[1, 1, 4]*F[1, 2, 6]*tci[1, 2])/9 + 
      24*F[1, 1, 4]^2*F[1, 2, 6]*tci[1, 2] - 
      (256*F[1, 1, 2]*F[1, 1, 5]*F[1, 2, 6]*tci[1, 2])/27 + 
      (800*F[1, 1, 4]*F[1, 1, 5]*F[1, 2, 6]*tci[1, 2])/27 - 
      (32*F[1, 1, 5]^2*F[1, 2, 6]*tci[1, 2])/9 - 
      (256*F[1, 1, 2]*F[1, 1, 9]*F[1, 2, 6]*tci[1, 2])/27 - 
      (352*F[1, 1, 4]*F[1, 1, 9]*F[1, 2, 6]*tci[1, 2])/27 + 
      (160*F[1, 1, 5]*F[1, 1, 9]*F[1, 2, 6]*tci[1, 2])/9 - 
      (32*F[1, 1, 9]^2*F[1, 2, 6]*tci[1, 2])/3 - 
      (1328*F[1, 1, 1]*F[2, 1, 1]*tci[1, 2])/9 - 
      (1408*F[1, 1, 3]*F[2, 1, 1]*tci[1, 2])/9 - 
      (1120*F[1, 1, 4]*F[2, 1, 1]*tci[1, 2])/9 - 
      (416*F[1, 1, 8]*F[2, 1, 1]*tci[1, 2])/9 - 
      (320*F[1, 1, 1]*F[2, 1, 2]*tci[1, 2])/9 + 
      (512*F[1, 1, 3]*F[2, 1, 2]*tci[1, 2])/9 + 
      (128*F[1, 1, 4]*F[2, 1, 2]*tci[1, 2])/3 - 
      (256*F[1, 1, 8]*F[2, 1, 2]*tci[1, 2])/9 - 
      (208*F[1, 1, 2]*F[2, 1, 3]*tci[1, 2])/9 - 48*F[1, 1, 4]*F[2, 1, 3]*
       tci[1, 2] - (800*F[1, 1, 5]*F[2, 1, 3]*tci[1, 2])/27 + 
      (352*F[1, 1, 9]*F[2, 1, 3]*tci[1, 2])/27 + 
      (64*F[1, 2, 6]*F[2, 1, 3]*tci[1, 2])/3 + 
      (16*F[1, 1, 2]*F[2, 1, 4]*tci[1, 2])/3 + 
      (16*F[1, 1, 5]*F[2, 1, 4]*tci[1, 2])/3 - 
      (272*F[1, 1, 1]*F[2, 1, 9]*tci[1, 2])/3 - 32*F[1, 1, 3]*F[2, 1, 9]*
       tci[1, 2] - (352*F[1, 1, 4]*F[2, 1, 9]*tci[1, 2])/9 - 
      (256*F[1, 1, 8]*F[2, 1, 9]*tci[1, 2])/3 + 
      (16*F[1, 1, 2]*F[2, 1, 11]*tci[1, 2])/3 + 
      (16*F[1, 1, 9]*F[2, 1, 11]*tci[1, 2])/3 - (1160*F[1, 1, 1]*tci[1, 2]^3)/
       27 - (212*F[1, 1, 2]*tci[1, 2]^3)/9 - 12*F[1, 1, 3]*tci[1, 2]^3 - 
      (350*F[1, 1, 4]*tci[1, 2]^3)/27 - (203*F[1, 1, 5]*tci[1, 2]^3)/81 + 
      (464*F[1, 1, 8]*tci[1, 2]^3)/27 + (277*F[1, 1, 9]*tci[1, 2]^3)/81 + 
      (4*F[1, 2, 3]*tci[1, 2]^3)/3 + (206*F[1, 2, 6]*tci[1, 2]^3)/9 - 
      (112*F[1, 1, 1]*tci[1, 1]^2*tcr[1, 1])/27 - 
      (64*F[1, 1, 3]*tci[1, 1]^2*tcr[1, 1])/27 - 
      (128*F[1, 1, 4]*tci[1, 1]^2*tcr[1, 1])/27 - 
      (64*F[1, 1, 8]*tci[1, 1]^2*tcr[1, 1])/27 + (800*tci[1, 2]^3*tcr[1, 1])/
       27 - (3893*tci[1, 1]^2*tcr[1, 1]^2)/27 + 
      (232*F[1, 1, 1]*tci[1, 2]*tcr[1, 1]^2)/9 + 
      (232*F[1, 1, 3]*tci[1, 2]*tcr[1, 1]^2)/9 + 
      (8*F[1, 1, 4]*tci[1, 2]*tcr[1, 1]^2)/9 + 
      (232*F[1, 1, 8]*tci[1, 2]*tcr[1, 1]^2)/9 - (80*F[1, 1, 1]*tcr[1, 1]^3)/
       9 - 16*F[1, 1, 3]*tcr[1, 1]^3 - (112*F[1, 1, 4]*tcr[1, 1]^3)/9 - 
      16*F[1, 1, 8]*tcr[1, 1]^3 + (2704*tci[1, 2]*tcr[1, 1]^3)/27 - 
      (500*tcr[1, 1]^4)/27 + 4*F[1, 1, 1]*tci[1, 1]^2*tcr[1, 2] - 
      (8*F[1, 1, 2]*tci[1, 1]^2*tcr[1, 2])/9 + 
      (4*F[1, 1, 3]*tci[1, 1]^2*tcr[1, 2])/9 + 
      (52*F[1, 1, 4]*tci[1, 1]^2*tcr[1, 2])/3 - 
      (136*F[1, 1, 5]*tci[1, 1]^2*tcr[1, 2])/27 + 
      (4*F[1, 1, 8]*tci[1, 1]^2*tcr[1, 2])/9 - 
      (136*F[1, 1, 9]*tci[1, 1]^2*tcr[1, 2])/27 - (46*tci[1, 2]^3*tcr[1, 2])/
       9 + 4*tci[1, 1]^2*tcr[1, 1]*tcr[1, 2] + 24*tci[1, 2]*tcr[1, 1]^2*
       tcr[1, 2] + (8*tcr[1, 1]^3*tcr[1, 2])/3 - (32*tci[1, 1]^2*tcr[1, 2]^2)/
       3 + 32*F[1, 1, 4]*tci[1, 2]*tcr[1, 2]^2 + 
      (16*F[1, 1, 5]*tci[1, 2]*tcr[1, 2]^2)/3 + 
      (16*F[1, 1, 9]*tci[1, 2]*tcr[1, 2]^2)/3 - 16*F[1, 1, 1]*tcr[1, 2]^3 - 
      (16*F[1, 1, 3]*tcr[1, 2]^3)/9 - (112*F[1, 1, 4]*tcr[1, 2]^3)/3 - 
      (16*F[1, 1, 8]*tcr[1, 2]^3)/9 - (64*tci[1, 2]*tcr[1, 2]^3)/3 + 
      16*tcr[1, 1]*tcr[1, 2]^3 - 342*tci[1, 1]^2*tcr[2, 1] + 
      (464*F[1, 1, 1]*tci[1, 2]*tcr[2, 1])/9 + 
      (656*F[1, 1, 3]*tci[1, 2]*tcr[2, 1])/9 + 
      (1168*F[1, 1, 4]*tci[1, 2]*tcr[2, 1])/9 + 
      (656*F[1, 1, 8]*tci[1, 2]*tcr[2, 1])/9 - 
      (16*F[1, 1, 1]*tcr[1, 1]*tcr[2, 1])/9 - 
      (400*F[1, 1, 3]*tcr[1, 1]*tcr[2, 1])/9 - 
      (656*F[1, 1, 4]*tcr[1, 1]*tcr[2, 1])/9 - 
      (400*F[1, 1, 8]*tcr[1, 1]*tcr[2, 1])/9 + 
      (2000*tci[1, 2]*tcr[1, 1]*tcr[2, 1])/9 - (56*tcr[1, 1]^2*tcr[2, 1])/3 + 
      (32*tcr[2, 1]^2)/3 + 48*F[1, 1, 1]*tcr[3, 1] - 
      (16*F[1, 1, 3]*tcr[3, 1])/3 + 48*F[1, 1, 4]*tcr[3, 1] - 
      (16*F[1, 1, 8]*tcr[3, 1])/3 + 64*tci[1, 2]*tcr[3, 1] - 
      48*tcr[1, 1]*tcr[3, 1] + 12*F[1, 1, 1]*tcr[3, 2] + 
      (4*F[1, 1, 3]*tcr[3, 2])/3 + 28*F[1, 1, 4]*tcr[3, 2] + 
      (4*F[1, 1, 8]*tcr[3, 2])/3 + 16*tci[1, 2]*tcr[3, 2] - 
      12*tcr[1, 1]*tcr[3, 2] + (3722*F[1, 1, 1]*tcr[3, 3])/27 - 
      (5300*F[1, 1, 2]*tcr[3, 3])/27 + (98*F[1, 1, 3]*tcr[3, 3])/27 - 
      (1942*F[1, 1, 4]*tcr[3, 3])/9 - (1100*F[1, 1, 5]*tcr[3, 3])/27 + 
      (128*F[1, 1, 6]*tcr[3, 3])/3 - (4126*F[1, 1, 8]*tcr[3, 3])/27 + 
      (52*F[1, 1, 9]*tcr[3, 3])/27 - (128*F[1, 1, 10]*tcr[3, 3])/3 - 
      (188*tci[1, 2]*tcr[3, 3])/3 - (3398*tcr[1, 1]*tcr[3, 3])/27 - 
      16*tcr[4, 1]))/2 + 
   (r[-6*q10 - 3*q3 - 2*q4 - 8*q5 - 10*q7 - 6*q3*q5*s12 - 4*q3*q7*s12 - 
       2*q4*q7*s12 - 4*q5*q7*s12 + 2*q3*q4*q5*s12^2 - q3*q5^2*s12^2 - 
       2*q3*q5*q7*s12^2 - q10*q3*s23 - q10*q4*s23 - 5*q10*q5*s23 - 
       5*q3*q5*s23 + 2*q3*q4*q5*s12*s23 - 3*q3*q5^2*s12*s23 + q5^3*s12*s23 - 
       q3*q5^3*s12^2*s23 - q10*q3*q5*s23^2 + q3*q4*q5*s23^2 - 
       2*q3*q5^2*s23^2 + q5^3*s23^2 - q3*q5^3*s12*s23^2 - 2*q10*q4*s34 - 
       8*q10*q5*s34 - 12*q10*q7*s34 - 2*q4*q7*s34 - 4*q5*q7*s34 - 
       2*q10*q4*q7*s34^2 - 4*q10*q5*q7*s34^2 - 4*q10*q3*s45 - 14*q10*q5*s45 - 
       6*q3*q5*s45 - 8*q5^2*s45 - 21*q10*q7*s45 - 10*q3*q7*s45 - 
       14*q5*q7*s45 - 4*q3*q5^2*s12*s45 - q5^3*s12*s45 - 8*q3*q5*q7*s12*s45 - 
       3*q5^2*q7*s12*s45 - q3*q5^3*s12^2*s45 - 2*q3*q5^2*q7*s12^2*s45 - 
       3*q10*q3*q5*s23*s45 - 7*q10*q5^2*s23*s45 - 3*q3*q5^2*s23*s45 - 
       2*q5^3*s23*s45 - q3*q5^3*s12*s23*s45 - 2*q10*q3*q5^2*s23^2*s45 - 
       q3*q5^3*s23^2*s45 - 8*q10*q5^2*s34*s45 - 18*q10*q5*q7*s34*s45 - 
       3*q5^2*q7*s34*s45 - 3*q10*q5^2*q7*s34^2*s45 - 7*q10*q3*q5*s45^2 - 
       10*q10*q5^2*s45^2 - 4*q3*q5^2*s45^2 - 2*q5^3*s45^2 - 
       11*q10*q3*q7*s45^2 - 25*q10*q5*q7*s45^2 - 11*q3*q5*q7*s45^2 - 
       8*q5^2*q7*s45^2 - q3*q5^3*s12*s45^2 - 5*q3*q5^2*q7*s12*s45^2 - 
       q5^3*q7*s12*s45^2 - q3*q5^3*q7*s12^2*s45^2 - 3*q10*q3*q5^2*s23*s45^2 - 
       3*q10*q5^3*s23*s45^2 - q3*q5^3*s23*s45^2 - q10*q3*q5^3*s23^2*s45^2 - 
       3*q10*q5^3*s34*s45^2 - 11*q10*q5^2*q7*s34*s45^2 - q5^3*q7*s34*s45^2 - 
       q10*q5^3*q7*s34^2*s45^2 - 4*q10*q3*q5^2*s45^3 - 3*q10*q5^3*s45^3 - 
       q3*q5^3*s45^3 - 11*q10*q3*q5*q7*s45^3 - 13*q10*q5^2*q7*s45^3 - 
       5*q3*q5^2*q7*s45^3 - 2*q5^3*q7*s45^3 - q3*q5^3*q7*s12*s45^3 - 
       q10*q3*q5^3*s23*s45^3 - 3*q10*q5^3*q7*s34*s45^3 - q10*q3*q5^3*s45^4 - 
       5*q10*q3*q5^2*q7*s45^4 - 3*q10*q5^3*q7*s45^4 - q3*q5^3*q7*s45^4 - 
       q10*q3*q5^3*q7*s45^5 - q10*q3*s51 - q10*q4*s51 - 7*q10*q7*s51 - 
       3*q3*q7*s51 - 2*q4*q7*s51 - 2*q10*q4*q7*s34*s51 - 
       5*q10*q3*q7*s45*s51 - q10*q3*q7*s51^2 - q10*q4*q7*s51^2]*
     (2*F[4, 204] - (F[1, 1, 1]^2*tci[1, 1]^2)/6 + (F[1, 1, 3]^2*tci[1, 1]^2)/
       6 + (F[1, 1, 1]*F[1, 1, 10]*tci[1, 1]^2)/3 - 
      (F[1, 1, 3]*F[1, 1, 10]*tci[1, 1]^2)/3 - (F[2, 1, 1]*tci[1, 1]^2)/3 + 
      (F[2, 1, 13]*tci[1, 1]^2)/3 - (437*tci[1, 1]^4)/540 + 
      (F[1, 1, 1]*tci[1, 2]^3)/3 - (F[1, 2, 2]*tci[1, 2]^3)/3 + 
      (11*tci[1, 2]^3*tcr[1, 1])/3 - (43*tci[1, 1]^2*tcr[1, 1]^2)/6 + 
      4*tci[1, 2]*tcr[1, 1]^3 - (2*tcr[1, 1]^4)/3 - 3*tci[1, 2]^3*tcr[1, 2] + 
      (20*tci[1, 1]^2*tcr[1, 1]*tcr[1, 2])/3 - 4*tci[1, 2]*tcr[1, 1]^2*
       tcr[1, 2] + (4*tcr[1, 1]^3*tcr[1, 2])/3 - (20*tci[1, 1]^2*tcr[1, 2]^2)/
       9 - 4*tcr[1, 1]^2*tcr[1, 2]^2 + (16*tci[1, 2]*tcr[1, 2]^3)/3 + 
      (16*tcr[1, 1]*tcr[1, 2]^3)/3 - (38*tcr[1, 2]^4)/9 - 
      (25*tci[1, 1]^2*tcr[2, 1])/3 - 16*tci[1, 2]*tcr[3, 1] - 
      4*tci[1, 2]*tcr[3, 2] + (56*tci[1, 2]*tcr[3, 3])/3 - 
      6*tcr[1, 1]*tcr[3, 3] - (16*tcr[4, 2])/3 - 2*tcr[4, 3] - 16*tcr[4, 4] - 
      4*tcr[4, 5]))/2 + (r[-q1 + 3*q10 - 4*q9 + 2*q1*q10*s23 - 2*q1*q9*s23 - 
       2*q10*q9*s23 + q5*q9*s23 + q1*q10*q5*s23^2 - q1*q10*q9*s23^2 + 
       q10^2*s34 + 2*q10*q2*s34 - q1*q5*s34 - q10*q5*s34 - 2*q10*q9*s34 - 
       2*q2*q9*s34 + 2*q5*q9*s34 + q10^2*q2*s34^2 + 2*q2*q5*q9*s34^2 - 
       2*q1*q10*s45 + q1*q5*s45 - q10*q5*s45 + q1*q9*s45 + 2*q2*q9*s45 - 
       2*q5*q9*s45 - 3*q1*q10*q5*s23*s45 + q10^2*q5*s23*s45 + 
       2*q10^2*q5*s34*s45 + q1*q2*q5*s34*s45 + q10*q2*q5*s34*s45 - 
       2*q2*q5*q9*s34*s45 + q10^2*q2*q5*s34^2*s45 + 4*q1*q10*q5*s45^2 - 
       q1*q2*q5*s45^2 + 2*q10*q2*q5*s45^2 + q2*q5*q9*s45^2 - 
       2*q1*q10*q2*q5*s45^3 + 2*q1*q10*s51 - q1*q9*s51 - 2*q10*q9*s51 + 
       q2*q9*s51 - 2*q1*q10*q9*s23*s51 - 2*q1*q10*q9*s51^2]*
     (2*F[4, 69] - (F[1, 1, 1]^2*tci[1, 1]^2)/6 + (F[1, 1, 4]^2*tci[1, 1]^2)/
       6 + (F[1, 1, 1]*F[1, 1, 6]*tci[1, 1]^2)/3 - 
      (F[1, 1, 4]*F[1, 1, 6]*tci[1, 1]^2)/3 - (F[2, 1, 2]*tci[1, 1]^2)/3 + 
      (F[2, 1, 6]*tci[1, 1]^2)/3 - (437*tci[1, 1]^4)/540 + 
      (F[1, 1, 1]*tci[1, 2]^3)/3 - (F[1, 2, 3]*tci[1, 2]^3)/3 + 
      (11*tci[1, 2]^3*tcr[1, 1])/3 - (43*tci[1, 1]^2*tcr[1, 1]^2)/6 + 
      4*tci[1, 2]*tcr[1, 1]^3 - (2*tcr[1, 1]^4)/3 - 3*tci[1, 2]^3*tcr[1, 2] + 
      (20*tci[1, 1]^2*tcr[1, 1]*tcr[1, 2])/3 - 4*tci[1, 2]*tcr[1, 1]^2*
       tcr[1, 2] + (4*tcr[1, 1]^3*tcr[1, 2])/3 - (20*tci[1, 1]^2*tcr[1, 2]^2)/
       9 - 4*tcr[1, 1]^2*tcr[1, 2]^2 + (16*tci[1, 2]*tcr[1, 2]^3)/3 + 
      (16*tcr[1, 1]*tcr[1, 2]^3)/3 - (38*tcr[1, 2]^4)/9 - 
      (25*tci[1, 1]^2*tcr[2, 1])/3 - 16*tci[1, 2]*tcr[3, 1] - 
      4*tci[1, 2]*tcr[3, 2] + (56*tci[1, 2]*tcr[3, 3])/3 - 
      6*tcr[1, 1]*tcr[3, 3] - (16*tcr[4, 2])/3 - 2*tcr[4, 3] - 16*tcr[4, 4] - 
      4*tcr[4, 5]))/2 + (r[-2*q1 + 3*q10 + q2 + 2*q3 - q5 + 2*q2*q3*s12 - 
       q3^2*s12 - q3^2*q7*s12^2 - q10*q5*s23 - q10^2*s34 + 2*q10*q2*s34 - 
       q10*q5*s34 - q10^2*q2*s34^2 - q1*q10*s45 + 4*q1*q2*s45 - 
       2*q10*q2*s45 + q2^2*s45 - 2*q2*q3*s45 - q10*q5*s45 - 
       q10^2*q5*s23*s45 - q10*q2^2*s34*s45 - 2*q10^2*q5*s34*s45 - 
       q10*q2*q5*s34*s45 - q10^2*q2*q5*s34^2*s45 + 2*q1*q10*q2*s45^2 - 
       2*q1*q2^2*s45^2 + q10*q2^2*s45^2 - q1*q10*q2^2*s45^3 - q10*q2*s51 - 
       q2^2*s51 + q2^2*q3*s12*s51 + 2*q2*q3^2*s12*s51 - q2*q3*q7*s12*s51 - 
       2*q3^2*q7*s12*s51 + q2*q3^2*q7*s12^2*s51 - q10*q2^2*s34*s51 + 
       q1*q10*q2*s45*s51 + q10*q2^2*s45*s51 - q1*q2*q3*s45*s51 - 
       2*q2^2*q3*s45*s51 - q2*q3^2*s45*s51 - q1*q10*q2^2*s45^2*s51 + 
       q1*q2^2*q3*s45^2*s51 + q2*q3^2*s51^2 - q2*q3*q7*s51^2 - 
       q3^2*q7*s51^2 + 2*q2*q3^2*q7*s12*s51^2 + q2*q3^2*q7*s51^3]*
     (2*F[4, 69] - (F[1, 1, 1]^2*tci[1, 1]^2)/6 + (F[1, 1, 4]^2*tci[1, 1]^2)/
       6 + (F[1, 1, 1]*F[1, 1, 6]*tci[1, 1]^2)/3 - 
      (F[1, 1, 4]*F[1, 1, 6]*tci[1, 1]^2)/3 - (F[2, 1, 2]*tci[1, 1]^2)/3 + 
      (F[2, 1, 6]*tci[1, 1]^2)/3 - (437*tci[1, 1]^4)/540 + 
      (F[1, 1, 1]*tci[1, 2]^3)/3 - (F[1, 2, 3]*tci[1, 2]^3)/3 + 
      (11*tci[1, 2]^3*tcr[1, 1])/3 - (43*tci[1, 1]^2*tcr[1, 1]^2)/6 + 
      4*tci[1, 2]*tcr[1, 1]^3 - (2*tcr[1, 1]^4)/3 - 3*tci[1, 2]^3*tcr[1, 2] + 
      (20*tci[1, 1]^2*tcr[1, 1]*tcr[1, 2])/3 - 4*tci[1, 2]*tcr[1, 1]^2*
       tcr[1, 2] + (4*tcr[1, 1]^3*tcr[1, 2])/3 - (20*tci[1, 1]^2*tcr[1, 2]^2)/
       9 - 4*tcr[1, 1]^2*tcr[1, 2]^2 + (16*tci[1, 2]*tcr[1, 2]^3)/3 + 
      (16*tcr[1, 1]*tcr[1, 2]^3)/3 - (38*tcr[1, 2]^4)/9 - 
      (25*tci[1, 1]^2*tcr[2, 1])/3 - 16*tci[1, 2]*tcr[3, 1] - 
      4*tci[1, 2]*tcr[3, 2] + (56*tci[1, 2]*tcr[3, 3])/3 - 
      6*tcr[1, 1]*tcr[3, 3] - (16*tcr[4, 2])/3 - 2*tcr[4, 3] - 16*tcr[4, 4] - 
      4*tcr[4, 5]))/2 + (r[-4*q10 - 5*q3 + 2*q4 - 4*q5 - 5*q7 - 6*q3*q5*s12 - 
       8*q3*q7*s12 + 2*q4*q7*s12 - 2*q5*q7*s12 - q7^2*s12 - 
       2*q3*q4*q5*s12^2 - 4*q3*q5*q7*s12^2 - q10*q3*s23 + q10*q4*s23 - 
       3*q10*q5*s23 - 3*q3*q5*s23 - 2*q3*q4*q5*s12*s23 - q10*q3*q5*s23^2 - 
       q3*q4*q5*s23^2 + 2*q10*q4*s34 - 4*q10*q5*s34 - 4*q10*q7*s34 + 
       2*q4*q7*s34 - 2*q5*q7*s34 - 2*q7^2*s34 + 2*q10*q4*q7*s34^2 - 
       2*q10*q5*q7*s34^2 - 2*q10*q7^2*s34^2 - 6*q10*q3*s45 - 11*q10*q5*s45 - 
       7*q3*q5*s45 - 24*q10*q7*s45 - 18*q3*q7*s45 - 10*q5*q7*s45 - 
       12*q7^2*s45 - 10*q3*q5*q7*s12*s45 - 8*q3*q7^2*s12*s45 - 
       2*q5*q7^2*s12*s45 - 2*q7^3*s12*s45 - 3*q3*q5*q7^2*s12^2*s45 - 
       3*q10*q3*q5*s23*s45 - 12*q10*q5*q7*s34*s45 - 14*q10*q7^2*s34*s45 - 
       2*q5*q7^2*s34*s45 - 2*q7^3*s34*s45 - 2*q10*q5*q7^2*s34^2*s45 - 
       2*q10*q7^3*s34^2*s45 - 7*q10*q3*q5*s45^2 - 19*q10*q3*q7*s45^2 - 
       21*q10*q5*q7*s45^2 - 11*q3*q5*q7*s45^2 - 24*q10*q7^2*s45^2 - 
       12*q3*q7^2*s45^2 - 7*q5*q7^2*s45^2 - 5*q7^3*s45^2 - 
       5*q3*q5*q7^2*s12*s45^2 - 3*q3*q7^3*s12*s45^2 - q5*q7^3*s12*s45^2 - 
       q3*q5*q7^3*s12^2*s45^2 - 9*q10*q5*q7^2*s34*s45^2 - 
       7*q10*q7^3*s34*s45^2 - q5*q7^3*s34*s45^2 - q10*q5*q7^3*s34^2*s45^2 - 
       11*q10*q3*q5*q7*s45^3 - 12*q10*q3*q7^2*s45^3 - 12*q10*q5*q7^2*s45^3 - 
       5*q3*q5*q7^2*s45^3 - 8*q10*q7^3*s45^3 - 3*q3*q7^3*s45^3 - 
       2*q5*q7^3*s45^3 - q3*q5*q7^3*s12*s45^3 - 3*q10*q5*q7^3*s34*s45^3 - 
       5*q10*q3*q5*q7^2*s45^4 - 3*q10*q3*q7^3*s45^4 - 3*q10*q5*q7^3*s45^4 - 
       q3*q5*q7^3*s45^4 - q10*q3*q5*q7^3*s45^5 - q10*q3*s51 + q10*q4*s51 - 
       5*q10*q7*s51 - 5*q3*q7*s51 + 2*q4*q7*s51 - 3*q7^2*s51 + 
       2*q10*q4*q7*s34*s51 - 5*q10*q7^2*s34*s51 - q7^3*s34*s51 - 
       q10*q7^3*s34^2*s51 - 9*q10*q3*q7*s45*s51 - 14*q10*q7^2*s45*s51 - 
       7*q3*q7^2*s45*s51 - 4*q7^3*s45*s51 - 5*q10*q7^3*s34*s45*s51 - 
       9*q10*q3*q7^2*s45^2*s51 - 7*q10*q7^3*s45^2*s51 - 3*q3*q7^3*s45^2*s51 - 
       3*q10*q3*q7^3*s45^3*s51 - q10*q3*q7*s51^2 + q10*q4*q7*s51^2 - 
       2*q10*q7^2*s51^2 - q10*q7^3*s34*s51^2 - 2*q10*q3*q7^2*s45*s51^2 - 
       2*q10*q7^3*s45*s51^2 - q10*q3*q7^3*s45^2*s51^2]*
     (2*F[4, 237] - (F[1, 1, 1]^2*tci[1, 1]^2)/6 + 
      (F[1, 1, 1]*F[1, 1, 7]*tci[1, 1]^2)/3 - (F[1, 1, 7]^2*tci[1, 1]^2)/6 - 
      (F[2, 1, 9]*tci[1, 1]^2)/3 - (F[2, 1, 10]*tci[1, 1]^2)/3 - 
      (467*tci[1, 1]^4)/540 + (F[1, 1, 1]*tci[1, 2]^3)/3 - 
      (F[1, 2, 8]*tci[1, 2]^3)/3 + (11*tci[1, 2]^3*tcr[1, 1])/3 - 
      (43*tci[1, 1]^2*tcr[1, 1]^2)/6 + 4*tci[1, 2]*tcr[1, 1]^3 - 
      (2*tcr[1, 1]^4)/3 - 3*tci[1, 2]^3*tcr[1, 2] + 
      (20*tci[1, 1]^2*tcr[1, 1]*tcr[1, 2])/3 - 4*tci[1, 2]*tcr[1, 1]^2*
       tcr[1, 2] + (4*tcr[1, 1]^3*tcr[1, 2])/3 - (20*tci[1, 1]^2*tcr[1, 2]^2)/
       9 - 4*tcr[1, 1]^2*tcr[1, 2]^2 + (16*tci[1, 2]*tcr[1, 2]^3)/3 + 
      (16*tcr[1, 1]*tcr[1, 2]^3)/3 - (38*tcr[1, 2]^4)/9 - 
      (25*tci[1, 1]^2*tcr[2, 1])/3 - 16*tci[1, 2]*tcr[3, 1] - 
      4*tci[1, 2]*tcr[3, 2] + (56*tci[1, 2]*tcr[3, 3])/3 - 
      6*tcr[1, 1]*tcr[3, 3] - (16*tcr[4, 2])/3 - 2*tcr[4, 3] - 16*tcr[4, 4] - 
      4*tcr[4, 5]))/2 + (r[-4*q1 - 2*q2 + 2*q3 + q7 - 3*q8 + 3*q2*q3*s12 - 
       2*q3*q7*s12 - 2*q2*q8*s12 + q3*q8*s12 + q2*q3*q7*s12^2 - 
       q2*q7*q8*s12^2 - 2*q1^2*s23 + q1*q3*s23 + 2*q1^2*s34 + q1*q2*s34 + 
       q1*q8*s34 + q1^3*s23*s34 + 4*q1^2*s45 + 4*q1*q2*s45 - 2*q1*q3*s45 - 
       3*q2*q3*s45 + q3*q7*s45 + 2*q1*q8*s45 + q2*q8*s45 - 2*q3*q8*s45 - 
       2*q1^3*s34*s45 - 2*q1^2*q2*s34*s45 - 2*q1^2*q2*s45^2 + 
       q1*q2*q3*s45^2 + q1*q3*q8*s45^2 + q1^3*q2*s34*s45^2 - 2*q1^2*s51 - 
       8*q1*q2*s51 + q1*q3*s51 + 9*q2*q3*s51 + 4*q1*q7*s51 - 3*q2*q7*s51 - 
       7*q3*q7*s51 - 2*q1*q8*s51 - q2*q8*s51 + 2*q3*q8*s51 + 
       5*q2*q3*q7*s12*s51 - 2*q2*q7*q8*s12*s51 + q1^3*s34*s51 + 
       2*q1^2*q2*s34*s51 + q1*q2*q7*s34*s51 + 2*q1^3*s45*s51 + 
       7*q1^2*q2*s45*s51 - 7*q1*q2*q3*s45*s51 + 3*q1*q3*q7*s45*s51 - 
       2*q1*q3*q8*s45*s51 - q1^3*q2*s34*s45*s51 - 2*q1^3*q2*s45^2*s51 + 
       2*q1^2*q2*q3*s45^2*s51 - 7*q1^2*q2*s51^2 + 11*q1*q2*q3*s51^2 + 
       5*q1^2*q7*s51^2 - 8*q1*q2*q7*s51^2 - 9*q1*q3*q7*s51^2 + 
       11*q2*q3*q7*s51^2 + 2*q1*q3*q8*s51^2 - 2*q2*q7*q8*s51^2 + 
       q1^3*q2*s34*s51^2 + 2*q1^2*q2*q7*s34*s51^2 + 2*q1^3*q2*s45*s51^2 - 
       5*q1^2*q2*q3*s45*s51^2 + 3*q1^2*q3*q7*s45*s51^2 + 
       q1^3*q2*q3*s45^2*s51^2 - 2*q1^3*q2*s51^3 + 5*q1^2*q2*q3*s51^3 + 
       2*q1^3*q7*s51^3 - 7*q1^2*q2*q7*s51^3 - 5*q1^2*q3*q7*s51^3 + 
       11*q1*q2*q3*q7*s51^3 + q1^3*q2*q7*s34*s51^3 - q1^3*q2*q3*s45*s51^3 + 
       q1^3*q3*q7*s45*s51^3 + q1^3*q2*q3*s51^4 - 2*q1^3*q2*q7*s51^4 - 
       q1^3*q3*q7*s51^4 + 5*q1^2*q2*q3*q7*s51^4 + q1^3*q2*q3*q7*s51^5]*
     (2*F[4, 206] - (F[1, 1, 3]^2*tci[1, 1]^2)/3 + 
      (F[1, 1, 3]*F[1, 1, 5]*tci[1, 1]^2)/3 + 
      (F[1, 1, 3]*F[1, 1, 10]*tci[1, 1]^2)/3 - 
      (F[1, 1, 5]*F[1, 1, 10]*tci[1, 1]^2)/3 - (F[2, 1, 5]*tci[1, 1]^2)/3 - 
      (F[2, 1, 13]*tci[1, 1]^2)/3 - (319*tci[1, 1]^4)/270 - 
      (F[1, 1, 5]*tci[1, 2]^3)/3 - (F[1, 1, 10]*tci[1, 2]^3)/3 + 
      (F[1, 2, 2]*tci[1, 2]^3)/3 + (F[1, 2, 7]*tci[1, 2]^3)/3 - 
      (8*tci[1, 2]^3*tcr[1, 1])/3 - 8*tci[1, 1]^2*tcr[1, 1]^2 - 
      (8*tci[1, 2]*tcr[1, 1]^3)/3 - tcr[1, 1]^4 + (14*tci[1, 2]^3*tcr[1, 2])/
       3 + (32*tci[1, 1]^2*tcr[1, 1]*tcr[1, 2])/3 + 8*tci[1, 2]*tcr[1, 1]^2*
       tcr[1, 2] + (8*tcr[1, 1]^3*tcr[1, 2])/3 - (20*tci[1, 1]^2*tcr[1, 2]^2)/
       9 - 4*tcr[1, 1]^2*tcr[1, 2]^2 - (16*tci[1, 2]*tcr[1, 2]^3)/3 + 
      (16*tcr[1, 1]*tcr[1, 2]^3)/3 - (38*tcr[1, 2]^4)/9 - 
      8*tci[1, 1]^2*tcr[2, 1] + 16*tci[1, 2]*tcr[3, 1] + 
      4*tci[1, 2]*tcr[3, 2] - (38*tci[1, 2]*tcr[3, 3])/3 - 8*tcr[4, 1] - 
      (16*tcr[4, 2])/3 - 2*tcr[4, 3] - 16*tcr[4, 4] - 4*tcr[4, 5]))/2 + 
   (r[3*q10 - q2 + 2*q5 - 6*q9 + 6*q1*q10*s23 + q10*q5*s23 - q5^2*s23 - 
       4*q1*q9*s23 - 2*q10*q9*s23 + 2*q5*q9*s23 - q1*q5^2*s23^2 - 
       2*q1*q10*q9*s23^2 - q10*q9*s34 - 2*q2*q9*s34 + 2*q5*q9*s34 - 
       q10*q2*q5*s34^2 + q2*q5*q9*s34^2 - 6*q1*q10*s45 - 2*q10*q2*s45 + 
       2*q10*q5*s45 + 2*q1*q9*s45 + 4*q2*q9*s45 - 4*q5*q9*s45 + 
       q1*q10*q5*s23*s45 + 2*q1*q5^2*s23*s45 - 2*q10*q5^2*s23*s45 - 
       q1*q10*q5^2*s23^2*s45 + q10*q2*q5*s34*s45 - q10*q5^2*s34*s45 - 
       2*q2*q5*q9*s34*s45 + 2*q1*q10*q2*s45^2 - 3*q1*q10*q5*s45^2 - 
       2*q10*q2*q5*s45^2 - q1*q5^2*s45^2 + q10*q5^2*s45^2 + 
       2*q2*q5*q9*s45^2 + 2*q1*q10*q5^2*s23*s45^2 + 2*q1*q10*q2*q5*s45^3 - 
       q1*q10*q5^2*s45^3 - q1*q10*s51 - q10*q2*s51 - q10*q9*s51 + 
       2*q2*q9*s51 - 2*q1*q10*q9*s23*s51 + q1*q10*q2*s45*s51 - 
       q1*q10*q9*s51^2]*(2*F[4, 1] + (4*F[4, 3])/3 - 3*F[4, 4] + 
      (29*F[4, 5])/3 + 4*F[4, 7] - 18*F[4, 8] + 18*F[4, 9] + 4*F[4, 10] + 
      F[4, 11] - (41*F[4, 12])/3 - 3*F[4, 13] - (2*F[4, 14])/3 + 2*F[4, 16] + 
      F[4, 17]/3 + F[4, 18]/3 + (25*F[4, 20])/9 + F[4, 21] - (2*F[4, 22])/3 + 
      4*F[4, 26] - 4*F[4, 27] - (26*F[4, 29])/9 + (86*F[4, 30])/9 + 
      (38*F[4, 31])/3 - (4*F[4, 32])/3 - (4*F[4, 33])/3 + (50*F[4, 34])/9 - 
      (23*F[4, 35])/3 - (32*F[4, 36])/9 - 4*F[4, 38] - (16*F[4, 42])/9 + 
      (4*F[4, 44])/3 - (2*F[4, 46])/3 + (4*F[4, 47])/3 - (2*F[4, 55])/3 + 
      (2*F[4, 56])/3 + (2*F[4, 57])/3 - (2*F[4, 58])/3 + 2*F[4, 69] - 
      (4*F[4, 86])/3 + 4*F[4, 162] - (4*F[4, 177])/3 - 4*F[4, 181] + 
      (2*F[3, 4]*F[1, 1, 1])/9 + (56*F[3, 6]*F[1, 1, 1])/9 + 
      (2*F[3, 12]*F[1, 1, 1])/9 + (56*F[3, 14]*F[1, 1, 1])/9 + 
      6*F[3, 18]*F[1, 1, 1] + (361*F[1, 1, 1]^4)/27 - 
      (56*F[3, 3]*F[1, 1, 2])/9 - (2*F[3, 5]*F[1, 1, 2])/9 + 
      (56*F[3, 11]*F[1, 1, 2])/9 + (2*F[3, 13]*F[1, 1, 2])/9 - 
      6*F[3, 17]*F[1, 1, 2] + 2*F[1, 1, 1]^3*F[1, 1, 2] - 
      2*F[1, 1, 1]*F[1, 1, 2]^3 - (343*F[1, 1, 2]^4)/27 + 
      (16*F[3, 1]*F[1, 1, 3])/3 - (14*F[3, 4]*F[1, 1, 3])/9 + 
      (16*F[3, 6]*F[1, 1, 3])/3 + (10*F[3, 12]*F[1, 1, 3])/3 + 
      (16*F[3, 14]*F[1, 1, 3])/9 + (14*F[3, 18]*F[1, 1, 3])/3 - 
      (16*F[3, 21]*F[1, 1, 3])/9 + (136*F[1, 1, 1]^3*F[1, 1, 3])/27 - 
      (28*F[1, 1, 1]^2*F[1, 1, 3]^2)/3 - (152*F[1, 1, 1]*F[1, 1, 3]^3)/27 + 
      (8*F[1, 1, 3]^4)/27 + 32*F[3, 1]*F[1, 1, 4] - (16*F[3, 3]*F[1, 1, 4])/
       3 - (86*F[3, 4]*F[1, 1, 4])/9 + (2*F[3, 5]*F[1, 1, 4])/3 + 
      (112*F[3, 6]*F[1, 1, 4])/9 + (16*F[3, 11]*F[1, 1, 4])/3 + 
      (10*F[3, 12]*F[1, 1, 4])/9 - (2*F[3, 13]*F[1, 1, 4])/3 + 
      (16*F[3, 14]*F[1, 1, 4])/9 - (10*F[3, 17]*F[1, 1, 4])/3 + 
      (26*F[3, 18]*F[1, 1, 4])/3 + (64*F[3, 20]*F[1, 1, 4])/9 - 
      (32*F[3, 21]*F[1, 1, 4])/3 + (164*F[1, 1, 1]^3*F[1, 1, 4])/27 + 
      (20*F[1, 1, 2]^3*F[1, 1, 4])/9 - 12*F[1, 1, 1]^2*F[1, 1, 3]*
       F[1, 1, 4] + (14*F[1, 1, 1]*F[1, 1, 3]^2*F[1, 1, 4])/3 + 
      (44*F[1, 1, 3]^3*F[1, 1, 4])/27 - 20*F[1, 1, 1]^2*F[1, 1, 4]^2 + 
      (28*F[1, 1, 2]^2*F[1, 1, 4]^2)/3 + (86*F[1, 1, 1]*F[1, 1, 3]*
        F[1, 1, 4]^2)/3 - (19*F[1, 1, 3]^2*F[1, 1, 4]^2)/3 + 
      (56*F[1, 1, 1]*F[1, 1, 4]^3)/27 - (56*F[1, 1, 2]*F[1, 1, 4]^3)/27 - 
      (172*F[1, 1, 3]*F[1, 1, 4]^3)/27 + (49*F[1, 1, 4]^4)/27 - 
      (64*F[3, 3]*F[1, 1, 5])/27 - (82*F[3, 5]*F[1, 1, 5])/27 + 
      (112*F[3, 11]*F[1, 1, 5])/27 - (2*F[3, 13]*F[1, 1, 5])/27 - 
      (34*F[3, 17]*F[1, 1, 5])/9 + (32*F[3, 20]*F[1, 1, 5])/27 - 
      (296*F[1, 1, 2]^3*F[1, 1, 5])/81 + (28*F[1, 1, 2]^2*F[1, 1, 4]*
        F[1, 1, 5])/9 - (130*F[1, 1, 2]*F[1, 1, 4]^2*F[1, 1, 5])/9 + 
      (404*F[1, 1, 4]^3*F[1, 1, 5])/81 + (220*F[1, 1, 2]^2*F[1, 1, 5]^2)/27 - 
      (158*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5]^2)/27 + 
      (115*F[1, 1, 4]^2*F[1, 1, 5]^2)/27 + (136*F[1, 1, 2]*F[1, 1, 5]^3)/27 + 
      (4*F[1, 1, 4]*F[1, 1, 5]^3)/9 - (11*F[1, 1, 5]^4)/162 + 
      (2*F[1, 1, 1]^3*F[1, 1, 6])/3 - 2*F[1, 1, 1]^2*F[1, 1, 2]*F[1, 1, 6] + 
      2*F[1, 1, 1]*F[1, 1, 2]^2*F[1, 1, 6] - (2*F[1, 1, 2]^3*F[1, 1, 6])/3 - 
      (4*F[1, 1, 1]*F[1, 1, 6]^3)/3 + (4*F[1, 1, 2]*F[1, 1, 6]^3)/3 + 
      (2*F[1, 1, 6]^4)/3 + (16*F[3, 1]*F[1, 1, 8])/3 + 
      (14*F[3, 4]*F[1, 1, 8])/9 + (32*F[3, 6]*F[1, 1, 8])/9 + 
      (2*F[3, 12]*F[1, 1, 8])/9 + (32*F[3, 14]*F[1, 1, 8])/9 + 
      (14*F[3, 18]*F[1, 1, 8])/3 - (16*F[3, 21]*F[1, 1, 8])/9 + 
      (136*F[1, 1, 1]^3*F[1, 1, 8])/27 - (100*F[1, 1, 1]^2*F[1, 1, 3]*
        F[1, 1, 8])/9 + (22*F[1, 1, 1]*F[1, 1, 3]^2*F[1, 1, 8])/9 + 
      4*F[1, 1, 3]^3*F[1, 1, 8] - (4*F[1, 1, 1]^2*F[1, 1, 4]*F[1, 1, 8])/3 + 
      (44*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8])/9 + 
      (2*F[1, 1, 3]^2*F[1, 1, 4]*F[1, 1, 8])/9 + 
      (22*F[1, 1, 1]*F[1, 1, 4]^2*F[1, 1, 8])/3 - 
      (142*F[1, 1, 3]*F[1, 1, 4]^2*F[1, 1, 8])/9 + 
      (116*F[1, 1, 4]^3*F[1, 1, 8])/27 - (68*F[1, 1, 1]^2*F[1, 1, 8]^2)/9 + 
      (2*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 8]^2)/3 + 
      (25*F[1, 1, 3]^2*F[1, 1, 8]^2)/3 - (86*F[1, 1, 1]*F[1, 1, 4]*
        F[1, 1, 8]^2)/9 + 2*F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8]^2 + 
      (55*F[1, 1, 4]^2*F[1, 1, 8]^2)/9 - (200*F[1, 1, 1]*F[1, 1, 8]^3)/27 + 
      4*F[1, 1, 3]*F[1, 1, 8]^3 + (92*F[1, 1, 4]*F[1, 1, 8]^3)/27 - 
      (58*F[1, 1, 8]^4)/27 - (112*F[3, 3]*F[1, 1, 9])/27 + 
      (2*F[3, 5]*F[1, 1, 9])/27 + (64*F[3, 11]*F[1, 1, 9])/27 + 
      (82*F[3, 13]*F[1, 1, 9])/27 - (34*F[3, 17]*F[1, 1, 9])/9 + 
      (32*F[3, 20]*F[1, 1, 9])/27 - (296*F[1, 1, 2]^3*F[1, 1, 9])/81 - 
      4*F[1, 1, 2]^2*F[1, 1, 4]*F[1, 1, 9] - 
      (2*F[1, 1, 2]*F[1, 1, 4]^2*F[1, 1, 9])/9 - 
      (172*F[1, 1, 4]^3*F[1, 1, 9])/81 + (28*F[1, 1, 2]^2*F[1, 1, 5]*
        F[1, 1, 9])/3 - (4*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9])/3 + 
      (46*F[1, 1, 4]^2*F[1, 1, 5]*F[1, 1, 9])/9 - 
      (82*F[1, 1, 2]*F[1, 1, 5]^2*F[1, 1, 9])/27 + 
      (82*F[1, 1, 4]*F[1, 1, 5]^2*F[1, 1, 9])/27 - 
      (220*F[1, 1, 5]^3*F[1, 1, 9])/81 + (188*F[1, 1, 2]^2*F[1, 1, 9]^2)/27 + 
      (98*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9]^2)/27 - 
      (109*F[1, 1, 4]^2*F[1, 1, 9]^2)/27 - 
      (50*F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 9]^2)/27 + 
      (50*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9]^2)/27 - 
      (59*F[1, 1, 5]^2*F[1, 1, 9]^2)/9 + (56*F[1, 1, 2]*F[1, 1, 9]^3)/9 - 
      (28*F[1, 1, 4]*F[1, 1, 9]^3)/9 - (28*F[1, 1, 5]*F[1, 1, 9]^3)/9 + 
      (11*F[1, 1, 9]^4)/54 - (2*F[1, 1, 10]^4)/3 + 
      (68*F[1, 1, 1]^2*F[2, 1, 1])/9 + 16*F[1, 1, 1]*F[1, 1, 3]*F[2, 1, 1] + 
      (88*F[1, 1, 3]^2*F[2, 1, 1])/9 + (280*F[1, 1, 1]*F[1, 1, 4]*F[2, 1, 1])/
       9 + (280*F[1, 1, 3]*F[1, 1, 4]*F[2, 1, 1])/9 + 
      (104*F[1, 1, 1]*F[1, 1, 8]*F[2, 1, 1])/9 + 
      (104*F[1, 1, 3]*F[1, 1, 8]*F[2, 1, 1])/9 - (44*F[1, 1, 1]^2*F[2, 1, 2])/
       9 + (64*F[1, 1, 1]*F[1, 1, 3]*F[2, 1, 2])/9 + 
      (40*F[1, 1, 1]*F[1, 1, 4]*F[2, 1, 2])/3 - 
      (224*F[1, 1, 3]*F[1, 1, 4]*F[2, 1, 2])/9 - (76*F[1, 1, 4]^2*F[2, 1, 2])/
       9 + (64*F[1, 1, 1]*F[1, 1, 8]*F[2, 1, 2])/9 - 
      (32*F[1, 1, 3]*F[1, 1, 8]*F[2, 1, 2])/3 + 
      (64*F[1, 1, 4]*F[1, 1, 8]*F[2, 1, 2])/9 + (16*F[1, 1, 8]^2*F[2, 1, 2])/
       3 - (16*F[2, 1, 2]^2)/3 + (44*F[1, 1, 2]^2*F[2, 1, 3])/9 + 
      (8*F[1, 1, 2]*F[1, 1, 4]*F[2, 1, 3])/9 + 12*F[1, 1, 4]^2*F[2, 1, 3] - 
      (128*F[1, 1, 2]*F[1, 1, 5]*F[2, 1, 3])/27 + 
      (400*F[1, 1, 4]*F[1, 1, 5]*F[2, 1, 3])/27 - 
      (16*F[1, 1, 5]^2*F[2, 1, 3])/9 - (128*F[1, 1, 2]*F[1, 1, 9]*F[2, 1, 3])/
       27 - (176*F[1, 1, 4]*F[1, 1, 9]*F[2, 1, 3])/27 + 
      (80*F[1, 1, 5]*F[1, 1, 9]*F[2, 1, 3])/9 - (16*F[1, 1, 9]^2*F[2, 1, 3])/
       3 + (16*F[2, 1, 3]^2)/3 - (68*F[1, 1, 2]^2*F[2, 1, 4])/9 - 
      (8*F[1, 1, 2]*F[1, 1, 4]*F[2, 1, 4])/3 - 
      (304*F[1, 1, 2]*F[1, 1, 5]*F[2, 1, 4])/27 - 
      (8*F[1, 1, 4]*F[1, 1, 5]*F[2, 1, 4])/3 - (136*F[1, 1, 5]^2*F[2, 1, 4])/
       27 - (184*F[1, 1, 2]*F[1, 1, 9]*F[2, 1, 4])/27 - 
      (184*F[1, 1, 5]*F[1, 1, 9]*F[2, 1, 4])/27 + 
      (68*F[1, 1, 1]^2*F[2, 1, 9])/9 + 8*F[1, 1, 1]*F[1, 1, 3]*F[2, 1, 9] + 
      (88*F[1, 1, 1]*F[1, 1, 4]*F[2, 1, 9])/9 + 
      (112*F[1, 1, 1]*F[1, 1, 8]*F[2, 1, 9])/9 + 8*F[1, 1, 3]*F[1, 1, 8]*
       F[2, 1, 9] + (88*F[1, 1, 4]*F[1, 1, 8]*F[2, 1, 9])/9 + 
      (56*F[1, 1, 8]^2*F[2, 1, 9])/9 - (68*F[1, 1, 2]^2*F[2, 1, 11])/9 - 
      (8*F[1, 1, 2]*F[1, 1, 4]*F[2, 1, 11])/3 - 
      (184*F[1, 1, 2]*F[1, 1, 5]*F[2, 1, 11])/27 - 
      (304*F[1, 1, 2]*F[1, 1, 9]*F[2, 1, 11])/27 - 
      (8*F[1, 1, 4]*F[1, 1, 9]*F[2, 1, 11])/3 - 
      (184*F[1, 1, 5]*F[1, 1, 9]*F[2, 1, 11])/27 - 
      (136*F[1, 1, 9]^2*F[2, 1, 11])/27 + (220*F[1, 1, 1]^2*tci[1, 1]^2)/3 + 
      6*F[1, 1, 1]*F[1, 1, 2]*tci[1, 1]^2 + (499*F[1, 1, 2]^2*tci[1, 1]^2)/
       54 - (317*F[1, 1, 1]*F[1, 1, 3]*tci[1, 1]^2)/9 + 
      (7*F[1, 1, 3]^2*tci[1, 1]^2)/3 - (29*F[1, 1, 1]*F[1, 1, 4]*tci[1, 1]^2)/
       3 + (493*F[1, 1, 2]*F[1, 1, 4]*tci[1, 1]^2)/27 - 
      (37*F[1, 1, 3]*F[1, 1, 4]*tci[1, 1]^2)/6 + 
      (262*F[1, 1, 4]^2*tci[1, 1]^2)/27 - (25*F[1, 1, 2]*F[1, 1, 5]*
        tci[1, 1]^2)/81 + (617*F[1, 1, 4]*F[1, 1, 5]*tci[1, 1]^2)/54 + 
      (455*F[1, 1, 5]^2*tci[1, 1]^2)/108 + F[1, 1, 1]*F[1, 1, 6]*
       tci[1, 1]^2 - (4*F[1, 1, 2]*F[1, 1, 6]*tci[1, 1]^2)/3 + 
      (F[1, 1, 4]*F[1, 1, 6]*tci[1, 1]^2)/3 + (F[1, 1, 6]^2*tci[1, 1]^2)/3 - 
      (191*F[1, 1, 1]*F[1, 1, 8]*tci[1, 1]^2)/3 + 
      (2599*F[1, 1, 3]*F[1, 1, 8]*tci[1, 1]^2)/54 + 
      (41*F[1, 1, 4]*F[1, 1, 8]*tci[1, 1]^2)/2 - 
      (374*F[1, 1, 8]^2*tci[1, 1]^2)/27 - (601*F[1, 1, 2]*F[1, 1, 9]*
        tci[1, 1]^2)/81 - (311*F[1, 1, 4]*F[1, 1, 9]*tci[1, 1]^2)/54 + 
      (307*F[1, 1, 5]*F[1, 1, 9]*tci[1, 1]^2)/162 - 
      (991*F[1, 1, 9]^2*tci[1, 1]^2)/324 - (F[1, 1, 10]^2*tci[1, 1]^2)/3 - 
      (104*F[1, 1, 2]*F[1, 2, 6]*tci[1, 1]^2)/9 - 24*F[1, 1, 4]*F[1, 2, 6]*
       tci[1, 1]^2 - (400*F[1, 1, 5]*F[1, 2, 6]*tci[1, 1]^2)/27 + 
      (176*F[1, 1, 9]*F[1, 2, 6]*tci[1, 1]^2)/27 + 
      (16*F[1, 2, 6]^2*tci[1, 1]^2)/3 + 119*F[2, 1, 1]*tci[1, 1]^2 - 
      (88*F[2, 1, 2]*tci[1, 1]^2)/9 + (103*F[2, 1, 3]*tci[1, 1]^2)/9 - 
      (F[2, 1, 4]*tci[1, 1]^2)/3 - (F[2, 1, 6]*tci[1, 1]^2)/3 + 
      (559*F[2, 1, 9]*tci[1, 1]^2)/9 - (F[2, 1, 11]*tci[1, 1]^2)/3 - 
      (32*tci[1, 1]^4)/135 - (128*F[3, 1]*tci[1, 2])/3 + 
      (16*F[3, 3]*tci[1, 2])/3 + (28*F[3, 4]*tci[1, 2])/3 - 
      (2*F[3, 5]*tci[1, 2])/3 - (248*F[3, 6]*tci[1, 2])/9 - 
      (16*F[3, 11]*tci[1, 2])/3 - (44*F[3, 12]*tci[1, 2])/9 + 
      (2*F[3, 13]*tci[1, 2])/3 - (40*F[3, 14]*tci[1, 2])/3 + 
      (10*F[3, 17]*tci[1, 2])/3 - 24*F[3, 18]*tci[1, 2] - 
      (64*F[3, 20]*tci[1, 2])/9 + (128*F[3, 21]*tci[1, 2])/9 - 
      (1880*F[1, 1, 1]^3*tci[1, 2])/27 - 6*F[1, 1, 1]^2*F[1, 1, 2]*
       tci[1, 2] - (46*F[1, 1, 2]^3*tci[1, 2])/9 + 
      (80*F[1, 1, 1]^2*F[1, 1, 3]*tci[1, 2])/3 + 
      (256*F[1, 1, 1]*F[1, 1, 3]^2*tci[1, 2])/9 - (32*F[1, 1, 3]^3*tci[1, 2])/
       27 + (316*F[1, 1, 1]^2*F[1, 1, 4]*tci[1, 2])/9 - 
      (176*F[1, 1, 2]^2*F[1, 1, 4]*tci[1, 2])/9 - 
      (428*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4]*tci[1, 2])/9 + 
      (26*F[1, 1, 3]^2*F[1, 1, 4]*tci[1, 2])/9 - 
      (20*F[1, 1, 1]*F[1, 1, 4]^2*tci[1, 2])/9 - 
      (52*F[1, 1, 2]*F[1, 1, 4]^2*tci[1, 2])/9 + 
      (170*F[1, 1, 3]*F[1, 1, 4]^2*tci[1, 2])/9 - 
      (196*F[1, 1, 4]^3*tci[1, 2])/27 + (44*F[1, 1, 2]^2*F[1, 1, 5]*
        tci[1, 2])/27 + (380*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5]*tci[1, 2])/27 - 
      (404*F[1, 1, 4]^2*F[1, 1, 5]*tci[1, 2])/27 + 
      (206*F[1, 1, 2]*F[1, 1, 5]^2*tci[1, 2])/27 - 
      (230*F[1, 1, 4]*F[1, 1, 5]^2*tci[1, 2])/27 - (4*F[1, 1, 5]^3*tci[1, 2])/
       9 - 2*F[1, 1, 1]^2*F[1, 1, 6]*tci[1, 2] + 4*F[1, 1, 1]*F[1, 1, 2]*
       F[1, 1, 6]*tci[1, 2] - 2*F[1, 1, 2]^2*F[1, 1, 6]*tci[1, 2] + 
      (4*F[1, 1, 6]^3*tci[1, 2])/3 + (112*F[1, 1, 1]^2*F[1, 1, 8]*tci[1, 2])/
       9 + (100*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 8]*tci[1, 2])/9 - 
      (94*F[1, 1, 3]^2*F[1, 1, 8]*tci[1, 2])/3 + 
      (20*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8]*tci[1, 2])/9 + 
      (200*F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8]*tci[1, 2])/9 - 
      (50*F[1, 1, 4]^2*F[1, 1, 8]*tci[1, 2])/3 + 
      (416*F[1, 1, 1]*F[1, 1, 8]^2*tci[1, 2])/9 - 
      (94*F[1, 1, 3]*F[1, 1, 8]^2*tci[1, 2])/3 - 
      (134*F[1, 1, 4]*F[1, 1, 8]^2*tci[1, 2])/9 + 
      (232*F[1, 1, 8]^3*tci[1, 2])/27 + (236*F[1, 1, 2]^2*F[1, 1, 9]*
        tci[1, 2])/27 + (188*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9]*tci[1, 2])/27 + 
      (172*F[1, 1, 4]^2*F[1, 1, 9]*tci[1, 2])/27 - 
      (68*F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 9]*tci[1, 2])/9 - 
      (92*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9]*tci[1, 2])/9 - 
      (82*F[1, 1, 5]^2*F[1, 1, 9]*tci[1, 2])/27 + 
      (46*F[1, 1, 2]*F[1, 1, 9]^2*tci[1, 2])/27 + 
      (218*F[1, 1, 4]*F[1, 1, 9]^2*tci[1, 2])/27 - 
      (50*F[1, 1, 5]*F[1, 1, 9]^2*tci[1, 2])/27 + (28*F[1, 1, 9]^3*tci[1, 2])/
       9 + (44*F[1, 1, 2]^2*F[1, 2, 6]*tci[1, 2])/9 + 
      (8*F[1, 1, 2]*F[1, 1, 4]*F[1, 2, 6]*tci[1, 2])/9 + 
      12*F[1, 1, 4]^2*F[1, 2, 6]*tci[1, 2] - 
      (128*F[1, 1, 2]*F[1, 1, 5]*F[1, 2, 6]*tci[1, 2])/27 + 
      (400*F[1, 1, 4]*F[1, 1, 5]*F[1, 2, 6]*tci[1, 2])/27 - 
      (16*F[1, 1, 5]^2*F[1, 2, 6]*tci[1, 2])/9 - 
      (128*F[1, 1, 2]*F[1, 1, 9]*F[1, 2, 6]*tci[1, 2])/27 - 
      (176*F[1, 1, 4]*F[1, 1, 9]*F[1, 2, 6]*tci[1, 2])/27 + 
      (80*F[1, 1, 5]*F[1, 1, 9]*F[1, 2, 6]*tci[1, 2])/9 - 
      (16*F[1, 1, 9]^2*F[1, 2, 6]*tci[1, 2])/3 - 
      (664*F[1, 1, 1]*F[2, 1, 1]*tci[1, 2])/9 - 
      (704*F[1, 1, 3]*F[2, 1, 1]*tci[1, 2])/9 - 
      (560*F[1, 1, 4]*F[2, 1, 1]*tci[1, 2])/9 - 
      (208*F[1, 1, 8]*F[2, 1, 1]*tci[1, 2])/9 - 
      (160*F[1, 1, 1]*F[2, 1, 2]*tci[1, 2])/9 + 
      (256*F[1, 1, 3]*F[2, 1, 2]*tci[1, 2])/9 + 
      (64*F[1, 1, 4]*F[2, 1, 2]*tci[1, 2])/3 - 
      (128*F[1, 1, 8]*F[2, 1, 2]*tci[1, 2])/9 - 
      (104*F[1, 1, 2]*F[2, 1, 3]*tci[1, 2])/9 - 24*F[1, 1, 4]*F[2, 1, 3]*
       tci[1, 2] - (400*F[1, 1, 5]*F[2, 1, 3]*tci[1, 2])/27 + 
      (176*F[1, 1, 9]*F[2, 1, 3]*tci[1, 2])/27 + 
      (32*F[1, 2, 6]*F[2, 1, 3]*tci[1, 2])/3 + 
      (8*F[1, 1, 2]*F[2, 1, 4]*tci[1, 2])/3 + 
      (8*F[1, 1, 5]*F[2, 1, 4]*tci[1, 2])/3 - 
      (136*F[1, 1, 1]*F[2, 1, 9]*tci[1, 2])/3 - 16*F[1, 1, 3]*F[2, 1, 9]*
       tci[1, 2] - (176*F[1, 1, 4]*F[2, 1, 9]*tci[1, 2])/9 - 
      (128*F[1, 1, 8]*F[2, 1, 9]*tci[1, 2])/3 + 
      (8*F[1, 1, 2]*F[2, 1, 11]*tci[1, 2])/3 + 
      (8*F[1, 1, 9]*F[2, 1, 11]*tci[1, 2])/3 - (571*F[1, 1, 1]*tci[1, 2]^3)/
       27 - (106*F[1, 1, 2]*tci[1, 2]^3)/9 - 6*F[1, 1, 3]*tci[1, 2]^3 - 
      (175*F[1, 1, 4]*tci[1, 2]^3)/27 - (203*F[1, 1, 5]*tci[1, 2]^3)/162 + 
      (232*F[1, 1, 8]*tci[1, 2]^3)/27 + (277*F[1, 1, 9]*tci[1, 2]^3)/162 + 
      (F[1, 2, 3]*tci[1, 2]^3)/3 + (103*F[1, 2, 6]*tci[1, 2]^3)/9 - 
      (56*F[1, 1, 1]*tci[1, 1]^2*tcr[1, 1])/27 - 
      (32*F[1, 1, 3]*tci[1, 1]^2*tcr[1, 1])/27 - 
      (64*F[1, 1, 4]*tci[1, 1]^2*tcr[1, 1])/27 - 
      (32*F[1, 1, 8]*tci[1, 1]^2*tcr[1, 1])/27 + (499*tci[1, 2]^3*tcr[1, 1])/
       27 - (2140*tci[1, 1]^2*tcr[1, 1]^2)/27 + 
      (116*F[1, 1, 1]*tci[1, 2]*tcr[1, 1]^2)/9 + 
      (116*F[1, 1, 3]*tci[1, 2]*tcr[1, 1]^2)/9 + 
      (4*F[1, 1, 4]*tci[1, 2]*tcr[1, 1]^2)/9 + 
      (116*F[1, 1, 8]*tci[1, 2]*tcr[1, 1]^2)/9 - (40*F[1, 1, 1]*tcr[1, 1]^3)/
       9 - 8*F[1, 1, 3]*tcr[1, 1]^3 - (56*F[1, 1, 4]*tcr[1, 1]^3)/9 - 
      8*F[1, 1, 8]*tcr[1, 1]^3 + (1460*tci[1, 2]*tcr[1, 1]^3)/27 - 
      (268*tcr[1, 1]^4)/27 + 2*F[1, 1, 1]*tci[1, 1]^2*tcr[1, 2] - 
      (4*F[1, 1, 2]*tci[1, 1]^2*tcr[1, 2])/9 + 
      (2*F[1, 1, 3]*tci[1, 1]^2*tcr[1, 2])/9 + 
      (26*F[1, 1, 4]*tci[1, 1]^2*tcr[1, 2])/3 - 
      (68*F[1, 1, 5]*tci[1, 1]^2*tcr[1, 2])/27 + 
      (2*F[1, 1, 8]*tci[1, 1]^2*tcr[1, 2])/9 - 
      (68*F[1, 1, 9]*tci[1, 1]^2*tcr[1, 2])/27 - (50*tci[1, 2]^3*tcr[1, 2])/
       9 + (26*tci[1, 1]^2*tcr[1, 1]*tcr[1, 2])/3 + 8*tci[1, 2]*tcr[1, 1]^2*
       tcr[1, 2] + (8*tcr[1, 1]^3*tcr[1, 2])/3 - (68*tci[1, 1]^2*tcr[1, 2]^2)/
       9 + 16*F[1, 1, 4]*tci[1, 2]*tcr[1, 2]^2 + 
      (8*F[1, 1, 5]*tci[1, 2]*tcr[1, 2]^2)/3 + 
      (8*F[1, 1, 9]*tci[1, 2]*tcr[1, 2]^2)/3 - 4*tcr[1, 1]^2*tcr[1, 2]^2 - 
      8*F[1, 1, 1]*tcr[1, 2]^3 - (8*F[1, 1, 3]*tcr[1, 2]^3)/9 - 
      (56*F[1, 1, 4]*tcr[1, 2]^3)/3 - (8*F[1, 1, 8]*tcr[1, 2]^3)/9 - 
      (16*tci[1, 2]*tcr[1, 2]^3)/3 + (40*tcr[1, 1]*tcr[1, 2]^3)/3 - 
      (38*tcr[1, 2]^4)/9 - (538*tci[1, 1]^2*tcr[2, 1])/3 + 
      (232*F[1, 1, 1]*tci[1, 2]*tcr[2, 1])/9 + 
      (328*F[1, 1, 3]*tci[1, 2]*tcr[2, 1])/9 + 
      (584*F[1, 1, 4]*tci[1, 2]*tcr[2, 1])/9 + 
      (328*F[1, 1, 8]*tci[1, 2]*tcr[2, 1])/9 - 
      (8*F[1, 1, 1]*tcr[1, 1]*tcr[2, 1])/9 - 
      (200*F[1, 1, 3]*tcr[1, 1]*tcr[2, 1])/9 - 
      (328*F[1, 1, 4]*tcr[1, 1]*tcr[2, 1])/9 - 
      (200*F[1, 1, 8]*tcr[1, 1]*tcr[2, 1])/9 + 
      (1000*tci[1, 2]*tcr[1, 1]*tcr[2, 1])/9 - (28*tcr[1, 1]^2*tcr[2, 1])/3 + 
      (16*tcr[2, 1]^2)/3 + 24*F[1, 1, 1]*tcr[3, 1] - (8*F[1, 1, 3]*tcr[3, 1])/
       3 + 24*F[1, 1, 4]*tcr[3, 1] - (8*F[1, 1, 8]*tcr[3, 1])/3 + 
      16*tci[1, 2]*tcr[3, 1] - 24*tcr[1, 1]*tcr[3, 1] + 
      6*F[1, 1, 1]*tcr[3, 2] + (2*F[1, 1, 3]*tcr[3, 2])/3 + 
      14*F[1, 1, 4]*tcr[3, 2] + (2*F[1, 1, 8]*tcr[3, 2])/3 + 
      4*tci[1, 2]*tcr[3, 2] - 6*tcr[1, 1]*tcr[3, 2] + 
      (1861*F[1, 1, 1]*tcr[3, 3])/27 - (2650*F[1, 1, 2]*tcr[3, 3])/27 + 
      (49*F[1, 1, 3]*tcr[3, 3])/27 - (971*F[1, 1, 4]*tcr[3, 3])/9 - 
      (550*F[1, 1, 5]*tcr[3, 3])/27 + (64*F[1, 1, 6]*tcr[3, 3])/3 - 
      (2063*F[1, 1, 8]*tcr[3, 3])/27 + (26*F[1, 1, 9]*tcr[3, 3])/27 - 
      (64*F[1, 1, 10]*tcr[3, 3])/3 - (38*tci[1, 2]*tcr[3, 3])/3 - 
      (1861*tcr[1, 1]*tcr[3, 3])/27 - 8*tcr[4, 1] - (16*tcr[4, 2])/3 - 
      2*tcr[4, 3] - 16*tcr[4, 4] - 4*tcr[4, 5]))/2 + 
   (r[-q7 + 3*q8 - 3*q2*q3*s12 + 3*q3*q7*s12 + 2*q2*q8*s12 - q3*q8*s12 - 
       q2*q3*q7*s12^2 + q2*q7*q8*s12^2 - q1*q8*s34 + 3*q2*q3*s45 - 
       3*q3*q7*s45 - 2*q1*q8*s45 - q2*q8*s45 + 2*q3*q8*s45 - 
       q3*q7^2*s12*s45 - q1*q2*q3*s45^2 - q1*q3*q8*s45^2 - 3*q2*q3*s51 - 
       2*q1*q7*s51 + 5*q3*q7*s51 - q7^2*s51 + 2*q1*q8*s51 + q2*q8*s51 - 
       2*q3*q8*s51 - 3*q2*q3*q7*s12*s51 + 2*q2*q7*q8*s12*s51 + 
       q1*q2*q3*s45*s51 - 3*q1*q3*q7*s45*s51 - 2*q3*q7^2*s45*s51 + 
       2*q1*q3*q8*s45*s51 - 2*q1*q2*q3*s51^2 + 2*q1*q3*q7*s51^2 - 
       4*q2*q3*q7*s51^2 - q1*q7^2*s51^2 - 2*q1*q3*q8*s51^2 + 
       2*q2*q7*q8*s51^2 - q1*q3*q7^2*s45*s51^2 - 2*q1*q2*q3*q7*s51^3]*
     (2*F[4, 1] + (4*F[4, 3])/3 - 3*F[4, 4] + (29*F[4, 5])/3 + 4*F[4, 7] - 
      18*F[4, 8] + 18*F[4, 9] + 4*F[4, 10] + F[4, 11] - (41*F[4, 12])/3 - 
      3*F[4, 13] - (2*F[4, 14])/3 + 2*F[4, 16] + F[4, 17]/3 + F[4, 18]/3 + 
      (25*F[4, 20])/9 + F[4, 21] - (2*F[4, 22])/3 + 4*F[4, 26] - 4*F[4, 27] - 
      (26*F[4, 29])/9 + (86*F[4, 30])/9 + (38*F[4, 31])/3 - (4*F[4, 32])/3 - 
      (4*F[4, 33])/3 + (50*F[4, 34])/9 - (23*F[4, 35])/3 - (32*F[4, 36])/9 - 
      4*F[4, 38] - (16*F[4, 42])/9 + (4*F[4, 44])/3 - (2*F[4, 46])/3 + 
      (4*F[4, 47])/3 - (2*F[4, 55])/3 + (2*F[4, 56])/3 + (2*F[4, 57])/3 - 
      (2*F[4, 58])/3 + 2*F[4, 69] - (4*F[4, 86])/3 + 4*F[4, 162] - 
      (4*F[4, 177])/3 - 4*F[4, 181] + (2*F[3, 4]*F[1, 1, 1])/9 + 
      (56*F[3, 6]*F[1, 1, 1])/9 + (2*F[3, 12]*F[1, 1, 1])/9 + 
      (56*F[3, 14]*F[1, 1, 1])/9 + 6*F[3, 18]*F[1, 1, 1] + 
      (361*F[1, 1, 1]^4)/27 - (56*F[3, 3]*F[1, 1, 2])/9 - 
      (2*F[3, 5]*F[1, 1, 2])/9 + (56*F[3, 11]*F[1, 1, 2])/9 + 
      (2*F[3, 13]*F[1, 1, 2])/9 - 6*F[3, 17]*F[1, 1, 2] + 
      2*F[1, 1, 1]^3*F[1, 1, 2] - 2*F[1, 1, 1]*F[1, 1, 2]^3 - 
      (343*F[1, 1, 2]^4)/27 + (16*F[3, 1]*F[1, 1, 3])/3 - 
      (14*F[3, 4]*F[1, 1, 3])/9 + (16*F[3, 6]*F[1, 1, 3])/3 + 
      (10*F[3, 12]*F[1, 1, 3])/3 + (16*F[3, 14]*F[1, 1, 3])/9 + 
      (14*F[3, 18]*F[1, 1, 3])/3 - (16*F[3, 21]*F[1, 1, 3])/9 + 
      (136*F[1, 1, 1]^3*F[1, 1, 3])/27 - (28*F[1, 1, 1]^2*F[1, 1, 3]^2)/3 - 
      (152*F[1, 1, 1]*F[1, 1, 3]^3)/27 + (8*F[1, 1, 3]^4)/27 + 
      32*F[3, 1]*F[1, 1, 4] - (16*F[3, 3]*F[1, 1, 4])/3 - 
      (86*F[3, 4]*F[1, 1, 4])/9 + (2*F[3, 5]*F[1, 1, 4])/3 + 
      (112*F[3, 6]*F[1, 1, 4])/9 + (16*F[3, 11]*F[1, 1, 4])/3 + 
      (10*F[3, 12]*F[1, 1, 4])/9 - (2*F[3, 13]*F[1, 1, 4])/3 + 
      (16*F[3, 14]*F[1, 1, 4])/9 - (10*F[3, 17]*F[1, 1, 4])/3 + 
      (26*F[3, 18]*F[1, 1, 4])/3 + (64*F[3, 20]*F[1, 1, 4])/9 - 
      (32*F[3, 21]*F[1, 1, 4])/3 + (164*F[1, 1, 1]^3*F[1, 1, 4])/27 + 
      (20*F[1, 1, 2]^3*F[1, 1, 4])/9 - 12*F[1, 1, 1]^2*F[1, 1, 3]*
       F[1, 1, 4] + (14*F[1, 1, 1]*F[1, 1, 3]^2*F[1, 1, 4])/3 + 
      (44*F[1, 1, 3]^3*F[1, 1, 4])/27 - 20*F[1, 1, 1]^2*F[1, 1, 4]^2 + 
      (28*F[1, 1, 2]^2*F[1, 1, 4]^2)/3 + (86*F[1, 1, 1]*F[1, 1, 3]*
        F[1, 1, 4]^2)/3 - (19*F[1, 1, 3]^2*F[1, 1, 4]^2)/3 + 
      (56*F[1, 1, 1]*F[1, 1, 4]^3)/27 - (56*F[1, 1, 2]*F[1, 1, 4]^3)/27 - 
      (172*F[1, 1, 3]*F[1, 1, 4]^3)/27 + (49*F[1, 1, 4]^4)/27 - 
      (64*F[3, 3]*F[1, 1, 5])/27 - (82*F[3, 5]*F[1, 1, 5])/27 + 
      (112*F[3, 11]*F[1, 1, 5])/27 - (2*F[3, 13]*F[1, 1, 5])/27 - 
      (34*F[3, 17]*F[1, 1, 5])/9 + (32*F[3, 20]*F[1, 1, 5])/27 - 
      (296*F[1, 1, 2]^3*F[1, 1, 5])/81 + (28*F[1, 1, 2]^2*F[1, 1, 4]*
        F[1, 1, 5])/9 - (130*F[1, 1, 2]*F[1, 1, 4]^2*F[1, 1, 5])/9 + 
      (404*F[1, 1, 4]^3*F[1, 1, 5])/81 + (220*F[1, 1, 2]^2*F[1, 1, 5]^2)/27 - 
      (158*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5]^2)/27 + 
      (115*F[1, 1, 4]^2*F[1, 1, 5]^2)/27 + (136*F[1, 1, 2]*F[1, 1, 5]^3)/27 + 
      (4*F[1, 1, 4]*F[1, 1, 5]^3)/9 - (11*F[1, 1, 5]^4)/162 + 
      (2*F[1, 1, 1]^3*F[1, 1, 6])/3 - 2*F[1, 1, 1]^2*F[1, 1, 2]*F[1, 1, 6] + 
      2*F[1, 1, 1]*F[1, 1, 2]^2*F[1, 1, 6] - (2*F[1, 1, 2]^3*F[1, 1, 6])/3 - 
      (4*F[1, 1, 1]*F[1, 1, 6]^3)/3 + (4*F[1, 1, 2]*F[1, 1, 6]^3)/3 + 
      (2*F[1, 1, 6]^4)/3 + (16*F[3, 1]*F[1, 1, 8])/3 + 
      (14*F[3, 4]*F[1, 1, 8])/9 + (32*F[3, 6]*F[1, 1, 8])/9 + 
      (2*F[3, 12]*F[1, 1, 8])/9 + (32*F[3, 14]*F[1, 1, 8])/9 + 
      (14*F[3, 18]*F[1, 1, 8])/3 - (16*F[3, 21]*F[1, 1, 8])/9 + 
      (136*F[1, 1, 1]^3*F[1, 1, 8])/27 - (100*F[1, 1, 1]^2*F[1, 1, 3]*
        F[1, 1, 8])/9 + (22*F[1, 1, 1]*F[1, 1, 3]^2*F[1, 1, 8])/9 + 
      4*F[1, 1, 3]^3*F[1, 1, 8] - (4*F[1, 1, 1]^2*F[1, 1, 4]*F[1, 1, 8])/3 + 
      (44*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8])/9 + 
      (2*F[1, 1, 3]^2*F[1, 1, 4]*F[1, 1, 8])/9 + 
      (22*F[1, 1, 1]*F[1, 1, 4]^2*F[1, 1, 8])/3 - 
      (142*F[1, 1, 3]*F[1, 1, 4]^2*F[1, 1, 8])/9 + 
      (116*F[1, 1, 4]^3*F[1, 1, 8])/27 - (68*F[1, 1, 1]^2*F[1, 1, 8]^2)/9 + 
      (2*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 8]^2)/3 + 
      (25*F[1, 1, 3]^2*F[1, 1, 8]^2)/3 - (86*F[1, 1, 1]*F[1, 1, 4]*
        F[1, 1, 8]^2)/9 + 2*F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8]^2 + 
      (55*F[1, 1, 4]^2*F[1, 1, 8]^2)/9 - (200*F[1, 1, 1]*F[1, 1, 8]^3)/27 + 
      4*F[1, 1, 3]*F[1, 1, 8]^3 + (92*F[1, 1, 4]*F[1, 1, 8]^3)/27 - 
      (58*F[1, 1, 8]^4)/27 - (112*F[3, 3]*F[1, 1, 9])/27 + 
      (2*F[3, 5]*F[1, 1, 9])/27 + (64*F[3, 11]*F[1, 1, 9])/27 + 
      (82*F[3, 13]*F[1, 1, 9])/27 - (34*F[3, 17]*F[1, 1, 9])/9 + 
      (32*F[3, 20]*F[1, 1, 9])/27 - (296*F[1, 1, 2]^3*F[1, 1, 9])/81 - 
      4*F[1, 1, 2]^2*F[1, 1, 4]*F[1, 1, 9] - 
      (2*F[1, 1, 2]*F[1, 1, 4]^2*F[1, 1, 9])/9 - 
      (172*F[1, 1, 4]^3*F[1, 1, 9])/81 + (28*F[1, 1, 2]^2*F[1, 1, 5]*
        F[1, 1, 9])/3 - (4*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9])/3 + 
      (46*F[1, 1, 4]^2*F[1, 1, 5]*F[1, 1, 9])/9 - 
      (82*F[1, 1, 2]*F[1, 1, 5]^2*F[1, 1, 9])/27 + 
      (82*F[1, 1, 4]*F[1, 1, 5]^2*F[1, 1, 9])/27 - 
      (220*F[1, 1, 5]^3*F[1, 1, 9])/81 + (188*F[1, 1, 2]^2*F[1, 1, 9]^2)/27 + 
      (98*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9]^2)/27 - 
      (109*F[1, 1, 4]^2*F[1, 1, 9]^2)/27 - 
      (50*F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 9]^2)/27 + 
      (50*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9]^2)/27 - 
      (59*F[1, 1, 5]^2*F[1, 1, 9]^2)/9 + (56*F[1, 1, 2]*F[1, 1, 9]^3)/9 - 
      (28*F[1, 1, 4]*F[1, 1, 9]^3)/9 - (28*F[1, 1, 5]*F[1, 1, 9]^3)/9 + 
      (11*F[1, 1, 9]^4)/54 - (2*F[1, 1, 10]^4)/3 + 
      (68*F[1, 1, 1]^2*F[2, 1, 1])/9 + 16*F[1, 1, 1]*F[1, 1, 3]*F[2, 1, 1] + 
      (88*F[1, 1, 3]^2*F[2, 1, 1])/9 + (280*F[1, 1, 1]*F[1, 1, 4]*F[2, 1, 1])/
       9 + (280*F[1, 1, 3]*F[1, 1, 4]*F[2, 1, 1])/9 + 
      (104*F[1, 1, 1]*F[1, 1, 8]*F[2, 1, 1])/9 + 
      (104*F[1, 1, 3]*F[1, 1, 8]*F[2, 1, 1])/9 - (44*F[1, 1, 1]^2*F[2, 1, 2])/
       9 + (64*F[1, 1, 1]*F[1, 1, 3]*F[2, 1, 2])/9 + 
      (40*F[1, 1, 1]*F[1, 1, 4]*F[2, 1, 2])/3 - 
      (224*F[1, 1, 3]*F[1, 1, 4]*F[2, 1, 2])/9 - (76*F[1, 1, 4]^2*F[2, 1, 2])/
       9 + (64*F[1, 1, 1]*F[1, 1, 8]*F[2, 1, 2])/9 - 
      (32*F[1, 1, 3]*F[1, 1, 8]*F[2, 1, 2])/3 + 
      (64*F[1, 1, 4]*F[1, 1, 8]*F[2, 1, 2])/9 + (16*F[1, 1, 8]^2*F[2, 1, 2])/
       3 - (16*F[2, 1, 2]^2)/3 + (44*F[1, 1, 2]^2*F[2, 1, 3])/9 + 
      (8*F[1, 1, 2]*F[1, 1, 4]*F[2, 1, 3])/9 + 12*F[1, 1, 4]^2*F[2, 1, 3] - 
      (128*F[1, 1, 2]*F[1, 1, 5]*F[2, 1, 3])/27 + 
      (400*F[1, 1, 4]*F[1, 1, 5]*F[2, 1, 3])/27 - 
      (16*F[1, 1, 5]^2*F[2, 1, 3])/9 - (128*F[1, 1, 2]*F[1, 1, 9]*F[2, 1, 3])/
       27 - (176*F[1, 1, 4]*F[1, 1, 9]*F[2, 1, 3])/27 + 
      (80*F[1, 1, 5]*F[1, 1, 9]*F[2, 1, 3])/9 - (16*F[1, 1, 9]^2*F[2, 1, 3])/
       3 + (16*F[2, 1, 3]^2)/3 - (68*F[1, 1, 2]^2*F[2, 1, 4])/9 - 
      (8*F[1, 1, 2]*F[1, 1, 4]*F[2, 1, 4])/3 - 
      (304*F[1, 1, 2]*F[1, 1, 5]*F[2, 1, 4])/27 - 
      (8*F[1, 1, 4]*F[1, 1, 5]*F[2, 1, 4])/3 - (136*F[1, 1, 5]^2*F[2, 1, 4])/
       27 - (184*F[1, 1, 2]*F[1, 1, 9]*F[2, 1, 4])/27 - 
      (184*F[1, 1, 5]*F[1, 1, 9]*F[2, 1, 4])/27 + 
      (68*F[1, 1, 1]^2*F[2, 1, 9])/9 + 8*F[1, 1, 1]*F[1, 1, 3]*F[2, 1, 9] + 
      (88*F[1, 1, 1]*F[1, 1, 4]*F[2, 1, 9])/9 + 
      (112*F[1, 1, 1]*F[1, 1, 8]*F[2, 1, 9])/9 + 8*F[1, 1, 3]*F[1, 1, 8]*
       F[2, 1, 9] + (88*F[1, 1, 4]*F[1, 1, 8]*F[2, 1, 9])/9 + 
      (56*F[1, 1, 8]^2*F[2, 1, 9])/9 - (68*F[1, 1, 2]^2*F[2, 1, 11])/9 - 
      (8*F[1, 1, 2]*F[1, 1, 4]*F[2, 1, 11])/3 - 
      (184*F[1, 1, 2]*F[1, 1, 5]*F[2, 1, 11])/27 - 
      (304*F[1, 1, 2]*F[1, 1, 9]*F[2, 1, 11])/27 - 
      (8*F[1, 1, 4]*F[1, 1, 9]*F[2, 1, 11])/3 - 
      (184*F[1, 1, 5]*F[1, 1, 9]*F[2, 1, 11])/27 - 
      (136*F[1, 1, 9]^2*F[2, 1, 11])/27 + (220*F[1, 1, 1]^2*tci[1, 1]^2)/3 + 
      6*F[1, 1, 1]*F[1, 1, 2]*tci[1, 1]^2 + (499*F[1, 1, 2]^2*tci[1, 1]^2)/
       54 - (317*F[1, 1, 1]*F[1, 1, 3]*tci[1, 1]^2)/9 + 
      (7*F[1, 1, 3]^2*tci[1, 1]^2)/3 - (29*F[1, 1, 1]*F[1, 1, 4]*tci[1, 1]^2)/
       3 + (493*F[1, 1, 2]*F[1, 1, 4]*tci[1, 1]^2)/27 - 
      (37*F[1, 1, 3]*F[1, 1, 4]*tci[1, 1]^2)/6 + 
      (262*F[1, 1, 4]^2*tci[1, 1]^2)/27 - (25*F[1, 1, 2]*F[1, 1, 5]*
        tci[1, 1]^2)/81 + (617*F[1, 1, 4]*F[1, 1, 5]*tci[1, 1]^2)/54 + 
      (455*F[1, 1, 5]^2*tci[1, 1]^2)/108 + F[1, 1, 1]*F[1, 1, 6]*
       tci[1, 1]^2 - (4*F[1, 1, 2]*F[1, 1, 6]*tci[1, 1]^2)/3 + 
      (F[1, 1, 4]*F[1, 1, 6]*tci[1, 1]^2)/3 + (F[1, 1, 6]^2*tci[1, 1]^2)/3 - 
      (191*F[1, 1, 1]*F[1, 1, 8]*tci[1, 1]^2)/3 + 
      (2599*F[1, 1, 3]*F[1, 1, 8]*tci[1, 1]^2)/54 + 
      (41*F[1, 1, 4]*F[1, 1, 8]*tci[1, 1]^2)/2 - 
      (374*F[1, 1, 8]^2*tci[1, 1]^2)/27 - (601*F[1, 1, 2]*F[1, 1, 9]*
        tci[1, 1]^2)/81 - (311*F[1, 1, 4]*F[1, 1, 9]*tci[1, 1]^2)/54 + 
      (307*F[1, 1, 5]*F[1, 1, 9]*tci[1, 1]^2)/162 - 
      (991*F[1, 1, 9]^2*tci[1, 1]^2)/324 - (F[1, 1, 10]^2*tci[1, 1]^2)/3 - 
      (104*F[1, 1, 2]*F[1, 2, 6]*tci[1, 1]^2)/9 - 24*F[1, 1, 4]*F[1, 2, 6]*
       tci[1, 1]^2 - (400*F[1, 1, 5]*F[1, 2, 6]*tci[1, 1]^2)/27 + 
      (176*F[1, 1, 9]*F[1, 2, 6]*tci[1, 1]^2)/27 + 
      (16*F[1, 2, 6]^2*tci[1, 1]^2)/3 + 119*F[2, 1, 1]*tci[1, 1]^2 - 
      (88*F[2, 1, 2]*tci[1, 1]^2)/9 + (103*F[2, 1, 3]*tci[1, 1]^2)/9 - 
      (F[2, 1, 4]*tci[1, 1]^2)/3 - (F[2, 1, 6]*tci[1, 1]^2)/3 + 
      (559*F[2, 1, 9]*tci[1, 1]^2)/9 - (F[2, 1, 11]*tci[1, 1]^2)/3 - 
      (32*tci[1, 1]^4)/135 - (128*F[3, 1]*tci[1, 2])/3 + 
      (16*F[3, 3]*tci[1, 2])/3 + (28*F[3, 4]*tci[1, 2])/3 - 
      (2*F[3, 5]*tci[1, 2])/3 - (248*F[3, 6]*tci[1, 2])/9 - 
      (16*F[3, 11]*tci[1, 2])/3 - (44*F[3, 12]*tci[1, 2])/9 + 
      (2*F[3, 13]*tci[1, 2])/3 - (40*F[3, 14]*tci[1, 2])/3 + 
      (10*F[3, 17]*tci[1, 2])/3 - 24*F[3, 18]*tci[1, 2] - 
      (64*F[3, 20]*tci[1, 2])/9 + (128*F[3, 21]*tci[1, 2])/9 - 
      (1880*F[1, 1, 1]^3*tci[1, 2])/27 - 6*F[1, 1, 1]^2*F[1, 1, 2]*
       tci[1, 2] - (46*F[1, 1, 2]^3*tci[1, 2])/9 + 
      (80*F[1, 1, 1]^2*F[1, 1, 3]*tci[1, 2])/3 + 
      (256*F[1, 1, 1]*F[1, 1, 3]^2*tci[1, 2])/9 - (32*F[1, 1, 3]^3*tci[1, 2])/
       27 + (316*F[1, 1, 1]^2*F[1, 1, 4]*tci[1, 2])/9 - 
      (176*F[1, 1, 2]^2*F[1, 1, 4]*tci[1, 2])/9 - 
      (428*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4]*tci[1, 2])/9 + 
      (26*F[1, 1, 3]^2*F[1, 1, 4]*tci[1, 2])/9 - 
      (20*F[1, 1, 1]*F[1, 1, 4]^2*tci[1, 2])/9 - 
      (52*F[1, 1, 2]*F[1, 1, 4]^2*tci[1, 2])/9 + 
      (170*F[1, 1, 3]*F[1, 1, 4]^2*tci[1, 2])/9 - 
      (196*F[1, 1, 4]^3*tci[1, 2])/27 + (44*F[1, 1, 2]^2*F[1, 1, 5]*
        tci[1, 2])/27 + (380*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5]*tci[1, 2])/27 - 
      (404*F[1, 1, 4]^2*F[1, 1, 5]*tci[1, 2])/27 + 
      (206*F[1, 1, 2]*F[1, 1, 5]^2*tci[1, 2])/27 - 
      (230*F[1, 1, 4]*F[1, 1, 5]^2*tci[1, 2])/27 - (4*F[1, 1, 5]^3*tci[1, 2])/
       9 - 2*F[1, 1, 1]^2*F[1, 1, 6]*tci[1, 2] + 4*F[1, 1, 1]*F[1, 1, 2]*
       F[1, 1, 6]*tci[1, 2] - 2*F[1, 1, 2]^2*F[1, 1, 6]*tci[1, 2] + 
      (4*F[1, 1, 6]^3*tci[1, 2])/3 + (112*F[1, 1, 1]^2*F[1, 1, 8]*tci[1, 2])/
       9 + (100*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 8]*tci[1, 2])/9 - 
      (94*F[1, 1, 3]^2*F[1, 1, 8]*tci[1, 2])/3 + 
      (20*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8]*tci[1, 2])/9 + 
      (200*F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8]*tci[1, 2])/9 - 
      (50*F[1, 1, 4]^2*F[1, 1, 8]*tci[1, 2])/3 + 
      (416*F[1, 1, 1]*F[1, 1, 8]^2*tci[1, 2])/9 - 
      (94*F[1, 1, 3]*F[1, 1, 8]^2*tci[1, 2])/3 - 
      (134*F[1, 1, 4]*F[1, 1, 8]^2*tci[1, 2])/9 + 
      (232*F[1, 1, 8]^3*tci[1, 2])/27 + (236*F[1, 1, 2]^2*F[1, 1, 9]*
        tci[1, 2])/27 + (188*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9]*tci[1, 2])/27 + 
      (172*F[1, 1, 4]^2*F[1, 1, 9]*tci[1, 2])/27 - 
      (68*F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 9]*tci[1, 2])/9 - 
      (92*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9]*tci[1, 2])/9 - 
      (82*F[1, 1, 5]^2*F[1, 1, 9]*tci[1, 2])/27 + 
      (46*F[1, 1, 2]*F[1, 1, 9]^2*tci[1, 2])/27 + 
      (218*F[1, 1, 4]*F[1, 1, 9]^2*tci[1, 2])/27 - 
      (50*F[1, 1, 5]*F[1, 1, 9]^2*tci[1, 2])/27 + (28*F[1, 1, 9]^3*tci[1, 2])/
       9 + (44*F[1, 1, 2]^2*F[1, 2, 6]*tci[1, 2])/9 + 
      (8*F[1, 1, 2]*F[1, 1, 4]*F[1, 2, 6]*tci[1, 2])/9 + 
      12*F[1, 1, 4]^2*F[1, 2, 6]*tci[1, 2] - 
      (128*F[1, 1, 2]*F[1, 1, 5]*F[1, 2, 6]*tci[1, 2])/27 + 
      (400*F[1, 1, 4]*F[1, 1, 5]*F[1, 2, 6]*tci[1, 2])/27 - 
      (16*F[1, 1, 5]^2*F[1, 2, 6]*tci[1, 2])/9 - 
      (128*F[1, 1, 2]*F[1, 1, 9]*F[1, 2, 6]*tci[1, 2])/27 - 
      (176*F[1, 1, 4]*F[1, 1, 9]*F[1, 2, 6]*tci[1, 2])/27 + 
      (80*F[1, 1, 5]*F[1, 1, 9]*F[1, 2, 6]*tci[1, 2])/9 - 
      (16*F[1, 1, 9]^2*F[1, 2, 6]*tci[1, 2])/3 - 
      (664*F[1, 1, 1]*F[2, 1, 1]*tci[1, 2])/9 - 
      (704*F[1, 1, 3]*F[2, 1, 1]*tci[1, 2])/9 - 
      (560*F[1, 1, 4]*F[2, 1, 1]*tci[1, 2])/9 - 
      (208*F[1, 1, 8]*F[2, 1, 1]*tci[1, 2])/9 - 
      (160*F[1, 1, 1]*F[2, 1, 2]*tci[1, 2])/9 + 
      (256*F[1, 1, 3]*F[2, 1, 2]*tci[1, 2])/9 + 
      (64*F[1, 1, 4]*F[2, 1, 2]*tci[1, 2])/3 - 
      (128*F[1, 1, 8]*F[2, 1, 2]*tci[1, 2])/9 - 
      (104*F[1, 1, 2]*F[2, 1, 3]*tci[1, 2])/9 - 24*F[1, 1, 4]*F[2, 1, 3]*
       tci[1, 2] - (400*F[1, 1, 5]*F[2, 1, 3]*tci[1, 2])/27 + 
      (176*F[1, 1, 9]*F[2, 1, 3]*tci[1, 2])/27 + 
      (32*F[1, 2, 6]*F[2, 1, 3]*tci[1, 2])/3 + 
      (8*F[1, 1, 2]*F[2, 1, 4]*tci[1, 2])/3 + 
      (8*F[1, 1, 5]*F[2, 1, 4]*tci[1, 2])/3 - 
      (136*F[1, 1, 1]*F[2, 1, 9]*tci[1, 2])/3 - 16*F[1, 1, 3]*F[2, 1, 9]*
       tci[1, 2] - (176*F[1, 1, 4]*F[2, 1, 9]*tci[1, 2])/9 - 
      (128*F[1, 1, 8]*F[2, 1, 9]*tci[1, 2])/3 + 
      (8*F[1, 1, 2]*F[2, 1, 11]*tci[1, 2])/3 + 
      (8*F[1, 1, 9]*F[2, 1, 11]*tci[1, 2])/3 - (571*F[1, 1, 1]*tci[1, 2]^3)/
       27 - (106*F[1, 1, 2]*tci[1, 2]^3)/9 - 6*F[1, 1, 3]*tci[1, 2]^3 - 
      (175*F[1, 1, 4]*tci[1, 2]^3)/27 - (203*F[1, 1, 5]*tci[1, 2]^3)/162 + 
      (232*F[1, 1, 8]*tci[1, 2]^3)/27 + (277*F[1, 1, 9]*tci[1, 2]^3)/162 + 
      (F[1, 2, 3]*tci[1, 2]^3)/3 + (103*F[1, 2, 6]*tci[1, 2]^3)/9 - 
      (56*F[1, 1, 1]*tci[1, 1]^2*tcr[1, 1])/27 - 
      (32*F[1, 1, 3]*tci[1, 1]^2*tcr[1, 1])/27 - 
      (64*F[1, 1, 4]*tci[1, 1]^2*tcr[1, 1])/27 - 
      (32*F[1, 1, 8]*tci[1, 1]^2*tcr[1, 1])/27 + (499*tci[1, 2]^3*tcr[1, 1])/
       27 - (2140*tci[1, 1]^2*tcr[1, 1]^2)/27 + 
      (116*F[1, 1, 1]*tci[1, 2]*tcr[1, 1]^2)/9 + 
      (116*F[1, 1, 3]*tci[1, 2]*tcr[1, 1]^2)/9 + 
      (4*F[1, 1, 4]*tci[1, 2]*tcr[1, 1]^2)/9 + 
      (116*F[1, 1, 8]*tci[1, 2]*tcr[1, 1]^2)/9 - (40*F[1, 1, 1]*tcr[1, 1]^3)/
       9 - 8*F[1, 1, 3]*tcr[1, 1]^3 - (56*F[1, 1, 4]*tcr[1, 1]^3)/9 - 
      8*F[1, 1, 8]*tcr[1, 1]^3 + (1460*tci[1, 2]*tcr[1, 1]^3)/27 - 
      (268*tcr[1, 1]^4)/27 + 2*F[1, 1, 1]*tci[1, 1]^2*tcr[1, 2] - 
      (4*F[1, 1, 2]*tci[1, 1]^2*tcr[1, 2])/9 + 
      (2*F[1, 1, 3]*tci[1, 1]^2*tcr[1, 2])/9 + 
      (26*F[1, 1, 4]*tci[1, 1]^2*tcr[1, 2])/3 - 
      (68*F[1, 1, 5]*tci[1, 1]^2*tcr[1, 2])/27 + 
      (2*F[1, 1, 8]*tci[1, 1]^2*tcr[1, 2])/9 - 
      (68*F[1, 1, 9]*tci[1, 1]^2*tcr[1, 2])/27 - (50*tci[1, 2]^3*tcr[1, 2])/
       9 + (26*tci[1, 1]^2*tcr[1, 1]*tcr[1, 2])/3 + 8*tci[1, 2]*tcr[1, 1]^2*
       tcr[1, 2] + (8*tcr[1, 1]^3*tcr[1, 2])/3 - (68*tci[1, 1]^2*tcr[1, 2]^2)/
       9 + 16*F[1, 1, 4]*tci[1, 2]*tcr[1, 2]^2 + 
      (8*F[1, 1, 5]*tci[1, 2]*tcr[1, 2]^2)/3 + 
      (8*F[1, 1, 9]*tci[1, 2]*tcr[1, 2]^2)/3 - 4*tcr[1, 1]^2*tcr[1, 2]^2 - 
      8*F[1, 1, 1]*tcr[1, 2]^3 - (8*F[1, 1, 3]*tcr[1, 2]^3)/9 - 
      (56*F[1, 1, 4]*tcr[1, 2]^3)/3 - (8*F[1, 1, 8]*tcr[1, 2]^3)/9 - 
      (16*tci[1, 2]*tcr[1, 2]^3)/3 + (40*tcr[1, 1]*tcr[1, 2]^3)/3 - 
      (38*tcr[1, 2]^4)/9 - (538*tci[1, 1]^2*tcr[2, 1])/3 + 
      (232*F[1, 1, 1]*tci[1, 2]*tcr[2, 1])/9 + 
      (328*F[1, 1, 3]*tci[1, 2]*tcr[2, 1])/9 + 
      (584*F[1, 1, 4]*tci[1, 2]*tcr[2, 1])/9 + 
      (328*F[1, 1, 8]*tci[1, 2]*tcr[2, 1])/9 - 
      (8*F[1, 1, 1]*tcr[1, 1]*tcr[2, 1])/9 - 
      (200*F[1, 1, 3]*tcr[1, 1]*tcr[2, 1])/9 - 
      (328*F[1, 1, 4]*tcr[1, 1]*tcr[2, 1])/9 - 
      (200*F[1, 1, 8]*tcr[1, 1]*tcr[2, 1])/9 + 
      (1000*tci[1, 2]*tcr[1, 1]*tcr[2, 1])/9 - (28*tcr[1, 1]^2*tcr[2, 1])/3 + 
      (16*tcr[2, 1]^2)/3 + 24*F[1, 1, 1]*tcr[3, 1] - (8*F[1, 1, 3]*tcr[3, 1])/
       3 + 24*F[1, 1, 4]*tcr[3, 1] - (8*F[1, 1, 8]*tcr[3, 1])/3 + 
      16*tci[1, 2]*tcr[3, 1] - 24*tcr[1, 1]*tcr[3, 1] + 
      6*F[1, 1, 1]*tcr[3, 2] + (2*F[1, 1, 3]*tcr[3, 2])/3 + 
      14*F[1, 1, 4]*tcr[3, 2] + (2*F[1, 1, 8]*tcr[3, 2])/3 + 
      4*tci[1, 2]*tcr[3, 2] - 6*tcr[1, 1]*tcr[3, 2] + 
      (1861*F[1, 1, 1]*tcr[3, 3])/27 - (2650*F[1, 1, 2]*tcr[3, 3])/27 + 
      (49*F[1, 1, 3]*tcr[3, 3])/27 - (971*F[1, 1, 4]*tcr[3, 3])/9 - 
      (550*F[1, 1, 5]*tcr[3, 3])/27 + (64*F[1, 1, 6]*tcr[3, 3])/3 - 
      (2063*F[1, 1, 8]*tcr[3, 3])/27 + (26*F[1, 1, 9]*tcr[3, 3])/27 - 
      (64*F[1, 1, 10]*tcr[3, 3])/3 - (38*tci[1, 2]*tcr[3, 3])/3 - 
      (1861*tcr[1, 1]*tcr[3, 3])/27 - 8*tcr[4, 1] - (16*tcr[4, 2])/3 - 
      2*tcr[4, 3] - 16*tcr[4, 4] - 4*tcr[4, 5]))/2 + 
   (r[-q1 - 2*q2 + 3*q3 + q7 - 6*q8 + 5*q2*q3*s12 - 3*q3^2*s12 - 
       2*q3*q7*s12 - 4*q2*q8*s12 + 2*q3*q8*s12 + q3^3*s12^2 + 
       2*q2*q3*q7*s12^2 - q3^2*q7*s12^2 - 2*q2*q7*q8*s12^2 + q1*q3*s23 - 
       2*q3^2*s23 + q3^3*s12*s23 + q1*q2*s34 + 2*q1*q8*s34 + 2*q1*q2*s45 - 
       2*q1*q3*s45 - 4*q2*q3*s45 + 2*q3^2*s45 + q3*q7*s45 + 4*q1*q8*s45 + 
       2*q2*q8*s45 - 4*q3*q8*s45 + q3^3*q7*s12^2*s45 + q1*q2*q3*s45^2 + 
       2*q1*q3*q8*s45^2 - 2*q1*q2*s51 + q1*q3*s51 + 4*q2*q3*s51 + 
       2*q1*q7*s51 - 3*q2*q7*s51 - 3*q3*q7*s51 - 2*q1*q8*s51 + 2*q3*q8*s51 + 
       2*q2*q3^2*s12*s51 - q3^3*s12*s51 + 5*q2*q3*q7*s12*s51 - 
       2*q3^2*q7*s12*s51 - 2*q2*q7*q8*s12*s51 + q2*q3^2*q7*s12^2*s51 - 
       q3^3*q7*s12^2*s51 + q1*q2*q7*s34*s51 - q1*q2*q3*s45*s51 - 
       q2*q3^2*s45*s51 + 2*q3^3*s45*s51 + q1*q3*q7*s45*s51 - 
       2*q1*q3*q8*s45*s51 + 3*q3^3*q7*s12*s45*s51 + q1*q2*q3*s51^2 + 
       q2*q3^2*s51^2 - 2*q1*q2*q7*s51^2 - q1*q3*q7*s51^2 + 4*q2*q3*q7*s51^2 - 
       q3^2*q7*s51^2 + q1*q3*q8*s51^2 - q2*q7*q8*s51^2 + 
       3*q2*q3^3*s12*s51^2 + 2*q2*q3^2*q7*s12*s51^2 - 3*q3^3*q7*s12*s51^2 + 
       q2*q3^3*q7*s12^2*s51^2 - 3*q2*q3^3*s45*s51^2 + 3*q3^3*q7*s45*s51^2 + 
       q1*q2*q3^3*s45^2*s51^2 + 3*q2*q3^3*s51^3 + q1*q2*q3*q7*s51^3 + 
       q2*q3^2*q7*s51^3 - 3*q3^3*q7*s51^3 + 3*q2*q3^3*q7*s12*s51^3 - 
       q1*q2*q3^3*s45*s51^3 + q1*q3^3*q7*s45*s51^3 + q1*q2*q3^3*s51^4 - 
       q1*q3^3*q7*s51^4 + 3*q2*q3^3*q7*s51^4 + q1*q2*q3^3*q7*s51^5]*
     (-2*F[4, 12] - (F[1, 1, 1]^2*tci[1, 1]^2)/3 + 
      (F[1, 1, 1]*F[1, 1, 4]*tci[1, 1]^2)/3 + 
      (F[1, 1, 1]*F[1, 1, 8]*tci[1, 1]^2)/3 - 
      (F[1, 1, 4]*F[1, 1, 8]*tci[1, 1]^2)/3 - (F[2, 1, 2]*tci[1, 1]^2)/3 - 
      (F[2, 1, 9]*tci[1, 1]^2)/3 - (86*tci[1, 1]^4)/135 - 
      (13*tci[1, 1]^2*tcr[1, 1]^2)/3 + (16*tci[1, 2]*tcr[1, 1]^3)/3 - 
      (5*tcr[1, 1]^4)/3 + (4*tci[1, 2]^3*tcr[1, 2])/3 + 
      (4*tci[1, 1]^2*tcr[1, 1]*tcr[1, 2])/3 - (20*tci[1, 1]^2*tcr[1, 2]^2)/
       9 - 4*tcr[1, 1]^2*tcr[1, 2]^2 - (16*tci[1, 2]*tcr[1, 2]^3)/3 + 
      (32*tcr[1, 1]*tcr[1, 2]^3)/3 - (38*tcr[1, 2]^4)/9 - 
      (26*tci[1, 1]^2*tcr[2, 1])/3 + 16*tci[1, 2]*tcr[1, 1]*tcr[2, 1] - 
      8*tcr[1, 1]^2*tcr[2, 1] + 16*tci[1, 2]*tcr[3, 1] - 
      16*tcr[1, 1]*tcr[3, 1] + 4*tci[1, 2]*tcr[3, 2] - 
      4*tcr[1, 1]*tcr[3, 2] - (74*tci[1, 2]*tcr[3, 3])/3 + 
      (38*tcr[1, 1]*tcr[3, 3])/3 + 8*tcr[4, 1] - (16*tcr[4, 2])/3 - 
      2*tcr[4, 3] - 16*tcr[4, 4] - 4*tcr[4, 5]))/2 + 
   (r[-q1 + 6*q2 + 2*q3 - 3*q7 - 6*q8 - q2*q3*s12 - q3^2*s12 + 4*q2*q7*s12 + 
       2*q3*q7*s12 - 4*q2*q8*s12 + 2*q3*q8*s12 - q3^2*q7*s12^2 - 
       2*q2*q7*q8*s12^2 - q1*q2*s34 - 2*q2*q7*s34 + 2*q1*q8*s34 - 
       2*q1*q2*s45 + 3*q2*q3*s45 - q3*q7*s45 + 4*q1*q8*s45 + 2*q2*q8*s45 - 
       4*q3*q8*s45 - 2*q1*q2*q3*s45^2 + 2*q1*q3*q8*s45^2 + 2*q1*q2*s51 - 
       3*q2*q3*s51 - 2*q1*q7*s51 + 5*q2*q7*s51 + 3*q3*q7*s51 - 2*q1*q8*s51 + 
       2*q3*q8*s51 + 2*q2*q3^2*s12*s51 - q2*q3*q7*s12*s51 - 
       2*q3^2*q7*s12*s51 - 2*q2*q7*q8*s12*s51 + q2*q3^2*q7*s12^2*s51 - 
       q1*q2*q7*s34*s51 + 2*q1*q2*q3*s45*s51 - q2*q3^2*s45*s51 - 
       q1*q3*q7*s45*s51 - 2*q1*q3*q8*s45*s51 - 2*q1*q2*q3*s51^2 + 
       q2*q3^2*s51^2 + 2*q1*q2*q7*s51^2 + q1*q3*q7*s51^2 - 3*q2*q3*q7*s51^2 - 
       q3^2*q7*s51^2 + q1*q3*q8*s51^2 - q2*q7*q8*s51^2 + 
       2*q2*q3^2*q7*s12*s51^2 - 2*q1*q2*q3*q7*s51^3 + q2*q3^2*q7*s51^3]*
     (-2*F[4, 69] + (F[1, 1, 1]^2*tci[1, 1]^2)/6 - (F[1, 1, 4]^2*tci[1, 1]^2)/
       6 - (F[1, 1, 1]*F[1, 1, 6]*tci[1, 1]^2)/3 + 
      (F[1, 1, 4]*F[1, 1, 6]*tci[1, 1]^2)/3 + (F[2, 1, 2]*tci[1, 1]^2)/3 - 
      (F[2, 1, 6]*tci[1, 1]^2)/3 + (437*tci[1, 1]^4)/540 - 
      (F[1, 1, 1]*tci[1, 2]^3)/3 + (F[1, 2, 3]*tci[1, 2]^3)/3 - 
      (11*tci[1, 2]^3*tcr[1, 1])/3 + (43*tci[1, 1]^2*tcr[1, 1]^2)/6 - 
      4*tci[1, 2]*tcr[1, 1]^3 + (2*tcr[1, 1]^4)/3 + 3*tci[1, 2]^3*tcr[1, 2] - 
      (20*tci[1, 1]^2*tcr[1, 1]*tcr[1, 2])/3 + 4*tci[1, 2]*tcr[1, 1]^2*
       tcr[1, 2] - (4*tcr[1, 1]^3*tcr[1, 2])/3 + (20*tci[1, 1]^2*tcr[1, 2]^2)/
       9 + 4*tcr[1, 1]^2*tcr[1, 2]^2 - (16*tci[1, 2]*tcr[1, 2]^3)/3 - 
      (16*tcr[1, 1]*tcr[1, 2]^3)/3 + (38*tcr[1, 2]^4)/9 + 
      (25*tci[1, 1]^2*tcr[2, 1])/3 + 16*tci[1, 2]*tcr[3, 1] + 
      4*tci[1, 2]*tcr[3, 2] - (56*tci[1, 2]*tcr[3, 3])/3 + 
      6*tcr[1, 1]*tcr[3, 3] + (16*tcr[4, 2])/3 + 2*tcr[4, 3] + 16*tcr[4, 4] + 
      4*tcr[4, 5]))/2 + (r[-q1 + 5*q10 - 4*q9 + 2*q1*q10*s23 + 2*q10^2*s23 - 
       q10*q5*s23 - 2*q1*q9*s23 - 2*q10*q9*s23 + q5*q9*s23 - 
       q1*q10*q9*s23^2 + 3*q10^2*s34 + 2*q10*q2*s34 + q1*q5*s34 - 
       3*q10*q5*s34 - 2*q10*q9*s34 - 2*q2*q9*s34 + 2*q5*q9*s34 + 
       q10^2*q2*s34^2 - 2*q10*q2*q5*s34^2 + 2*q2*q5*q9*s34^2 - 2*q1*q10*s45 - 
       4*q10^2*s45 - 2*q10*q2*s45 - q1*q5*s45 + 3*q10*q5*s45 + q1*q9*s45 + 
       2*q2*q9*s45 - 2*q5*q9*s45 - 2*q10^3*s23*s45 + q10^2*q5*s23*s45 - 
       4*q10^3*s34*s45 - 4*q10^2*q2*s34*s45 + 2*q10^2*q5*s34*s45 - 
       q1*q2*q5*s34*s45 + 3*q10*q2*q5*s34*s45 - 2*q2*q5*q9*s34*s45 - 
       2*q10^3*q2*s34^2*s45 + q10^2*q2*q5*s34^2*s45 + 4*q10^3*s45^2 + 
       2*q10^2*q2*s45^2 - q1*q10*q5*s45^2 - 3*q10^2*q5*s45^2 + 
       q1*q2*q5*s45^2 - 2*q10*q2*q5*s45^2 + q2*q5*q9*s45^2 + 
       2*q1*q10^3*s23*s45^2 - 3*q10^3*q5*s23*s45^2 - q1*q10^3*q5*s23^2*
        s45^2 + 2*q10^3*q2*s34*s45^2 - 3*q10^3*q5*s34*s45^2 - 
       2*q10^2*q2*q5*s34*s45^2 - q10^3*q2*q5*s34^2*s45^2 - 4*q1*q10^3*s45^3 - 
       2*q10^3*q2*s45^3 + 3*q10^3*q5*s45^3 + q1*q10*q2*q5*s45^3 + 
       q10^2*q2*q5*s45^3 + 3*q1*q10^3*q5*s23*s45^3 + q10^3*q2*q5*s34*s45^3 + 
       2*q1*q10^3*q2*s45^4 - 3*q1*q10^3*q5*s45^4 - q10^3*q2*q5*s45^4 + 
       q1*q10^3*q2*q5*s45^5 + 2*q1*q10*s51 - q10^2*s51 - q10*q2*s51 - 
       q1*q9*s51 - 2*q10*q9*s51 + q2*q9*s51 - 2*q1*q10*q9*s23*s51 - 
       q10^3*s34*s51 - 2*q10^2*q2*s34*s51 - q10^3*q2*s34^2*s51 + 
       q10^3*s45*s51 + q10^2*q2*s45*s51 + q10^3*q2*s34*s45*s51 - 
       q1*q10^3*s45^2*s51 - q10^3*q2*s45^2*s51 + q1*q10^3*q2*s45^3*s51 - 
       2*q1*q10*q9*s51^2]*(2*F[4, 4] + (F[1, 1, 1]^2*tci[1, 1]^2)/3 - 
      (F[1, 1, 1]*F[1, 1, 3]*tci[1, 1]^2)/3 - 
      (F[1, 1, 1]*F[1, 1, 4]*tci[1, 1]^2)/3 + 
      (F[1, 1, 3]*F[1, 1, 4]*tci[1, 1]^2)/3 + (F[2, 1, 1]*tci[1, 1]^2)/3 + 
      (F[2, 1, 2]*tci[1, 1]^2)/3 + (86*tci[1, 1]^4)/135 + 
      (13*tci[1, 1]^2*tcr[1, 1]^2)/3 - (16*tci[1, 2]*tcr[1, 1]^3)/3 + 
      (5*tcr[1, 1]^4)/3 - (4*tci[1, 2]^3*tcr[1, 2])/3 - 
      (4*tci[1, 1]^2*tcr[1, 1]*tcr[1, 2])/3 + (20*tci[1, 1]^2*tcr[1, 2]^2)/
       9 + 4*tcr[1, 1]^2*tcr[1, 2]^2 + (16*tci[1, 2]*tcr[1, 2]^3)/3 - 
      (32*tcr[1, 1]*tcr[1, 2]^3)/3 + (38*tcr[1, 2]^4)/9 + 
      (26*tci[1, 1]^2*tcr[2, 1])/3 - 16*tci[1, 2]*tcr[1, 1]*tcr[2, 1] + 
      8*tcr[1, 1]^2*tcr[2, 1] - 16*tci[1, 2]*tcr[3, 1] + 
      16*tcr[1, 1]*tcr[3, 1] - 4*tci[1, 2]*tcr[3, 2] + 
      4*tcr[1, 1]*tcr[3, 2] + (74*tci[1, 2]*tcr[3, 3])/3 - 
      (38*tcr[1, 1]*tcr[3, 3])/3 - 8*tcr[4, 1] + (16*tcr[4, 2])/3 + 
      2*tcr[4, 3] + 16*tcr[4, 4] + 4*tcr[4, 5]))/2 + 
   (r[q1 - q2 - q3 + 2*q5 + 2*q7 - q3*q7*s12 + 3*q1*q5*s23 - q10*q5*s23 - 
       q5^2*s23 - q1*q5^2*s23^2 - q1^2*s34 - q1*q2*s34 + q1*q5*s34 - 
       q10*q5*s34 + q1^2*q5*s23*s34 + q1^2*s45 + 2*q1*q2*s45 - 3*q1*q5*s45 + 
       q10*q5*s45 - q3*q7*s45 - q3*q7^2*s12*s45 + q1*q10*q5*s23*s45 + 
       2*q1*q5^2*s23*s45 - 2*q10*q5^2*s23*s45 - q1*q10*q5^2*s23^2*s45 + 
       q1^2*q2*s34*s45 - 2*q1^2*q5*s34*s45 - q1*q2*q5*s34*s45 - 
       q10*q5^2*s34*s45 - q1^2*q2*s45^2 - q1*q10*q5*s45^2 - q1*q5^2*s45^2 + 
       q10*q5^2*s45^2 + 2*q1*q10*q5^2*s23*s45^2 + q1^2*q2*q5*s34*s45^2 - 
       q1*q10*q5^2*s45^3 + 2*q1*q2*s51 + q2*q7*s51 - q3*q7*s51 - q7^2*s51 - 
       q1^2*q2*s34*s51 - q1*q2*q7*s34*s51 - q1^2*q2*s45*s51 - 
       q1*q3*q7*s45*s51 - 2*q3*q7^2*s45*s51 + q1^2*q2*s51^2 - q1^2*q7*s51^2 + 
       2*q1*q2*q7*s51^2 - q1*q7^2*s51^2 - q1^2*q2*q7*s34*s51^2 - 
       q1*q3*q7^2*s45*s51^2 + q1^2*q2*q7*s51^3]*(-2*F[4, 1] - (4*F[4, 3])/3 + 
      3*F[4, 4] - (29*F[4, 5])/3 - 4*F[4, 7] + 18*F[4, 8] - 18*F[4, 9] - 
      4*F[4, 10] - F[4, 11] + (41*F[4, 12])/3 + 3*F[4, 13] + (2*F[4, 14])/3 - 
      2*F[4, 16] - F[4, 17]/3 - F[4, 18]/3 - (25*F[4, 20])/9 - F[4, 21] + 
      (2*F[4, 22])/3 - 4*F[4, 26] + 4*F[4, 27] + (26*F[4, 29])/9 - 
      (86*F[4, 30])/9 - (38*F[4, 31])/3 + (4*F[4, 32])/3 + (4*F[4, 33])/3 - 
      (50*F[4, 34])/9 + (23*F[4, 35])/3 + (32*F[4, 36])/9 + 4*F[4, 38] + 
      (16*F[4, 42])/9 - (4*F[4, 44])/3 + (2*F[4, 46])/3 - (4*F[4, 47])/3 + 
      (2*F[4, 55])/3 - (2*F[4, 56])/3 - (2*F[4, 57])/3 + (2*F[4, 58])/3 - 
      2*F[4, 69] + (4*F[4, 86])/3 - 4*F[4, 162] + (4*F[4, 177])/3 + 
      4*F[4, 181] - (2*F[3, 4]*F[1, 1, 1])/9 - (56*F[3, 6]*F[1, 1, 1])/9 - 
      (2*F[3, 12]*F[1, 1, 1])/9 - (56*F[3, 14]*F[1, 1, 1])/9 - 
      6*F[3, 18]*F[1, 1, 1] - (361*F[1, 1, 1]^4)/27 + 
      (56*F[3, 3]*F[1, 1, 2])/9 + (2*F[3, 5]*F[1, 1, 2])/9 - 
      (56*F[3, 11]*F[1, 1, 2])/9 - (2*F[3, 13]*F[1, 1, 2])/9 + 
      6*F[3, 17]*F[1, 1, 2] - 2*F[1, 1, 1]^3*F[1, 1, 2] + 
      2*F[1, 1, 1]*F[1, 1, 2]^3 + (343*F[1, 1, 2]^4)/27 - 
      (16*F[3, 1]*F[1, 1, 3])/3 + (14*F[3, 4]*F[1, 1, 3])/9 - 
      (16*F[3, 6]*F[1, 1, 3])/3 - (10*F[3, 12]*F[1, 1, 3])/3 - 
      (16*F[3, 14]*F[1, 1, 3])/9 - (14*F[3, 18]*F[1, 1, 3])/3 + 
      (16*F[3, 21]*F[1, 1, 3])/9 - (136*F[1, 1, 1]^3*F[1, 1, 3])/27 + 
      (28*F[1, 1, 1]^2*F[1, 1, 3]^2)/3 + (152*F[1, 1, 1]*F[1, 1, 3]^3)/27 - 
      (8*F[1, 1, 3]^4)/27 - 32*F[3, 1]*F[1, 1, 4] + (16*F[3, 3]*F[1, 1, 4])/
       3 + (86*F[3, 4]*F[1, 1, 4])/9 - (2*F[3, 5]*F[1, 1, 4])/3 - 
      (112*F[3, 6]*F[1, 1, 4])/9 - (16*F[3, 11]*F[1, 1, 4])/3 - 
      (10*F[3, 12]*F[1, 1, 4])/9 + (2*F[3, 13]*F[1, 1, 4])/3 - 
      (16*F[3, 14]*F[1, 1, 4])/9 + (10*F[3, 17]*F[1, 1, 4])/3 - 
      (26*F[3, 18]*F[1, 1, 4])/3 - (64*F[3, 20]*F[1, 1, 4])/9 + 
      (32*F[3, 21]*F[1, 1, 4])/3 - (164*F[1, 1, 1]^3*F[1, 1, 4])/27 - 
      (20*F[1, 1, 2]^3*F[1, 1, 4])/9 + 12*F[1, 1, 1]^2*F[1, 1, 3]*
       F[1, 1, 4] - (14*F[1, 1, 1]*F[1, 1, 3]^2*F[1, 1, 4])/3 - 
      (44*F[1, 1, 3]^3*F[1, 1, 4])/27 + 20*F[1, 1, 1]^2*F[1, 1, 4]^2 - 
      (28*F[1, 1, 2]^2*F[1, 1, 4]^2)/3 - (86*F[1, 1, 1]*F[1, 1, 3]*
        F[1, 1, 4]^2)/3 + (19*F[1, 1, 3]^2*F[1, 1, 4]^2)/3 - 
      (56*F[1, 1, 1]*F[1, 1, 4]^3)/27 + (56*F[1, 1, 2]*F[1, 1, 4]^3)/27 + 
      (172*F[1, 1, 3]*F[1, 1, 4]^3)/27 - (49*F[1, 1, 4]^4)/27 + 
      (64*F[3, 3]*F[1, 1, 5])/27 + (82*F[3, 5]*F[1, 1, 5])/27 - 
      (112*F[3, 11]*F[1, 1, 5])/27 + (2*F[3, 13]*F[1, 1, 5])/27 + 
      (34*F[3, 17]*F[1, 1, 5])/9 - (32*F[3, 20]*F[1, 1, 5])/27 + 
      (296*F[1, 1, 2]^3*F[1, 1, 5])/81 - (28*F[1, 1, 2]^2*F[1, 1, 4]*
        F[1, 1, 5])/9 + (130*F[1, 1, 2]*F[1, 1, 4]^2*F[1, 1, 5])/9 - 
      (404*F[1, 1, 4]^3*F[1, 1, 5])/81 - (220*F[1, 1, 2]^2*F[1, 1, 5]^2)/27 + 
      (158*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5]^2)/27 - 
      (115*F[1, 1, 4]^2*F[1, 1, 5]^2)/27 - (136*F[1, 1, 2]*F[1, 1, 5]^3)/27 - 
      (4*F[1, 1, 4]*F[1, 1, 5]^3)/9 + (11*F[1, 1, 5]^4)/162 - 
      (2*F[1, 1, 1]^3*F[1, 1, 6])/3 + 2*F[1, 1, 1]^2*F[1, 1, 2]*F[1, 1, 6] - 
      2*F[1, 1, 1]*F[1, 1, 2]^2*F[1, 1, 6] + (2*F[1, 1, 2]^3*F[1, 1, 6])/3 + 
      (4*F[1, 1, 1]*F[1, 1, 6]^3)/3 - (4*F[1, 1, 2]*F[1, 1, 6]^3)/3 - 
      (2*F[1, 1, 6]^4)/3 - (16*F[3, 1]*F[1, 1, 8])/3 - 
      (14*F[3, 4]*F[1, 1, 8])/9 - (32*F[3, 6]*F[1, 1, 8])/9 - 
      (2*F[3, 12]*F[1, 1, 8])/9 - (32*F[3, 14]*F[1, 1, 8])/9 - 
      (14*F[3, 18]*F[1, 1, 8])/3 + (16*F[3, 21]*F[1, 1, 8])/9 - 
      (136*F[1, 1, 1]^3*F[1, 1, 8])/27 + (100*F[1, 1, 1]^2*F[1, 1, 3]*
        F[1, 1, 8])/9 - (22*F[1, 1, 1]*F[1, 1, 3]^2*F[1, 1, 8])/9 - 
      4*F[1, 1, 3]^3*F[1, 1, 8] + (4*F[1, 1, 1]^2*F[1, 1, 4]*F[1, 1, 8])/3 - 
      (44*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8])/9 - 
      (2*F[1, 1, 3]^2*F[1, 1, 4]*F[1, 1, 8])/9 - 
      (22*F[1, 1, 1]*F[1, 1, 4]^2*F[1, 1, 8])/3 + 
      (142*F[1, 1, 3]*F[1, 1, 4]^2*F[1, 1, 8])/9 - 
      (116*F[1, 1, 4]^3*F[1, 1, 8])/27 + (68*F[1, 1, 1]^2*F[1, 1, 8]^2)/9 - 
      (2*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 8]^2)/3 - 
      (25*F[1, 1, 3]^2*F[1, 1, 8]^2)/3 + (86*F[1, 1, 1]*F[1, 1, 4]*
        F[1, 1, 8]^2)/9 - 2*F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8]^2 - 
      (55*F[1, 1, 4]^2*F[1, 1, 8]^2)/9 + (200*F[1, 1, 1]*F[1, 1, 8]^3)/27 - 
      4*F[1, 1, 3]*F[1, 1, 8]^3 - (92*F[1, 1, 4]*F[1, 1, 8]^3)/27 + 
      (58*F[1, 1, 8]^4)/27 + (112*F[3, 3]*F[1, 1, 9])/27 - 
      (2*F[3, 5]*F[1, 1, 9])/27 - (64*F[3, 11]*F[1, 1, 9])/27 - 
      (82*F[3, 13]*F[1, 1, 9])/27 + (34*F[3, 17]*F[1, 1, 9])/9 - 
      (32*F[3, 20]*F[1, 1, 9])/27 + (296*F[1, 1, 2]^3*F[1, 1, 9])/81 + 
      4*F[1, 1, 2]^2*F[1, 1, 4]*F[1, 1, 9] + 
      (2*F[1, 1, 2]*F[1, 1, 4]^2*F[1, 1, 9])/9 + 
      (172*F[1, 1, 4]^3*F[1, 1, 9])/81 - (28*F[1, 1, 2]^2*F[1, 1, 5]*
        F[1, 1, 9])/3 + (4*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9])/3 - 
      (46*F[1, 1, 4]^2*F[1, 1, 5]*F[1, 1, 9])/9 + 
      (82*F[1, 1, 2]*F[1, 1, 5]^2*F[1, 1, 9])/27 - 
      (82*F[1, 1, 4]*F[1, 1, 5]^2*F[1, 1, 9])/27 + 
      (220*F[1, 1, 5]^3*F[1, 1, 9])/81 - (188*F[1, 1, 2]^2*F[1, 1, 9]^2)/27 - 
      (98*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9]^2)/27 + 
      (109*F[1, 1, 4]^2*F[1, 1, 9]^2)/27 + 
      (50*F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 9]^2)/27 - 
      (50*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9]^2)/27 + 
      (59*F[1, 1, 5]^2*F[1, 1, 9]^2)/9 - (56*F[1, 1, 2]*F[1, 1, 9]^3)/9 + 
      (28*F[1, 1, 4]*F[1, 1, 9]^3)/9 + (28*F[1, 1, 5]*F[1, 1, 9]^3)/9 - 
      (11*F[1, 1, 9]^4)/54 + (2*F[1, 1, 10]^4)/3 - 
      (68*F[1, 1, 1]^2*F[2, 1, 1])/9 - 16*F[1, 1, 1]*F[1, 1, 3]*F[2, 1, 1] - 
      (88*F[1, 1, 3]^2*F[2, 1, 1])/9 - (280*F[1, 1, 1]*F[1, 1, 4]*F[2, 1, 1])/
       9 - (280*F[1, 1, 3]*F[1, 1, 4]*F[2, 1, 1])/9 - 
      (104*F[1, 1, 1]*F[1, 1, 8]*F[2, 1, 1])/9 - 
      (104*F[1, 1, 3]*F[1, 1, 8]*F[2, 1, 1])/9 + (44*F[1, 1, 1]^2*F[2, 1, 2])/
       9 - (64*F[1, 1, 1]*F[1, 1, 3]*F[2, 1, 2])/9 - 
      (40*F[1, 1, 1]*F[1, 1, 4]*F[2, 1, 2])/3 + 
      (224*F[1, 1, 3]*F[1, 1, 4]*F[2, 1, 2])/9 + (76*F[1, 1, 4]^2*F[2, 1, 2])/
       9 - (64*F[1, 1, 1]*F[1, 1, 8]*F[2, 1, 2])/9 + 
      (32*F[1, 1, 3]*F[1, 1, 8]*F[2, 1, 2])/3 - 
      (64*F[1, 1, 4]*F[1, 1, 8]*F[2, 1, 2])/9 - (16*F[1, 1, 8]^2*F[2, 1, 2])/
       3 + (16*F[2, 1, 2]^2)/3 - (44*F[1, 1, 2]^2*F[2, 1, 3])/9 - 
      (8*F[1, 1, 2]*F[1, 1, 4]*F[2, 1, 3])/9 - 12*F[1, 1, 4]^2*F[2, 1, 3] + 
      (128*F[1, 1, 2]*F[1, 1, 5]*F[2, 1, 3])/27 - 
      (400*F[1, 1, 4]*F[1, 1, 5]*F[2, 1, 3])/27 + 
      (16*F[1, 1, 5]^2*F[2, 1, 3])/9 + (128*F[1, 1, 2]*F[1, 1, 9]*F[2, 1, 3])/
       27 + (176*F[1, 1, 4]*F[1, 1, 9]*F[2, 1, 3])/27 - 
      (80*F[1, 1, 5]*F[1, 1, 9]*F[2, 1, 3])/9 + (16*F[1, 1, 9]^2*F[2, 1, 3])/
       3 - (16*F[2, 1, 3]^2)/3 + (68*F[1, 1, 2]^2*F[2, 1, 4])/9 + 
      (8*F[1, 1, 2]*F[1, 1, 4]*F[2, 1, 4])/3 + 
      (304*F[1, 1, 2]*F[1, 1, 5]*F[2, 1, 4])/27 + 
      (8*F[1, 1, 4]*F[1, 1, 5]*F[2, 1, 4])/3 + (136*F[1, 1, 5]^2*F[2, 1, 4])/
       27 + (184*F[1, 1, 2]*F[1, 1, 9]*F[2, 1, 4])/27 + 
      (184*F[1, 1, 5]*F[1, 1, 9]*F[2, 1, 4])/27 - 
      (68*F[1, 1, 1]^2*F[2, 1, 9])/9 - 8*F[1, 1, 1]*F[1, 1, 3]*F[2, 1, 9] - 
      (88*F[1, 1, 1]*F[1, 1, 4]*F[2, 1, 9])/9 - 
      (112*F[1, 1, 1]*F[1, 1, 8]*F[2, 1, 9])/9 - 8*F[1, 1, 3]*F[1, 1, 8]*
       F[2, 1, 9] - (88*F[1, 1, 4]*F[1, 1, 8]*F[2, 1, 9])/9 - 
      (56*F[1, 1, 8]^2*F[2, 1, 9])/9 + (68*F[1, 1, 2]^2*F[2, 1, 11])/9 + 
      (8*F[1, 1, 2]*F[1, 1, 4]*F[2, 1, 11])/3 + 
      (184*F[1, 1, 2]*F[1, 1, 5]*F[2, 1, 11])/27 + 
      (304*F[1, 1, 2]*F[1, 1, 9]*F[2, 1, 11])/27 + 
      (8*F[1, 1, 4]*F[1, 1, 9]*F[2, 1, 11])/3 + 
      (184*F[1, 1, 5]*F[1, 1, 9]*F[2, 1, 11])/27 + 
      (136*F[1, 1, 9]^2*F[2, 1, 11])/27 - (220*F[1, 1, 1]^2*tci[1, 1]^2)/3 - 
      6*F[1, 1, 1]*F[1, 1, 2]*tci[1, 1]^2 - (499*F[1, 1, 2]^2*tci[1, 1]^2)/
       54 + (317*F[1, 1, 1]*F[1, 1, 3]*tci[1, 1]^2)/9 - 
      (7*F[1, 1, 3]^2*tci[1, 1]^2)/3 + (29*F[1, 1, 1]*F[1, 1, 4]*tci[1, 1]^2)/
       3 - (493*F[1, 1, 2]*F[1, 1, 4]*tci[1, 1]^2)/27 + 
      (37*F[1, 1, 3]*F[1, 1, 4]*tci[1, 1]^2)/6 - 
      (262*F[1, 1, 4]^2*tci[1, 1]^2)/27 + (25*F[1, 1, 2]*F[1, 1, 5]*
        tci[1, 1]^2)/81 - (617*F[1, 1, 4]*F[1, 1, 5]*tci[1, 1]^2)/54 - 
      (455*F[1, 1, 5]^2*tci[1, 1]^2)/108 - F[1, 1, 1]*F[1, 1, 6]*
       tci[1, 1]^2 + (4*F[1, 1, 2]*F[1, 1, 6]*tci[1, 1]^2)/3 - 
      (F[1, 1, 4]*F[1, 1, 6]*tci[1, 1]^2)/3 - (F[1, 1, 6]^2*tci[1, 1]^2)/3 + 
      (191*F[1, 1, 1]*F[1, 1, 8]*tci[1, 1]^2)/3 - 
      (2599*F[1, 1, 3]*F[1, 1, 8]*tci[1, 1]^2)/54 - 
      (41*F[1, 1, 4]*F[1, 1, 8]*tci[1, 1]^2)/2 + 
      (374*F[1, 1, 8]^2*tci[1, 1]^2)/27 + (601*F[1, 1, 2]*F[1, 1, 9]*
        tci[1, 1]^2)/81 + (311*F[1, 1, 4]*F[1, 1, 9]*tci[1, 1]^2)/54 - 
      (307*F[1, 1, 5]*F[1, 1, 9]*tci[1, 1]^2)/162 + 
      (991*F[1, 1, 9]^2*tci[1, 1]^2)/324 + (F[1, 1, 10]^2*tci[1, 1]^2)/3 + 
      (104*F[1, 1, 2]*F[1, 2, 6]*tci[1, 1]^2)/9 + 24*F[1, 1, 4]*F[1, 2, 6]*
       tci[1, 1]^2 + (400*F[1, 1, 5]*F[1, 2, 6]*tci[1, 1]^2)/27 - 
      (176*F[1, 1, 9]*F[1, 2, 6]*tci[1, 1]^2)/27 - 
      (16*F[1, 2, 6]^2*tci[1, 1]^2)/3 - 119*F[2, 1, 1]*tci[1, 1]^2 + 
      (88*F[2, 1, 2]*tci[1, 1]^2)/9 - (103*F[2, 1, 3]*tci[1, 1]^2)/9 + 
      (F[2, 1, 4]*tci[1, 1]^2)/3 + (F[2, 1, 6]*tci[1, 1]^2)/3 - 
      (559*F[2, 1, 9]*tci[1, 1]^2)/9 + (F[2, 1, 11]*tci[1, 1]^2)/3 + 
      (32*tci[1, 1]^4)/135 + (128*F[3, 1]*tci[1, 2])/3 - 
      (16*F[3, 3]*tci[1, 2])/3 - (28*F[3, 4]*tci[1, 2])/3 + 
      (2*F[3, 5]*tci[1, 2])/3 + (248*F[3, 6]*tci[1, 2])/9 + 
      (16*F[3, 11]*tci[1, 2])/3 + (44*F[3, 12]*tci[1, 2])/9 - 
      (2*F[3, 13]*tci[1, 2])/3 + (40*F[3, 14]*tci[1, 2])/3 - 
      (10*F[3, 17]*tci[1, 2])/3 + 24*F[3, 18]*tci[1, 2] + 
      (64*F[3, 20]*tci[1, 2])/9 - (128*F[3, 21]*tci[1, 2])/9 + 
      (1880*F[1, 1, 1]^3*tci[1, 2])/27 + 6*F[1, 1, 1]^2*F[1, 1, 2]*
       tci[1, 2] + (46*F[1, 1, 2]^3*tci[1, 2])/9 - 
      (80*F[1, 1, 1]^2*F[1, 1, 3]*tci[1, 2])/3 - 
      (256*F[1, 1, 1]*F[1, 1, 3]^2*tci[1, 2])/9 + (32*F[1, 1, 3]^3*tci[1, 2])/
       27 - (316*F[1, 1, 1]^2*F[1, 1, 4]*tci[1, 2])/9 + 
      (176*F[1, 1, 2]^2*F[1, 1, 4]*tci[1, 2])/9 + 
      (428*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4]*tci[1, 2])/9 - 
      (26*F[1, 1, 3]^2*F[1, 1, 4]*tci[1, 2])/9 + 
      (20*F[1, 1, 1]*F[1, 1, 4]^2*tci[1, 2])/9 + 
      (52*F[1, 1, 2]*F[1, 1, 4]^2*tci[1, 2])/9 - 
      (170*F[1, 1, 3]*F[1, 1, 4]^2*tci[1, 2])/9 + 
      (196*F[1, 1, 4]^3*tci[1, 2])/27 - (44*F[1, 1, 2]^2*F[1, 1, 5]*
        tci[1, 2])/27 - (380*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5]*tci[1, 2])/27 + 
      (404*F[1, 1, 4]^2*F[1, 1, 5]*tci[1, 2])/27 - 
      (206*F[1, 1, 2]*F[1, 1, 5]^2*tci[1, 2])/27 + 
      (230*F[1, 1, 4]*F[1, 1, 5]^2*tci[1, 2])/27 + (4*F[1, 1, 5]^3*tci[1, 2])/
       9 + 2*F[1, 1, 1]^2*F[1, 1, 6]*tci[1, 2] - 4*F[1, 1, 1]*F[1, 1, 2]*
       F[1, 1, 6]*tci[1, 2] + 2*F[1, 1, 2]^2*F[1, 1, 6]*tci[1, 2] - 
      (4*F[1, 1, 6]^3*tci[1, 2])/3 - (112*F[1, 1, 1]^2*F[1, 1, 8]*tci[1, 2])/
       9 - (100*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 8]*tci[1, 2])/9 + 
      (94*F[1, 1, 3]^2*F[1, 1, 8]*tci[1, 2])/3 - 
      (20*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8]*tci[1, 2])/9 - 
      (200*F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8]*tci[1, 2])/9 + 
      (50*F[1, 1, 4]^2*F[1, 1, 8]*tci[1, 2])/3 - 
      (416*F[1, 1, 1]*F[1, 1, 8]^2*tci[1, 2])/9 + 
      (94*F[1, 1, 3]*F[1, 1, 8]^2*tci[1, 2])/3 + 
      (134*F[1, 1, 4]*F[1, 1, 8]^2*tci[1, 2])/9 - 
      (232*F[1, 1, 8]^3*tci[1, 2])/27 - (236*F[1, 1, 2]^2*F[1, 1, 9]*
        tci[1, 2])/27 - (188*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9]*tci[1, 2])/27 - 
      (172*F[1, 1, 4]^2*F[1, 1, 9]*tci[1, 2])/27 + 
      (68*F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 9]*tci[1, 2])/9 + 
      (92*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9]*tci[1, 2])/9 + 
      (82*F[1, 1, 5]^2*F[1, 1, 9]*tci[1, 2])/27 - 
      (46*F[1, 1, 2]*F[1, 1, 9]^2*tci[1, 2])/27 - 
      (218*F[1, 1, 4]*F[1, 1, 9]^2*tci[1, 2])/27 + 
      (50*F[1, 1, 5]*F[1, 1, 9]^2*tci[1, 2])/27 - (28*F[1, 1, 9]^3*tci[1, 2])/
       9 - (44*F[1, 1, 2]^2*F[1, 2, 6]*tci[1, 2])/9 - 
      (8*F[1, 1, 2]*F[1, 1, 4]*F[1, 2, 6]*tci[1, 2])/9 - 
      12*F[1, 1, 4]^2*F[1, 2, 6]*tci[1, 2] + 
      (128*F[1, 1, 2]*F[1, 1, 5]*F[1, 2, 6]*tci[1, 2])/27 - 
      (400*F[1, 1, 4]*F[1, 1, 5]*F[1, 2, 6]*tci[1, 2])/27 + 
      (16*F[1, 1, 5]^2*F[1, 2, 6]*tci[1, 2])/9 + 
      (128*F[1, 1, 2]*F[1, 1, 9]*F[1, 2, 6]*tci[1, 2])/27 + 
      (176*F[1, 1, 4]*F[1, 1, 9]*F[1, 2, 6]*tci[1, 2])/27 - 
      (80*F[1, 1, 5]*F[1, 1, 9]*F[1, 2, 6]*tci[1, 2])/9 + 
      (16*F[1, 1, 9]^2*F[1, 2, 6]*tci[1, 2])/3 + 
      (664*F[1, 1, 1]*F[2, 1, 1]*tci[1, 2])/9 + 
      (704*F[1, 1, 3]*F[2, 1, 1]*tci[1, 2])/9 + 
      (560*F[1, 1, 4]*F[2, 1, 1]*tci[1, 2])/9 + 
      (208*F[1, 1, 8]*F[2, 1, 1]*tci[1, 2])/9 + 
      (160*F[1, 1, 1]*F[2, 1, 2]*tci[1, 2])/9 - 
      (256*F[1, 1, 3]*F[2, 1, 2]*tci[1, 2])/9 - 
      (64*F[1, 1, 4]*F[2, 1, 2]*tci[1, 2])/3 + 
      (128*F[1, 1, 8]*F[2, 1, 2]*tci[1, 2])/9 + 
      (104*F[1, 1, 2]*F[2, 1, 3]*tci[1, 2])/9 + 24*F[1, 1, 4]*F[2, 1, 3]*
       tci[1, 2] + (400*F[1, 1, 5]*F[2, 1, 3]*tci[1, 2])/27 - 
      (176*F[1, 1, 9]*F[2, 1, 3]*tci[1, 2])/27 - 
      (32*F[1, 2, 6]*F[2, 1, 3]*tci[1, 2])/3 - 
      (8*F[1, 1, 2]*F[2, 1, 4]*tci[1, 2])/3 - 
      (8*F[1, 1, 5]*F[2, 1, 4]*tci[1, 2])/3 + 
      (136*F[1, 1, 1]*F[2, 1, 9]*tci[1, 2])/3 + 16*F[1, 1, 3]*F[2, 1, 9]*
       tci[1, 2] + (176*F[1, 1, 4]*F[2, 1, 9]*tci[1, 2])/9 + 
      (128*F[1, 1, 8]*F[2, 1, 9]*tci[1, 2])/3 - 
      (8*F[1, 1, 2]*F[2, 1, 11]*tci[1, 2])/3 - 
      (8*F[1, 1, 9]*F[2, 1, 11]*tci[1, 2])/3 + (571*F[1, 1, 1]*tci[1, 2]^3)/
       27 + (106*F[1, 1, 2]*tci[1, 2]^3)/9 + 6*F[1, 1, 3]*tci[1, 2]^3 + 
      (175*F[1, 1, 4]*tci[1, 2]^3)/27 + (203*F[1, 1, 5]*tci[1, 2]^3)/162 - 
      (232*F[1, 1, 8]*tci[1, 2]^3)/27 - (277*F[1, 1, 9]*tci[1, 2]^3)/162 - 
      (F[1, 2, 3]*tci[1, 2]^3)/3 - (103*F[1, 2, 6]*tci[1, 2]^3)/9 + 
      (56*F[1, 1, 1]*tci[1, 1]^2*tcr[1, 1])/27 + 
      (32*F[1, 1, 3]*tci[1, 1]^2*tcr[1, 1])/27 + 
      (64*F[1, 1, 4]*tci[1, 1]^2*tcr[1, 1])/27 + 
      (32*F[1, 1, 8]*tci[1, 1]^2*tcr[1, 1])/27 - (499*tci[1, 2]^3*tcr[1, 1])/
       27 + (2140*tci[1, 1]^2*tcr[1, 1]^2)/27 - 
      (116*F[1, 1, 1]*tci[1, 2]*tcr[1, 1]^2)/9 - 
      (116*F[1, 1, 3]*tci[1, 2]*tcr[1, 1]^2)/9 - 
      (4*F[1, 1, 4]*tci[1, 2]*tcr[1, 1]^2)/9 - 
      (116*F[1, 1, 8]*tci[1, 2]*tcr[1, 1]^2)/9 + (40*F[1, 1, 1]*tcr[1, 1]^3)/
       9 + 8*F[1, 1, 3]*tcr[1, 1]^3 + (56*F[1, 1, 4]*tcr[1, 1]^3)/9 + 
      8*F[1, 1, 8]*tcr[1, 1]^3 - (1460*tci[1, 2]*tcr[1, 1]^3)/27 + 
      (268*tcr[1, 1]^4)/27 - 2*F[1, 1, 1]*tci[1, 1]^2*tcr[1, 2] + 
      (4*F[1, 1, 2]*tci[1, 1]^2*tcr[1, 2])/9 - 
      (2*F[1, 1, 3]*tci[1, 1]^2*tcr[1, 2])/9 - 
      (26*F[1, 1, 4]*tci[1, 1]^2*tcr[1, 2])/3 + 
      (68*F[1, 1, 5]*tci[1, 1]^2*tcr[1, 2])/27 - 
      (2*F[1, 1, 8]*tci[1, 1]^2*tcr[1, 2])/9 + 
      (68*F[1, 1, 9]*tci[1, 1]^2*tcr[1, 2])/27 + (50*tci[1, 2]^3*tcr[1, 2])/
       9 - (26*tci[1, 1]^2*tcr[1, 1]*tcr[1, 2])/3 - 8*tci[1, 2]*tcr[1, 1]^2*
       tcr[1, 2] - (8*tcr[1, 1]^3*tcr[1, 2])/3 + (68*tci[1, 1]^2*tcr[1, 2]^2)/
       9 - 16*F[1, 1, 4]*tci[1, 2]*tcr[1, 2]^2 - 
      (8*F[1, 1, 5]*tci[1, 2]*tcr[1, 2]^2)/3 - 
      (8*F[1, 1, 9]*tci[1, 2]*tcr[1, 2]^2)/3 + 4*tcr[1, 1]^2*tcr[1, 2]^2 + 
      8*F[1, 1, 1]*tcr[1, 2]^3 + (8*F[1, 1, 3]*tcr[1, 2]^3)/9 + 
      (56*F[1, 1, 4]*tcr[1, 2]^3)/3 + (8*F[1, 1, 8]*tcr[1, 2]^3)/9 + 
      (16*tci[1, 2]*tcr[1, 2]^3)/3 - (40*tcr[1, 1]*tcr[1, 2]^3)/3 + 
      (38*tcr[1, 2]^4)/9 + (538*tci[1, 1]^2*tcr[2, 1])/3 - 
      (232*F[1, 1, 1]*tci[1, 2]*tcr[2, 1])/9 - 
      (328*F[1, 1, 3]*tci[1, 2]*tcr[2, 1])/9 - 
      (584*F[1, 1, 4]*tci[1, 2]*tcr[2, 1])/9 - 
      (328*F[1, 1, 8]*tci[1, 2]*tcr[2, 1])/9 + 
      (8*F[1, 1, 1]*tcr[1, 1]*tcr[2, 1])/9 + 
      (200*F[1, 1, 3]*tcr[1, 1]*tcr[2, 1])/9 + 
      (328*F[1, 1, 4]*tcr[1, 1]*tcr[2, 1])/9 + 
      (200*F[1, 1, 8]*tcr[1, 1]*tcr[2, 1])/9 - 
      (1000*tci[1, 2]*tcr[1, 1]*tcr[2, 1])/9 + (28*tcr[1, 1]^2*tcr[2, 1])/3 - 
      (16*tcr[2, 1]^2)/3 - 24*F[1, 1, 1]*tcr[3, 1] + (8*F[1, 1, 3]*tcr[3, 1])/
       3 - 24*F[1, 1, 4]*tcr[3, 1] + (8*F[1, 1, 8]*tcr[3, 1])/3 - 
      16*tci[1, 2]*tcr[3, 1] + 24*tcr[1, 1]*tcr[3, 1] - 
      6*F[1, 1, 1]*tcr[3, 2] - (2*F[1, 1, 3]*tcr[3, 2])/3 - 
      14*F[1, 1, 4]*tcr[3, 2] - (2*F[1, 1, 8]*tcr[3, 2])/3 - 
      4*tci[1, 2]*tcr[3, 2] + 6*tcr[1, 1]*tcr[3, 2] - 
      (1861*F[1, 1, 1]*tcr[3, 3])/27 + (2650*F[1, 1, 2]*tcr[3, 3])/27 - 
      (49*F[1, 1, 3]*tcr[3, 3])/27 + (971*F[1, 1, 4]*tcr[3, 3])/9 + 
      (550*F[1, 1, 5]*tcr[3, 3])/27 - (64*F[1, 1, 6]*tcr[3, 3])/3 + 
      (2063*F[1, 1, 8]*tcr[3, 3])/27 - (26*F[1, 1, 9]*tcr[3, 3])/27 + 
      (64*F[1, 1, 10]*tcr[3, 3])/3 + (38*tci[1, 2]*tcr[3, 3])/3 + 
      (1861*tcr[1, 1]*tcr[3, 3])/27 + 8*tcr[4, 1] + (16*tcr[4, 2])/3 + 
      2*tcr[4, 3] + 16*tcr[4, 4] + 4*tcr[4, 5]))/2 + 
   (r[-q1 + 7*q10 - 6*q9 + 8*q1*q10*s23 + 2*q1*q5*s23 - 4*q10*q5*s23 - 
       4*q1*q9*s23 - 2*q10*q9*s23 + 2*q5*q9*s23 + q1^2*q5*s23^2 - 
       2*q1*q10*q5*s23^2 - 2*q1*q10*q9*s23^2 + 2*q10*q2*s34 + q1*q5*s34 - 
       3*q10*q5*s34 - q10*q9*s34 - 2*q2*q9*s34 + 2*q5*q9*s34 + 
       2*q1^2*q5*s23*s34 + q1^3*q5*s23^2*s34 - q10*q2*q5*s34^2 + 
       q2*q5*q9*s34^2 + 5*q1^2*s45 - 18*q1*q10*s45 + 4*q1*q2*s45 - 
       8*q10*q2*s45 - 7*q1*q5*s45 + 11*q10*q5*s45 + 2*q1*q9*s45 + 
       4*q2*q9*s45 - 4*q5*q9*s45 + 2*q1^3*s23*s45 - 4*q1^2*q10*s23*s45 - 
       6*q1^2*q5*s23*s45 + 12*q1*q10*q5*s23*s45 - q1^3*q5*s23^2*s45 + 
       2*q1^2*q10*q5*s23^2*s45 - 4*q1^2*q5*s34*s45 - q1*q2*q5*s34*s45 + 
       3*q10*q2*q5*s34*s45 - 2*q2*q5*q9*s34*s45 - 3*q1^3*q5*s23*s34*s45 - 
       4*q1^3*s45^2 + 12*q1^2*q10*s45^2 - 5*q1^2*q2*s45^2 + 
       14*q1*q10*q2*s45^2 + 9*q1^2*q5*s45^2 - 21*q1*q10*q5*s45^2 + 
       5*q1*q2*q5*s45^2 - 7*q10*q2*q5*s45^2 + 2*q2*q5*q9*s45^2 + 
       2*q1^3*q10*s23*s45^2 + 3*q1^3*q5*s23*s45^2 - 9*q1^2*q10*q5*s23*s45^2 - 
       q1^3*q10*q5*s23^2*s45^2 + 3*q1^3*q5*s34*s45^2 + 
       2*q1^2*q2*q5*s34*s45^2 - 4*q1^3*q10*s45^3 + 2*q1^3*q2*s45^3 - 
       8*q1^2*q10*q2*s45^3 - 3*q1^3*q5*s45^3 + 12*q1^2*q10*q5*s45^3 - 
       4*q1^2*q2*q5*s45^3 + 11*q1*q10*q2*q5*s45^3 + 3*q1^3*q10*q5*s23*s45^3 - 
       q1^3*q2*q5*s34*s45^3 + 2*q1^3*q10*q2*s45^4 - 3*q1^3*q10*q5*s45^4 + 
       q1^3*q2*q5*s45^4 - 5*q1^2*q10*q2*q5*s45^4 + q1^3*q10*q2*q5*s45^5 - 
       2*q1*q10*s51 - 2*q10*q2*s51 - q10*q9*s51 + 2*q2*q9*s51 - 
       2*q1*q10*q9*s23*s51 + 2*q1^2*q10*s45*s51 + 4*q1*q10*q2*s45*s51 - 
       q1^3*q10*s45^2*s51 - 3*q1^2*q10*q2*s45^2*s51 + q1^3*q10*q2*s45^3*s51 - 
       q1*q10*q9*s51^2]*(-32*F[4, 1] + 10*F[4, 2] - (4*F[4, 3])/3 + 
      12*F[4, 4] + (112*F[4, 5])/3 + 26*F[4, 7] - 116*F[4, 8] - 88*F[4, 9] - 
      10*F[4, 10] + 8*F[4, 11] + (172*F[4, 12])/3 + (16*F[4, 14])/3 + 
      6*F[4, 15] + 4*F[4, 16] + (44*F[4, 17])/3 + (28*F[4, 18])/3 - 
      (16*F[4, 19])/3 + (32*F[4, 20])/9 - 4*F[4, 21] + (16*F[4, 22])/3 - 
      16*F[4, 24] - (124*F[4, 29])/9 - (496*F[4, 30])/9 - (184*F[4, 31])/3 - 
      (32*F[4, 32])/3 + (16*F[4, 33])/3 + (280*F[4, 34])/9 - 
      (100*F[4, 35])/3 + (172*F[4, 36])/9 - 16*F[4, 38] - (4*F[4, 42])/9 - 
      (32*F[4, 44])/3 - (16*F[4, 46])/3 + (32*F[4, 47])/3 - (4*F[4, 55])/3 + 
      (4*F[4, 56])/3 - (4*F[4, 57])/3 + (4*F[4, 58])/3 - (4*F[4, 65])/3 - 
      (170*F[4, 66])/3 + (20*F[4, 67])/3 + (200*F[4, 68])/3 - 32*F[4, 69] - 
      10*F[4, 70] + 6*F[4, 71] - 2*F[4, 72] - 8*F[4, 73] - (46*F[4, 74])/3 - 
      (82*F[4, 75])/9 + 2*F[4, 76] - 16*F[4, 81] + 16*F[4, 82] + 
      (176*F[4, 84])/9 - (16*F[4, 85])/9 + (32*F[4, 86])/3 - 
      (380*F[4, 87])/9 + (146*F[4, 88])/3 + (20*F[4, 97])/3 - 
      (40*F[4, 98])/3 + (8*F[4, 106])/3 - (8*F[4, 107])/3 - (4*F[4, 115])/3 - 
      (170*F[4, 116])/3 - 4*F[4, 117] + (200*F[4, 118])/3 - 10*F[4, 119] + 
      6*F[4, 120] - 2*F[4, 121] - 8*F[4, 122] - (46*F[4, 123])/3 - 
      (82*F[4, 124])/9 + 2*F[4, 125] - 16*F[4, 130] + 16*F[4, 131] + 
      (176*F[4, 133])/9 - (16*F[4, 134])/9 - (380*F[4, 135])/9 + 
      (146*F[4, 136])/3 + (20*F[4, 143])/3 - (40*F[4, 144])/3 + 
      (8*F[4, 152])/3 - (8*F[4, 153])/3 + (20*F[4, 160])/3 + 26*F[4, 162] + 
      4*F[4, 163] - 4*F[4, 164] + 6*F[4, 165] - (28*F[4, 166])/3 - 
      (20*F[4, 168])/9 - 16*F[4, 170] - (4*F[4, 175])/9 + (4*F[4, 176])/3 - 
      (32*F[4, 177])/3 + (4*F[4, 179])/3 - 16*F[4, 181] + (20*F[4, 185])/9 + 
      8*F[4, 187] + 6*F[4, 204] + 2*F[4, 206] + 6*F[4, 237] - 
      72*F[3, 1]*F[1, 1, 1] - (28*F[3, 4]*F[1, 1, 1])/9 - 
      (208*F[3, 6]*F[1, 1, 1])/9 - 48*F[3, 9]*F[1, 1, 1] - 
      (100*F[3, 12]*F[1, 1, 1])/9 - (136*F[3, 14]*F[1, 1, 1])/9 - 
      20*F[3, 18]*F[1, 1, 1] + 8*F[3, 21]*F[1, 1, 1] - 
      (1892*F[1, 1, 1]^4)/27 - (160*F[3, 3]*F[1, 1, 2])/9 - 
      (88*F[3, 5]*F[1, 1, 2])/9 - 48*F[3, 8]*F[1, 1, 2] + 
      (160*F[3, 11]*F[1, 1, 2])/9 + (88*F[3, 13]*F[1, 1, 2])/9 + 
      48*F[3, 16]*F[1, 1, 2] - 16*F[3, 17]*F[1, 1, 2] + 
      (16*F[3, 20]*F[1, 1, 2])/3 - (1580*F[1, 1, 2]^4)/27 - 
      (32*F[3, 1]*F[1, 1, 3])/3 + 24*F[3, 2]*F[1, 1, 3] + 
      (76*F[3, 4]*F[1, 1, 3])/9 - (16*F[3, 6]*F[1, 1, 3])/3 - 
      (4*F[3, 12]*F[1, 1, 3])/3 + (16*F[3, 14]*F[1, 1, 3])/9 + 
      (20*F[3, 18]*F[1, 1, 3])/3 - 16*F[3, 19]*F[1, 1, 3] + 
      (32*F[3, 21]*F[1, 1, 3])/9 + 32*F[3, 51]*F[1, 1, 3] + 
      4*F[3, 52]*F[1, 1, 3] - 32*F[3, 55]*F[1, 1, 3] - 
      4*F[3, 56]*F[1, 1, 3] + (100*F[3, 59]*F[1, 1, 3])/3 - 
      (208*F[3, 60]*F[1, 1, 3])/9 + (952*F[1, 1, 1]^3*F[1, 1, 3])/27 - 
      (4*F[1, 1, 2]^3*F[1, 1, 3])/3 + (80*F[1, 1, 1]^2*F[1, 1, 3]^2)/3 + 
      2*F[1, 1, 2]^2*F[1, 1, 3]^2 - (56*F[1, 1, 1]*F[1, 1, 3]^3)/27 + 
      (20*F[1, 1, 2]*F[1, 1, 3]^3)/3 - (259*F[1, 1, 3]^4)/27 - 
      40*F[3, 1]*F[1, 1, 4] - (64*F[3, 3]*F[1, 1, 4])/3 + 
      (52*F[3, 4]*F[1, 1, 4])/9 - (16*F[3, 5]*F[1, 1, 4])/3 - 
      (272*F[3, 6]*F[1, 1, 4])/9 + (64*F[3, 11]*F[1, 1, 4])/3 - 
      (68*F[3, 12]*F[1, 1, 4])/9 + (16*F[3, 13]*F[1, 1, 4])/3 - 
      (152*F[3, 14]*F[1, 1, 4])/9 - (80*F[3, 17]*F[1, 1, 4])/3 - 
      (100*F[3, 18]*F[1, 1, 4])/3 + (80*F[3, 20]*F[1, 1, 4])/9 + 
      (40*F[3, 21]*F[1, 1, 4])/3 + (140*F[3, 31]*F[1, 1, 4])/9 + 
      (19*F[3, 32]*F[1, 1, 4])/3 - (8*F[3, 33]*F[1, 1, 4])/3 - 
      8*F[3, 34]*F[1, 1, 4] - (8*F[3, 36]*F[1, 1, 4])/3 - 
      (35*F[3, 37]*F[1, 1, 4])/9 + (35*F[3, 40]*F[1, 1, 4])/3 + 
      (8*F[3, 44]*F[1, 1, 4])/3 + 16*F[3, 51]*F[1, 1, 4] + 
      12*F[3, 52]*F[1, 1, 4] + 8*F[3, 53]*F[1, 1, 4] - 
      4*F[3, 56]*F[1, 1, 4] + 12*F[3, 59]*F[1, 1, 4] + 
      (40*F[3, 69]*F[1, 1, 4])/9 - (400*F[1, 1, 1]^3*F[1, 1, 4])/27 - 
      (112*F[1, 1, 2]^3*F[1, 1, 4])/9 - (40*F[1, 1, 1]^2*F[1, 1, 3]*
        F[1, 1, 4])/3 + (68*F[1, 1, 1]*F[1, 1, 3]^2*F[1, 1, 4])/3 - 
      (196*F[1, 1, 3]^3*F[1, 1, 4])/27 + (152*F[1, 1, 1]^2*F[1, 1, 4]^2)/3 + 
      (112*F[1, 1, 2]^2*F[1, 1, 4]^2)/3 - 60*F[1, 1, 1]*F[1, 1, 3]*
       F[1, 1, 4]^2 + (8*F[1, 1, 3]^2*F[1, 1, 4]^2)/3 + 
      (464*F[1, 1, 1]*F[1, 1, 4]^3)/27 + (512*F[1, 1, 2]*F[1, 1, 4]^3)/27 - 
      (52*F[1, 1, 3]*F[1, 1, 4]^3)/27 + (617*F[1, 1, 4]^4)/27 - 
      48*F[3, 1]*F[1, 1, 5] + 24*F[3, 2]*F[1, 1, 5] + 
      (16*F[3, 3]*F[1, 1, 5])/27 - 12*F[3, 4]*F[1, 1, 5] + 
      (88*F[3, 5]*F[1, 1, 5])/27 - 16*F[3, 6]*F[1, 1, 5] - 
      (352*F[3, 11]*F[1, 1, 5])/27 - 4*F[3, 12]*F[1, 1, 5] - 
      (472*F[3, 13]*F[1, 1, 5])/27 - 48*F[3, 16]*F[1, 1, 5] + 
      (184*F[3, 17]*F[1, 1, 5])/9 - 12*F[3, 18]*F[1, 1, 5] - 
      16*F[3, 19]*F[1, 1, 5] + (64*F[3, 20]*F[1, 1, 5])/27 + 
      (112*F[3, 31]*F[1, 1, 5])/27 + (76*F[3, 32]*F[1, 1, 5])/27 + 
      (128*F[3, 36]*F[1, 1, 5])/27 + (476*F[3, 37]*F[1, 1, 5])/27 + 
      48*F[3, 39]*F[1, 1, 5] - (116*F[3, 40]*F[1, 1, 5])/9 - 
      (128*F[3, 41]*F[1, 1, 5])/27 - (52*F[1, 1, 1]^3*F[1, 1, 5])/3 + 
      (3944*F[1, 1, 2]^3*F[1, 1, 5])/81 + 24*F[1, 1, 1]*F[1, 1, 3]^2*
       F[1, 1, 5] - 8*F[1, 1, 3]^3*F[1, 1, 5] + 8*F[1, 1, 1]^2*F[1, 1, 4]*
       F[1, 1, 5] - (208*F[1, 1, 2]^2*F[1, 1, 4]*F[1, 1, 5])/9 - 
      12*F[1, 1, 3]^2*F[1, 1, 4]*F[1, 1, 5] + 16*F[1, 1, 1]*F[1, 1, 4]^2*
       F[1, 1, 5] - (536*F[1, 1, 2]*F[1, 1, 4]^2*F[1, 1, 5])/9 - 
      12*F[1, 1, 3]*F[1, 1, 4]^2*F[1, 1, 5] - (272*F[1, 1, 4]^3*F[1, 1, 5])/
       81 + 2*F[1, 1, 1]^2*F[1, 1, 5]^2 + (584*F[1, 1, 2]^2*F[1, 1, 5]^2)/
       27 - 24*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 5]^2 + 
      24*F[1, 1, 3]^2*F[1, 1, 5]^2 + (584*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5]^2)/
       27 + (320*F[1, 1, 4]^2*F[1, 1, 5]^2)/27 - (52*F[1, 1, 1]*F[1, 1, 5]^3)/
       3 - (688*F[1, 1, 2]*F[1, 1, 5]^3)/27 + (22*F[1, 1, 4]*F[1, 1, 5]^3)/
       3 + (1166*F[1, 1, 5]^4)/81 - (524*F[3, 31]*F[1, 1, 6])/27 - 
      (1397*F[3, 32]*F[1, 1, 6])/27 - 16*F[3, 33]*F[1, 1, 6] - 
      (1720*F[3, 34]*F[1, 1, 6])/9 - (424*F[3, 36]*F[1, 1, 6])/27 + 
      (23*F[3, 37]*F[1, 1, 6])/27 - (215*F[3, 40]*F[1, 1, 6])/9 - 
      (128*F[3, 41]*F[1, 1, 6])/27 + (104*F[3, 44]*F[1, 1, 6])/9 - 
      (152*F[3, 51]*F[1, 1, 6])/27 - (494*F[3, 52]*F[1, 1, 6])/27 - 
      (16*F[3, 53]*F[1, 1, 6])/3 - (256*F[3, 54]*F[1, 1, 6])/3 - 
      (112*F[3, 55]*F[1, 1, 6])/27 - (70*F[3, 56]*F[1, 1, 6])/27 - 
      (122*F[3, 59]*F[1, 1, 6])/9 - (128*F[3, 60]*F[1, 1, 6])/27 - 
      (40*F[3, 69]*F[1, 1, 6])/9 + (1396*F[1, 1, 3]^3*F[1, 1, 6])/81 - 
      (4*F[1, 1, 1]^2*F[1, 1, 4]*F[1, 1, 6])/3 + 12*F[1, 1, 3]^2*F[1, 1, 4]*
       F[1, 1, 6] + (8*F[1, 1, 1]*F[1, 1, 4]^2*F[1, 1, 6])/3 - 
      (304*F[1, 1, 4]^3*F[1, 1, 6])/27 + (35*F[1, 1, 4]*F[1, 1, 5]^2*
        F[1, 1, 6])/3 + (154*F[1, 1, 5]^3*F[1, 1, 6])/81 - 
      (52*F[1, 1, 1]^2*F[1, 1, 6]^2)/9 - (104*F[1, 1, 3]^2*F[1, 1, 6]^2)/27 + 
      (56*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 6]^2)/9 + 12*F[1, 1, 3]*F[1, 1, 4]*
       F[1, 1, 6]^2 - (50*F[1, 1, 4]^2*F[1, 1, 6]^2)/9 + 
      (35*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 6]^2)/3 - 
      (277*F[1, 1, 5]^2*F[1, 1, 6]^2)/9 - (208*F[1, 1, 1]*F[1, 1, 6]^3)/9 - 
      (206*F[1, 1, 3]*F[1, 1, 6]^3)/9 - (346*F[1, 1, 4]*F[1, 1, 6]^3)/27 - 
      (401*F[1, 1, 5]*F[1, 1, 6]^3)/27 + (1057*F[1, 1, 6]^4)/9 + 
      (88*F[3, 31]*F[1, 1, 7])/3 - (106*F[3, 32]*F[1, 1, 7])/9 - 
      24*F[3, 33]*F[1, 1, 7] - (368*F[3, 36]*F[1, 1, 7])/9 - 
      10*F[3, 37]*F[1, 1, 7] - 48*F[3, 39]*F[1, 1, 7] + 
      (82*F[3, 40]*F[1, 1, 7])/3 - (16*F[3, 41]*F[1, 1, 7])/3 + 
      (32*F[3, 44]*F[1, 1, 7])/3 - 16*F[3, 51]*F[1, 1, 7] - 
      12*F[3, 52]*F[1, 1, 7] - 8*F[3, 53]*F[1, 1, 7] + 
      4*F[3, 56]*F[1, 1, 7] - 12*F[3, 59]*F[1, 1, 7] - 
      (4*F[1, 1, 1]^3*F[1, 1, 7])/3 - (4*F[1, 1, 2]^3*F[1, 1, 7])/3 + 
      4*F[1, 1, 2]^2*F[1, 1, 3]*F[1, 1, 7] - 4*F[1, 1, 2]*F[1, 1, 3]^2*
       F[1, 1, 7] + (28*F[1, 1, 3]^3*F[1, 1, 7])/3 + 
      (4*F[1, 1, 1]^2*F[1, 1, 4]*F[1, 1, 7])/3 - 
      (8*F[1, 1, 1]*F[1, 1, 4]^2*F[1, 1, 7])/3 - 
      (532*F[1, 1, 4]^3*F[1, 1, 7])/27 - (70*F[1, 1, 4]*F[1, 1, 5]^2*
        F[1, 1, 7])/9 - (1400*F[1, 1, 5]^3*F[1, 1, 7])/27 + 
      (4*F[1, 1, 1]^2*F[1, 1, 6]*F[1, 1, 7])/9 - 12*F[1, 1, 3]^2*F[1, 1, 6]*
       F[1, 1, 7] + (16*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 7])/9 + 
      (44*F[1, 1, 4]^2*F[1, 1, 6]*F[1, 1, 7])/9 + 
      (496*F[1, 1, 5]^2*F[1, 1, 6]*F[1, 1, 7])/9 - 
      (88*F[1, 1, 1]*F[1, 1, 6]^2*F[1, 1, 7])/9 - 12*F[1, 1, 3]*F[1, 1, 6]^2*
       F[1, 1, 7] + (26*F[1, 1, 4]*F[1, 1, 6]^2*F[1, 1, 7])/3 + 
      (1162*F[1, 1, 5]*F[1, 1, 6]^2*F[1, 1, 7])/27 - 
      (554*F[1, 1, 6]^3*F[1, 1, 7])/9 + (22*F[1, 1, 1]^2*F[1, 1, 7]^2)/3 + 
      2*F[1, 1, 2]^2*F[1, 1, 7]^2 - 4*F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 7]^2 + 
      2*F[1, 1, 3]^2*F[1, 1, 7]^2 - 8*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 7]^2 + 
      (136*F[1, 1, 4]^2*F[1, 1, 7]^2)/9 - (422*F[1, 1, 5]^2*F[1, 1, 7]^2)/
       27 + (200*F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 7]^2)/9 - 
      (58*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 7]^2)/9 - 
      (488*F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 7]^2)/27 - 
      (628*F[1, 1, 6]^2*F[1, 1, 7]^2)/9 + (52*F[1, 1, 1]*F[1, 1, 7]^3)/3 + 
      (20*F[1, 1, 2]*F[1, 1, 7]^3)/3 + (4*F[1, 1, 3]*F[1, 1, 7]^3)/3 + 
      (608*F[1, 1, 4]*F[1, 1, 7]^3)/27 + (1028*F[1, 1, 5]*F[1, 1, 7]^3)/81 + 
      (1592*F[1, 1, 6]*F[1, 1, 7]^3)/81 + (118*F[1, 1, 7]^4)/9 - 
      (32*F[3, 1]*F[1, 1, 8])/3 - 16*F[3, 3]*F[1, 1, 8] + 
      (56*F[3, 4]*F[1, 1, 8])/9 - 44*F[3, 5]*F[1, 1, 8] - 
      (16*F[3, 6]*F[1, 1, 8])/9 - 24*F[3, 7]*F[1, 1, 8] - 
      128*F[3, 8]*F[1, 1, 8] + 48*F[3, 9]*F[1, 1, 8] - 
      16*F[3, 11]*F[1, 1, 8] + (152*F[3, 12]*F[1, 1, 8])/9 + 
      4*F[3, 13]*F[1, 1, 8] + (128*F[3, 14]*F[1, 1, 8])/9 - 
      12*F[3, 17]*F[1, 1, 8] + (56*F[3, 18]*F[1, 1, 8])/3 + 
      (32*F[3, 21]*F[1, 1, 8])/9 + 16*F[3, 24]*F[1, 1, 8] + 
      32*F[3, 31]*F[1, 1, 8] + 4*F[3, 32]*F[1, 1, 8] - 
      32*F[3, 36]*F[1, 1, 8] - 4*F[3, 37]*F[1, 1, 8] + 
      (100*F[3, 40]*F[1, 1, 8])/3 - (208*F[3, 41]*F[1, 1, 8])/9 + 
      (1168*F[1, 1, 1]^3*F[1, 1, 8])/27 + 8*F[1, 1, 1]^2*F[1, 1, 2]*
       F[1, 1, 8] + 32*F[1, 1, 1]*F[1, 1, 2]^2*F[1, 1, 8] - 
      (92*F[1, 1, 2]^3*F[1, 1, 8])/3 + (8*F[1, 1, 1]^2*F[1, 1, 3]*F[1, 1, 8])/
       9 - (452*F[1, 1, 1]*F[1, 1, 3]^2*F[1, 1, 8])/9 + 
      (4*F[1, 1, 3]^3*F[1, 1, 8])/3 - (56*F[1, 1, 1]^2*F[1, 1, 4]*F[1, 1, 8])/
       3 - 16*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 8] - 
      8*F[1, 1, 2]^2*F[1, 1, 4]*F[1, 1, 8] + 
      (440*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8])/9 - 
      (172*F[1, 1, 3]^2*F[1, 1, 4]*F[1, 1, 8])/9 - 
      (172*F[1, 1, 1]*F[1, 1, 4]^2*F[1, 1, 8])/3 + 32*F[1, 1, 2]*F[1, 1, 4]^2*
       F[1, 1, 8] + (596*F[1, 1, 3]*F[1, 1, 4]^2*F[1, 1, 8])/9 - 
      (412*F[1, 1, 4]^3*F[1, 1, 8])/27 + 8*F[1, 1, 1]^2*F[1, 1, 5]*
       F[1, 1, 8] + 8*F[1, 1, 2]^2*F[1, 1, 5]*F[1, 1, 8] - 
      12*F[1, 1, 3]^2*F[1, 1, 5]*F[1, 1, 8] - 16*F[1, 1, 1]*F[1, 1, 4]*
       F[1, 1, 5]*F[1, 1, 8] - 16*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5]*
       F[1, 1, 8] + 24*F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 8] - 
      8*F[1, 1, 4]^2*F[1, 1, 5]*F[1, 1, 8] + 16*F[1, 1, 2]*F[1, 1, 5]^2*
       F[1, 1, 8] - (F[1, 1, 4]*F[1, 1, 5]^2*F[1, 1, 8])/9 - 
      (104*F[1, 1, 5]^3*F[1, 1, 8])/3 + (8*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 6]*
        F[1, 1, 8])/3 - (8*F[1, 1, 4]^2*F[1, 1, 6]*F[1, 1, 8])/3 - 
      (70*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 8])/3 + 
      (833*F[1, 1, 5]^2*F[1, 1, 6]*F[1, 1, 8])/27 + 
      (104*F[1, 1, 1]*F[1, 1, 6]^2*F[1, 1, 8])/9 + 
      (F[1, 1, 4]*F[1, 1, 6]^2*F[1, 1, 8])/9 + 
      (1654*F[1, 1, 5]*F[1, 1, 6]^2*F[1, 1, 8])/27 - 
      (299*F[1, 1, 6]^3*F[1, 1, 8])/9 - (8*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 7]*
        F[1, 1, 8])/3 + (8*F[1, 1, 4]^2*F[1, 1, 7]*F[1, 1, 8])/3 + 
      (140*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8])/9 + 
      (230*F[1, 1, 5]^2*F[1, 1, 7]*F[1, 1, 8])/27 - 
      (8*F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 8])/9 + 
      (8*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 8])/9 - 
      (224*F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 8])/3 - 
      (518*F[1, 1, 6]^2*F[1, 1, 7]*F[1, 1, 8])/27 - 
      (32*F[1, 1, 1]*F[1, 1, 7]^2*F[1, 1, 8])/3 + 
      (26*F[1, 1, 4]*F[1, 1, 7]^2*F[1, 1, 8])/9 + 
      (104*F[1, 1, 5]*F[1, 1, 7]^2*F[1, 1, 8])/3 + 
      (166*F[1, 1, 6]*F[1, 1, 7]^2*F[1, 1, 8])/3 - 
      (260*F[1, 1, 7]^3*F[1, 1, 8])/9 + (280*F[1, 1, 1]^2*F[1, 1, 8]^2)/9 - 
      16*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 8]^2 - 6*F[1, 1, 2]^2*F[1, 1, 8]^2 - 
      (92*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 8]^2)/3 + 
      (52*F[1, 1, 3]^2*F[1, 1, 8]^2)/3 + (316*F[1, 1, 1]*F[1, 1, 4]*
        F[1, 1, 8]^2)/9 + 16*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 8]^2 - 
      (152*F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8]^2)/3 - 
      (20*F[1, 1, 4]^2*F[1, 1, 8]^2)/9 + 16*F[1, 1, 1]*F[1, 1, 5]*
       F[1, 1, 8]^2 - 12*F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 8]^2 - 
      (F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 8]^2)/9 - 
      (550*F[1, 1, 5]^2*F[1, 1, 8]^2)/27 + 9*F[1, 1, 4]*F[1, 1, 6]*
       F[1, 1, 8]^2 - (637*F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 8]^2)/9 - 
      (407*F[1, 1, 6]^2*F[1, 1, 8]^2)/27 - 
      (116*F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 8]^2)/9 + 
      (794*F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8]^2)/9 + 
      (562*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 8]^2)/9 - 
      (400*F[1, 1, 7]^2*F[1, 1, 8]^2)/9 - (608*F[1, 1, 1]*F[1, 1, 8]^3)/27 + 
      (44*F[1, 1, 2]*F[1, 1, 8]^3)/3 + (40*F[1, 1, 3]*F[1, 1, 8]^3)/3 + 
      (248*F[1, 1, 4]*F[1, 1, 8]^3)/27 - (536*F[1, 1, 5]*F[1, 1, 8]^3)/81 + 
      (1336*F[1, 1, 6]*F[1, 1, 8]^3)/81 - (400*F[1, 1, 7]*F[1, 1, 8]^3)/27 - 
      (496*F[1, 1, 8]^4)/27 - (80*F[3, 3]*F[1, 1, 9])/27 - 
      (716*F[3, 5]*F[1, 1, 9])/27 - 24*F[3, 7]*F[1, 1, 9] - 
      80*F[3, 8]*F[1, 1, 9] - (448*F[3, 11]*F[1, 1, 9])/27 + 
      (20*F[3, 13]*F[1, 1, 9])/27 + (76*F[3, 17]*F[1, 1, 9])/9 + 
      (64*F[3, 20]*F[1, 1, 9])/27 + 16*F[3, 24]*F[1, 1, 9] + 
      (112*F[3, 51]*F[1, 1, 9])/27 + (76*F[3, 52]*F[1, 1, 9])/27 + 
      (128*F[3, 55]*F[1, 1, 9])/27 + (476*F[3, 56]*F[1, 1, 9])/27 + 
      48*F[3, 58]*F[1, 1, 9] - (116*F[3, 59]*F[1, 1, 9])/9 - 
      (128*F[3, 60]*F[1, 1, 9])/27 - (4*F[1, 1, 1]^3*F[1, 1, 9])/3 + 
      8*F[1, 1, 1]^2*F[1, 1, 2]*F[1, 1, 9] + 32*F[1, 1, 1]*F[1, 1, 2]^2*
       F[1, 1, 9] + (1136*F[1, 1, 2]^3*F[1, 1, 9])/81 + 
      (2296*F[1, 1, 3]^3*F[1, 1, 9])/81 - 16*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 4]*
       F[1, 1, 9] - (88*F[1, 1, 2]^2*F[1, 1, 4]*F[1, 1, 9])/3 + 
      4*F[1, 1, 3]^2*F[1, 1, 4]*F[1, 1, 9] - 
      (136*F[1, 1, 2]*F[1, 1, 4]^2*F[1, 1, 9])/9 - 
      (992*F[1, 1, 4]^3*F[1, 1, 9])/81 - (8*F[1, 1, 2]^2*F[1, 1, 5]*
        F[1, 1, 9])/3 + 48*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9] + 
      (476*F[1, 1, 4]^2*F[1, 1, 5]*F[1, 1, 9])/9 - 
      (848*F[1, 1, 2]*F[1, 1, 5]^2*F[1, 1, 9])/27 - 
      (1204*F[1, 1, 4]*F[1, 1, 5]^2*F[1, 1, 9])/27 + 
      (1288*F[1, 1, 5]^3*F[1, 1, 9])/81 - (446*F[1, 1, 3]^2*F[1, 1, 6]*
        F[1, 1, 9])/9 - 24*F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 9] + 
      (1096*F[1, 1, 3]*F[1, 1, 6]^2*F[1, 1, 9])/27 + 
      12*F[1, 1, 4]*F[1, 1, 6]^2*F[1, 1, 9] - (122*F[1, 1, 6]^3*F[1, 1, 9])/
       27 + 4*F[1, 1, 1]^2*F[1, 1, 7]*F[1, 1, 9] - 4*F[1, 1, 3]^2*F[1, 1, 7]*
       F[1, 1, 9] + 24*F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 9] - 
      12*F[1, 1, 6]^2*F[1, 1, 7]*F[1, 1, 9] - 4*F[1, 1, 1]*F[1, 1, 7]^2*
       F[1, 1, 9] + (4*F[1, 1, 7]^3*F[1, 1, 9])/3 - 8*F[1, 1, 1]^2*F[1, 1, 8]*
       F[1, 1, 9] - 32*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 8]*F[1, 1, 9] - 
      24*F[1, 1, 2]^2*F[1, 1, 8]*F[1, 1, 9] + 16*F[1, 1, 1]*F[1, 1, 4]*
       F[1, 1, 8]*F[1, 1, 9] + 48*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 8]*
       F[1, 1, 9] - 28*F[1, 1, 4]^2*F[1, 1, 8]*F[1, 1, 9] + 
      24*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 8]*F[1, 1, 9] - 
      12*F[1, 1, 5]^2*F[1, 1, 8]*F[1, 1, 9] + 16*F[1, 1, 1]*F[1, 1, 8]^2*
       F[1, 1, 9] + 24*F[1, 1, 2]*F[1, 1, 8]^2*F[1, 1, 9] - 
      16*F[1, 1, 4]*F[1, 1, 8]^2*F[1, 1, 9] - 16*F[1, 1, 8]^3*F[1, 1, 9] - 
      6*F[1, 1, 1]^2*F[1, 1, 9]^2 - 16*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 9]^2 + 
      (232*F[1, 1, 2]^2*F[1, 1, 9]^2)/27 - (646*F[1, 1, 3]^2*F[1, 1, 9]^2)/
       27 + 16*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 9]^2 + 
      (1672*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9]^2)/27 + 
      4*F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 9]^2 - (740*F[1, 1, 4]^2*F[1, 1, 9]^2)/
       27 - (1216*F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 9]^2)/27 - 
      (512*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9]^2)/27 + 
      (188*F[1, 1, 5]^2*F[1, 1, 9]^2)/9 + (926*F[1, 1, 3]*F[1, 1, 6]*
        F[1, 1, 9]^2)/27 + 12*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 9]^2 - 
      (184*F[1, 1, 6]^2*F[1, 1, 9]^2)/9 - 4*F[1, 1, 1]*F[1, 1, 7]*
       F[1, 1, 9]^2 - 4*F[1, 1, 3]*F[1, 1, 7]*F[1, 1, 9]^2 - 
      12*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 9]^2 + 2*F[1, 1, 7]^2*F[1, 1, 9]^2 + 
      56*F[1, 1, 2]*F[1, 1, 8]*F[1, 1, 9]^2 - 44*F[1, 1, 4]*F[1, 1, 8]*
       F[1, 1, 9]^2 - 12*F[1, 1, 5]*F[1, 1, 8]*F[1, 1, 9]^2 + 
      8*F[1, 1, 8]^2*F[1, 1, 9]^2 - (28*F[1, 1, 1]*F[1, 1, 9]^3)/3 + 
      (136*F[1, 1, 2]*F[1, 1, 9]^3)/9 - (104*F[1, 1, 3]*F[1, 1, 9]^3)/3 - 
      (236*F[1, 1, 4]*F[1, 1, 9]^3)/9 + (28*F[1, 1, 5]*F[1, 1, 9]^3)/9 - 
      (404*F[1, 1, 6]*F[1, 1, 9]^3)/81 + (28*F[1, 1, 7]*F[1, 1, 9]^3)/3 - 
      (8*F[1, 1, 8]*F[1, 1, 9]^3)/3 + (1534*F[1, 1, 9]^4)/81 - 
      (80*F[3, 31]*F[1, 1, 10])/3 - (124*F[3, 32]*F[1, 1, 10])/3 - 
      24*F[3, 33]*F[1, 1, 10] - (256*F[3, 34]*F[1, 1, 10])/3 - 
      (32*F[3, 36]*F[1, 1, 10])/3 + (20*F[3, 37]*F[1, 1, 10])/3 - 
      20*F[3, 40]*F[1, 1, 10] + (32*F[3, 44]*F[1, 1, 10])/3 + 
      40*F[3, 51]*F[1, 1, 10] + (158*F[3, 52]*F[1, 1, 10])/9 - 
      8*F[3, 53]*F[1, 1, 10] + (256*F[3, 54]*F[1, 1, 10])/3 - 
      (272*F[3, 55]*F[1, 1, 10])/9 - (38*F[3, 56]*F[1, 1, 10])/3 - 
      48*F[3, 58]*F[1, 1, 10] + (106*F[3, 59]*F[1, 1, 10])/3 - 
      (16*F[3, 60]*F[1, 1, 10])/3 - (4*F[1, 1, 1]^3*F[1, 1, 10])/3 - 
      (4*F[1, 1, 2]^3*F[1, 1, 10])/3 - (1168*F[1, 1, 3]^3*F[1, 1, 10])/27 - 
      8*F[1, 1, 3]^2*F[1, 1, 4]*F[1, 1, 10] - (568*F[1, 1, 4]^3*F[1, 1, 10])/
       27 + 4*F[1, 1, 1]^2*F[1, 1, 5]*F[1, 1, 10] - 4*F[1, 1, 1]*F[1, 1, 5]^2*
       F[1, 1, 10] + (44*F[1, 1, 5]^3*F[1, 1, 10])/3 - 
      (16*F[1, 1, 1]^2*F[1, 1, 6]*F[1, 1, 10])/3 + 
      (1582*F[1, 1, 3]^2*F[1, 1, 6]*F[1, 1, 10])/27 + 
      (32*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 10])/3 + 
      (16*F[1, 1, 4]^2*F[1, 1, 6]*F[1, 1, 10])/9 - 20*F[1, 1, 5]^2*F[1, 1, 6]*
       F[1, 1, 10] - (64*F[1, 1, 1]*F[1, 1, 6]^2*F[1, 1, 10])/3 + 
      (274*F[1, 1, 3]*F[1, 1, 6]^2*F[1, 1, 10])/27 + 
      (200*F[1, 1, 4]*F[1, 1, 6]^2*F[1, 1, 10])/9 - 
      20*F[1, 1, 5]*F[1, 1, 6]^2*F[1, 1, 10] - (316*F[1, 1, 6]^3*F[1, 1, 10])/
       9 + (16*F[1, 1, 1]^2*F[1, 1, 7]*F[1, 1, 10])/3 + 
      8*F[1, 1, 3]^2*F[1, 1, 7]*F[1, 1, 10] - 
      (32*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 10])/3 + 
      32*F[1, 1, 4]^2*F[1, 1, 7]*F[1, 1, 10] + 
      (40*F[1, 1, 5]^2*F[1, 1, 7]*F[1, 1, 10])/3 + 
      (32*F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 10])/3 - 
      (80*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 10])/3 - 
      (40*F[1, 1, 6]^2*F[1, 1, 7]*F[1, 1, 10])/3 + 
      (32*F[1, 1, 1]*F[1, 1, 7]^2*F[1, 1, 10])/3 - 
      (16*F[1, 1, 4]*F[1, 1, 7]^2*F[1, 1, 10])/3 - 
      (104*F[1, 1, 6]*F[1, 1, 7]^2*F[1, 1, 10])/3 + 
      (32*F[1, 1, 7]^3*F[1, 1, 10])/3 + 4*F[1, 1, 2]^2*F[1, 1, 8]*
       F[1, 1, 10] - (20*F[1, 1, 5]^2*F[1, 1, 8]*F[1, 1, 10])/3 + 
      (32*F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 8]*F[1, 1, 10])/3 - 
      (32*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 8]*F[1, 1, 10])/3 + 
      40*F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 8]*F[1, 1, 10] - 
      20*F[1, 1, 6]^2*F[1, 1, 8]*F[1, 1, 10] - 
      (32*F[1, 1, 1]*F[1, 1, 7]*F[1, 1, 8]*F[1, 1, 10])/3 + 
      (32*F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 8]*F[1, 1, 10])/3 - 
      (80*F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8]*F[1, 1, 10])/3 + 
      (40*F[1, 1, 7]^2*F[1, 1, 8]*F[1, 1, 10])/3 - 4*F[1, 1, 2]*F[1, 1, 8]^2*
       F[1, 1, 10] - (20*F[1, 1, 5]*F[1, 1, 8]^2*F[1, 1, 10])/3 - 
      (92*F[1, 1, 6]*F[1, 1, 8]^2*F[1, 1, 10])/3 + 
      (112*F[1, 1, 7]*F[1, 1, 8]^2*F[1, 1, 10])/3 + 
      (4*F[1, 1, 8]^3*F[1, 1, 10])/3 + (886*F[1, 1, 3]^2*F[1, 1, 9]*
        F[1, 1, 10])/27 + 16*F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 9]*F[1, 1, 10] - 
      (1012*F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 9]*F[1, 1, 10])/9 + 
      (1378*F[1, 1, 6]^2*F[1, 1, 9]*F[1, 1, 10])/27 - 
      16*F[1, 1, 3]*F[1, 1, 7]*F[1, 1, 9]*F[1, 1, 10] + 
      (494*F[1, 1, 3]*F[1, 1, 9]^2*F[1, 1, 10])/27 - 
      8*F[1, 1, 4]*F[1, 1, 9]^2*F[1, 1, 10] + 
      (506*F[1, 1, 6]*F[1, 1, 9]^2*F[1, 1, 10])/9 + 8*F[1, 1, 7]*F[1, 1, 9]^2*
       F[1, 1, 10] - (1544*F[1, 1, 9]^3*F[1, 1, 10])/27 + 
      2*F[1, 1, 1]^2*F[1, 1, 10]^2 + 2*F[1, 1, 2]^2*F[1, 1, 10]^2 - 
      (158*F[1, 1, 3]^2*F[1, 1, 10]^2)/3 + (16*F[1, 1, 4]^2*F[1, 1, 10]^2)/
       9 - 4*F[1, 1, 1]*F[1, 1, 5]*F[1, 1, 10]^2 + 
      2*F[1, 1, 5]^2*F[1, 1, 10]^2 + (1096*F[1, 1, 3]*F[1, 1, 6]*
        F[1, 1, 10]^2)/27 + (136*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 10]^2)/9 - 
      (302*F[1, 1, 6]^2*F[1, 1, 10]^2)/9 - 
      (32*F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 10]^2)/3 - 8*F[1, 1, 6]*F[1, 1, 7]*
       F[1, 1, 10]^2 + (28*F[1, 1, 7]^2*F[1, 1, 10]^2)/3 - 
      4*F[1, 1, 2]*F[1, 1, 8]*F[1, 1, 10]^2 + 2*F[1, 1, 8]^2*F[1, 1, 10]^2 + 
      (1528*F[1, 1, 3]*F[1, 1, 9]*F[1, 1, 10]^2)/27 - 
      (8*F[1, 1, 6]*F[1, 1, 9]*F[1, 1, 10]^2)/27 - 
      (662*F[1, 1, 9]^2*F[1, 1, 10]^2)/27 + (20*F[1, 1, 1]*F[1, 1, 10]^3)/3 + 
      (20*F[1, 1, 2]*F[1, 1, 10]^3)/3 - (172*F[1, 1, 3]*F[1, 1, 10]^3)/9 + 
      (224*F[1, 1, 4]*F[1, 1, 10]^3)/27 + (4*F[1, 1, 5]*F[1, 1, 10]^3)/3 + 
      (2828*F[1, 1, 6]*F[1, 1, 10]^3)/81 + (56*F[1, 1, 7]*F[1, 1, 10]^3)/9 + 
      (4*F[1, 1, 8]*F[1, 1, 10]^3)/3 + (1988*F[1, 1, 9]*F[1, 1, 10]^3)/81 - 
      (41*F[1, 1, 10]^4)/3 - (664*F[1, 1, 1]^2*F[2, 1, 1])/9 - 
      (208*F[1, 1, 1]*F[1, 1, 3]*F[2, 1, 1])/3 + (16*F[1, 1, 3]^2*F[2, 1, 1])/
       9 - (608*F[1, 1, 1]*F[1, 1, 4]*F[2, 1, 1])/9 - 
      (608*F[1, 1, 3]*F[1, 1, 4]*F[2, 1, 1])/9 - 48*F[1, 1, 1]*F[1, 1, 5]*
       F[2, 1, 1] - 48*F[1, 1, 3]*F[1, 1, 5]*F[2, 1, 1] + 
      (128*F[1, 1, 1]*F[1, 1, 8]*F[2, 1, 1])/9 + 
      (128*F[1, 1, 3]*F[1, 1, 8]*F[2, 1, 1])/9 - 12*F[2, 1, 1]^2 - 
      (248*F[1, 1, 1]^2*F[2, 1, 2])/9 + (184*F[1, 1, 1]*F[1, 1, 3]*
        F[2, 1, 2])/9 - (104*F[1, 1, 1]*F[1, 1, 4]*F[2, 1, 2])/3 + 
      (328*F[1, 1, 3]*F[1, 1, 4]*F[2, 1, 2])/9 - (16*F[1, 1, 4]^2*F[2, 1, 2])/
       9 - 16*F[1, 1, 1]*F[1, 1, 5]*F[2, 1, 2] - 16*F[1, 1, 4]*F[1, 1, 5]*
       F[2, 1, 2] + (112*F[1, 1, 1]*F[1, 1, 8]*F[2, 1, 2])/9 + 
      (64*F[1, 1, 3]*F[1, 1, 8]*F[2, 1, 2])/3 + 
      (112*F[1, 1, 4]*F[1, 1, 8]*F[2, 1, 2])/9 - (32*F[1, 1, 8]^2*F[2, 1, 2])/
       3 - (4*F[2, 1, 2]^2)/3 - (152*F[1, 1, 2]^2*F[2, 1, 3])/9 - 
      (128*F[1, 1, 2]*F[1, 1, 4]*F[2, 1, 3])/9 + (8*F[1, 1, 4]^2*F[2, 1, 3])/
       3 + (896*F[1, 1, 2]*F[1, 1, 5]*F[2, 1, 3])/27 + 
      (1088*F[1, 1, 4]*F[1, 1, 5]*F[2, 1, 3])/27 - 
      (32*F[1, 1, 5]^2*F[2, 1, 3])/9 - 48*F[1, 1, 2]*F[1, 1, 8]*F[2, 1, 3] - 
      48*F[1, 1, 4]*F[1, 1, 8]*F[2, 1, 3] - 
      (832*F[1, 1, 2]*F[1, 1, 9]*F[2, 1, 3])/27 - 
      (928*F[1, 1, 4]*F[1, 1, 9]*F[2, 1, 3])/27 + 
      (160*F[1, 1, 5]*F[1, 1, 9]*F[2, 1, 3])/9 - (32*F[1, 1, 9]^2*F[2, 1, 3])/
       3 - (4*F[2, 1, 3]^2)/3 - (472*F[1, 1, 2]^2*F[2, 1, 4])/9 - 
      32*F[1, 1, 2]*F[1, 1, 4]*F[2, 1, 4] + 
      (256*F[1, 1, 2]*F[1, 1, 5]*F[2, 1, 4])/27 - 32*F[1, 1, 4]*F[1, 1, 5]*
       F[2, 1, 4] + (1600*F[1, 1, 5]^2*F[2, 1, 4])/27 - 
      16*F[1, 1, 2]*F[1, 1, 8]*F[2, 1, 4] - 16*F[1, 1, 5]*F[1, 1, 8]*
       F[2, 1, 4] + (208*F[1, 1, 2]*F[1, 1, 9]*F[2, 1, 4])/27 + 
      (208*F[1, 1, 5]*F[1, 1, 9]*F[2, 1, 4])/27 - 12*F[2, 1, 4]^2 - 
      24*F[1, 1, 3]^2*F[2, 1, 5] - 48*F[1, 1, 3]*F[1, 1, 5]*F[2, 1, 5] - 
      24*F[1, 1, 5]^2*F[2, 1, 5] + 12*F[1, 1, 4]^2*F[2, 1, 6] - 
      16*F[1, 1, 4]*F[1, 1, 6]*F[2, 1, 6] - 28*F[1, 1, 6]^2*F[2, 1, 6] - 
      (136*F[1, 1, 4]*F[1, 1, 7]*F[2, 1, 6])/3 - 
      (56*F[1, 1, 6]*F[1, 1, 7]*F[2, 1, 6])/3 - 32*F[1, 1, 4]*F[1, 1, 10]*
       F[2, 1, 6] - 32*F[1, 1, 6]*F[1, 1, 10]*F[2, 1, 6] + 
      (20*F[2, 1, 6]^2)/3 - (140*F[1, 1, 4]*F[1, 1, 5]*F[2, 1, 7])/9 + 
      (1652*F[1, 1, 5]^2*F[2, 1, 7])/27 + (668*F[1, 1, 5]*F[1, 1, 6]*
        F[2, 1, 7])/27 - (140*F[1, 1, 4]*F[1, 1, 7]*F[2, 1, 7])/9 - 
      (976*F[1, 1, 5]*F[1, 1, 7]*F[2, 1, 7])/27 + 
      (668*F[1, 1, 6]*F[1, 1, 7]*F[2, 1, 7])/27 - 
      (164*F[1, 1, 7]^2*F[2, 1, 7])/3 - (112*F[1, 1, 5]*F[1, 1, 8]*
        F[2, 1, 7])/3 - (112*F[1, 1, 7]*F[1, 1, 8]*F[2, 1, 7])/3 + 
      (80*F[1, 1, 5]*F[1, 1, 10]*F[2, 1, 7])/3 + 
      (80*F[1, 1, 7]*F[1, 1, 10]*F[2, 1, 7])/3 + 12*F[2, 1, 7]^2 - 
      (16*F[1, 1, 1]*F[1, 1, 4]*F[2, 1, 8])/3 + (16*F[1, 1, 4]^2*F[2, 1, 8])/
       3 - (208*F[1, 1, 1]*F[1, 1, 6]*F[2, 1, 8])/9 - 
      (32*F[1, 1, 4]*F[1, 1, 6]*F[2, 1, 8])/9 + 
      (272*F[1, 1, 5]*F[1, 1, 6]*F[2, 1, 8])/27 + 
      (5132*F[1, 1, 6]^2*F[2, 1, 8])/27 - (64*F[1, 1, 1]*F[1, 1, 7]*
        F[2, 1, 8])/3 - 4*F[1, 1, 4]*F[1, 1, 7]*F[2, 1, 8] + 
      (272*F[1, 1, 5]*F[1, 1, 7]*F[2, 1, 8])/27 + 
      (2252*F[1, 1, 6]*F[1, 1, 7]*F[2, 1, 8])/27 - 
      (164*F[1, 1, 7]^2*F[2, 1, 8])/9 + (16*F[1, 1, 4]*F[1, 1, 8]*F[2, 1, 8])/
       3 - (128*F[1, 1, 6]*F[1, 1, 8]*F[2, 1, 8])/9 - 
      16*F[1, 1, 7]*F[1, 1, 8]*F[2, 1, 8] - 
      (64*F[1, 1, 1]*F[1, 1, 10]*F[2, 1, 8])/3 + 
      (64*F[1, 1, 4]*F[1, 1, 10]*F[2, 1, 8])/3 + 
      (320*F[1, 1, 6]*F[1, 1, 10]*F[2, 1, 8])/3 + 
      (256*F[1, 1, 7]*F[1, 1, 10]*F[2, 1, 8])/3 + 
      (64*F[1, 1, 8]*F[1, 1, 10]*F[2, 1, 8])/3 + (64*F[2, 1, 8]^2)/3 - 
      (520*F[1, 1, 1]^2*F[2, 1, 9])/9 + (16*F[1, 1, 1]*F[1, 1, 3]*F[2, 1, 9])/
       3 - (368*F[1, 1, 1]*F[1, 1, 4]*F[2, 1, 9])/9 - 
      16*F[1, 1, 1]*F[1, 1, 5]*F[2, 1, 9] + 
      (16*F[1, 1, 1]*F[1, 1, 8]*F[2, 1, 9])/9 + 
      (16*F[1, 1, 3]*F[1, 1, 8]*F[2, 1, 9])/3 - 
      (368*F[1, 1, 4]*F[1, 1, 8]*F[2, 1, 9])/9 - 16*F[1, 1, 5]*F[1, 1, 8]*
       F[2, 1, 9] + (512*F[1, 1, 8]^2*F[2, 1, 9])/9 - 12*F[2, 1, 9]^2 + 
      (64*F[1, 1, 5]^2*F[2, 1, 10])/9 - (320*F[1, 1, 5]*F[1, 1, 6]*
        F[2, 1, 10])/9 + (64*F[1, 1, 6]^2*F[2, 1, 10])/3 + 
      (92*F[1, 1, 4]*F[1, 1, 7]*F[2, 1, 10])/9 - 
      (640*F[1, 1, 5]*F[1, 1, 7]*F[2, 1, 10])/27 - 
      (1228*F[1, 1, 6]*F[1, 1, 7]*F[2, 1, 10])/27 - 
      (136*F[1, 1, 7]^2*F[2, 1, 10])/9 + (92*F[1, 1, 4]*F[1, 1, 8]*
        F[2, 1, 10])/9 - (1888*F[1, 1, 5]*F[1, 1, 8]*F[2, 1, 10])/27 - 
      (1036*F[1, 1, 6]*F[1, 1, 8]*F[2, 1, 10])/27 - 
      (88*F[1, 1, 7]*F[1, 1, 8]*F[2, 1, 10])/9 - 
      (80*F[1, 1, 8]^2*F[2, 1, 10])/3 - 48*F[1, 1, 7]*F[1, 1, 10]*
       F[2, 1, 10] - 48*F[1, 1, 8]*F[1, 1, 10]*F[2, 1, 10] - 
      (28*F[2, 1, 10]^2)/3 - (472*F[1, 1, 2]^2*F[2, 1, 11])/9 - 
      32*F[1, 1, 2]*F[1, 1, 4]*F[2, 1, 11] + 
      (640*F[1, 1, 2]*F[1, 1, 5]*F[2, 1, 11])/27 + 32*F[1, 1, 1]*F[1, 1, 8]*
       F[2, 1, 11] - 80*F[1, 1, 2]*F[1, 1, 8]*F[2, 1, 11] - 
      32*F[1, 1, 4]*F[1, 1, 8]*F[2, 1, 11] - 32*F[1, 1, 8]^2*F[2, 1, 11] + 
      32*F[1, 1, 1]*F[1, 1, 9]*F[2, 1, 11] - 
      (1904*F[1, 1, 2]*F[1, 1, 9]*F[2, 1, 11])/27 - 64*F[1, 1, 4]*F[1, 1, 9]*
       F[2, 1, 11] + (640*F[1, 1, 5]*F[1, 1, 9]*F[2, 1, 11])/27 - 
      144*F[1, 1, 8]*F[1, 1, 9]*F[2, 1, 11] - (1424*F[1, 1, 9]^2*F[2, 1, 11])/
       27 - 12*F[2, 1, 11]^2 - 24*F[1, 1, 8]^2*F[2, 1, 12] - 
      48*F[1, 1, 8]*F[1, 1, 9]*F[2, 1, 12] - 24*F[1, 1, 9]^2*F[2, 1, 12] + 
      (52*F[1, 1, 3]^2*F[2, 1, 13])/3 - 16*F[1, 1, 3]*F[1, 1, 4]*
       F[2, 1, 13] + (40*F[1, 1, 3]*F[1, 1, 6]*F[2, 1, 13])/27 - 
      (64*F[1, 1, 6]^2*F[2, 1, 13])/3 + 16*F[1, 1, 3]*F[1, 1, 7]*
       F[2, 1, 13] + (1888*F[1, 1, 3]*F[1, 1, 9]*F[2, 1, 13])/27 + 
      (320*F[1, 1, 6]*F[1, 1, 9]*F[2, 1, 13])/9 - 
      (64*F[1, 1, 9]^2*F[2, 1, 13])/9 - (32*F[1, 1, 3]*F[1, 1, 10]*
        F[2, 1, 13])/9 - 16*F[1, 1, 4]*F[1, 1, 10]*F[2, 1, 13] + 
      (232*F[1, 1, 6]*F[1, 1, 10]*F[2, 1, 13])/27 + 16*F[1, 1, 7]*F[1, 1, 10]*
       F[2, 1, 13] + (640*F[1, 1, 9]*F[1, 1, 10]*F[2, 1, 13])/27 - 
      (236*F[1, 1, 10]^2*F[2, 1, 13])/9 - (28*F[2, 1, 13]^2)/3 - 
      (112*F[1, 1, 3]*F[1, 1, 6]*F[2, 1, 14])/3 - 32*F[1, 1, 4]*F[1, 1, 6]*
       F[2, 1, 14] + (2588*F[1, 1, 6]^2*F[2, 1, 14])/27 + 
      32*F[1, 1, 6]*F[1, 1, 7]*F[2, 1, 14] + 
      (272*F[1, 1, 6]*F[1, 1, 9]*F[2, 1, 14])/27 - 
      (112*F[1, 1, 3]*F[1, 1, 10]*F[2, 1, 14])/3 - 32*F[1, 1, 4]*F[1, 1, 10]*
       F[2, 1, 14] - (1504*F[1, 1, 6]*F[1, 1, 10]*F[2, 1, 14])/27 + 
      32*F[1, 1, 7]*F[1, 1, 10]*F[2, 1, 14] + 
      (272*F[1, 1, 9]*F[1, 1, 10]*F[2, 1, 14])/27 - 
      (644*F[1, 1, 10]^2*F[2, 1, 14])/9 + (64*F[2, 1, 14]^2)/3 - 
      (112*F[1, 1, 3]*F[1, 1, 9]*F[2, 1, 15])/3 - 16*F[1, 1, 4]*F[1, 1, 9]*
       F[2, 1, 15] + (296*F[1, 1, 6]*F[1, 1, 9]*F[2, 1, 15])/27 + 
      16*F[1, 1, 7]*F[1, 1, 9]*F[2, 1, 15] + (1652*F[1, 1, 9]^2*F[2, 1, 15])/
       27 - (112*F[1, 1, 3]*F[1, 1, 10]*F[2, 1, 15])/3 - 
      16*F[1, 1, 4]*F[1, 1, 10]*F[2, 1, 15] + 
      (296*F[1, 1, 6]*F[1, 1, 10]*F[2, 1, 15])/27 + 16*F[1, 1, 7]*F[1, 1, 10]*
       F[2, 1, 15] - (1264*F[1, 1, 9]*F[1, 1, 10]*F[2, 1, 15])/27 - 
      (196*F[1, 1, 10]^2*F[2, 1, 15])/3 + 12*F[2, 1, 15]^2 - 
      (1562*F[1, 1, 1]^2*tci[1, 1]^2)/9 - 16*F[1, 1, 1]*F[1, 1, 2]*
       tci[1, 1]^2 - (578*F[1, 1, 2]^2*tci[1, 1]^2)/27 + 
      (248*F[1, 1, 1]*F[1, 1, 3]*tci[1, 1]^2)/3 + 23*F[1, 1, 2]*F[1, 1, 3]*
       tci[1, 1]^2 - (1330*F[1, 1, 3]^2*tci[1, 1]^2)/27 + 
      (100*F[1, 1, 1]*F[1, 1, 4]*tci[1, 1]^2)/9 + 
      (2048*F[1, 1, 2]*F[1, 1, 4]*tci[1, 1]^2)/27 + 
      (4*F[1, 1, 3]*F[1, 1, 4]*tci[1, 1]^2)/9 + 
      (988*F[1, 1, 4]^2*tci[1, 1]^2)/9 + (61*F[1, 1, 1]*F[1, 1, 5]*
        tci[1, 1]^2)/3 - (3092*F[1, 1, 2]*F[1, 1, 5]*tci[1, 1]^2)/81 + 
      14*F[1, 1, 3]*F[1, 1, 5]*tci[1, 1]^2 - 
      (656*F[1, 1, 4]*F[1, 1, 5]*tci[1, 1]^2)/27 - 
      (569*F[1, 1, 5]^2*tci[1, 1]^2)/54 + 
      (8*F[1, 1, 1]*F[1, 1, 6]*tci[1, 1]^2)/3 + 
      (6275*F[1, 1, 3]*F[1, 1, 6]*tci[1, 1]^2)/81 + 
      (352*F[1, 1, 4]*F[1, 1, 6]*tci[1, 1]^2)/27 - 
      (7157*F[1, 1, 5]*F[1, 1, 6]*tci[1, 1]^2)/81 - 
      (1768*F[1, 1, 6]^2*tci[1, 1]^2)/81 - 
      (11*F[1, 1, 1]*F[1, 1, 7]*tci[1, 1]^2)/3 - F[1, 1, 2]*F[1, 1, 7]*
       tci[1, 1]^2 + 7*F[1, 1, 3]*F[1, 1, 7]*tci[1, 1]^2 - 
      (128*F[1, 1, 4]*F[1, 1, 7]*tci[1, 1]^2)/27 + 
      (3190*F[1, 1, 5]*F[1, 1, 7]*tci[1, 1]^2)/81 + 
      (2074*F[1, 1, 6]*F[1, 1, 7]*tci[1, 1]^2)/81 - 
      (17*F[1, 1, 7]^2*tci[1, 1]^2)/18 + (932*F[1, 1, 1]*F[1, 1, 8]*
        tci[1, 1]^2)/9 + (133*F[1, 1, 2]*F[1, 1, 8]*tci[1, 1]^2)/3 - 
      (1936*F[1, 1, 3]*F[1, 1, 8]*tci[1, 1]^2)/27 - 
      (803*F[1, 1, 4]*F[1, 1, 8]*tci[1, 1]^2)/27 - 
      (43*F[1, 1, 5]*F[1, 1, 8]*tci[1, 1]^2)/27 + 
      (2006*F[1, 1, 6]*F[1, 1, 8]*tci[1, 1]^2)/27 - 
      (2972*F[1, 1, 7]*F[1, 1, 8]*tci[1, 1]^2)/27 - 
      (77*F[1, 1, 8]^2*tci[1, 1]^2)/2 + 15*F[1, 1, 1]*F[1, 1, 9]*
       tci[1, 1]^2 + (328*F[1, 1, 2]*F[1, 1, 9]*tci[1, 1]^2)/81 + 
      (1373*F[1, 1, 3]*F[1, 1, 9]*tci[1, 1]^2)/81 - 
      (2384*F[1, 1, 4]*F[1, 1, 9]*tci[1, 1]^2)/27 + 
      (6076*F[1, 1, 5]*F[1, 1, 9]*tci[1, 1]^2)/81 - 
      (6359*F[1, 1, 6]*F[1, 1, 9]*tci[1, 1]^2)/81 - 2*F[1, 1, 7]*F[1, 1, 9]*
       tci[1, 1]^2 - (103*F[1, 1, 8]*F[1, 1, 9]*tci[1, 1]^2)/3 - 
      (13201*F[1, 1, 9]^2*tci[1, 1]^2)/162 - F[1, 1, 1]*F[1, 1, 10]*
       tci[1, 1]^2 - F[1, 1, 2]*F[1, 1, 10]*tci[1, 1]^2 - 
      (1124*F[1, 1, 3]*F[1, 1, 10]*tci[1, 1]^2)/9 - 
      (716*F[1, 1, 4]*F[1, 1, 10]*tci[1, 1]^2)/27 - 
      (53*F[1, 1, 5]*F[1, 1, 10]*tci[1, 1]^2)/9 + 
      (686*F[1, 1, 6]*F[1, 1, 10]*tci[1, 1]^2)/27 + 
      (350*F[1, 1, 7]*F[1, 1, 10]*tci[1, 1]^2)/9 + 7*F[1, 1, 8]*F[1, 1, 10]*
       tci[1, 1]^2 + (142*F[1, 1, 9]*F[1, 1, 10]*tci[1, 1]^2)/3 - 
      (271*F[1, 1, 10]^2*tci[1, 1]^2)/27 + 
      (112*F[1, 1, 3]*F[1, 2, 2]*tci[1, 1]^2)/3 - 16*F[1, 1, 4]*F[1, 2, 2]*
       tci[1, 1]^2 + (40*F[1, 1, 6]*F[1, 2, 2]*tci[1, 1]^2)/27 + 
      16*F[1, 1, 7]*F[1, 2, 2]*tci[1, 1]^2 + 
      (1888*F[1, 1, 9]*F[1, 2, 2]*tci[1, 1]^2)/27 - 
      (176*F[1, 1, 10]*F[1, 2, 2]*tci[1, 1]^2)/9 - 
      (28*F[1, 2, 2]^2*tci[1, 1]^2)/3 + (32*F[1, 1, 4]*F[1, 2, 3]*
        tci[1, 1]^2)/3 - 16*F[1, 1, 6]*F[1, 2, 3]*tci[1, 1]^2 - 
      (136*F[1, 1, 7]*F[1, 2, 3]*tci[1, 1]^2)/3 - 32*F[1, 1, 10]*F[1, 2, 3]*
       tci[1, 1]^2 + (20*F[1, 2, 3]^2*tci[1, 1]^2)/3 + 
      (584*F[1, 1, 2]*F[1, 2, 6]*tci[1, 1]^2)/9 + 
      (128*F[1, 1, 4]*F[1, 2, 6]*tci[1, 1]^2)/3 - 
      (1088*F[1, 1, 5]*F[1, 2, 6]*tci[1, 1]^2)/27 + 48*F[1, 1, 8]*F[1, 2, 6]*
       tci[1, 1]^2 + (928*F[1, 1, 9]*F[1, 2, 6]*tci[1, 1]^2)/27 - 
      (4*F[1, 2, 6]^2*tci[1, 1]^2)/3 - 48*F[1, 1, 3]*F[1, 2, 7]*tci[1, 1]^2 - 
      48*F[1, 1, 5]*F[1, 2, 7]*tci[1, 1]^2 - 
      (92*F[1, 1, 4]*F[1, 2, 8]*tci[1, 1]^2)/9 + 
      (1888*F[1, 1, 5]*F[1, 2, 8]*tci[1, 1]^2)/27 + 
      (1036*F[1, 1, 6]*F[1, 2, 8]*tci[1, 1]^2)/27 + 
      (164*F[1, 1, 7]*F[1, 2, 8]*tci[1, 1]^2)/9 + 
      (388*F[1, 1, 8]*F[1, 2, 8]*tci[1, 1]^2)/9 + 48*F[1, 1, 10]*F[1, 2, 8]*
       tci[1, 1]^2 - (28*F[1, 2, 8]^2*tci[1, 1]^2)/3 - 
      48*F[1, 1, 8]*F[1, 2, 9]*tci[1, 1]^2 - 48*F[1, 1, 9]*F[1, 2, 9]*
       tci[1, 1]^2 - (746*F[2, 1, 1]*tci[1, 1]^2)/3 + 
      (272*F[2, 1, 2]*tci[1, 1]^2)/9 - (388*F[2, 1, 3]*tci[1, 1]^2)/9 - 
      (2*F[2, 1, 4]*tci[1, 1]^2)/3 - 24*F[2, 1, 5]*tci[1, 1]^2 + 
      (88*F[2, 1, 6]*tci[1, 1]^2)/9 - (4*F[2, 1, 7]*tci[1, 1]^2)/3 + 
      4*F[2, 1, 8]*tci[1, 1]^2 - (638*F[2, 1, 9]*tci[1, 1]^2)/9 - 
      (155*F[2, 1, 10]*tci[1, 1]^2)/9 - (98*F[2, 1, 11]*tci[1, 1]^2)/3 - 
      (71*F[2, 1, 12]*tci[1, 1]^2)/3 + 8*F[2, 1, 13]*tci[1, 1]^2 - 
      (4*F[2, 1, 14]*tci[1, 1]^2)/3 - (4*F[2, 1, 15]*tci[1, 1]^2)/3 - 
      (63*tci[1, 1]^4)/10 + (400*F[3, 1]*tci[1, 2])/3 - 
      24*F[3, 2]*tci[1, 2] + (112*F[3, 3]*tci[1, 2])/3 - 
      (52*F[3, 4]*tci[1, 2])/3 + (148*F[3, 5]*tci[1, 2])/3 + 
      (544*F[3, 6]*tci[1, 2])/9 + 24*F[3, 7]*tci[1, 2] + 
      128*F[3, 8]*tci[1, 2] - (16*F[3, 11]*tci[1, 2])/3 + 
      (28*F[3, 12]*tci[1, 2])/9 - (28*F[3, 13]*tci[1, 2])/3 + 
      16*F[3, 14]*tci[1, 2] + (116*F[3, 17]*tci[1, 2])/3 + 
      28*F[3, 18]*tci[1, 2] + 16*F[3, 19]*tci[1, 2] - 
      (80*F[3, 20]*tci[1, 2])/9 - (256*F[3, 21]*tci[1, 2])/9 - 
      16*F[3, 24]*tci[1, 2] - (428*F[3, 31]*tci[1, 2])/9 - 
      (31*F[3, 32]*tci[1, 2])/3 + (8*F[3, 33]*tci[1, 2])/3 + 
      8*F[3, 34]*tci[1, 2] + (104*F[3, 36]*tci[1, 2])/3 + 
      (71*F[3, 37]*tci[1, 2])/9 - 45*F[3, 40]*tci[1, 2] + 
      (208*F[3, 41]*tci[1, 2])/9 - (8*F[3, 44]*tci[1, 2])/3 - 
      48*F[3, 51]*tci[1, 2] - 16*F[3, 52]*tci[1, 2] - 8*F[3, 53]*tci[1, 2] + 
      32*F[3, 55]*tci[1, 2] + 8*F[3, 56]*tci[1, 2] - (136*F[3, 59]*tci[1, 2])/
       3 + (208*F[3, 60]*tci[1, 2])/9 - (40*F[3, 69]*tci[1, 2])/9 + 
      (5848*F[1, 1, 1]^3*tci[1, 2])/27 - 8*F[1, 1, 1]^2*F[1, 1, 2]*
       tci[1, 2] - 32*F[1, 1, 1]*F[1, 1, 2]^2*tci[1, 2] + 
      (184*F[1, 1, 2]^3*tci[1, 2])/3 - (440*F[1, 1, 1]^2*F[1, 1, 3]*
        tci[1, 2])/3 - 4*F[1, 1, 2]^2*F[1, 1, 3]*tci[1, 2] - 
      (176*F[1, 1, 1]*F[1, 1, 3]^2*tci[1, 2])/9 - 20*F[1, 1, 2]*F[1, 1, 3]^2*
       tci[1, 2] + (1072*F[1, 1, 3]^3*tci[1, 2])/27 - 
      (224*F[1, 1, 1]^2*F[1, 1, 4]*tci[1, 2])/9 + 16*F[1, 1, 1]*F[1, 1, 2]*
       F[1, 1, 4]*tci[1, 2] - (472*F[1, 1, 2]^2*F[1, 1, 4]*tci[1, 2])/9 + 
      (472*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4]*tci[1, 2])/9 - 
      (28*F[1, 1, 3]^2*F[1, 1, 4]*tci[1, 2])/9 - 
      (320*F[1, 1, 1]*F[1, 1, 4]^2*tci[1, 2])/9 - 
      (824*F[1, 1, 2]*F[1, 1, 4]^2*tci[1, 2])/9 - 
      (52*F[1, 1, 3]*F[1, 1, 4]^2*tci[1, 2])/9 - 
      (2144*F[1, 1, 4]^3*tci[1, 2])/27 + 36*F[1, 1, 1]^2*F[1, 1, 5]*
       tci[1, 2] - (488*F[1, 1, 2]^2*F[1, 1, 5]*tci[1, 2])/27 - 
      48*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 5]*tci[1, 2] - 
      24*F[1, 1, 3]^2*F[1, 1, 5]*tci[1, 2] - 32*F[1, 1, 1]*F[1, 1, 4]*
       F[1, 1, 5]*tci[1, 2] + (2560*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5]*
        tci[1, 2])/27 + 24*F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 5]*tci[1, 2] + 
      (380*F[1, 1, 4]^2*F[1, 1, 5]*tci[1, 2])/27 + 20*F[1, 1, 1]*F[1, 1, 5]^2*
       tci[1, 2] - (920*F[1, 1, 2]*F[1, 1, 5]^2*tci[1, 2])/27 - 
      48*F[1, 1, 3]*F[1, 1, 5]^2*tci[1, 2] - 
      (637*F[1, 1, 4]*F[1, 1, 5]^2*tci[1, 2])/27 + 
      (134*F[1, 1, 5]^3*tci[1, 2])/3 + (4*F[1, 1, 1]^2*F[1, 1, 6]*tci[1, 2])/
       3 - (560*F[1, 1, 3]^2*F[1, 1, 6]*tci[1, 2])/9 - 
      (16*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 6]*tci[1, 2])/3 - 
      24*F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 6]*tci[1, 2] + 
      (160*F[1, 1, 4]^2*F[1, 1, 6]*tci[1, 2])/9 + 
      (70*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 6]*tci[1, 2])/3 - 
      (1148*F[1, 1, 5]^2*F[1, 1, 6]*tci[1, 2])/27 - 
      (56*F[1, 1, 1]*F[1, 1, 6]^2*tci[1, 2])/9 - 
      (692*F[1, 1, 3]*F[1, 1, 6]^2*tci[1, 2])/27 - 
      (317*F[1, 1, 4]*F[1, 1, 6]^2*tci[1, 2])/9 - 
      (1969*F[1, 1, 5]*F[1, 1, 6]^2*tci[1, 2])/27 + 
      (2485*F[1, 1, 6]^3*tci[1, 2])/27 + (8*F[1, 1, 1]^2*F[1, 1, 7]*
        tci[1, 2])/3 - 4*F[1, 1, 2]^2*F[1, 1, 7]*tci[1, 2] + 
      8*F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 7]*tci[1, 2] - 
      12*F[1, 1, 3]^2*F[1, 1, 7]*tci[1, 2] + 
      (16*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 7]*tci[1, 2])/3 + 
      (124*F[1, 1, 4]^2*F[1, 1, 7]*tci[1, 2])/9 - 
      (140*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 7]*tci[1, 2])/9 - 
      (212*F[1, 1, 5]^2*F[1, 1, 7]*tci[1, 2])/27 - 
      (16*F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 7]*tci[1, 2])/9 + 
      24*F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 7]*tci[1, 2] - 
      (280*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 7]*tci[1, 2])/9 + 
      (992*F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 7]*tci[1, 2])/9 + 
      (296*F[1, 1, 6]^2*F[1, 1, 7]*tci[1, 2])/27 + 4*F[1, 1, 1]*F[1, 1, 7]^2*
       tci[1, 2] + 4*F[1, 1, 2]*F[1, 1, 7]^2*tci[1, 2] - 
      4*F[1, 1, 3]*F[1, 1, 7]^2*tci[1, 2] - 
      (106*F[1, 1, 4]*F[1, 1, 7]^2*tci[1, 2])/3 - 
      (296*F[1, 1, 5]*F[1, 1, 7]^2*tci[1, 2])/27 - 
      (692*F[1, 1, 6]*F[1, 1, 7]^2*tci[1, 2])/27 + 
      (76*F[1, 1, 7]^3*tci[1, 2])/27 - (1568*F[1, 1, 1]^2*F[1, 1, 8]*
        tci[1, 2])/9 + 32*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 8]*tci[1, 2] + 
      36*F[1, 1, 2]^2*F[1, 1, 8]*tci[1, 2] + 
      (1000*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 8]*tci[1, 2])/9 + 
      (92*F[1, 1, 3]^2*F[1, 1, 8]*tci[1, 2])/3 + 
      (296*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8]*tci[1, 2])/9 - 
      32*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 8]*tci[1, 2] - 
      (376*F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8]*tci[1, 2])/9 + 
      (124*F[1, 1, 4]^2*F[1, 1, 8]*tci[1, 2])/3 - 32*F[1, 1, 1]*F[1, 1, 5]*
       F[1, 1, 8]*tci[1, 2] + 16*F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 8]*tci[1, 2] + 
      24*F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 8]*tci[1, 2] + 
      (74*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 8]*tci[1, 2])/9 + 
      (1103*F[1, 1, 5]^2*F[1, 1, 8]*tci[1, 2])/27 - 
      (8*F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 8]*tci[1, 2])/3 - 
      (46*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 8]*tci[1, 2])/3 + 
      (1484*F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 8]*tci[1, 2])/9 + 
      (499*F[1, 1, 6]^2*F[1, 1, 8]*tci[1, 2])/27 + 
      (8*F[1, 1, 1]*F[1, 1, 7]*F[1, 1, 8]*tci[1, 2])/3 + 
      (116*F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 8]*tci[1, 2])/9 - 
      (3296*F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8]*tci[1, 2])/27 - 
      (2336*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 8]*tci[1, 2])/27 + 
      (958*F[1, 1, 7]^2*F[1, 1, 8]*tci[1, 2])/9 + 
      (8*F[1, 1, 1]*F[1, 1, 8]^2*tci[1, 2])/9 - 44*F[1, 1, 2]*F[1, 1, 8]^2*
       tci[1, 2] + (20*F[1, 1, 3]*F[1, 1, 8]^2*tci[1, 2])/3 - 
      (68*F[1, 1, 4]*F[1, 1, 8]^2*tci[1, 2])/9 + 
      (431*F[1, 1, 5]*F[1, 1, 8]^2*tci[1, 2])/27 - 
      (1579*F[1, 1, 6]*F[1, 1, 8]^2*tci[1, 2])/27 + 
      84*F[1, 1, 7]*F[1, 1, 8]^2*tci[1, 2] + (1336*F[1, 1, 8]^3*tci[1, 2])/
       27 + 12*F[1, 1, 1]^2*F[1, 1, 9]*tci[1, 2] + 32*F[1, 1, 1]*F[1, 1, 2]*
       F[1, 1, 9]*tci[1, 2] + (1408*F[1, 1, 2]^2*F[1, 1, 9]*tci[1, 2])/27 - 
      (172*F[1, 1, 3]^2*F[1, 1, 9]*tci[1, 2])/9 - 16*F[1, 1, 1]*F[1, 1, 4]*
       F[1, 1, 9]*tci[1, 2] + (880*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9]*
        tci[1, 2])/27 - 8*F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 9]*tci[1, 2] + 
      (1748*F[1, 1, 4]^2*F[1, 1, 9]*tci[1, 2])/27 - 
      (592*F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 9]*tci[1, 2])/9 - 
      (1168*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9]*tci[1, 2])/9 + 
      (1528*F[1, 1, 5]^2*F[1, 1, 9]*tci[1, 2])/27 + 
      (476*F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 9]*tci[1, 2])/3 + 
      24*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 9]*tci[1, 2] - 
      (1420*F[1, 1, 6]^2*F[1, 1, 9]*tci[1, 2])/27 - 8*F[1, 1, 1]*F[1, 1, 7]*
       F[1, 1, 9]*tci[1, 2] + 8*F[1, 1, 3]*F[1, 1, 7]*F[1, 1, 9]*tci[1, 2] - 
      24*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 9]*tci[1, 2] + 
      4*F[1, 1, 7]^2*F[1, 1, 9]*tci[1, 2] - 32*F[1, 1, 1]*F[1, 1, 8]*
       F[1, 1, 9]*tci[1, 2] - 64*F[1, 1, 2]*F[1, 1, 8]*F[1, 1, 9]*tci[1, 2] + 
      72*F[1, 1, 4]*F[1, 1, 8]*F[1, 1, 9]*tci[1, 2] - 
      24*F[1, 1, 5]*F[1, 1, 8]*F[1, 1, 9]*tci[1, 2] - 
      4*F[1, 1, 1]*F[1, 1, 9]^2*tci[1, 2] - 
      (2464*F[1, 1, 2]*F[1, 1, 9]^2*tci[1, 2])/27 + 
      (992*F[1, 1, 3]*F[1, 1, 9]^2*tci[1, 2])/27 + 
      (2128*F[1, 1, 4]*F[1, 1, 9]^2*tci[1, 2])/27 + 
      (836*F[1, 1, 5]*F[1, 1, 9]^2*tci[1, 2])/27 - 
      (1250*F[1, 1, 6]*F[1, 1, 9]^2*tci[1, 2])/27 + 8*F[1, 1, 7]*F[1, 1, 9]^2*
       tci[1, 2] + 4*F[1, 1, 8]*F[1, 1, 9]^2*tci[1, 2] + 
      (656*F[1, 1, 9]^3*tci[1, 2])/9 + 4*F[1, 1, 1]^2*F[1, 1, 10]*tci[1, 2] - 
      4*F[1, 1, 2]^2*F[1, 1, 10]*tci[1, 2] + 
      (1208*F[1, 1, 3]^2*F[1, 1, 10]*tci[1, 2])/9 + 
      (280*F[1, 1, 4]^2*F[1, 1, 10]*tci[1, 2])/9 - 8*F[1, 1, 1]*F[1, 1, 5]*
       F[1, 1, 10]*tci[1, 2] + (32*F[1, 1, 5]^2*F[1, 1, 10]*tci[1, 2])/3 - 
      (32*F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 10]*tci[1, 2])/3 - 
      (2932*F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 10]*tci[1, 2])/27 - 
      (320*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 10]*tci[1, 2])/9 - 
      40*F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 10]*tci[1, 2] + 
      (242*F[1, 1, 6]^2*F[1, 1, 10]*tci[1, 2])/27 + 
      (32*F[1, 1, 1]*F[1, 1, 7]*F[1, 1, 10]*tci[1, 2])/3 - 
      64*F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 10]*tci[1, 2] + 
      (80*F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 10]*tci[1, 2])/3 + 
      16*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 10]*tci[1, 2] + 
      (88*F[1, 1, 7]^2*F[1, 1, 10]*tci[1, 2])/3 + 8*F[1, 1, 2]*F[1, 1, 8]*
       F[1, 1, 10]*tci[1, 2] + (40*F[1, 1, 5]*F[1, 1, 8]*F[1, 1, 10]*
        tci[1, 2])/3 + (184*F[1, 1, 6]*F[1, 1, 8]*F[1, 1, 10]*tci[1, 2])/3 - 
      (80*F[1, 1, 7]*F[1, 1, 8]*F[1, 1, 10]*tci[1, 2])/3 - 
      4*F[1, 1, 8]^2*F[1, 1, 10]*tci[1, 2] - 
      (1564*F[1, 1, 3]*F[1, 1, 9]*F[1, 1, 10]*tci[1, 2])/27 - 
      16*F[1, 1, 4]*F[1, 1, 9]*F[1, 1, 10]*tci[1, 2] + 
      (1012*F[1, 1, 6]*F[1, 1, 9]*F[1, 1, 10]*tci[1, 2])/9 + 
      16*F[1, 1, 7]*F[1, 1, 9]*F[1, 1, 10]*tci[1, 2] - 
      (278*F[1, 1, 9]^2*F[1, 1, 10]*tci[1, 2])/27 - 
      4*F[1, 1, 1]*F[1, 1, 10]^2*tci[1, 2] + 4*F[1, 1, 2]*F[1, 1, 10]^2*
       tci[1, 2] + (712*F[1, 1, 3]*F[1, 1, 10]^2*tci[1, 2])/9 - 
      (32*F[1, 1, 4]*F[1, 1, 10]^2*tci[1, 2])/9 + 4*F[1, 1, 5]*F[1, 1, 10]^2*
       tci[1, 2] - (1504*F[1, 1, 6]*F[1, 1, 10]^2*tci[1, 2])/27 + 
      (32*F[1, 1, 7]*F[1, 1, 10]^2*tci[1, 2])/3 - 4*F[1, 1, 8]*F[1, 1, 10]^2*
       tci[1, 2] - (1528*F[1, 1, 9]*F[1, 1, 10]^2*tci[1, 2])/27 + 
      (76*F[1, 1, 10]^3*tci[1, 2])/27 - (52*F[1, 1, 3]^2*F[1, 2, 2]*
        tci[1, 2])/3 + 16*F[1, 1, 3]*F[1, 1, 4]*F[1, 2, 2]*tci[1, 2] - 
      (40*F[1, 1, 3]*F[1, 1, 6]*F[1, 2, 2]*tci[1, 2])/27 + 
      (64*F[1, 1, 6]^2*F[1, 2, 2]*tci[1, 2])/3 - 16*F[1, 1, 3]*F[1, 1, 7]*
       F[1, 2, 2]*tci[1, 2] - (1888*F[1, 1, 3]*F[1, 1, 9]*F[1, 2, 2]*
        tci[1, 2])/27 - (320*F[1, 1, 6]*F[1, 1, 9]*F[1, 2, 2]*tci[1, 2])/9 + 
      (64*F[1, 1, 9]^2*F[1, 2, 2]*tci[1, 2])/9 + 
      (32*F[1, 1, 3]*F[1, 1, 10]*F[1, 2, 2]*tci[1, 2])/9 + 
      16*F[1, 1, 4]*F[1, 1, 10]*F[1, 2, 2]*tci[1, 2] - 
      (232*F[1, 1, 6]*F[1, 1, 10]*F[1, 2, 2]*tci[1, 2])/27 - 
      16*F[1, 1, 7]*F[1, 1, 10]*F[1, 2, 2]*tci[1, 2] - 
      (640*F[1, 1, 9]*F[1, 1, 10]*F[1, 2, 2]*tci[1, 2])/27 + 
      (236*F[1, 1, 10]^2*F[1, 2, 2]*tci[1, 2])/9 - 12*F[1, 1, 4]^2*F[1, 2, 3]*
       tci[1, 2] + 16*F[1, 1, 4]*F[1, 1, 6]*F[1, 2, 3]*tci[1, 2] + 
      28*F[1, 1, 6]^2*F[1, 2, 3]*tci[1, 2] + 
      (136*F[1, 1, 4]*F[1, 1, 7]*F[1, 2, 3]*tci[1, 2])/3 + 
      (56*F[1, 1, 6]*F[1, 1, 7]*F[1, 2, 3]*tci[1, 2])/3 + 
      32*F[1, 1, 4]*F[1, 1, 10]*F[1, 2, 3]*tci[1, 2] + 
      32*F[1, 1, 6]*F[1, 1, 10]*F[1, 2, 3]*tci[1, 2] - 
      (152*F[1, 1, 2]^2*F[1, 2, 6]*tci[1, 2])/9 - 
      (128*F[1, 1, 2]*F[1, 1, 4]*F[1, 2, 6]*tci[1, 2])/9 + 
      (8*F[1, 1, 4]^2*F[1, 2, 6]*tci[1, 2])/3 + 
      (896*F[1, 1, 2]*F[1, 1, 5]*F[1, 2, 6]*tci[1, 2])/27 + 
      (1088*F[1, 1, 4]*F[1, 1, 5]*F[1, 2, 6]*tci[1, 2])/27 - 
      (32*F[1, 1, 5]^2*F[1, 2, 6]*tci[1, 2])/9 - 48*F[1, 1, 2]*F[1, 1, 8]*
       F[1, 2, 6]*tci[1, 2] - 48*F[1, 1, 4]*F[1, 1, 8]*F[1, 2, 6]*tci[1, 2] - 
      (832*F[1, 1, 2]*F[1, 1, 9]*F[1, 2, 6]*tci[1, 2])/27 - 
      (928*F[1, 1, 4]*F[1, 1, 9]*F[1, 2, 6]*tci[1, 2])/27 + 
      (160*F[1, 1, 5]*F[1, 1, 9]*F[1, 2, 6]*tci[1, 2])/9 - 
      (32*F[1, 1, 9]^2*F[1, 2, 6]*tci[1, 2])/3 + 24*F[1, 1, 3]^2*F[1, 2, 7]*
       tci[1, 2] + 48*F[1, 1, 3]*F[1, 1, 5]*F[1, 2, 7]*tci[1, 2] + 
      24*F[1, 1, 5]^2*F[1, 2, 7]*tci[1, 2] + 
      (64*F[1, 1, 5]^2*F[1, 2, 8]*tci[1, 2])/9 - 
      (320*F[1, 1, 5]*F[1, 1, 6]*F[1, 2, 8]*tci[1, 2])/9 + 
      (64*F[1, 1, 6]^2*F[1, 2, 8]*tci[1, 2])/3 + 
      (92*F[1, 1, 4]*F[1, 1, 7]*F[1, 2, 8]*tci[1, 2])/9 - 
      (640*F[1, 1, 5]*F[1, 1, 7]*F[1, 2, 8]*tci[1, 2])/27 - 
      (1228*F[1, 1, 6]*F[1, 1, 7]*F[1, 2, 8]*tci[1, 2])/27 - 
      (136*F[1, 1, 7]^2*F[1, 2, 8]*tci[1, 2])/9 + 
      (92*F[1, 1, 4]*F[1, 1, 8]*F[1, 2, 8]*tci[1, 2])/9 - 
      (1888*F[1, 1, 5]*F[1, 1, 8]*F[1, 2, 8]*tci[1, 2])/27 - 
      (1036*F[1, 1, 6]*F[1, 1, 8]*F[1, 2, 8]*tci[1, 2])/27 - 
      (88*F[1, 1, 7]*F[1, 1, 8]*F[1, 2, 8]*tci[1, 2])/9 - 
      (80*F[1, 1, 8]^2*F[1, 2, 8]*tci[1, 2])/3 - 48*F[1, 1, 7]*F[1, 1, 10]*
       F[1, 2, 8]*tci[1, 2] - 48*F[1, 1, 8]*F[1, 1, 10]*F[1, 2, 8]*
       tci[1, 2] + 24*F[1, 1, 8]^2*F[1, 2, 9]*tci[1, 2] + 
      48*F[1, 1, 8]*F[1, 1, 9]*F[1, 2, 9]*tci[1, 2] + 
      24*F[1, 1, 9]^2*F[1, 2, 9]*tci[1, 2] + 
      (2432*F[1, 1, 1]*F[2, 1, 1]*tci[1, 2])/9 + 
      (1072*F[1, 1, 3]*F[2, 1, 1]*tci[1, 2])/9 + 
      (1216*F[1, 1, 4]*F[2, 1, 1]*tci[1, 2])/9 + 96*F[1, 1, 5]*F[2, 1, 1]*
       tci[1, 2] - (256*F[1, 1, 8]*F[2, 1, 1]*tci[1, 2])/9 + 
      (512*F[1, 1, 1]*F[2, 1, 2]*tci[1, 2])/9 - 
      (704*F[1, 1, 3]*F[2, 1, 2]*tci[1, 2])/9 - 
      (32*F[1, 1, 4]*F[2, 1, 2]*tci[1, 2])/3 + 32*F[1, 1, 5]*F[2, 1, 2]*
       tci[1, 2] - (224*F[1, 1, 8]*F[2, 1, 2]*tci[1, 2])/9 + 
      (584*F[1, 1, 2]*F[2, 1, 3]*tci[1, 2])/9 + 
      (128*F[1, 1, 4]*F[2, 1, 3]*tci[1, 2])/3 - 
      (1088*F[1, 1, 5]*F[2, 1, 3]*tci[1, 2])/27 + 48*F[1, 1, 8]*F[2, 1, 3]*
       tci[1, 2] + (928*F[1, 1, 9]*F[2, 1, 3]*tci[1, 2])/27 - 
      (8*F[1, 2, 6]*F[2, 1, 3]*tci[1, 2])/3 + 48*F[1, 1, 2]*F[2, 1, 4]*
       tci[1, 2] + 48*F[1, 1, 5]*F[2, 1, 4]*tci[1, 2] + 
      48*F[1, 1, 3]*F[2, 1, 5]*tci[1, 2] + 48*F[1, 1, 5]*F[2, 1, 5]*
       tci[1, 2] - (32*F[1, 1, 4]*F[2, 1, 6]*tci[1, 2])/3 + 
      16*F[1, 1, 6]*F[2, 1, 6]*tci[1, 2] + 
      (136*F[1, 1, 7]*F[2, 1, 6]*tci[1, 2])/3 + 32*F[1, 1, 10]*F[2, 1, 6]*
       tci[1, 2] - (40*F[1, 2, 3]*F[2, 1, 6]*tci[1, 2])/3 + 
      (476*F[1, 1, 5]*F[2, 1, 7]*tci[1, 2])/9 + 
      (476*F[1, 1, 7]*F[2, 1, 7]*tci[1, 2])/9 + 
      (16*F[1, 1, 1]*F[2, 1, 8]*tci[1, 2])/3 - 
      (32*F[1, 1, 4]*F[2, 1, 8]*tci[1, 2])/3 + 
      (368*F[1, 1, 6]*F[2, 1, 8]*tci[1, 2])/9 + 
      (124*F[1, 1, 7]*F[2, 1, 8]*tci[1, 2])/3 - 
      (16*F[1, 1, 8]*F[2, 1, 8]*tci[1, 2])/3 - 
      (64*F[1, 1, 10]*F[2, 1, 8]*tci[1, 2])/3 + 
      (448*F[1, 1, 1]*F[2, 1, 9]*tci[1, 2])/3 - 
      (32*F[1, 1, 3]*F[2, 1, 9]*tci[1, 2])/3 + 
      (736*F[1, 1, 4]*F[2, 1, 9]*tci[1, 2])/9 + 32*F[1, 1, 5]*F[2, 1, 9]*
       tci[1, 2] - 80*F[1, 1, 8]*F[2, 1, 9]*tci[1, 2] - 
      (92*F[1, 1, 4]*F[2, 1, 10]*tci[1, 2])/9 + 
      (1888*F[1, 1, 5]*F[2, 1, 10]*tci[1, 2])/27 + 
      (1036*F[1, 1, 6]*F[2, 1, 10]*tci[1, 2])/27 + 
      (164*F[1, 1, 7]*F[2, 1, 10]*tci[1, 2])/9 + 
      (388*F[1, 1, 8]*F[2, 1, 10]*tci[1, 2])/9 + 48*F[1, 1, 10]*F[2, 1, 10]*
       tci[1, 2] - (56*F[1, 2, 8]*F[2, 1, 10]*tci[1, 2])/3 - 
      32*F[1, 1, 1]*F[2, 1, 11]*tci[1, 2] + 112*F[1, 1, 2]*F[2, 1, 11]*
       tci[1, 2] + 32*F[1, 1, 4]*F[2, 1, 11]*tci[1, 2] + 
      64*F[1, 1, 8]*F[2, 1, 11]*tci[1, 2] + 176*F[1, 1, 9]*F[2, 1, 11]*
       tci[1, 2] + 48*F[1, 1, 8]*F[2, 1, 12]*tci[1, 2] + 
      48*F[1, 1, 9]*F[2, 1, 12]*tci[1, 2] - 
      (112*F[1, 1, 3]*F[2, 1, 13]*tci[1, 2])/3 + 16*F[1, 1, 4]*F[2, 1, 13]*
       tci[1, 2] - (40*F[1, 1, 6]*F[2, 1, 13]*tci[1, 2])/27 - 
      16*F[1, 1, 7]*F[2, 1, 13]*tci[1, 2] - 
      (1888*F[1, 1, 9]*F[2, 1, 13]*tci[1, 2])/27 + 
      (176*F[1, 1, 10]*F[2, 1, 13]*tci[1, 2])/9 + 
      (56*F[1, 2, 2]*F[2, 1, 13]*tci[1, 2])/3 + 
      (208*F[1, 1, 6]*F[2, 1, 14]*tci[1, 2])/3 + 
      (208*F[1, 1, 10]*F[2, 1, 14]*tci[1, 2])/3 + 
      (160*F[1, 1, 9]*F[2, 1, 15]*tci[1, 2])/3 + 
      (160*F[1, 1, 10]*F[2, 1, 15]*tci[1, 2])/3 + 
      (1820*F[1, 1, 1]*tci[1, 2]^3)/27 - (398*F[1, 1, 2]*tci[1, 2]^3)/9 + 
      (800*F[1, 1, 3]*tci[1, 2]^3)/27 - (1805*F[1, 1, 4]*tci[1, 2]^3)/27 + 
      (890*F[1, 1, 5]*tci[1, 2]^3)/81 - (1405*F[1, 1, 6]*tci[1, 2]^3)/27 + 
      (1151*F[1, 1, 7]*tci[1, 2]^3)/27 + (563*F[1, 1, 8]*tci[1, 2]^3)/27 + 
      (341*F[1, 1, 9]*tci[1, 2]^3)/9 + (154*F[1, 1, 10]*tci[1, 2]^3)/3 - 
      8*F[1, 2, 2]*tci[1, 2]^3 - (88*F[1, 2, 3]*tci[1, 2]^3)/9 - 
      (388*F[1, 2, 6]*tci[1, 2]^3)/9 + 24*F[1, 2, 7]*tci[1, 2]^3 - 
      (155*F[1, 2, 8]*tci[1, 2]^3)/9 + (71*F[1, 2, 9]*tci[1, 2]^3)/3 + 
      (172*F[1, 1, 1]*tci[1, 1]^2*tcr[1, 1])/27 - 
      (632*F[1, 1, 3]*tci[1, 1]^2*tcr[1, 1])/27 + 
      (212*F[1, 1, 4]*tci[1, 1]^2*tcr[1, 1])/27 - 
      (64*F[1, 1, 5]*tci[1, 1]^2*tcr[1, 1])/3 - 
      (56*F[1, 1, 8]*tci[1, 1]^2*tcr[1, 1])/27 - (1748*tci[1, 2]^3*tcr[1, 1])/
       27 + (4730*tci[1, 1]^2*tcr[1, 1]^2)/27 - 
      (616*F[1, 1, 1]*tci[1, 2]*tcr[1, 1]^2)/9 + 
      (464*F[1, 1, 3]*tci[1, 2]*tcr[1, 1]^2)/9 - 
      (632*F[1, 1, 4]*tci[1, 2]*tcr[1, 1]^2)/9 - 32*F[1, 1, 5]*tci[1, 2]*
       tcr[1, 1]^2 + (752*F[1, 1, 8]*tci[1, 2]*tcr[1, 1]^2)/9 + 
      (224*F[1, 1, 1]*tcr[1, 1]^3)/9 - 24*F[1, 1, 3]*tcr[1, 1]^3 + 
      (400*F[1, 1, 4]*tcr[1, 1]^3)/9 + 16*F[1, 1, 5]*tcr[1, 1]^3 - 
      40*F[1, 1, 8]*tcr[1, 1]^3 - (3928*tci[1, 2]*tcr[1, 1]^3)/27 + 
      (1247*tcr[1, 1]^4)/27 - (28*F[1, 1, 1]*tci[1, 1]^2*tcr[1, 2])/3 - 
      (158*F[1, 1, 2]*tci[1, 1]^2*tcr[1, 2])/9 + 
      (158*F[1, 1, 3]*tci[1, 1]^2*tcr[1, 2])/9 + 
      (56*F[1, 1, 4]*tci[1, 1]^2*tcr[1, 2])/9 + 
      (784*F[1, 1, 5]*tci[1, 1]^2*tcr[1, 2])/27 - 
      (1274*F[1, 1, 6]*tci[1, 1]^2*tcr[1, 2])/27 + 
      (110*F[1, 1, 7]*tci[1, 1]^2*tcr[1, 2])/9 - 
      (274*F[1, 1, 8]*tci[1, 1]^2*tcr[1, 2])/9 - 
      (512*F[1, 1, 9]*tci[1, 1]^2*tcr[1, 2])/27 + 
      (110*F[1, 1, 10]*tci[1, 1]^2*tcr[1, 2])/9 + (214*tci[1, 2]^3*tcr[1, 2])/
       9 - (4*tci[1, 1]^2*tcr[1, 1]*tcr[1, 2])/3 - 8*tci[1, 2]*tcr[1, 1]^2*
       tcr[1, 2] - (8*tcr[1, 1]^3*tcr[1, 2])/3 + 
      (140*tci[1, 1]^2*tcr[1, 2]^2)/9 + 12*F[1, 1, 2]*tci[1, 2]*tcr[1, 2]^2 - 
      52*F[1, 1, 3]*tci[1, 2]*tcr[1, 2]^2 + 
      (80*F[1, 1, 4]*tci[1, 2]*tcr[1, 2]^2)/3 - 
      (16*F[1, 1, 5]*tci[1, 2]*tcr[1, 2]^2)/3 - 28*F[1, 1, 6]*tci[1, 2]*
       tcr[1, 2]^2 - 12*F[1, 1, 7]*tci[1, 2]*tcr[1, 2]^2 - 
      52*F[1, 1, 8]*tci[1, 2]*tcr[1, 2]^2 - 
      (16*F[1, 1, 9]*tci[1, 2]*tcr[1, 2]^2)/3 - 12*F[1, 1, 10]*tci[1, 2]*
       tcr[1, 2]^2 + 4*tcr[1, 1]^2*tcr[1, 2]^2 + (112*F[1, 1, 1]*tcr[1, 2]^3)/
       3 + (208*F[1, 1, 3]*tcr[1, 2]^3)/9 + 16*F[1, 1, 4]*tcr[1, 2]^3 + 
      (208*F[1, 1, 8]*tcr[1, 2]^3)/9 + (16*tci[1, 2]*tcr[1, 2]^3)/3 - 
      (128*tcr[1, 1]*tcr[1, 2]^3)/3 + (38*tcr[1, 2]^4)/9 + 
      (892*tci[1, 1]^2*tcr[2, 1])/3 - (2528*F[1, 1, 1]*tci[1, 2]*tcr[2, 1])/
       9 + (304*F[1, 1, 3]*tci[1, 2]*tcr[2, 1])/9 - 
      (1984*F[1, 1, 4]*tci[1, 2]*tcr[2, 1])/9 - 160*F[1, 1, 5]*tci[1, 2]*
       tcr[2, 1] + (1744*F[1, 1, 8]*tci[1, 2]*tcr[2, 1])/9 + 
      (976*F[1, 1, 1]*tcr[1, 1]*tcr[2, 1])/9 - 
      (368*F[1, 1, 3]*tcr[1, 1]*tcr[2, 1])/9 + 
      (1136*F[1, 1, 4]*tcr[1, 1]*tcr[2, 1])/9 + 80*F[1, 1, 5]*tcr[1, 1]*
       tcr[2, 1] - (1088*F[1, 1, 8]*tcr[1, 1]*tcr[2, 1])/9 - 
      (1760*tci[1, 2]*tcr[1, 1]*tcr[2, 1])/9 + (152*tcr[1, 1]^2*tcr[2, 1])/
       3 + (76*tcr[2, 1]^2)/3 - 40*F[1, 1, 1]*tcr[3, 1] - 
      (248*F[1, 1, 3]*tcr[3, 1])/3 - 8*F[1, 1, 4]*tcr[3, 1] - 
      (248*F[1, 1, 8]*tcr[3, 1])/3 - 16*tci[1, 2]*tcr[3, 1] + 
      40*tcr[1, 1]*tcr[3, 1] - 28*F[1, 1, 1]*tcr[3, 2] - 
      (52*F[1, 1, 3]*tcr[3, 2])/3 - 12*F[1, 1, 4]*tcr[3, 2] - 
      (52*F[1, 1, 8]*tcr[3, 2])/3 - 4*tci[1, 2]*tcr[3, 2] + 
      28*tcr[1, 1]*tcr[3, 2] - (4586*F[1, 1, 1]*tcr[3, 3])/27 - 
      (4661*F[1, 1, 2]*tcr[3, 3])/27 + (421*F[1, 1, 3]*tcr[3, 3])/3 + 
      522*F[1, 1, 4]*tcr[3, 3] + (4376*F[1, 1, 5]*tcr[3, 3])/27 + 
      (217*F[1, 1, 6]*tcr[3, 3])/3 + (14849*F[1, 1, 7]*tcr[3, 3])/27 + 
      (1903*F[1, 1, 8]*tcr[3, 3])/9 + (4376*F[1, 1, 9]*tcr[3, 3])/27 + 
      (11777*F[1, 1, 10]*tcr[3, 3])/27 + (38*tci[1, 2]*tcr[3, 3])/3 + 
      (4586*tcr[1, 1]*tcr[3, 3])/27 + 8*tcr[4, 1] + (16*tcr[4, 2])/3 + 
      2*tcr[4, 3] + 16*tcr[4, 4] + 4*tcr[4, 5]))/2)


==> anc/qg_W01_nf.m <==
(r[q10 + 4*q2 - q3 - q5 - 3*q7 - 3*q2*q3*s12 - q3*q5*s12 + 2*q2*q7*s12 + 
     q3*q7*s12 - q5*q7*s12 - q2*q3*q7*s12^2 - q3*q5*q7*s12^2 + 2*q1*q10*s23 - 
     q10*q3*s23 - 2*q10*q5*s23 - q3*q5*s23 - q1*q10*q5*s23^2 - 
     q10*q3*q5*s23^2 - q1*q2*s34 + q1*q5*s34 - 2*q10*q5*s34 - q10*q7*s34 - 
     q2*q7*s34 - q5*q7*s34 - q10*q2*q5*s34^2 - q10*q5*q7*s34^2 - 
     4*q1*q10*s45 - 2*q1*q2*s45 - 2*q10*q2*s45 - 2*q10*q3*s45 + 3*q2*q3*s45 - 
     q1*q5*s45 - 2*q3*q5*s45 - 4*q10*q7*s45 - 4*q3*q7*s45 - 2*q5*q7*s45 - 
     q3*q5*q7*s12*s45 + 3*q1*q10*q5*s23*s45 - q10*q3*q5*s23*s45 - 
     q1*q2*q5*s34*s45 + q10*q2*q5*s34*s45 - 3*q10*q5*q7*s34*s45 + 
     2*q1*q10*q2*s45^2 - q1*q2*q3*s45^2 - 4*q1*q10*q5*s45^2 + 
     q1*q2*q5*s45^2 - 2*q10*q2*q5*s45^2 - 2*q10*q3*q5*s45^2 - 
     4*q10*q3*q7*s45^2 - 4*q10*q5*q7*s45^2 - 2*q3*q5*q7*s45^2 + 
     2*q1*q10*q2*q5*s45^3 - 2*q10*q3*q5*q7*s45^3 - q1*q10*s51 + 2*q1*q2*s51 - 
     q10*q2*s51 - q10*q3*s51 - 3*q2*q3*s51 - 2*q1*q7*s51 - q10*q7*s51 + 
     4*q2*q7*s51 + 2*q3*q7*s51 - 3*q2*q3*q7*s12*s51 - q1*q2*q7*s34*s51 + 
     q1*q10*q2*s45*s51 + q1*q2*q3*s45*s51 - q1*q3*q7*s45*s51 - 
     3*q10*q3*q7*s45*s51 - 2*q1*q2*q3*s51^2 + 2*q1*q2*q7*s51^2 + 
     q1*q3*q7*s51^2 - q10*q3*q7*s51^2 - 4*q2*q3*q7*s51^2 - 
     2*q1*q2*q3*q7*s51^3]*(-8*F[1, 1, 1] - 8*F[1, 1, 2] + 8*tci[1, 2]))/12 + 
 ep*((r[5*q1 - 2*q10 + 7*q3 + 7*q5 + 3*q7 + 5*q2*q3*s12 + q2*q5*s12 + 
       q3*q5*s12 - 3*q2*q7*s12 + 4*q3*q7*s12 + q5*q7*s12 + 2*q2*q3*q7*s12^2 + 
       2*q3*q5*q7*s12^2 - 3*q1*q10*s23 + q1*q3*s23 + q10*q3*s23 + q1*q5*s23 + 
       8*q10*q5*s23 + q3*q5*s23 + 2*q1*q10*q5*s23^2 + 2*q10*q3*q5*s23^2 + 
       2*q1*q2*s34 + q10*q2*s34 - 2*q1*q5*s34 + 8*q10*q5*s34 + q10*q7*s34 + 
       2*q2*q7*s34 + 2*q5*q7*s34 + 2*q10*q2*q5*s34^2 + 2*q10*q5*q7*s34^2 + 
       5*q1*q10*s45 - 2*q1*q2*s45 + 2*q10*q2*s45 - q1*q3*s45 + 2*q10*q3*s45 - 
       5*q2*q3*s45 - q1*q5*s45 - q2*q5*s45 + q3*q5*s45 + 3*q10*q7*s45 + 
       4*q3*q7*s45 + 2*q5*q7*s45 - 4*q1*q10*q5*s23*s45 + 2*q1*q2*q5*s34*s45 + 
       4*q10*q5*q7*s34*s45 - 2*q1*q10*q2*s45^2 + 2*q1*q2*q3*s45^2 + 
       4*q1*q10*q5*s45^2 + 2*q10*q2*q5*s45^2 + 2*q10*q3*q5*s45^2 + 
       4*q10*q3*q7*s45^2 + 4*q10*q5*q7*s45^2 + 2*q3*q5*q7*s45^2 - 
       2*q1*q10*q2*q5*s45^3 + 2*q10*q3*q5*q7*s45^3 + 2*q1*q10*s51 - 
       2*q1*q2*s51 + 2*q10*q2*s51 + 2*q10*q3*s51 + 2*q2*q3*s51 + 
       3*q1*q7*s51 + q10*q7*s51 - 5*q2*q7*s51 + 4*q3*q7*s51 + 
       4*q2*q3*q7*s12*s51 + 2*q1*q2*q7*s34*s51 - 2*q1*q10*q2*s45*s51 + 
       2*q1*q3*q7*s45*s51 + 4*q10*q3*q7*s45*s51 + 2*q1*q2*q3*s51^2 - 
       2*q1*q2*q7*s51^2 + 2*q10*q3*q7*s51^2 + 4*q2*q3*q7*s51^2 + 
       2*q1*q2*q3*q7*s51^3]*(-8*F[1, 1, 1] - 8*F[1, 1, 2] + 8*tci[1, 2]))/
    12 + (2*r[q10 + 4*q2 - q3 - q5 - 3*q7 - 3*q2*q3*s12 - q3*q5*s12 + 
       2*q2*q7*s12 + q3*q7*s12 - q5*q7*s12 - q2*q3*q7*s12^2 - 
       q3*q5*q7*s12^2 + 2*q1*q10*s23 - q10*q3*s23 - 2*q10*q5*s23 - 
       q3*q5*s23 - q1*q10*q5*s23^2 - q10*q3*q5*s23^2 - q1*q2*s34 + 
       q1*q5*s34 - 2*q10*q5*s34 - q10*q7*s34 - q2*q7*s34 - q5*q7*s34 - 
       q10*q2*q5*s34^2 - q10*q5*q7*s34^2 - 4*q1*q10*s45 - 2*q1*q2*s45 - 
       2*q10*q2*s45 - 2*q10*q3*s45 + 3*q2*q3*s45 - q1*q5*s45 - 2*q3*q5*s45 - 
       4*q10*q7*s45 - 4*q3*q7*s45 - 2*q5*q7*s45 - q3*q5*q7*s12*s45 + 
       3*q1*q10*q5*s23*s45 - q10*q3*q5*s23*s45 - q1*q2*q5*s34*s45 + 
       q10*q2*q5*s34*s45 - 3*q10*q5*q7*s34*s45 + 2*q1*q10*q2*s45^2 - 
       q1*q2*q3*s45^2 - 4*q1*q10*q5*s45^2 + q1*q2*q5*s45^2 - 
       2*q10*q2*q5*s45^2 - 2*q10*q3*q5*s45^2 - 4*q10*q3*q7*s45^2 - 
       4*q10*q5*q7*s45^2 - 2*q3*q5*q7*s45^2 + 2*q1*q10*q2*q5*s45^3 - 
       2*q10*q3*q5*q7*s45^3 - q1*q10*s51 + 2*q1*q2*s51 - q10*q2*s51 - 
       q10*q3*s51 - 3*q2*q3*s51 - 2*q1*q7*s51 - q10*q7*s51 + 4*q2*q7*s51 + 
       2*q3*q7*s51 - 3*q2*q3*q7*s12*s51 - q1*q2*q7*s34*s51 + 
       q1*q10*q2*s45*s51 + q1*q2*q3*s45*s51 - q1*q3*q7*s45*s51 - 
       3*q10*q3*q7*s45*s51 - 2*q1*q2*q3*s51^2 + 2*q1*q2*q7*s51^2 + 
       q1*q3*q7*s51^2 - q10*q3*q7*s51^2 - 4*q2*q3*q7*s51^2 - 
       2*q1*q2*q3*q7*s51^3]*(F[1, 1, 1]^2/2 + F[1, 1, 2]^2/2 + 
      (2*tci[1, 1]^2)/3 - F[1, 1, 1]*tci[1, 2]))/3) + 
 ep^2*((r[-q1 + q10 + 2*q2 - 2*q3 - 2*q5 - 2*q7 - q2*q3*s12 - 2*q2*q5*s12 - 
       4*q3*q5*s12 - 2*q3*q7*s12 + q5*q7*s12 - q2*q3*q7*s12^2 - 
       q3*q5*q7*s12^2 - 2*q1*q3*s23 + q10*q3*s23 + 3*q1*q5*s23 - 
       6*q10*q5*s23 - 4*q3*q5*s23 - q1*q10*q5*s23^2 - q10*q3*q5*s23^2 - 
       q1*q2*s34 + 3*q10*q2*s34 + q1*q5*s34 - 6*q10*q5*s34 - 4*q10*q7*s34 - 
       q2*q7*s34 - q5*q7*s34 - q10*q2*q5*s34^2 - q10*q5*q7*s34^2 - 
       3*q1*q10*s45 + q1*q2*s45 - 3*q10*q2*s45 + 2*q1*q3*s45 - 3*q10*q3*s45 + 
       q2*q3*s45 - 5*q1*q5*s45 + 2*q2*q5*s45 - q3*q5*s45 - 9*q10*q7*s45 - 
       6*q3*q7*s45 - 3*q5*q7*s45 - 2*q3*q5*q7*s12*s45 + 4*q1*q10*q5*s23*s45 - 
       2*q10*q3*q5*s23*s45 - q1*q2*q5*s34*s45 + 2*q10*q2*q5*s34*s45 - 
       4*q10*q5*q7*s34*s45 + 3*q1*q10*q2*s45^2 - q1*q2*q3*s45^2 - 
       6*q1*q10*q5*s45^2 + 2*q1*q2*q5*s45^2 - 3*q10*q2*q5*s45^2 - 
       3*q10*q3*q5*s45^2 - 6*q10*q3*q7*s45^2 - 6*q10*q5*q7*s45^2 - 
       3*q3*q5*q7*s45^2 + 3*q1*q10*q2*q5*s45^3 - 3*q10*q3*q5*q7*s45^3 - 
       q1*q10*s51 + 3*q1*q2*s51 - q10*q2*s51 - q10*q3*s51 - 5*q2*q3*s51 - 
       4*q10*q7*s51 + 3*q2*q7*s51 - 4*q2*q3*q7*s12*s51 - q1*q2*q7*s34*s51 + 
       q1*q10*q2*s45*s51 + 2*q1*q2*q3*s45*s51 - q1*q3*q7*s45*s51 - 
       4*q10*q3*q7*s45*s51 - 3*q1*q2*q3*s51^2 + 3*q1*q2*q7*s51^2 + 
       2*q1*q3*q7*s51^2 - q10*q3*q7*s51^2 - 6*q2*q3*q7*s51^2 - 
       3*q1*q2*q3*q7*s51^3]*(-8*F[1, 1, 1] - 8*F[1, 1, 2] + 8*tci[1, 2]))/
    12 + (2*r[5*q1 - 2*q10 + 7*q3 + 7*q5 + 3*q7 + 5*q2*q3*s12 + q2*q5*s12 + 
       q3*q5*s12 - 3*q2*q7*s12 + 4*q3*q7*s12 + q5*q7*s12 + 2*q2*q3*q7*s12^2 + 
       2*q3*q5*q7*s12^2 - 3*q1*q10*s23 + q1*q3*s23 + q10*q3*s23 + q1*q5*s23 + 
       8*q10*q5*s23 + q3*q5*s23 + 2*q1*q10*q5*s23^2 + 2*q10*q3*q5*s23^2 + 
       2*q1*q2*s34 + q10*q2*s34 - 2*q1*q5*s34 + 8*q10*q5*s34 + q10*q7*s34 + 
       2*q2*q7*s34 + 2*q5*q7*s34 + 2*q10*q2*q5*s34^2 + 2*q10*q5*q7*s34^2 + 
       5*q1*q10*s45 - 2*q1*q2*s45 + 2*q10*q2*s45 - q1*q3*s45 + 2*q10*q3*s45 - 
       5*q2*q3*s45 - q1*q5*s45 - q2*q5*s45 + q3*q5*s45 + 3*q10*q7*s45 + 
       4*q3*q7*s45 + 2*q5*q7*s45 - 4*q1*q10*q5*s23*s45 + 2*q1*q2*q5*s34*s45 + 
       4*q10*q5*q7*s34*s45 - 2*q1*q10*q2*s45^2 + 2*q1*q2*q3*s45^2 + 
       4*q1*q10*q5*s45^2 + 2*q10*q2*q5*s45^2 + 2*q10*q3*q5*s45^2 + 
       4*q10*q3*q7*s45^2 + 4*q10*q5*q7*s45^2 + 2*q3*q5*q7*s45^2 - 
       2*q1*q10*q2*q5*s45^3 + 2*q10*q3*q5*q7*s45^3 + 2*q1*q10*s51 - 
       2*q1*q2*s51 + 2*q10*q2*s51 + 2*q10*q3*s51 + 2*q2*q3*s51 + 
       3*q1*q7*s51 + q10*q7*s51 - 5*q2*q7*s51 + 4*q3*q7*s51 + 
       4*q2*q3*q7*s12*s51 + 2*q1*q2*q7*s34*s51 - 2*q1*q10*q2*s45*s51 + 
       2*q1*q3*q7*s45*s51 + 4*q10*q3*q7*s45*s51 + 2*q1*q2*q3*s51^2 - 
       2*q1*q2*q7*s51^2 + 2*q10*q3*q7*s51^2 + 4*q2*q3*q7*s51^2 + 
       2*q1*q2*q3*q7*s51^3]*(F[1, 1, 1]^2/2 + F[1, 1, 2]^2/2 + 
      (2*tci[1, 1]^2)/3 - F[1, 1, 1]*tci[1, 2]))/3 - 
   (2*r[q10 + 4*q2 - q3 - q5 - 3*q7 - 3*q2*q3*s12 - q3*q5*s12 + 2*q2*q7*s12 + 
       q3*q7*s12 - q5*q7*s12 - q2*q3*q7*s12^2 - q3*q5*q7*s12^2 + 
       2*q1*q10*s23 - q10*q3*s23 - 2*q10*q5*s23 - q3*q5*s23 - 
       q1*q10*q5*s23^2 - q10*q3*q5*s23^2 - q1*q2*s34 + q1*q5*s34 - 
       2*q10*q5*s34 - q10*q7*s34 - q2*q7*s34 - q5*q7*s34 - q10*q2*q5*s34^2 - 
       q10*q5*q7*s34^2 - 4*q1*q10*s45 - 2*q1*q2*s45 - 2*q10*q2*s45 - 
       2*q10*q3*s45 + 3*q2*q3*s45 - q1*q5*s45 - 2*q3*q5*s45 - 4*q10*q7*s45 - 
       4*q3*q7*s45 - 2*q5*q7*s45 - q3*q5*q7*s12*s45 + 3*q1*q10*q5*s23*s45 - 
       q10*q3*q5*s23*s45 - q1*q2*q5*s34*s45 + q10*q2*q5*s34*s45 - 
       3*q10*q5*q7*s34*s45 + 2*q1*q10*q2*s45^2 - q1*q2*q3*s45^2 - 
       4*q1*q10*q5*s45^2 + q1*q2*q5*s45^2 - 2*q10*q2*q5*s45^2 - 
       2*q10*q3*q5*s45^2 - 4*q10*q3*q7*s45^2 - 4*q10*q5*q7*s45^2 - 
       2*q3*q5*q7*s45^2 + 2*q1*q10*q2*q5*s45^3 - 2*q10*q3*q5*q7*s45^3 - 
       q1*q10*s51 + 2*q1*q2*s51 - q10*q2*s51 - q10*q3*s51 - 3*q2*q3*s51 - 
       2*q1*q7*s51 - q10*q7*s51 + 4*q2*q7*s51 + 2*q3*q7*s51 - 
       3*q2*q3*q7*s12*s51 - q1*q2*q7*s34*s51 + q1*q10*q2*s45*s51 + 
       q1*q2*q3*s45*s51 - q1*q3*q7*s45*s51 - 3*q10*q3*q7*s45*s51 - 
       2*q1*q2*q3*s51^2 + 2*q1*q2*q7*s51^2 + q1*q3*q7*s51^2 - 
       q10*q3*q7*s51^2 - 4*q2*q3*q7*s51^2 - 2*q1*q2*q3*q7*s51^3]*
     (F[1, 1, 1]^3/6 + F[1, 1, 2]^3/6 + (7*F[1, 1, 1]*tci[1, 1]^2)/12 + 
      (F[1, 1, 2]*tci[1, 1]^2)/12 - (F[1, 1, 1]^2*tci[1, 2])/2 - 
      (tci[1, 1]^2*tci[1, 2])/4 + (2*tcr[3, 3])/3))/3)


==> anc/qg_W01_nfaa.m <==
(8*ep^2*r[-7*q1 + 23*q10 + 54*q11 - 9*q2 + 117*q21 + 180*q24 - 27*q3 - 
     56*q4 - 9*q5 - 179*q6 - 27*q7 + 79*q8 - 36*q9 + 63*q21*q4*s12 + 
     18*q3*q4*s12 - 74*q4^2*s12 + 81*q21*q5*s12 - 18*q3*q5*s12 + 
     63*q4*q5*s12 + 18*q21*q7*s12 - 74*q4*q8*s12 - 18*q7*q8*s12 - 
     74*q8^2*s12 - 92*q1*q10*s23 + 81*q1*q24*s23 + 18*q11*q3*s23 + 
     81*q24*q3*s23 - 11*q1*q4*s23 + 41*q3*q4*s23 - 18*q11*q5*s23 + 
     9*q3*q5*s23 - 78*q4*q5*s23 - 22*q3*q6*s23 + 74*q4*q6*s23 - 
     96*q5*q6*s23 + 148*q3*q4^2*s12*s23 - 18*q3*q4*q5*s12*s23 + 
     74*q4^2*q5*s12*s23 - 74*q3*q4^2*s23^2 - 74*q3*q4*q5*s23^2 + 
     74*q4^2*q5*s23^2 - 52*q3*q4*q6*s23^2 - 74*q4^2*q6*s23^2 - 
     101*q3*q5*q6*s23^2 + 170*q4*q5*q6*s23^2 - 74*q3*q4^2*q5*s12*s23^2 + 
     74*q3*q4^2*q5*s23^3 + 74*q3*q4^2*q6*s23^3 + 148*q3*q4*q5*q6*s23^3 - 
     74*q4^2*q5*q6*s23^3 - 74*q3*q4^2*q5*q6*s23^4 - 63*q10*q11*s34 + 
     18*q11*q2*s34 - 18*q1*q21*s34 + 63*q10*q21*s34 + 81*q2*q24*s34 + 
     22*q1*q4*s34 - 74*q4^2*s34 + 45*q11*q5*s34 - 18*q21*q5*s34 + 
     33*q4*q5*s34 - 27*q2*q6*s34 + 22*q4*q6*s34 - 69*q5*q6*s34 - 
     110*q10*q7*s34 + 81*q24*q7*s34 - 15*q1*q8*s34 - 126*q11*q8*s34 + 
     66*q4*q8*s34 - 74*q8^2*s34 - 81*q2*q9*s34 - 74*q6*q9*s34 + 
     11*q7*q9*s34 + 82*q8*q9*s34 - 63*q21*q4^2*s12*s34 - 
     126*q21*q4*q5*s12*s34 - 74*q4^2*q5*s12*s34 + 63*q4^2*q8*s12*s34 + 
     74*q4*q8^2*s12*s34 - 74*q4^2*q5*s23*s34 - 63*q1*q21*q4*s34^2 + 
     252*q21*q4^2*s34^2 + 63*q21*q4*q5*s34^2 + 74*q4^2*q5*s34^2 + 
     22*q10*q4*q6*s34^2 + 30*q1*q4*q8*s34^2 - 22*q10*q4*q8*s34^2 - 
     104*q4^2*q8*s34^2 - 63*q11*q5*q8*s34^2 - 33*q4*q5*q8*s34^2 + 
     148*q1*q8^2*s34^2 + 63*q11*q8^2*s34^2 - 148*q4*q8^2*s34^2 - 
     22*q10*q6*q9*s34^2 - 96*q5*q6*q9*s34^2 + 22*q10*q8*q9*s34^2 + 
     96*q5*q8*q9*s34^2 - 63*q8^2*q9*s34^2 - 74*q6*q9^2*s34^2 + 
     74*q8*q9^2*s34^2 + 63*q21*q4^2*q5*s12*s34^2 + 11*q4^2*q5*q8*s12*s34^2 - 
     63*q1*q21*q4^2*s34^3 - 63*q21*q4^2*q5*s34^3 + 63*q1*q4^2*q8*s34^3 - 
     11*q4^2*q5*q8*s34^3 + 74*q1*q4*q8^2*s34^3 + 65*q1*q10*s45 - 
     36*q1*q11*s45 - 126*q10*q11*s45 - 18*q11*q2*s45 + 63*q10*q21*s45 + 
     18*q2*q21*s45 - 63*q1*q24*s45 - 52*q2*q6*s45 - 101*q10*q7*s45 - 
     18*q11*q7*s45 - 18*q21*q7*s45 + 63*q24*q7*s45 + 18*q1*q8*s45 - 
     126*q11*q8*s45 + 41*q7*q8*s45 + 74*q8^2*s45 + 70*q2*q9*s45 - 
     52*q6*q9*s45 - 22*q7*q9*s45 + 22*q8*q9*s45 - 18*q21*q3*q5*s12*s45 - 
     74*q7*q8^2*s12*s45 + 18*q1*q10*q24*s23*s45 - 18*q24*q3*q5*s23*s45 + 
     27*q3*q5*q6*s23*s45 + 18*q11*q2*q5*s34*s45 + 18*q2*q24*q5*s34*s45 - 
     27*q2*q5*q6*s34*s45 - 18*q10*q24*q7*s34*s45 + 74*q1*q8^2*s34*s45 + 
     126*q11*q8^2*s34*s45 - 18*q2*q5*q9*s34*s45 - 126*q8^2*q9*s34*s45 - 
     222*q2*q9^2*s34*s45 + 74*q6*q9^2*s34*s45 + 148*q8*q9^2*s34*s45 - 
     63*q11*q5*q8^2*s34^2*s45 + 63*q5*q8^2*q9*s34^2*s45 + 
     74*q5*q6*q9^2*s34^2*s45 - 74*q5*q8*q9^2*s34^2*s45 - 
     18*q1*q10*q11*s45^2 - 18*q1*q10*q24*s45^2 - 74*q2*q5*q6*s45^2 - 
     18*q10*q21*q7*s45^2 - 18*q10*q24*q7*s45^2 - 63*q11*q7*q8*s45^2 - 
     63*q11*q8^2*s45^2 + 74*q7*q8^2*s45^2 + 74*q2*q5*q9*s45^2 + 
     274*q2*q6*q9*s45^2 - 74*q5*q6*q9*s45^2 + 33*q7*q8*q9*s45^2 - 
     11*q8^2*q9*s45^2 - 148*q2*q9^2*s45^2 + 148*q6*q9^2*s45^2 - 
     74*q2*q5*q9^2*s34*s45^2 + 74*q5*q6*q9^2*s34*s45^2 - 
     63*q11*q7*q8^2*s45^3 + 148*q2*q5*q6*q9*s45^3 - 11*q7*q8^2*q9*s45^3 - 
     74*q2*q5*q9^2*s45^3 - 222*q2*q6*q9^2*s45^3 + 74*q5*q6*q9^2*s45^3 - 
     74*q2*q5*q6*q9^2*s45^4 + 207*q10*q11*s51 - 18*q11*q2*s51 + 
     81*q1*q21*s51 + 81*q10*q21*s51 + 45*q2*q21*s51 + 63*q1*q24*s51 - 
     18*q2*q24*s51 + 45*q11*q3*s51 - 18*q24*q3*s51 + 22*q1*q4*s51 + 
     33*q3*q4*s51 - 74*q4^2*s51 - 54*q10*q6*s51 - 74*q2*q6*s51 - 
     69*q3*q6*s51 + 22*q4*q6*s51 - 83*q10*q7*s51 + 81*q11*q7*s51 + 
     9*q2*q7*s51 + 18*q21*q7*s51 + 63*q24*q7*s51 - 27*q6*q7*s51 - 
     59*q1*q8*s51 + 189*q11*q8*s51 + 22*q4*q8*s51 - 148*q7*q8*s51 + 
     74*q8^2*s51 - 189*q10*q9*s51 - 37*q2*q9*s51 + 44*q4*q9*s51 - 
     44*q7*q9*s51 - 178*q8*q9*s51 - 63*q21*q4^2*s12*s51 - 
     74*q3*q4^2*s12*s51 - 18*q2*q21*q7*s12*s51 + 63*q4^2*q8*s12*s51 + 
     18*q2*q7*q8*s12*s51 + 74*q4*q8^2*s12*s51 + 74*q7*q8^2*s12*s51 - 
     126*q1*q24*q4*s23*s51 - 126*q24*q3*q4*s23*s51 - 74*q3*q4^2*s23*s51 + 
     166*q1*q10*q9*s23*s51 + 148*q1*q4*q9*s23*s51 + 126*q1*q21*q4*s34*s51 + 
     126*q10*q21*q4*s34*s51 + 126*q2*q24*q4*s34*s51 - 74*q4^2*q6*s34*s51 + 
     18*q11*q2*q7*s34*s51 - 166*q10*q4*q7*s34*s51 + 126*q24*q4*q7*s34*s51 - 
     27*q2*q6*q7*s34*s51 - 252*q10*q11*q8*s34*s51 - 126*q1*q4*q8*s34*s51 + 
     22*q10*q4*q8*s34*s51 - 222*q1*q8^2*s34*s51 - 126*q11*q8^2*s34*s51 - 
     126*q2*q4*q9*s34*s51 + 22*q4*q7*q9*s34*s51 + 230*q10*q8*q9*s34*s51 + 
     126*q8^2*q9*s34*s51 - 222*q2*q9^2*s34*s51 - 74*q6*q9^2*s34*s51 - 
     148*q8*q9^2*s34*s51 + 63*q1*q21*q4^2*s34^2*s51 + 
     63*q10*q21*q4^2*s34^2*s51 - 74*q10*q4^2*q6*s34^2*s51 - 
     63*q1*q4^2*q8*s34^2*s51 + 11*q10*q4^2*q8*s34^2*s51 + 
     63*q10*q11*q8^2*s34^2*s51 - 74*q1*q4*q8^2*s34^2*s51 - 
     63*q10*q8^2*q9*s34^2*s51 - 74*q10*q6*q9^2*s34^2*s51 + 
     74*q10*q8*q9^2*s34^2*s51 - 18*q1*q10*q11*s45*s51 + 
     18*q1*q11*q3*s45*s51 + 18*q1*q21*q3*s45*s51 + 27*q1*q10*q6*s45*s51 - 
     27*q1*q3*q6*s45*s51 - 18*q10*q21*q7*s45*s51 - 27*q10*q6*q7*s45*s51 - 
     18*q1*q3*q8*s45*s51 - 148*q1*q8^2*s45*s51 - 63*q11*q8^2*s45*s51 + 
     74*q7*q8^2*s45*s51 + 104*q2*q6*q9*s45*s51 + 66*q7*q8*q9*s45*s51 + 
     63*q8^2*q9*s45*s51 + 74*q6*q9^2*s45*s51 - 74*q8*q9^2*s45*s51 - 
     126*q11*q7*q8^2*s45^2*s51 - 22*q7*q8^2*q9*s45^2*s51 - 
     222*q2*q6*q9^2*s45^2*s51 - 63*q2*q24*q4*s51^2 + 63*q24*q3*q4*s51^2 + 
     252*q24*q4^2*s51^2 + 74*q3*q4^2*s51^2 - 74*q1*q10*q6*s51^2 - 
     74*q1*q3*q6*s51^2 - 74*q10*q4*q6*s51^2 - 18*q11*q2*q7*s51^2 - 
     18*q2*q21*q7*s51^2 + 74*q10*q4*q7*s51^2 - 101*q10*q6*q7*s51^2 - 
     74*q2*q6*q7*s51^2 - 52*q4*q6*q7*s51^2 + 252*q10*q11*q8*s51^2 + 
     74*q1*q3*q8*s51^2 + 63*q11*q3*q8*s51^2 - 22*q2*q4*q8*s51^2 + 
     52*q1*q6*q8*s51^2 - 170*q2*q6*q8*s51^2 - 170*q3*q6*q8*s51^2 + 
     63*q11*q7*q8*s51^2 + 148*q2*q7*q8*s51^2 + 52*q6*q7*q8*s51^2 + 
     63*q11*q8^2*s51^2 - 74*q7*q8^2*s51^2 - 74*q1*q10*q9*s51^2 - 
     22*q1*q4*q9*s51^2 + 30*q2*q4*q9*s51^2 - 33*q3*q4*q9*s51^2 - 
     104*q4^2*q9*s51^2 + 52*q1*q6*q9*s51^2 + 74*q10*q6*q9*s51^2 - 
     22*q2*q6*q9*s51^2 - 22*q4*q7*q9*s51^2 - 252*q10*q8*q9*s51^2 + 
     33*q3*q8*q9*s51^2 + 33*q7*q8*q9*s51^2 - 63*q8^2*q9*s51^2 + 
     148*q10*q9^2*s51^2 + 148*q2*q9^2*s51^2 - 148*q4*q9^2*s51^2 - 
     74*q6*q9^2*s51^2 + 74*q8*q9^2*s51^2 + 63*q2*q21*q4^2*s12*s51^2 - 
     63*q2*q4^2*q8*s12*s51^2 - 74*q2*q4*q8^2*s12*s51^2 - 
     74*q2*q7*q8^2*s12*s51^2 + 63*q1*q24*q4^2*s23*s51^2 + 
     63*q24*q3*q4^2*s23*s51^2 - 63*q1*q4^2*q9*s23*s51^2 + 
     11*q3*q4^2*q9*s23*s51^2 - 74*q1*q10*q9^2*s23*s51^2 - 
     74*q1*q4*q9^2*s23*s51^2 + 63*q2*q24*q4^2*s34*s51^2 + 
     74*q10*q4^2*q6*s34*s51^2 - 74*q10*q4^2*q7*s34*s51^2 + 
     63*q24*q4^2*q7*s34*s51^2 - 126*q10*q11*q8^2*s34*s51^2 - 
     63*q2*q4^2*q9*s34*s51^2 + 11*q4^2*q7*q9*s34*s51^2 + 
     126*q10*q8^2*q9*s34*s51^2 - 74*q2*q4*q9^2*s34*s51^2 - 
     74*q10*q6*q9^2*s34*s51^2 - 148*q10*q8*q9^2*s34*s51^2 + 
     74*q1*q3*q8^2*s45*s51^2 - 63*q11*q3*q8^2*s45*s51^2 - 
     63*q11*q7*q8^2*s45*s51^2 - 11*q3*q8^2*q9*s45*s51^2 - 
     11*q7*q8^2*q9*s45*s51^2 - 74*q2*q6*q9^2*s45*s51^2 - 
     63*q2*q24*q4^2*s51^3 - 63*q24*q3*q4^2*s51^3 - 74*q10*q4^2*q6*s51^3 + 
     74*q10*q4^2*q7*s51^3 - 148*q10*q4*q6*q7*s51^3 - 74*q4^2*q6*q7*s51^3 - 
     148*q1*q3*q6*q8*s51^3 - 148*q2*q6*q7*q8*s51^3 + 63*q10*q11*q8^2*s51^3 + 
     74*q1*q3*q8^2*s51^3 + 74*q1*q6*q8^2*s51^3 - 74*q2*q6*q8^2*s51^3 - 
     74*q3*q6*q8^2*s51^3 + 74*q2*q7*q8^2*s51^3 + 74*q6*q7*q8^2*s51^3 + 
     63*q2*q4^2*q9*s51^3 - 11*q3*q4^2*q9*s51^3 + 148*q1*q10*q6*q9*s51^3 - 
     63*q10*q8^2*q9*s51^3 + 74*q1*q10*q9^2*s51^3 + 74*q2*q4*q9^2*s51^3 - 
     74*q1*q6*q9^2*s51^3 - 74*q10*q6*q9^2*s51^3 + 74*q10*q8*q9^2*s51^3 - 
     74*q10*q4^2*q6*q7*s51^4 - 74*q1*q3*q6*q8^2*s51^4 - 
     74*q2*q6*q7*q8^2*s51^4 - 74*q1*q10*q6*q9^2*s51^4])/9 + 
 ((4*ep)/3 - (4*ep^2*F[1, 1, 6])/3)*
  r[-4*q1 + 8*q10 + 12*q11 - 3*q2 + 30*q21 + 48*q24 - 9*q3 - 14*q4 - 3*q5 - 
    53*q6 - 9*q7 + 22*q8 - 12*q9 + 18*q21*q4*s12 + 6*q3*q4*s12 - 
    20*q4^2*s12 + 24*q21*q5*s12 - 6*q3*q5*s12 + 18*q4*q5*s12 + 6*q21*q7*s12 - 
    20*q4*q8*s12 - 6*q7*q8*s12 - 20*q8^2*s12 - 26*q1*q10*s23 + 
    24*q1*q24*s23 + 6*q11*q3*s23 + 24*q24*q3*s23 - 2*q1*q4*s23 + 
    14*q3*q4*s23 - 6*q11*q5*s23 + 3*q3*q5*s23 - 18*q4*q5*s23 - 4*q3*q6*s23 + 
    20*q4*q6*s23 - 24*q5*q6*s23 + 40*q3*q4^2*s12*s23 - 6*q3*q4*q5*s12*s23 + 
    20*q4^2*q5*s12*s23 - 20*q3*q4^2*s23^2 - 20*q3*q4*q5*s23^2 + 
    20*q4^2*q5*s23^2 - 16*q3*q4*q6*s23^2 - 20*q4^2*q6*s23^2 - 
    29*q3*q5*q6*s23^2 + 44*q4*q5*q6*s23^2 - 20*q3*q4^2*q5*s12*s23^2 + 
    20*q3*q4^2*q5*s23^3 + 20*q3*q4^2*q6*s23^3 + 40*q3*q4*q5*q6*s23^3 - 
    20*q4^2*q5*q6*s23^3 - 20*q3*q4^2*q5*q6*s23^4 - 18*q10*q11*s34 + 
    6*q11*q2*s34 - 6*q1*q21*s34 + 18*q10*q21*s34 + 24*q2*q24*s34 + 
    4*q1*q4*s34 - 20*q4^2*s34 + 12*q11*q5*s34 - 6*q21*q5*s34 + 6*q4*q5*s34 - 
    9*q2*q6*s34 + 4*q4*q6*s34 - 15*q5*q6*s34 - 32*q10*q7*s34 + 
    24*q24*q7*s34 - 36*q11*q8*s34 + 12*q4*q8*s34 - 20*q8^2*s34 - 
    24*q2*q9*s34 - 20*q6*q9*s34 + 2*q7*q9*s34 + 28*q8*q9*s34 - 
    18*q21*q4^2*s12*s34 - 36*q21*q4*q5*s12*s34 - 20*q4^2*q5*s12*s34 + 
    18*q4^2*q8*s12*s34 + 20*q4*q8^2*s12*s34 - 20*q4^2*q5*s23*s34 - 
    18*q1*q21*q4*s34^2 + 72*q21*q4^2*s34^2 + 18*q21*q4*q5*s34^2 + 
    20*q4^2*q5*s34^2 + 4*q10*q4*q6*s34^2 + 12*q1*q4*q8*s34^2 - 
    4*q10*q4*q8*s34^2 - 32*q4^2*q8*s34^2 - 18*q11*q5*q8*s34^2 - 
    6*q4*q5*q8*s34^2 + 40*q1*q8^2*s34^2 + 18*q11*q8^2*s34^2 - 
    40*q4*q8^2*s34^2 - 4*q10*q6*q9*s34^2 - 24*q5*q6*q9*s34^2 + 
    4*q10*q8*q9*s34^2 + 24*q5*q8*q9*s34^2 - 18*q8^2*q9*s34^2 - 
    20*q6*q9^2*s34^2 + 20*q8*q9^2*s34^2 + 18*q21*q4^2*q5*s12*s34^2 + 
    2*q4^2*q5*q8*s12*s34^2 - 18*q1*q21*q4^2*s34^3 - 18*q21*q4^2*q5*s34^3 + 
    18*q1*q4^2*q8*s34^3 - 2*q4^2*q5*q8*s34^3 + 20*q1*q4*q8^2*s34^3 + 
    17*q1*q10*s45 - 12*q1*q11*s45 - 36*q10*q11*s45 - 6*q11*q2*s45 + 
    18*q10*q21*s45 + 6*q2*q21*s45 - 18*q1*q24*s45 - 16*q2*q6*s45 - 
    29*q10*q7*s45 - 6*q11*q7*s45 - 6*q21*q7*s45 + 18*q24*q7*s45 + 
    6*q1*q8*s45 - 36*q11*q8*s45 + 14*q7*q8*s45 + 20*q8^2*s45 + 22*q2*q9*s45 - 
    16*q6*q9*s45 - 4*q7*q9*s45 + 4*q8*q9*s45 - 6*q21*q3*q5*s12*s45 - 
    20*q7*q8^2*s12*s45 + 6*q1*q10*q24*s23*s45 - 6*q24*q3*q5*s23*s45 + 
    9*q3*q5*q6*s23*s45 + 6*q11*q2*q5*s34*s45 + 6*q2*q24*q5*s34*s45 - 
    9*q2*q5*q6*s34*s45 - 6*q10*q24*q7*s34*s45 + 20*q1*q8^2*s34*s45 + 
    36*q11*q8^2*s34*s45 - 6*q2*q5*q9*s34*s45 - 36*q8^2*q9*s34*s45 - 
    60*q2*q9^2*s34*s45 + 20*q6*q9^2*s34*s45 + 40*q8*q9^2*s34*s45 - 
    18*q11*q5*q8^2*s34^2*s45 + 18*q5*q8^2*q9*s34^2*s45 + 
    20*q5*q6*q9^2*s34^2*s45 - 20*q5*q8*q9^2*s34^2*s45 - 6*q1*q10*q11*s45^2 - 
    6*q1*q10*q24*s45^2 - 20*q2*q5*q6*s45^2 - 6*q10*q21*q7*s45^2 - 
    6*q10*q24*q7*s45^2 - 18*q11*q7*q8*s45^2 - 18*q11*q8^2*s45^2 + 
    20*q7*q8^2*s45^2 + 20*q2*q5*q9*s45^2 + 76*q2*q6*q9*s45^2 - 
    20*q5*q6*q9*s45^2 + 6*q7*q8*q9*s45^2 - 2*q8^2*q9*s45^2 - 
    40*q2*q9^2*s45^2 + 40*q6*q9^2*s45^2 - 20*q2*q5*q9^2*s34*s45^2 + 
    20*q5*q6*q9^2*s34*s45^2 - 18*q11*q7*q8^2*s45^3 + 40*q2*q5*q6*q9*s45^3 - 
    2*q7*q8^2*q9*s45^3 - 20*q2*q5*q9^2*s45^3 - 60*q2*q6*q9^2*s45^3 + 
    20*q5*q6*q9^2*s45^3 - 20*q2*q5*q6*q9^2*s45^4 + 60*q10*q11*s51 - 
    6*q11*q2*s51 + 24*q1*q21*s51 + 24*q10*q21*s51 + 12*q2*q21*s51 + 
    18*q1*q24*s51 - 6*q2*q24*s51 + 12*q11*q3*s51 - 6*q24*q3*s51 + 
    4*q1*q4*s51 + 6*q3*q4*s51 - 20*q4^2*s51 - 18*q10*q6*s51 - 20*q2*q6*s51 - 
    15*q3*q6*s51 + 4*q4*q6*s51 - 23*q10*q7*s51 + 24*q11*q7*s51 + 
    3*q2*q7*s51 + 6*q21*q7*s51 + 18*q24*q7*s51 - 9*q6*q7*s51 - 20*q1*q8*s51 + 
    54*q11*q8*s51 + 4*q4*q8*s51 - 40*q7*q8*s51 + 20*q8^2*s51 - 
    54*q10*q9*s51 - 4*q2*q9*s51 + 8*q4*q9*s51 - 8*q7*q9*s51 - 52*q8*q9*s51 - 
    18*q21*q4^2*s12*s51 - 20*q3*q4^2*s12*s51 - 6*q2*q21*q7*s12*s51 + 
    18*q4^2*q8*s12*s51 + 6*q2*q7*q8*s12*s51 + 20*q4*q8^2*s12*s51 + 
    20*q7*q8^2*s12*s51 - 36*q1*q24*q4*s23*s51 - 36*q24*q3*q4*s23*s51 - 
    20*q3*q4^2*s23*s51 + 46*q1*q10*q9*s23*s51 + 40*q1*q4*q9*s23*s51 + 
    36*q1*q21*q4*s34*s51 + 36*q10*q21*q4*s34*s51 + 36*q2*q24*q4*s34*s51 - 
    20*q4^2*q6*s34*s51 + 6*q11*q2*q7*s34*s51 - 46*q10*q4*q7*s34*s51 + 
    36*q24*q4*q7*s34*s51 - 9*q2*q6*q7*s34*s51 - 72*q10*q11*q8*s34*s51 - 
    36*q1*q4*q8*s34*s51 + 4*q10*q4*q8*s34*s51 - 60*q1*q8^2*s34*s51 - 
    36*q11*q8^2*s34*s51 - 36*q2*q4*q9*s34*s51 + 4*q4*q7*q9*s34*s51 + 
    68*q10*q8*q9*s34*s51 + 36*q8^2*q9*s34*s51 - 60*q2*q9^2*s34*s51 - 
    20*q6*q9^2*s34*s51 - 40*q8*q9^2*s34*s51 + 18*q1*q21*q4^2*s34^2*s51 + 
    18*q10*q21*q4^2*s34^2*s51 - 20*q10*q4^2*q6*s34^2*s51 - 
    18*q1*q4^2*q8*s34^2*s51 + 2*q10*q4^2*q8*s34^2*s51 + 
    18*q10*q11*q8^2*s34^2*s51 - 20*q1*q4*q8^2*s34^2*s51 - 
    18*q10*q8^2*q9*s34^2*s51 - 20*q10*q6*q9^2*s34^2*s51 + 
    20*q10*q8*q9^2*s34^2*s51 - 6*q1*q10*q11*s45*s51 + 6*q1*q11*q3*s45*s51 + 
    6*q1*q21*q3*s45*s51 + 9*q1*q10*q6*s45*s51 - 9*q1*q3*q6*s45*s51 - 
    6*q10*q21*q7*s45*s51 - 9*q10*q6*q7*s45*s51 - 6*q1*q3*q8*s45*s51 - 
    40*q1*q8^2*s45*s51 - 18*q11*q8^2*s45*s51 + 20*q7*q8^2*s45*s51 + 
    32*q2*q6*q9*s45*s51 + 12*q7*q8*q9*s45*s51 + 18*q8^2*q9*s45*s51 + 
    20*q6*q9^2*s45*s51 - 20*q8*q9^2*s45*s51 - 36*q11*q7*q8^2*s45^2*s51 - 
    4*q7*q8^2*q9*s45^2*s51 - 60*q2*q6*q9^2*s45^2*s51 - 18*q2*q24*q4*s51^2 + 
    18*q24*q3*q4*s51^2 + 72*q24*q4^2*s51^2 + 20*q3*q4^2*s51^2 - 
    20*q1*q10*q6*s51^2 - 20*q1*q3*q6*s51^2 - 20*q10*q4*q6*s51^2 - 
    6*q11*q2*q7*s51^2 - 6*q2*q21*q7*s51^2 + 20*q10*q4*q7*s51^2 - 
    29*q10*q6*q7*s51^2 - 20*q2*q6*q7*s51^2 - 16*q4*q6*q7*s51^2 + 
    72*q10*q11*q8*s51^2 + 20*q1*q3*q8*s51^2 + 18*q11*q3*q8*s51^2 - 
    4*q2*q4*q8*s51^2 + 16*q1*q6*q8*s51^2 - 44*q2*q6*q8*s51^2 - 
    44*q3*q6*q8*s51^2 + 18*q11*q7*q8*s51^2 + 40*q2*q7*q8*s51^2 + 
    16*q6*q7*q8*s51^2 + 18*q11*q8^2*s51^2 - 20*q7*q8^2*s51^2 - 
    20*q1*q10*q9*s51^2 - 4*q1*q4*q9*s51^2 + 12*q2*q4*q9*s51^2 - 
    6*q3*q4*q9*s51^2 - 32*q4^2*q9*s51^2 + 16*q1*q6*q9*s51^2 + 
    20*q10*q6*q9*s51^2 - 4*q2*q6*q9*s51^2 - 4*q4*q7*q9*s51^2 - 
    72*q10*q8*q9*s51^2 + 6*q3*q8*q9*s51^2 + 6*q7*q8*q9*s51^2 - 
    18*q8^2*q9*s51^2 + 40*q10*q9^2*s51^2 + 40*q2*q9^2*s51^2 - 
    40*q4*q9^2*s51^2 - 20*q6*q9^2*s51^2 + 20*q8*q9^2*s51^2 + 
    18*q2*q21*q4^2*s12*s51^2 - 18*q2*q4^2*q8*s12*s51^2 - 
    20*q2*q4*q8^2*s12*s51^2 - 20*q2*q7*q8^2*s12*s51^2 + 
    18*q1*q24*q4^2*s23*s51^2 + 18*q24*q3*q4^2*s23*s51^2 - 
    18*q1*q4^2*q9*s23*s51^2 + 2*q3*q4^2*q9*s23*s51^2 - 
    20*q1*q10*q9^2*s23*s51^2 - 20*q1*q4*q9^2*s23*s51^2 + 
    18*q2*q24*q4^2*s34*s51^2 + 20*q10*q4^2*q6*s34*s51^2 - 
    20*q10*q4^2*q7*s34*s51^2 + 18*q24*q4^2*q7*s34*s51^2 - 
    36*q10*q11*q8^2*s34*s51^2 - 18*q2*q4^2*q9*s34*s51^2 + 
    2*q4^2*q7*q9*s34*s51^2 + 36*q10*q8^2*q9*s34*s51^2 - 
    20*q2*q4*q9^2*s34*s51^2 - 20*q10*q6*q9^2*s34*s51^2 - 
    40*q10*q8*q9^2*s34*s51^2 + 20*q1*q3*q8^2*s45*s51^2 - 
    18*q11*q3*q8^2*s45*s51^2 - 18*q11*q7*q8^2*s45*s51^2 - 
    2*q3*q8^2*q9*s45*s51^2 - 2*q7*q8^2*q9*s45*s51^2 - 
    20*q2*q6*q9^2*s45*s51^2 - 18*q2*q24*q4^2*s51^3 - 18*q24*q3*q4^2*s51^3 - 
    20*q10*q4^2*q6*s51^3 + 20*q10*q4^2*q7*s51^3 - 40*q10*q4*q6*q7*s51^3 - 
    20*q4^2*q6*q7*s51^3 - 40*q1*q3*q6*q8*s51^3 - 40*q2*q6*q7*q8*s51^3 + 
    18*q10*q11*q8^2*s51^3 + 20*q1*q3*q8^2*s51^3 + 20*q1*q6*q8^2*s51^3 - 
    20*q2*q6*q8^2*s51^3 - 20*q3*q6*q8^2*s51^3 + 20*q2*q7*q8^2*s51^3 + 
    20*q6*q7*q8^2*s51^3 + 18*q2*q4^2*q9*s51^3 - 2*q3*q4^2*q9*s51^3 + 
    40*q1*q10*q6*q9*s51^3 - 18*q10*q8^2*q9*s51^3 + 20*q1*q10*q9^2*s51^3 + 
    20*q2*q4*q9^2*s51^3 - 20*q1*q6*q9^2*s51^3 - 20*q10*q6*q9^2*s51^3 + 
    20*q10*q8*q9^2*s51^3 - 20*q10*q4^2*q6*q7*s51^4 - 20*q1*q3*q6*q8^2*s51^4 - 
    20*q2*q6*q7*q8^2*s51^4 - 20*q1*q10*q6*q9^2*s51^4] + 
 ((4*ep^2*F[1, 1, 6])/9 - (4*ep^2*F[1, 1, 10])/9)*
  r[31*q1 + 14*q10 + 72*q2 + 18*q21 + 123*q3 + 206*q4 + 85*q5 - 133*q6 - 
    146*q7 - 19*q8 - 36*q9 - 54*q2*q21*s12 - 432*q21^2*s12 + 54*q21*q4*s12 - 
    39*q3*q4*s12 - 49*q4^2*s12 - 162*q21*q5*s12 - 23*q4*q5*s12 + 
    36*q21*q7*s12 + 124*q4*q8*s12 + 61*q7*q8*s12 - 160*q8^2*s12 - 
    126*q21^2*q4*s12^2 - 126*q21*q4^2*s12^2 - 11*q3*q4^2*s12^2 - 
    236*q4^3*s12^2 - 162*q21^2*q5*s12^2 + 36*q21*q3*q5*s12^2 + 
    77*q4^2*q5*s12^2 - 36*q21^2*q7*s12^2 + 88*q4^2*q8*s12^2 + 
    225*q4*q8^2*s12^2 - 11*q7*q8^2*s12^2 + 236*q8^3*s12^2 - 29*q1*q10*s23 - 
    11*q1*q4*s23 + 100*q3*q4*s23 - 126*q4^2*s23 + 65*q3*q5*s23 - 
    336*q4*q5*s23 - 32*q3*q6*s23 - 132*q4*q6*s23 - 448*q5*q6*s23 - 
    164*q3*q4^2*s12*s23 - 236*q4^3*s12*s23 + 56*q3*q4*q5*s12*s23 - 
    422*q4^2*q5*s12*s23 + 472*q3*q4^3*s12^2*s23 + 11*q3*q4^2*q5*s12^2*s23 + 
    236*q4^3*q5*s12^2*s23 - 308*q3*q4^2*s23^2 + 236*q4^3*s23^2 - 
    204*q3*q4*q5*s23^2 + 696*q4^2*q5*s23^2 - 408*q3*q4*q6*s23^2 + 
    324*q4^2*q6*s23^2 - 269*q3*q5*q6*s23^2 + 1032*q4*q5*q6*s23^2 - 
    472*q3*q4^3*s12*s23^2 - 148*q3*q4^2*q5*s12*s23^2 + 
    472*q4^3*q5*s12*s23^2 - 236*q3*q4^3*q5*s12^2*s23^2 + 472*q3*q4^3*s23^3 + 
    384*q3*q4^2*q5*s23^3 - 472*q4^3*q5*s23^3 + 780*q3*q4^2*q6*s23^3 - 
    236*q4^3*q6*s23^3 + 588*q3*q4*q5*q6*s23^3 - 1168*q4^2*q5*q6*s23^3 + 
    236*q3*q4^3*q5*s12*s23^3 - 236*q3*q4^3*q5*s23^4 - 472*q3*q4^3*q6*s23^4 - 
    620*q3*q4^2*q5*q6*s23^4 + 472*q4^3*q5*q6*s23^4 + 
    236*q3*q4^3*q5*q6*s23^5 + 54*q1*q21*s34 - 54*q10*q21*s34 + 
    180*q21^2*s34 - 76*q1*q4*s34 + 700*q4^2*s34 + 54*q21*q5*s34 - 
    141*q4*q5*s34 - 65*q2*q6*s34 + 132*q4*q6*s34 - 179*q5*q6*s34 - 
    137*q10*q7*s34 + 9*q1*q8*s34 - 280*q4*q8*s34 + 65*q5*q8*s34 + 
    723*q8^2*s34 - 78*q2*q9*s34 + 87*q8*q9*s34 + 378*q21^2*q4*s12*s34 + 
    558*q21*q4^2*s12*s34 - 236*q4^3*s12*s34 + 198*q21^2*q5*s12*s34 + 
    378*q21*q4*q5*s12*s34 + 246*q4^2*q5*s12*s34 - 237*q4^2*q8*s12*s34 - 
    163*q4*q5*q8*s12*s34 - 761*q4*q8^2*s12*s34 + 126*q21^2*q4^2*s12^2*s34 + 
    252*q21^2*q4*q5*s12^2*s34 - 252*q21*q4^2*q5*s12^2*s34 - 
    236*q4^3*q5*s12^2*s34 + 87*q4^2*q5*q8*s12^2*s34 - 
    88*q4^2*q8^2*s12^2*s34 - 236*q4*q8^3*s12^2*s34 + 38*q1*q4^2*s23*s34 - 
    236*q4^3*s23*s34 + 411*q4^2*q5*s23*s34 - 312*q4^2*q6*s23*s34 + 
    444*q4*q5*q6*s23*s34 - 472*q4^3*q5*s12*s23*s34 - 236*q4^3*q5*s23^2*s34 + 
    236*q4^3*q6*s23^2*s34 - 548*q4^2*q5*q6*s23^2*s34 + 
    236*q4^3*q5*q6*s23^3*s34 - 36*q1*q21^2*s34^2 + 198*q1*q21*q4*s34^2 - 
    76*q1*q4^2*s34^2 - 1350*q21*q4^2*s34^2 + 472*q4^3*s34^2 - 
    36*q21^2*q5*s34^2 - 198*q21*q4*q5*s34^2 - 323*q4^2*q5*s34^2 - 
    51*q1*q4*q8*s34^2 + 389*q4^2*q8*s34^2 + 147*q4*q5*q8*s34^2 - 
    422*q1*q8^2*s34^2 + 961*q4*q8^2*s34^2 - 114*q5*q8^2*s34^2 - 
    708*q8^3*s34^2 - 38*q8^2*q9*s34^2 - 756*q21^2*q4^2*s12*s34^2 + 
    756*q21*q4^3*s12*s34^2 - 378*q21^2*q4*q5*s12*s34^2 + 
    72*q21*q4^2*q5*s12*s34^2 + 472*q4^3*q5*s12*s34^2 - 48*q4^3*q8*s12*s34^2 - 
    142*q4^2*q5*q8*s12*s34^2 + 150*q4^2*q8^2*s12*s34^2 + 
    114*q4*q5*q8^2*s12*s34^2 + 708*q4*q8^3*s12*s34^2 - 
    126*q21^2*q4^2*q5*s12^2*s34^2 + 252*q21*q4^3*q5*s12^2*s34^2 - 
    16*q4^3*q5*q8*s12^2*s34^2 - 38*q4^2*q5*q8^2*s12^2*s34^2 + 
    236*q4^3*q5*s23*s34^2 - 126*q1*q21^2*q4*s34^3 + 306*q1*q21*q4^2*s34^3 + 
    756*q21^2*q4^2*s34^3 - 756*q21*q4^3*s34^3 + 126*q21^2*q4*q5*s34^3 + 
    180*q21*q4^2*q5*s34^3 - 236*q4^3*q5*s34^3 - 192*q1*q4^2*q8*s34^3 + 
    48*q4^3*q8*s34^3 + 55*q4^2*q5*q8*s34^3 - 235*q1*q4*q8^2*s34^3 - 
    150*q4^2*q8^2*s34^3 - 114*q4*q5*q8^2*s34^3 + 472*q1*q8^3*s34^3 - 
    708*q4*q8^3*s34^3 + 252*q21^2*q4^2*q5*s12*s34^3 - 
    504*q21*q4^3*q5*s12*s34^3 + 32*q4^3*q5*q8*s12*s34^3 + 
    76*q4^2*q5*q8^2*s12*s34^3 - 126*q1*q21^2*q4^2*s34^4 - 
    126*q21^2*q4^2*q5*s34^4 + 252*q21*q4^3*q5*s34^4 - 16*q4^3*q5*q8*s34^4 + 
    88*q1*q4^2*q8^2*s34^4 - 38*q4^2*q5*q8^2*s34^4 + 236*q1*q4*q8^3*s34^4 + 
    58*q1*q10*s45 - 18*q1*q21*s45 + 54*q10*q21*s45 - 36*q2*q21*s45 - 
    126*q21^2*s45 - 18*q2*q5*s45 + 18*q21*q5*s45 + 132*q2*q6*s45 + 
    132*q3*q6*s45 + 112*q5*q6*s45 - 72*q10*q7*s45 + 56*q7*q8*s45 + 
    29*q2*q9*s45 - 11*q8*q9*s45 - 36*q2*q21^2*s12*s45 + 36*q21^2*q3*s12*s45 - 
    36*q21^2*q5*s12*s45 + 36*q21^2*q7*s12*s45 - 160*q7*q8^2*s12*s45 + 
    36*q21^2*q3*q5*s12^2*s45 + 236*q7*q8^3*s12^2*s45 + 65*q3*q5*q6*s23*s45 - 
    126*q10*q21^2*s34*s45 + 47*q2*q5*q6*s34*s45 - 99*q1*q8^2*s34*s45 - 
    29*q2*q5*q9*s34*s45 + 11*q5*q8*q9*s34*s45 - 76*q8^2*q9*s34*s45 + 
    236*q1*q8^3*s34^2*s45 + 38*q5*q8^2*q9*s34^2*s45 - 18*q1*q10*q21*s45^2 - 
    126*q10*q21^2*s45^2 + 36*q2*q21^2*s45^2 - 18*q2*q21*q5*s45^2 + 
    36*q10*q21*q7*s45^2 + 36*q21^2*q7*s45^2 + 36*q10*q21^2*q7*s45^3 - 
    126*q1*q21*s51 + 288*q10*q21*s51 - 684*q21^2*s51 - 36*q21*q3*s51 - 
    87*q2*q4*s51 + 252*q21*q4*s51 - 132*q3*q4*s51 + 152*q4^2*s51 - 
    18*q10*q6*s51 - 204*q2*q6*s51 - 171*q3*q6*s51 - 44*q4*q6*s51 - 
    241*q10*q7*s51 + 168*q2*q7*s51 + 72*q21*q7*s51 - 219*q4*q7*s51 - 
    9*q6*q7*s51 + 79*q1*q8*s51 + 444*q2*q8*s51 + 219*q3*q8*s51 + 
    91*q4*q8*s51 - 352*q7*q8*s51 + 99*q8^2*s51 - 49*q10*q9*s51 + 
    78*q2*q9*s51 - 76*q4*q9*s51 - 87*q8*q9*s51 - 54*q2*q21^2*s12*s51 - 
    234*q2*q21*q4*s12*s51 - 126*q21^2*q4*s12*s51 + 54*q21*q4^2*s12*s51 + 
    312*q3*q4^2*s12*s51 - 236*q4^3*s12*s51 - 72*q2*q21*q7*s12*s51 - 
    72*q21^2*q7*s12*s51 + 147*q2*q4*q8*s12*s51 - 16*q4^2*q8*s12*s51 - 
    78*q2*q7*q8*s12*s51 + 72*q4*q8^2*s12*s51 + 620*q7*q8^2*s12*s51 - 
    236*q8^3*s12*s51 + 126*q21^2*q4^2*s12^2*s51 - 236*q3*q4^3*s12^2*s51 + 
    36*q2*q21^2*q7*s12^2*s51 + 11*q2*q4*q8^2*s12^2*s51 - 
    88*q4^2*q8^2*s12^2*s51 + 11*q2*q7*q8^2*s12^2*s51 - 
    236*q4*q8^3*s12^2*s51 - 236*q7*q8^3*s12^2*s51 + 38*q1*q4^2*s23*s51 - 
    76*q3*q4^2*s23*s51 + 236*q4^3*s23*s51 + 56*q3*q4*q6*s23*s51 + 
    160*q4^2*q6*s23*s51 + 29*q1*q10*q9*s23*s51 + 11*q1*q4*q9*s23*s51 + 
    236*q3*q4^3*s12*s23*s51 - 236*q3*q4^3*s23^2*s51 - 
    160*q3*q4^2*q6*s23^2*s51 - 236*q4^3*q6*s23^2*s51 + 
    236*q3*q4^3*q6*s23^3*s51 + 198*q1*q21^2*s34*s51 - 378*q10*q21^2*s34*s51 - 
    378*q1*q21*q4*s34*s51 + 378*q10*q21*q4*s34*s51 - 504*q21^2*q4*s34*s51 + 
    1008*q21*q4^2*s34*s51 - 236*q4^3*s34*s51 - 148*q4^2*q6*s34*s51 - 
    510*q10*q4*q7*s34*s51 - 65*q2*q6*q7*s34*s51 + 56*q4*q6*q7*s34*s51 + 
    215*q1*q4*q8*s34*s51 - 87*q10*q4*q8*s34*s51 - 175*q4^2*q8*s34*s51 + 
    520*q1*q8^2*s34*s51 - 283*q4*q8^2*s34*s51 + 1180*q8^3*s34*s51 - 
    87*q2*q4*q9*s34*s51 + 87*q10*q8*q9*s34*s51 + 76*q8^2*q9*s34*s51 + 
    236*q4^3*q6*s23*s34*s51 + 378*q1*q21^2*q4*s34^2*s51 - 
    126*q10*q21^2*q4*s34^2*s51 - 306*q1*q21*q4^2*s34^2*s51 + 
    72*q10*q21*q4^2*s34^2*s51 - 756*q21^2*q4^2*s34^2*s51 + 
    756*q21*q4^3*s34^2*s51 - 72*q10*q4^2*q6*s34^2*s51 + 
    192*q1*q4^2*q8*s34^2*s51 - 48*q4^3*q8*s34^2*s51 + 
    70*q1*q4*q8^2*s34^2*s51 + 38*q10*q4*q8^2*s34^2*s51 + 
    150*q4^2*q8^2*s34^2*s51 - 1180*q1*q8^3*s34^2*s51 + 
    708*q4*q8^3*s34^2*s51 - 38*q10*q8^2*q9*s34^2*s51 + 
    252*q1*q21^2*q4^2*s34^3*s51 - 176*q1*q4^2*q8^2*s34^3*s51 - 
    472*q1*q4*q8^3*s34^3*s51 + 36*q1*q21^2*s45*s51 - 288*q10*q21^2*s45*s51 + 
    90*q2*q21^2*s45*s51 - 36*q21^2*q3*s45*s51 - 47*q1*q10*q6*s45*s51 - 
    9*q1*q3*q6*s45*s51 + 72*q10*q21*q7*s45*s51 + 72*q21^2*q7*s45*s51 - 
    65*q10*q6*q7*s45*s51 - 56*q1*q6*q8*s45*s51 + 444*q2*q6*q8*s45*s51 + 
    444*q3*q6*q8*s45*s51 - 56*q6*q7*q8*s45*s51 + 198*q1*q8^2*s45*s51 + 
    160*q7*q8^2*s45*s51 + 38*q8^2*q9*s45*s51 - 236*q7*q8^3*s12*s45*s51 - 
    708*q1*q8^3*s34*s45*s51 + 72*q10*q21^2*q7*s45^2*s51 - 
    162*q1*q21^2*s51^2 - 162*q10*q21^2*s51^2 + 36*q2*q21^2*s51^2 + 
    252*q10*q21*q4*s51^2 - 38*q2*q4^2*s51^2 + 144*q1*q3*q6*s51^2 - 
    204*q10*q4*q6*s51^2 + 36*q10*q21*q7*s51^2 - 72*q2*q21*q7*s51^2 - 
    36*q21^2*q7*s51^2 - 21*q10*q4*q7*s51^2 - 269*q10*q6*q7*s51^2 - 
    204*q2*q6*q7*s51^2 - 192*q4*q6*q7*s51^2 - 144*q1*q3*q8*s51^2 - 
    27*q10*q4*q8*s51^2 - 144*q1*q6*q8*s51^2 - 588*q2*q6*q8*s51^2 - 
    92*q3*q6*q8*s51^2 + 588*q2*q7*q8*s51^2 + 352*q6*q7*q8*s51^2 + 
    66*q1*q8^2*s51^2 + 548*q2*q8^2*s51^2 - 620*q7*q8^2*s51^2 + 
    87*q2*q4*q9*s51^2 - 76*q4^2*q9*s51^2 - 87*q10*q8*q9*s51^2 - 
    38*q8^2*q9*s51^2 + 126*q2*q21^2*q4*s12*s51^2 - 54*q2*q21*q4^2*s12*s51^2 + 
    72*q2*q21^2*q7*s12*s51^2 + 16*q2*q4^2*q8*s12*s51^2 - 
    72*q2*q4*q8^2*s12*s51^2 - 620*q2*q7*q8^2*s12*s51^2 + 
    236*q7*q8^3*s12*s51^2 - 126*q2*q21^2*q4^2*s12^2*s51^2 + 
    88*q2*q4^2*q8^2*s12^2*s51^2 + 236*q2*q4*q8^3*s12^2*s51^2 + 
    236*q2*q7*q8^3*s12^2*s51^2 - 38*q1*q4^2*q9*s23*s51^2 - 
    252*q1*q21^2*q4*s34*s51^2 - 252*q10*q21^2*q4*s34*s51^2 + 
    504*q10*q21*q4^2*s34*s51^2 + 148*q10*q4^2*q6*s34*s51^2 - 
    609*q10*q4^2*q7*s34*s51^2 + 160*q4^2*q6*q7*s34*s51^2 - 
    43*q10*q4^2*q8*s34*s51^2 + 165*q1*q4*q8^2*s34*s51^2 - 
    76*q10*q4*q8^2*s34*s51^2 + 708*q1*q8^3*s34*s51^2 - 
    38*q2*q4^2*q9*s34*s51^2 + 76*q10*q8^2*q9*s34*s51^2 - 
    126*q1*q21^2*q4^2*s34^2*s51^2 - 126*q10*q21^2*q4^2*s34^2*s51^2 + 
    252*q10*q21*q4^3*s34^2*s51^2 - 236*q10*q4^3*q6*s34^2*s51^2 - 
    16*q10*q4^3*q8*s34^2*s51^2 + 88*q1*q4^2*q8^2*s34^2*s51^2 - 
    38*q10*q4^2*q8^2*s34^2*s51^2 + 236*q1*q4*q8^3*s34^2*s51^2 - 
    36*q1*q21^2*q3*s45*s51^2 + 36*q10*q21^2*q7*s45*s51^2 - 
    99*q1*q3*q8^2*s45*s51^2 - 160*q1*q6*q8^2*s45*s51^2 + 
    548*q2*q6*q8^2*s45*s51^2 + 548*q3*q6*q8^2*s45*s51^2 - 
    160*q6*q7*q8^2*s45*s51^2 + 708*q1*q8^3*s45*s51^2 + 
    236*q7*q8^3*s45*s51^2 - 384*q10*q4^2*q6*s51^3 + 36*q2*q21^2*q7*s51^3 + 
    384*q10*q4^2*q7*s51^3 - 588*q10*q4*q6*q7*s51^3 - 384*q4^2*q6*q7*s51^3 + 
    468*q1*q3*q6*q8*s51^3 - 588*q2*q6*q7*q8*s51^3 - 324*q1*q3*q8^2*s51^3 - 
    324*q1*q6*q8^2*s51^3 - 620*q2*q6*q8^2*s51^3 + 324*q3*q6*q8^2*s51^3 + 
    620*q2*q7*q8^2*s51^3 + 620*q6*q7*q8^2*s51^3 + 236*q2*q8^3*s51^3 - 
    236*q7*q8^3*s51^3 + 38*q2*q4^2*q9*s51^3 - 38*q10*q8^2*q9*s51^3 - 
    236*q2*q7*q8^3*s12*s51^3 + 236*q10*q4^3*q6*s34*s51^3 - 
    236*q10*q4^3*q7*s34*s51^3 + 236*q4^3*q6*q7*s34*s51^3 - 
    236*q1*q3*q8^3*s45*s51^3 - 236*q1*q6*q8^3*s45*s51^3 + 
    236*q2*q6*q8^3*s45*s51^3 + 236*q3*q6*q8^3*s45*s51^3 - 
    236*q6*q7*q8^3*s45*s51^3 - 236*q10*q4^3*q6*s51^4 + 
    236*q10*q4^3*q7*s51^4 - 620*q10*q4^2*q6*q7*s51^4 - 236*q4^3*q6*q7*s51^4 + 
    560*q1*q3*q6*q8^2*s51^4 - 620*q2*q6*q7*q8^2*s51^4 - 
    236*q1*q3*q8^3*s51^4 - 236*q1*q6*q8^3*s51^4 - 236*q2*q6*q8^3*s51^4 + 
    236*q3*q6*q8^3*s51^4 + 236*q2*q7*q8^3*s51^4 + 236*q6*q7*q8^3*s51^4 - 
    236*q10*q4^3*q6*q7*s51^5 + 236*q1*q3*q6*q8^3*s51^5 - 
    236*q2*q6*q7*q8^3*s51^5] + 
 ((4*ep*F[1, 1, 6])/3 - (2*ep^2*F[1, 1, 6]^2)/3 - (4*ep*F[1, 1, 10])/3 + 
   (2*ep^2*F[1, 1, 10]^2)/3)*r[5*q1 + q10 + 15*q2 - 6*q21 + 18*q3 + 28*q4 + 
    14*q5 - 14*q6 - 19*q7 + q8 - 6*q9 - 9*q2*q21*s12 - 60*q21^2*s12 + 
    6*q21*q4*s12 - 9*q3*q4*s12 - 5*q4^2*s12 - 27*q21*q5*s12 - 7*q4*q5*s12 + 
    6*q21*q7*s12 + 14*q4*q8*s12 + 11*q7*q8*s12 - 26*q8^2*s12 - 
    18*q21^2*q4*s12^2 - 18*q21*q4^2*s12^2 - q3*q4^2*s12^2 - 34*q4^3*s12^2 - 
    24*q21^2*q5*s12^2 + 6*q21*q3*q5*s12^2 + 13*q4^2*q5*s12^2 - 
    6*q21^2*q7*s12^2 + 14*q4^2*q8*s12^2 + 33*q4*q8^2*s12^2 - q7*q8^2*s12^2 + 
    34*q8^3*s12^2 - 4*q1*q10*s23 - q1*q4*s23 + 20*q3*q4*s23 - 18*q4^2*s23 + 
    10*q3*q5*s23 - 48*q4*q5*s23 + 2*q3*q6*s23 - 24*q4*q6*s23 - 65*q5*q6*s23 - 
    22*q3*q4^2*s12*s23 - 34*q4^3*s12*s23 + 10*q3*q4*q5*s12*s23 - 
    58*q4^2*q5*s12*s23 + 68*q3*q4^3*s12^2*s23 + q3*q4^2*q5*s12^2*s23 + 
    34*q4^3*q5*s12^2*s23 - 46*q3*q4^2*s23^2 + 34*q4^3*s23^2 - 
    30*q3*q4*q5*s23^2 + 96*q4^2*q5*s23^2 - 66*q3*q4*q6*s23^2 + 
    48*q4^2*q6*s23^2 - 40*q3*q5*q6*s23^2 + 144*q4*q5*q6*s23^2 - 
    68*q3*q4^3*s12*s23^2 - 20*q3*q4^2*q5*s12*s23^2 + 68*q4^3*q5*s12*s23^2 - 
    34*q3*q4^3*q5*s12^2*s23^2 + 68*q3*q4^3*s23^3 + 54*q3*q4^2*q5*s23^3 - 
    68*q4^3*q5*s23^3 + 114*q3*q4^2*q6*s23^3 - 34*q4^3*q6*s23^3 + 
    84*q3*q4*q5*q6*s23^3 - 164*q4^2*q5*q6*s23^3 + 34*q3*q4^3*q5*s12*s23^3 - 
    34*q3*q4^3*q5*s23^4 - 68*q3*q4^3*q6*s23^4 - 88*q3*q4^2*q5*q6*s23^4 + 
    68*q4^3*q5*q6*s23^4 + 34*q3*q4^3*q5*q6*s23^5 + 9*q1*q21*s34 - 
    6*q10*q21*s34 + 24*q21^2*s34 - 8*q1*q4*s34 + 92*q4^2*s34 + 9*q21*q5*s34 - 
    15*q4*q5*s34 - 10*q2*q6*s34 + 18*q4*q6*s34 - 25*q5*q6*s34 - 
    19*q10*q7*s34 - 3*q1*q8*s34 - 20*q4*q8*s34 + 7*q5*q8*s34 + 99*q8^2*s34 - 
    9*q2*q9*s34 + 9*q8*q9*s34 + 54*q21^2*q4*s12*s34 + 78*q21*q4^2*s12*s34 - 
    34*q4^3*s12*s34 + 30*q21^2*q5*s12*s34 + 54*q21*q4*q5*s12*s34 + 
    30*q4^2*q5*s12*s34 - 45*q4^2*q8*s12*s34 - 17*q4*q5*q8*s12*s34 - 
    103*q4*q8^2*s12*s34 + 18*q21^2*q4^2*s12^2*s34 + 
    36*q21^2*q4*q5*s12^2*s34 - 36*q21*q4^2*q5*s12^2*s34 - 
    34*q4^3*q5*s12^2*s34 + 9*q4^2*q5*q8*s12^2*s34 - 14*q4^2*q8^2*s12^2*s34 - 
    34*q4*q8^3*s12^2*s34 + 4*q1*q4^2*s23*s34 - 34*q4^3*s23*s34 + 
    57*q4^2*q5*s23*s34 - 42*q4^2*q6*s23*s34 + 60*q4*q5*q6*s23*s34 - 
    68*q4^3*q5*s12*s23*s34 - 34*q4^3*q5*s23^2*s34 + 34*q4^3*q6*s23^2*s34 - 
    76*q4^2*q5*q6*s23^2*s34 + 34*q4^3*q5*q6*s23^3*s34 - 6*q1*q21^2*s34^2 + 
    30*q1*q21*q4*s34^2 - 8*q1*q4^2*s34^2 - 186*q21*q4^2*s34^2 + 
    68*q4^3*s34^2 - 6*q21^2*q5*s34^2 - 30*q21*q4*q5*s34^2 - 
    43*q4^2*q5*s34^2 - 15*q1*q4*q8*s34^2 + 67*q4^2*q8*s34^2 + 
    15*q4*q5*q8*s34^2 - 58*q1*q8^2*s34^2 + 119*q4*q8^2*s34^2 - 
    12*q5*q8^2*s34^2 - 102*q8^3*s34^2 - 4*q8^2*q9*s34^2 - 
    108*q21^2*q4^2*s12*s34^2 + 108*q21*q4^3*s12*s34^2 - 
    54*q21^2*q4*q5*s12*s34^2 + 12*q21*q4^2*q5*s12*s34^2 + 
    68*q4^3*q5*s12*s34^2 - 6*q4^3*q8*s12*s34^2 - 14*q4^2*q5*q8*s12*s34^2 + 
    30*q4^2*q8^2*s12*s34^2 + 12*q4*q5*q8^2*s12*s34^2 + 
    102*q4*q8^3*s12*s34^2 - 18*q21^2*q4^2*q5*s12^2*s34^2 + 
    36*q21*q4^3*q5*s12^2*s34^2 - 2*q4^3*q5*q8*s12^2*s34^2 - 
    4*q4^2*q5*q8^2*s12^2*s34^2 + 34*q4^3*q5*s23*s34^2 - 
    18*q1*q21^2*q4*s34^3 + 42*q1*q21*q4^2*s34^3 + 108*q21^2*q4^2*s34^3 - 
    108*q21*q4^3*s34^3 + 18*q21^2*q4*q5*s34^3 + 24*q21*q4^2*q5*s34^3 - 
    34*q4^3*q5*s34^3 - 30*q1*q4^2*q8*s34^3 + 6*q4^3*q8*s34^3 + 
    5*q4^2*q5*q8*s34^3 - 29*q1*q4*q8^2*s34^3 - 30*q4^2*q8^2*s34^3 - 
    12*q4*q5*q8^2*s34^3 + 68*q1*q8^3*s34^3 - 102*q4*q8^3*s34^3 + 
    36*q21^2*q4^2*q5*s12*s34^3 - 72*q21*q4^3*q5*s12*s34^3 + 
    4*q4^3*q5*q8*s12*s34^3 + 8*q4^2*q5*q8^2*s12*s34^3 - 
    18*q1*q21^2*q4^2*s34^4 - 18*q21^2*q4^2*q5*s34^4 + 36*q21*q4^3*q5*s34^4 - 
    2*q4^3*q5*q8*s34^4 + 14*q1*q4^2*q8^2*s34^4 - 4*q4^2*q5*q8^2*s34^4 + 
    34*q1*q4*q8^3*s34^4 + 8*q1*q10*s45 - 3*q1*q21*s45 + 6*q10*q21*s45 - 
    18*q21^2*s45 - 3*q2*q5*s45 + 3*q21*q5*s45 + 18*q2*q6*s45 + 18*q3*q6*s45 + 
    17*q5*q6*s45 - 9*q10*q7*s45 + 10*q7*q8*s45 + 4*q2*q9*s45 - q8*q9*s45 - 
    6*q2*q21^2*s12*s45 + 6*q21^2*q3*s12*s45 - 6*q21^2*q5*s12*s45 + 
    6*q21^2*q7*s12*s45 - 26*q7*q8^2*s12*s45 + 6*q21^2*q3*q5*s12^2*s45 + 
    34*q7*q8^3*s12^2*s45 + 10*q3*q5*q6*s23*s45 - 18*q10*q21^2*s34*s45 + 
    7*q2*q5*q6*s34*s45 - 15*q1*q8^2*s34*s45 - 4*q2*q5*q9*s34*s45 + 
    q5*q8*q9*s34*s45 - 8*q8^2*q9*s34*s45 + 34*q1*q8^3*s34^2*s45 + 
    4*q5*q8^2*q9*s34^2*s45 - 3*q1*q10*q21*s45^2 - 18*q10*q21^2*s45^2 + 
    6*q2*q21^2*s45^2 - 3*q2*q21*q5*s45^2 + 6*q10*q21*q7*s45^2 + 
    6*q21^2*q7*s45^2 + 6*q10*q21^2*q7*s45^3 - 21*q1*q21*s51 + 
    39*q10*q21*s51 - 96*q21^2*s51 - 6*q21*q3*s51 - 9*q2*q4*s51 + 
    36*q21*q4*s51 - 18*q3*q4*s51 + 16*q4^2*s51 - 3*q10*q6*s51 - 
    30*q2*q6*s51 - 18*q3*q6*s51 - 10*q4*q6*s51 - 32*q10*q7*s51 + 
    27*q2*q7*s51 + 12*q21*q7*s51 - 27*q4*q7*s51 + 17*q1*q8*s51 + 
    60*q2*q8*s51 + 27*q3*q8*s51 + 11*q4*q8*s51 - 56*q7*q8*s51 + 15*q8^2*s51 - 
    5*q10*q9*s51 + 9*q2*q9*s51 - 8*q4*q9*s51 - 9*q8*q9*s51 - 
    6*q2*q21^2*s12*s51 - 30*q2*q21*q4*s12*s51 - 18*q21^2*q4*s12*s51 + 
    6*q21*q4^2*s12*s51 + 42*q3*q4^2*s12*s51 - 34*q4^3*s12*s51 - 
    12*q2*q21*q7*s12*s51 - 12*q21^2*q7*s12*s51 + 21*q2*q4*q8*s12*s51 - 
    2*q4^2*q8*s12*s51 - 12*q2*q7*q8*s12*s51 + 12*q4*q8^2*s12*s51 + 
    88*q7*q8^2*s12*s51 - 34*q8^3*s12*s51 + 18*q21^2*q4^2*s12^2*s51 - 
    34*q3*q4^3*s12^2*s51 + 6*q2*q21^2*q7*s12^2*s51 + q2*q4*q8^2*s12^2*s51 - 
    14*q4^2*q8^2*s12^2*s51 + q2*q7*q8^2*s12^2*s51 - 34*q4*q8^3*s12^2*s51 - 
    34*q7*q8^3*s12^2*s51 + 4*q1*q4^2*s23*s51 - 8*q3*q4^2*s23*s51 + 
    34*q4^3*s23*s51 + 10*q3*q4*q6*s23*s51 + 26*q4^2*q6*s23*s51 + 
    4*q1*q10*q9*s23*s51 + q1*q4*q9*s23*s51 + 34*q3*q4^3*s12*s23*s51 - 
    34*q3*q4^3*s23^2*s51 - 26*q3*q4^2*q6*s23^2*s51 - 34*q4^3*q6*s23^2*s51 + 
    34*q3*q4^3*q6*s23^3*s51 + 30*q1*q21^2*s34*s51 - 54*q10*q21^2*s34*s51 - 
    54*q1*q21*q4*s34*s51 + 54*q10*q21*q4*s34*s51 - 72*q21^2*q4*s34*s51 + 
    144*q21*q4^2*s34*s51 - 34*q4^3*s34*s51 - 20*q4^2*q6*s34*s51 - 
    72*q10*q4*q7*s34*s51 - 10*q2*q6*q7*s34*s51 + 10*q4*q6*q7*s34*s51 + 
    37*q1*q4*q8*s34*s51 - 9*q10*q4*q8*s34*s51 - 29*q4^2*q8*s34*s51 + 
    68*q1*q8^2*s34*s51 - 29*q4*q8^2*s34*s51 + 170*q8^3*s34*s51 - 
    9*q2*q4*q9*s34*s51 + 9*q10*q8*q9*s34*s51 + 8*q8^2*q9*s34*s51 + 
    34*q4^3*q6*s23*s34*s51 + 54*q1*q21^2*q4*s34^2*s51 - 
    18*q10*q21^2*q4*s34^2*s51 - 42*q1*q21*q4^2*s34^2*s51 + 
    12*q10*q21*q4^2*s34^2*s51 - 108*q21^2*q4^2*s34^2*s51 + 
    108*q21*q4^3*s34^2*s51 - 12*q10*q4^2*q6*s34^2*s51 + 
    30*q1*q4^2*q8*s34^2*s51 - 6*q4^3*q8*s34^2*s51 + 2*q1*q4*q8^2*s34^2*s51 + 
    4*q10*q4*q8^2*s34^2*s51 + 30*q4^2*q8^2*s34^2*s51 - 
    170*q1*q8^3*s34^2*s51 + 102*q4*q8^3*s34^2*s51 - 4*q10*q8^2*q9*s34^2*s51 + 
    36*q1*q21^2*q4^2*s34^3*s51 - 28*q1*q4^2*q8^2*s34^3*s51 - 
    68*q1*q4*q8^3*s34^3*s51 + 6*q1*q21^2*s45*s51 - 42*q10*q21^2*s45*s51 + 
    12*q2*q21^2*s45*s51 - 6*q21^2*q3*s45*s51 - 7*q1*q10*q6*s45*s51 + 
    12*q10*q21*q7*s45*s51 + 12*q21^2*q7*s45*s51 - 10*q10*q6*q7*s45*s51 - 
    10*q1*q6*q8*s45*s51 + 60*q2*q6*q8*s45*s51 + 60*q3*q6*q8*s45*s51 - 
    10*q6*q7*q8*s45*s51 + 30*q1*q8^2*s45*s51 + 26*q7*q8^2*s45*s51 + 
    4*q8^2*q9*s45*s51 - 34*q7*q8^3*s12*s45*s51 - 102*q1*q8^3*s34*s45*s51 + 
    12*q10*q21^2*q7*s45^2*s51 - 24*q1*q21^2*s51^2 - 24*q10*q21^2*s51^2 + 
    6*q2*q21^2*s51^2 + 36*q10*q21*q4*s51^2 - 4*q2*q4^2*s51^2 + 
    24*q1*q3*q6*s51^2 - 30*q10*q4*q6*s51^2 + 6*q10*q21*q7*s51^2 - 
    12*q2*q21*q7*s51^2 - 6*q21^2*q7*s51^2 - 3*q10*q4*q7*s51^2 - 
    40*q10*q6*q7*s51^2 - 30*q2*q6*q7*s51^2 - 30*q4*q6*q7*s51^2 - 
    24*q1*q3*q8*s51^2 - 3*q10*q4*q8*s51^2 - 24*q1*q6*q8*s51^2 - 
    84*q2*q6*q8*s51^2 - 4*q3*q6*q8*s51^2 + 84*q2*q7*q8*s51^2 + 
    56*q6*q7*q8*s51^2 + 12*q1*q8^2*s51^2 + 76*q2*q8^2*s51^2 - 
    88*q7*q8^2*s51^2 + 9*q2*q4*q9*s51^2 - 8*q4^2*q9*s51^2 - 
    9*q10*q8*q9*s51^2 - 4*q8^2*q9*s51^2 + 18*q2*q21^2*q4*s12*s51^2 - 
    6*q2*q21*q4^2*s12*s51^2 + 12*q2*q21^2*q7*s12*s51^2 + 
    2*q2*q4^2*q8*s12*s51^2 - 12*q2*q4*q8^2*s12*s51^2 - 
    88*q2*q7*q8^2*s12*s51^2 + 34*q7*q8^3*s12*s51^2 - 
    18*q2*q21^2*q4^2*s12^2*s51^2 + 14*q2*q4^2*q8^2*s12^2*s51^2 + 
    34*q2*q4*q8^3*s12^2*s51^2 + 34*q2*q7*q8^3*s12^2*s51^2 - 
    4*q1*q4^2*q9*s23*s51^2 - 36*q1*q21^2*q4*s34*s51^2 - 
    36*q10*q21^2*q4*s34*s51^2 + 72*q10*q21*q4^2*s34*s51^2 + 
    20*q10*q4^2*q6*s34*s51^2 - 87*q10*q4^2*q7*s34*s51^2 + 
    26*q4^2*q6*q7*s34*s51^2 - 5*q10*q4^2*q8*s34*s51^2 + 
    27*q1*q4*q8^2*s34*s51^2 - 8*q10*q4*q8^2*s34*s51^2 + 
    102*q1*q8^3*s34*s51^2 - 4*q2*q4^2*q9*s34*s51^2 + 
    8*q10*q8^2*q9*s34*s51^2 - 18*q1*q21^2*q4^2*s34^2*s51^2 - 
    18*q10*q21^2*q4^2*s34^2*s51^2 + 36*q10*q21*q4^3*s34^2*s51^2 - 
    34*q10*q4^3*q6*s34^2*s51^2 - 2*q10*q4^3*q8*s34^2*s51^2 + 
    14*q1*q4^2*q8^2*s34^2*s51^2 - 4*q10*q4^2*q8^2*s34^2*s51^2 + 
    34*q1*q4*q8^3*s34^2*s51^2 - 6*q1*q21^2*q3*s45*s51^2 + 
    6*q10*q21^2*q7*s45*s51^2 - 15*q1*q3*q8^2*s45*s51^2 - 
    26*q1*q6*q8^2*s45*s51^2 + 76*q2*q6*q8^2*s45*s51^2 + 
    76*q3*q6*q8^2*s45*s51^2 - 26*q6*q7*q8^2*s45*s51^2 + 
    102*q1*q8^3*s45*s51^2 + 34*q7*q8^3*s45*s51^2 - 54*q10*q4^2*q6*s51^3 + 
    6*q2*q21^2*q7*s51^3 + 54*q10*q4^2*q7*s51^3 - 84*q10*q4*q6*q7*s51^3 - 
    54*q4^2*q6*q7*s51^3 + 72*q1*q3*q6*q8*s51^3 - 84*q2*q6*q7*q8*s51^3 - 
    48*q1*q3*q8^2*s51^3 - 48*q1*q6*q8^2*s51^3 - 88*q2*q6*q8^2*s51^3 + 
    48*q3*q6*q8^2*s51^3 + 88*q2*q7*q8^2*s51^3 + 88*q6*q7*q8^2*s51^3 + 
    34*q2*q8^3*s51^3 - 34*q7*q8^3*s51^3 + 4*q2*q4^2*q9*s51^3 - 
    4*q10*q8^2*q9*s51^3 - 34*q2*q7*q8^3*s12*s51^3 + 
    34*q10*q4^3*q6*s34*s51^3 - 34*q10*q4^3*q7*s34*s51^3 + 
    34*q4^3*q6*q7*s34*s51^3 - 34*q1*q3*q8^3*s45*s51^3 - 
    34*q1*q6*q8^3*s45*s51^3 + 34*q2*q6*q8^3*s45*s51^3 + 
    34*q3*q6*q8^3*s45*s51^3 - 34*q6*q7*q8^3*s45*s51^3 - 
    34*q10*q4^3*q6*s51^4 + 34*q10*q4^3*q7*s51^4 - 88*q10*q4^2*q6*q7*s51^4 - 
    34*q4^3*q6*q7*s51^4 + 82*q1*q3*q6*q8^2*s51^4 - 88*q2*q6*q7*q8^2*s51^4 - 
    34*q1*q3*q8^3*s51^4 - 34*q1*q6*q8^3*s51^4 - 34*q2*q6*q8^3*s51^4 + 
    34*q3*q6*q8^3*s51^4 + 34*q2*q7*q8^3*s51^4 + 34*q6*q7*q8^3*s51^4 - 
    34*q10*q4^3*q6*q7*s51^5 + 34*q1*q3*q6*q8^3*s51^5 - 
    34*q2*q6*q7*q8^3*s51^5] + 
 ((-4*ep*F[1, 1, 6])/3 + (2*ep^2*F[1, 1, 6]^2)/3 + (4*ep*F[1, 1, 7])/3 - 
   (2*ep^2*F[1, 1, 7]^2)/3)*r[12*q1 + 12*q10 + 3*q2 - 6*q24 + 3*q3 - 18*q4 + 
    24*q6 - 4*q7 + q8 - 9*q9 + 4*q4^2*s12 + q4*q8*s12 + 4*q7*q8*s12 + 
    42*q1*q10*s23 - 81*q1*q24*s23 + 6*q10*q24*s23 + 96*q24^2*s23 + 
    27*q24*q3*s23 - 9*q1*q4*s23 + 36*q24*q4*s23 + 27*q3*q4*s23 - 
    15*q4^2*s23 - 33*q4*q5*s23 + 3*q3*q6*s23 - 30*q4*q6*s23 - 60*q5*q6*s23 - 
    27*q10*q9*s23 - 47*q4*q9*s23 + 30*q3*q4^2*s12*s23 + 24*q1*q24^2*s23^2 + 
    24*q24^2*q3*s23^2 + 36*q1*q24*q4*s23^2 + 4*q1*q4^2*s23^2 - 
    53*q3*q4^2*s23^2 + 68*q4^3*s23^2 - 6*q24*q3*q5*s23^2 - 
    24*q3*q4*q5*s23^2 + 91*q4^2*q5*s23^2 - 60*q3*q4*q6*s23^2 + 
    54*q4^2*q6*s23^2 - 24*q3*q5*q6*s23^2 + 132*q4*q5*q6*s23^2 - 
    33*q1*q10*q9*s23^2 - 33*q1*q4*q9*s23^2 - 102*q3*q4^3*s12*s23^2 - 
    15*q3*q4^2*q5*s12*s23^2 + 68*q3*q4^3*s23^3 + 48*q3*q4^2*q5*s23^3 - 
    68*q4^3*q5*s23^3 + 108*q3*q4^2*q6*s23^3 - 34*q4^3*q6*s23^3 + 
    72*q3*q4*q5*q6*s23^3 - 158*q4^2*q5*q6*s23^3 + 34*q3*q4^3*q5*s12*s23^3 - 
    34*q3*q4^3*q5*s23^4 - 68*q3*q4^3*q6*s23^4 - 82*q3*q4^2*q5*q6*s23^4 + 
    68*q4^3*q5*q6*s23^4 + 34*q3*q4^3*q5*q6*s23^5 + 21*q2*q24*s34 + 
    96*q24^2*s34 + 9*q1*q4*s34 + 27*q10*q4*s34 - 36*q24*q4*s34 - 8*q4^2*s34 + 
    6*q24*q5*s34 - 7*q2*q6*s34 + 18*q4*q6*s34 + 42*q10*q7*s34 - 
    39*q24*q7*s34 - 9*q1*q8*s34 + 8*q4*q8*s34 - 17*q2*q9*s34 - 11*q4*q9*s34 - 
    27*q5*q9*s34 + 20*q6*q9*s34 + 9*q7*q9*s34 - 31*q9^2*s34 - 
    4*q4^2*q8*s12*s34 - 4*q1*q4^2*s23*s34 - 42*q4^2*q6*s23*s34 + 
    60*q4*q5*q6*s23*s34 + 34*q4^3*q6*s23^2*s34 - 76*q4^2*q5*q6*s23^2*s34 + 
    34*q4^3*q5*q6*s23^3*s34 + 24*q2*q24^2*s34^2 + 4*q1*q4^2*s34^2 - 
    6*q10*q24*q7*s34^2 + 24*q24^2*q7*s34^2 + 33*q10*q4*q7*s34^2 - 
    36*q24*q4*q7*s34^2 - 9*q1*q4*q8*s34^2 + 8*q4^2*q8*s34^2 + 
    28*q5*q6*q9*s34^2 + 3*q4*q7*q9*s34^2 - 12*q2*q9^2*s34^2 + 
    28*q6*q9^2*s34^2 + 4*q7*q9^2*s34^2 - 4*q1*q4^2*q8*s34^3 - 3*q1*q10*s45 + 
    39*q1*q24*s45 - 12*q10*q24*s45 + 12*q2*q6*s45 + 9*q10*q7*s45 - 
    3*q24*q7*s45 - 4*q1*q8*s45 - 5*q7*q8*s45 - 12*q2*q9*s45 - 6*q6*q9*s45 - 
    9*q7*q9*s45 + 10*q8*q9*s45 - 12*q1*q10*q24*s23*s45 - 
    42*q1*q24^2*s23*s45 + 6*q10*q24^2*s23*s45 + 6*q24^2*q3*s23*s45 - 
    6*q24^2*q5*s23*s45 + 6*q1*q10*q24^2*s23^2*s45 - 6*q24^2*q3*q5*s23^2*s45 - 
    6*q10*q24^2*s34*s45 - 6*q2*q24^2*s34*s45 + 6*q24^2*q5*s34*s45 + 
    10*q2*q5*q6*s34*s45 - 12*q10*q24*q7*s34*s45 + 42*q24^2*q7*s34*s45 - 
    10*q2*q5*q9*s34*s45 - 50*q5*q6*q9*s34*s45 - 18*q2*q9^2*s34*s45 - 
    54*q6*q9^2*s34*s45 - 4*q7*q9^2*s34*s45 + 6*q2*q24^2*q5*s34^2*s45 - 
    6*q10*q24^2*q7*s34^2*s45 + q2*q5*q9^2*s34^2*s45 - 
    62*q5*q6*q9^2*s34^2*s45 - 102*q2*q9^3*s34^2*s45 - 34*q6*q9^3*s34^2*s45 + 
    12*q1*q10*q24*s45^2 + 18*q1*q24^2*s45^2 - 12*q10*q24^2*s45^2 + 
    30*q2*q5*q6*s45^2 - 6*q10*q24*q7*s45^2 + 18*q24^2*q7*s45^2 - 
    30*q2*q5*q9*s45^2 - 108*q2*q6*q9*s45^2 + 30*q5*q6*q9*s45^2 + 
    9*q7*q8*q9*s45^2 + 66*q2*q9^2*s45^2 - 66*q6*q9^2*s45^2 + 
    4*q7*q9^2*s45^2 - 4*q8*q9^2*s45^2 - 12*q1*q10*q24^2*s23*s45^2 - 
    12*q10*q24^2*q7*s34*s45^2 + 20*q2*q5*q9^2*s34*s45^2 - 
    20*q5*q6*q9^2*s34*s45^2 - 34*q2*q9^3*s34*s45^2 + 34*q6*q9^3*s34*s45^2 - 
    34*q2*q5*q9^3*s34^2*s45^2 + 34*q5*q6*q9^3*s34^2*s45^2 + 
    6*q1*q10*q24^2*s45^3 - 6*q10*q24^2*q7*s45^3 - 84*q2*q5*q6*q9*s45^3 + 
    54*q2*q5*q9^2*s45^3 + 188*q2*q6*q9^2*s45^3 - 54*q5*q6*q9^2*s45^3 - 
    4*q7*q8*q9^2*s45^3 - 68*q2*q9^3*s45^3 + 68*q6*q9^3*s45^3 - 
    34*q2*q5*q9^3*s34*s45^3 + 34*q5*q6*q9^3*s34*s45^3 + 
    88*q2*q5*q6*q9^2*s45^4 - 34*q2*q5*q9^3*s45^4 - 102*q2*q6*q9^3*s45^4 + 
    34*q5*q6*q9^3*s45^4 - 34*q2*q5*q6*q9^3*s45^5 + 10*q1*q10*s51 - 
    15*q1*q24*s51 - 6*q2*q24*s51 - 24*q24^2*s51 - 3*q1*q3*s51 - 
    6*q24*q3*s51 + 8*q2*q4*s51 - 3*q3*q4*s51 - 84*q4^2*s51 + 7*q3*q6*s51 - 
    10*q4*q6*s51 + 19*q10*q7*s51 + 8*q2*q7*s51 + 3*q24*q7*s51 + 9*q1*q8*s51 - 
    10*q1*q9*s51 + 3*q2*q9*s51 - 7*q3*q9*s51 + 20*q4*q9*s51 + 10*q6*q9*s51 - 
    9*q7*q9*s51 - 107*q9^2*s51 - 15*q3*q4^2*s12*s51 - q2*q4*q8*s12*s51 - 
    4*q4^2*q8*s12*s51 - 4*q2*q7*q8*s12*s51 + 54*q1*q24^2*s23*s51 - 
    30*q24^2*q3*s23*s51 + 54*q1*q24*q4*s23*s51 - 72*q24^2*q4*s23*s51 - 
    54*q24*q3*q4*s23*s51 - 4*q1*q4^2*s23*s51 - 72*q24*q4^2*s23*s51 - 
    38*q3*q4^2*s23*s51 + 68*q4^3*s23*s51 + 10*q3*q4*q6*s23*s51 + 
    26*q4^2*q6*s23*s51 - 62*q1*q10*q9*s23*s51 - 45*q1*q4*q9*s23*s51 + 
    17*q3*q4*q9*s23*s51 + 43*q4^2*q9*s23*s51 - 6*q10*q9^2*s23*s51 + 
    115*q4*q9^2*s23*s51 + 102*q3*q4^3*s12*s23*s51 - 
    36*q1*q24^2*q4*s23^2*s51 - 36*q24^2*q3*q4*s23^2*s51 - 
    36*q1*q24*q4^2*s23^2*s51 + 36*q24*q3*q4^2*s23^2*s51 - 
    26*q3*q4^2*q6*s23^2*s51 - 34*q4^3*q6*s23^2*s51 + 
    28*q1*q4^2*q9*s23^2*s51 - 9*q3*q4^2*q9*s23^2*s51 + 
    67*q1*q10*q9^2*s23^2*s51 + 67*q1*q4*q9^2*s23^2*s51 + 
    34*q3*q4^3*q6*s23^3*s51 - 30*q2*q24^2*s34*s51 + 54*q2*q24*q4*s34*s51 + 
    72*q24^2*q4*s34*s51 - 144*q24*q4^2*s34*s51 - 14*q4^2*q6*s34*s51 + 
    54*q24^2*q7*s34*s51 + 62*q10*q4*q7*s34*s51 - 54*q24*q4*q7*s34*s51 - 
    7*q2*q6*q7*s34*s51 + 10*q4*q6*q7*s34*s51 + 9*q1*q4*q8*s34*s51 - 
    37*q2*q4*q9*s34*s51 + 29*q4^2*q9*s34*s51 + 9*q4*q7*q9*s34*s51 + 
    6*q10*q9^2*s34*s51 - 68*q2*q9^2*s34*s51 + 29*q4*q9^2*s34*s51 + 
    20*q6*q9^2*s34*s51 - 8*q7*q9^2*s34*s51 - 204*q9^3*s34*s51 + 
    34*q4^3*q6*s23*s34*s51 + 36*q2*q24^2*q4*s34^2*s51 - 
    6*q10*q4^2*q6*s34^2*s51 + 36*q24^2*q4*q7*s34^2*s51 + 
    67*q10*q4^2*q7*s34^2*s51 - 72*q24*q4^2*q7*s34^2*s51 + 
    4*q1*q4^2*q8*s34^2*s51 + 5*q4^2*q7*q9*s34^2*s51 - 
    27*q2*q4*q9^2*s34^2*s51 - 6*q10*q6*q9^2*s34^2*s51 + 
    8*q4*q7*q9^2*s34^2*s51 - 102*q2*q9^3*s34^2*s51 + 34*q6*q9^3*s34^2*s51 - 
    18*q1*q24^2*s45*s51 - 7*q1*q3*q6*s45*s51 + 18*q24^2*q7*s45*s51 + 
    4*q1*q3*q8*s45*s51 - 10*q1*q6*q9*s45*s51 - 24*q2*q6*q9*s45*s51 - 
    q3*q8*q9*s45*s51 + 9*q7*q8*q9*s45*s51 + 27*q2*q9^2*s45*s51 - 
    20*q6*q9^2*s45*s51 + 8*q7*q9^2*s45*s51 + 102*q2*q9^3*s34*s45*s51 - 
    34*q6*q9^3*s34*s45*s51 + 112*q2*q6*q9^2*s45^2*s51 - 
    8*q7*q8*q9^2*s45^2*s51 - 34*q2*q9^3*s45^2*s51 + 34*q6*q9^3*s45^2*s51 - 
    102*q2*q6*q9^3*s45^3*s51 + 6*q2*q24^2*s51^2 + 3*q1*q24*q3*s51^2 + 
    6*q24^2*q3*s51^2 - 30*q2*q24*q4*s51^2 + 30*q24*q3*q4*s51^2 + 
    8*q2*q4^2*s51^2 + 186*q24*q4^2*s51^2 + 43*q3*q4^2*s51^2 - 68*q4^3*s51^2 - 
    24*q1*q10*q6*s51^2 - 24*q10*q4*q6*s51^2 + 3*q2*q24*q7*s51^2 + 
    24*q10*q4*q7*s51^2 - 24*q10*q6*q7*s51^2 - 24*q4*q6*q7*s51^2 - 
    24*q1*q10*q9*s51^2 + 15*q2*q4*q9*s51^2 - 15*q3*q4*q9*s51^2 - 
    67*q4^2*q9*s51^2 + 24*q1*q6*q9*s51^2 + 24*q10*q6*q9*s51^2 + 
    26*q1*q9^2*s51^2 + 14*q10*q9^2*s51^2 + 58*q2*q9^2*s51^2 + 
    12*q3*q9^2*s51^2 - 119*q4*q9^2*s51^2 - 14*q6*q9^2*s51^2 + 
    4*q7*q9^2*s51^2 + 68*q9^3*s51^2 - 34*q3*q4^3*s12*s51^2 + 
    4*q2*q4^2*q8*s12*s51^2 - 18*q1*q24^2*q4*s23*s51^2 + 
    54*q24^2*q3*q4*s23*s51^2 + 6*q1*q24*q4^2*s23*s51^2 + 
    108*q24^2*q4^2*s23*s51^2 - 12*q24*q3*q4^2*s23*s51^2 - 
    108*q24*q4^3*s23*s51^2 - 68*q3*q4^3*s23*s51^2 - 2*q1*q4^2*q9*s23*s51^2 + 
    14*q3*q4^2*q9*s23*s51^2 + 6*q4^3*q9*s23*s51^2 - 
    14*q1*q10*q9^2*s23*s51^2 + 12*q1*q4*q9^2*s23*s51^2 - 
    12*q3*q4*q9^2*s23*s51^2 - 30*q4^2*q9^2*s23*s51^2 + 
    34*q10*q9^3*s23*s51^2 - 102*q4*q9^3*s23*s51^2 + 
    18*q1*q24^2*q4^2*s23^2*s51^2 + 18*q24^2*q3*q4^2*s23^2*s51^2 - 
    36*q24*q3*q4^3*s23^2*s51^2 + 2*q3*q4^3*q9*s23^2*s51^2 - 
    14*q1*q4^2*q9^2*s23^2*s51^2 + 4*q3*q4^2*q9^2*s23^2*s51^2 - 
    34*q1*q10*q9^3*s23^2*s51^2 - 34*q1*q4*q9^3*s23^2*s51^2 - 
    54*q2*q24^2*q4*s34*s51^2 + 42*q2*q24*q4^2*s34*s51^2 + 
    108*q24^2*q4^2*s34*s51^2 - 108*q24*q4^3*s34*s51^2 + 
    14*q10*q4^2*q6*s34*s51^2 + 18*q24^2*q4*q7*s34*s51^2 - 
    14*q10*q4^2*q7*s34*s51^2 - 12*q24*q4^2*q7*s34*s51^2 + 
    26*q4^2*q6*q7*s34*s51^2 - 30*q2*q4^2*q9*s34*s51^2 + 6*q4^3*q9*s34*s51^2 - 
    2*q2*q4*q9^2*s34*s51^2 - 30*q4^2*q9^2*s34*s51^2 - 
    14*q10*q6*q9^2*s34*s51^2 - 4*q4*q7*q9^2*s34*s51^2 - 
    34*q10*q9^3*s34*s51^2 + 170*q2*q9^3*s34*s51^2 - 102*q4*q9^3*s34*s51^2 + 
    34*q6*q9^3*s34*s51^2 + 18*q2*q24^2*q4^2*s34^2*s51^2 - 
    34*q10*q4^3*q6*s34^2*s51^2 + 18*q24^2*q4^2*q7*s34^2*s51^2 + 
    34*q10*q4^3*q7*s34^2*s51^2 - 36*q24*q4^3*q7*s34^2*s51^2 + 
    2*q4^3*q7*q9*s34^2*s51^2 - 14*q2*q4^2*q9^2*s34^2*s51^2 + 
    4*q4^2*q7*q9^2*s34^2*s51^2 - 34*q2*q4*q9^3*s34^2*s51^2 + 
    34*q10*q6*q9^3*s34^2*s51^2 + 26*q1*q6*q9^2*s45*s51^2 + 
    12*q2*q6*q9^2*s45*s51^2 - 4*q3*q8*q9^2*s45*s51^2 - 
    4*q7*q8*q9^2*s45*s51^2 - 34*q2*q9^3*s45*s51^2 - 34*q6*q9^3*s45*s51^2 - 
    34*q2*q6*q9^3*s45^2*s51^2 + 18*q2*q24^2*q4*s51^3 - 18*q24^2*q3*q4*s51^3 - 
    42*q2*q24*q4^2*s51^3 - 108*q24^2*q4^2*s51^3 - 24*q24*q3*q4^2*s51^3 + 
    108*q24*q4^3*s51^3 + 34*q3*q4^3*s51^3 - 48*q10*q4^2*q6*s51^3 + 
    48*q10*q4^2*q7*s51^3 - 72*q10*q4*q6*q7*s51^3 - 48*q4^2*q6*q7*s51^3 + 
    30*q2*q4^2*q9*s51^3 - 5*q3*q4^2*q9*s51^3 - 6*q4^3*q9*s51^3 + 
    72*q1*q10*q6*q9*s51^3 + 48*q1*q10*q9^2*s51^3 + 29*q2*q4*q9^2*s51^3 + 
    12*q3*q4*q9^2*s51^3 + 30*q4^2*q9^2*s51^3 - 48*q1*q6*q9^2*s51^3 - 
    48*q10*q6*q9^2*s51^3 - 34*q1*q9^3*s51^3 - 34*q10*q9^3*s51^3 - 
    68*q2*q9^3*s51^3 + 102*q4*q9^3*s51^3 + 34*q6*q9^3*s51^3 - 
    36*q24^2*q3*q4^2*s23*s51^3 + 72*q24*q3*q4^3*s23*s51^3 - 
    4*q3*q4^3*q9*s23*s51^3 - 8*q3*q4^2*q9^2*s23*s51^3 + 
    34*q1*q10*q9^3*s23*s51^3 - 36*q2*q24^2*q4^2*s34*s51^3 + 
    34*q10*q4^3*q6*s34*s51^3 - 34*q10*q4^3*q7*s34*s51^3 + 
    34*q4^3*q6*q7*s34*s51^3 + 28*q2*q4^2*q9^2*s34*s51^3 + 
    68*q2*q4*q9^3*s34*s51^3 + 34*q10*q6*q9^3*s34*s51^3 - 
    34*q1*q6*q9^3*s45*s51^3 + 18*q2*q24^2*q4^2*s51^4 + 
    18*q24^2*q3*q4^2*s51^4 - 36*q24*q3*q4^3*s51^4 - 34*q10*q4^3*q6*s51^4 + 
    34*q10*q4^3*q7*s51^4 - 82*q10*q4^2*q6*q7*s51^4 - 34*q4^3*q6*q7*s51^4 + 
    2*q3*q4^3*q9*s51^4 - 14*q2*q4^2*q9^2*s51^4 + 4*q3*q4^2*q9^2*s51^4 - 
    82*q1*q10*q6*q9^2*s51^4 - 34*q1*q10*q9^3*s51^4 - 34*q2*q4*q9^3*s51^4 + 
    34*q1*q6*q9^3*s51^4 + 34*q10*q6*q9^3*s51^4 - 34*q10*q4^3*q6*q7*s51^5 + 
    34*q1*q10*q6*q9^3*s51^5] + 
 ((-4*ep^2*F[1, 1, 6])/9 + (4*ep^2*F[1, 1, 7])/9)*
  r[96*q1 + 126*q10 + 27*q2 - 90*q24 + 27*q3 - 162*q4 + 9*q5 + 177*q6 - 
    23*q7 - 13*q8 - 57*q9 + 38*q4^2*s12 + 11*q4*q8*s12 + 29*q7*q8*s12 + 
    306*q1*q10*s23 - 576*q1*q24*s23 + 36*q10*q24*s23 + 684*q24^2*s23 + 
    162*q24*q3*s23 - 87*q1*q4*s23 + 252*q24*q4*s23 + 135*q3*q4*s23 - 
    99*q4^2*s23 - 9*q3*q5*s23 - 225*q4*q5*s23 - 192*q4*q6*s23 - 
    396*q5*q6*s23 - 207*q10*q9*s23 - 343*q4*q9*s23 + 198*q3*q4^2*s12*s23 + 
    162*q1*q24^2*s23^2 + 162*q24^2*q3*s23^2 + 252*q1*q24*q4*s23^2 + 
    38*q1*q4^2*s23^2 - 325*q3*q4^2*s23^2 + 472*q4^3*s23^2 - 
    36*q24*q3*q5*s23^2 - 144*q3*q4*q5*s23^2 + 647*q4^2*q5*s23^2 - 
    360*q3*q4*q6*s23^2 + 384*q4^2*q6*s23^2 - 135*q3*q5*q6*s23^2 + 
    900*q4*q5*q6*s23^2 - 225*q1*q10*q9*s23^2 - 225*q1*q4*q9*s23^2 - 
    708*q3*q4^3*s12*s23^2 - 99*q3*q4^2*q5*s12*s23^2 + 472*q3*q4^3*s23^3 + 
    324*q3*q4^2*q5*s23^3 - 472*q4^3*q5*s23^3 + 720*q3*q4^2*q6*s23^3 - 
    236*q4^3*q6*s23^3 + 468*q3*q4*q5*q6*s23^3 - 1108*q4^2*q5*q6*s23^3 + 
    236*q3*q4^3*q5*s12*s23^3 - 236*q3*q4^3*q5*s23^4 - 472*q3*q4^3*q6*s23^4 - 
    560*q3*q4^2*q5*q6*s23^4 + 472*q4^3*q5*q6*s23^4 + 
    236*q3*q4^3*q5*q6*s23^5 + 126*q2*q24*s34 + 684*q24^2*s34 + 87*q1*q4*s34 + 
    219*q10*q4*s34 - 252*q24*q4*s34 - 76*q4^2*s34 + 36*q24*q5*s34 - 
    47*q2*q6*s34 + 120*q4*q6*s34 + 39*q5*q6*s34 + 306*q10*q7*s34 - 
    288*q24*q7*s34 - 78*q1*q8*s34 + 76*q4*q8*s34 - 12*q10*q9*s34 - 
    79*q2*q9*s34 - 91*q4*q9*s34 - 219*q5*q9*s34 + 148*q6*q9*s34 + 
    87*q7*q9*s34 - 251*q9^2*s34 - 38*q4^2*q8*s12*s34 - 38*q1*q4^2*s23*s34 - 
    312*q4^2*q6*s23*s34 + 444*q4*q5*q6*s23*s34 + 236*q4^3*q6*s23^2*s34 - 
    548*q4^2*q5*q6*s23^2*s34 + 236*q4^3*q5*q6*s23^3*s34 + 
    162*q2*q24^2*s34^2 + 38*q1*q4^2*s34^2 - 12*q10*q4*q6*s34^2 - 
    36*q10*q24*q7*s34^2 + 162*q24^2*q7*s34^2 + 225*q10*q4*q7*s34^2 - 
    252*q24*q4*q7*s34^2 - 87*q1*q4*q8*s34^2 + 76*q4^2*q8*s34^2 + 
    12*q10*q6*q9*s34^2 + 236*q5*q6*q9*s34^2 + 27*q4*q7*q9*s34^2 - 
    66*q2*q9^2*s34^2 + 224*q6*q9^2*s34^2 + 38*q7*q9^2*s34^2 - 
    38*q1*q4^2*q8*s34^3 - 36*q1*q10*s45 + 288*q1*q24*s45 - 72*q10*q24*s45 + 
    72*q2*q6*s45 + 72*q10*q7*s45 - 36*q24*q7*s45 - 29*q1*q8*s45 - 
    49*q7*q8*s45 - 72*q2*q9*s45 - 60*q6*q9*s45 - 87*q7*q9*s45 + 
    98*q8*q9*s45 - 72*q1*q10*q24*s23*s45 - 288*q1*q24^2*s23*s45 + 
    36*q10*q24^2*s23*s45 + 36*q24^2*q3*s23*s45 - 36*q24^2*q5*s23*s45 - 
    9*q3*q5*q6*s23*s45 + 36*q1*q10*q24^2*s23^2*s45 - 
    36*q24^2*q3*q5*s23^2*s45 - 36*q10*q24^2*s34*s45 - 36*q2*q24^2*s34*s45 + 
    36*q24^2*q5*s34*s45 + 65*q2*q5*q6*s34*s45 - 72*q10*q24*q7*s34*s45 + 
    288*q24^2*q7*s34*s45 - 56*q2*q5*q9*s34*s45 - 388*q5*q6*q9*s34*s45 - 
    126*q2*q9^2*s34*s45 - 384*q6*q9^2*s34*s45 - 38*q7*q9^2*s34*s45 + 
    36*q2*q24^2*q5*s34^2*s45 - 36*q10*q24^2*q7*s34^2*s45 + 
    11*q2*q5*q9^2*s34^2*s45 - 460*q5*q6*q9^2*s34^2*s45 - 
    708*q2*q9^3*s34^2*s45 - 236*q6*q9^3*s34^2*s45 + 72*q1*q10*q24*s45^2 + 
    126*q1*q24^2*s45^2 - 72*q10*q24^2*s45^2 + 204*q2*q5*q6*s45^2 - 
    36*q10*q24*q7*s45^2 + 126*q24^2*q7*s45^2 - 204*q2*q5*q9*s45^2 - 
    732*q2*q6*q9*s45^2 + 204*q5*q6*q9*s45^2 + 87*q7*q8*q9*s45^2 + 
    456*q2*q9^2*s45^2 - 456*q6*q9^2*s45^2 + 38*q7*q9^2*s45^2 - 
    38*q8*q9^2*s45^2 - 72*q1*q10*q24^2*s23*s45^2 - 
    72*q10*q24^2*q7*s34*s45^2 + 148*q2*q5*q9^2*s34*s45^2 - 
    148*q5*q6*q9^2*s34*s45^2 - 236*q2*q9^3*s34*s45^2 + 
    236*q6*q9^3*s34*s45^2 - 236*q2*q5*q9^3*s34^2*s45^2 + 
    236*q5*q6*q9^3*s34^2*s45^2 + 36*q1*q10*q24^2*s45^3 - 
    36*q10*q24^2*q7*s45^3 - 588*q2*q5*q6*q9*s45^3 + 384*q2*q5*q9^2*s45^3 + 
    1312*q2*q6*q9^2*s45^3 - 384*q5*q6*q9^2*s45^3 - 38*q7*q8*q9^2*s45^3 - 
    472*q2*q9^3*s45^3 + 472*q6*q9^3*s45^3 - 236*q2*q5*q9^3*s34*s45^3 + 
    236*q5*q6*q9^3*s34*s45^3 + 620*q2*q5*q6*q9^2*s45^4 - 
    236*q2*q5*q9^3*s45^4 - 708*q2*q6*q9^3*s45^4 + 236*q5*q6*q9^3*s45^4 - 
    236*q2*q5*q6*q9^3*s45^5 + 56*q1*q10*s51 - 90*q1*q24*s51 - 36*q2*q24*s51 - 
    180*q24^2*s51 - 18*q1*q3*s51 - 36*q24*q3*s51 + 76*q2*q4*s51 + 
    9*q3*q4*s51 - 624*q4^2*s51 + 18*q10*q6*s51 + 47*q3*q6*s51 - 
    56*q4*q6*s51 + 128*q10*q7*s51 + 58*q2*q7*s51 + 36*q24*q7*s51 + 
    9*q6*q7*s51 + 78*q1*q8*s51 - 56*q1*q9*s51 - 9*q2*q9*s51 - 65*q3*q9*s51 + 
    280*q4*q9*s51 + 56*q6*q9*s51 - 87*q7*q9*s51 - 799*q9^2*s51 - 
    99*q3*q4^2*s12*s51 - 11*q2*q4*q8*s12*s51 - 38*q4^2*q8*s12*s51 - 
    29*q2*q7*q8*s12*s51 + 378*q1*q24^2*s23*s51 - 198*q24^2*q3*s23*s51 + 
    378*q1*q24*q4*s23*s51 - 504*q24^2*q4*s23*s51 - 378*q24*q3*q4*s23*s51 - 
    38*q1*q4^2*s23*s51 - 504*q24*q4^2*s23*s51 - 322*q3*q4^2*s23*s51 + 
    472*q4^3*s23*s51 + 56*q3*q4*q6*s23*s51 + 160*q4^2*q6*s23*s51 - 
    454*q1*q10*q9*s23*s51 - 291*q1*q4*q9*s23*s51 + 163*q3*q4*q9*s23*s51 + 
    221*q4^2*q9*s23*s51 - 12*q10*q9^2*s23*s51 + 833*q4*q9^2*s23*s51 + 
    708*q3*q4^3*s12*s23*s51 - 252*q1*q24^2*q4*s23^2*s51 - 
    252*q24^2*q3*q4*s23^2*s51 - 252*q1*q24*q4^2*s23^2*s51 + 
    252*q24*q3*q4^2*s23^2*s51 - 160*q3*q4^2*q6*s23^2*s51 - 
    236*q4^3*q6*s23^2*s51 + 176*q1*q4^2*q9*s23^2*s51 - 
    87*q3*q4^2*q9*s23^2*s51 + 461*q1*q10*q9^2*s23^2*s51 + 
    461*q1*q4*q9^2*s23^2*s51 + 236*q3*q4^3*q6*s23^3*s51 - 
    198*q2*q24^2*s34*s51 + 378*q2*q24*q4*s34*s51 + 504*q24^2*q4*s34*s51 - 
    1008*q24*q4^2*s34*s51 - 88*q4^2*q6*s34*s51 + 378*q24^2*q7*s34*s51 + 
    454*q10*q4*q7*s34*s51 - 378*q24*q4*q7*s34*s51 - 47*q2*q6*q7*s34*s51 + 
    56*q4*q6*q7*s34*s51 + 87*q1*q4*q8*s34*s51 - 215*q2*q4*q9*s34*s51 + 
    175*q4^2*q9*s34*s51 + 87*q4*q7*q9*s34*s51 + 12*q10*q9^2*s34*s51 - 
    520*q2*q9^2*s34*s51 + 283*q4*q9^2*s34*s51 + 148*q6*q9^2*s34*s51 - 
    76*q7*q9^2*s34*s51 - 1416*q9^3*s34*s51 + 236*q4^3*q6*s23*s34*s51 + 
    252*q2*q24^2*q4*s34^2*s51 - 12*q10*q4^2*q6*s34^2*s51 + 
    252*q24^2*q4*q7*s34^2*s51 + 461*q10*q4^2*q7*s34^2*s51 - 
    504*q24*q4^2*q7*s34^2*s51 + 38*q1*q4^2*q8*s34^2*s51 + 
    43*q4^2*q7*q9*s34^2*s51 - 165*q2*q4*q9^2*s34^2*s51 - 
    12*q10*q6*q9^2*s34^2*s51 + 76*q4*q7*q9^2*s34^2*s51 - 
    708*q2*q9^3*s34^2*s51 + 236*q6*q9^3*s34^2*s51 - 126*q1*q24^2*s45*s51 - 
    9*q1*q10*q6*s45*s51 - 47*q1*q3*q6*s45*s51 + 126*q24^2*q7*s45*s51 + 
    9*q10*q6*q7*s45*s51 + 29*q1*q3*q8*s45*s51 - 56*q1*q6*q9*s45*s51 - 
    144*q2*q6*q9*s45*s51 - 11*q3*q8*q9*s45*s51 + 87*q7*q8*q9*s45*s51 + 
    171*q2*q9^2*s45*s51 - 148*q6*q9^2*s45*s51 + 76*q7*q9^2*s45*s51 + 
    708*q2*q9^3*s34*s45*s51 - 236*q6*q9^3*s34*s45*s51 + 
    764*q2*q6*q9^2*s45^2*s51 - 76*q7*q8*q9^2*s45^2*s51 - 
    236*q2*q9^3*s45^2*s51 + 236*q6*q9^3*s45^2*s51 - 
    708*q2*q6*q9^3*s45^3*s51 + 36*q2*q24^2*s51^2 + 18*q1*q24*q3*s51^2 + 
    36*q24^2*q3*s51^2 - 198*q2*q24*q4*s51^2 + 198*q24*q3*q4*s51^2 + 
    76*q2*q4^2*s51^2 + 1350*q24*q4^2*s51^2 + 323*q3*q4^2*s51^2 - 
    472*q4^3*s51^2 - 144*q1*q10*q6*s51^2 - 144*q10*q4*q6*s51^2 + 
    18*q2*q24*q7*s51^2 + 144*q10*q4*q7*s51^2 - 135*q10*q6*q7*s51^2 - 
    144*q4*q6*q7*s51^2 - 144*q1*q10*q9*s51^2 + 51*q2*q4*q9*s51^2 - 
    147*q3*q4*q9*s51^2 - 389*q4^2*q9*s51^2 + 144*q1*q6*q9*s51^2 + 
    144*q10*q6*q9*s51^2 + 160*q1*q9^2*s51^2 + 88*q10*q9^2*s51^2 + 
    422*q2*q9^2*s51^2 + 114*q3*q9^2*s51^2 - 961*q4*q9^2*s51^2 - 
    88*q6*q9^2*s51^2 + 38*q7*q9^2*s51^2 + 472*q9^3*s51^2 - 
    236*q3*q4^3*s12*s51^2 + 38*q2*q4^2*q8*s12*s51^2 - 
    126*q1*q24^2*q4*s23*s51^2 + 378*q24^2*q3*q4*s23*s51^2 + 
    54*q1*q24*q4^2*s23*s51^2 + 756*q24^2*q4^2*s23*s51^2 - 
    72*q24*q3*q4^2*s23*s51^2 - 756*q24*q4^3*s23*s51^2 - 
    472*q3*q4^3*s23*s51^2 - 16*q1*q4^2*q9*s23*s51^2 + 
    142*q3*q4^2*q9*s23*s51^2 + 48*q4^3*q9*s23*s51^2 - 
    88*q1*q10*q9^2*s23*s51^2 + 72*q1*q4*q9^2*s23*s51^2 - 
    114*q3*q4*q9^2*s23*s51^2 - 150*q4^2*q9^2*s23*s51^2 + 
    236*q10*q9^3*s23*s51^2 - 708*q4*q9^3*s23*s51^2 + 
    126*q1*q24^2*q4^2*s23^2*s51^2 + 126*q24^2*q3*q4^2*s23^2*s51^2 - 
    252*q24*q3*q4^3*s23^2*s51^2 + 16*q3*q4^3*q9*s23^2*s51^2 - 
    88*q1*q4^2*q9^2*s23^2*s51^2 + 38*q3*q4^2*q9^2*s23^2*s51^2 - 
    236*q1*q10*q9^3*s23^2*s51^2 - 236*q1*q4*q9^3*s23^2*s51^2 - 
    378*q2*q24^2*q4*s34*s51^2 + 306*q2*q24*q4^2*s34*s51^2 + 
    756*q24^2*q4^2*s34*s51^2 - 756*q24*q4^3*s34*s51^2 + 
    88*q10*q4^2*q6*s34*s51^2 + 126*q24^2*q4*q7*s34*s51^2 - 
    88*q10*q4^2*q7*s34*s51^2 - 72*q24*q4^2*q7*s34*s51^2 + 
    160*q4^2*q6*q7*s34*s51^2 - 192*q2*q4^2*q9*s34*s51^2 + 
    48*q4^3*q9*s34*s51^2 - 70*q2*q4*q9^2*s34*s51^2 - 
    150*q4^2*q9^2*s34*s51^2 - 88*q10*q6*q9^2*s34*s51^2 - 
    38*q4*q7*q9^2*s34*s51^2 - 236*q10*q9^3*s34*s51^2 + 
    1180*q2*q9^3*s34*s51^2 - 708*q4*q9^3*s34*s51^2 + 236*q6*q9^3*s34*s51^2 + 
    126*q2*q24^2*q4^2*s34^2*s51^2 - 236*q10*q4^3*q6*s34^2*s51^2 + 
    126*q24^2*q4^2*q7*s34^2*s51^2 + 236*q10*q4^3*q7*s34^2*s51^2 - 
    252*q24*q4^3*q7*s34^2*s51^2 + 16*q4^3*q7*q9*s34^2*s51^2 - 
    88*q2*q4^2*q9^2*s34^2*s51^2 + 38*q4^2*q7*q9^2*s34^2*s51^2 - 
    236*q2*q4*q9^3*s34^2*s51^2 + 236*q10*q6*q9^3*s34^2*s51^2 + 
    160*q1*q6*q9^2*s45*s51^2 + 72*q2*q6*q9^2*s45*s51^2 - 
    38*q3*q8*q9^2*s45*s51^2 - 38*q7*q8*q9^2*s45*s51^2 - 
    236*q2*q9^3*s45*s51^2 - 236*q6*q9^3*s45*s51^2 - 
    236*q2*q6*q9^3*s45^2*s51^2 + 126*q2*q24^2*q4*s51^3 - 
    126*q24^2*q3*q4*s51^3 - 306*q2*q24*q4^2*s51^3 - 756*q24^2*q4^2*s51^3 - 
    180*q24*q3*q4^2*s51^3 + 756*q24*q4^3*s51^3 + 236*q3*q4^3*s51^3 - 
    324*q10*q4^2*q6*s51^3 + 324*q10*q4^2*q7*s51^3 - 468*q10*q4*q6*q7*s51^3 - 
    324*q4^2*q6*q7*s51^3 + 192*q2*q4^2*q9*s51^3 - 55*q3*q4^2*q9*s51^3 - 
    48*q4^3*q9*s51^3 + 468*q1*q10*q6*q9*s51^3 + 324*q1*q10*q9^2*s51^3 + 
    235*q2*q4*q9^2*s51^3 + 114*q3*q4*q9^2*s51^3 + 150*q4^2*q9^2*s51^3 - 
    324*q1*q6*q9^2*s51^3 - 324*q10*q6*q9^2*s51^3 - 236*q1*q9^3*s51^3 - 
    236*q10*q9^3*s51^3 - 472*q2*q9^3*s51^3 + 708*q4*q9^3*s51^3 + 
    236*q6*q9^3*s51^3 - 252*q24^2*q3*q4^2*s23*s51^3 + 
    504*q24*q3*q4^3*s23*s51^3 - 32*q3*q4^3*q9*s23*s51^3 - 
    76*q3*q4^2*q9^2*s23*s51^3 + 236*q1*q10*q9^3*s23*s51^3 - 
    252*q2*q24^2*q4^2*s34*s51^3 + 236*q10*q4^3*q6*s34*s51^3 - 
    236*q10*q4^3*q7*s34*s51^3 + 236*q4^3*q6*q7*s34*s51^3 + 
    176*q2*q4^2*q9^2*s34*s51^3 + 472*q2*q4*q9^3*s34*s51^3 + 
    236*q10*q6*q9^3*s34*s51^3 - 236*q1*q6*q9^3*s45*s51^3 + 
    126*q2*q24^2*q4^2*s51^4 + 126*q24^2*q3*q4^2*s51^4 - 
    252*q24*q3*q4^3*s51^4 - 236*q10*q4^3*q6*s51^4 + 236*q10*q4^3*q7*s51^4 - 
    560*q10*q4^2*q6*q7*s51^4 - 236*q4^3*q6*q7*s51^4 + 16*q3*q4^3*q9*s51^4 - 
    88*q2*q4^2*q9^2*s51^4 + 38*q3*q4^2*q9^2*s51^4 - 
    560*q1*q10*q6*q9^2*s51^4 - 236*q1*q10*q9^3*s51^4 - 236*q2*q4*q9^3*s51^4 + 
    236*q1*q6*q9^3*s51^4 + 236*q10*q6*q9^3*s51^4 - 236*q10*q4^3*q6*q7*s51^5 + 
    236*q1*q10*q6*q9^3*s51^5] + 
 r[56*q1 + 90*q2 + 81*q3 - 43*q4 + 81*q5 - 45*q6 - 34*q7 + 99*q8 + 99*q9 + 
    39*q2*q4*s12 - 63*q3*q4*s12 + 281*q4^2*s12 - 18*q4*q5*s12 + 
    57*q2*q7*s12 - 46*q4*q7*s12 - 63*q4*q8*s12 + 9*q3*q4^2*s12^2 - 
    52*q4^3*s12^2 - 25*q2*q4*q8*s12^2 - 16*q4^2*q8*s12^2 - 
    25*q2*q7*q8*s12^2 + 50*q1*q10*s23 - 13*q1*q4*s23 - 46*q10*q4*s23 - 
    54*q3*q4*s23 + 737*q4^2*s23 + 9*q3*q5*s23 + 117*q4*q5*s23 - 
    36*q3*q6*s23 + 456*q4*q6*s23 + 180*q5*q6*s23 + 7*q10*q9*s23 - 
    11*q4*q9*s23 + 9*q3*q4^2*s12*s23 + 324*q4^3*s12*s23 + 
    45*q3*q4*q5*s12*s23 + 225*q4^2*q5*s12*s23 - 216*q3*q4^3*s12^2*s23 - 
    9*q3*q4^2*q5*s12^2*s23 - 16*q1*q4^2*s23^2 + 380*q3*q4^2*s23^2 - 
    1392*q4^3*s23^2 + 108*q3*q4*q5*s23^2 - 847*q4^2*q5*s23^2 + 
    416*q3*q4*q6*s23^2 - 1796*q4^2*q6*s23^2 + 99*q3*q5*q6*s23^2 - 
    1036*q4*q5*q6*s23^2 - 25*q1*q10*q9*s23^2 - 25*q1*q4*q9*s23^2 + 
    164*q3*q4^3*s12*s23^2 - 1340*q4^4*s12*s23^2 + 99*q3*q4^2*q5*s12*s23^2 - 
    856*q4^3*q5*s12*s23^2 + 804*q3*q4^4*s12^2*s23^2 + 
    108*q3*q4^3*q5*s12^2*s23^2 - 968*q3*q4^3*s23^3 + 1340*q4^4*s23^3 - 
    376*q3*q4^2*q5*s23^3 + 1444*q4^3*q5*s23^3 - 1348*q3*q4^2*q6*s23^3 + 
    2680*q4^3*q6*s23^3 - 484*q3*q4*q5*q6*s23^3 + 2300*q4^2*q5*q6*s23^3 - 
    804*q3*q4^4*s12*s23^3 - 268*q3*q4^3*q5*s12*s23^3 + 
    804*q4^4*q5*s12*s23^3 - 268*q3*q4^4*q5*s12^2*s23^3 + 804*q3*q4^4*s23^4 + 
    536*q3*q4^3*q5*s23^4 - 804*q4^4*q5*s23^4 + 1772*q3*q4^3*q6*s23^4 - 
    1340*q4^4*q6*s23^4 + 912*q3*q4^2*q5*q6*s23^4 - 2248*q4^3*q5*q6*s23^4 + 
    268*q3*q4^4*q5*s12*s23^4 - 268*q3*q4^4*q5*s23^5 - 804*q3*q4^4*q6*s23^5 - 
    804*q3*q4^3*q5*q6*s23^5 + 804*q4^4*q5*q6*s23^5 + 
    268*q3*q4^4*q5*q6*s23^6 + 97*q1*q4*s34 - 167*q10*q4*s34 - 93*q2*q4*s34 - 
    380*q4^2*s34 - 9*q2*q5*s34 + 108*q4*q5*s34 + 43*q2*q6*s34 + 
    24*q4*q6*s34 + 45*q5*q6*s34 - 194*q10*q7*s34 - 48*q2*q7*s34 - 
    121*q4*q7*s34 - 54*q1*q8*s34 + 135*q4*q8*s34 - 16*q10*q9*s34 + 
    11*q2*q9*s34 - 79*q4*q9*s34 - 9*q5*q9*s34 + 52*q6*q9*s34 + 
    156*q4^3*s12*s34 - 108*q4^2*q8*s12*s34 + 52*q4^3*q8*s12^2*s34 - 
    140*q1*q4^2*s23*s34 + 316*q4^3*s23*s34 - 708*q4^2*q5*s23*s34 - 
    360*q4^2*q6*s23*s34 - 672*q4*q5*q6*s23*s34 + 52*q1*q4^3*s23^2*s34 + 
    268*q4^4*s23^2*s34 + 1388*q4^3*q5*s23^2*s34 + 536*q4^3*q6*s23^2*s34 + 
    1880*q4^2*q5*q6*s23^2*s34 - 804*q4^4*q5*s23^3*s34 - 
    268*q4^4*q6*s23^3*s34 - 2084*q4^3*q5*q6*s23^3*s34 + 
    804*q4^4*q5*q6*s23^4*s34 + 140*q1*q4^2*s34^2 - 156*q4^3*s34^2 - 
    16*q10*q4*q6*s34^2 + 120*q4^2*q6*s34^2 + 16*q2*q5*q6*s34^2 - 
    136*q4*q5*q6*s34^2 - 169*q10*q4*q7*s34^2 + 16*q2*q6*q7*s34^2 - 
    16*q4*q6*q7*s34^2 - 97*q1*q4*q8*s34^2 + 264*q4^2*q8*s34^2 - 
    93*q2*q4*q9*s34^2 - 25*q2*q5*q9*s34^2 + 16*q10*q6*q9*s34^2 + 
    16*q5*q6*q9*s34^2 - 156*q4^3*q8*s12*s34^2 - 52*q1*q4^3*s23*s34^2 - 
    372*q4^3*q6*s23*s34^2 + 492*q4^2*q5*q6*s23*s34^2 + 
    268*q4^4*q6*s23^2*s34^2 - 640*q4^3*q5*q6*s23^2*s34^2 + 
    268*q4^4*q5*q6*s23^3*s34^2 + 52*q1*q4^3*s34^3 - 140*q1*q4^2*q8*s34^3 + 
    156*q4^3*q8*s34^3 - 52*q1*q4^3*q8*s34^4 + 2*q1*q10*s45 + 104*q2*q6*s45 + 
    36*q3*q6*s45 + 36*q5*q6*s45 - 16*q10*q7*s45 - 9*q1*q8*s45 + 
    36*q7*q8*s45 - 77*q2*q9*s45 + 104*q6*q9*s45 + 9*q3*q5*q6*s23*s45 + 
    43*q2*q5*q6*s34*s45 - 7*q2*q5*q9*s34*s45 + 52*q5*q6*q9*s34*s45 + 
    16*q2*q5*q6*s45^2 - 16*q2*q5*q9*s45^2 - 84*q2*q6*q9*s45^2 + 
    16*q5*q6*q9*s45^2 - 16*q2*q5*q6*q9*s45^3 - 32*q1*q10*s51 - 9*q1*q3*s51 - 
    77*q1*q4*s51 - 121*q10*q4*s51 + 81*q2*q4*s51 + 36*q3*q4*s51 - 
    472*q4^2*s51 + 18*q10*q6*s51 + 16*q2*q6*s51 - 27*q3*q6*s51 - 
    68*q4*q6*s51 - 185*q10*q7*s51 - 18*q2*q7*s51 - 167*q4*q7*s51 + 
    27*q6*q7*s51 + 27*q1*q8*s51 + 36*q2*q8*s51 - 9*q3*q8*s51 - 63*q4*q8*s51 + 
    36*q1*q9*s51 - 52*q10*q9*s51 - 70*q2*q9*s51 + 119*q4*q9*s51 + 
    16*q6*q9*s51 - 120*q2*q4^2*s12*s51 - 108*q3*q4^2*s12*s51 + 
    584*q4^3*s12*s51 + 52*q2*q4*q8*s12*s51 - 20*q4^2*q8*s12*s51 + 
    7*q2*q7*q8*s12*s51 + 108*q3*q4^3*s12^2*s51 + 16*q2*q4^2*q8*s12^2*s51 + 
    52*q4^3*q8*s12^2*s51 - 20*q1*q4^2*s23*s51 - 124*q3*q4^2*s23*s51 + 
    156*q4^3*s23*s51 - 52*q3*q4*q6*s23*s51 + 92*q4^2*q6*s23*s51 + 
    7*q1*q10*q9*s23*s51 + 52*q1*q4*q9*s23*s51 - 88*q4^2*q9*s23*s51 + 
    476*q3*q4^3*s12*s23*s51 + 268*q4^4*s12*s23*s51 - 
    804*q3*q4^4*s12^2*s23*s51 + 52*q1*q4^3*s23^2*s51 + 
    328*q3*q4^3*s23^2*s51 - 268*q4^4*s23^2*s51 + 452*q3*q4^2*q6*s23^2*s51 - 
    268*q4^3*q6*s23^2*s51 + 16*q1*q4^2*q9*s23^2*s51 + 
    804*q3*q4^4*s12*s23^2*s51 - 804*q3*q4^4*s23^3*s51 - 
    1132*q3*q4^3*q6*s23^3*s51 + 268*q4^4*q6*s23^3*s51 + 
    804*q3*q4^4*q6*s23^4*s51 - 120*q1*q4^2*s34*s51 - 285*q10*q4^2*s34*s51 - 
    120*q2*q4^2*s34*s51 + 428*q4^3*s34*s51 - 52*q10*q4*q6*s34*s51 - 
    76*q4^2*q6*s34*s51 - 683*q10*q4*q7*s34*s51 - 285*q4^2*q7*s34*s51 + 
    43*q2*q6*q7*s34*s51 - 52*q4*q6*q7*s34*s51 + 174*q1*q4*q8*s34*s51 - 
    224*q4^2*q8*s34*s51 + 174*q2*q4*q9*s34*s51 - 224*q4^2*q9*s34*s51 + 
    52*q10*q6*q9*s34*s51 + 268*q4^4*s23*s34*s51 + 268*q4^3*q6*s23*s34*s51 - 
    268*q4^4*q6*s23^2*s34*s51 - 52*q1*q4^3*s34^2*s51 + 
    16*q10*q4^2*q6*s34^2*s51 - 104*q4^3*q6*s34^2*s51 - 
    597*q10*q4^2*q7*s34^2*s51 + 16*q4^2*q6*q7*s34^2*s51 + 
    260*q1*q4^2*q8*s34^2*s51 - 156*q4^3*q8*s34^2*s51 - 
    120*q2*q4^2*q9*s34^2*s51 + 268*q4^4*q6*s23*s34^2*s51 + 
    104*q1*q4^3*q8*s34^3*s51 - 27*q1*q10*q6*s45*s51 + 27*q1*q3*q6*s45*s51 - 
    9*q10*q6*q7*s45*s51 + 9*q1*q3*q8*s45*s51 - 36*q1*q6*q8*s45*s51 + 
    36*q2*q6*q8*s45*s51 + 36*q3*q6*q8*s45*s51 - 36*q6*q7*q8*s45*s51 + 
    36*q1*q6*q9*s45*s51 - 84*q2*q6*q9*s45*s51 + 140*q2*q4^2*s51^2 + 
    120*q3*q4^2*s51^2 - 260*q4^3*s51^2 + 92*q10*q4*q6*s51^2 - 
    16*q3*q4*q6*s51^2 + 16*q4^2*q6*s51^2 - 277*q10*q4*q7*s51^2 + 
    99*q10*q6*q7*s51^2 + 16*q2*q6*q7*s51^2 + 92*q4*q6*q7*s51^2 - 
    9*q1*q3*q8*s51^2 - 93*q1*q4*q8*s51^2 - 16*q2*q4*q8*s51^2 - 
    16*q2*q7*q8*s51^2 - 16*q1*q10*q9*s51^2 - 16*q1*q4*q9*s51^2 - 
    97*q2*q4*q9*s51^2 + 264*q4^2*q9*s51^2 + 16*q10*q6*q9*s51^2 - 
    16*q2*q6*q9*s51^2 - 52*q2*q4^3*s12*s51^2 - 372*q3*q4^3*s12*s51^2 + 
    268*q4^4*s12*s51^2 + 20*q2*q4^2*q8*s12*s51^2 + 268*q3*q4^4*s12^2*s51^2 - 
    52*q2*q4^3*q8*s12^2*s51^2 + 104*q3*q4^3*s23*s51^2 - 268*q4^4*s23*s51^2 - 
    16*q3*q4^2*q6*s23*s51^2 - 164*q4^3*q6*s23*s51^2 + 
    20*q1*q4^2*q9*s23*s51^2 - 156*q4^3*q9*s23*s51^2 - 
    268*q3*q4^4*s12*s23*s51^2 + 268*q3*q4^4*s23^2*s51^2 + 
    164*q3*q4^3*q6*s23^2*s51^2 + 268*q4^4*q6*s23^2*s51^2 - 
    52*q1*q4^3*q9*s23^2*s51^2 - 268*q3*q4^4*q6*s23^3*s51^2 - 
    52*q2*q4^3*s34*s51^2 + 268*q4^4*s34*s51^2 - 92*q10*q4^2*q6*s34*s51^2 + 
    164*q4^3*q6*s34*s51^2 - 489*q10*q4^2*q7*s34*s51^2 - 
    92*q4^2*q6*q7*s34*s51^2 - 120*q1*q4^2*q8*s34*s51^2 + 
    260*q2*q4^2*q9*s34*s51^2 - 156*q4^3*q9*s34*s51^2 - 
    268*q4^4*q6*s23*s34*s51^2 + 164*q10*q4^3*q6*s34^2*s51^2 + 
    268*q4^4*q6*s34^2*s51^2 - 696*q10*q4^3*q7*s34^2*s51^2 + 
    164*q4^3*q6*q7*s34^2*s51^2 - 52*q1*q4^3*q8*s34^2*s51^2 - 
    52*q2*q4^3*q9*s34^2*s51^2 + 52*q2*q4^3*s51^3 + 376*q10*q4^2*q6*s51^3 - 
    376*q10*q4^2*q7*s51^3 + 484*q10*q4*q6*q7*s51^3 + 376*q4^2*q6*q7*s51^3 - 
    16*q1*q3*q6*q8*s51^3 + 16*q2*q6*q7*q8*s51^3 - 140*q2*q4^2*q9*s51^3 + 
    156*q4^3*q9*s51^3 + 16*q1*q10*q6*q9*s51^3 - 268*q10*q4^3*q6*s34*s51^3 + 
    268*q10*q4^3*q7*s34*s51^3 - 268*q4^3*q6*q7*s34*s51^3 + 
    104*q2*q4^3*q9*s34*s51^3 + 268*q10*q4^4*q6*s34^2*s51^3 - 
    268*q10*q4^4*q7*s34^2*s51^3 + 268*q4^4*q6*q7*s34^2*s51^3 + 
    536*q10*q4^3*q6*s51^4 - 536*q10*q4^3*q7*s51^4 + 
    912*q10*q4^2*q6*q7*s51^4 + 536*q4^3*q6*q7*s51^4 - 52*q2*q4^3*q9*s51^4 - 
    268*q10*q4^4*q6*s34*s51^4 + 268*q10*q4^4*q7*s34*s51^4 - 
    268*q4^4*q6*q7*s34*s51^4 + 268*q10*q4^4*q6*s51^5 - 
    268*q10*q4^4*q7*s51^5 + 804*q10*q4^3*q6*q7*s51^5 + 268*q4^4*q6*q7*s51^5 + 
    268*q10*q4^4*q6*q7*s51^6]*((2*ep^2*F[1, 1, 6]^2)/9 - 
   (2*ep^2*F[1, 1, 6]*F[1, 1, 7])/9 - (2*ep^2*F[1, 1, 6]*F[1, 1, 10])/9 + 
   (2*ep^2*F[1, 1, 7]*F[1, 1, 10])/9 + (2*ep^2*F[2, 1, 8])/9 + 
   (2*ep^2*F[2, 1, 14])/9 + (ep^2*tci[1, 1]^2)/27) + 
 r[q10 + 2*q21 + 4*q24 - q3 - q4 - 5*q6 - q7 + 2*q8 - 2*q9 + 2*q21*q4*s12 + 
    q3*q4*s12 - 2*q4^2*s12 + 3*q21*q5*s12 - q3*q5*s12 + 2*q4*q5*s12 + 
    q21*q7*s12 - 2*q4*q8*s12 - q7*q8*s12 - 2*q8^2*s12 - 3*q1*q10*s23 + 
    3*q1*q24*s23 + q11*q3*s23 + 3*q24*q3*s23 + 2*q3*q4*s23 - q11*q5*s23 - 
    q4*q5*s23 + 2*q4*q6*s23 - 2*q5*q6*s23 + 4*q3*q4^2*s12*s23 - 
    q3*q4*q5*s12*s23 + 2*q4^2*q5*s12*s23 - 2*q3*q4^2*s23^2 - 
    2*q3*q4*q5*s23^2 + 2*q4^2*q5*s23^2 - 2*q3*q4*q6*s23^2 - 2*q4^2*q6*s23^2 - 
    3*q3*q5*q6*s23^2 + 4*q4*q5*q6*s23^2 - 2*q3*q4^2*q5*s12*s23^2 + 
    2*q3*q4^2*q5*s23^3 + 2*q3*q4^2*q6*s23^3 + 4*q3*q4*q5*q6*s23^3 - 
    2*q4^2*q5*q6*s23^3 - 2*q3*q4^2*q5*q6*s23^4 - 2*q10*q11*s34 + q11*q2*s34 - 
    q1*q21*s34 + 2*q10*q21*s34 + 3*q2*q24*s34 - 2*q4^2*s34 + q11*q5*s34 - 
    q21*q5*s34 - q2*q6*s34 - q5*q6*s34 - 4*q10*q7*s34 + 3*q24*q7*s34 + 
    q1*q8*s34 - 4*q11*q8*s34 - 2*q8^2*s34 - 3*q2*q9*s34 - 2*q6*q9*s34 + 
    4*q8*q9*s34 - 2*q21*q4^2*s12*s34 - 4*q21*q4*q5*s12*s34 - 
    2*q4^2*q5*s12*s34 + 2*q4^2*q8*s12*s34 + 2*q4*q8^2*s12*s34 - 
    2*q4^2*q5*s23*s34 - 2*q1*q21*q4*s34^2 + 8*q21*q4^2*s34^2 + 
    2*q21*q4*q5*s34^2 + 2*q4^2*q5*s34^2 + 2*q1*q4*q8*s34^2 - 
    4*q4^2*q8*s34^2 - 2*q11*q5*q8*s34^2 + 4*q1*q8^2*s34^2 + 
    2*q11*q8^2*s34^2 - 4*q4*q8^2*s34^2 - 2*q5*q6*q9*s34^2 + 
    2*q5*q8*q9*s34^2 - 2*q8^2*q9*s34^2 - 2*q6*q9^2*s34^2 + 2*q8*q9^2*s34^2 + 
    2*q21*q4^2*q5*s12*s34^2 - 2*q1*q21*q4^2*s34^3 - 2*q21*q4^2*q5*s34^3 + 
    2*q1*q4^2*q8*s34^3 + 2*q1*q4*q8^2*s34^3 + 2*q1*q10*s45 - 2*q1*q11*s45 - 
    4*q10*q11*s45 - q11*q2*s45 + 2*q10*q21*s45 + q2*q21*s45 - 2*q1*q24*s45 - 
    2*q2*q6*s45 - 4*q10*q7*s45 - q11*q7*s45 - q21*q7*s45 + 2*q24*q7*s45 + 
    q1*q8*s45 - 4*q11*q8*s45 + 2*q7*q8*s45 + 2*q8^2*s45 + 3*q2*q9*s45 - 
    2*q6*q9*s45 - q21*q3*q5*s12*s45 - 2*q7*q8^2*s12*s45 + 
    q1*q10*q24*s23*s45 - q24*q3*q5*s23*s45 + q3*q5*q6*s23*s45 + 
    q11*q2*q5*s34*s45 + q2*q24*q5*s34*s45 - q2*q5*q6*s34*s45 - 
    q10*q24*q7*s34*s45 + 2*q1*q8^2*s34*s45 + 4*q11*q8^2*s34*s45 - 
    q2*q5*q9*s34*s45 - 4*q8^2*q9*s34*s45 - 6*q2*q9^2*s34*s45 + 
    2*q6*q9^2*s34*s45 + 4*q8*q9^2*s34*s45 - 2*q11*q5*q8^2*s34^2*s45 + 
    2*q5*q8^2*q9*s34^2*s45 + 2*q5*q6*q9^2*s34^2*s45 - 
    2*q5*q8*q9^2*s34^2*s45 - q1*q10*q11*s45^2 - q1*q10*q24*s45^2 - 
    2*q2*q5*q6*s45^2 - q10*q21*q7*s45^2 - q10*q24*q7*s45^2 - 
    2*q11*q7*q8*s45^2 - 2*q11*q8^2*s45^2 + 2*q7*q8^2*s45^2 + 
    2*q2*q5*q9*s45^2 + 8*q2*q6*q9*s45^2 - 2*q5*q6*q9*s45^2 - 
    4*q2*q9^2*s45^2 + 4*q6*q9^2*s45^2 - 2*q2*q5*q9^2*s34*s45^2 + 
    2*q5*q6*q9^2*s34*s45^2 - 2*q11*q7*q8^2*s45^3 + 4*q2*q5*q6*q9*s45^3 - 
    2*q2*q5*q9^2*s45^3 - 6*q2*q6*q9^2*s45^3 + 2*q5*q6*q9^2*s45^3 - 
    2*q2*q5*q6*q9^2*s45^4 + 7*q10*q11*s51 - q11*q2*s51 + 3*q1*q21*s51 + 
    3*q10*q21*s51 + q2*q21*s51 + 2*q1*q24*s51 - q2*q24*s51 + q11*q3*s51 - 
    q24*q3*s51 - 2*q4^2*s51 - 2*q10*q6*s51 - 2*q2*q6*s51 - q3*q6*s51 - 
    3*q10*q7*s51 + 3*q11*q7*s51 + q21*q7*s51 + 2*q24*q7*s51 - q6*q7*s51 - 
    3*q1*q8*s51 + 6*q11*q8*s51 - 4*q7*q8*s51 + 2*q8^2*s51 - 6*q10*q9*s51 + 
    q2*q9*s51 - 6*q8*q9*s51 - 2*q21*q4^2*s12*s51 - 2*q3*q4^2*s12*s51 - 
    q2*q21*q7*s12*s51 + 2*q4^2*q8*s12*s51 + q2*q7*q8*s12*s51 + 
    2*q4*q8^2*s12*s51 + 2*q7*q8^2*s12*s51 - 4*q1*q24*q4*s23*s51 - 
    4*q24*q3*q4*s23*s51 - 2*q3*q4^2*s23*s51 + 5*q1*q10*q9*s23*s51 + 
    4*q1*q4*q9*s23*s51 + 4*q1*q21*q4*s34*s51 + 4*q10*q21*q4*s34*s51 + 
    4*q2*q24*q4*s34*s51 - 2*q4^2*q6*s34*s51 + q11*q2*q7*s34*s51 - 
    5*q10*q4*q7*s34*s51 + 4*q24*q4*q7*s34*s51 - q2*q6*q7*s34*s51 - 
    8*q10*q11*q8*s34*s51 - 4*q1*q4*q8*s34*s51 - 6*q1*q8^2*s34*s51 - 
    4*q11*q8^2*s34*s51 - 4*q2*q4*q9*s34*s51 + 8*q10*q8*q9*s34*s51 + 
    4*q8^2*q9*s34*s51 - 6*q2*q9^2*s34*s51 - 2*q6*q9^2*s34*s51 - 
    4*q8*q9^2*s34*s51 + 2*q1*q21*q4^2*s34^2*s51 + 2*q10*q21*q4^2*s34^2*s51 - 
    2*q10*q4^2*q6*s34^2*s51 - 2*q1*q4^2*q8*s34^2*s51 + 
    2*q10*q11*q8^2*s34^2*s51 - 2*q1*q4*q8^2*s34^2*s51 - 
    2*q10*q8^2*q9*s34^2*s51 - 2*q10*q6*q9^2*s34^2*s51 + 
    2*q10*q8*q9^2*s34^2*s51 - q1*q10*q11*s45*s51 + q1*q11*q3*s45*s51 + 
    q1*q21*q3*s45*s51 + q1*q10*q6*s45*s51 - q1*q3*q6*s45*s51 - 
    q10*q21*q7*s45*s51 - q10*q6*q7*s45*s51 - q1*q3*q8*s45*s51 - 
    4*q1*q8^2*s45*s51 - 2*q11*q8^2*s45*s51 + 2*q7*q8^2*s45*s51 + 
    4*q2*q6*q9*s45*s51 + 2*q8^2*q9*s45*s51 + 2*q6*q9^2*s45*s51 - 
    2*q8*q9^2*s45*s51 - 4*q11*q7*q8^2*s45^2*s51 - 6*q2*q6*q9^2*s45^2*s51 - 
    2*q2*q24*q4*s51^2 + 2*q24*q3*q4*s51^2 + 8*q24*q4^2*s51^2 + 
    2*q3*q4^2*s51^2 - 2*q1*q10*q6*s51^2 - 2*q1*q3*q6*s51^2 - 
    2*q10*q4*q6*s51^2 - q11*q2*q7*s51^2 - q2*q21*q7*s51^2 + 
    2*q10*q4*q7*s51^2 - 3*q10*q6*q7*s51^2 - 2*q2*q6*q7*s51^2 - 
    2*q4*q6*q7*s51^2 + 8*q10*q11*q8*s51^2 + 2*q1*q3*q8*s51^2 + 
    2*q11*q3*q8*s51^2 + 2*q1*q6*q8*s51^2 - 4*q2*q6*q8*s51^2 - 
    4*q3*q6*q8*s51^2 + 2*q11*q7*q8*s51^2 + 4*q2*q7*q8*s51^2 + 
    2*q6*q7*q8*s51^2 + 2*q11*q8^2*s51^2 - 2*q7*q8^2*s51^2 - 
    2*q1*q10*q9*s51^2 + 2*q2*q4*q9*s51^2 - 4*q4^2*q9*s51^2 + 
    2*q1*q6*q9*s51^2 + 2*q10*q6*q9*s51^2 - 8*q10*q8*q9*s51^2 - 
    2*q8^2*q9*s51^2 + 4*q10*q9^2*s51^2 + 4*q2*q9^2*s51^2 - 4*q4*q9^2*s51^2 - 
    2*q6*q9^2*s51^2 + 2*q8*q9^2*s51^2 + 2*q2*q21*q4^2*s12*s51^2 - 
    2*q2*q4^2*q8*s12*s51^2 - 2*q2*q4*q8^2*s12*s51^2 - 
    2*q2*q7*q8^2*s12*s51^2 + 2*q1*q24*q4^2*s23*s51^2 + 
    2*q24*q3*q4^2*s23*s51^2 - 2*q1*q4^2*q9*s23*s51^2 - 
    2*q1*q10*q9^2*s23*s51^2 - 2*q1*q4*q9^2*s23*s51^2 + 
    2*q2*q24*q4^2*s34*s51^2 + 2*q10*q4^2*q6*s34*s51^2 - 
    2*q10*q4^2*q7*s34*s51^2 + 2*q24*q4^2*q7*s34*s51^2 - 
    4*q10*q11*q8^2*s34*s51^2 - 2*q2*q4^2*q9*s34*s51^2 + 
    4*q10*q8^2*q9*s34*s51^2 - 2*q2*q4*q9^2*s34*s51^2 - 
    2*q10*q6*q9^2*s34*s51^2 - 4*q10*q8*q9^2*s34*s51^2 + 
    2*q1*q3*q8^2*s45*s51^2 - 2*q11*q3*q8^2*s45*s51^2 - 
    2*q11*q7*q8^2*s45*s51^2 - 2*q2*q6*q9^2*s45*s51^2 - 2*q2*q24*q4^2*s51^3 - 
    2*q24*q3*q4^2*s51^3 - 2*q10*q4^2*q6*s51^3 + 2*q10*q4^2*q7*s51^3 - 
    4*q10*q4*q6*q7*s51^3 - 2*q4^2*q6*q7*s51^3 - 4*q1*q3*q6*q8*s51^3 - 
    4*q2*q6*q7*q8*s51^3 + 2*q10*q11*q8^2*s51^3 + 2*q1*q3*q8^2*s51^3 + 
    2*q1*q6*q8^2*s51^3 - 2*q2*q6*q8^2*s51^3 - 2*q3*q6*q8^2*s51^3 + 
    2*q2*q7*q8^2*s51^3 + 2*q6*q7*q8^2*s51^3 + 2*q2*q4^2*q9*s51^3 + 
    4*q1*q10*q6*q9*s51^3 - 2*q10*q8^2*q9*s51^3 + 2*q1*q10*q9^2*s51^3 + 
    2*q2*q4*q9^2*s51^3 - 2*q1*q6*q9^2*s51^3 - 2*q10*q6*q9^2*s51^3 + 
    2*q10*q8*q9^2*s51^3 - 2*q10*q4^2*q6*q7*s51^4 - 2*q1*q3*q6*q8^2*s51^4 - 
    2*q2*q6*q7*q8^2*s51^4 - 2*q1*q10*q6*q9^2*s51^4]*
  (4 - 4*ep*F[1, 1, 6] + 2*ep^2*F[1, 1, 6]^2 + (ep^2*tci[1, 1]^2)/3) + 
 r[q1 + 3*q6 - 2*q9 + 4*q1*q10*s23 - 8*q1*q24*s23 + q10*q24*s23 + 
    10*q24^2*s23 + 5*q24*q3*s23 + 4*q24*q4*s23 + 6*q3*q4*s23 - 2*q4^2*s23 - 
    4*q4*q5*s23 + 3*q3*q6*s23 - 4*q4*q6*s23 - 8*q5*q6*s23 - 2*q10*q9*s23 - 
    4*q4*q9*s23 + 4*q3*q4^2*s12*s23 + 3*q1*q24^2*s23^2 + 3*q24^2*q3*s23^2 + 
    4*q1*q24*q4*s23^2 - 8*q3*q4^2*s23^2 + 8*q4^3*s23^2 - q24*q3*q5*s23^2 - 
    4*q3*q4*q5*s23^2 + 10*q4^2*q5*s23^2 - 10*q3*q4*q6*s23^2 + 
    6*q4^2*q6*s23^2 - 5*q3*q5*q6*s23^2 + 16*q4*q5*q6*s23^2 - 
    4*q1*q10*q9*s23^2 - 4*q1*q4*q9*s23^2 - 12*q3*q4^3*s12*s23^2 - 
    2*q3*q4^2*q5*s12*s23^2 + 8*q3*q4^3*s23^3 + 6*q3*q4^2*q5*s23^3 - 
    8*q4^3*q5*s23^3 + 14*q3*q4^2*q6*s23^3 - 4*q4^3*q6*s23^3 + 
    10*q3*q4*q5*q6*s23^3 - 18*q4^2*q5*q6*s23^3 + 4*q3*q4^3*q5*s12*s23^3 - 
    4*q3*q4^3*q5*s23^4 - 8*q3*q4^3*q6*s23^4 - 10*q3*q4^2*q5*q6*s23^4 + 
    8*q4^3*q5*q6*s23^4 + 4*q3*q4^3*q5*q6*s23^5 + 4*q2*q24*s34 + 
    10*q24^2*s34 + 2*q10*q4*s34 - 4*q24*q4*s34 + q24*q5*s34 + 2*q4*q6*s34 - 
    q5*q6*s34 + 3*q10*q7*s34 - 3*q24*q7*s34 - 4*q2*q9*s34 - 2*q5*q9*s34 + 
    2*q6*q9*s34 - 2*q9^2*s34 - 4*q4^2*q6*s23*s34 + 6*q4*q5*q6*s23*s34 + 
    4*q4^3*q6*s23^2*s34 - 8*q4^2*q5*q6*s23^2*s34 + 4*q4^3*q5*q6*s23^3*s34 + 
    3*q2*q24^2*s34^2 - q10*q24*q7*s34^2 + 3*q24^2*q7*s34^2 + 
    4*q10*q4*q7*s34^2 - 4*q24*q4*q7*s34^2 + 2*q5*q6*q9*s34^2 - 
    2*q2*q9^2*s34^2 + 2*q6*q9^2*s34^2 - q1*q10*s45 + 4*q1*q24*s45 - 
    2*q10*q24*s45 + 2*q2*q6*s45 - 2*q2*q9*s45 - q1*q10*q24*s23*s45 - 
    5*q1*q24^2*s23*s45 + q10*q24^2*s23*s45 + q24^2*q3*s23*s45 - 
    q24^2*q5*s23*s45 - q24*q3*q5*s23*s45 + q3*q5*q6*s23*s45 + 
    q1*q10*q24^2*s23^2*s45 - q24^2*q3*q5*s23^2*s45 - q10*q24^2*s34*s45 - 
    q2*q24^2*s34*s45 + q2*q24*q5*s34*s45 + q24^2*q5*s34*s45 + 
    q2*q5*q6*s34*s45 - 3*q10*q24*q7*s34*s45 + 5*q24^2*q7*s34*s45 - 
    2*q2*q5*q9*s34*s45 - 4*q5*q6*q9*s34*s45 - 2*q2*q9^2*s34*s45 - 
    6*q6*q9^2*s34*s45 + q2*q24^2*q5*s34^2*s45 - q10*q24^2*q7*s34^2*s45 - 
    6*q5*q6*q9^2*s34^2*s45 - 12*q2*q9^3*s34^2*s45 - 4*q6*q9^3*s34^2*s45 + 
    q1*q10*q24*s45^2 + 2*q1*q24^2*s45^2 - 2*q10*q24^2*s45^2 + 
    4*q2*q5*q6*s45^2 - 2*q10*q24*q7*s45^2 + 2*q24^2*q7*s45^2 - 
    4*q2*q5*q9*s45^2 - 14*q2*q6*q9*s45^2 + 4*q5*q6*q9*s45^2 + 
    8*q2*q9^2*s45^2 - 8*q6*q9^2*s45^2 - 2*q1*q10*q24^2*s23*s45^2 - 
    2*q10*q24^2*q7*s34*s45^2 + 2*q2*q5*q9^2*s34*s45^2 - 
    2*q5*q6*q9^2*s34*s45^2 - 4*q2*q9^3*s34*s45^2 + 4*q6*q9^3*s34*s45^2 - 
    4*q2*q5*q9^3*s34^2*s45^2 + 4*q5*q6*q9^3*s34^2*s45^2 + 
    q1*q10*q24^2*s45^3 - q10*q24^2*q7*s45^3 - 10*q2*q5*q6*q9*s45^3 + 
    6*q2*q5*q9^2*s45^3 + 22*q2*q6*q9^2*s45^3 - 6*q5*q6*q9^2*s45^3 - 
    8*q2*q9^3*s45^3 + 8*q6*q9^3*s45^3 - 4*q2*q5*q9^3*s34*s45^3 + 
    4*q5*q6*q9^3*s34*s45^3 + 10*q2*q5*q6*q9^2*s45^4 - 4*q2*q5*q9^3*s45^4 - 
    12*q2*q6*q9^3*s45^4 + 4*q5*q6*q9^3*s45^4 - 4*q2*q5*q6*q9^3*s45^5 + 
    2*q1*q10*s51 - 2*q1*q24*s51 - 2*q2*q24*s51 - 2*q24^2*s51 - 2*q24*q3*s51 - 
    2*q3*q4*s51 - 8*q4^2*s51 - 2*q10*q6*s51 - 2*q4*q6*s51 + 3*q10*q7*s51 - 
    q6*q7*s51 - 2*q1*q9*s51 + 2*q2*q9*s51 - 4*q4*q9*s51 + 2*q6*q9*s51 - 
    10*q9^2*s51 - 2*q3*q4^2*s12*s51 + 6*q1*q24^2*s23*s51 - 
    4*q24^2*q3*s23*s51 + 6*q1*q24*q4*s23*s51 - 8*q24^2*q4*s23*s51 - 
    6*q24*q3*q4*s23*s51 - 8*q24*q4^2*s23*s51 - 2*q3*q4^2*s23*s51 + 
    8*q4^3*s23*s51 + 2*q3*q4*q6*s23*s51 + 4*q4^2*q6*s23*s51 - 
    6*q1*q10*q9*s23*s51 - 6*q1*q4*q9*s23*s51 + 8*q4^2*q9*s23*s51 - 
    2*q10*q9^2*s23*s51 + 12*q4*q9^2*s23*s51 + 12*q3*q4^3*s12*s23*s51 - 
    4*q1*q24^2*q4*s23^2*s51 - 4*q24^2*q3*q4*s23^2*s51 - 
    4*q1*q24*q4^2*s23^2*s51 + 4*q24*q3*q4^2*s23^2*s51 - 
    4*q3*q4^2*q6*s23^2*s51 - 4*q4^3*q6*s23^2*s51 + 4*q1*q4^2*q9*s23^2*s51 + 
    8*q1*q10*q9^2*s23^2*s51 + 8*q1*q4*q9^2*s23^2*s51 + 
    4*q3*q4^3*q6*s23^3*s51 - 4*q2*q24^2*s34*s51 + 6*q2*q24*q4*s34*s51 + 
    8*q24^2*q4*s34*s51 - 16*q24*q4^2*s34*s51 - 2*q4^2*q6*s34*s51 + 
    6*q24^2*q7*s34*s51 + 6*q10*q4*q7*s34*s51 - 6*q24*q4*q7*s34*s51 + 
    2*q4*q6*q7*s34*s51 - 6*q2*q4*q9*s34*s51 + 4*q4^2*q9*s34*s51 + 
    2*q10*q9^2*s34*s51 - 6*q2*q9^2*s34*s51 + 2*q6*q9^2*s34*s51 - 
    24*q9^3*s34*s51 + 4*q4^3*q6*s23*s34*s51 + 4*q2*q24^2*q4*s34^2*s51 - 
    2*q10*q4^2*q6*s34^2*s51 + 4*q24^2*q4*q7*s34^2*s51 + 
    8*q10*q4^2*q7*s34^2*s51 - 8*q24*q4^2*q7*s34^2*s51 - 
    4*q2*q4*q9^2*s34^2*s51 - 2*q10*q6*q9^2*s34^2*s51 - 12*q2*q9^3*s34^2*s51 + 
    4*q6*q9^3*s34^2*s51 - 2*q1*q24^2*s45*s51 + q1*q10*q6*s45*s51 + 
    2*q24^2*q7*s45*s51 - q10*q6*q7*s45*s51 - 2*q1*q6*q9*s45*s51 - 
    4*q2*q6*q9*s45*s51 + 4*q2*q9^2*s45*s51 - 2*q6*q9^2*s45*s51 + 
    12*q2*q9^3*s34*s45*s51 - 4*q6*q9^3*s34*s45*s51 + 
    14*q2*q6*q9^2*s45^2*s51 - 4*q2*q9^3*s45^2*s51 + 4*q6*q9^3*s45^2*s51 - 
    12*q2*q6*q9^3*s45^3*s51 + q2*q24^2*s51^2 + q24^2*q3*s51^2 - 
    4*q2*q24*q4*s51^2 + 4*q24*q3*q4*s51^2 + 18*q24*q4^2*s51^2 + 
    4*q3*q4^2*s51^2 - 8*q4^3*s51^2 - 4*q1*q10*q6*s51^2 - 4*q10*q4*q6*s51^2 + 
    4*q10*q4*q7*s51^2 - 5*q10*q6*q7*s51^2 - 4*q4*q6*q7*s51^2 - 
    4*q1*q10*q9*s51^2 + 4*q2*q4*q9*s51^2 - 10*q4^2*q9*s51^2 + 
    4*q1*q6*q9*s51^2 + 4*q10*q6*q9*s51^2 + 4*q1*q9^2*s51^2 + 
    2*q10*q9^2*s51^2 + 6*q2*q9^2*s51^2 - 8*q4*q9^2*s51^2 - 2*q6*q9^2*s51^2 + 
    8*q9^3*s51^2 - 4*q3*q4^3*s12*s51^2 - 2*q1*q24^2*q4*s23*s51^2 + 
    6*q24^2*q3*q4*s23*s51^2 + 12*q24^2*q4^2*s23*s51^2 - 
    2*q24*q3*q4^2*s23*s51^2 - 12*q24*q4^3*s23*s51^2 - 8*q3*q4^3*s23*s51^2 - 
    2*q1*q10*q9^2*s23*s51^2 + 2*q1*q4*q9^2*s23*s51^2 - 
    6*q4^2*q9^2*s23*s51^2 + 4*q10*q9^3*s23*s51^2 - 12*q4*q9^3*s23*s51^2 + 
    2*q1*q24^2*q4^2*s23^2*s51^2 + 2*q24^2*q3*q4^2*s23^2*s51^2 - 
    4*q24*q3*q4^3*s23^2*s51^2 - 2*q1*q4^2*q9^2*s23^2*s51^2 - 
    4*q1*q10*q9^3*s23^2*s51^2 - 4*q1*q4*q9^3*s23^2*s51^2 - 
    6*q2*q24^2*q4*s34*s51^2 + 4*q2*q24*q4^2*s34*s51^2 + 
    12*q24^2*q4^2*s34*s51^2 - 12*q24*q4^3*s34*s51^2 + 
    2*q10*q4^2*q6*s34*s51^2 + 2*q24^2*q4*q7*s34*s51^2 - 
    2*q10*q4^2*q7*s34*s51^2 - 2*q24*q4^2*q7*s34*s51^2 + 
    4*q4^2*q6*q7*s34*s51^2 - 4*q2*q4^2*q9*s34*s51^2 + 
    2*q2*q4*q9^2*s34*s51^2 - 6*q4^2*q9^2*s34*s51^2 - 
    2*q10*q6*q9^2*s34*s51^2 - 4*q10*q9^3*s34*s51^2 + 20*q2*q9^3*s34*s51^2 - 
    12*q4*q9^3*s34*s51^2 + 4*q6*q9^3*s34*s51^2 + 2*q2*q24^2*q4^2*s34^2*
     s51^2 - 4*q10*q4^3*q6*s34^2*s51^2 + 2*q24^2*q4^2*q7*s34^2*s51^2 + 
    4*q10*q4^3*q7*s34^2*s51^2 - 4*q24*q4^3*q7*s34^2*s51^2 - 
    2*q2*q4^2*q9^2*s34^2*s51^2 - 4*q2*q4*q9^3*s34^2*s51^2 + 
    4*q10*q6*q9^3*s34^2*s51^2 + 4*q1*q6*q9^2*s45*s51^2 + 
    2*q2*q6*q9^2*s45*s51^2 - 4*q2*q9^3*s45*s51^2 - 4*q6*q9^3*s45*s51^2 - 
    4*q2*q6*q9^3*s45^2*s51^2 + 2*q2*q24^2*q4*s51^3 - 2*q24^2*q3*q4*s51^3 - 
    4*q2*q24*q4^2*s51^3 - 12*q24^2*q4^2*s51^3 - 2*q24*q3*q4^2*s51^3 + 
    12*q24*q4^3*s51^3 + 4*q3*q4^3*s51^3 - 6*q10*q4^2*q6*s51^3 + 
    6*q10*q4^2*q7*s51^3 - 10*q10*q4*q6*q7*s51^3 - 6*q4^2*q6*q7*s51^3 + 
    4*q2*q4^2*q9*s51^3 + 10*q1*q10*q6*q9*s51^3 + 6*q1*q10*q9^2*s51^3 + 
    2*q2*q4*q9^2*s51^3 + 6*q4^2*q9^2*s51^3 - 6*q1*q6*q9^2*s51^3 - 
    6*q10*q6*q9^2*s51^3 - 4*q1*q9^3*s51^3 - 4*q10*q9^3*s51^3 - 
    8*q2*q9^3*s51^3 + 12*q4*q9^3*s51^3 + 4*q6*q9^3*s51^3 - 
    4*q24^2*q3*q4^2*s23*s51^3 + 8*q24*q3*q4^3*s23*s51^3 + 
    4*q1*q10*q9^3*s23*s51^3 - 4*q2*q24^2*q4^2*s34*s51^3 + 
    4*q10*q4^3*q6*s34*s51^3 - 4*q10*q4^3*q7*s34*s51^3 + 
    4*q4^3*q6*q7*s34*s51^3 + 4*q2*q4^2*q9^2*s34*s51^3 + 
    8*q2*q4*q9^3*s34*s51^3 + 4*q10*q6*q9^3*s34*s51^3 - 
    4*q1*q6*q9^3*s45*s51^3 + 2*q2*q24^2*q4^2*s51^4 + 2*q24^2*q3*q4^2*s51^4 - 
    4*q24*q3*q4^3*s51^4 - 4*q10*q4^3*q6*s51^4 + 4*q10*q4^3*q7*s51^4 - 
    10*q10*q4^2*q6*q7*s51^4 - 4*q4^3*q6*q7*s51^4 - 2*q2*q4^2*q9^2*s51^4 - 
    10*q1*q10*q6*q9^2*s51^4 - 4*q1*q10*q9^3*s51^4 - 4*q2*q4*q9^3*s51^4 + 
    4*q1*q6*q9^3*s51^4 + 4*q10*q6*q9^3*s51^4 - 4*q10*q4^3*q6*q7*s51^5 + 
    4*q1*q10*q6*q9^3*s51^5]*(-4*F[1, 1, 6] + 2*ep*F[1, 1, 6]^2 - 
   (2*ep^2*F[1, 1, 6]^3)/3 + 4*F[1, 1, 7] - 2*ep*F[1, 1, 7]^2 + 
   (2*ep^2*F[1, 1, 7]^3)/3 - (ep^2*F[1, 1, 6]*tci[1, 1]^2)/3 + 
   (ep^2*F[1, 1, 7]*tci[1, 1]^2)/3) + 
 r[2*q2 - 2*q21 + 2*q3 + 2*q4 + q5 - q6 - q7 + 2*q8 - q2*q21*s12 - 
    6*q21^2*s12 - 2*q3*q4*s12 - 5*q21*q5*s12 + q3*q5*s12 - 2*q4*q5*s12 + 
    2*q7*q8*s12 - 4*q8^2*s12 - 2*q21^2*q4*s12^2 - 2*q21*q4^2*s12^2 - 
    4*q4^3*s12^2 - 3*q21^2*q5*s12^2 + q21*q3*q5*s12^2 + 2*q4^2*q5*s12^2 - 
    q21^2*q7*s12^2 + 2*q4^2*q8*s12^2 + 4*q4*q8^2*s12^2 + 4*q8^3*s12^2 + 
    4*q3*q4*s23 - 2*q4^2*s23 + q3*q5*s23 - 6*q4*q5*s23 + 2*q3*q6*s23 - 
    4*q4*q6*s23 - 7*q5*q6*s23 - 2*q3*q4^2*s12*s23 - 4*q4^3*s12*s23 + 
    2*q3*q4*q5*s12*s23 - 6*q4^2*q5*s12*s23 + 8*q3*q4^3*s12^2*s23 + 
    4*q4^3*q5*s12^2*s23 - 6*q3*q4^2*s23^2 + 4*q4^3*s23^2 - 4*q3*q4*q5*s23^2 + 
    10*q4^2*q5*s23^2 - 10*q3*q4*q6*s23^2 + 6*q4^2*q6*s23^2 - 
    5*q3*q5*q6*s23^2 + 16*q4*q5*q6*s23^2 - 8*q3*q4^3*s12*s23^2 - 
    2*q3*q4^2*q5*s12*s23^2 + 8*q4^3*q5*s12*s23^2 - 4*q3*q4^3*q5*s12^2*s23^2 + 
    8*q3*q4^3*s23^3 + 6*q3*q4^2*q5*s23^3 - 8*q4^3*q5*s23^3 + 
    14*q3*q4^2*q6*s23^3 - 4*q4^3*q6*s23^3 + 10*q3*q4*q5*q6*s23^3 - 
    18*q4^2*q5*q6*s23^3 + 4*q3*q4^3*q5*s12*s23^3 - 4*q3*q4^3*q5*s23^4 - 
    8*q3*q4^3*q6*s23^4 - 10*q3*q4^2*q5*q6*s23^4 + 8*q4^3*q5*q6*s23^4 + 
    4*q3*q4^3*q5*q6*s23^5 + 2*q1*q21*s34 + 2*q21^2*s34 + 8*q4^2*s34 + 
    2*q21*q5*s34 - q2*q6*s34 + 2*q4*q6*s34 - 2*q5*q6*s34 - 2*q10*q7*s34 - 
    2*q1*q8*s34 + 4*q4*q8*s34 + 10*q8^2*s34 + 6*q21^2*q4*s12*s34 + 
    8*q21*q4^2*s12*s34 - 4*q4^3*s12*s34 + 4*q21^2*q5*s12*s34 + 
    6*q21*q4*q5*s12*s34 + 2*q4^2*q5*s12*s34 - 8*q4^2*q8*s12*s34 - 
    10*q4*q8^2*s12*s34 + 2*q21^2*q4^2*s12^2*s34 + 4*q21^2*q4*q5*s12^2*s34 - 
    4*q21*q4^2*q5*s12^2*s34 - 4*q4^3*q5*s12^2*s34 - 2*q4^2*q8^2*s12^2*s34 - 
    4*q4*q8^3*s12^2*s34 - 4*q4^3*s23*s34 + 6*q4^2*q5*s23*s34 - 
    4*q4^2*q6*s23*s34 + 6*q4*q5*q6*s23*s34 - 8*q4^3*q5*s12*s23*s34 - 
    4*q4^3*q5*s23^2*s34 + 4*q4^3*q6*s23^2*s34 - 8*q4^2*q5*q6*s23^2*s34 + 
    4*q4^3*q5*q6*s23^3*s34 - q1*q21^2*s34^2 + 4*q1*q21*q4*s34^2 - 
    18*q21*q4^2*s34^2 + 8*q4^3*s34^2 - q21^2*q5*s34^2 - 4*q21*q4*q5*s34^2 - 
    4*q4^2*q5*s34^2 - 4*q1*q4*q8*s34^2 + 10*q4^2*q8*s34^2 - 6*q1*q8^2*s34^2 + 
    8*q4*q8^2*s34^2 - 12*q8^3*s34^2 - 12*q21^2*q4^2*s12*s34^2 + 
    12*q21*q4^3*s12*s34^2 - 6*q21^2*q4*q5*s12*s34^2 + 
    2*q21*q4^2*q5*s12*s34^2 + 8*q4^3*q5*s12*s34^2 + 6*q4^2*q8^2*s12*s34^2 + 
    12*q4*q8^3*s12*s34^2 - 2*q21^2*q4^2*q5*s12^2*s34^2 + 
    4*q21*q4^3*q5*s12^2*s34^2 + 4*q4^3*q5*s23*s34^2 - 2*q1*q21^2*q4*s34^3 + 
    4*q1*q21*q4^2*s34^3 + 12*q21^2*q4^2*s34^3 - 12*q21*q4^3*s34^3 + 
    2*q21^2*q4*q5*s34^3 + 2*q21*q4^2*q5*s34^3 - 4*q4^3*q5*s34^3 - 
    4*q1*q4^2*q8*s34^3 - 2*q1*q4*q8^2*s34^3 - 6*q4^2*q8^2*s34^3 + 
    8*q1*q8^3*s34^3 - 12*q4*q8^3*s34^3 + 4*q21^2*q4^2*q5*s12*s34^3 - 
    8*q21*q4^3*q5*s12*s34^3 - 2*q1*q21^2*q4^2*s34^4 - 2*q21^2*q4^2*q5*s34^4 + 
    4*q21*q4^3*q5*s34^4 + 2*q1*q4^2*q8^2*s34^4 + 4*q1*q4*q8^3*s34^4 + 
    q2*q21*s45 - 2*q21^2*s45 + 2*q2*q6*s45 + 2*q3*q6*s45 + q5*q6*s45 + 
    q21*q7*s45 + 2*q7*q8*s45 - q2*q21^2*s12*s45 + q21^2*q3*s12*s45 - 
    q21^2*q5*s12*s45 + q21*q3*q5*s12*s45 + q21^2*q7*s12*s45 - 
    4*q7*q8^2*s12*s45 + q21^2*q3*q5*s12^2*s45 + 4*q7*q8^3*s12^2*s45 + 
    q3*q5*q6*s23*s45 - 2*q10*q21^2*s34*s45 - 2*q1*q8^2*s34*s45 + 
    4*q1*q8^3*s34^2*s45 - 2*q10*q21^2*s45^2 + q2*q21^2*s45^2 + 
    2*q10*q21*q7*s45^2 + q21^2*q7*s45^2 + q10*q21^2*q7*s45^3 - 4*q1*q21*s51 + 
    3*q10*q21*s51 + q2*q21*s51 - 10*q21^2*s51 - q21*q3*s51 + 4*q21*q4*s51 - 
    2*q3*q4*s51 - q10*q6*s51 - 4*q2*q6*s51 - q3*q6*s51 - 2*q4*q6*s51 - 
    2*q10*q7*s51 + 3*q2*q7*s51 + q21*q7*s51 - 2*q4*q7*s51 + q6*q7*s51 + 
    4*q1*q8*s51 + 6*q2*q8*s51 + 2*q3*q8*s51 - 8*q7*q8*s51 + 2*q8^2*s51 - 
    2*q2*q21*q4*s12*s51 - 2*q21^2*q4*s12*s51 + 4*q3*q4^2*s12*s51 - 
    4*q4^3*s12*s51 - q2*q21*q7*s12*s51 - 2*q21^2*q7*s12*s51 + 
    2*q2*q4*q8*s12*s51 - 2*q2*q7*q8*s12*s51 + 2*q4*q8^2*s12*s51 + 
    10*q7*q8^2*s12*s51 - 4*q8^3*s12*s51 + 2*q21^2*q4^2*s12^2*s51 - 
    4*q3*q4^3*s12^2*s51 + q2*q21^2*q7*s12^2*s51 - 2*q4^2*q8^2*s12^2*s51 - 
    4*q4*q8^3*s12^2*s51 - 4*q7*q8^3*s12^2*s51 + 4*q4^3*s23*s51 + 
    2*q3*q4*q6*s23*s51 + 4*q4^2*q6*s23*s51 + 4*q3*q4^3*s12*s23*s51 - 
    4*q3*q4^3*s23^2*s51 - 4*q3*q4^2*q6*s23^2*s51 - 4*q4^3*q6*s23^2*s51 + 
    4*q3*q4^3*q6*s23^3*s51 + 4*q1*q21^2*s34*s51 - 6*q10*q21^2*s34*s51 - 
    6*q1*q21*q4*s34*s51 + 6*q10*q21*q4*s34*s51 - 8*q21^2*q4*s34*s51 + 
    16*q21*q4^2*s34*s51 - 4*q4^3*s34*s51 - 2*q4^2*q6*s34*s51 - 
    8*q10*q4*q7*s34*s51 - q2*q6*q7*s34*s51 + 2*q4*q6*q7*s34*s51 + 
    6*q1*q4*q8*s34*s51 - 4*q4^2*q8*s34*s51 + 6*q1*q8^2*s34*s51 + 
    20*q8^3*s34*s51 + 4*q4^3*q6*s23*s34*s51 + 6*q1*q21^2*q4*s34^2*s51 - 
    2*q10*q21^2*q4*s34^2*s51 - 4*q1*q21*q4^2*s34^2*s51 + 
    2*q10*q21*q4^2*s34^2*s51 - 12*q21^2*q4^2*s34^2*s51 + 
    12*q21*q4^3*s34^2*s51 - 2*q10*q4^2*q6*s34^2*s51 + 
    4*q1*q4^2*q8*s34^2*s51 - 2*q1*q4*q8^2*s34^2*s51 + 6*q4^2*q8^2*s34^2*s51 - 
    20*q1*q8^3*s34^2*s51 + 12*q4*q8^3*s34^2*s51 + 4*q1*q21^2*q4^2*s34^3*s51 - 
    4*q1*q4^2*q8^2*s34^3*s51 - 8*q1*q4*q8^3*s34^3*s51 + q1*q21^2*s45*s51 - 
    5*q10*q21^2*s45*s51 + q2*q21^2*s45*s51 - q1*q21*q3*s45*s51 - 
    q21^2*q3*s45*s51 + q1*q3*q6*s45*s51 + 3*q10*q21*q7*s45*s51 + 
    2*q21^2*q7*s45*s51 - q10*q6*q7*s45*s51 - 2*q1*q6*q8*s45*s51 + 
    6*q2*q6*q8*s45*s51 + 6*q3*q6*q8*s45*s51 - 2*q6*q7*q8*s45*s51 + 
    4*q1*q8^2*s45*s51 + 4*q7*q8^2*s45*s51 - 4*q7*q8^3*s12*s45*s51 - 
    12*q1*q8^3*s34*s45*s51 + 2*q10*q21^2*q7*s45^2*s51 - 3*q1*q21^2*s51^2 - 
    3*q10*q21^2*s51^2 + q2*q21^2*s51^2 + 4*q10*q21*q4*s51^2 + 
    4*q1*q3*q6*s51^2 - 4*q10*q4*q6*s51^2 + q10*q21*q7*s51^2 - 
    q2*q21*q7*s51^2 - q21^2*q7*s51^2 - 5*q10*q6*q7*s51^2 - 4*q2*q6*q7*s51^2 - 
    4*q4*q6*q7*s51^2 - 4*q1*q3*q8*s51^2 - 4*q1*q6*q8*s51^2 - 
    10*q2*q6*q8*s51^2 + 2*q3*q6*q8*s51^2 + 10*q2*q7*q8*s51^2 + 
    8*q6*q7*q8*s51^2 + 2*q1*q8^2*s51^2 + 8*q2*q8^2*s51^2 - 10*q7*q8^2*s51^2 + 
    2*q2*q21^2*q4*s12*s51^2 + 2*q2*q21^2*q7*s12*s51^2 - 
    2*q2*q4*q8^2*s12*s51^2 - 10*q2*q7*q8^2*s12*s51^2 + 4*q7*q8^3*s12*s51^2 - 
    2*q2*q21^2*q4^2*s12^2*s51^2 + 2*q2*q4^2*q8^2*s12^2*s51^2 + 
    4*q2*q4*q8^3*s12^2*s51^2 + 4*q2*q7*q8^3*s12^2*s51^2 - 
    4*q1*q21^2*q4*s34*s51^2 - 4*q10*q21^2*q4*s34*s51^2 + 
    8*q10*q21*q4^2*s34*s51^2 + 2*q10*q4^2*q6*s34*s51^2 - 
    10*q10*q4^2*q7*s34*s51^2 + 4*q4^2*q6*q7*s34*s51^2 + 
    4*q1*q4*q8^2*s34*s51^2 + 12*q1*q8^3*s34*s51^2 - 
    2*q1*q21^2*q4^2*s34^2*s51^2 - 2*q10*q21^2*q4^2*s34^2*s51^2 + 
    4*q10*q21*q4^3*s34^2*s51^2 - 4*q10*q4^3*q6*s34^2*s51^2 + 
    2*q1*q4^2*q8^2*s34^2*s51^2 + 4*q1*q4*q8^3*s34^2*s51^2 - 
    q1*q21^2*q3*s45*s51^2 + q10*q21^2*q7*s45*s51^2 - 2*q1*q3*q8^2*s45*s51^2 - 
    4*q1*q6*q8^2*s45*s51^2 + 8*q2*q6*q8^2*s45*s51^2 + 
    8*q3*q6*q8^2*s45*s51^2 - 4*q6*q7*q8^2*s45*s51^2 + 12*q1*q8^3*s45*s51^2 + 
    4*q7*q8^3*s45*s51^2 - 6*q10*q4^2*q6*s51^3 + q2*q21^2*q7*s51^3 + 
    6*q10*q4^2*q7*s51^3 - 10*q10*q4*q6*q7*s51^3 - 6*q4^2*q6*q7*s51^3 + 
    10*q1*q3*q6*q8*s51^3 - 10*q2*q6*q7*q8*s51^3 - 6*q1*q3*q8^2*s51^3 - 
    6*q1*q6*q8^2*s51^3 - 10*q2*q6*q8^2*s51^3 + 6*q3*q6*q8^2*s51^3 + 
    10*q2*q7*q8^2*s51^3 + 10*q6*q7*q8^2*s51^3 + 4*q2*q8^3*s51^3 - 
    4*q7*q8^3*s51^3 - 4*q2*q7*q8^3*s12*s51^3 + 4*q10*q4^3*q6*s34*s51^3 - 
    4*q10*q4^3*q7*s34*s51^3 + 4*q4^3*q6*q7*s34*s51^3 - 
    4*q1*q3*q8^3*s45*s51^3 - 4*q1*q6*q8^3*s45*s51^3 + 
    4*q2*q6*q8^3*s45*s51^3 + 4*q3*q6*q8^3*s45*s51^3 - 
    4*q6*q7*q8^3*s45*s51^3 - 4*q10*q4^3*q6*s51^4 + 4*q10*q4^3*q7*s51^4 - 
    10*q10*q4^2*q6*q7*s51^4 - 4*q4^3*q6*q7*s51^4 + 10*q1*q3*q6*q8^2*s51^4 - 
    10*q2*q6*q7*q8^2*s51^4 - 4*q1*q3*q8^3*s51^4 - 4*q1*q6*q8^3*s51^4 - 
    4*q2*q6*q8^3*s51^4 + 4*q3*q6*q8^3*s51^4 + 4*q2*q7*q8^3*s51^4 + 
    4*q6*q7*q8^3*s51^4 - 4*q10*q4^3*q6*q7*s51^5 + 4*q1*q3*q6*q8^3*s51^5 - 
    4*q2*q6*q7*q8^3*s51^5]*(4*F[1, 1, 6] - 2*ep*F[1, 1, 6]^2 + 
   (2*ep^2*F[1, 1, 6]^3)/3 - 4*F[1, 1, 10] + 2*ep*F[1, 1, 10]^2 - 
   (2*ep^2*F[1, 1, 10]^3)/3 + (ep^2*F[1, 1, 6]*tci[1, 1]^2)/3 - 
   (ep^2*F[1, 1, 10]*tci[1, 1]^2)/3) + 
 r[24*q1 + 40*q10 + 18*q11 + 9*q2 + 6*q3 - 7*q4 + 76*q5 - 151*q6 + 27*q7 + 
    164*q8 + 136*q9 - 29*q3*q4*s12 - 49*q4*q5*s12 + 137*q8^2*s12 + 
    137*q1*q10*s23 + 90*q11*q3*s23 - 49*q3*q4*s23 - 90*q11*q5*s23 + 
    29*q3*q5*s23 - 29*q4*q5*s23 - 20*q3*q6*s23 + 20*q5*q6*s23 + 
    29*q3*q4*q5*s12*s23 + 18*q11*q3*q5*s23^2 - 47*q3*q5*q6*s23^2 - 
    54*q10*q11*s34 + 180*q11*q5*s34 + 49*q4*q5*s34 + 9*q2*q6*s34 - 
    173*q5*q6*s34 + 29*q10*q7*s34 - 93*q1*q8*s34 - 126*q11*q8*s34 + 
    76*q4*q8*s34 - 163*q5*q8*s34 - 536*q8^2*s34 - 88*q6*q9*s34 - 
    11*q7*q9*s34 + 50*q8*q9*s34 + 87*q4*q5*q8*s12*s34 - 236*q8^3*s12*s34 - 
    180*q11*q5*q8*s34^2 - 87*q4*q5*q8*s34^2 + 323*q1*q8^2*s34^2 + 
    180*q11*q8^2*s34^2 - 76*q4*q8^2*s34^2 + 114*q5*q8^2*s34^2 + 
    472*q8^3*s34^2 - 164*q5*q6*q9*s34^2 + 164*q5*q8*q9*s34^2 - 
    104*q8^2*q9*s34^2 - 164*q6*q9^2*s34^2 + 164*q8*q9^2*s34^2 - 
    38*q4*q5*q8^2*s12*s34^2 + 38*q4*q5*q8^2*s34^3 - 236*q1*q8^3*s34^3 - 
    72*q1*q10*s45 - 72*q1*q11*s45 - 126*q10*q11*s45 - 108*q11^2*s45 - 
    36*q11*q2*s45 - 18*q11*q3*s45 - 54*q11*q5*s45 + 108*q2*q6*s45 + 
    132*q3*q6*s45 + 112*q5*q6*s45 + 58*q10*q7*s45 - 36*q11*q7*s45 + 
    39*q1*q8*s45 - 126*q11*q8*s45 + 90*q7*q8*s45 - 149*q8^2*s45 + 
    63*q2*q9*s45 + 108*q6*q9*s45 - 76*q7*q9*s45 - 38*q8*q9*s45 - 
    99*q7*q8^2*s12*s45 + 236*q8^3*s12*s45 - 36*q11^2*q3*s23*s45 + 
    36*q11^2*q5*s23*s45 + 47*q3*q5*q6*s23*s45 + 126*q10*q11^2*s34*s45 - 
    36*q11^2*q2*s34*s45 - 90*q11^2*q5*s34*s45 + 9*q2*q5*q6*s34*s45 + 
    252*q11^2*q8*s34*s45 + 234*q11*q5*q8*s34*s45 + 334*q1*q8^2*s34*s45 + 
    360*q11*q8^2*s34*s45 + 236*q8^3*s34*s45 + 388*q5*q6*q9*s34*s45 - 
    169*q5*q8*q9*s34*s45 - 208*q8^2*q9*s34*s45 - 198*q2*q9^2*s34*s45 + 
    324*q6*q9^2*s34*s45 - 38*q7*q9^2*s34*s45 + 163*q8*q9^2*s34*s45 + 
    126*q11^2*q5*q8*s34^2*s45 - 126*q11^2*q8^2*s34^2*s45 - 
    306*q11*q5*q8^2*s34^2*s45 - 472*q1*q8^3*s34^2*s45 + 
    192*q5*q8^2*q9*s34^2*s45 + 400*q5*q6*q9^2*s34^2*s45 - 
    400*q5*q8*q9^2*s34^2*s45 + 88*q8^2*q9^2*s34^2*s45 + 
    236*q6*q9^3*s34^2*s45 - 236*q8*q9^3*s34^2*s45 - 36*q1*q10*q11*s45^2 + 
    72*q1*q11^2*s45^2 + 252*q10*q11^2*s45^2 + 36*q11^2*q2*s45^2 - 
    144*q2*q5*q6*s45^2 + 18*q10*q11*q7*s45^2 + 36*q11^2*q7*s45^2 + 
    252*q11^2*q8*s45^2 - 198*q11*q7*q8*s45^2 + 11*q1*q8^2*s45^2 + 
    72*q11*q8^2*s45^2 + 87*q7*q8^2*s45^2 - 236*q8^3*s45^2 + 
    144*q2*q5*q9*s45^2 + 504*q2*q6*q9*s45^2 - 144*q5*q6*q9*s45^2 + 
    147*q7*q8*q9*s45^2 - 82*q8^2*q9*s45^2 - 325*q2*q9^2*s45^2 + 
    336*q6*q9^2*s45^2 + 76*q7*q9^2*s45^2 - 87*q8*q9^2*s45^2 + 
    236*q7*q8^3*s12*s45^2 - 36*q11^2*q2*q5*s34*s45^2 - 
    252*q11^2*q8^2*s34*s45^2 - 236*q1*q8^3*s34*s45^2 - 
    99*q2*q5*q9^2*s34*s45^2 + 88*q5*q6*q9^2*s34*s45^2 + 
    11*q5*q8*q9^2*s34*s45^2 + 176*q8^2*q9^2*s34*s45^2 + 
    708*q2*q9^3*s34*s45^2 - 236*q6*q9^3*s34*s45^2 - 472*q8*q9^3*s34*s45^2 + 
    126*q11^2*q5*q8^2*s34^2*s45^2 - 88*q5*q8^2*q9^2*s34^2*s45^2 - 
    236*q5*q6*q9^3*s34^2*s45^2 + 236*q5*q8*q9^3*s34^2*s45^2 + 
    36*q1*q10*q11^2*s45^3 + 126*q11^2*q7*q8*s45^3 + 126*q11^2*q8^2*s45^3 - 
    180*q11*q7*q8^2*s45^3 + 252*q11*q8^3*s45^3 - 236*q7*q8^3*s45^3 + 
    468*q2*q5*q6*q9*s45^3 - 55*q7*q8^2*q9*s45^3 - 16*q8^3*q9*s45^3 - 
    324*q2*q5*q9^2*s45^3 - 1132*q2*q6*q9^2*s45^3 + 324*q5*q6*q9^2*s45^3 - 
    114*q7*q8*q9^2*s45^3 + 38*q8^2*q9^2*s45^3 + 472*q2*q9^3*s45^3 - 
    472*q6*q9^3*s45^3 + 236*q2*q5*q9^3*s34*s45^3 - 236*q5*q6*q9^3*s34*s45^3 + 
    126*q11^2*q7*q8^2*s45^4 + 252*q11*q7*q8^3*s45^4 - 16*q7*q8^3*q9*s45^4 - 
    560*q2*q5*q6*q9^2*s45^4 + 38*q7*q8^2*q9^2*s45^4 + 236*q2*q5*q9^3*s45^4 + 
    708*q2*q6*q9^3*s45^4 - 236*q5*q6*q9^3*s45^4 + 236*q2*q5*q6*q9^3*s45^5 + 
    169*q1*q10*s51 - 180*q10*q11*s51 - 36*q11*q2*s51 + 180*q11*q3*s51 + 
    49*q3*q4*s51 + 18*q10*q6*s51 - 144*q2*q6*s51 - 173*q3*q6*s51 + 
    58*q10*q7*s51 + 126*q11*q7*s51 - 9*q2*q7*s51 + 9*q6*q7*s51 - 
    12*q1*q8*s51 - 198*q11*q8*s51 + 225*q2*q8*s51 - 243*q7*q8*s51 + 
    12*q8^2*s51 - 163*q1*q9*s51 + 275*q10*q9*s51 - 81*q2*q9*s51 - 
    163*q3*q9*s51 + 76*q4*q9*s51 - 56*q6*q9*s51 - 76*q7*q9*s51 + 
    187*q8*q9*s51 - 845*q9^2*s51 + 99*q7*q8^2*s12*s51 - 236*q8^3*s12*s51 - 
    510*q1*q10*q9*s23*s51 + 87*q3*q4*q9*s23*s51 - 504*q10*q11^2*s34*s51 + 
    36*q11^2*q2*s34*s51 - 36*q11^2*q7*s34*s51 + 29*q10*q4*q7*s34*s51 + 
    9*q2*q6*q7*s34*s51 + 270*q10*q11*q8*s34*s51 - 504*q11^2*q8*s34*s51 - 
    11*q10*q4*q8*s34*s51 - 99*q1*q8^2*s34*s51 - 108*q11*q8^2*s34*s51 - 
    11*q4*q7*q9*s34*s51 - 259*q10*q8*q9*s34*s51 + 32*q8^2*q9*s34*s51 - 
    99*q2*q9^2*s34*s51 - 88*q6*q9^2*s34*s51 - 76*q7*q9^2*s34*s51 + 
    309*q8*q9^2*s34*s51 + 126*q10*q11^2*q8*s34^2*s51 + 
    54*q10*q11*q8^2*s34^2*s51 + 126*q11^2*q8^2*s34^2*s51 - 
    38*q10*q4*q8^2*s34^2*s51 + 236*q1*q8^3*s34^2*s51 - 
    16*q10*q8^2*q9*s34^2*s51 + 72*q10*q6*q9^2*s34^2*s51 - 
    72*q10*q8*q9^2*s34^2*s51 - 88*q8^2*q9^2*s34^2*s51 - 
    236*q6*q9^3*s34^2*s51 + 236*q8*q9^3*s34^2*s51 - 414*q10*q11^2*s45*s51 + 
    36*q11^2*q2*s45*s51 - 90*q11^2*q3*s45*s51 - 65*q1*q10*q6*s45*s51 + 
    65*q1*q3*q6*s45*s51 + 36*q10*q11*q7*s45*s51 - 162*q11^2*q7*s45*s51 - 
    47*q10*q6*q7*s45*s51 - 378*q11^2*q8*s45*s51 - 56*q1*q3*q8*s45*s51 - 
    234*q11*q3*q8*s45*s51 - 56*q1*q6*q8*s45*s51 + 444*q2*q6*q8*s45*s51 + 
    444*q3*q6*q8*s45*s51 - 18*q11*q7*q8*s45*s51 - 56*q6*q7*q8*s45*s51 - 
    186*q1*q8^2*s45*s51 - 54*q11*q8^2*s45*s51 + 560*q7*q8^2*s45*s51 - 
    236*q8^3*s45*s51 + 56*q1*q6*q9*s45*s51 + 48*q2*q6*q9*s45*s51 + 
    65*q3*q8*q9*s45*s51 + 131*q7*q8*q9*s45*s51 + 16*q8^2*q9*s45*s51 + 
    322*q2*q9^2*s45*s51 + 88*q6*q9^2*s45*s51 + 152*q7*q9^2*s45*s51 + 
    237*q8*q9^2*s45*s51 - 236*q7*q8^3*s12*s45*s51 + 
    252*q11^2*q8^2*s34*s45*s51 + 708*q1*q8^3*s34*s45*s51 - 
    176*q8^2*q9^2*s34*s45*s51 + 708*q2*q9^3*s34*s45*s51 + 
    236*q6*q9^3*s34*s45*s51 + 472*q8*q9^3*s34*s45*s51 + 
    36*q1*q10*q11^2*s45^2*s51 - 36*q1*q11^2*q3*s45^2*s51 + 
    126*q11^2*q8^2*s45^2*s51 - 11*q1*q3*q8^2*s45^2*s51 - 
    612*q11*q7*q8^2*s45^2*s51 + 472*q1*q8^3*s45^2*s51 - 
    236*q7*q8^3*s45^2*s51 + 11*q3*q8^2*q9*s45^2*s51 - 
    23*q7*q8^2*q9*s45^2*s51 - 584*q2*q6*q9^2*s45^2*s51 - 
    228*q7*q8*q9^2*s45^2*s51 - 88*q8^2*q9^2*s45^2*s51 - 
    236*q6*q9^3*s45^2*s51 + 236*q8*q9^3*s45^2*s51 + 
    252*q11^2*q7*q8^2*s45^3*s51 + 504*q11*q7*q8^3*s45^3*s51 - 
    32*q7*q8^3*q9*s45^3*s51 + 76*q7*q8^2*q9^2*s45^3*s51 + 
    708*q2*q6*q9^3*s45^3*s51 + 504*q10*q11^2*s51^2 - 36*q11^2*q2*s51^2 + 
    204*q1*q10*q6*s51^2 + 204*q1*q3*q6*s51^2 + 18*q10*q11*q7*s51^2 + 
    36*q11^2*q7*s51^2 - 36*q11*q2*q7*s51^2 - 47*q10*q6*q7*s51^2 - 
    144*q2*q6*q7*s51^2 - 774*q10*q11*q8*s51^2 + 504*q11^2*q8*s51^2 - 
    204*q1*q3*q8*s51^2 + 180*q11*q3*q8*s51^2 - 192*q1*q6*q8*s51^2 - 
    456*q2*q6*q8*s51^2 + 40*q3*q6*q8*s51^2 + 180*q11*q7*q8*s51^2 + 
    243*q2*q7*q8*s51^2 + 304*q6*q7*q8*s51^2 - 72*q11*q8^2*s51^2 + 
    548*q2*q8^2*s51^2 - 560*q7*q8^2*s51^2 - 21*q1*q10*q9*s51^2 - 
    87*q3*q4*q9*s51^2 - 192*q1*q6*q9*s51^2 - 204*q10*q6*q9*s51^2 + 
    12*q2*q6*q9*s51^2 + 660*q10*q8*q9*s51^2 - 16*q3*q8*q9*s51^2 - 
    16*q7*q8*q9*s51^2 + 72*q8^2*q9*s51^2 - 160*q1*q9^2*s51^2 - 
    769*q10*q9^2*s51^2 + 323*q2*q9^2*s51^2 + 114*q3*q9^2*s51^2 - 
    76*q4*q9^2*s51^2 + 148*q6*q9^2*s51^2 + 76*q7*q9^2*s51^2 - 
    473*q8*q9^2*s51^2 + 944*q9^3*s51^2 - 99*q2*q7*q8^2*s12*s51^2 + 
    236*q7*q8^3*s12*s51^2 + 609*q1*q10*q9^2*s23*s51^2 - 
    38*q3*q4*q9^2*s23*s51^2 + 36*q11^2*q2*q7*s34*s51^2 - 
    756*q10*q11^2*q8*s34*s51^2 + 144*q10*q11*q8^2*s34*s51^2 - 
    252*q11^2*q8^2*s34*s51^2 - 144*q10*q8^2*q9*s34*s51^2 + 
    148*q10*q6*q9^2*s34*s51^2 - 38*q4*q7*q9^2*s34*s51^2 + 
    781*q10*q8*q9^2*s34*s51^2 + 176*q8^2*q9^2*s34*s51^2 + 
    236*q2*q9^3*s34*s51^2 - 236*q6*q9^3*s34*s51^2 - 472*q8*q9^3*s34*s51^2 + 
    126*q10*q11^2*q8^2*s34^2*s51^2 - 88*q10*q8^2*q9^2*s34^2*s51^2 - 
    236*q10*q6*q9^3*s34^2*s51^2 + 236*q10*q8*q9^3*s34^2*s51^2 - 
    126*q11^2*q3*q8*s45*s51^2 - 126*q11^2*q7*q8*s45*s51^2 - 
    126*q11^2*q8^2*s45*s51^2 - 148*q1*q3*q8^2*s45*s51^2 - 
    432*q11*q3*q8^2*s45*s51^2 - 160*q1*q6*q8^2*s45*s51^2 + 
    548*q2*q6*q8^2*s45*s51^2 + 548*q3*q6*q8^2*s45*s51^2 - 
    432*q11*q7*q8^2*s45*s51^2 - 160*q6*q7*q8^2*s45*s51^2 + 
    236*q7*q8^3*s45*s51^2 + 32*q3*q8^2*q9*s45*s51^2 + 
    32*q7*q8^2*q9*s45*s51^2 - 160*q1*q6*q9^2*s45*s51^2 - 
    12*q2*q6*q9^2*s45*s51^2 - 114*q3*q8*q9^2*s45*s51^2 - 
    114*q7*q8*q9^2*s45*s51^2 + 88*q8^2*q9^2*s45*s51^2 - 
    472*q2*q9^3*s45*s51^2 + 236*q6*q9^3*s45*s51^2 - 236*q8*q9^3*s45*s51^2 + 
    126*q11^2*q3*q8^2*s45^2*s51^2 + 126*q11^2*q7*q8^2*s45^2*s51^2 - 
    236*q1*q3*q8^3*s45^2*s51^2 + 252*q11*q3*q8^3*s45^2*s51^2 + 
    252*q11*q7*q8^3*s45^2*s51^2 - 16*q3*q8^3*q9*s45^2*s51^2 - 
    16*q7*q8^3*q9*s45^2*s51^2 + 38*q3*q8^2*q9^2*s45^2*s51^2 + 
    38*q7*q8^2*q9^2*s45^2*s51^2 + 236*q2*q6*q9^3*s45^2*s51^2 - 
    36*q11^2*q2*q7*s51^3 + 630*q10*q11^2*q8*s51^3 + 588*q1*q3*q6*q8*s51^3 - 
    468*q2*q6*q7*q8*s51^3 - 198*q10*q11*q8^2*s51^3 + 126*q11^2*q8^2*s51^3 - 
    384*q1*q3*q8^2*s51^3 - 384*q1*q6*q8^2*s51^3 - 560*q2*q6*q8^2*s51^3 + 
    384*q3*q6*q8^2*s51^3 + 560*q2*q7*q8^2*s51^3 + 560*q6*q7*q8^2*s51^3 + 
    236*q2*q8^3*s51^3 - 236*q7*q8^3*s51^3 - 588*q1*q10*q6*q9*s51^3 + 
    160*q10*q8^2*q9*s51^3 - 384*q1*q10*q9^2*s51^3 + 38*q3*q4*q9^2*s51^3 + 
    384*q1*q6*q9^2*s51^3 + 384*q10*q6*q9^2*s51^3 - 709*q10*q8*q9^2*s51^3 - 
    88*q8^2*q9^2*s51^3 + 236*q1*q9^3*s51^3 + 472*q10*q9^3*s51^3 - 
    236*q2*q9^3*s51^3 - 236*q6*q9^3*s51^3 + 236*q8*q9^3*s51^3 - 
    236*q2*q7*q8^3*s12*s51^3 - 236*q1*q10*q9^3*s23*s51^3 - 
    252*q10*q11^2*q8^2*s34*s51^3 + 176*q10*q8^2*q9^2*s34*s51^3 - 
    236*q10*q6*q9^3*s34*s51^3 - 472*q10*q8*q9^3*s34*s51^3 - 
    236*q1*q3*q8^3*s45*s51^3 - 236*q1*q6*q8^3*s45*s51^3 + 
    236*q2*q6*q8^3*s45*s51^3 + 236*q3*q6*q8^3*s45*s51^3 - 
    236*q6*q7*q8^3*s45*s51^3 + 236*q1*q6*q9^3*s45*s51^3 + 
    126*q10*q11^2*q8^2*s51^4 + 620*q1*q3*q6*q8^2*s51^4 - 
    560*q2*q6*q7*q8^2*s51^4 - 236*q1*q3*q8^3*s51^4 - 236*q1*q6*q8^3*s51^4 - 
    236*q2*q6*q8^3*s51^4 + 236*q3*q6*q8^3*s51^4 + 236*q2*q7*q8^3*s51^4 + 
    236*q6*q7*q8^3*s51^4 + 620*q1*q10*q6*q9^2*s51^4 - 
    88*q10*q8^2*q9^2*s51^4 + 236*q1*q10*q9^3*s51^4 - 236*q1*q6*q9^3*s51^4 - 
    236*q10*q6*q9^3*s51^4 + 236*q10*q8*q9^3*s51^4 + 236*q1*q3*q6*q8^3*s51^5 - 
    236*q2*q6*q7*q8^3*s51^5 - 236*q1*q10*q6*q9^3*s51^5]*
  ((4*ep^2*F[1, 1, 4])/9 - (4*ep^2*F[1, 1, 6])/9 - (4*ep^2*tci[1, 2])/9) + 
 r[5*q10 + 3*q11 - 2*q4 + 8*q5 - 23*q6 + 3*q7 + 22*q8 + 20*q9 - 4*q3*q4*s12 - 
    5*q4*q5*s12 + 19*q8^2*s12 + 19*q1*q10*s23 + 9*q11*q3*s23 - 5*q3*q4*s23 - 
    9*q11*q5*s23 + 4*q3*q5*s23 - 4*q4*q5*s23 - q3*q6*s23 + q5*q6*s23 + 
    4*q3*q4*q5*s12*s23 + 3*q11*q3*q5*s23^2 - 7*q3*q5*q6*s23^2 - 
    6*q10*q11*s34 + 24*q11*q5*s34 + 5*q4*q5*s34 - 22*q5*q6*s34 + 
    4*q10*q7*s34 - 9*q1*q8*s34 - 18*q11*q8*s34 + 8*q4*q8*s34 - 17*q5*q8*s34 - 
    70*q8^2*s34 - 14*q6*q9*s34 - q7*q9*s34 + 10*q8*q9*s34 + 
    9*q4*q5*q8*s12*s34 - 34*q8^3*s12*s34 - 24*q11*q5*q8*s34^2 - 
    9*q4*q5*q8*s34^2 + 43*q1*q8^2*s34^2 + 24*q11*q8^2*s34^2 - 
    8*q4*q8^2*s34^2 + 12*q5*q8^2*s34^2 + 68*q8^3*s34^2 - 22*q5*q6*q9*s34^2 + 
    22*q5*q8*q9*s34^2 - 16*q8^2*q9*s34^2 - 22*q6*q9^2*s34^2 + 
    22*q8*q9^2*s34^2 - 4*q4*q5*q8^2*s12*s34^2 + 4*q4*q5*q8^2*s34^3 - 
    34*q1*q8^3*s34^3 - 9*q1*q10*s45 - 12*q1*q11*s45 - 18*q10*q11*s45 - 
    12*q11^2*s45 - 6*q11*q2*s45 - 3*q11*q3*s45 - 9*q11*q5*s45 + 
    12*q2*q6*s45 + 18*q3*q6*s45 + 17*q5*q6*s45 + 8*q10*q7*s45 - 
    6*q11*q7*s45 + 9*q1*q8*s45 - 18*q11*q8*s45 + 18*q7*q8*s45 - 25*q8^2*s45 + 
    15*q2*q9*s45 + 12*q6*q9*s45 - 8*q7*q9*s45 - 10*q8*q9*s45 - 
    15*q7*q8^2*s12*s45 + 34*q8^3*s12*s45 - 6*q11^2*q3*s23*s45 + 
    6*q11^2*q5*s23*s45 + 7*q3*q5*q6*s23*s45 + 18*q10*q11^2*s34*s45 - 
    6*q11^2*q2*s34*s45 - 12*q11^2*q5*s34*s45 + 36*q11^2*q8*s34*s45 + 
    30*q11*q5*q8*s34*s45 + 44*q1*q8^2*s34*s45 + 48*q11*q8^2*s34*s45 + 
    34*q8^3*s34*s45 + 50*q5*q6*q9*s34*s45 - 23*q5*q8*q9*s34*s45 - 
    32*q8^2*q9*s34*s45 - 30*q2*q9^2*s34*s45 + 48*q6*q9^2*s34*s45 - 
    4*q7*q9^2*s34*s45 + 17*q8*q9^2*s34*s45 + 18*q11^2*q5*q8*s34^2*s45 - 
    18*q11^2*q8^2*s34^2*s45 - 42*q11*q5*q8^2*s34^2*s45 - 
    68*q1*q8^3*s34^2*s45 + 30*q5*q8^2*q9*s34^2*s45 + 
    56*q5*q6*q9^2*s34^2*s45 - 56*q5*q8*q9^2*s34^2*s45 + 
    14*q8^2*q9^2*s34^2*s45 + 34*q6*q9^3*s34^2*s45 - 34*q8*q9^3*s34^2*s45 - 
    6*q1*q10*q11*s45^2 + 12*q1*q11^2*s45^2 + 36*q10*q11^2*s45^2 + 
    6*q11^2*q2*s45^2 - 24*q2*q5*q6*s45^2 + 3*q10*q11*q7*s45^2 + 
    6*q11^2*q7*s45^2 + 36*q11^2*q8*s45^2 - 30*q11*q7*q8*s45^2 + 
    q1*q8^2*s45^2 + 12*q11*q8^2*s45^2 + 9*q7*q8^2*s45^2 - 34*q8^3*s45^2 + 
    24*q2*q5*q9*s45^2 + 84*q2*q6*q9*s45^2 - 24*q5*q6*q9*s45^2 + 
    15*q7*q8*q9*s45^2 - 8*q8^2*q9*s45^2 - 53*q2*q9^2*s45^2 + 
    54*q6*q9^2*s45^2 + 8*q7*q9^2*s45^2 - 9*q8*q9^2*s45^2 + 
    34*q7*q8^3*s12*s45^2 - 6*q11^2*q2*q5*s34*s45^2 - 
    36*q11^2*q8^2*s34*s45^2 - 34*q1*q8^3*s34*s45^2 - 
    15*q2*q5*q9^2*s34*s45^2 + 14*q5*q6*q9^2*s34*s45^2 + 
    q5*q8*q9^2*s34*s45^2 + 28*q8^2*q9^2*s34*s45^2 + 102*q2*q9^3*s34*s45^2 - 
    34*q6*q9^3*s34*s45^2 - 68*q8*q9^3*s34*s45^2 + 18*q11^2*q5*q8^2*s34^2*
     s45^2 - 14*q5*q8^2*q9^2*s34^2*s45^2 - 34*q5*q6*q9^3*s34^2*s45^2 + 
    34*q5*q8*q9^3*s34^2*s45^2 + 6*q1*q10*q11^2*s45^3 + 18*q11^2*q7*q8*s45^3 + 
    18*q11^2*q8^2*s45^3 - 24*q11*q7*q8^2*s45^3 + 36*q11*q8^3*s45^3 - 
    34*q7*q8^3*s45^3 + 72*q2*q5*q6*q9*s45^3 - 5*q7*q8^2*q9*s45^3 - 
    2*q8^3*q9*s45^3 - 48*q2*q5*q9^2*s45^3 - 170*q2*q6*q9^2*s45^3 + 
    48*q5*q6*q9^2*s45^3 - 12*q7*q8*q9^2*s45^3 + 4*q8^2*q9^2*s45^3 + 
    68*q2*q9^3*s45^3 - 68*q6*q9^3*s45^3 + 34*q2*q5*q9^3*s34*s45^3 - 
    34*q5*q6*q9^3*s34*s45^3 + 18*q11^2*q7*q8^2*s45^4 + 36*q11*q7*q8^3*s45^4 - 
    2*q7*q8^3*q9*s45^4 - 82*q2*q5*q6*q9^2*s45^4 + 4*q7*q8^2*q9^2*s45^4 + 
    34*q2*q5*q9^3*s45^4 + 102*q2*q6*q9^3*s45^4 - 34*q5*q6*q9^3*s45^4 + 
    34*q2*q5*q6*q9^3*s45^5 + 23*q1*q10*s51 - 27*q10*q11*s51 - 6*q11*q2*s51 + 
    24*q11*q3*s51 + 5*q3*q4*s51 + 3*q10*q6*s51 - 24*q2*q6*s51 - 
    22*q3*q6*s51 + 8*q10*q7*s51 + 21*q11*q7*s51 + 3*q6*q7*s51 - 
    30*q11*q8*s51 + 33*q2*q8*s51 - 39*q7*q8*s51 + 6*q8^2*s51 - 17*q1*q9*s51 + 
    43*q10*q9*s51 - 9*q2*q9*s51 - 17*q3*q9*s51 + 8*q4*q9*s51 - 10*q6*q9*s51 - 
    8*q7*q9*s51 + 29*q8*q9*s51 - 121*q9^2*s51 + 15*q7*q8^2*s12*s51 - 
    34*q8^3*s12*s51 - 72*q1*q10*q9*s23*s51 + 9*q3*q4*q9*s23*s51 - 
    72*q10*q11^2*s34*s51 + 6*q11^2*q2*s34*s51 - 6*q11^2*q7*s34*s51 + 
    4*q10*q4*q7*s34*s51 + 42*q10*q11*q8*s34*s51 - 72*q11^2*q8*s34*s51 - 
    q10*q4*q8*s34*s51 - 15*q1*q8^2*s34*s51 - 12*q11*q8^2*s34*s51 - 
    q4*q7*q9*s34*s51 - 41*q10*q8*q9*s34*s51 + 4*q8^2*q9*s34*s51 - 
    15*q2*q9^2*s34*s51 - 14*q6*q9^2*s34*s51 - 8*q7*q9^2*s34*s51 + 
    51*q8*q9^2*s34*s51 + 18*q10*q11^2*q8*s34^2*s51 + 
    6*q10*q11*q8^2*s34^2*s51 + 18*q11^2*q8^2*s34^2*s51 - 
    4*q10*q4*q8^2*s34^2*s51 + 34*q1*q8^3*s34^2*s51 - 
    2*q10*q8^2*q9*s34^2*s51 + 12*q10*q6*q9^2*s34^2*s51 - 
    12*q10*q8*q9^2*s34^2*s51 - 14*q8^2*q9^2*s34^2*s51 - 
    34*q6*q9^3*s34^2*s51 + 34*q8*q9^3*s34^2*s51 - 60*q10*q11^2*s45*s51 + 
    6*q11^2*q2*s45*s51 - 12*q11^2*q3*s45*s51 - 10*q1*q10*q6*s45*s51 + 
    10*q1*q3*q6*s45*s51 + 6*q10*q11*q7*s45*s51 - 24*q11^2*q7*s45*s51 - 
    7*q10*q6*q7*s45*s51 - 54*q11^2*q8*s45*s51 - 10*q1*q3*q8*s45*s51 - 
    30*q11*q3*q8*s45*s51 - 10*q1*q6*q8*s45*s51 + 60*q2*q6*q8*s45*s51 + 
    60*q3*q6*q8*s45*s51 - 6*q11*q7*q8*s45*s51 - 10*q6*q7*q8*s45*s51 - 
    24*q1*q8^2*s45*s51 - 6*q11*q8^2*s45*s51 + 82*q7*q8^2*s45*s51 - 
    34*q8^3*s45*s51 + 10*q1*q6*q9*s45*s51 + 12*q2*q6*q9*s45*s51 + 
    7*q3*q8*q9*s45*s51 + 13*q7*q8*q9*s45*s51 + 2*q8^2*q9*s45*s51 + 
    38*q2*q9^2*s45*s51 + 14*q6*q9^2*s45*s51 + 16*q7*q9^2*s45*s51 + 
    39*q8*q9^2*s45*s51 - 34*q7*q8^3*s12*s45*s51 + 36*q11^2*q8^2*s34*s45*s51 + 
    102*q1*q8^3*s34*s45*s51 - 28*q8^2*q9^2*s34*s45*s51 + 
    102*q2*q9^3*s34*s45*s51 + 34*q6*q9^3*s34*s45*s51 + 
    68*q8*q9^3*s34*s45*s51 + 6*q1*q10*q11^2*s45^2*s51 - 
    6*q1*q11^2*q3*s45^2*s51 + 18*q11^2*q8^2*s45^2*s51 - 
    q1*q3*q8^2*s45^2*s51 - 84*q11*q7*q8^2*s45^2*s51 + 68*q1*q8^3*s45^2*s51 - 
    34*q7*q8^3*s45^2*s51 + q3*q8^2*q9*s45^2*s51 - q7*q8^2*q9*s45^2*s51 - 
    94*q2*q6*q9^2*s45^2*s51 - 24*q7*q8*q9^2*s45^2*s51 - 
    14*q8^2*q9^2*s45^2*s51 - 34*q6*q9^3*s45^2*s51 + 34*q8*q9^3*s45^2*s51 + 
    36*q11^2*q7*q8^2*s45^3*s51 + 72*q11*q7*q8^3*s45^3*s51 - 
    4*q7*q8^3*q9*s45^3*s51 + 8*q7*q8^2*q9^2*s45^3*s51 + 
    102*q2*q6*q9^3*s45^3*s51 + 72*q10*q11^2*s51^2 - 6*q11^2*q2*s51^2 + 
    30*q1*q10*q6*s51^2 + 30*q1*q3*q6*s51^2 + 3*q10*q11*q7*s51^2 + 
    6*q11^2*q7*s51^2 - 6*q11*q2*q7*s51^2 - 7*q10*q6*q7*s51^2 - 
    24*q2*q6*q7*s51^2 - 114*q10*q11*q8*s51^2 + 72*q11^2*q8*s51^2 - 
    30*q1*q3*q8*s51^2 + 24*q11*q3*q8*s51^2 - 30*q1*q6*q8*s51^2 - 
    72*q2*q6*q8*s51^2 + 8*q3*q6*q8*s51^2 + 24*q11*q7*q8*s51^2 + 
    39*q2*q7*q8*s51^2 + 50*q6*q7*q8*s51^2 - 12*q11*q8^2*s51^2 + 
    76*q2*q8^2*s51^2 - 82*q7*q8^2*s51^2 - 3*q1*q10*q9*s51^2 - 
    9*q3*q4*q9*s51^2 - 30*q1*q6*q9*s51^2 - 30*q10*q6*q9*s51^2 + 
    102*q10*q8*q9*s51^2 - 2*q3*q8*q9*s51^2 - 2*q7*q8*q9*s51^2 + 
    12*q8^2*q9*s51^2 - 26*q1*q9^2*s51^2 - 113*q10*q9^2*s51^2 + 
    43*q2*q9^2*s51^2 + 12*q3*q9^2*s51^2 - 8*q4*q9^2*s51^2 + 
    20*q6*q9^2*s51^2 + 8*q7*q9^2*s51^2 - 73*q8*q9^2*s51^2 + 136*q9^3*s51^2 - 
    15*q2*q7*q8^2*s12*s51^2 + 34*q7*q8^3*s12*s51^2 + 
    87*q1*q10*q9^2*s23*s51^2 - 4*q3*q4*q9^2*s23*s51^2 + 
    6*q11^2*q2*q7*s34*s51^2 - 108*q10*q11^2*q8*s34*s51^2 + 
    24*q10*q11*q8^2*s34*s51^2 - 36*q11^2*q8^2*s34*s51^2 - 
    24*q10*q8^2*q9*s34*s51^2 + 20*q10*q6*q9^2*s34*s51^2 - 
    4*q4*q7*q9^2*s34*s51^2 + 119*q10*q8*q9^2*s34*s51^2 + 
    28*q8^2*q9^2*s34*s51^2 + 34*q2*q9^3*s34*s51^2 - 34*q6*q9^3*s34*s51^2 - 
    68*q8*q9^3*s34*s51^2 + 18*q10*q11^2*q8^2*s34^2*s51^2 - 
    14*q10*q8^2*q9^2*s34^2*s51^2 - 34*q10*q6*q9^3*s34^2*s51^2 + 
    34*q10*q8*q9^3*s34^2*s51^2 - 18*q11^2*q3*q8*s45*s51^2 - 
    18*q11^2*q7*q8*s45*s51^2 - 18*q11^2*q8^2*s45*s51^2 - 
    20*q1*q3*q8^2*s45*s51^2 - 60*q11*q3*q8^2*s45*s51^2 - 
    26*q1*q6*q8^2*s45*s51^2 + 76*q2*q6*q8^2*s45*s51^2 + 
    76*q3*q6*q8^2*s45*s51^2 - 60*q11*q7*q8^2*s45*s51^2 - 
    26*q6*q7*q8^2*s45*s51^2 + 34*q7*q8^3*s45*s51^2 + 4*q3*q8^2*q9*s45*s51^2 + 
    4*q7*q8^2*q9*s45*s51^2 - 26*q1*q6*q9^2*s45*s51^2 - 
    6*q2*q6*q9^2*s45*s51^2 - 12*q3*q8*q9^2*s45*s51^2 - 
    12*q7*q8*q9^2*s45*s51^2 + 14*q8^2*q9^2*s45*s51^2 - 68*q2*q9^3*s45*s51^2 + 
    34*q6*q9^3*s45*s51^2 - 34*q8*q9^3*s45*s51^2 + 18*q11^2*q3*q8^2*s45^2*
     s51^2 + 18*q11^2*q7*q8^2*s45^2*s51^2 - 34*q1*q3*q8^3*s45^2*s51^2 + 
    36*q11*q3*q8^3*s45^2*s51^2 + 36*q11*q7*q8^3*s45^2*s51^2 - 
    2*q3*q8^3*q9*s45^2*s51^2 - 2*q7*q8^3*q9*s45^2*s51^2 + 
    4*q3*q8^2*q9^2*s45^2*s51^2 + 4*q7*q8^2*q9^2*s45^2*s51^2 + 
    34*q2*q6*q9^3*s45^2*s51^2 - 6*q11^2*q2*q7*s51^3 + 90*q10*q11^2*q8*s51^3 + 
    84*q1*q3*q6*q8*s51^3 - 72*q2*q6*q7*q8*s51^3 - 30*q10*q11*q8^2*s51^3 + 
    18*q11^2*q8^2*s51^3 - 54*q1*q3*q8^2*s51^3 - 54*q1*q6*q8^2*s51^3 - 
    82*q2*q6*q8^2*s51^3 + 54*q3*q6*q8^2*s51^3 + 82*q2*q7*q8^2*s51^3 + 
    82*q6*q7*q8^2*s51^3 + 34*q2*q8^3*s51^3 - 34*q7*q8^3*s51^3 - 
    84*q1*q10*q6*q9*s51^3 + 26*q10*q8^2*q9*s51^3 - 54*q1*q10*q9^2*s51^3 + 
    4*q3*q4*q9^2*s51^3 + 54*q1*q6*q9^2*s51^3 + 54*q10*q6*q9^2*s51^3 - 
    107*q10*q8*q9^2*s51^3 - 14*q8^2*q9^2*s51^3 + 34*q1*q9^3*s51^3 + 
    68*q10*q9^3*s51^3 - 34*q2*q9^3*s51^3 - 34*q6*q9^3*s51^3 + 
    34*q8*q9^3*s51^3 - 34*q2*q7*q8^3*s12*s51^3 - 34*q1*q10*q9^3*s23*s51^3 - 
    36*q10*q11^2*q8^2*s34*s51^3 + 28*q10*q8^2*q9^2*s34*s51^3 - 
    34*q10*q6*q9^3*s34*s51^3 - 68*q10*q8*q9^3*s34*s51^3 - 
    34*q1*q3*q8^3*s45*s51^3 - 34*q1*q6*q8^3*s45*s51^3 + 
    34*q2*q6*q8^3*s45*s51^3 + 34*q3*q6*q8^3*s45*s51^3 - 
    34*q6*q7*q8^3*s45*s51^3 + 34*q1*q6*q9^3*s45*s51^3 + 
    18*q10*q11^2*q8^2*s51^4 + 88*q1*q3*q6*q8^2*s51^4 - 
    82*q2*q6*q7*q8^2*s51^4 - 34*q1*q3*q8^3*s51^4 - 34*q1*q6*q8^3*s51^4 - 
    34*q2*q6*q8^3*s51^4 + 34*q3*q6*q8^3*s51^4 + 34*q2*q7*q8^3*s51^4 + 
    34*q6*q7*q8^3*s51^4 + 88*q1*q10*q6*q9^2*s51^4 - 14*q10*q8^2*q9^2*s51^4 + 
    34*q1*q10*q9^3*s51^4 - 34*q1*q6*q9^3*s51^4 - 34*q10*q6*q9^3*s51^4 + 
    34*q10*q8*q9^3*s51^4 + 34*q1*q3*q6*q8^3*s51^5 - 34*q2*q6*q7*q8^3*s51^5 - 
    34*q1*q10*q6*q9^3*s51^5]*((4*ep*F[1, 1, 4])/3 - (2*ep^2*F[1, 1, 4]^2)/3 - 
   (4*ep*F[1, 1, 6])/3 + (2*ep^2*F[1, 1, 6]^2)/3 - (2*ep^2*tci[1, 1]^2)/3 - 
   (4*ep*tci[1, 2])/3 + (4*ep^2*F[1, 1, 4]*tci[1, 2])/3) + 
 r[7*q1 + 45*q2 + 54*q3 - 54*q4 + 45*q5 + 67*q6 + 45*q7 + 18*q8 - 49*q9 - 
    9*q3*q4*s12 + 9*q7*q8*s12 - 194*q1*q10*s23 - 54*q3*q4*s23 - 
    36*q3*q5*s23 + 36*q4*q5*s23 - 16*q3*q6*s23 + 16*q4*q6*s23 + 8*q5*q6*s23 + 
    183*q1*q9*s23 + 183*q10*q9*s23 + 79*q3*q9*s23 - 79*q4*q9*s23 + 
    46*q5*q9*s23 + 170*q9^2*s23 + 9*q3*q4*q5*s12*s23 + 9*q3*q4*q5*s23^2 + 
    36*q3*q4*q6*s23^2 + 27*q3*q5*q6*s23^2 - 36*q4*q5*q6*s23^2 + 
    169*q1*q10*q9*s23^2 - 93*q3*q4*q9*s23^2 + 16*q3*q4*q5*q6*s23^3 + 
    9*q10*q4*s34 + 27*q2*q6*s34 - 52*q4*q6*s34 + 181*q5*q6*s34 + 
    50*q10*q7*s34 + 11*q1*q8*s34 + 30*q10*q9*s34 + 63*q2*q9*s34 - 
    11*q4*q9*s34 - 118*q5*q9*s34 + 40*q6*q9*s34 + 13*q7*q9*s34 + 
    39*q9^2*s34 - 36*q4*q5*q6*s23*s34 - 16*q10*q4*q6*s34^2 + 
    25*q10*q4*q7*s34^2 + 16*q10*q6*q9*s34^2 + 136*q5*q6*q9*s34^2 - 
    25*q4*q7*q9*s34^2 + 9*q2*q9^2*s34^2 + 120*q6*q9^2*s34^2 - 
    16*q7*q9^2*s34^2 + 16*q1*q10*s45 + 9*q1*q3*s45 - 52*q3*q6*s45 - 
    172*q5*q6*s45 - 2*q10*q7*s45 - 50*q1*q8*s45 - 45*q7*q8*s45 - 
    30*q1*q9*s45 - 99*q2*q9*s45 - 11*q3*q9*s45 + 118*q5*q9*s45 - 
    4*q6*q9*s45 - 97*q7*q9*s45 + 84*q8*q9*s45 - 39*q9^2*s45 - 
    27*q3*q5*q6*s23*s45 - 9*q2*q5*q6*s34*s45 + 45*q2*q5*q9*s34*s45 - 
    584*q5*q6*q9*s34*s45 - 27*q2*q9^2*s34*s45 + 285*q5*q9^2*s34*s45 - 
    360*q6*q9^2*s34*s45 - 140*q7*q9^2*s34*s45 + 316*q9^3*s34*s45 + 
    9*q2*q5*q9^2*s34^2*s45 - 492*q5*q6*q9^2*s34^2*s45 - 
    216*q2*q9^3*s34^2*s45 - 372*q6*q9^3*s34^2*s45 - 52*q7*q9^3*s34^2*s45 + 
    16*q1*q3*q6*s45^2 + 108*q2*q5*q6*s45^2 - 25*q1*q3*q8*s45^2 - 
    108*q2*q5*q9*s45^2 + 16*q1*q6*q9*s45^2 - 416*q2*q6*q9*s45^2 + 
    244*q5*q6*q9*s45^2 + 25*q3*q8*q9*s45^2 + 97*q7*q8*q9*s45^2 + 
    281*q2*q9^2*s45^2 - 152*q6*q9^2*s45^2 + 140*q7*q9^2*s45^2 - 
    156*q8*q9^2*s45^2 + 99*q2*q5*q9^2*s34*s45^2 + 384*q5*q6*q9^2*s34*s45^2 + 
    52*q2*q9^3*s34*s45^2 + 536*q6*q9^3*s34*s45^2 + 52*q7*q9^3*s34*s45^2 - 
    108*q2*q5*q9^3*s34^2*s45^2 + 640*q5*q6*q9^3*s34^2*s45^2 + 
    804*q2*q9^4*s34^2*s45^2 + 268*q6*q9^4*s34^2*s45^2 - 
    484*q2*q5*q6*q9*s45^3 + 376*q2*q5*q9^2*s45^3 + 1348*q2*q6*q9^2*s45^3 - 
    376*q5*q6*q9^2*s45^3 - 140*q7*q8*q9^2*s45^3 - 700*q2*q9^3*s45^3 + 
    700*q6*q9^3*s45^3 - 52*q7*q9^3*s45^3 + 52*q8*q9^3*s45^3 - 
    268*q2*q5*q9^3*s34*s45^3 + 268*q5*q6*q9^3*s34*s45^3 + 
    268*q2*q9^4*s34*s45^3 - 268*q6*q9^4*s34*s45^3 + 
    268*q2*q5*q9^4*s34^2*s45^3 - 268*q5*q6*q9^4*s34^2*s45^3 + 
    912*q2*q5*q6*q9^2*s45^4 - 536*q2*q5*q9^3*s45^4 - 1772*q2*q6*q9^3*s45^4 + 
    536*q5*q6*q9^3*s45^4 + 52*q7*q8*q9^3*s45^4 + 536*q2*q9^4*s45^4 - 
    536*q6*q9^4*s45^4 + 268*q2*q5*q9^4*s34*s45^4 - 268*q5*q6*q9^4*s34*s45^4 - 
    804*q2*q5*q6*q9^3*s45^5 + 268*q2*q5*q9^4*s45^5 + 804*q2*q6*q9^4*s45^5 - 
    268*q5*q6*q9^4*s45^5 + 268*q2*q5*q6*q9^4*s45^6 - 169*q1*q10*s51 + 
    45*q3*q4*s51 + 18*q10*q6*s51 - 43*q3*q6*s51 + 52*q4*q6*s51 - 
    34*q10*q7*s51 - 27*q2*q7*s51 - 9*q6*q7*s51 - 7*q1*q8*s51 - 45*q2*q8*s51 + 
    9*q7*q8*s51 + 173*q1*q9*s51 + 173*q10*q9*s51 - 99*q2*q9*s51 - 
    119*q3*q9*s51 + 119*q4*q9*s51 + 16*q6*q9*s51 - 20*q7*q9*s51 - 
    951*q9^2*s51 - 9*q2*q7*q8*s12*s51 - 36*q3*q4*q6*s23*s51 + 
    683*q1*q10*q9*s23*s51 + 174*q3*q4*q9*s23*s51 - 269*q1*q9^2*s23*s51 - 
    269*q10*q9^2*s23*s51 - 224*q3*q9^2*s23*s51 + 224*q4*q9^2*s23*s51 - 
    964*q9^3*s23*s51 - 597*q1*q10*q9^2*s23^2*s51 + 120*q3*q4*q9^2*s23^2*s51 + 
    52*q10*q4*q6*s34*s51 - 7*q10*q4*q7*s34*s51 + 27*q2*q6*q7*s34*s51 - 
    36*q4*q6*q7*s34*s51 - 52*q10*q6*q9*s34*s51 + 52*q4*q7*q9*s34*s51 - 
    16*q10*q9^2*s34*s51 - 126*q2*q9^2*s34*s51 + 88*q4*q9^2*s34*s51 + 
    92*q6*q9^2*s34*s51 - 160*q7*q9^2*s34*s51 - 956*q9^3*s34*s51 + 
    16*q10*q6*q9^2*s34^2*s51 - 16*q4*q7*q9^2*s34^2*s51 - 
    108*q2*q9^3*s34^2*s51 + 104*q6*q9^3*s34^2*s51 - 104*q7*q9^3*s34^2*s51 + 
    9*q1*q10*q6*s45*s51 + 43*q1*q3*q6*s45*s51 + 27*q10*q6*q7*s45*s51 - 
    7*q1*q3*q8*s45*s51 + 36*q1*q6*q8*s45*s51 - 36*q2*q6*q8*s45*s51 - 
    36*q3*q6*q8*s45*s51 + 36*q6*q7*q8*s45*s51 + 52*q1*q6*q9*s45*s51 - 
    52*q2*q6*q9*s45*s51 + 52*q3*q8*q9*s45*s51 + 20*q7*q8*q9*s45*s51 + 
    16*q1*q9^2*s45*s51 + 142*q2*q9^2*s45*s51 + 88*q3*q9^2*s45*s51 - 
    108*q6*q9^2*s45*s51 + 160*q7*q9^2*s45*s51 + 956*q9^3*s45*s51 + 
    908*q2*q9^3*s34*s45*s51 - 268*q6*q9^3*s34*s45*s51 + 
    104*q7*q9^3*s34*s45*s51 + 1608*q9^4*s34*s45*s51 + 
    804*q2*q9^4*s34^2*s45*s51 - 268*q6*q9^4*s34^2*s45*s51 + 
    16*q1*q6*q9^2*s45^2*s51 + 452*q2*q6*q9^2*s45^2*s51 + 
    16*q3*q8*q9^2*s45^2*s51 - 160*q7*q8*q9^2*s45^2*s51 - 
    272*q2*q9^3*s45^2*s51 + 268*q6*q9^3*s45^2*s51 - 104*q7*q9^3*s45^2*s51 - 
    804*q2*q9^4*s34*s45^2*s51 + 268*q6*q9^4*s34*s45^2*s51 - 
    1132*q2*q6*q9^3*s45^3*s51 + 104*q7*q8*q9^3*s45^3*s51 + 
    268*q2*q9^4*s45^3*s51 - 268*q6*q9^4*s45^3*s51 + 
    804*q2*q6*q9^4*s45^4*s51 + 108*q1*q10*q6*s51^2 + 16*q1*q3*q6*s51^2 - 
    16*q10*q4*q6*s51^2 + 16*q10*q4*q7*s51^2 + 27*q10*q6*q7*s51^2 - 
    16*q1*q3*q8*s51^2 - 9*q2*q7*q8*s51^2 + 277*q1*q10*q9*s51^2 - 
    97*q3*q4*q9*s51^2 - 92*q1*q6*q9*s51^2 - 92*q10*q6*q9*s51^2 + 
    16*q2*q6*q9*s51^2 - 16*q4*q7*q9*s51^2 + 16*q3*q8*q9*s51^2 + 
    16*q7*q8*q9*s51^2 - 92*q1*q9^2*s51^2 - 92*q10*q9^2*s51^2 + 
    237*q2*q9^2*s51^2 + 264*q3*q9^2*s51^2 - 264*q4*q9^2*s51^2 + 
    108*q6*q9^2*s51^2 + 20*q7*q9^2*s51^2 + 1484*q9^3*s51^2 - 
    489*q1*q10*q9^2*s23*s51^2 - 260*q3*q4*q9^2*s23*s51^2 - 
    164*q1*q9^3*s23*s51^2 - 164*q10*q9^3*s23*s51^2 + 156*q3*q9^3*s23*s51^2 - 
    156*q4*q9^3*s23*s51^2 + 1072*q9^4*s23*s51^2 + 
    696*q1*q10*q9^3*s23^2*s51^2 - 52*q3*q4*q9^3*s23^2*s51^2 + 
    92*q10*q6*q9^2*s34*s51^2 - 20*q4*q7*q9^2*s34*s51^2 + 
    164*q10*q9^3*s34*s51^2 + 588*q2*q9^3*s34*s51^2 - 156*q4*q9^3*s34*s51^2 + 
    52*q7*q9^3*s34*s51^2 + 536*q9^4*s34*s51^2 - 164*q10*q6*q9^3*s34^2*s51^2 - 
    52*q4*q7*q9^3*s34^2*s51^2 + 268*q2*q9^4*s34^2*s51^2 + 
    268*q6*q9^4*s34^2*s51^2 - 92*q1*q6*q9^2*s45*s51^2 + 
    16*q2*q6*q9^2*s45*s51^2 - 20*q3*q8*q9^2*s45*s51^2 - 
    20*q7*q8*q9^2*s45*s51^2 - 164*q1*q9^3*s45*s51^2 - 588*q2*q9^3*s45*s51^2 - 
    156*q3*q9^3*s45*s51^2 - 52*q7*q9^3*s45*s51^2 - 536*q9^4*s45*s51^2 - 
    1340*q2*q9^4*s34*s45*s51^2 - 268*q6*q9^4*s34*s45*s51^2 - 
    164*q1*q6*q9^3*s45^2*s51^2 - 164*q2*q6*q9^3*s45^2*s51^2 + 
    52*q3*q8*q9^3*s45^2*s51^2 + 52*q7*q8*q9^3*s45^2*s51^2 + 
    268*q2*q9^4*s45^2*s51^2 + 268*q6*q9^4*s45^2*s51^2 + 
    268*q2*q6*q9^4*s45^3*s51^2 - 16*q10*q4*q6*q7*s51^3 + 
    16*q1*q3*q6*q8*s51^3 - 16*q2*q6*q7*q8*s51^3 - 484*q1*q10*q6*q9*s51^3 - 
    376*q1*q10*q9^2*s51^3 + 140*q3*q4*q9^2*s51^3 + 376*q1*q6*q9^2*s51^3 + 
    376*q10*q6*q9^2*s51^3 + 268*q1*q9^3*s51^3 + 268*q10*q9^3*s51^3 - 
    480*q2*q9^3*s51^3 - 156*q3*q9^3*s51^3 + 156*q4*q9^3*s51^3 - 
    268*q6*q9^3*s51^3 - 1072*q9^4*s51^3 - 268*q1*q10*q9^3*s23*s51^3 + 
    104*q3*q4*q9^3*s23*s51^3 + 268*q1*q9^4*s23*s51^3 + 
    268*q10*q9^4*s23*s51^3 - 268*q1*q10*q9^4*s23^2*s51^3 - 
    268*q10*q6*q9^3*s34*s51^3 - 268*q10*q9^4*s34*s51^3 - 
    536*q2*q9^4*s34*s51^3 + 268*q6*q9^4*s34*s51^3 + 
    268*q10*q6*q9^4*s34^2*s51^3 + 268*q1*q6*q9^3*s45*s51^3 + 
    268*q1*q9^4*s45*s51^3 + 536*q2*q9^4*s45*s51^3 - 268*q6*q9^4*s45*s51^3 + 
    268*q1*q6*q9^4*s45^2*s51^3 + 912*q1*q10*q6*q9^2*s51^4 + 
    536*q1*q10*q9^3*s51^4 - 52*q3*q4*q9^3*s51^4 - 536*q1*q6*q9^3*s51^4 - 
    536*q10*q6*q9^3*s51^4 - 268*q1*q9^4*s51^4 - 268*q10*q9^4*s51^4 + 
    268*q2*q9^4*s51^4 + 268*q6*q9^4*s51^4 + 268*q1*q10*q9^4*s23*s51^4 + 
    268*q10*q6*q9^4*s34*s51^4 - 268*q1*q6*q9^4*s45*s51^4 - 
    804*q1*q10*q6*q9^3*s51^5 - 268*q1*q10*q9^4*s51^5 + 268*q1*q6*q9^4*s51^5 + 
    268*q10*q6*q9^4*s51^5 + 268*q1*q10*q6*q9^4*s51^6]*
  (-(ep^2*F[1, 1, 4]^2)/9 + (ep^2*F[1, 1, 6]^2)/9 + 
   (2*ep^2*F[1, 1, 4]*F[1, 1, 7])/9 - (2*ep^2*F[1, 1, 6]*F[1, 1, 7])/9 - 
   (2*ep^2*F[2, 1, 6])/9 + (2*ep^2*F[2, 1, 8])/9 - (ep^2*tci[1, 1]^2)/27 - 
   (2*ep^2*F[1, 1, 7]*tci[1, 2])/9 + (2*ep^2*F[1, 2, 3]*tci[1, 2])/9) + 
 r[108*q1 - 18*q10 + 72*q2 + 17*q3 - 38*q4 + 74*q5 + 83*q6 + 36*q7 - 150*q8 + 
    18*q9 + 7*q3*q5*s12 - 18*q4*q5*s12 + 18*q2*q8*s12 + 46*q3*q8*s12 - 
    79*q4*q8*s12 + 79*q5*q8*s12 + 45*q7*q8*s12 + 279*q8^2*s12 + 
    25*q3*q4*q5*s12^2 - 93*q4*q5*q8*s12^2 + 9*q7*q8^2*s12^2 + 
    160*q8^3*s12^2 + 9*q1*q10*s23 + 36*q3*q4*s23 - 59*q3*q5*s23 - 
    45*q4*q5*s23 + 64*q3*q6*s23 - 16*q4*q6*s23 - 56*q5*q6*s23 - 
    7*q3*q4*q5*s12*s23 + 16*q3*q4*q5*s23^2 - 36*q3*q4*q6*s23^2 + 
    75*q3*q5*q6*s23^2 + 36*q4*q5*q6*s23^2 - 16*q3*q4*q5*q6*s23^3 + 
    9*q4*q5*s34 - 9*q2*q6*s34 + 52*q4*q6*s34 - 79*q5*q6*s34 + 9*q10*q7*s34 - 
    115*q1*q8*s34 + 119*q4*q8*s34 - 119*q5*q8*s34 - 875*q8^2*s34 + 
    9*q2*q9*s34 - 52*q6*q9*s34 - 20*q8*q9*s34 + 174*q4*q5*q8*s12*s34 + 
    224*q4*q8^2*s12*s34 - 224*q5*q8^2*s12*s34 - 904*q8^3*s12*s34 + 
    120*q4*q5*q8^2*s12^2*s34 - 268*q8^4*s12^2*s34 + 36*q4*q5*q6*s23*s34 + 
    16*q10*q4*q6*s34^2 - 16*q10*q4*q8*s34^2 - 97*q4*q5*q8*s34^2 + 
    237*q1*q8^2*s34^2 - 264*q4*q8^2*s34^2 + 264*q5*q8^2*s34^2 + 
    1484*q8^3*s34^2 - 16*q10*q6*q9*s34^2 - 16*q5*q6*q9*s34^2 + 
    16*q10*q8*q9*s34^2 + 16*q5*q8*q9*s34^2 + 20*q8^2*q9*s34^2 - 
    260*q4*q5*q8^2*s12*s34^2 - 156*q4*q8^3*s12*s34^2 + 
    156*q5*q8^3*s12*s34^2 + 804*q8^4*s12*s34^2 - 52*q4*q5*q8^3*s12^2*s34^2 + 
    140*q4*q5*q8^2*s34^3 - 480*q1*q8^3*s34^3 + 156*q4*q8^3*s34^3 - 
    156*q5*q8^3*s34^3 - 804*q8^4*s34^3 + 104*q4*q5*q8^3*s12*s34^3 - 
    52*q4*q5*q8^3*s34^4 + 268*q1*q8^4*s34^4 + 18*q1*q10*s45 + 9*q2*q5*s45 + 
    16*q3*q5*s45 - 108*q2*q6*s45 - 200*q3*q6*s45 - 32*q5*q6*s45 - 
    18*q10*q7*s45 - 47*q1*q8*s45 + 90*q2*q8*s45 + 118*q3*q8*s45 - 
    11*q5*q8*s45 - 36*q7*q8*s45 - 143*q8^2*s45 + 18*q2*q9*s45 - 
    104*q6*q9*s45 - 13*q8*q9*s45 + 108*q7*q8^2*s12*s45 - 164*q8^3*s12*s45 - 
    108*q7*q8^3*s12^2*s45 + 268*q8^4*s12^2*s45 - 75*q3*q5*q6*s23*s45 + 
    27*q2*q5*q6*s34*s45 + 126*q1*q8^2*s34*s45 + 88*q5*q8^2*s34*s45 + 
    852*q8^3*s34*s45 + 9*q2*q5*q9*s34*s45 - 52*q5*q6*q9*s34*s45 + 
    52*q5*q8*q9*s34*s45 + 160*q8^2*q9*s34*s45 - 588*q1*q8^3*s34^2*s45 - 
    156*q5*q8^3*s34^2*s45 - 804*q8^4*s34^2*s45 - 20*q5*q8^2*q9*s34^2*s45 - 
    52*q8^3*q9*s34^2*s45 + 536*q1*q8^4*s34^3*s45 + 16*q1*q10*q6*s45^2 + 
    16*q3*q5*q6*s45^2 + 16*q10*q6*q7*s45^2 + 16*q1*q6*q8*s45^2 + 
    136*q2*q6*q8*s45^2 + 136*q3*q6*q8*s45^2 + 16*q6*q7*q8*s45^2 + 
    9*q1*q8^2*s45^2 + 16*q7*q8^2*s45^2 - 9*q2*q5*q9*s45^2 + 
    84*q2*q6*q9*s45^2 - 16*q5*q6*q9*s45^2 + 25*q5*q8*q9*s45^2 - 
    16*q8^2*q9*s45^2 - 164*q7*q8^3*s12*s45^2 + 268*q7*q8^4*s12^2*s45^2 - 
    108*q1*q8^3*s34*s45^2 + 16*q5*q8^2*q9*s34*s45^2 - 104*q8^3*q9*s34*s45^2 + 
    268*q1*q8^4*s34^2*s45^2 + 52*q5*q8^3*q9*s34^2*s45^2 + 
    16*q2*q5*q6*q9*s45^3 + 9*q1*q10*s51 - 36*q3*q4*s51 + 102*q10*q6*s51 + 
    108*q2*q6*s51 + 145*q3*q6*s51 - 52*q4*q6*s51 - 9*q10*q7*s51 + 
    45*q2*q7*s51 + 9*q4*q7*s51 - 9*q6*q7*s51 + 47*q1*q8*s51 - 84*q10*q8*s51 - 
    279*q2*q8*s51 - 118*q3*q8*s51 - 11*q4*q8*s51 + 225*q7*q8*s51 + 
    143*q8^2*s51 - 45*q1*q9*s51 + 36*q10*q9*s51 + 27*q2*q9*s51 - 
    16*q6*q9*s51 + 97*q8*q9*s51 - 27*q2*q7*q8*s12*s51 + 207*q2*q8^2*s12*s51 - 
    315*q7*q8^2*s12*s51 + 164*q8^3*s12*s51 - 9*q2*q7*q8^2*s12^2*s51 + 
    108*q7*q8^3*s12^2*s51 - 268*q8^4*s12^2*s51 + 36*q3*q4*q6*s23*s51 - 
    9*q1*q10*q9*s23*s51 - 52*q10*q4*q6*s34*s51 + 9*q10*q4*q7*s34*s51 - 
    9*q2*q6*q7*s34*s51 + 36*q4*q6*q7*s34*s51 + 52*q10*q4*q8*s34*s51 - 
    126*q1*q8^2*s34*s51 + 88*q4*q8^2*s34*s51 - 852*q8^3*s34*s51 - 
    52*q10*q6*q9*s34*s51 - 20*q10*q8*q9*s34*s51 - 160*q8^2*q9*s34*s51 - 
    20*q10*q4*q8^2*s34^2*s51 + 588*q1*q8^3*s34^2*s51 - 
    156*q4*q8^3*s34^2*s51 + 804*q8^4*s34^2*s51 + 20*q10*q8^2*q9*s34^2*s51 + 
    52*q8^3*q9*s34^2*s51 - 536*q1*q8^4*s34^3*s51 - 43*q1*q10*q6*s45*s51 - 
    9*q1*q3*q6*s45*s51 + 75*q10*q6*q7*s45*s51 + 45*q1*q3*q8*s45*s51 - 
    52*q1*q6*q8*s45*s51 - 400*q2*q6*q8*s45*s51 - 584*q3*q6*q8*s45*s51 + 
    84*q6*q7*q8*s45*s51 - 43*q1*q8^2*s45*s51 + 492*q2*q8^2*s45*s51 + 
    285*q3*q8^2*s45*s51 - 420*q7*q8^2*s45*s51 + 108*q8^3*s45*s51 - 
    36*q1*q6*q9*s45*s51 + 84*q2*q6*q9*s45*s51 - 140*q8^2*q9*s45*s51 + 
    804*q7*q8^3*s12*s45*s51 - 268*q8^4*s12*s45*s51 - 
    268*q7*q8^4*s12^2*s45*s51 + 908*q1*q8^3*s34*s45*s51 + 
    1340*q8^4*s34*s45*s51 + 104*q8^3*q9*s34*s45*s51 - 
    1340*q1*q8^4*s34^2*s45*s51 - 9*q1*q3*q8^2*s45^2*s51 - 
    16*q1*q6*q8^2*s45^2*s51 + 492*q2*q6*q8^2*s45^2*s51 + 
    492*q3*q6*q8^2*s45^2*s51 - 16*q6*q7*q8^2*s45^2*s51 + 
    216*q1*q8^3*s45^2*s51 + 164*q7*q8^3*s45^2*s51 + 52*q8^3*q9*s45^2*s51 - 
    268*q7*q8^4*s12*s45^2*s51 - 804*q1*q8^4*s34*s45^2*s51 + 
    16*q1*q10*q6*s51^2 + 108*q1*q3*q6*s51^2 + 16*q10*q4*q6*s51^2 + 
    9*q10*q4*q7*s51^2 + 75*q10*q6*q7*s51^2 + 108*q2*q6*q7*s51^2 - 
    108*q1*q3*q8*s51^2 - 25*q10*q4*q8*s51^2 - 92*q1*q6*q8*s51^2 + 
    500*q2*q6*q8*s51^2 + 244*q3*q6*q8*s51^2 - 315*q2*q7*q8*s51^2 - 
    348*q6*q7*q8*s51^2 + 9*q1*q8^2*s51^2 - 156*q10*q8^2*s51^2 - 
    896*q2*q8^2*s51^2 + 912*q7*q8^2*s51^2 - 9*q1*q10*q9*s51^2 - 
    16*q10*q6*q9*s51^2 + 16*q2*q6*q9*s51^2 + 97*q10*q8*q9*s51^2 + 
    140*q8^2*q9*s51^2 + 315*q2*q7*q8^2*s12*s51^2 + 640*q2*q8^3*s12*s51^2 - 
    804*q7*q8^3*s12*s51^2 - 108*q2*q7*q8^3*s12^2*s51^2 + 
    268*q7*q8^4*s12^2*s51^2 - 16*q10*q4*q8^2*s34*s51^2 - 
    108*q1*q8^3*s34*s51^2 - 160*q10*q8^2*q9*s34*s51^2 - 
    104*q8^3*q9*s34*s51^2 - 52*q10*q4*q8^3*s34^2*s51^2 + 
    268*q1*q8^4*s34^2*s51^2 + 52*q10*q8^3*q9*s34^2*s51^2 - 
    99*q1*q3*q8^2*s45*s51^2 - 92*q1*q6*q8^2*s45*s51^2 - 
    896*q2*q6*q8^2*s45*s51^2 - 384*q3*q6*q8^2*s45*s51^2 + 
    420*q6*q7*q8^2*s45*s51^2 - 216*q1*q8^3*s45*s51^2 + 
    640*q2*q8^3*s45*s51^2 - 804*q7*q8^3*s45*s51^2 - 52*q8^3*q9*s45*s51^2 + 
    268*q7*q8^4*s12*s45*s51^2 + 804*q1*q8^4*s34*s45*s51^2 - 
    108*q1*q3*q8^3*s45^2*s51^2 - 164*q1*q6*q8^3*s45^2*s51^2 + 
    640*q2*q6*q8^3*s45^2*s51^2 + 640*q3*q6*q8^3*s45^2*s51^2 - 
    164*q6*q7*q8^3*s45^2*s51^2 + 804*q1*q8^4*s45^2*s51^2 + 
    268*q7*q8^4*s45^2*s51^2 + 16*q10*q4*q6*q7*s51^3 + 484*q1*q3*q6*q8*s51^3 + 
    484*q2*q6*q7*q8*s51^3 - 376*q1*q3*q8^2*s51^3 - 376*q1*q6*q8^2*s51^3 + 
    912*q2*q6*q8^2*s51^3 + 376*q3*q6*q8^2*s51^3 - 912*q2*q7*q8^2*s51^3 - 
    912*q6*q7*q8^2*s51^3 - 52*q10*q8^3*s51^3 - 804*q2*q8^3*s51^3 + 
    804*q7*q8^3*s51^3 - 16*q1*q10*q6*q9*s51^3 + 140*q10*q8^2*q9*s51^3 + 
    52*q8^3*q9*s51^3 + 804*q2*q7*q8^3*s12*s51^3 + 268*q2*q8^4*s12*s51^3 - 
    268*q7*q8^4*s12*s51^3 - 268*q2*q7*q8^4*s12^2*s51^3 - 
    104*q10*q8^3*q9*s34*s51^3 - 268*q1*q3*q8^3*s45*s51^3 - 
    268*q1*q6*q8^3*s45*s51^3 - 804*q2*q6*q8^3*s45*s51^3 + 
    268*q3*q6*q8^3*s45*s51^3 + 804*q6*q7*q8^3*s45*s51^3 + 
    268*q2*q8^4*s45*s51^3 - 268*q7*q8^4*s45*s51^3 - 
    268*q1*q3*q8^4*s45^2*s51^3 - 268*q1*q6*q8^4*s45^2*s51^3 + 
    268*q2*q6*q8^4*s45^2*s51^3 + 268*q3*q6*q8^4*s45^2*s51^3 - 
    268*q6*q7*q8^4*s45^2*s51^3 + 912*q1*q3*q6*q8^2*s51^4 + 
    912*q2*q6*q7*q8^2*s51^4 - 536*q1*q3*q8^3*s51^4 - 536*q1*q6*q8^3*s51^4 + 
    804*q2*q6*q8^3*s51^4 + 536*q3*q6*q8^3*s51^4 - 804*q2*q7*q8^3*s51^4 - 
    804*q6*q7*q8^3*s51^4 - 268*q2*q8^4*s51^4 + 268*q7*q8^4*s51^4 + 
    52*q10*q8^3*q9*s51^4 + 268*q2*q7*q8^4*s12*s51^4 - 
    268*q1*q3*q8^4*s45*s51^4 - 268*q1*q6*q8^4*s45*s51^4 - 
    268*q2*q6*q8^4*s45*s51^4 + 268*q3*q6*q8^4*s45*s51^4 + 
    268*q6*q7*q8^4*s45*s51^4 + 804*q1*q3*q6*q8^3*s51^5 + 
    804*q2*q6*q7*q8^3*s51^5 - 268*q1*q3*q8^4*s51^5 - 268*q1*q6*q8^4*s51^5 + 
    268*q2*q6*q8^4*s51^5 + 268*q3*q6*q8^4*s51^5 - 268*q2*q7*q8^4*s51^5 - 
    268*q6*q7*q8^4*s51^5 + 268*q1*q3*q6*q8^4*s51^6 + 268*q2*q6*q7*q8^4*s51^6]*
  (-(ep^2*F[1, 1, 4]^2)/9 + (ep^2*F[1, 1, 6]^2)/9 + 
   (2*ep^2*F[1, 1, 4]*F[1, 1, 10])/9 - (2*ep^2*F[1, 1, 6]*F[1, 1, 10])/9 - 
   (2*ep^2*F[2, 1, 6])/9 + (2*ep^2*F[2, 1, 14])/9 - (ep^2*tci[1, 1]^2)/27 - 
   (2*ep^2*F[1, 1, 10]*tci[1, 2])/9 + (2*ep^2*F[1, 2, 3]*tci[1, 2])/9) + 
 r[-4*q6 + 2*q8 + 2*q9 + 2*q8^2*s12 + 2*q1*q10*s23 + q11*q3*s23 - 
    q11*q5*s23 - q3*q6*s23 + q5*q6*s23 + q11*q2*s34 + q11*q5*s34 - 
    q2*q6*s34 - q5*q6*s34 - 2*q11*q8*s34 - 6*q8^2*s34 - 2*q6*q9*s34 + 
    2*q8*q9*s34 - 4*q8^3*s12*s34 - 2*q11*q5*q8*s34^2 + 4*q1*q8^2*s34^2 + 
    2*q11*q8^2*s34^2 + 8*q8^3*s34^2 - 2*q5*q6*q9*s34^2 + 2*q5*q8*q9*s34^2 - 
    2*q8^2*q9*s34^2 - 2*q6*q9^2*s34^2 + 2*q8*q9^2*s34^2 - 4*q1*q8^3*s34^3 - 
    4*q1*q11*s45 - 2*q10*q11*s45 - 2*q11*q2*s45 - q11*q5*s45 + 2*q3*q6*s45 + 
    q5*q6*s45 - 2*q11*q7*s45 + 2*q1*q8*s45 - 2*q11*q8*s45 + 4*q7*q8*s45 - 
    4*q8^2*s45 + 4*q2*q9*s45 - 2*q8*q9*s45 - 2*q7*q8^2*s12*s45 + 
    4*q8^3*s12*s45 - q11^2*q3*s23*s45 + q11^2*q5*s23*s45 + 
    2*q10*q11^2*s34*s45 - q11^2*q2*s34*s45 - q11^2*q5*s34*s45 + 
    q11*q2*q5*s34*s45 - q2*q5*q6*s34*s45 + 4*q11^2*q8*s34*s45 + 
    2*q11*q5*q8*s34*s45 + 4*q1*q8^2*s34*s45 + 4*q11*q8^2*s34*s45 + 
    4*q8^3*s34*s45 + 4*q5*q6*q9*s34*s45 - 2*q5*q8*q9*s34*s45 - 
    4*q8^2*q9*s34*s45 - 4*q2*q9^2*s34*s45 + 6*q6*q9^2*s34*s45 + 
    2*q11^2*q5*q8*s34^2*s45 - 2*q11^2*q8^2*s34^2*s45 - 
    4*q11*q5*q8^2*s34^2*s45 - 8*q1*q8^3*s34^2*s45 + 4*q5*q8^2*q9*s34^2*s45 + 
    6*q5*q6*q9^2*s34^2*s45 - 6*q5*q8*q9^2*s34^2*s45 + 2*q8^2*q9^2*s34^2*s45 + 
    4*q6*q9^3*s34^2*s45 - 4*q8*q9^3*s34^2*s45 - 2*q1*q10*q11*s45^2 + 
    2*q1*q11^2*s45^2 + 4*q10*q11^2*s45^2 + q11^2*q2*s45^2 - 
    4*q2*q5*q6*s45^2 + q11^2*q7*s45^2 + 4*q11^2*q8*s45^2 - 
    4*q11*q7*q8*s45^2 + 2*q11*q8^2*s45^2 - 4*q8^3*s45^2 + 4*q2*q5*q9*s45^2 + 
    14*q2*q6*q9*s45^2 - 4*q5*q6*q9*s45^2 - 8*q2*q9^2*s45^2 + 
    8*q6*q9^2*s45^2 + 4*q7*q8^3*s12*s45^2 - q11^2*q2*q5*s34*s45^2 - 
    4*q11^2*q8^2*s34*s45^2 - 4*q1*q8^3*s34*s45^2 - 2*q2*q5*q9^2*s34*s45^2 + 
    2*q5*q6*q9^2*s34*s45^2 + 4*q8^2*q9^2*s34*s45^2 + 12*q2*q9^3*s34*s45^2 - 
    4*q6*q9^3*s34*s45^2 - 8*q8*q9^3*s34*s45^2 + 2*q11^2*q5*q8^2*s34^2*s45^2 - 
    2*q5*q8^2*q9^2*s34^2*s45^2 - 4*q5*q6*q9^3*s34^2*s45^2 + 
    4*q5*q8*q9^3*s34^2*s45^2 + q1*q10*q11^2*s45^3 + 2*q11^2*q7*q8*s45^3 + 
    2*q11^2*q8^2*s45^3 - 2*q11*q7*q8^2*s45^3 + 4*q11*q8^3*s45^3 - 
    4*q7*q8^3*s45^3 + 10*q2*q5*q6*q9*s45^3 - 6*q2*q5*q9^2*s45^3 - 
    22*q2*q6*q9^2*s45^3 + 6*q5*q6*q9^2*s45^3 + 8*q2*q9^3*s45^3 - 
    8*q6*q9^3*s45^3 + 4*q2*q5*q9^3*s34*s45^3 - 4*q5*q6*q9^3*s34*s45^3 + 
    2*q11^2*q7*q8^2*s45^4 + 4*q11*q7*q8^3*s45^4 - 10*q2*q5*q6*q9^2*s45^4 + 
    4*q2*q5*q9^3*s45^4 + 12*q2*q6*q9^3*s45^4 - 4*q5*q6*q9^3*s45^4 + 
    4*q2*q5*q6*q9^3*s45^5 + 2*q1*q10*s51 - 3*q10*q11*s51 - 2*q11*q2*s51 + 
    q11*q3*s51 + q10*q6*s51 - 4*q2*q6*s51 - q3*q6*s51 + 4*q11*q7*s51 + 
    2*q6*q7*s51 - 4*q11*q8*s51 + 4*q2*q8*s51 - 6*q7*q8*s51 + 2*q8^2*s51 + 
    6*q10*q9*s51 - 2*q6*q9*s51 + 4*q8*q9*s51 - 14*q9^2*s51 + 
    2*q7*q8^2*s12*s51 - 4*q8^3*s12*s51 - 8*q1*q10*q9*s23*s51 - 
    8*q10*q11^2*s34*s51 + q11^2*q2*s34*s51 - q11^2*q7*s34*s51 + 
    q11*q2*q7*s34*s51 - q2*q6*q7*s34*s51 + 6*q10*q11*q8*s34*s51 - 
    8*q11^2*q8*s34*s51 - 2*q1*q8^2*s34*s51 - 6*q10*q8*q9*s34*s51 - 
    2*q2*q9^2*s34*s51 - 2*q6*q9^2*s34*s51 + 8*q8*q9^2*s34*s51 + 
    2*q10*q11^2*q8*s34^2*s51 + 2*q11^2*q8^2*s34^2*s51 + 4*q1*q8^3*s34^2*s51 + 
    2*q10*q6*q9^2*s34^2*s51 - 2*q10*q8*q9^2*s34^2*s51 - 
    2*q8^2*q9^2*s34^2*s51 - 4*q6*q9^3*s34^2*s51 + 4*q8*q9^3*s34^2*s51 - 
    q1*q10*q11*s45*s51 - 7*q10*q11^2*s45*s51 + q11^2*q2*s45*s51 + 
    q1*q11*q3*s45*s51 - q11^2*q3*s45*s51 - q1*q10*q6*s45*s51 + 
    q1*q3*q6*s45*s51 - 3*q11^2*q7*s45*s51 - 6*q11^2*q8*s45*s51 - 
    2*q1*q3*q8*s45*s51 - 2*q11*q3*q8*s45*s51 - 2*q1*q6*q8*s45*s51 + 
    6*q2*q6*q8*s45*s51 + 6*q3*q6*q8*s45*s51 - 2*q11*q7*q8*s45*s51 - 
    2*q6*q7*q8*s45*s51 - 2*q1*q8^2*s45*s51 + 10*q7*q8^2*s45*s51 - 
    4*q8^3*s45*s51 + 2*q1*q6*q9*s45*s51 + 4*q2*q6*q9*s45*s51 + 
    2*q2*q9^2*s45*s51 + 2*q6*q9^2*s45*s51 + 6*q8*q9^2*s45*s51 - 
    4*q7*q8^3*s12*s45*s51 + 4*q11^2*q8^2*s34*s45*s51 + 
    12*q1*q8^3*s34*s45*s51 - 4*q8^2*q9^2*s34*s45*s51 + 
    12*q2*q9^3*s34*s45*s51 + 4*q6*q9^3*s34*s45*s51 + 8*q8*q9^3*s34*s45*s51 + 
    q1*q10*q11^2*s45^2*s51 - q1*q11^2*q3*s45^2*s51 + 2*q11^2*q8^2*s45^2*s51 - 
    8*q11*q7*q8^2*s45^2*s51 + 8*q1*q8^3*s45^2*s51 - 4*q7*q8^3*s45^2*s51 - 
    14*q2*q6*q9^2*s45^2*s51 - 2*q8^2*q9^2*s45^2*s51 - 4*q6*q9^3*s45^2*s51 + 
    4*q8*q9^3*s45^2*s51 + 4*q11^2*q7*q8^2*s45^3*s51 + 
    8*q11*q7*q8^3*s45^3*s51 + 12*q2*q6*q9^3*s45^3*s51 + 8*q10*q11^2*s51^2 - 
    q11^2*q2*s51^2 + 4*q1*q10*q6*s51^2 + 4*q1*q3*q6*s51^2 + q11^2*q7*s51^2 - 
    2*q11*q2*q7*s51^2 - 4*q2*q6*q7*s51^2 - 14*q10*q11*q8*s51^2 + 
    8*q11^2*q8*s51^2 - 4*q1*q3*q8*s51^2 + 2*q11*q3*q8*s51^2 - 
    4*q1*q6*q8*s51^2 - 10*q2*q6*q8*s51^2 + 2*q3*q6*q8*s51^2 + 
    2*q11*q7*q8*s51^2 + 6*q2*q7*q8*s51^2 + 8*q6*q7*q8*s51^2 - 
    2*q11*q8^2*s51^2 + 8*q2*q8^2*s51^2 - 10*q7*q8^2*s51^2 - 
    4*q1*q6*q9*s51^2 - 4*q10*q6*q9*s51^2 + 14*q10*q8*q9*s51^2 + 
    2*q8^2*q9*s51^2 - 4*q1*q9^2*s51^2 - 14*q10*q9^2*s51^2 + 4*q2*q9^2*s51^2 + 
    2*q6*q9^2*s51^2 - 10*q8*q9^2*s51^2 + 16*q9^3*s51^2 - 
    2*q2*q7*q8^2*s12*s51^2 + 4*q7*q8^3*s12*s51^2 + 10*q1*q10*q9^2*s23*s51^2 + 
    q11^2*q2*q7*s34*s51^2 - 12*q10*q11^2*q8*s34*s51^2 + 
    4*q10*q11*q8^2*s34*s51^2 - 4*q11^2*q8^2*s34*s51^2 - 
    4*q10*q8^2*q9*s34*s51^2 + 2*q10*q6*q9^2*s34*s51^2 + 
    16*q10*q8*q9^2*s34*s51^2 + 4*q8^2*q9^2*s34*s51^2 + 4*q2*q9^3*s34*s51^2 - 
    4*q6*q9^3*s34*s51^2 - 8*q8*q9^3*s34*s51^2 + 2*q10*q11^2*q8^2*s34^2*
     s51^2 - 2*q10*q8^2*q9^2*s34^2*s51^2 - 4*q10*q6*q9^3*s34^2*s51^2 + 
    4*q10*q8*q9^3*s34^2*s51^2 - 2*q11^2*q3*q8*s45*s51^2 - 
    2*q11^2*q7*q8*s45*s51^2 - 2*q11^2*q8^2*s45*s51^2 - 
    2*q1*q3*q8^2*s45*s51^2 - 6*q11*q3*q8^2*s45*s51^2 - 
    4*q1*q6*q8^2*s45*s51^2 + 8*q2*q6*q8^2*s45*s51^2 + 
    8*q3*q6*q8^2*s45*s51^2 - 6*q11*q7*q8^2*s45*s51^2 - 
    4*q6*q7*q8^2*s45*s51^2 + 4*q7*q8^3*s45*s51^2 - 4*q1*q6*q9^2*s45*s51^2 - 
    2*q2*q6*q9^2*s45*s51^2 + 2*q8^2*q9^2*s45*s51^2 - 8*q2*q9^3*s45*s51^2 + 
    4*q6*q9^3*s45*s51^2 - 4*q8*q9^3*s45*s51^2 + 2*q11^2*q3*q8^2*s45^2*s51^2 + 
    2*q11^2*q7*q8^2*s45^2*s51^2 - 4*q1*q3*q8^3*s45^2*s51^2 + 
    4*q11*q3*q8^3*s45^2*s51^2 + 4*q11*q7*q8^3*s45^2*s51^2 + 
    4*q2*q6*q9^3*s45^2*s51^2 - q11^2*q2*q7*s51^3 + 10*q10*q11^2*q8*s51^3 + 
    10*q1*q3*q6*q8*s51^3 - 10*q2*q6*q7*q8*s51^3 - 4*q10*q11*q8^2*s51^3 + 
    2*q11^2*q8^2*s51^3 - 6*q1*q3*q8^2*s51^3 - 6*q1*q6*q8^2*s51^3 - 
    10*q2*q6*q8^2*s51^3 + 6*q3*q6*q8^2*s51^3 + 10*q2*q7*q8^2*s51^3 + 
    10*q6*q7*q8^2*s51^3 + 4*q2*q8^3*s51^3 - 4*q7*q8^3*s51^3 - 
    10*q1*q10*q6*q9*s51^3 + 4*q10*q8^2*q9*s51^3 - 6*q1*q10*q9^2*s51^3 + 
    6*q1*q6*q9^2*s51^3 + 6*q10*q6*q9^2*s51^3 - 14*q10*q8*q9^2*s51^3 - 
    2*q8^2*q9^2*s51^3 + 4*q1*q9^3*s51^3 + 8*q10*q9^3*s51^3 - 
    4*q2*q9^3*s51^3 - 4*q6*q9^3*s51^3 + 4*q8*q9^3*s51^3 - 
    4*q2*q7*q8^3*s12*s51^3 - 4*q1*q10*q9^3*s23*s51^3 - 
    4*q10*q11^2*q8^2*s34*s51^3 + 4*q10*q8^2*q9^2*s34*s51^3 - 
    4*q10*q6*q9^3*s34*s51^3 - 8*q10*q8*q9^3*s34*s51^3 - 
    4*q1*q3*q8^3*s45*s51^3 - 4*q1*q6*q8^3*s45*s51^3 + 
    4*q2*q6*q8^3*s45*s51^3 + 4*q3*q6*q8^3*s45*s51^3 - 
    4*q6*q7*q8^3*s45*s51^3 + 4*q1*q6*q9^3*s45*s51^3 + 
    2*q10*q11^2*q8^2*s51^4 + 10*q1*q3*q6*q8^2*s51^4 - 
    10*q2*q6*q7*q8^2*s51^4 - 4*q1*q3*q8^3*s51^4 - 4*q1*q6*q8^3*s51^4 - 
    4*q2*q6*q8^3*s51^4 + 4*q3*q6*q8^3*s51^4 + 4*q2*q7*q8^3*s51^4 + 
    4*q6*q7*q8^3*s51^4 + 10*q1*q10*q6*q9^2*s51^4 - 2*q10*q8^2*q9^2*s51^4 + 
    4*q1*q10*q9^3*s51^4 - 4*q1*q6*q9^3*s51^4 - 4*q10*q6*q9^3*s51^4 + 
    4*q10*q8*q9^3*s51^4 + 4*q1*q3*q6*q8^3*s51^5 - 4*q2*q6*q7*q8^3*s51^5 - 
    4*q1*q10*q6*q9^3*s51^5]*(4*F[1, 1, 4] - 2*ep*F[1, 1, 4]^2 + 
   (2*ep^2*F[1, 1, 4]^3)/3 - 4*F[1, 1, 6] + 2*ep*F[1, 1, 6]^2 - 
   (2*ep^2*F[1, 1, 6]^3)/3 - 2*ep*tci[1, 1]^2 + 
   (7*ep^2*F[1, 1, 4]*tci[1, 1]^2)/3 - (ep^2*F[1, 1, 6]*tci[1, 1]^2)/3 - 
   4*tci[1, 2] + 4*ep*F[1, 1, 4]*tci[1, 2] - 2*ep^2*F[1, 1, 4]^2*tci[1, 2] - 
   ep^2*tci[1, 2]^3) + r[-q10 - q4 - q5 - q6 - q7 + q4^2*s12 - q4*q5*s12 - 
    q4*q7*s12 + q3*q4^2*s12^2 - q10*q4*s23 - 3*q3*q4*s23 + 13*q4^2*s23 - 
    q3*q5*s23 + 6*q4*q5*s23 - 3*q3*q6*s23 + 12*q4*q6*s23 + 7*q5*q6*s23 - 
    3*q3*q4^2*s12*s23 + 6*q4^3*s12*s23 - q3*q4*q5*s12*s23 + 
    5*q4^2*q5*s12*s23 - 4*q3*q4^3*s12^2*s23 - q3*q4^2*q5*s12^2*s23 + 
    12*q3*q4^2*s23^2 - 20*q4^3*s23^2 + 4*q3*q4*q5*s23^2 - 15*q4^2*q5*s23^2 + 
    14*q3*q4*q6*s23^2 - 32*q4^2*q6*s23^2 + 5*q3*q5*q6*s23^2 - 
    22*q4*q5*q6*s23^2 + 4*q3*q4^3*s12*s23^2 - 20*q4^4*s12*s23^2 + 
    3*q3*q4^2*q5*s12*s23^2 - 12*q4^3*q5*s12*s23^2 + 12*q3*q4^4*s12^2*s23^2 + 
    2*q3*q4^3*q5*s12^2*s23^2 - 16*q3*q4^3*s23^3 + 20*q4^4*s23^3 - 
    8*q3*q4^2*q5*s23^3 + 20*q4^3*q5*s23^3 - 28*q3*q4^2*q6*s23^3 + 
    40*q4^3*q6*s23^3 - 12*q3*q4*q5*q6*s23^3 + 36*q4^2*q5*q6*s23^3 - 
    12*q3*q4^4*s12*s23^3 - 4*q3*q4^3*q5*s12*s23^3 + 12*q4^4*q5*s12*s23^3 - 
    4*q3*q4^4*q5*s12^2*s23^3 + 12*q3*q4^4*s23^4 + 8*q3*q4^3*q5*s23^4 - 
    12*q4^4*q5*s23^4 + 28*q3*q4^3*q6*s23^4 - 20*q4^4*q6*s23^4 + 
    16*q3*q4^2*q5*q6*s23^4 - 32*q4^3*q5*q6*s23^4 + 4*q3*q4^4*q5*s12*s23^4 - 
    4*q3*q4^4*q5*s23^5 - 12*q3*q4^4*q6*s23^5 - 12*q3*q4^3*q5*q6*s23^5 + 
    12*q4^4*q5*q6*s23^5 + 4*q3*q4^4*q5*q6*s23^6 - 2*q10*q4*s34 + 
    2*q4*q5*s34 + 2*q4*q6*s34 + 2*q5*q6*s34 - 4*q10*q7*s34 - q4*q7*s34 + 
    2*q4^3*s23*s34 - 10*q4^2*q5*s23*s34 - 6*q4^2*q6*s23*s34 - 
    12*q4*q5*q6*s23*s34 + 4*q4^4*s23^2*s34 + 18*q4^3*q5*s23^2*s34 + 
    8*q4^3*q6*s23^2*s34 + 26*q4^2*q5*q6*s23^2*s34 - 12*q4^4*q5*s23^3*s34 - 
    4*q4^4*q6*s23^3*s34 - 28*q4^3*q5*q6*s23^3*s34 + 12*q4^4*q5*q6*s23^4*s34 + 
    2*q4^2*q6*s34^2 - 2*q4*q5*q6*s34^2 - 3*q10*q4*q7*s34^2 - 
    4*q4^3*q6*s23*s34^2 + 6*q4^2*q5*q6*s23*s34^2 + 4*q4^4*q6*s23^2*s34^2 - 
    8*q4^3*q5*q6*s23^2*s34^2 + 4*q4^4*q5*q6*s23^3*s34^2 - q5*q6*s45 - 
    2*q10*q7*s45 - q3*q5*q6*s23*s45 - q10*q4*s51 - 2*q4^2*s51 + q10*q6*s51 - 
    5*q10*q7*s51 - 2*q4*q7*s51 + q6*q7*s51 + 6*q4^3*s12*s51 + 
    2*q3*q4^3*s12^2*s51 - 6*q3*q4^2*s23*s51 - 4*q3*q4*q6*s23*s51 + 
    2*q4^2*q6*s23*s51 + 4*q3*q4^3*s12*s23*s51 + 4*q4^4*s12*s23*s51 - 
    12*q3*q4^4*s12^2*s23*s51 + 8*q3*q4^3*s23^2*s51 - 4*q4^4*s23^2*s51 + 
    14*q3*q4^2*q6*s23^2*s51 - 4*q4^3*q6*s23^2*s51 + 
    12*q3*q4^4*s12*s23^2*s51 - 12*q3*q4^4*s23^3*s51 - 
    20*q3*q4^3*q6*s23^3*s51 + 4*q4^4*q6*s23^3*s51 + 12*q3*q4^4*q6*s23^4*s51 - 
    3*q10*q4^2*s34*s51 + 6*q4^3*s34*s51 - 9*q10*q4*q7*s34*s51 - 
    3*q4^2*q7*s34*s51 + 4*q4^4*s23*s34*s51 + 4*q4^3*q6*s23*s34*s51 - 
    4*q4^4*q6*s23^2*s34*s51 + 2*q10*q4^2*q6*s34^2*s51 - 
    9*q10*q4^2*q7*s34^2*s51 + 2*q4^2*q6*q7*s34^2*s51 + 
    4*q4^4*q6*s23*s34^2*s51 + q10*q6*q7*s45*s51 + 2*q3*q4^2*s51^2 + 
    4*q10*q4*q6*s51^2 + 2*q4^2*q6*s51^2 - 7*q10*q4*q7*s51^2 + 
    5*q10*q6*q7*s51^2 + 4*q4*q6*q7*s51^2 - 4*q3*q4^3*s12*s51^2 + 
    4*q4^4*s12*s51^2 + 4*q3*q4^4*s12^2*s51^2 - 4*q4^4*s23*s51^2 - 
    2*q3*q4^2*q6*s23*s51^2 - 4*q4^3*q6*s23*s51^2 - 4*q3*q4^4*s12*s23*s51^2 + 
    4*q3*q4^4*s23^2*s51^2 + 4*q3*q4^3*q6*s23^2*s51^2 + 
    4*q4^4*q6*s23^2*s51^2 - 4*q3*q4^4*q6*s23^3*s51^2 + 4*q4^4*s34*s51^2 - 
    2*q10*q4^2*q6*s34*s51^2 + 4*q4^3*q6*s34*s51^2 - 5*q10*q4^2*q7*s34*s51^2 - 
    2*q4^2*q6*q7*s34*s51^2 - 4*q4^4*q6*s23*s34*s51^2 + 
    4*q10*q4^3*q6*s34^2*s51^2 + 4*q4^4*q6*s34^2*s51^2 - 
    10*q10*q4^3*q7*s34^2*s51^2 + 4*q4^3*q6*q7*s34^2*s51^2 + 
    8*q10*q4^2*q6*s51^3 - 8*q10*q4^2*q7*s51^3 + 12*q10*q4*q6*q7*s51^3 + 
    8*q4^2*q6*q7*s51^3 - 4*q10*q4^3*q6*s34*s51^3 + 4*q10*q4^3*q7*s34*s51^3 - 
    4*q4^3*q6*q7*s34*s51^3 + 4*q10*q4^4*q6*s34^2*s51^3 - 
    4*q10*q4^4*q7*s34^2*s51^3 + 4*q4^4*q6*q7*s34^2*s51^3 + 
    8*q10*q4^3*q6*s51^4 - 8*q10*q4^3*q7*s51^4 + 16*q10*q4^2*q6*q7*s51^4 + 
    8*q4^3*q6*q7*s51^4 - 4*q10*q4^4*q6*s34*s51^4 + 4*q10*q4^4*q7*s34*s51^4 - 
    4*q4^4*q6*q7*s34*s51^4 + 4*q10*q4^4*q6*s51^5 - 4*q10*q4^4*q7*s51^5 + 
    12*q10*q4^3*q6*q7*s51^5 + 4*q4^4*q6*q7*s51^5 + 4*q10*q4^4*q6*q7*s51^6]*
  ((16*ep*F[3, 31])/3 + (28*ep*F[3, 32])/3 + 6*ep*F[3, 33] + 
   (64*ep*F[3, 34])/3 + (8*ep*F[3, 36])/3 - (4*ep*F[3, 37])/3 + 
   4*ep*F[3, 40] - (8*ep*F[3, 44])/3 + (8*ep*F[3, 51])/3 + 2*ep*F[3, 52] + 
   2*ep*F[3, 53] - (2*ep*F[3, 56])/3 + 2*ep*F[3, 59] + ep^2*F[4, 166] - 
   (4*ep*F[1, 1, 3]^3)/3 + 4*ep*F[1, 1, 4]^3 - (8*ep*F[1, 1, 5]^3)/3 + 
   (4*ep*F[1, 1, 1]^2*F[1, 1, 6])/3 + 2*ep*F[1, 1, 3]^2*F[1, 1, 6] - 
   (8*ep*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 6])/3 + (4*ep*F[1, 1, 4]^2*F[1, 1, 6])/
    3 + 4*ep*F[1, 1, 5]^2*F[1, 1, 6] + 4*F[1, 1, 6]^2 + 
   (16*ep*F[1, 1, 1]*F[1, 1, 6]^2)/3 + 2*ep*F[1, 1, 3]*F[1, 1, 6]^2 - 
   (16*ep*F[1, 1, 4]*F[1, 1, 6]^2)/3 + 4*ep*F[1, 1, 5]*F[1, 1, 6]^2 - 
   (140*ep*F[1, 1, 6]^3)/9 - (4*ep*F[1, 1, 1]^2*F[1, 1, 7])/3 + 
   (8*ep*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 7])/3 - 
   (10*ep*F[1, 1, 4]^2*F[1, 1, 7])/3 - (8*ep*F[1, 1, 5]^2*F[1, 1, 7])/3 - 
   4*F[1, 1, 6]*F[1, 1, 7] - (8*ep*F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 7])/3 + 
   (8*ep*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 7])/3 + 
   (16*ep*F[1, 1, 6]^2*F[1, 1, 7])/3 - (8*ep*F[1, 1, 1]*F[1, 1, 7]^2)/3 - 
   (10*ep*F[1, 1, 4]*F[1, 1, 7]^2)/3 + (32*ep*F[1, 1, 6]*F[1, 1, 7]^2)/3 - 
   (16*ep*F[1, 1, 7]^3)/9 + (4*ep*F[1, 1, 5]^2*F[1, 1, 8])/3 - 
   (8*ep*F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 8])/3 + 
   (8*ep*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 8])/3 - 8*ep*F[1, 1, 5]*F[1, 1, 6]*
    F[1, 1, 8] + 4*ep*F[1, 1, 6]^2*F[1, 1, 8] + 
   (8*ep*F[1, 1, 1]*F[1, 1, 7]*F[1, 1, 8])/3 - 
   (8*ep*F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 8])/3 + 
   (16*ep*F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8])/3 - 
   (8*ep*F[1, 1, 7]^2*F[1, 1, 8])/3 + (4*ep*F[1, 1, 5]*F[1, 1, 8]^2)/3 + 
   (20*ep*F[1, 1, 6]*F[1, 1, 8]^2)/3 - 8*ep*F[1, 1, 7]*F[1, 1, 8]^2 + 
   (2*ep*F[1, 1, 3]^2*F[1, 1, 9])/3 - 4*ep*F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 9] + 
   2*ep*F[1, 1, 6]^2*F[1, 1, 9] + (2*ep*F[1, 1, 3]*F[1, 1, 9]^2)/3 + 
   2*ep*F[1, 1, 6]*F[1, 1, 9]^2 - (4*ep*F[1, 1, 9]^3)/3 - 
   (4*ep*F[1, 1, 3]^2*F[1, 1, 10])/3 - 2*ep*F[1, 1, 4]^2*F[1, 1, 10] - 
   4*F[1, 1, 6]*F[1, 1, 10] + 4*F[1, 1, 7]*F[1, 1, 10] + 
   4*ep*F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 10] - 2*ep*F[1, 1, 7]^2*F[1, 1, 10] + 
   (8*ep*F[1, 1, 3]*F[1, 1, 9]*F[1, 1, 10])/3 - 
   (4*ep*F[1, 1, 9]^2*F[1, 1, 10])/3 - 2*ep*F[1, 1, 4]*F[1, 1, 10]^2 + 
   4*ep*F[1, 1, 6]*F[1, 1, 10]^2 - 2*ep*F[1, 1, 7]*F[1, 1, 10]^2 + 
   8*ep*F[1, 1, 4]*F[2, 1, 6] + 8*ep*F[1, 1, 6]*F[2, 1, 6] - 
   (16*ep*F[1, 1, 5]*F[2, 1, 7])/3 - (16*ep*F[1, 1, 7]*F[2, 1, 7])/3 + 
   4*F[2, 1, 8] + (16*ep*F[1, 1, 1]*F[2, 1, 8])/3 - 
   (16*ep*F[1, 1, 4]*F[2, 1, 8])/3 - (80*ep*F[1, 1, 6]*F[2, 1, 8])/3 - 
   (64*ep*F[1, 1, 7]*F[2, 1, 8])/3 - (16*ep*F[1, 1, 8]*F[2, 1, 8])/3 + 
   (32*ep*F[1, 1, 7]*F[2, 1, 10])/3 + (32*ep*F[1, 1, 8]*F[2, 1, 10])/3 - 
   (8*ep*F[1, 1, 3]*F[2, 1, 13])/3 - (8*ep*F[1, 1, 10]*F[2, 1, 13])/3 + 
   4*F[2, 1, 14] - 8*ep*F[1, 1, 6]*F[2, 1, 14] - 
   8*ep*F[1, 1, 10]*F[2, 1, 14] - (8*ep*F[1, 1, 9]*F[2, 1, 15])/3 - 
   (8*ep*F[1, 1, 10]*F[2, 1, 15])/3 + (2*tci[1, 1]^2)/3 - 
   (2*ep*F[1, 1, 3]*tci[1, 1]^2)/3 + 2*ep*F[1, 1, 4]*tci[1, 1]^2 + 
   (16*ep*F[1, 1, 5]*tci[1, 1]^2)/9 + 12*ep*F[1, 1, 6]*tci[1, 1]^2 + 
   (ep^2*F[1, 1, 6]^2*tci[1, 1]^2)/6 - (32*ep*F[1, 1, 7]*tci[1, 1]^2)/9 - 
   (ep^2*F[1, 1, 6]*F[1, 1, 7]*tci[1, 1]^2)/6 - (8*ep*F[1, 1, 8]*tci[1, 1]^2)/
    9 + (8*ep*F[1, 1, 9]*tci[1, 1]^2)/9 - (28*ep*F[1, 1, 10]*tci[1, 1]^2)/9 - 
   (ep^2*F[1, 1, 6]*F[1, 1, 10]*tci[1, 1]^2)/6 + 
   (ep^2*F[1, 1, 7]*F[1, 1, 10]*tci[1, 1]^2)/6 - 
   (8*ep*F[1, 2, 2]*tci[1, 1]^2)/3 + 8*ep*F[1, 2, 3]*tci[1, 1]^2 - 
   (32*ep*F[1, 2, 8]*tci[1, 1]^2)/3 + (ep^2*F[2, 1, 8]*tci[1, 1]^2)/6 + 
   (ep^2*F[2, 1, 14]*tci[1, 1]^2)/6 + (ep^2*tci[1, 1]^4)/90 + 
   (4*ep*F[1, 1, 3]^2*tci[1, 2])/3 - 4*ep*F[1, 1, 4]^2*tci[1, 2] - 
   (4*ep*F[1, 1, 5]^2*tci[1, 2])/3 + (8*ep*F[1, 1, 1]*F[1, 1, 6]*tci[1, 2])/
    3 - 4*ep*F[1, 1, 3]*F[1, 1, 6]*tci[1, 2] + 
   (16*ep*F[1, 1, 4]*F[1, 1, 6]*tci[1, 2])/3 + 8*ep*F[1, 1, 5]*F[1, 1, 6]*
    tci[1, 2] - 6*ep*F[1, 1, 6]^2*tci[1, 2] - 
   (8*ep*F[1, 1, 1]*F[1, 1, 7]*tci[1, 2])/3 + 
   (20*ep*F[1, 1, 4]*F[1, 1, 7]*tci[1, 2])/3 - 
   (16*ep*F[1, 1, 5]*F[1, 1, 7]*tci[1, 2])/3 - 2*ep*F[1, 1, 7]^2*tci[1, 2] - 
   (8*ep*F[1, 1, 5]*F[1, 1, 8]*tci[1, 2])/3 - 
   (40*ep*F[1, 1, 6]*F[1, 1, 8]*tci[1, 2])/3 + 
   (16*ep*F[1, 1, 7]*F[1, 1, 8]*tci[1, 2])/3 - 
   (4*ep*F[1, 1, 3]*F[1, 1, 9]*tci[1, 2])/3 + 4*ep*F[1, 1, 6]*F[1, 1, 9]*
    tci[1, 2] - (2*ep*F[1, 1, 9]^2*tci[1, 2])/3 + 
   4*ep*F[1, 1, 4]*F[1, 1, 10]*tci[1, 2] - 4*ep*F[1, 1, 7]*F[1, 1, 10]*
    tci[1, 2] - (8*ep*F[1, 1, 9]*F[1, 1, 10]*tci[1, 2])/3 + 
   2*ep*F[1, 1, 10]^2*tci[1, 2] + (8*ep*F[1, 1, 3]*F[1, 2, 2]*tci[1, 2])/3 + 
   (8*ep*F[1, 1, 10]*F[1, 2, 2]*tci[1, 2])/3 - 8*ep*F[1, 1, 4]*F[1, 2, 3]*
    tci[1, 2] - 8*ep*F[1, 1, 6]*F[1, 2, 3]*tci[1, 2] + 
   (32*ep*F[1, 1, 7]*F[1, 2, 8]*tci[1, 2])/3 + 
   (32*ep*F[1, 1, 8]*F[1, 2, 8]*tci[1, 2])/3 - 8*ep*F[2, 1, 6]*tci[1, 2] + 
   (16*ep*F[2, 1, 8]*tci[1, 2])/3 - (32*ep*F[2, 1, 10]*tci[1, 2])/3 + 
   (8*ep*F[2, 1, 13]*tci[1, 2])/3 - (4*ep*tci[1, 2]^3)/3 + 
   (16*ep*tci[1, 1]^2*tcr[1, 2])/3 - 4*ep*tcr[3, 3]) + 
 r[-8*q1 + 3*q10 + 9*q2 + 6*q3 - 35*q4 - 27*q6 - 14*q7 + 18*q8 + 18*q9 + 
    6*q2*q4*s12 - 6*q3*q4*s12 + 49*q4^2*s12 - 3*q4*q5*s12 + 18*q2*q7*s12 - 
    5*q4*q7*s12 - 18*q4*q8*s12 - 3*q3*q4^2*s12^2 - 8*q4^3*s12^2 - 
    8*q2*q4*q8*s12^2 - 2*q4^2*q8*s12^2 - 8*q2*q7*q8*s12^2 + 16*q1*q10*s23 - 
    2*q1*q4*s23 - 5*q10*q4*s23 + 9*q3*q4*s23 + 121*q4^2*s23 + 3*q3*q5*s23 + 
    30*q4*q5*s23 + 6*q3*q6*s23 + 72*q4*q6*s23 + 42*q5*q6*s23 + 2*q10*q9*s23 - 
    10*q4*q9*s23 + 3*q3*q4^2*s12*s23 + 54*q4^3*s12*s23 + 3*q3*q4*q5*s12*s23 + 
    27*q4^2*q5*s12*s23 - 36*q3*q4^3*s12^2*s23 + 3*q3*q4^2*q5*s12^2*s23 - 
    2*q1*q4^2*s23^2 + 52*q3*q4^2*s23^2 - 228*q4^3*s23^2 + 12*q3*q4*q5*s23^2 - 
    131*q4^2*q5*s23^2 + 40*q3*q4*q6*s23^2 - 292*q4^2*q6*s23^2 + 
    9*q3*q5*q6*s23^2 - 164*q4*q5*q6*s23^2 - 8*q1*q10*q9*s23^2 - 
    8*q1*q4*q9*s23^2 + 28*q3*q4^3*s12*s23^2 - 220*q4^4*s12*s23^2 + 
    15*q3*q4^2*q5*s12*s23^2 - 140*q4^3*q5*s12*s23^2 + 
    132*q3*q4^4*s12^2*s23^2 + 18*q3*q4^3*q5*s12^2*s23^2 - 160*q3*q4^3*s23^3 + 
    220*q4^4*s23^3 - 56*q3*q4^2*q5*s23^3 + 236*q4^3*q5*s23^3 - 
    212*q3*q4^2*q6*s23^3 + 440*q4^3*q6*s23^3 - 68*q3*q4*q5*q6*s23^3 + 
    364*q4^2*q5*q6*s23^3 - 132*q3*q4^4*s12*s23^3 - 44*q3*q4^3*q5*s12*s23^3 + 
    132*q4^4*q5*s12*s23^3 - 44*q3*q4^4*q5*s12^2*s23^3 + 132*q3*q4^4*s23^4 + 
    88*q3*q4^3*q5*s23^4 - 132*q4^4*q5*s23^4 + 292*q3*q4^3*q6*s23^4 - 
    220*q4^4*q6*s23^4 + 144*q3*q4^2*q5*q6*s23^4 - 368*q4^3*q5*q6*s23^4 + 
    44*q3*q4^4*q5*s12*s23^4 - 44*q3*q4^4*q5*s23^5 - 132*q3*q4^4*q6*s23^5 - 
    132*q3*q4^3*q5*q6*s23^5 + 132*q4^4*q5*q6*s23^5 + 44*q3*q4^4*q5*q6*s23^6 + 
    26*q1*q4*s34 - 22*q10*q4*s34 - 18*q2*q4*s34 - 58*q4^2*s34 - 6*q2*q5*s34 + 
    18*q4*q5*s34 - q2*q6*s34 + 33*q5*q6*s34 - 28*q10*q7*s34 - 18*q2*q7*s34 - 
    17*q4*q7*s34 - 18*q1*q8*s34 + 36*q4*q8*s34 - 8*q10*q9*s34 + 
    10*q2*q9*s34 - 20*q4*q9*s34 - 6*q5*q9*s34 + 8*q6*q9*s34 + 
    24*q4^3*s12*s34 - 18*q4^2*q8*s12*s34 + 8*q4^3*q8*s12^2*s34 - 
    22*q1*q4^2*s23*s34 + 50*q4^3*s23*s34 - 102*q4^2*q5*s23*s34 - 
    60*q4^2*q6*s23*s34 - 108*q4*q5*q6*s23*s34 + 8*q1*q4^3*s23^2*s34 + 
    44*q4^4*s23^2*s34 + 226*q4^3*q5*s23^2*s34 + 88*q4^3*q6*s23^2*s34 + 
    292*q4^2*q5*q6*s23^2*s34 - 132*q4^4*q5*s23^3*s34 - 44*q4^4*q6*s23^3*s34 - 
    340*q4^3*q5*q6*s23^3*s34 + 132*q4^4*q5*q6*s23^4*s34 + 22*q1*q4^2*s34^2 - 
    24*q4^3*s34^2 - 8*q10*q4*q6*s34^2 + 12*q4^2*q6*s34^2 + 8*q2*q5*q6*s34^2 - 
    20*q4*q5*q6*s34^2 - 23*q10*q4*q7*s34^2 + 8*q2*q6*q7*s34^2 - 
    8*q4*q6*q7*s34^2 - 26*q1*q4*q8*s34^2 + 42*q4^2*q8*s34^2 - 
    18*q2*q4*q9*s34^2 - 8*q2*q5*q9*s34^2 + 8*q10*q6*q9*s34^2 + 
    8*q5*q6*q9*s34^2 - 24*q4^3*q8*s12*s34^2 - 8*q1*q4^3*s23*s34^2 - 
    60*q4^3*q6*s23*s34^2 + 72*q4^2*q5*q6*s23*s34^2 + 44*q4^4*q6*s23^2*s34^2 - 
    104*q4^3*q5*q6*s23^2*s34^2 + 44*q4^4*q5*q6*s23^3*s34^2 + 
    8*q1*q4^3*s34^3 - 22*q1*q4^2*q8*s34^3 + 24*q4^3*q8*s34^3 - 
    8*q1*q4^3*q8*s34^4 - 17*q1*q10*s45 + 16*q2*q6*s45 - 6*q5*q6*s45 - 
    2*q10*q7*s45 - 6*q1*q8*s45 - 22*q2*q9*s45 + 16*q6*q9*s45 + 
    3*q3*q5*q6*s23*s45 - q2*q5*q6*s34*s45 - 2*q2*q5*q9*s34*s45 + 
    8*q5*q6*q9*s34*s45 + 8*q2*q5*q6*s45^2 - 8*q2*q5*q9*s45^2 - 
    24*q2*q6*q9*s45^2 + 8*q5*q6*q9*s45^2 - 8*q2*q5*q6*q9*s45^3 - 
    10*q1*q10*s51 - 6*q1*q3*s51 - 10*q1*q4*s51 - 17*q10*q4*s51 + 
    18*q2*q4*s51 - 6*q3*q4*s51 - 74*q4^2*s51 - 12*q10*q6*s51 + 8*q2*q6*s51 + 
    9*q3*q6*s51 - 16*q4*q6*s51 - 25*q10*q7*s51 + 9*q2*q7*s51 - 22*q4*q7*s51 - 
    3*q6*q7*s51 + 18*q1*q8*s51 - 6*q3*q8*s51 - 12*q4*q8*s51 - 8*q10*q9*s51 - 
    26*q2*q9*s51 + 28*q4*q9*s51 + 8*q6*q9*s51 - 18*q2*q4^2*s12*s51 - 
    18*q3*q4^2*s12*s51 + 94*q4^3*s12*s51 + 8*q2*q4*q8*s12*s51 - 
    4*q4^2*q8*s12*s51 + 2*q2*q7*q8*s12*s51 + 18*q3*q4^3*s12^2*s51 + 
    2*q2*q4^2*q8*s12^2*s51 + 8*q4^3*q8*s12^2*s51 - 4*q1*q4^2*s23*s51 - 
    8*q3*q4^2*s23*s51 + 24*q4^3*s23*s51 + 16*q3*q4*q6*s23*s51 + 
    16*q4^2*q6*s23*s51 + 2*q1*q10*q9*s23*s51 + 8*q1*q4*q9*s23*s51 - 
    14*q4^2*q9*s23*s51 + 76*q3*q4^3*s12*s23*s51 + 44*q4^4*s12*s23*s51 - 
    132*q3*q4^4*s12^2*s23*s51 + 8*q1*q4^3*s23^2*s51 + 56*q3*q4^3*s23^2*s51 - 
    44*q4^4*s23^2*s51 + 64*q3*q4^2*q6*s23^2*s51 - 44*q4^3*q6*s23^2*s51 + 
    2*q1*q4^2*q9*s23^2*s51 + 132*q3*q4^4*s12*s23^2*s51 - 
    132*q3*q4^4*s23^3*s51 - 188*q3*q4^3*q6*s23^3*s51 + 44*q4^4*q6*s23^3*s51 + 
    132*q3*q4^4*q6*s23^4*s51 - 18*q1*q4^2*s34*s51 - 39*q10*q4^2*s34*s51 - 
    18*q2*q4^2*s34*s51 + 70*q4^3*s34*s51 - 8*q10*q4*q6*s34*s51 - 
    20*q4^2*q6*s34*s51 - 109*q10*q4*q7*s34*s51 - 39*q4^2*q7*s34*s51 - 
    q2*q6*q7*s34*s51 - 8*q4*q6*q7*s34*s51 + 36*q1*q4*q8*s34*s51 - 
    34*q4^2*q8*s34*s51 + 36*q2*q4*q9*s34*s51 - 34*q4^2*q9*s34*s51 + 
    8*q10*q6*q9*s34*s51 + 44*q4^4*s23*s34*s51 + 44*q4^3*q6*s23*s34*s51 - 
    44*q4^4*q6*s23^2*s34*s51 - 8*q1*q4^3*s34^2*s51 - 
    4*q10*q4^2*q6*s34^2*s51 - 16*q4^3*q6*s34^2*s51 - 
    93*q10*q4^2*q7*s34^2*s51 - 4*q4^2*q6*q7*s34^2*s51 + 
    40*q1*q4^2*q8*s34^2*s51 - 24*q4^3*q8*s34^2*s51 - 
    18*q2*q4^2*q9*s34^2*s51 + 44*q4^4*q6*s23*s34^2*s51 + 
    16*q1*q4^3*q8*s34^3*s51 + 9*q1*q10*q6*s45*s51 - 9*q1*q3*q6*s45*s51 - 
    3*q10*q6*q7*s45*s51 + 6*q1*q3*q8*s45*s51 - 24*q2*q6*q9*s45*s51 + 
    22*q2*q4^2*s51^2 + 12*q3*q4^2*s51^2 - 40*q4^3*s51^2 + 4*q10*q4*q6*s51^2 - 
    8*q3*q4*q6*s51^2 - 4*q4^2*q6*s51^2 - 35*q10*q4*q7*s51^2 + 
    9*q10*q6*q7*s51^2 + 8*q2*q6*q7*s51^2 + 4*q4*q6*q7*s51^2 - 
    18*q1*q4*q8*s51^2 - 8*q2*q4*q8*s51^2 - 8*q2*q7*q8*s51^2 - 
    8*q1*q10*q9*s51^2 - 8*q1*q4*q9*s51^2 - 26*q2*q4*q9*s51^2 + 
    42*q4^2*q9*s51^2 + 8*q10*q6*q9*s51^2 - 8*q2*q6*q9*s51^2 - 
    8*q2*q4^3*s12*s51^2 - 60*q3*q4^3*s12*s51^2 + 44*q4^4*s12*s51^2 + 
    4*q2*q4^2*q8*s12*s51^2 + 44*q3*q4^4*s12^2*s51^2 - 
    8*q2*q4^3*q8*s12^2*s51^2 + 16*q3*q4^3*s23*s51^2 - 44*q4^4*s23*s51^2 + 
    4*q3*q4^2*q6*s23*s51^2 - 28*q4^3*q6*s23*s51^2 + 4*q1*q4^2*q9*s23*s51^2 - 
    24*q4^3*q9*s23*s51^2 - 44*q3*q4^4*s12*s23*s51^2 + 
    44*q3*q4^4*s23^2*s51^2 + 28*q3*q4^3*q6*s23^2*s51^2 + 
    44*q4^4*q6*s23^2*s51^2 - 8*q1*q4^3*q9*s23^2*s51^2 - 
    44*q3*q4^4*q6*s23^3*s51^2 - 8*q2*q4^3*s34*s51^2 + 44*q4^4*s34*s51^2 - 
    16*q10*q4^2*q6*s34*s51^2 + 28*q4^3*q6*s34*s51^2 - 
    81*q10*q4^2*q7*s34*s51^2 - 16*q4^2*q6*q7*s34*s51^2 - 
    18*q1*q4^2*q8*s34*s51^2 + 40*q2*q4^2*q9*s34*s51^2 - 
    24*q4^3*q9*s34*s51^2 - 44*q4^4*q6*s23*s34*s51^2 + 
    28*q10*q4^3*q6*s34^2*s51^2 + 44*q4^4*q6*s34^2*s51^2 - 
    114*q10*q4^3*q7*s34^2*s51^2 + 28*q4^3*q6*q7*s34^2*s51^2 - 
    8*q1*q4^3*q8*s34^2*s51^2 - 8*q2*q4^3*q9*s34^2*s51^2 + 8*q2*q4^3*s51^3 + 
    56*q10*q4^2*q6*s51^3 - 56*q10*q4^2*q7*s51^3 + 68*q10*q4*q6*q7*s51^3 + 
    56*q4^2*q6*q7*s51^3 - 8*q1*q3*q6*q8*s51^3 + 8*q2*q6*q7*q8*s51^3 - 
    22*q2*q4^2*q9*s51^3 + 24*q4^3*q9*s51^3 + 8*q1*q10*q6*q9*s51^3 - 
    44*q10*q4^3*q6*s34*s51^3 + 44*q10*q4^3*q7*s34*s51^3 - 
    44*q4^3*q6*q7*s34*s51^3 + 16*q2*q4^3*q9*s34*s51^3 + 
    44*q10*q4^4*q6*s34^2*s51^3 - 44*q10*q4^4*q7*s34^2*s51^3 + 
    44*q4^4*q6*q7*s34^2*s51^3 + 88*q10*q4^3*q6*s51^4 - 88*q10*q4^3*q7*s51^4 + 
    144*q10*q4^2*q6*q7*s51^4 + 88*q4^3*q6*q7*s51^4 - 8*q2*q4^3*q9*s51^4 - 
    44*q10*q4^4*q6*s34*s51^4 + 44*q10*q4^4*q7*s34*s51^4 - 
    44*q4^4*q6*q7*s34*s51^4 + 44*q10*q4^4*q6*s51^5 - 44*q10*q4^4*q7*s51^5 + 
    132*q10*q4^3*q6*q7*s51^5 + 44*q4^4*q6*q7*s51^5 + 44*q10*q4^4*q6*q7*s51^6]*
  ((8*ep^2*F[3, 31])/9 + (14*ep^2*F[3, 32])/9 + ep^2*F[3, 33] + 
   (32*ep^2*F[3, 34])/9 + (4*ep^2*F[3, 36])/9 - (2*ep^2*F[3, 37])/9 + 
   (2*ep^2*F[3, 40])/3 - (4*ep^2*F[3, 44])/9 + (4*ep^2*F[3, 51])/9 + 
   (ep^2*F[3, 52])/3 + (ep^2*F[3, 53])/3 - (ep^2*F[3, 56])/9 + 
   (ep^2*F[3, 59])/3 - (2*ep^2*F[1, 1, 3]^3)/9 + (2*ep^2*F[1, 1, 4]^3)/3 - 
   (4*ep^2*F[1, 1, 5]^3)/9 + (2*ep^2*F[1, 1, 1]^2*F[1, 1, 6])/9 + 
   (ep^2*F[1, 1, 3]^2*F[1, 1, 6])/3 - 
   (4*ep^2*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 6])/9 + 
   (2*ep^2*F[1, 1, 4]^2*F[1, 1, 6])/9 + (2*ep^2*F[1, 1, 5]^2*F[1, 1, 6])/3 + 
   (2*ep*F[1, 1, 6]^2)/3 + (8*ep^2*F[1, 1, 1]*F[1, 1, 6]^2)/9 + 
   (ep^2*F[1, 1, 3]*F[1, 1, 6]^2)/3 - (8*ep^2*F[1, 1, 4]*F[1, 1, 6]^2)/9 + 
   (2*ep^2*F[1, 1, 5]*F[1, 1, 6]^2)/3 - (70*ep^2*F[1, 1, 6]^3)/27 - 
   (2*ep^2*F[1, 1, 1]^2*F[1, 1, 7])/9 + 
   (4*ep^2*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 7])/9 - 
   (5*ep^2*F[1, 1, 4]^2*F[1, 1, 7])/9 - (4*ep^2*F[1, 1, 5]^2*F[1, 1, 7])/9 - 
   (2*ep*F[1, 1, 6]*F[1, 1, 7])/3 - (4*ep^2*F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 7])/
    9 + (4*ep^2*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 7])/9 + 
   (8*ep^2*F[1, 1, 6]^2*F[1, 1, 7])/9 - (4*ep^2*F[1, 1, 1]*F[1, 1, 7]^2)/9 - 
   (5*ep^2*F[1, 1, 4]*F[1, 1, 7]^2)/9 + (16*ep^2*F[1, 1, 6]*F[1, 1, 7]^2)/9 - 
   (8*ep^2*F[1, 1, 7]^3)/27 + (2*ep^2*F[1, 1, 5]^2*F[1, 1, 8])/9 - 
   (4*ep^2*F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 8])/9 + 
   (4*ep^2*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 8])/9 - 
   (4*ep^2*F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 8])/3 + 
   (2*ep^2*F[1, 1, 6]^2*F[1, 1, 8])/3 + 
   (4*ep^2*F[1, 1, 1]*F[1, 1, 7]*F[1, 1, 8])/9 - 
   (4*ep^2*F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 8])/9 + 
   (8*ep^2*F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8])/9 - 
   (4*ep^2*F[1, 1, 7]^2*F[1, 1, 8])/9 + (2*ep^2*F[1, 1, 5]*F[1, 1, 8]^2)/9 + 
   (10*ep^2*F[1, 1, 6]*F[1, 1, 8]^2)/9 - (4*ep^2*F[1, 1, 7]*F[1, 1, 8]^2)/3 + 
   (ep^2*F[1, 1, 3]^2*F[1, 1, 9])/9 - 
   (2*ep^2*F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 9])/3 + 
   (ep^2*F[1, 1, 6]^2*F[1, 1, 9])/3 + (ep^2*F[1, 1, 3]*F[1, 1, 9]^2)/9 + 
   (ep^2*F[1, 1, 6]*F[1, 1, 9]^2)/3 - (2*ep^2*F[1, 1, 9]^3)/9 - 
   (2*ep^2*F[1, 1, 3]^2*F[1, 1, 10])/9 - (ep^2*F[1, 1, 4]^2*F[1, 1, 10])/3 - 
   (2*ep*F[1, 1, 6]*F[1, 1, 10])/3 + (2*ep*F[1, 1, 7]*F[1, 1, 10])/3 + 
   (2*ep^2*F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 10])/3 - 
   (ep^2*F[1, 1, 7]^2*F[1, 1, 10])/3 + 
   (4*ep^2*F[1, 1, 3]*F[1, 1, 9]*F[1, 1, 10])/9 - 
   (2*ep^2*F[1, 1, 9]^2*F[1, 1, 10])/9 - (ep^2*F[1, 1, 4]*F[1, 1, 10]^2)/3 + 
   (2*ep^2*F[1, 1, 6]*F[1, 1, 10]^2)/3 - (ep^2*F[1, 1, 7]*F[1, 1, 10]^2)/3 + 
   (4*ep^2*F[1, 1, 4]*F[2, 1, 6])/3 + (4*ep^2*F[1, 1, 6]*F[2, 1, 6])/3 - 
   (8*ep^2*F[1, 1, 5]*F[2, 1, 7])/9 - (8*ep^2*F[1, 1, 7]*F[2, 1, 7])/9 + 
   (2*ep*F[2, 1, 8])/3 + (8*ep^2*F[1, 1, 1]*F[2, 1, 8])/9 - 
   (8*ep^2*F[1, 1, 4]*F[2, 1, 8])/9 - (40*ep^2*F[1, 1, 6]*F[2, 1, 8])/9 - 
   (32*ep^2*F[1, 1, 7]*F[2, 1, 8])/9 - (8*ep^2*F[1, 1, 8]*F[2, 1, 8])/9 + 
   (16*ep^2*F[1, 1, 7]*F[2, 1, 10])/9 + (16*ep^2*F[1, 1, 8]*F[2, 1, 10])/9 - 
   (4*ep^2*F[1, 1, 3]*F[2, 1, 13])/9 - (4*ep^2*F[1, 1, 10]*F[2, 1, 13])/9 + 
   (2*ep*F[2, 1, 14])/3 - (4*ep^2*F[1, 1, 6]*F[2, 1, 14])/3 - 
   (4*ep^2*F[1, 1, 10]*F[2, 1, 14])/3 - (4*ep^2*F[1, 1, 9]*F[2, 1, 15])/9 - 
   (4*ep^2*F[1, 1, 10]*F[2, 1, 15])/9 + (ep*tci[1, 1]^2)/9 - 
   (ep^2*F[1, 1, 3]*tci[1, 1]^2)/9 + (ep^2*F[1, 1, 4]*tci[1, 1]^2)/3 + 
   (8*ep^2*F[1, 1, 5]*tci[1, 1]^2)/27 + 2*ep^2*F[1, 1, 6]*tci[1, 1]^2 - 
   (16*ep^2*F[1, 1, 7]*tci[1, 1]^2)/27 - (4*ep^2*F[1, 1, 8]*tci[1, 1]^2)/27 + 
   (4*ep^2*F[1, 1, 9]*tci[1, 1]^2)/27 - (14*ep^2*F[1, 1, 10]*tci[1, 1]^2)/
    27 - (4*ep^2*F[1, 2, 2]*tci[1, 1]^2)/9 + (4*ep^2*F[1, 2, 3]*tci[1, 1]^2)/
    3 - (16*ep^2*F[1, 2, 8]*tci[1, 1]^2)/9 + (2*ep^2*F[1, 1, 3]^2*tci[1, 2])/
    9 - (2*ep^2*F[1, 1, 4]^2*tci[1, 2])/3 - (2*ep^2*F[1, 1, 5]^2*tci[1, 2])/
    9 + (4*ep^2*F[1, 1, 1]*F[1, 1, 6]*tci[1, 2])/9 - 
   (2*ep^2*F[1, 1, 3]*F[1, 1, 6]*tci[1, 2])/3 + 
   (8*ep^2*F[1, 1, 4]*F[1, 1, 6]*tci[1, 2])/9 + 
   (4*ep^2*F[1, 1, 5]*F[1, 1, 6]*tci[1, 2])/3 - ep^2*F[1, 1, 6]^2*tci[1, 2] - 
   (4*ep^2*F[1, 1, 1]*F[1, 1, 7]*tci[1, 2])/9 + 
   (10*ep^2*F[1, 1, 4]*F[1, 1, 7]*tci[1, 2])/9 - 
   (8*ep^2*F[1, 1, 5]*F[1, 1, 7]*tci[1, 2])/9 - (ep^2*F[1, 1, 7]^2*tci[1, 2])/
    3 - (4*ep^2*F[1, 1, 5]*F[1, 1, 8]*tci[1, 2])/9 - 
   (20*ep^2*F[1, 1, 6]*F[1, 1, 8]*tci[1, 2])/9 + 
   (8*ep^2*F[1, 1, 7]*F[1, 1, 8]*tci[1, 2])/9 - 
   (2*ep^2*F[1, 1, 3]*F[1, 1, 9]*tci[1, 2])/9 + 
   (2*ep^2*F[1, 1, 6]*F[1, 1, 9]*tci[1, 2])/3 - (ep^2*F[1, 1, 9]^2*tci[1, 2])/
    9 + (2*ep^2*F[1, 1, 4]*F[1, 1, 10]*tci[1, 2])/3 - 
   (2*ep^2*F[1, 1, 7]*F[1, 1, 10]*tci[1, 2])/3 - 
   (4*ep^2*F[1, 1, 9]*F[1, 1, 10]*tci[1, 2])/9 + 
   (ep^2*F[1, 1, 10]^2*tci[1, 2])/3 + 
   (4*ep^2*F[1, 1, 3]*F[1, 2, 2]*tci[1, 2])/9 + 
   (4*ep^2*F[1, 1, 10]*F[1, 2, 2]*tci[1, 2])/9 - 
   (4*ep^2*F[1, 1, 4]*F[1, 2, 3]*tci[1, 2])/3 - 
   (4*ep^2*F[1, 1, 6]*F[1, 2, 3]*tci[1, 2])/3 + 
   (16*ep^2*F[1, 1, 7]*F[1, 2, 8]*tci[1, 2])/9 + 
   (16*ep^2*F[1, 1, 8]*F[1, 2, 8]*tci[1, 2])/9 - 
   (4*ep^2*F[2, 1, 6]*tci[1, 2])/3 + (8*ep^2*F[2, 1, 8]*tci[1, 2])/9 - 
   (16*ep^2*F[2, 1, 10]*tci[1, 2])/9 + (4*ep^2*F[2, 1, 13]*tci[1, 2])/9 - 
   (2*ep^2*tci[1, 2]^3)/9 + (8*ep^2*tci[1, 1]^2*tcr[1, 2])/9 - 
   (2*ep^2*tcr[3, 3])/3) + 
 r[-4*q1 + 3*q10 + 6*q2 + 9*q3 - 12*q4 + 6*q5 - 13*q6 + 3*q7 + 6*q8 + 4*q9 - 
    6*q3*q4*s12 + 6*q7*q8*s12 - 28*q1*q10*s23 - 12*q3*q4*s23 + 3*q3*q5*s23 - 
    8*q3*q6*s23 + 8*q4*q6*s23 - 2*q5*q6*s23 + 30*q1*q9*s23 + 30*q10*q9*s23 + 
    20*q3*q9*s23 - 20*q4*q9*s23 + 5*q5*q9*s23 + 22*q9^2*s23 + 
    6*q3*q4*q5*s12*s23 - 9*q3*q5*q6*s23^2 + 23*q1*q10*q9*s23^2 - 
    18*q3*q4*q9*s23^2 + 8*q3*q4*q5*q6*s23^3 + 6*q10*q4*s34 - 9*q2*q6*s34 - 
    8*q4*q6*s34 + 23*q5*q6*s34 + 16*q10*q7*s34 - 8*q1*q8*s34 - 3*q10*q9*s34 + 
    6*q2*q9*s34 - 10*q4*q9*s34 - 17*q5*q9*s34 + 8*q6*q9*s34 + 2*q7*q9*s34 + 
    9*q9^2*s34 - 8*q10*q4*q6*s34^2 + 8*q10*q4*q7*s34^2 + 8*q10*q6*q9*s34^2 + 
    20*q5*q6*q9*s34^2 - 8*q4*q7*q9*s34^2 - 3*q2*q9^2*s34^2 + 
    12*q6*q9^2*s34^2 - 2*q7*q9^2*s34^2 + 2*q1*q10*s45 + 6*q1*q3*s45 - 
    12*q2*q6*s45 - 8*q3*q6*s45 - 14*q5*q6*s45 + 17*q10*q7*s45 - 
    16*q1*q8*s45 - 12*q7*q8*s45 + 3*q1*q9*s45 + 6*q2*q9*s45 - 10*q3*q9*s45 + 
    17*q5*q9*s45 - 20*q6*q9*s45 - 26*q7*q9*s45 + 24*q8*q9*s45 - 9*q9^2*s45 + 
    9*q3*q5*q6*s23*s45 - 3*q2*q5*q6*s34*s45 + 3*q2*q5*q9*s34*s45 - 
    76*q5*q6*q9*s34*s45 + 3*q2*q9^2*s34*s45 + 39*q5*q9^2*s34*s45 - 
    60*q6*q9^2*s34*s45 - 22*q7*q9^2*s34*s45 + 50*q9^3*s34*s45 - 
    3*q2*q5*q9^2*s34^2*s45 - 72*q5*q6*q9^2*s34^2*s45 - 36*q2*q9^3*s34^2*s45 - 
    60*q6*q9^3*s34^2*s45 - 8*q7*q9^3*s34^2*s45 + 8*q1*q3*q6*s45^2 + 
    12*q2*q5*q6*s45^2 - 8*q1*q3*q8*s45^2 - 12*q2*q5*q9*s45^2 + 
    8*q1*q6*q9*s45^2 - 40*q2*q6*q9*s45^2 + 32*q5*q6*q9*s45^2 + 
    8*q3*q8*q9*s45^2 + 26*q7*q8*q9*s45^2 + 37*q2*q9^2*s45^2 - 
    28*q6*q9^2*s45^2 + 22*q7*q9^2*s45^2 - 24*q8*q9^2*s45^2 + 
    15*q2*q5*q9^2*s34*s45^2 + 60*q5*q6*q9^2*s34*s45^2 + 8*q2*q9^3*s34*s45^2 + 
    88*q6*q9^3*s34*s45^2 + 8*q7*q9^3*s34*s45^2 - 18*q2*q5*q9^3*s34^2*s45^2 + 
    104*q5*q6*q9^3*s34^2*s45^2 + 132*q2*q9^4*s34^2*s45^2 + 
    44*q6*q9^4*s34^2*s45^2 - 68*q2*q5*q6*q9*s45^3 + 56*q2*q5*q9^2*s45^3 + 
    212*q2*q6*q9^2*s45^3 - 56*q5*q6*q9^2*s45^3 - 22*q7*q8*q9^2*s45^3 - 
    116*q2*q9^3*s45^3 + 116*q6*q9^3*s45^3 - 8*q7*q9^3*s45^3 + 
    8*q8*q9^3*s45^3 - 44*q2*q5*q9^3*s34*s45^3 + 44*q5*q6*q9^3*s34*s45^3 + 
    44*q2*q9^4*s34*s45^3 - 44*q6*q9^4*s34*s45^3 + 44*q2*q5*q9^4*s34^2*s45^3 - 
    44*q5*q6*q9^4*s34^2*s45^3 + 144*q2*q5*q6*q9^2*s45^4 - 
    88*q2*q5*q9^3*s45^4 - 292*q2*q6*q9^3*s45^4 + 88*q5*q6*q9^3*s45^4 + 
    8*q7*q8*q9^3*s45^4 + 88*q2*q9^4*s45^4 - 88*q6*q9^4*s45^4 + 
    44*q2*q5*q9^4*s34*s45^4 - 44*q5*q6*q9^4*s34*s45^4 - 
    132*q2*q5*q6*q9^3*s45^5 + 44*q2*q5*q9^4*s45^5 + 132*q2*q6*q9^4*s45^5 - 
    44*q5*q6*q9^4*s45^5 + 44*q2*q5*q6*q9^4*s45^6 - 23*q1*q10*s51 + 
    12*q3*q4*s51 - 12*q10*q6*s51 + q3*q6*s51 + 8*q4*q6*s51 + 7*q10*q7*s51 + 
    9*q2*q7*s51 - 9*q6*q7*s51 - 2*q1*q8*s51 - 6*q2*q8*s51 + 25*q1*q9*s51 + 
    25*q10*q9*s51 - 28*q3*q9*s51 + 28*q4*q9*s51 + 8*q6*q9*s51 - 
    16*q7*q9*s51 - 147*q9^2*s51 - 6*q2*q7*q8*s12*s51 + 
    109*q1*q10*q9*s23*s51 + 36*q3*q4*q9*s23*s51 - 43*q1*q9^2*s23*s51 - 
    43*q10*q9^2*s23*s51 - 34*q3*q9^2*s23*s51 + 34*q4*q9^2*s23*s51 - 
    158*q9^3*s23*s51 - 93*q1*q10*q9^2*s23^2*s51 + 18*q3*q4*q9^2*s23^2*s51 + 
    8*q10*q4*q6*s34*s51 - 2*q10*q4*q7*s34*s51 - 9*q2*q6*q7*s34*s51 - 
    8*q10*q6*q9*s34*s51 + 8*q4*q7*q9*s34*s51 + 4*q10*q9^2*s34*s51 - 
    12*q2*q9^2*s34*s51 + 14*q4*q9^2*s34*s51 + 16*q6*q9^2*s34*s51 - 
    26*q7*q9^2*s34*s51 - 154*q9^3*s34*s51 - 4*q10*q6*q9^2*s34^2*s51 - 
    2*q4*q7*q9^2*s34^2*s51 - 18*q2*q9^3*s34^2*s51 + 16*q6*q9^3*s34^2*s51 - 
    16*q7*q9^3*s34^2*s51 + 3*q1*q10*q6*s45*s51 - q1*q3*q6*s45*s51 - 
    9*q10*q6*q7*s45*s51 - 2*q1*q3*q8*s45*s51 + 8*q1*q6*q9*s45*s51 + 
    16*q2*q6*q9*s45*s51 + 8*q3*q8*q9*s45*s51 + 16*q7*q8*q9*s45*s51 - 
    4*q1*q9^2*s45*s51 + 8*q2*q9^2*s45*s51 + 14*q3*q9^2*s45*s51 - 
    12*q6*q9^2*s45*s51 + 26*q7*q9^2*s45*s51 + 154*q9^3*s45*s51 + 
    148*q2*q9^3*s34*s45*s51 - 44*q6*q9^3*s34*s45*s51 + 
    16*q7*q9^3*s34*s45*s51 + 264*q9^4*s34*s45*s51 + 
    132*q2*q9^4*s34^2*s45*s51 - 44*q6*q9^4*s34^2*s45*s51 - 
    4*q1*q6*q9^2*s45^2*s51 + 64*q2*q6*q9^2*s45^2*s51 + 
    2*q3*q8*q9^2*s45^2*s51 - 26*q7*q8*q9^2*s45^2*s51 - 46*q2*q9^3*s45^2*s51 + 
    44*q6*q9^3*s45^2*s51 - 16*q7*q9^3*s45^2*s51 - 132*q2*q9^4*s34*s45^2*s51 + 
    44*q6*q9^4*s34*s45^2*s51 - 188*q2*q6*q9^3*s45^3*s51 + 
    16*q7*q8*q9^3*s45^3*s51 + 44*q2*q9^4*s45^3*s51 - 44*q6*q9^4*s45^3*s51 + 
    132*q2*q6*q9^4*s45^4*s51 + 12*q1*q10*q6*s51^2 + 8*q1*q3*q6*s51^2 - 
    8*q10*q4*q6*s51^2 + 8*q10*q4*q7*s51^2 - 9*q10*q6*q7*s51^2 - 
    8*q1*q3*q8*s51^2 + 35*q1*q10*q9*s51^2 - 26*q3*q4*q9*s51^2 - 
    4*q1*q6*q9*s51^2 - 4*q10*q6*q9*s51^2 + 8*q2*q6*q9*s51^2 - 
    8*q4*q7*q9*s51^2 + 8*q3*q8*q9*s51^2 + 8*q7*q8*q9*s51^2 - 
    16*q1*q9^2*s51^2 - 16*q10*q9^2*s51^2 + 27*q2*q9^2*s51^2 + 
    42*q3*q9^2*s51^2 - 42*q4*q9^2*s51^2 + 12*q6*q9^2*s51^2 + 
    4*q7*q9^2*s51^2 + 238*q9^3*s51^2 - 81*q1*q10*q9^2*s23*s51^2 - 
    40*q3*q4*q9^2*s23*s51^2 - 28*q1*q9^3*s23*s51^2 - 28*q10*q9^3*s23*s51^2 + 
    24*q3*q9^3*s23*s51^2 - 24*q4*q9^3*s23*s51^2 + 176*q9^4*s23*s51^2 + 
    114*q1*q10*q9^3*s23^2*s51^2 - 8*q3*q4*q9^3*s23^2*s51^2 + 
    16*q10*q6*q9^2*s34*s51^2 - 4*q4*q7*q9^2*s34*s51^2 + 
    28*q10*q9^3*s34*s51^2 + 96*q2*q9^3*s34*s51^2 - 24*q4*q9^3*s34*s51^2 + 
    8*q7*q9^3*s34*s51^2 + 88*q9^4*s34*s51^2 - 28*q10*q6*q9^3*s34^2*s51^2 - 
    8*q4*q7*q9^3*s34^2*s51^2 + 44*q2*q9^4*s34^2*s51^2 + 
    44*q6*q9^4*s34^2*s51^2 - 16*q1*q6*q9^2*s45*s51^2 - 
    4*q2*q6*q9^2*s45*s51^2 - 4*q3*q8*q9^2*s45*s51^2 - 
    4*q7*q8*q9^2*s45*s51^2 - 28*q1*q9^3*s45*s51^2 - 96*q2*q9^3*s45*s51^2 - 
    24*q3*q9^3*s45*s51^2 - 8*q7*q9^3*s45*s51^2 - 88*q9^4*s45*s51^2 - 
    220*q2*q9^4*s34*s45*s51^2 - 44*q6*q9^4*s34*s45*s51^2 - 
    28*q1*q6*q9^3*s45^2*s51^2 - 28*q2*q6*q9^3*s45^2*s51^2 + 
    8*q3*q8*q9^3*s45^2*s51^2 + 8*q7*q8*q9^3*s45^2*s51^2 + 
    44*q2*q9^4*s45^2*s51^2 + 44*q6*q9^4*s45^2*s51^2 + 
    44*q2*q6*q9^4*s45^3*s51^2 - 8*q10*q4*q6*q7*s51^3 + 8*q1*q3*q6*q8*s51^3 - 
    8*q2*q6*q7*q8*s51^3 - 68*q1*q10*q6*q9*s51^3 - 56*q1*q10*q9^2*s51^3 + 
    22*q3*q4*q9^2*s51^3 + 56*q1*q6*q9^2*s51^3 + 56*q10*q6*q9^2*s51^3 + 
    44*q1*q9^3*s51^3 + 44*q10*q9^3*s51^3 - 78*q2*q9^3*s51^3 - 
    24*q3*q9^3*s51^3 + 24*q4*q9^3*s51^3 - 44*q6*q9^3*s51^3 - 176*q9^4*s51^3 - 
    44*q1*q10*q9^3*s23*s51^3 + 16*q3*q4*q9^3*s23*s51^3 + 
    44*q1*q9^4*s23*s51^3 + 44*q10*q9^4*s23*s51^3 - 
    44*q1*q10*q9^4*s23^2*s51^3 - 44*q10*q6*q9^3*s34*s51^3 - 
    44*q10*q9^4*s34*s51^3 - 88*q2*q9^4*s34*s51^3 + 44*q6*q9^4*s34*s51^3 + 
    44*q10*q6*q9^4*s34^2*s51^3 + 44*q1*q6*q9^3*s45*s51^3 + 
    44*q1*q9^4*s45*s51^3 + 88*q2*q9^4*s45*s51^3 - 44*q6*q9^4*s45*s51^3 + 
    44*q1*q6*q9^4*s45^2*s51^3 + 144*q1*q10*q6*q9^2*s51^4 + 
    88*q1*q10*q9^3*s51^4 - 8*q3*q4*q9^3*s51^4 - 88*q1*q6*q9^3*s51^4 - 
    88*q10*q6*q9^3*s51^4 - 44*q1*q9^4*s51^4 - 44*q10*q9^4*s51^4 + 
    44*q2*q9^4*s51^4 + 44*q6*q9^4*s51^4 + 44*q1*q10*q9^4*s23*s51^4 + 
    44*q10*q6*q9^4*s34*s51^4 - 44*q1*q6*q9^4*s45*s51^4 - 
    132*q1*q10*q6*q9^3*s51^5 - 44*q1*q10*q9^4*s51^5 + 44*q1*q6*q9^4*s51^5 + 
    44*q10*q6*q9^4*s51^5 + 44*q1*q10*q6*q9^4*s51^6]*
  (-(ep^2*F[3, 33])/3 - (ep*F[1, 1, 4]^2)/3 + (ep*F[1, 1, 6]^2)/3 + 
   (2*ep*F[1, 1, 4]*F[1, 1, 7])/3 - (2*ep*F[1, 1, 6]*F[1, 1, 7])/3 - 
   (2*ep*F[2, 1, 6])/3 + (2*ep*F[2, 1, 8])/3 - (ep*tci[1, 1]^2)/9 - 
   (2*ep*F[1, 1, 7]*tci[1, 2])/3 + (2*ep*F[1, 2, 3]*tci[1, 2])/3 - 
   (ep^2*tci[1, 2]^3)/18 + (ep^2*tci[1, 1]^2*tcr[1, 2])/3 + 
   (ep^2*tcr[3, 3])/2) + r[3*q1 + 3*q2 + 4*q3 - 4*q4 + q5 - 5*q6 + 3*q7 - 
    3*q8 + 12*q9 + 2*q3*q5*s12 - 12*q4*q5*s12 + 3*q2*q8*s12 + 5*q3*q8*s12 - 
    20*q4*q8*s12 + 20*q5*q8*s12 + 12*q7*q8*s12 + 39*q8^2*s12 + 
    8*q3*q4*q5*s12^2 - 18*q4*q5*q8*s12^2 - 3*q7*q8^2*s12^2 + 26*q8^3*s12^2 + 
    6*q1*q10*s23 - 7*q3*q5*s23 - 6*q4*q5*s23 + 2*q3*q6*s23 - 8*q4*q6*s23 + 
    8*q5*q6*s23 - 2*q3*q4*q5*s12*s23 + 8*q3*q4*q5*s23^2 + 15*q3*q5*q6*s23^2 - 
    8*q3*q4*q5*q6*s23^3 + 12*q4*q5*s34 - 3*q2*q6*s34 + 8*q4*q6*s34 + 
    q5*q6*s34 + 6*q10*q7*s34 - 8*q1*q8*s34 + 28*q4*q8*s34 - 28*q5*q8*s34 - 
    127*q8^2*s34 + 6*q2*q9*s34 - 8*q6*q9*s34 - 16*q8*q9*s34 + 
    36*q4*q5*q8*s12*s34 + 34*q4*q8^2*s12*s34 - 34*q5*q8^2*s12*s34 - 
    146*q8^3*s12*s34 + 18*q4*q5*q8^2*s12^2*s34 - 44*q8^4*s12^2*s34 + 
    8*q10*q4*q6*s34^2 - 8*q10*q4*q8*s34^2 - 26*q4*q5*q8*s34^2 + 
    27*q1*q8^2*s34^2 - 42*q4*q8^2*s34^2 + 42*q5*q8^2*s34^2 + 238*q8^3*s34^2 - 
    8*q10*q6*q9*s34^2 - 8*q5*q6*q9*s34^2 + 8*q10*q8*q9*s34^2 + 
    8*q5*q8*q9*s34^2 + 4*q8^2*q9*s34^2 - 40*q4*q5*q8^2*s12*s34^2 - 
    24*q4*q8^3*s12*s34^2 + 24*q5*q8^3*s12*s34^2 + 132*q8^4*s12*s34^2 - 
    8*q4*q5*q8^3*s12^2*s34^2 + 22*q4*q5*q8^2*s34^3 - 78*q1*q8^3*s34^3 + 
    24*q4*q8^3*s34^3 - 24*q5*q8^3*s34^3 - 132*q8^4*s34^3 + 
    16*q4*q5*q8^3*s12*s34^3 - 8*q4*q5*q8^3*s34^4 + 44*q1*q8^4*s34^4 - 
    9*q1*q10*s45 + 6*q2*q5*s45 + 8*q3*q5*s45 - 24*q2*q6*s45 - 16*q3*q6*s45 - 
    16*q5*q6*s45 + 9*q10*q7*s45 + 2*q1*q8*s45 + 15*q2*q8*s45 + 17*q3*q8*s45 - 
    10*q5*q8*s45 + 6*q7*q8*s45 - 25*q8^2*s45 - 16*q6*q9*s45 - 2*q8*q9*s45 + 
    18*q7*q8^2*s12*s45 - 28*q8^3*s12*s45 - 18*q7*q8^3*s12^2*s45 + 
    44*q8^4*s12^2*s45 - 15*q3*q5*q6*s23*s45 - 9*q2*q5*q6*s34*s45 + 
    12*q1*q8^2*s34*s45 + 14*q5*q8^2*s34*s45 + 138*q8^3*s34*s45 + 
    6*q2*q5*q9*s34*s45 - 8*q5*q6*q9*s34*s45 + 8*q5*q8*q9*s34*s45 + 
    26*q8^2*q9*s34*s45 - 96*q1*q8^3*s34^2*s45 - 24*q5*q8^3*s34^2*s45 - 
    132*q8^4*s34^2*s45 - 4*q5*q8^2*q9*s34^2*s45 - 8*q8^3*q9*s34^2*s45 + 
    88*q1*q8^4*s34^3*s45 + 8*q1*q10*q6*s45^2 + 8*q3*q5*q6*s45^2 + 
    8*q10*q6*q7*s45^2 + 8*q1*q6*q8*s45^2 + 20*q2*q6*q8*s45^2 + 
    20*q3*q6*q8*s45^2 + 8*q6*q7*q8*s45^2 - 3*q1*q8^2*s45^2 - 
    4*q7*q8^2*s45^2 + 24*q2*q6*q9*s45^2 - 8*q5*q6*q9*s45^2 + 
    8*q5*q8*q9*s45^2 - 2*q8^2*q9*s45^2 - 28*q7*q8^3*s12*s45^2 + 
    44*q7*q8^4*s12^2*s45^2 - 18*q1*q8^3*s34*s45^2 + 2*q5*q8^2*q9*s34*s45^2 - 
    16*q8^3*q9*s34*s45^2 + 44*q1*q8^4*s34^2*s45^2 + 
    8*q5*q8^3*q9*s34^2*s45^2 + 8*q2*q5*q6*q9*s45^3 + 6*q10*q6*s51 + 
    12*q2*q6*s51 + 23*q3*q6*s51 - 8*q4*q6*s51 + 9*q10*q7*s51 + 9*q2*q7*s51 + 
    6*q4*q7*s51 + 3*q6*q7*s51 - 2*q1*q8*s51 - 24*q10*q8*s51 - 51*q2*q8*s51 - 
    17*q3*q8*s51 - 10*q4*q8*s51 + 30*q7*q8*s51 + 25*q8^2*s51 - 6*q1*q9*s51 + 
    12*q10*q9*s51 - 8*q6*q9*s51 + 26*q8*q9*s51 - 9*q2*q7*q8*s12*s51 + 
    33*q2*q8^2*s12*s51 - 51*q7*q8^2*s12*s51 + 28*q8^3*s12*s51 + 
    3*q2*q7*q8^2*s12^2*s51 + 18*q7*q8^3*s12^2*s51 - 44*q8^4*s12^2*s51 - 
    6*q1*q10*q9*s23*s51 - 8*q10*q4*q6*s34*s51 + 6*q10*q4*q7*s34*s51 - 
    3*q2*q6*q7*s34*s51 + 8*q10*q4*q8*s34*s51 - 12*q1*q8^2*s34*s51 + 
    14*q4*q8^2*s34*s51 - 138*q8^3*s34*s51 - 8*q10*q6*q9*s34*s51 - 
    16*q10*q8*q9*s34*s51 - 26*q8^2*q9*s34*s51 - 4*q10*q4*q8^2*s34^2*s51 + 
    96*q1*q8^3*s34^2*s51 - 24*q4*q8^3*s34^2*s51 + 132*q8^4*s34^2*s51 + 
    4*q10*q8^2*q9*s34^2*s51 + 8*q8^3*q9*s34^2*s51 - 88*q1*q8^4*s34^3*s51 + 
    q1*q10*q6*s45*s51 - 3*q1*q3*q6*s45*s51 + 15*q10*q6*q7*s45*s51 + 
    3*q1*q3*q8*s45*s51 - 8*q1*q6*q8*s45*s51 - 68*q2*q6*q8*s45*s51 - 
    76*q3*q6*q8*s45*s51 + 7*q1*q8^2*s45*s51 + 72*q2*q8^2*s45*s51 + 
    39*q3*q8^2*s45*s51 - 72*q7*q8^2*s45*s51 + 18*q8^3*s45*s51 + 
    24*q2*q6*q9*s45*s51 - 22*q8^2*q9*s45*s51 + 132*q7*q8^3*s12*s45*s51 - 
    44*q8^4*s12*s45*s51 - 44*q7*q8^4*s12^2*s45*s51 + 
    148*q1*q8^3*s34*s45*s51 + 220*q8^4*s34*s45*s51 + 16*q8^3*q9*s34*s45*s51 - 
    220*q1*q8^4*s34^2*s45*s51 + 3*q1*q3*q8^2*s45^2*s51 + 
    4*q1*q6*q8^2*s45^2*s51 + 72*q2*q6*q8^2*s45^2*s51 + 
    72*q3*q6*q8^2*s45^2*s51 + 4*q6*q7*q8^2*s45^2*s51 + 36*q1*q8^3*s45^2*s51 + 
    28*q7*q8^3*s45^2*s51 + 8*q8^3*q9*s45^2*s51 - 44*q7*q8^4*s12*s45^2*s51 - 
    132*q1*q8^4*s34*s45^2*s51 + 8*q1*q10*q6*s51^2 + 12*q1*q3*q6*s51^2 + 
    8*q10*q4*q6*s51^2 + 15*q10*q6*q7*s51^2 + 12*q2*q6*q7*s51^2 - 
    12*q1*q3*q8*s51^2 - 8*q10*q4*q8*s51^2 - 4*q1*q6*q8*s51^2 + 
    76*q2*q6*q8*s51^2 + 32*q3*q6*q8*s51^2 - 45*q2*q7*q8*s51^2 - 
    48*q6*q7*q8*s51^2 - 3*q1*q8^2*s51^2 - 24*q10*q8^2*s51^2 - 
    148*q2*q8^2*s51^2 + 144*q7*q8^2*s51^2 - 8*q10*q6*q9*s51^2 + 
    8*q2*q6*q9*s51^2 + 26*q10*q8*q9*s51^2 + 22*q8^2*q9*s51^2 + 
    51*q2*q7*q8^2*s12*s51^2 + 104*q2*q8^3*s12*s51^2 - 132*q7*q8^3*s12*s51^2 - 
    18*q2*q7*q8^3*s12^2*s51^2 + 44*q7*q8^4*s12^2*s51^2 - 
    2*q10*q4*q8^2*s34*s51^2 - 18*q1*q8^3*s34*s51^2 - 
    26*q10*q8^2*q9*s34*s51^2 - 16*q8^3*q9*s34*s51^2 - 
    8*q10*q4*q8^3*s34^2*s51^2 + 44*q1*q8^4*s34^2*s51^2 + 
    8*q10*q8^3*q9*s34^2*s51^2 - 15*q1*q3*q8^2*s45*s51^2 - 
    16*q1*q6*q8^2*s45*s51^2 - 148*q2*q6*q8^2*s45*s51^2 - 
    60*q3*q6*q8^2*s45*s51^2 + 72*q6*q7*q8^2*s45*s51^2 - 
    36*q1*q8^3*s45*s51^2 + 104*q2*q8^3*s45*s51^2 - 132*q7*q8^3*s45*s51^2 - 
    8*q8^3*q9*s45*s51^2 + 44*q7*q8^4*s12*s45*s51^2 + 
    132*q1*q8^4*s34*s45*s51^2 - 18*q1*q3*q8^3*s45^2*s51^2 - 
    28*q1*q6*q8^3*s45^2*s51^2 + 104*q2*q6*q8^3*s45^2*s51^2 + 
    104*q3*q6*q8^3*s45^2*s51^2 - 28*q6*q7*q8^3*s45^2*s51^2 + 
    132*q1*q8^4*s45^2*s51^2 + 44*q7*q8^4*s45^2*s51^2 + 8*q10*q4*q6*q7*s51^3 + 
    68*q1*q3*q6*q8*s51^3 + 68*q2*q6*q7*q8*s51^3 - 56*q1*q3*q8^2*s51^3 - 
    56*q1*q6*q8^2*s51^3 + 144*q2*q6*q8^2*s51^3 + 56*q3*q6*q8^2*s51^3 - 
    144*q2*q7*q8^2*s51^3 - 144*q6*q7*q8^2*s51^3 - 8*q10*q8^3*s51^3 - 
    132*q2*q8^3*s51^3 + 132*q7*q8^3*s51^3 - 8*q1*q10*q6*q9*s51^3 + 
    22*q10*q8^2*q9*s51^3 + 8*q8^3*q9*s51^3 + 132*q2*q7*q8^3*s12*s51^3 + 
    44*q2*q8^4*s12*s51^3 - 44*q7*q8^4*s12*s51^3 - 44*q2*q7*q8^4*s12^2*s51^3 - 
    16*q10*q8^3*q9*s34*s51^3 - 44*q1*q3*q8^3*s45*s51^3 - 
    44*q1*q6*q8^3*s45*s51^3 - 132*q2*q6*q8^3*s45*s51^3 + 
    44*q3*q6*q8^3*s45*s51^3 + 132*q6*q7*q8^3*s45*s51^3 + 
    44*q2*q8^4*s45*s51^3 - 44*q7*q8^4*s45*s51^3 - 44*q1*q3*q8^4*s45^2*s51^3 - 
    44*q1*q6*q8^4*s45^2*s51^3 + 44*q2*q6*q8^4*s45^2*s51^3 + 
    44*q3*q6*q8^4*s45^2*s51^3 - 44*q6*q7*q8^4*s45^2*s51^3 + 
    144*q1*q3*q6*q8^2*s51^4 + 144*q2*q6*q7*q8^2*s51^4 - 88*q1*q3*q8^3*s51^4 - 
    88*q1*q6*q8^3*s51^4 + 132*q2*q6*q8^3*s51^4 + 88*q3*q6*q8^3*s51^4 - 
    132*q2*q7*q8^3*s51^4 - 132*q6*q7*q8^3*s51^4 - 44*q2*q8^4*s51^4 + 
    44*q7*q8^4*s51^4 + 8*q10*q8^3*q9*s51^4 + 44*q2*q7*q8^4*s12*s51^4 - 
    44*q1*q3*q8^4*s45*s51^4 - 44*q1*q6*q8^4*s45*s51^4 - 
    44*q2*q6*q8^4*s45*s51^4 + 44*q3*q6*q8^4*s45*s51^4 + 
    44*q6*q7*q8^4*s45*s51^4 + 132*q1*q3*q6*q8^3*s51^5 + 
    132*q2*q6*q7*q8^3*s51^5 - 44*q1*q3*q8^4*s51^5 - 44*q1*q6*q8^4*s51^5 + 
    44*q2*q6*q8^4*s51^5 + 44*q3*q6*q8^4*s51^5 - 44*q2*q7*q8^4*s51^5 - 
    44*q6*q7*q8^4*s51^5 + 44*q1*q3*q6*q8^4*s51^6 + 44*q2*q6*q7*q8^4*s51^6]*
  (-(ep^2*F[3, 53])/3 - (ep*F[1, 1, 4]^2)/3 + (ep*F[1, 1, 6]^2)/3 + 
   (2*ep*F[1, 1, 4]*F[1, 1, 10])/3 - (2*ep*F[1, 1, 6]*F[1, 1, 10])/3 - 
   (2*ep*F[2, 1, 6])/3 + (2*ep*F[2, 1, 14])/3 - (ep*tci[1, 1]^2)/9 - 
   (2*ep*F[1, 1, 10]*tci[1, 2])/3 + (2*ep*F[1, 2, 3]*tci[1, 2])/3 - 
   (ep^2*tci[1, 2]^3)/18 + (ep^2*tci[1, 1]^2*tcr[1, 2])/3 + 
   (ep^2*tcr[3, 3])/2) + 
 r[q1 - q10 + 2*q6 - 2*q9 - 4*q1*q10*s23 - q5*q6*s23 + 2*q1*q9*s23 + 
    2*q10*q9*s23 + q5*q9*s23 + 4*q9^2*s23 + 3*q1*q10*q9*s23^2 + q5*q6*s34 + 
    q10*q9*s34 - q5*q9*s34 + 2*q6*q9*s34 + q9^2*s34 + 2*q5*q6*q9*s34^2 + 
    q2*q9^2*s34^2 + 2*q6*q9^2*s34^2 + 2*q1*q10*s45 + 2*q2*q6*s45 - 
    q5*q6*s45 - q1*q9*s45 - 2*q2*q9*s45 + q5*q9*s45 - q9^2*s45 + 
    q2*q5*q6*s34*s45 - q2*q5*q9*s34*s45 - 4*q5*q6*q9*s34*s45 + 
    q2*q9^2*s34*s45 + 3*q5*q9^2*s34*s45 - 6*q6*q9^2*s34*s45 + 
    2*q9^3*s34*s45 + q2*q5*q9^2*s34^2*s45 - 6*q5*q6*q9^2*s34^2*s45 - 
    4*q2*q9^3*s34^2*s45 - 4*q6*q9^3*s34^2*s45 + 4*q2*q5*q6*s45^2 - 
    4*q2*q5*q9*s45^2 - 14*q2*q6*q9*s45^2 + 6*q5*q6*q9*s45^2 + 
    9*q2*q9^2*s45^2 - 6*q6*q9^2*s45^2 + 3*q2*q5*q9^2*s34*s45^2 + 
    2*q5*q6*q9^2*s34*s45^2 + 8*q6*q9^3*s34*s45^2 - 2*q2*q5*q9^3*s34^2*s45^2 + 
    8*q5*q6*q9^3*s34^2*s45^2 + 12*q2*q9^4*s34^2*s45^2 + 
    4*q6*q9^4*s34^2*s45^2 - 12*q2*q5*q6*q9*s45^3 + 8*q2*q5*q9^2*s45^3 + 
    28*q2*q6*q9^2*s45^3 - 8*q5*q6*q9^2*s45^3 - 12*q2*q9^3*s45^3 + 
    12*q6*q9^3*s45^3 - 4*q2*q5*q9^3*s34*s45^3 + 4*q5*q6*q9^3*s34*s45^3 + 
    4*q2*q9^4*s34*s45^3 - 4*q6*q9^4*s34*s45^3 + 4*q2*q5*q9^4*s34^2*s45^3 - 
    4*q5*q6*q9^4*s34^2*s45^3 + 16*q2*q5*q6*q9^2*s45^4 - 8*q2*q5*q9^3*s45^4 - 
    28*q2*q6*q9^3*s45^4 + 8*q5*q6*q9^3*s45^4 + 8*q2*q9^4*s45^4 - 
    8*q6*q9^4*s45^4 + 4*q2*q5*q9^4*s34*s45^4 - 4*q5*q6*q9^4*s34*s45^4 - 
    12*q2*q5*q6*q9^3*s45^5 + 4*q2*q5*q9^4*s45^5 + 12*q2*q6*q9^4*s45^5 - 
    4*q5*q6*q9^4*s45^5 + 4*q2*q5*q6*q9^4*s45^6 - 3*q1*q10*s51 + q10*q6*s51 + 
    q1*q9*s51 + q10*q9*s51 - 7*q9^2*s51 + 9*q1*q10*q9*s23*s51 - 
    q1*q9^2*s23*s51 - q10*q9^2*s23*s51 - 14*q9^3*s23*s51 - 
    9*q1*q10*q9^2*s23^2*s51 - 2*q10*q9^2*s34*s51 - 2*q2*q9^2*s34*s51 + 
    2*q6*q9^2*s34*s51 - 10*q9^3*s34*s51 + 2*q10*q6*q9^2*s34^2*s51 - 
    2*q2*q9^3*s34^2*s51 - q1*q10*q6*s45*s51 - 4*q2*q6*q9*s45*s51 + 
    2*q1*q9^2*s45*s51 + 4*q2*q9^2*s45*s51 - 4*q6*q9^2*s45*s51 + 
    10*q9^3*s45*s51 + 12*q2*q9^3*s34*s45*s51 - 4*q6*q9^3*s34*s45*s51 + 
    24*q9^4*s34*s45*s51 + 12*q2*q9^4*s34^2*s45*s51 - 
    4*q6*q9^4*s34^2*s45*s51 + 2*q1*q6*q9^2*s45^2*s51 + 
    14*q2*q6*q9^2*s45^2*s51 - 6*q2*q9^3*s45^2*s51 + 4*q6*q9^3*s45^2*s51 - 
    12*q2*q9^4*s34*s45^2*s51 + 4*q6*q9^4*s34*s45^2*s51 - 
    20*q2*q6*q9^3*s45^3*s51 + 4*q2*q9^4*s45^3*s51 - 4*q6*q9^4*s45^3*s51 + 
    12*q2*q6*q9^4*s45^4*s51 + 4*q1*q10*q6*s51^2 + 7*q1*q10*q9*s51^2 - 
    4*q1*q6*q9*s51^2 - 4*q10*q6*q9*s51^2 - 2*q1*q9^2*s51^2 - 
    2*q10*q9^2*s51^2 + 3*q2*q9^2*s51^2 + 4*q6*q9^2*s51^2 + 14*q9^3*s51^2 - 
    5*q1*q10*q9^2*s23*s51^2 - 4*q1*q9^3*s23*s51^2 - 4*q10*q9^3*s23*s51^2 + 
    16*q9^4*s23*s51^2 + 10*q1*q10*q9^3*s23^2*s51^2 + 
    2*q10*q6*q9^2*s34*s51^2 + 4*q10*q9^3*s34*s51^2 + 8*q2*q9^3*s34*s51^2 + 
    8*q9^4*s34*s51^2 - 4*q10*q6*q9^3*s34^2*s51^2 + 4*q2*q9^4*s34^2*s51^2 + 
    4*q6*q9^4*s34^2*s51^2 - 2*q1*q6*q9^2*s45*s51^2 + 2*q2*q6*q9^2*s45*s51^2 - 
    4*q1*q9^3*s45*s51^2 - 8*q2*q9^3*s45*s51^2 - 8*q9^4*s45*s51^2 - 
    20*q2*q9^4*s34*s45*s51^2 - 4*q6*q9^4*s34*s45*s51^2 - 
    4*q1*q6*q9^3*s45^2*s51^2 - 4*q2*q6*q9^3*s45^2*s51^2 + 
    4*q2*q9^4*s45^2*s51^2 + 4*q6*q9^4*s45^2*s51^2 + 
    4*q2*q6*q9^4*s45^3*s51^2 - 12*q1*q10*q6*q9*s51^3 - 8*q1*q10*q9^2*s51^3 + 
    8*q1*q6*q9^2*s51^3 + 8*q10*q6*q9^2*s51^3 + 4*q1*q9^3*s51^3 + 
    4*q10*q9^3*s51^3 - 6*q2*q9^3*s51^3 - 4*q6*q9^3*s51^3 - 16*q9^4*s51^3 - 
    4*q1*q10*q9^3*s23*s51^3 + 4*q1*q9^4*s23*s51^3 + 4*q10*q9^4*s23*s51^3 - 
    4*q1*q10*q9^4*s23^2*s51^3 - 4*q10*q6*q9^3*s34*s51^3 - 
    4*q10*q9^4*s34*s51^3 - 8*q2*q9^4*s34*s51^3 + 4*q6*q9^4*s34*s51^3 + 
    4*q10*q6*q9^4*s34^2*s51^3 + 4*q1*q6*q9^3*s45*s51^3 + 
    4*q1*q9^4*s45*s51^3 + 8*q2*q9^4*s45*s51^3 - 4*q6*q9^4*s45*s51^3 + 
    4*q1*q6*q9^4*s45^2*s51^3 + 16*q1*q10*q6*q9^2*s51^4 + 
    8*q1*q10*q9^3*s51^4 - 8*q1*q6*q9^3*s51^4 - 8*q10*q6*q9^3*s51^4 - 
    4*q1*q9^4*s51^4 - 4*q10*q9^4*s51^4 + 4*q2*q9^4*s51^4 + 4*q6*q9^4*s51^4 + 
    4*q1*q10*q9^4*s23*s51^4 + 4*q10*q6*q9^4*s34*s51^4 - 
    4*q1*q6*q9^4*s45*s51^4 - 12*q1*q10*q6*q9^3*s51^5 - 4*q1*q10*q9^4*s51^5 + 
    4*q1*q6*q9^4*s51^5 + 4*q10*q6*q9^4*s51^5 + 4*q1*q10*q6*q9^4*s51^6]*
  (-2*ep*F[3, 33] - ep^2*F[4, 67] - 2*F[1, 1, 4]^2 + 2*F[1, 1, 6]^2 + 
   4*F[1, 1, 4]*F[1, 1, 7] - 4*F[1, 1, 6]*F[1, 1, 7] - 4*F[2, 1, 6] + 
   4*F[2, 1, 8] - (2*tci[1, 1]^2)/3 - (ep^2*F[1, 1, 4]^2*tci[1, 1]^2)/12 + 
   (ep^2*F[1, 1, 6]^2*tci[1, 1]^2)/12 + 
   (ep^2*F[1, 1, 4]*F[1, 1, 7]*tci[1, 1]^2)/6 - 
   (ep^2*F[1, 1, 6]*F[1, 1, 7]*tci[1, 1]^2)/6 - (ep^2*F[2, 1, 6]*tci[1, 1]^2)/
    6 + (ep^2*F[2, 1, 8]*tci[1, 1]^2)/6 - (61*ep^2*tci[1, 1]^4)/360 - 
   4*F[1, 1, 7]*tci[1, 2] + 4*F[1, 2, 3]*tci[1, 2] - (ep*tci[1, 2]^3)/3 - 
   (ep^2*F[1, 1, 7]*tci[1, 2]^3)/6 + (ep^2*F[1, 2, 3]*tci[1, 2]^3)/6 + 
   2*ep*tci[1, 1]^2*tcr[1, 2] + (5*ep^2*tci[1, 2]^3*tcr[1, 2])/6 + 
   3*ep*tcr[3, 3] + 3*ep^2*tci[1, 2]*tcr[3, 3]) + 
 r[-2*q2 - q3 + 2*q6 + q7 - q8 + q2*q8*s12 + q3*q8*s12 - 2*q7*q8*s12 + 
    5*q8^2*s12 + q7*q8^2*s12^2 + 2*q8^3*s12^2 + q3*q6*s23 + q2*q6*s34 - 
    7*q8^2*s34 - 10*q8^3*s12*s34 - 4*q8^4*s12^2*s34 + 3*q1*q8^2*s34^2 + 
    14*q8^3*s34^2 + 12*q8^4*s12*s34^2 - 6*q1*q8^3*s34^3 - 12*q8^4*s34^3 + 
    4*q1*q8^4*s34^4 - 2*q2*q6*s45 - 2*q3*q6*s45 + q2*q8*s45 + q3*q8*s45 - 
    2*q7*q8*s45 - q8^2*s45 + 4*q7*q8^2*s12*s45 - 4*q8^3*s12*s45 - 
    2*q7*q8^3*s12^2*s45 + 4*q8^4*s12^2*s45 + 2*q1*q8^2*s34*s45 + 
    10*q8^3*s34*s45 - 8*q1*q8^3*s34^2*s45 - 12*q8^4*s34^2*s45 + 
    8*q1*q8^4*s34^3*s45 + 2*q2*q6*q8*s45^2 + 2*q3*q6*q8*s45^2 + 
    q1*q8^2*s45^2 + 2*q7*q8^2*s45^2 - 4*q7*q8^3*s12*s45^2 + 
    4*q7*q8^4*s12^2*s45^2 - 2*q1*q8^3*s34*s45^2 + 4*q1*q8^4*s34^2*s45^2 + 
    4*q2*q6*s51 + q3*q6*s51 - 3*q2*q7*s51 - 2*q6*q7*s51 - 7*q2*q8*s51 - 
    q3*q8*s51 + 8*q7*q8*s51 + q8^2*s51 + 3*q2*q7*q8*s12*s51 + 
    3*q2*q8^2*s12*s51 - 7*q7*q8^2*s12*s51 + 4*q8^3*s12*s51 - 
    q2*q7*q8^2*s12^2*s51 + 2*q7*q8^3*s12^2*s51 - 4*q8^4*s12^2*s51 + 
    q2*q6*q7*s34*s51 - 2*q1*q8^2*s34*s51 - 10*q8^3*s34*s51 + 
    8*q1*q8^3*s34^2*s51 + 12*q8^4*s34^2*s51 - 8*q1*q8^4*s34^3*s51 + 
    q1*q3*q6*s45*s51 - q1*q3*q8*s45*s51 - 8*q2*q6*q8*s45*s51 - 
    4*q3*q6*q8*s45*s51 + 4*q6*q7*q8*s45*s51 - q1*q8^2*s45*s51 + 
    6*q2*q8^2*s45*s51 + 3*q3*q8^2*s45*s51 - 10*q7*q8^2*s45*s51 + 
    2*q8^3*s45*s51 + 12*q7*q8^3*s12*s45*s51 - 4*q8^4*s12*s45*s51 - 
    4*q7*q8^4*s12^2*s45*s51 + 12*q1*q8^3*s34*s45*s51 + 20*q8^4*s34*s45*s51 - 
    20*q1*q8^4*s34^2*s45*s51 - q1*q3*q8^2*s45^2*s51 - 
    2*q1*q6*q8^2*s45^2*s51 + 6*q2*q6*q8^2*s45^2*s51 + 
    6*q3*q6*q8^2*s45^2*s51 - 2*q6*q7*q8^2*s45^2*s51 + 4*q1*q8^3*s45^2*s51 + 
    4*q7*q8^3*s45^2*s51 - 4*q7*q8^4*s12*s45^2*s51 - 
    12*q1*q8^4*s34*s45^2*s51 + 4*q1*q3*q6*s51^2 + 4*q2*q6*q7*s51^2 - 
    4*q1*q3*q8*s51^2 - 4*q1*q6*q8*s51^2 + 12*q2*q6*q8*s51^2 + 
    6*q3*q6*q8*s51^2 - 9*q2*q7*q8*s51^2 - 10*q6*q7*q8*s51^2 + q1*q8^2*s51^2 - 
    14*q2*q8^2*s51^2 + 16*q7*q8^2*s51^2 + 7*q2*q7*q8^2*s12*s51^2 + 
    8*q2*q8^3*s12*s51^2 - 12*q7*q8^3*s12*s51^2 - 2*q2*q7*q8^3*s12^2*s51^2 + 
    4*q7*q8^4*s12^2*s51^2 - 2*q1*q8^3*s34*s51^2 + 4*q1*q8^4*s34^2*s51^2 - 
    3*q1*q3*q8^2*s45*s51^2 - 2*q1*q6*q8^2*s45*s51^2 - 
    14*q2*q6*q8^2*s45*s51^2 - 2*q3*q6*q8^2*s45*s51^2 + 
    10*q6*q7*q8^2*s45*s51^2 - 4*q1*q8^3*s45*s51^2 + 8*q2*q8^3*s45*s51^2 - 
    12*q7*q8^3*s45*s51^2 + 4*q7*q8^4*s12*s45*s51^2 + 
    12*q1*q8^4*s34*s45*s51^2 - 2*q1*q3*q8^3*s45^2*s51^2 - 
    4*q1*q6*q8^3*s45^2*s51^2 + 8*q2*q6*q8^3*s45^2*s51^2 + 
    8*q3*q6*q8^3*s45^2*s51^2 - 4*q6*q7*q8^3*s45^2*s51^2 + 
    12*q1*q8^4*s45^2*s51^2 + 4*q7*q8^4*s45^2*s51^2 + 12*q1*q3*q6*q8*s51^3 + 
    12*q2*q6*q7*q8*s51^3 - 8*q1*q3*q8^2*s51^3 - 8*q1*q6*q8^2*s51^3 + 
    16*q2*q6*q8^2*s51^3 + 8*q3*q6*q8^2*s51^3 - 16*q2*q7*q8^2*s51^3 - 
    16*q6*q7*q8^2*s51^3 - 12*q2*q8^3*s51^3 + 12*q7*q8^3*s51^3 + 
    12*q2*q7*q8^3*s12*s51^3 + 4*q2*q8^4*s12*s51^3 - 4*q7*q8^4*s12*s51^3 - 
    4*q2*q7*q8^4*s12^2*s51^3 - 4*q1*q3*q8^3*s45*s51^3 - 
    4*q1*q6*q8^3*s45*s51^3 - 12*q2*q6*q8^3*s45*s51^3 + 
    4*q3*q6*q8^3*s45*s51^3 + 12*q6*q7*q8^3*s45*s51^3 + 4*q2*q8^4*s45*s51^3 - 
    4*q7*q8^4*s45*s51^3 - 4*q1*q3*q8^4*s45^2*s51^3 - 
    4*q1*q6*q8^4*s45^2*s51^3 + 4*q2*q6*q8^4*s45^2*s51^3 + 
    4*q3*q6*q8^4*s45^2*s51^3 - 4*q6*q7*q8^4*s45^2*s51^3 + 
    16*q1*q3*q6*q8^2*s51^4 + 16*q2*q6*q7*q8^2*s51^4 - 8*q1*q3*q8^3*s51^4 - 
    8*q1*q6*q8^3*s51^4 + 12*q2*q6*q8^3*s51^4 + 8*q3*q6*q8^3*s51^4 - 
    12*q2*q7*q8^3*s51^4 - 12*q6*q7*q8^3*s51^4 - 4*q2*q8^4*s51^4 + 
    4*q7*q8^4*s51^4 + 4*q2*q7*q8^4*s12*s51^4 - 4*q1*q3*q8^4*s45*s51^4 - 
    4*q1*q6*q8^4*s45*s51^4 - 4*q2*q6*q8^4*s45*s51^4 + 
    4*q3*q6*q8^4*s45*s51^4 + 4*q6*q7*q8^4*s45*s51^4 + 
    12*q1*q3*q6*q8^3*s51^5 + 12*q2*q6*q7*q8^3*s51^5 - 4*q1*q3*q8^4*s51^5 - 
    4*q1*q6*q8^4*s51^5 + 4*q2*q6*q8^4*s51^5 + 4*q3*q6*q8^4*s51^5 - 
    4*q2*q7*q8^4*s51^5 - 4*q6*q7*q8^4*s51^5 + 4*q1*q3*q6*q8^4*s51^6 + 
    4*q2*q6*q7*q8^4*s51^6]*(-2*ep*F[3, 53] - ep^2*F[4, 117] - 
   2*F[1, 1, 4]^2 + 2*F[1, 1, 6]^2 + 4*F[1, 1, 4]*F[1, 1, 10] - 
   4*F[1, 1, 6]*F[1, 1, 10] - 4*F[2, 1, 6] + 4*F[2, 1, 14] - 
   (2*tci[1, 1]^2)/3 - (ep^2*F[1, 1, 4]^2*tci[1, 1]^2)/12 + 
   (ep^2*F[1, 1, 6]^2*tci[1, 1]^2)/12 + 
   (ep^2*F[1, 1, 4]*F[1, 1, 10]*tci[1, 1]^2)/6 - 
   (ep^2*F[1, 1, 6]*F[1, 1, 10]*tci[1, 1]^2)/6 - 
   (ep^2*F[2, 1, 6]*tci[1, 1]^2)/6 + (ep^2*F[2, 1, 14]*tci[1, 1]^2)/6 - 
   (61*ep^2*tci[1, 1]^4)/360 - 4*F[1, 1, 10]*tci[1, 2] + 
   4*F[1, 2, 3]*tci[1, 2] - (ep*tci[1, 2]^3)/3 - 
   (ep^2*F[1, 1, 10]*tci[1, 2]^3)/6 + (ep^2*F[1, 2, 3]*tci[1, 2]^3)/6 + 
   2*ep*tci[1, 1]^2*tcr[1, 2] + (5*ep^2*tci[1, 2]^3*tcr[1, 2])/6 + 
   3*ep*tcr[3, 3] + 3*ep^2*tci[1, 2]*tcr[3, 3])


==> anc/qg_W02_nfCA.m <==
(-28/9 + F[1, 1, 9])*r[6*q1 - q10 - 2*q3 - 2*q5 + 3*q7 - 2*q8 - q9 + 
    3*q19*q2*s12 + 3*q19*q3*s12 + 2*q3*q5*s12 - 2*q19*q7*s12 - 2*q2*q8*s12 + 
    q19*q2*q7*s12^2 - q2*q7*q8*s12^2 - 3*q1*q10*s23 - 3*q1*q19*s23 + 
    2*q10*q19*s23 - 3*q19*q3*s23 - q3*q5*s23 - 2*q1*q9*s23 - 
    q1*q10*q19*s23^2 + q1*q2*s34 + q1*q23*s34 + 2*q2*q23*s34 - q10*q7*s34 + 
    3*q23*q7*s34 + 2*q1*q8*s34 - 2*q2*q9*s34 - q1^2*q23*s34^2 + 
    q2^2*q23*s34^2 + q1*q23*q5*s34^2 - q1^2*q8*s34^2 - q2^2*q9*s34^2 + 
    5*q1*q10*s45 - q10*q19*s45 - 3*q1*q2*s45 - 2*q1*q23*s45 + 2*q2*q23*s45 + 
    2*q1*q3*s45 + 2*q2*q5*s45 + q10*q7*s45 + q19*q7*s45 - q3*q8*s45 - 
    q7*q8*s45 - q5*q9*s45 - q1^2*q23*s34*s45 - 2*q2^2*q23*s34*s45 + 
    q1*q2*q5*s34*s45 + q1*q23*q5*s34*s45 - q2*q23*q5*s34*s45 - 
    q1^2*q8*s34*s45 + 2*q2^2*q9*s34*s45 + q2^2*q23*q5*s34^2*s45 - 
    q2^2*q5*q9*s34^2*s45 - q1*q10*q2*s45^2 + q1*q19*s51 + 2*q10*q19*s51 - 
    q1*q2*s51 - q19*q2*s51 - 2*q1*q23*s51 - q2*q23*s51 + 2*q1*q7*s51 + 
    2*q10*q7*s51 - 2*q19*q7*s51 - 5*q2*q7*s51 - 3*q23*q7*s51 - 2*q1*q8*s51 + 
    q10*q9*s51 + 2*q2*q9*s51 + 3*q19*q2*q7*s12*s51 - q19*q2^2*q7*s12^2*s51 + 
    q2^2*q7*q8*s12^2*s51 - 3*q1*q10*q19*s23*s51 + q1^2*q10*q19*s23^2*s51 + 
    q1^2*q10*q9*s23^2*s51 + 2*q1^2*q23*s34*s51 - 2*q2^2*q23*s34*s51 + 
    q1*q2*q7*s34*s51 + 2*q1^2*q8*s34*s51 + 2*q2^2*q9*s34*s51 - 
    q1*q10*q2*s45*s51 - q10*q19*q2*s45*s51 + 2*q1^2*q23*s45*s51 + 
    q2^2*q23*s45*s51 + q1*q2*q3*s45*s51 + q1*q23*q3*s45*s51 - 
    q2*q23*q3*s45*s51 + q1*q19*q7*s45*s51 + 2*q1^2*q8*s45*s51 - 
    q2^2*q9*s45*s51 - q10*q19*q2*s51^2 - q1^2*q23*s51^2 + q2^2*q23*s51^2 - 
    q2*q23*q3*s51^2 + q1*q19*q7*s51^2 - q1*q2*q7*s51^2 - q1^2*q8*s51^2 - 
    q2^2*q9*s51^2 - q1^2*q23*q3*s45*s51^2 - q1^2*q3*q8*s45*s51^2] + 
 (F[1, 1, 7]/9 - F[1, 1, 9]/9)*r[6*q1 - 12*q10 + 16*q13 + 35*q2 + 32*q20 - 
    6*q3 + 6*q4 - 117*q5 - 28*q7 - 12*q9 + 16*q13*q2*s12 + 28*q2*q3*s12 + 
    19*q3^2*s12 + 6*q3*q4*s12 - 32*q13*q5*s12 - 44*q3*q5*s12 - 22*q3*q7*s12 - 
    19*q3^2*q5*s12^2 + 16*q13*q2*q7*s12^2 - 16*q2*q3*q7*s12^2 + 
    19*q3^2*q7*s12^2 - 6*q1*q10*s23 + 41*q1*q5*s23 - 152*q10*q5*s23 - 
    41*q3*q5*s23 + 6*q4*q5*s23 - 19*q3^2*q5*s12*s23 - 6*q3*q4*q5*s12*s23 + 
    19*q1^2*s34 + 16*q1*q13*s34 + 60*q10*q2*s34 + 16*q1*q5*s34 - 
    152*q10*q5*s34 + 32*q13*q5*s34 - 66*q10*q7*s34 - 6*q2*q9*s34 + 
    19*q1^2*q5*s23*s34 + 19*q1^2*s45 - 67*q1*q10*s45 + 32*q1*q13*s45 + 
    35*q1*q2*s45 - 111*q10*q2*s45 + 16*q13*q2*s45 - 38*q2^2*s45 - 
    79*q10*q3*s45 - 44*q2*q3*s45 - 19*q3^2*s45 - 117*q1*q5*s45 + 
    32*q13*q5*s45 + 3*q2*q5*s45 - 76*q3*q5*s45 - 243*q10*q7*s45 - 
    158*q3*q7*s45 - 60*q5*q7*s45 - 38*q7^2*s45 + 6*q2*q9*s45 - 
    19*q3^2*q5*s12*s45 - 38*q3^2*q7*s12*s45 - 60*q3*q5*q7*s12*s45 - 
    19*q3^2*q5*q7*s12^2*s45 - 19*q1^2*q5*s23*s45 + 60*q1*q10*q5*s23*s45 - 
    60*q10*q3*q5*s23*s45 - 19*q3^2*q5*s23*s45 - 19*q1^2*q2*s34*s45 - 
    38*q10*q2^2*s34*s45 - 38*q1^2*q5*s34*s45 - 16*q1*q2*q5*s34*s45 + 
    60*q10*q2*q5*s34*s45 - 60*q10*q5*q7*s34*s45 - 38*q10*q7^2*s34*s45 - 
    6*q2*q5*q9*s34*s45 + 19*q1^2*q10*s45^2 - 19*q1^2*q2*s45^2 + 
    130*q1*q10*q2*s45^2 - 16*q1*q13*q2*s45^2 + 38*q10*q2^2*s45^2 - 
    19*q10*q3^2*s45^2 + 38*q1^2*q5*s45^2 - 155*q1*q10*q5*s45^2 + 
    95*q1*q2*q5*s45^2 - 95*q10*q2*q5*s45^2 - 95*q10*q3*q5*s45^2 - 
    19*q3^2*q5*s45^2 - 212*q10*q3*q7*s45^2 - 38*q3^2*q7*s45^2 - 
    155*q10*q5*q7*s45^2 - 95*q3*q5*q7*s45^2 - 95*q10*q7^2*s45^2 - 
    57*q3*q7^2*s45^2 - 19*q5*q7^2*s45^2 - 19*q3^2*q5*q7*s12*s45^2 - 
    19*q3*q5*q7^2*s12*s45^2 - 19*q1^2*q10*q5*s23*s45^2 - 
    19*q10*q3^2*q5*s23*s45^2 + 19*q1^2*q2*q5*s34*s45^2 - 
    19*q10*q2^2*q5*s34*s45^2 - 19*q10*q5*q7^2*s34*s45^2 - 
    19*q1^2*q10*q2*s45^3 - 38*q1*q10*q2^2*s45^3 + 38*q1^2*q10*q5*s45^3 - 
    19*q1^2*q2*q5*s45^3 + 114*q1*q10*q2*q5*s45^3 - 19*q1*q2^2*q5*s45^3 + 
    19*q10*q2^2*q5*s45^3 - 19*q10*q3^2*q5*s45^3 - 38*q10*q3^2*q7*s45^3 - 
    114*q10*q3*q5*q7*s45^3 - 19*q3^2*q5*q7*s45^3 - 57*q10*q3*q7^2*s45^3 - 
    38*q10*q5*q7^2*s45^3 - 19*q3*q5*q7^2*s45^3 - 19*q1^2*q10*q2*q5*s45^4 - 
    19*q1*q10*q2^2*q5*s45^4 - 19*q10*q3^2*q5*q7*s45^4 - 
    19*q10*q3*q5*q7^2*s45^4 - 19*q1*q2*s51 - 16*q10*q2*s51 - 32*q13*q2*s51 - 
    19*q2^2*s51 + 22*q2*q3*s51 - 16*q20*q3*s51 + 44*q1*q7*s51 - 
    88*q10*q7*s51 - 3*q2*q7*s51 - 22*q3*q7*s51 - 32*q10*q8*s51 + 
    32*q20*q8*s51 + 6*q2*q9*s51 - 48*q13*q2^2*s12*s51 + 29*q2^2*q3*s12*s51 - 
    38*q2*q3^2*s12*s51 + 16*q13*q2*q7*s12*s51 - 10*q2*q3*q7*s12*s51 + 
    38*q3^2*q7*s12*s51 - 16*q13*q2^2*q7*s12^2*s51 + 16*q2^2*q3*q7*s12^2*s51 - 
    19*q2*q3^2*q7*s12^2*s51 + 6*q1*q10*q9*s23*s51 + 19*q1^2*q2*s34*s51 - 
    19*q10*q2^2*s34*s51 - 16*q1*q2*q20*s34*s51 - 6*q10*q4*q7*s34*s51 - 
    19*q10*q7^2*s34*s51 + 19*q1^2*q2*s45*s51 + 16*q1*q10*q2*s45*s51 + 
    16*q1*q13*q2*s45*s51 + 19*q10*q2^2*s45*s51 + 48*q13*q2^2*s45*s51 - 
    10*q2^2*q3*s45*s51 + 16*q1*q20*q3*s45*s51 + 19*q2*q3^2*s45*s51 - 
    16*q1*q3*q7*s45*s51 - 98*q10*q3*q7*s45*s51 - 19*q3^2*q7*s45*s51 - 
    76*q10*q7^2*s45*s51 - 19*q1*q10*q2^2*s45^2*s51 - 
    16*q1*q13*q2^2*s45^2*s51 - 3*q1*q2^2*q3*s45^2*s51 - 
    19*q10*q3^2*q7*s45^2*s51 - 57*q10*q3*q7^2*s45^2*s51 - 19*q1^2*q2*s51^2 - 
    16*q13*q2^2*s51^2 + 32*q1^2*q20*s51^2 + 16*q2^2*q3*s51^2 - 
    19*q2*q3^2*s51^2 - 13*q1^2*q7*s51^2 - 3*q1*q2*q7*s51^2 + 
    6*q2*q3*q7*s51^2 + 19*q3^2*q7*s51^2 + 19*q1*q7^2*s51^2 - 
    19*q10*q7^2*s51^2 - 32*q13*q2^2*q7*s12*s51^2 + 32*q2^2*q3*q7*s12*s51^2 - 
    38*q2*q3^2*q7*s12*s51^2 + 16*q1^2*q2*q20*s34*s51^2 + 
    3*q1^2*q2*q7*s34*s51^2 + 16*q1^2*q20*q3*s45*s51^2 - 
    16*q1^2*q3*q7*s45*s51^2 + 19*q1*q3*q7^2*s45*s51^2 - 
    19*q10*q3*q7^2*s45*s51^2 - 16*q1^2*q2*q20*s51^3 - 3*q1^2*q2*q7*s51^3 - 
    16*q13*q2^2*q7*s51^3 + 16*q2^2*q3*q7*s51^3 - 19*q2*q3^2*q7*s51^3] + 
 (-F[1, 1, 2]/18 + F[1, 1, 9]/18)*r[-60*q1 - 157*q10 - 96*q18 + 252*q2 - 
    96*q25 - 216*q3 + 88*q4 - 318*q5 - 327*q7 - 62*q8 + 37*q9 - 
    27*q19*q2*s12 - 27*q19*q3*s12 - 234*q2*q3*s12 + 6*q3*q4*s12 - 
    108*q3*q5*s12 - 6*q4*q5*s12 + 18*q19*q7*s12 + 172*q2*q7*s12 - 
    12*q3*q7*s12 - 86*q5*q7*s12 + 148*q2*q8*s12 + 100*q3*q8*s12 + 
    6*q5*q8*s12 - 88*q7*q8*s12 + 132*q8^2*s12 - 38*q3^2*q5*s12^2 - 
    6*q3*q4*q5*s12^2 - 9*q19*q2*q7*s12^2 - 80*q2*q3*q7*s12^2 - 
    68*q3*q5*q7*s12^2 + 6*q4*q5*q8*s12^2 + 3*q2*q7*q8*s12^2 - 
    18*q5*q7*q8*s12^2 + 68*q7*q8^2*s12^2 + 161*q1*q10*s23 + 38*q10^2*s23 + 
    27*q1*q19*s23 - 18*q10*q19*s23 + 32*q1*q25*s23 - 48*q10*q3*s23 + 
    27*q19*q3*s23 + 32*q25*q3*s23 + 64*q25*q4*s23 - 6*q3*q4*s23 - 
    20*q1*q5*s23 - 400*q10*q5*s23 - 173*q3*q5*s23 + 24*q4*q5*s23 + 
    54*q1*q9*s23 + 120*q10*q9*s23 + 18*q4*q9*s23 + 18*q5*q9*s23 + 
    72*q9^2*s23 + 32*q25*q3*q4*s12*s23 - 38*q3^2*q5*s12*s23 - 
    26*q3*q4*q5*s12*s23 + 9*q1*q10*q19*s23^2 + 38*q10^2*q3*s23^2 - 
    32*q1*q25*q4*s23^2 + 64*q25*q3*q4*s23^2 - 32*q25*q4^2*s23^2 - 
    42*q1*q10*q5*s23^2 - 182*q10*q3*q5*s23^2 + 32*q1*q4*q5*s23^2 - 
    88*q3*q4*q5*s23^2 + 32*q4^2*q5*s23^2 - 60*q1*q10*q9*s23^2 - 
    96*q1*q25*q9*s23^2 + 102*q10*q3*q9*s23^2 + 96*q25*q3*q9*s23^2 + 
    24*q3*q4*q9*s23^2 + 32*q25*q3*q4^2*s12*s23^2 - 32*q3*q4^2*q5*s12*s23^2 - 
    38*q10^2*s34 - 89*q1*q2*s34 + 6*q10*q2*s34 - 9*q1*q23*s34 - 
    18*q2*q23*s34 - 56*q10*q4*s34 + 44*q1*q5*s34 - 252*q10*q5*s34 - 
    24*q4*q5*s34 - 227*q10*q7*s34 - 86*q2*q7*s34 - 27*q23*q7*s34 - 
    86*q5*q7*s34 - 84*q1*q8*s34 + 72*q10*q8*s34 - 36*q4*q8*s34 + 
    84*q5*q8*s34 - 132*q8^2*s34 + 64*q10*q9*s34 + 160*q2*q9*s34 - 
    60*q5*q9*s34 + 36*q7*q9*s34 - 90*q8*q9*s34 + 60*q9^2*s34 + 
    6*q4*q5*q8*s12*s34 + 9*q1^2*q23*s34^2 - 9*q2^2*q23*s34^2 - 
    80*q10*q2*q5*s34^2 - 9*q1*q23*q5*s34^2 - 38*q10^2*q7*s34^2 - 
    6*q10*q4*q7*s34^2 - 68*q10*q5*q7*s34^2 + 9*q1^2*q8*s34^2 + 
    36*q10*q4*q8*s34^2 + 36*q1*q5*q8*s34^2 + 24*q4*q5*q8*s34^2 + 
    68*q1*q8^2*s34^2 + 9*q2^2*q9*s34^2 - 6*q2*q5*q9*s34^2 + 
    6*q4*q7*q9*s34^2 - 18*q5*q7*q9*s34^2 + 36*q10*q8*q9*s34^2 + 
    108*q5*q8*q9*s34^2 + 68*q2*q9^2*s34^2 + 72*q8*q9^2*s34^2 - 
    335*q1*q10*s45 - 76*q10^2*s45 - 6*q10*q18*s45 + 9*q10*q19*s45 - 
    133*q1*q2*s45 - 178*q10*q2*s45 + 18*q1*q23*s45 - 18*q2*q23*s45 - 
    6*q1*q3*s45 - 414*q10*q3*s45 - 96*q18*q3*s45 + 228*q2*q3*s45 - 
    76*q3^2*s45 - 80*q1*q5*s45 - 270*q10*q5*s45 + 50*q2*q5*s45 - 
    306*q3*q5*s45 - 891*q10*q7*s45 - 9*q19*q7*s45 - 636*q3*q7*s45 - 
    232*q5*q7*s45 - 30*q1*q8*s45 + 36*q10*q8*s45 + 27*q3*q8*s45 + 
    6*q5*q8*s45 - 81*q7*q8*s45 - 60*q8^2*s45 + 18*q1*q9*s45 + 18*q3*q9*s45 - 
    9*q5*q9*s45 - 54*q7*q9*s45 + 90*q8*q9*s45 - 36*q9^2*s45 - 
    38*q3^2*q5*s12*s45 - 114*q3^2*q7*s12*s45 - 126*q3*q5*q7*s12*s45 - 
    36*q7*q8^2*s12*s45 - 38*q3^2*q5*q7*s12^2*s45 + 214*q1*q10*q5*s23*s45 - 
    114*q10^2*q5*s23*s45 - 252*q10*q3*q5*s23*s45 - 38*q3^2*q5*s23*s45 - 
    38*q10^2*q3*q5*s23^2*s45 + 9*q1^2*q23*s34*s45 + 18*q2^2*q23*s34*s45 - 
    114*q10^2*q5*s34*s45 - 89*q1*q2*q5*s34*s45 + 80*q10*q2*q5*s34*s45 - 
    9*q1*q23*q5*s34*s45 + 9*q2*q23*q5*s34*s45 - 152*q10^2*q7*s34*s45 - 
    338*q10*q5*q7*s34*s45 + 9*q1^2*q8*s34*s45 + 36*q1*q5*q8*s34*s45 + 
    100*q1*q8^2*s34*s45 - 18*q2^2*q9*s34*s45 - 18*q5*q8*q9*s34*s45 - 
    136*q2*q9^2*s34*s45 + 36*q5*q9^2*s34*s45 + 144*q8*q9^2*s34*s45 - 
    9*q2^2*q23*q5*s34^2*s45 - 38*q10^2*q5*q7*s34^2*s45 + 
    9*q2^2*q5*q9*s34^2*s45 + 68*q2*q5*q9^2*s34^2*s45 - 
    72*q5*q8*q9^2*s34^2*s45 + 187*q1*q10*q2*s45^2 - 6*q10*q18*q2*s45^2 - 
    38*q10^2*q3*s45^2 + 6*q1*q18*q3*s45^2 - 74*q1*q2*q3*s45^2 - 
    76*q10*q3^2*s45^2 - 326*q1*q10*q5*s45^2 - 114*q10^2*q5*s45^2 + 
    68*q1*q2*q5*s45^2 - 172*q10*q2*q5*s45^2 - 352*q10*q3*q5*s45^2 - 
    38*q3^2*q5*s45^2 - 190*q10^2*q7*s45^2 + 18*q1*q3*q7*s45^2 - 
    786*q10*q3*q7*s45^2 - 114*q3^2*q7*s45^2 - 602*q10*q5*q7*s45^2 - 
    294*q3*q5*q7*s45^2 - 18*q1*q3*q8*s45^2 + 18*q1*q5*q8*s45^2 - 
    18*q5*q7*q8*s45^2 + 32*q1*q8^2*s45^2 + 72*q7*q8^2*s45^2 + 
    18*q1*q7*q9*s45^2 - 18*q5*q7*q9*s45^2 + 126*q7*q8*q9*s45^2 - 
    72*q8^2*q9*s45^2 - 38*q3^2*q5*q7*s12*s45^2 - 38*q10^2*q3*q5*s23*s45^2 - 
    38*q10*q3^2*q5*s23*s45^2 - 114*q10^2*q5*q7*s34*s45^2 + 
    6*q1*q10*q18*q2*s45^3 + 172*q1*q10*q2*q5*s45^3 - 38*q10^2*q3*q5*s45^3 - 
    38*q10*q3^2*q5*s45^3 - 76*q10^2*q3*q7*s45^3 - 114*q10*q3^2*q7*s45^3 - 
    114*q10^2*q5*q7*s45^3 - 352*q10*q3*q5*q7*s45^3 - 38*q3^2*q5*q7*s45^3 - 
    72*q7*q8^2*q9*s45^3 - 38*q10^2*q3*q5*q7*s45^4 - 38*q10*q3^2*q5*q7*s45^4 - 
    62*q1*q10*s51 + 32*q1*q18*s51 + 64*q10*q18*s51 - 9*q1*q19*s51 - 
    18*q10*q19*s51 + 157*q1*q2*s51 - 86*q10*q2*s51 + 9*q19*q2*s51 + 
    18*q1*q23*s51 + 9*q2*q23*s51 - 74*q10*q3*s51 - 240*q2*q3*s51 + 
    6*q25*q3*s51 + 96*q18*q4*s51 - 6*q3*q4*s51 - 158*q1*q7*s51 - 
    504*q10*q7*s51 + 18*q19*q7*s51 + 235*q2*q7*s51 + 27*q23*q7*s51 - 
    68*q3*q7*s51 - 38*q4*q7*s51 - 16*q1*q8*s51 - 18*q10*q8*s51 + 
    86*q3*q8*s51 + 18*q4*q8*s51 - 90*q7*q8*s51 + 132*q8^2*s51 + 
    18*q1*q9*s51 - 123*q10*q9*s51 - 154*q2*q9*s51 + 96*q25*q9*s51 + 
    54*q3*q9*s51 + 18*q4*q9*s51 - 54*q7*q9*s51 - 18*q8*q9*s51 - 60*q9^2*s51 - 
    27*q19*q2*q7*s12*s51 - 240*q2*q3*q7*s12*s51 + 136*q2*q7*q8*s12*s51 + 
    9*q19*q2^2*q7*s12^2*s51 - 9*q2^2*q7*q8*s12^2*s51 - 
    68*q2*q7*q8^2*s12^2*s51 + 27*q1*q10*q19*s23*s51 - 18*q1*q10*q9*s23*s51 - 
    38*q10^2*q9*s23*s51 - 64*q1*q25*q9*s23*s51 - 26*q10*q3*q9*s23*s51 - 
    32*q25*q3*q9*s23*s51 + 6*q3*q4*q9*s23*s51 + 36*q10*q9^2*s23*s51 + 
    96*q25*q9^2*s23*s51 - 9*q1^2*q10*q19*s23^2*s51 - 
    9*q1^2*q10*q9*s23^2*s51 - 38*q10^2*q3*q9*s23^2*s51 + 
    60*q1*q10*q9^2*s23^2*s51 + 96*q1*q25*q9^2*s23^2*s51 - 
    32*q10*q3*q9^2*s23^2*s51 - 32*q25*q3*q9^2*s23^2*s51 - 
    18*q1^2*q23*s34*s51 + 18*q2^2*q23*s34*s51 + 32*q10*q18*q4*s34*s51 - 
    38*q10^2*q7*s34*s51 - 89*q1*q2*q7*s34*s51 - 90*q10*q4*q7*s34*s51 - 
    18*q1^2*q8*s34*s51 - 54*q10*q4*q8*s34*s51 - 136*q1*q8^2*s34*s51 - 
    18*q2^2*q9*s34*s51 - 18*q4*q7*q9*s34*s51 + 54*q10*q8*q9*s34*s51 - 
    72*q10*q9^2*s34*s51 - 136*q2*q9^2*s34*s51 - 144*q8*q9^2*s34*s51 + 
    72*q10*q8*q9^2*s34^2*s51 + 95*q1*q10*q2*s45*s51 + 9*q10*q19*q2*s45*s51 - 
    18*q1^2*q23*s45*s51 - 9*q2^2*q23*s45*s51 + 64*q1*q18*q3*s45*s51 + 
    32*q10*q18*q3*s45*s51 + 71*q1*q2*q3*s45*s51 - 9*q1*q23*q3*s45*s51 + 
    9*q2*q23*q3*s45*s51 - 96*q18*q3^2*s45*s51 - 76*q10^2*q7*s45*s51 - 
    9*q1*q19*q7*s45*s51 - 42*q1*q3*q7*s45*s51 - 616*q10*q3*q7*s45*s51 - 
    114*q3^2*q7*s45*s51 - 18*q1^2*q8*s45*s51 - 102*q1*q3*q8*s45*s51 - 
    18*q10*q3*q8*s45*s51 + 134*q3^2*q8*s45*s51 - 200*q1*q8^2*s45*s51 + 
    132*q3*q8^2*s45*s51 + 72*q7*q8^2*s45*s51 + 9*q2^2*q9*s45*s51 + 
    36*q1*q7*q9*s45*s51 - 18*q3*q8*q9*s45*s51 + 234*q7*q8*q9*s45*s51 + 
    68*q2*q9^2*s45*s51 - 72*q8*q9^2*s45*s51 + 32*q1*q18*q3^2*s45^2*s51 - 
    38*q10^2*q3*q7*s45^2*s51 - 114*q10*q3^2*q7*s45^2*s51 - 
    32*q1*q3^2*q8*s45^2*s51 - 64*q1*q3*q8^2*s45^2*s51 - 
    144*q7*q8^2*q9*s45^2*s51 + 9*q10*q19*q2*s51^2 + 9*q1^2*q23*s51^2 - 
    9*q2^2*q23*s51^2 - 96*q1*q18*q3*s51^2 + 96*q10*q18*q3*s51^2 - 
    166*q1*q2*q3*s51^2 + 9*q2*q23*q3*s51^2 - 6*q2*q25*q3*s51^2 - 
    32*q1*q18*q4*s51^2 + 96*q10*q18*q4*s51^2 - 9*q1*q19*q7*s51^2 + 
    157*q1*q2*q7*s51^2 + 130*q1*q3*q7*s51^2 - 182*q10*q3*q7*s51^2 - 
    332*q2*q3*q7*s51^2 + 32*q1*q4*q7*s51^2 - 120*q10*q4*q7*s51^2 + 
    9*q1^2*q8*s51^2 + 64*q1*q3*q8*s51^2 + 12*q10*q3*q8*s51^2 + 
    24*q10*q4*q8*s51^2 + 68*q1*q8^2*s51^2 - 12*q1*q10*q9*s51^2 + 
    9*q2^2*q9*s51^2 + 6*q1*q25*q9*s51^2 + 6*q3*q4*q9*s51^2 + 
    36*q1*q7*q9*s51^2 + 36*q4*q7*q9*s51^2 - 90*q10*q8*q9*s51^2 + 
    108*q3*q8*q9*s51^2 + 108*q7*q8*q9*s51^2 + 72*q10*q9^2*s51^2 + 
    68*q2*q9^2*s51^2 + 72*q8*q9^2*s51^2 + 32*q1*q10*q9^2*s23*s51^2 + 
    32*q1*q25*q9^2*s23*s51^2 - 32*q1*q10*q9^3*s23^2*s51^2 - 
    32*q1*q25*q9^3*s23^2*s51^2 + 32*q10*q18*q4^2*s34*s51^2 - 
    32*q10*q4^2*q7*s34*s51^2 - 144*q10*q8*q9^2*s34*s51^2 + 
    9*q1^2*q23*q3*s45*s51^2 - 96*q1*q18*q3^2*s45*s51^2 + 
    32*q10*q18*q3^2*s45*s51^2 - 38*q10*q3^2*q7*s45*s51^2 + 
    9*q1^2*q3*q8*s45*s51^2 + 96*q1*q3^2*q8*s45*s51^2 + 
    6*q10*q3^2*q8*s45*s51^2 + 100*q1*q3*q8^2*s45*s51^2 - 
    72*q3*q8^2*q9*s45*s51^2 - 72*q7*q8^2*q9*s45*s51^2 - 
    32*q1*q18*q3^3*s45^2*s51^2 + 32*q1*q3^3*q8*s45^2*s51^2 + 
    32*q1*q3^2*q8^2*s45^2*s51^2 - 6*q1*q2*q25*q3*s51^3 - 
    172*q1*q2*q3*q7*s51^3 + 72*q10*q8*q9^2*s51^3] + 
 (F[1, 1, 5]/9 - F[1, 1, 9]/9)*r[2*q1 - 66*q10 - 16*q13 - 48*q18 + 160*q19 - 
    48*q3 + 44*q4 - 16*q7 - 42*q8 + 8*q9 - 66*q19^2*s12 - 16*q13*q2*s12 - 
    11*q19*q2*s12 - 56*q19*q3*s12 - 10*q2*q3*s12 - 19*q3^2*s12 - 
    3*q19*q4*s12 + 6*q3*q4*s12 + 32*q13*q5*s12 - 16*q3*q5*s12 + 
    3*q19*q7*s12 - 3*q3*q7*s12 + 53*q2*q8*s12 + 50*q3*q8*s12 - 3*q4*q8*s12 - 
    3*q19*q2*q4*s12^2 + 3*q19*q3*q4*s12^2 - 16*q13*q2*q7*s12^2 + 
    3*q19*q2*q7*s12^2 - 6*q19*q3*q7*s12^2 + 22*q2*q3*q7*s12^2 - 
    19*q3^2*q7*s12^2 + 3*q2*q4*q8*s12^2 - 9*q2*q7*q8*s12^2 - 19*q1^2*s23 + 
    38*q1*q10*s23 + 46*q1*q19*s23 - 35*q10*q19*s23 + 66*q19^2*s23 - 
    65*q19*q3*s23 - 3*q19*q4*s23 - 3*q3*q4*s23 - 29*q3*q5*s23 + 
    16*q4*q5*s23 + q1*q9*s23 + 3*q3*q9*s23 + 19*q19*q3^2*s12*s23 + 
    19*q3^2*q5*s12*s23 - 16*q3*q4*q5*s12*s23 + 22*q1*q10*q19*s23^2 - 
    6*q10*q19*q3*s23^2 - 3*q1*q19*q4*s23^2 + 3*q19*q3*q4*s23^2 - 
    3*q1*q10*q5*s23^2 + 3*q10*q3*q5*s23^2 + 9*q1*q10*q9*s23^2 - 
    9*q10*q3*q9*s23^2 - 3*q1*q4*q9*s23^2 + 3*q3*q4*q9*s23^2 - 16*q1*q13*s34 + 
    16*q10*q2*s34 - 32*q13*q5*s34 - 10*q10*q7*s34 - 18*q1*q8*s34 - 
    12*q4*q8*s34 - 16*q2*q9*s34 - 6*q7*q9*s34 - 54*q8*q9*s34 + 38*q1^2*s45 - 
    32*q1*q13*s45 - 3*q10*q18*s45 - 78*q1*q19*s45 + q10*q19*s45 + 
    32*q1*q2*s45 + 44*q10*q2*s45 - 16*q13*q2*s45 - 78*q19*q2*s45 + 
    21*q1*q3*s45 - 35*q10*q3*s45 - 48*q18*q3*s45 + 32*q19*q3*s45 + 
    26*q2*q3*s45 - 19*q3^2*s45 + 9*q10*q5*s45 - 32*q13*q5*s45 + 
    16*q2*q5*s45 + 22*q3*q5*s45 - 51*q10*q7*s45 - 18*q19*q7*s45 - 
    11*q3*q7*s45 - 18*q1*q8*s45 + 34*q2*q8*s45 + 22*q3*q8*s45 - 9*q7*q8*s45 - 
    34*q1*q9*s45 + 12*q3*q9*s45 - 16*q5*q9*s45 + 6*q7*q9*s45 + 9*q8*q9*s45 - 
    66*q9^2*s45 - 6*q19*q3*q7*s12*s45 - 19*q3^2*q7*s12*s45 - 
    6*q10*q19*q3*s23*s45 + 6*q1*q10*q5*s23*s45 - 13*q10*q3*q5*s23*s45 + 
    16*q10*q2*q5*s34*s45 + 3*q10*q5*q7*s34*s45 - 16*q2*q5*q9*s34*s45 - 
    3*q5*q7*q9*s34*s45 - 50*q2*q9^2*s34*s45 + 36*q8*q9^2*s34*s45 - 
    19*q1^2*q2*s45^2 - 38*q1*q10*q2*s45^2 + 16*q1*q13*q2*s45^2 - 
    3*q10*q18*q2*s45^2 - 19*q10*q2^2*s45^2 + 3*q1*q18*q3*s45^2 - 
    12*q10*q19*q3*s45^2 - 3*q1*q2*q3*s45^2 - 19*q10*q3^2*s45^2 - 
    3*q1*q10*q5*s45^2 + 3*q10*q3*q5*s45^2 - 30*q10*q19*q7*s45^2 - 
    33*q10*q3*q7*s45^2 - 12*q19*q3*q7*s45^2 - 19*q3^2*q7*s45^2 + 
    6*q10*q5*q7*s45^2 + 3*q3*q5*q7*s45^2 - 9*q1*q3*q8*s45^2 + 
    9*q2*q3*q9*s45^2 + 16*q2*q9^2*s45^2 - 16*q2*q5*q9^2*s34*s45^2 + 
    3*q1*q10*q18*q2*s45^3 + 19*q1*q10*q2^2*s45^3 - 12*q10*q19*q3*q7*s45^3 - 
    19*q10*q3^2*q7*s45^3 + 3*q10*q3*q5*q7*s45^3 - 19*q1^2*s51 + 
    66*q1*q10*s51 + 16*q1*q18*s51 + 32*q10*q18*s51 + 71*q1*q19*s51 - 
    94*q10*q19*s51 - 32*q1*q2*s51 + 41*q10*q2*s51 + 32*q13*q2*s51 + 
    112*q19*q2*s51 + 9*q10*q3*s51 + 20*q2*q3*s51 + 3*q10*q4*s51 + 
    48*q18*q4*s51 - 12*q3*q4*s51 - 93*q10*q7*s51 - 12*q19*q7*s51 - 
    52*q3*q7*s51 - 16*q4*q7*s51 + 2*q1*q8*s51 - 36*q10*q8*s51 - 3*q2*q8*s51 + 
    43*q3*q8*s51 + 6*q4*q8*s51 + 66*q8^2*s51 + 3*q1*q9*s51 + 9*q10*q9*s51 - 
    18*q2*q9*s51 + 33*q3*q9*s51 - 9*q4*q9*s51 + 12*q7*q9*s51 - 9*q8*q9*s51 - 
    30*q9^2*s51 - 66*q19^2*q2*s12*s51 + 48*q13*q2^2*s12*s51 - 
    108*q19*q2^2*s12*s51 - 29*q2^2*q3*s12*s51 + 38*q2*q3^2*s12*s51 - 
    3*q19*q2*q4*s12*s51 + 44*q19^2*q7*s12*s51 - 16*q13*q2*q7*s12*s51 + 
    40*q19*q2*q7*s12*s51 + 35*q2*q3*q7*s12*s51 - 38*q3^2*q7*s12*s51 + 
    89*q2^2*q8*s12*s51 + 3*q2*q4*q8*s12*s51 - 59*q2*q7*q8*s12*s51 + 
    84*q2*q8^2*s12*s51 - 18*q7*q8^2*s12*s51 - 22*q19^2*q2*q7*s12^2*s51 + 
    16*q13*q2^2*q7*s12^2*s51 - 9*q19*q2^2*q7*s12^2*s51 - 
    16*q2^2*q3*q7*s12^2*s51 + 19*q2*q3^2*q7*s12^2*s51 + 
    9*q2^2*q7*q8*s12^2*s51 + 34*q2*q7*q8^2*s12^2*s51 - 108*q1^2*q19*s23*s51 + 
    163*q1*q10*q19*s23*s51 + 66*q1*q19^2*s23*s51 - 44*q10*q19^2*s23*s51 - 
    3*q1*q19*q4*s23*s51 - 89*q1^2*q9*s23*s51 - 6*q1*q10*q9*s23*s51 - 
    3*q1*q4*q9*s23*s51 + 3*q3*q4*q9*s23*s51 - 84*q1*q9^2*s23*s51 - 
    50*q1^2*q10*q19*s23^2*s51 + 22*q1*q10*q19^2*s23^2*s51 - 
    50*q1^2*q10*q9*s23^2*s51 + 16*q10*q18*q4*s34*s51 - 20*q10*q4*q7*s34*s51 - 
    18*q10*q4*q8*s34*s51 - 34*q1*q8^2*s34*s51 - 12*q4*q7*q9*s34*s51 - 
    18*q10*q8*q9*s34*s51 - 34*q2*q9^2*s34*s51 - 36*q8*q9^2*s34*s51 + 
    22*q10*q19^2*s45*s51 + 19*q1^2*q2*s45*s51 - 16*q1*q10*q2*s45*s51 - 
    16*q1*q13*q2*s45*s51 + 16*q10*q19*q2*s45*s51 - 38*q10*q2^2*s45*s51 - 
    48*q13*q2^2*s45*s51 + 32*q1*q18*q3*s45*s51 + 16*q10*q18*q3*s45*s51 - 
    51*q1*q2*q3*s45*s51 + 10*q2^2*q3*s45*s51 - 48*q18*q3^2*s45*s51 - 
    19*q2*q3^2*s45*s51 - 25*q1*q19*q7*s45*s51 - 18*q10*q19*q7*s45*s51 - 
    22*q19^2*q7*s45*s51 + 13*q1*q3*q7*s45*s51 - 93*q10*q3*q7*s45*s51 - 
    38*q3^2*q7*s45*s51 + 12*q10*q2*q8*s45*s51 - 32*q1*q3*q8*s45*s51 - 
    6*q10*q3*q8*s45*s51 + 67*q3^2*q8*s45*s51 - 50*q1*q8^2*s45*s51 + 
    66*q3*q8^2*s45*s51 + 36*q7*q8^2*s45*s51 + 18*q2*q3*q9*s45*s51 - 
    12*q1*q7*q9*s45*s51 - 9*q3*q8*q9*s45*s51 + 27*q7*q8*q9*s45*s51 + 
    50*q2*q9^2*s45*s51 - 36*q8*q9^2*s45*s51 + 19*q1*q10*q2^2*s45^2*s51 + 
    16*q1*q13*q2^2*s45^2*s51 + 19*q1^2*q2*q3*s45^2*s51 + 
    3*q1*q2^2*q3*s45^2*s51 + 16*q1*q18*q3^2*s45^2*s51 - 
    38*q10*q3^2*q7*s45^2*s51 - 16*q1*q3^2*q8*s45^2*s51 - 
    16*q1*q3*q8^2*s45^2*s51 - 36*q7*q8^2*q9*s45^2*s51 - 19*q1^2*q19*s51^2 + 
    111*q1*q10*q19*s51^2 - 22*q1*q19^2*s51^2 - 44*q10*q19^2*s51^2 - 
    19*q1^2*q2*s51^2 + 14*q10*q19*q2*s51^2 + 22*q19^2*q2*s51^2 - 
    19*q10*q2^2*s51^2 + 16*q13*q2^2*s51^2 - 19*q19*q2^2*s51^2 - 
    48*q1*q18*q3*s51^2 + 48*q10*q18*q3*s51^2 + 51*q1*q2*q3*s51^2 - 
    16*q2^2*q3*s51^2 + 19*q2*q3^2*s51^2 - 16*q1*q18*q4*s51^2 + 
    48*q10*q18*q4*s51^2 - 3*q1*q19*q4*s51^2 + 3*q10*q19*q4*s51^2 - 
    3*q19*q2*q4*s51^2 - 49*q1*q19*q7*s51^2 + 6*q10*q19*q7*s51^2 + 
    44*q19^2*q7*s51^2 - 32*q1*q2*q7*s51^2 + 111*q19*q2*q7*s51^2 - 
    35*q1*q3*q7*s51^2 - 54*q10*q3*q7*s51^2 + 54*q2*q3*q7*s51^2 - 
    19*q3^2*q7*s51^2 + 16*q1*q4*q7*s51^2 - 54*q10*q4*q7*s51^2 + 
    3*q19*q4*q7*s51^2 + 33*q10*q2*q8*s51^2 + 32*q1*q3*q8*s51^2 + 
    6*q10*q3*q8*s51^2 + 9*q10*q4*q8*s51^2 + 3*q2*q4*q8*s51^2 - 
    45*q2*q7*q8*s51^2 + 34*q1*q8^2*s51^2 + 45*q1*q10*q9*s51^2 - 
    9*q10*q3*q9*s51^2 + 18*q2*q3*q9*s51^2 - 3*q1*q4*q9*s51^2 + 
    12*q3*q4*q9*s51^2 - 33*q1*q7*q9*s51^2 + 15*q4*q7*q9*s51^2 - 
    45*q10*q8*q9*s51^2 + 54*q3*q8*q9*s51^2 + 54*q7*q8*q9*s51^2 + 
    36*q10*q9^2*s51^2 + 34*q2*q9^2*s51^2 + 36*q8*q9^2*s51^2 - 
    66*q19^2*q2*q7*s12*s51^2 + 32*q13*q2^2*q7*s12*s51^2 - 
    83*q19*q2^2*q7*s12*s51^2 - 32*q2^2*q3*q7*s12*s51^2 + 
    38*q2*q3^2*q7*s12*s51^2 + 83*q2^2*q7*q8*s12*s51^2 + 
    18*q2*q7*q8^2*s12*s51^2 + 22*q19^2*q2^2*q7*s12^2*s51^2 + 
    12*q19*q2^3*q7*s12^2*s51^2 - 12*q2^3*q7*q8*s12^2*s51^2 - 
    34*q2^2*q7*q8^2*s12^2*s51^2 - 83*q1^2*q10*q19*s23*s51^2 + 
    66*q1*q10*q19^2*s23*s51^2 - 83*q1^2*q10*q9*s23*s51^2 - 
    18*q1*q10*q9^2*s23*s51^2 + 12*q1^3*q10*q19*s23^2*s51^2 - 
    22*q1^2*q10*q19^2*s23^2*s51^2 + 12*q1^3*q10*q9*s23^2*s51^2 + 
    34*q1^2*q10*q9^2*s23^2*s51^2 + 16*q10*q18*q4^2*s34*s51^2 - 
    16*q10*q4^2*q7*s34*s51^2 - 36*q10*q8*q9^2*s34*s51^2 + 
    22*q10*q19^2*q2*s45*s51^2 - 19*q10*q19*q2^2*s45*s51^2 - 
    19*q1^2*q2*q3*s45*s51^2 - 48*q1*q18*q3^2*s45*s51^2 + 
    16*q10*q18*q3^2*s45*s51^2 - 19*q1^2*q19*q7*s45*s51^2 - 
    22*q1*q19^2*q7*s45*s51^2 + 19*q1^2*q3*q7*s45*s51^2 - 
    19*q10*q3^2*q7*s45*s51^2 + 48*q1*q3^2*q8*s45*s51^2 + 
    3*q10*q3^2*q8*s45*s51^2 + 50*q1*q3*q8^2*s45*s51^2 - 
    36*q3*q8^2*q9*s45*s51^2 - 36*q7*q8^2*q9*s45*s51^2 - 
    16*q1*q18*q3^3*s45^2*s51^2 + 16*q1*q3^3*q8*s45^2*s51^2 + 
    16*q1*q3^2*q8^2*s45^2*s51^2 + 22*q10*q19^2*q2*s51^3 - 
    19*q10*q19*q2^2*s51^3 + 19*q1^2*q2*q3*s51^3 - 3*q10*q19*q2*q4*s51^3 - 
    19*q1^2*q19*q7*s51^3 - 22*q1*q19^2*q7*s51^3 - 19*q1^2*q2*q7*s51^3 + 
    16*q13*q2^2*q7*s51^3 - 19*q1^2*q3*q7*s51^3 + 51*q1*q2*q3*q7*s51^3 - 
    16*q2^2*q3*q7*s51^3 + 19*q2*q3^2*q7*s51^3 - 3*q1*q19*q4*q7*s51^3 + 
    6*q10*q19*q4*q7*s51^3 + 3*q10*q2*q4*q8*s51^3 - 3*q1*q4*q7*q9*s51^3 + 
    36*q10*q8*q9^2*s51^3 + 19*q1^2*q2*q3*q7*s51^4] + 
 (-F[1, 1, 9]/9 + F[1, 1, 10]/9)*r[38*q1 - 47*q10 + 32*q16 + 54*q2 + 32*q22 - 
    117*q3 + 6*q4 - 6*q5 - 60*q7 - 12*q8 + 6*q3*q4*s12 - 41*q3*q5*s12 - 
    111*q3*q7*s12 - 6*q7*q8*s12 + 32*q1*q22*s23 - 16*q10*q22*s23 - 
    32*q22*q3*s23 + 6*q1*q5*s23 - 44*q3*q5*s23 + 6*q4*q5*s23 + 19*q5^2*s23 - 
    6*q3*q4*q5*s12*s23 - 19*q3*q5^2*s12*s23 + 16*q1^2*q22*s23^2 - 
    16*q1^2*q5*s23^2 + 19*q1*q5^2*s23^2 - 19*q3*q5^2*s23^2 - 19*q1^2*s34 - 
    16*q1*q16*s34 - 16*q1*q2*s34 + 41*q10*q2*s34 - 16*q16*q2*s34 - 
    16*q1*q22*s34 - 16*q16*q5*s34 - 88*q10*q7*s34 - 32*q16*q7*s34 + 
    6*q1*q8*s34 - 16*q1^2*q22*s23*s34 - 3*q1^2*q5*s23*s34 + 
    19*q10^2*q2*s34^2 - 16*q10*q2^2*s34^2 + 16*q16*q2^2*s34^2 - 
    19*q10^2*q7*s34^2 - 38*q1^2*s45 + 3*q1*q10*s45 - 38*q10^2*s45 + 
    32*q1*q16*s45 - 111*q1*q2*s45 + 3*q10*q2*s45 + 32*q16*q2*s45 - 
    16*q1*q22*s45 + 48*q10*q22*s45 + 32*q2*q22*s45 + 3*q1*q3*s45 - 
    60*q10*q3*s45 + 32*q22*q3*s45 - 6*q1*q5*s45 - 196*q10*q5*s45 - 
    76*q3*q5*s45 - 19*q5^2*s45 - 243*q10*q7*s45 - 117*q3*q7*s45 - 
    79*q5*q7*s45 + 6*q1*q8*s45 - 19*q3*q5^2*s12*s45 - 60*q3*q5*q7*s12*s45 - 
    32*q1^2*q22*s23*s45 + 48*q1*q10*q22*s23*s45 + 32*q1^2*q5*s23*s45 - 
    54*q1*q10*q5*s23*s45 - 60*q10*q3*q5*s23*s45 - 38*q1*q5^2*s23*s45 - 
    19*q3*q5^2*s23*s45 + 16*q1^2*q10*q22*s23^2*s45 - 
    16*q1^2*q10*q5*s23^2*s45 + 19*q1*q10*q5^2*s23^2*s45 - 
    19*q10*q3*q5^2*s23^2*s45 + 19*q1^2*q2*s34*s45 + 3*q10*q2^2*s34*s45 + 
    16*q16*q2^2*s34*s45 + 32*q1^2*q22*s34*s45 + 16*q1*q2*q22*s34*s45 + 
    6*q1^2*q5*s34*s45 - 16*q10*q2*q5*s34*s45 + 16*q16*q2*q5*s34*s45 - 
    76*q10^2*q7*s34*s45 - 98*q10*q5*q7*s34*s45 + 19*q10^2*q2*q5*s34^2*s45 - 
    16*q10*q2^2*q5*s34^2*s45 + 16*q16*q2^2*q5*s34^2*s45 - 
    19*q10^2*q5*q7*s34^2*s45 + 38*q1^2*q2*s45^2 - 3*q1*q10*q2*s45^2 - 
    48*q1*q16*q2*s45^2 + 19*q1*q2^2*s45^2 - 3*q10*q2^2*s45^2 - 
    16*q16*q2^2*s45^2 + 16*q1^2*q22*s45^2 - 48*q1*q10*q22*s45^2 - 
    16*q1*q2*q22*s45^2 - 19*q10^2*q3*s45^2 - 16*q1^2*q5*s45^2 + 
    54*q1*q10*q5*s45^2 - 57*q10^2*q5*s45^2 - 95*q10*q3*q5*s45^2 + 
    19*q1*q5^2*s45^2 - 57*q10*q5^2*s45^2 - 19*q3*q5^2*s45^2 - 
    95*q10^2*q7*s45^2 - 155*q10*q3*q7*s45^2 - 212*q10*q5*q7*s45^2 - 
    95*q3*q5*q7*s45^2 - 19*q5^2*q7*s45^2 - 19*q3*q5^2*q7*s12*s45^2 - 
    32*q1^2*q10*q22*s23*s45^2 + 32*q1^2*q10*q5*s23*s45^2 - 
    19*q10^2*q3*q5*s23*s45^2 - 38*q1*q10*q5^2*s23*s45^2 - 
    19*q10*q3*q5^2*s23*s45^2 - 16*q1^2*q2*q22*s34*s45^2 - 
    3*q1^2*q2*q5*s34*s45^2 - 57*q10^2*q5*q7*s34*s45^2 - 
    19*q10*q5^2*q7*s34*s45^2 + 3*q1*q10*q2^2*s45^3 + 16*q1*q16*q2^2*s45^3 + 
    16*q1^2*q10*q22*s45^3 - 16*q1^2*q10*q5*s45^3 - 19*q10^2*q3*q5*s45^3 + 
    19*q1*q10*q5^2*s45^3 - 19*q10*q3*q5^2*s45^3 - 38*q10^2*q3*q7*s45^3 - 
    57*q10^2*q5*q7*s45^3 - 114*q10*q3*q5*q7*s45^3 - 38*q10*q5^2*q7*s45^3 - 
    19*q3*q5^2*q7*s45^3 - 19*q10^2*q3*q5*q7*s45^4 - 19*q10*q3*q5^2*q7*s45^4 + 
    92*q1*q2*s51 + 38*q2^2*s51 + 16*q10*q22*s51 + 16*q2*q22*s51 - 
    63*q2*q3*s51 + 32*q22*q3*s51 - 32*q1*q7*s51 - 66*q10*q7*s51 + 
    29*q2*q7*s51 - 73*q3*q7*s51 - 6*q1*q8*s51 - 22*q2*q3*q7*s12*s51 + 
    6*q2*q7*q8*s12*s51 - 19*q1^2*q2*s34*s51 + 3*q10*q2^2*s34*s51 + 
    16*q16*q2^2*s34*s51 - 19*q10^2*q7*s34*s51 - 16*q1*q2*q7*s34*s51 - 
    6*q10*q4*q7*s34*s51 - 38*q1^2*q2*s45*s51 - 16*q1*q16*q2*s45*s51 - 
    19*q1*q2^2*s45*s51 - 3*q10*q2^2*s45*s51 - 16*q16*q2^2*s45*s51 + 
    60*q1*q2*q3*s45*s51 - 38*q10^2*q7*s45*s51 - 16*q1*q3*q7*s45*s51 - 
    60*q10*q3*q7*s45*s51 - 6*q1*q3*q8*s45*s51 + 3*q1*q10*q2^2*s45^2*s51 + 
    16*q1*q16*q2^2*s45^2*s51 - 19*q1^2*q2*q3*s45^2*s51 - 
    19*q10^2*q3*q7*s45^2*s51 + 38*q1^2*q2*s51^2 + 19*q1*q2^2*s51^2 - 
    57*q1*q2*q3*s51^2 - 38*q2^2*q3*s51^2 - 38*q1^2*q7*s51^2 + 
    73*q1*q2*q7*s51^2 + 19*q2^2*q7*s51^2 + 57*q1*q3*q7*s51^2 - 
    41*q2*q3*q7*s51^2 - 19*q2^2*q3*q7*s12*s51^2 - 19*q1^2*q2*q7*s34*s51^2 + 
    19*q1^2*q2*q3*s45*s51^2 + 19*q1*q2^2*q3*s45*s51^2 - 
    19*q1^2*q3*q7*s45*s51^2 - 19*q1^2*q2*q3*s51^3 - 19*q1*q2^2*q3*s51^3 + 
    38*q1^2*q2*q7*s51^3 + 19*q1*q2^2*q7*s51^3 + 19*q1^2*q3*q7*s51^3 - 
    38*q1*q2*q3*q7*s51^3 - 38*q2^2*q3*q7*s51^3 - 19*q1^2*q2*q3*q7*s51^4 - 
    19*q1*q2^2*q3*q7*s51^4] + 
 r[-4*q1 + 39*q10 + 5*q2 + 42*q3 + 21*q4 - 4*q5 + 12*q7 - 11*q8 + 
    12*q2*q3*s12 + 8*q3*q4*s12 - 13*q4^2*s12 + 9*q3*q5*s12 + 5*q4*q5*s12 + 
    47*q3*q7*s12 + 5*q4*q7*s12 - 4*q5*q7*s12 + 4*q7^2*s12 - 21*q2*q8*s12 - 
    5*q3*q8*s12 + 18*q7*q8*s12 - 39*q8^2*s12 - 13*q3*q4^2*s12^2 + 
    8*q3*q4*q5*s12^2 + 8*q2*q3*q7*s12^2 - 4*q3^2*q7*s12^2 + 
    12*q3*q5*q7*s12^2 - 8*q2*q7*q8*s12^2 - 13*q7*q8^2*s12^2 + 8*q10*q3*s23 + 
    4*q3^2*s23 + 13*q10*q4*s23 + 5*q3*q4*s23 - 13*q4^2*s23 + 8*q4*q5*s23 - 
    13*q3*q4^2*s12*s23 + 5*q3*q4*q5*s12*s23 - 13*q4^2*q5*s12*s23 + 
    13*q3*q4^2*q5*s12^2*s23 - 13*q4^2*q5*s23^2 + 13*q3*q4^2*q5*s12*s23^2 + 
    26*q10*q4*s34 + 44*q10*q7*s34 + 13*q4*q7*s34 + 8*q1*q8*s34 + 
    39*q8^2*s34 + 13*q10*q4*q7*s34^2 - 13*q1*q8^2*s34^2 + 21*q10*q3*s45 - 
    4*q2*q3*s45 + 4*q3^2*s45 + 48*q10*q7*s45 + 17*q3*q7*s45 + 8*q1*q8*s45 + 
    13*q2*q8*s45 + 5*q3*q8*s45 + 39*q8^2*s45 + 4*q3^2*q7*s12*s45 + 
    9*q3*q5*q7*s12*s45 + 4*q3*q7^2*s12*s45 + 4*q3*q5*q7^2*s12^2*s45 + 
    4*q10*q3^2*s23*s45 - 26*q1*q8^2*s34*s45 + 4*q10*q3^2*s45^2 + 
    21*q10*q3*q7*s45^2 + 4*q3^2*q7*s45^2 - 13*q1*q8^2*s45^2 + 
    4*q10*q3^2*q7*s45^3 + 12*q10*q3*s51 + 9*q2*q3*s51 + 21*q10*q4*s51 - 
    13*q1*q7*s51 + 69*q10*q7*s51 + 5*q2*q7*s51 + 55*q3*q7*s51 + 
    26*q4*q7*s51 - 13*q2*q8*s51 - 13*q3*q8*s51 + 8*q7*q8*s51 - 39*q8^2*s51 + 
    8*q2*q3^2*s12*s51 + 17*q2*q3*q7*s12*s51 - 8*q3^2*q7*s12*s51 - 
    31*q2*q7*q8*s12*s51 + 13*q2*q8^2*s12*s51 - 13*q7*q8^2*s12*s51 + 
    4*q2*q3^2*q7*s12^2*s51 + 13*q2*q7*q8^2*s12^2*s51 + 13*q10*q4^2*s34*s51 + 
    57*q10*q4*q7*s34*s51 + 13*q4^2*q7*s34*s51 + 26*q1*q8^2*s34*s51 + 
    13*q10*q4^2*q7*s34^2*s51 + 4*q10*q3^2*s45*s51 - 4*q2*q3^2*s45*s51 - 
    9*q1*q3*q7*s45*s51 + 33*q10*q3*q7*s45*s51 + 8*q3^2*q7*s45*s51 - 
    4*q3*q7^2*s45*s51 + 5*q1*q3*q8*s45*s51 + 39*q1*q8^2*s45*s51 - 
    13*q3*q8^2*s45*s51 + 8*q10*q3^2*q7*s45^2*s51 + 13*q1*q3*q8^2*s45^2*s51 + 
    4*q2*q3^2*s51^2 + 8*q1*q3*q7*s51^2 + 12*q10*q3*q7*s51^2 + 
    9*q2*q3*q7*s51^2 - 4*q3^2*q7*s51^2 + 21*q10*q4*q7*s51^2 - 
    4*q1*q7^2*s51^2 - 8*q1*q3*q8*s51^2 - 13*q2*q7*q8*s51^2 - 
    13*q1*q8^2*s51^2 + 8*q2*q3^2*q7*s12*s51^2 + 13*q2*q7*q8^2*s12*s51^2 + 
    13*q10*q4^2*q7*s34*s51^2 + 4*q10*q3^2*q7*s45*s51^2 - 
    4*q1*q3*q7^2*s45*s51^2 - 13*q1*q3*q8^2*s45*s51^2 + 4*q2*q3^2*q7*s51^3]*
  ((-2*F[1, 1, 6]^2)/9 + (4*F[1, 1, 6]*F[1, 1, 9])/9 - (2*F[1, 1, 9]^2)/9 - 
   (4*F[2, 1, 14])/9 - (4*F[2, 1, 15])/9 + (2*tci[1, 1]^2)/27) + 
 r[-8*q1 + 119*q10 + 96*q12 + 96*q17 - 308*q2 + 318*q3 - 88*q4 + 210*q5 + 
    513*q7 - 148*q8 + 53*q9 + 27*q19*q2*s12 + 64*q17*q3*s12 + 27*q19*q3*s12 + 
    234*q2*q3*s12 - 88*q3*q4*s12 - 32*q17*q5*s12 + 200*q3*q5*s12 + 
    6*q4*q5*s12 - 32*q17*q7*s12 - 18*q19*q7*s12 - 148*q2*q7*s12 + 
    186*q3*q7*s12 + 74*q5*q7*s12 - 54*q2*q8*s12 - 18*q3*q8*s12 - 
    18*q4*q8*s12 + 6*q5*q8*s12 - 116*q7*q8*s12 - 132*q8^2*s12 - 
    32*q17*q2*q3*s12^2 + 32*q17*q3^2*s12^2 - 32*q3^2*q4*s12^2 + 
    64*q17*q3*q5*s12^2 + 24*q3*q4*q5*s12^2 + 32*q17*q2*q7*s12^2 + 
    9*q19*q2*q7*s12^2 + 42*q2*q3*q7*s12^2 - 96*q17*q5*q7*s12^2 + 
    182*q3*q5*q7*s12^2 + 64*q17*q7^2*s12^2 - 24*q4*q5*q8*s12^2 - 
    9*q2*q7*q8*s12^2 - 12*q5*q7*q8*s12^2 - 64*q7^2*q8*s12^2 - 
    68*q7*q8^2*s12^2 - 63*q1*q10*s23 - 27*q1*q19*s23 + 18*q10*q19*s23 + 
    86*q10*q3*s23 - 27*q19*q3*s23 + 6*q3*q4*s23 - 6*q1*q5*s23 + 
    252*q10*q5*s23 + 81*q3*q5*s23 - 6*q4*q5*s23 - 148*q1*q9*s23 - 
    12*q10*q9*s23 - 6*q3*q9*s23 - 100*q5*q9*s23 - 168*q9^2*s23 + 
    32*q17*q3*q5*s12*s23 - 6*q3*q4*q5*s12*s23 + 38*q3*q5^2*s12*s23 - 
    32*q17*q3^2*q5*s12^2*s23 + 32*q3^2*q4*q5*s12^2*s23 - 9*q1*q10*q19*s23^2 + 
    80*q1*q10*q5*s23^2 + 68*q10*q3*q5*s23^2 + 6*q3*q4*q5*s23^2 + 
    38*q3*q5^2*s23^2 - 62*q1*q10*q9*s23^2 + 18*q10*q3*q9*s23^2 - 
    6*q3*q4*q9*s23^2 + 95*q1*q2*s34 - 44*q10*q2*s34 - 32*q12*q2*s34 + 
    9*q1*q23*s34 + 18*q2*q23*s34 + 38*q10*q4*s34 - 96*q12*q4*s34 - 
    86*q1*q5*s34 + 400*q10*q5*s34 + 6*q4*q5*s34 + 477*q10*q7*s34 - 
    64*q12*q7*s34 + 74*q2*q7*s34 + 27*q23*q7*s34 + 74*q5*q7*s34 + 
    154*q1*q8*s34 - 18*q4*q8*s34 - 54*q5*q8*s34 + 132*q8^2*s34 + 
    18*q10*q9*s34 + 16*q2*q9*s34 - 18*q4*q9*s34 - 86*q5*q9*s34 + 
    36*q7*q9*s34 + 90*q8*q9*s34 - 60*q9^2*s34 - 6*q4*q5*q8*s12*s34 - 
    9*q1^2*q23*s34^2 + 9*q2^2*q23*s34^2 - 32*q10*q2*q4*s34^2 + 
    32*q12*q2*q4*s34^2 + 42*q10*q2*q5*s34^2 + 96*q12*q2*q5*s34^2 + 
    9*q1*q23*q5*s34^2 + 120*q10*q4*q7*s34^2 - 96*q12*q4*q7*s34^2 + 
    182*q10*q5*q7*s34^2 - 96*q12*q5*q7*s34^2 - 9*q1^2*q8*s34^2 - 
    36*q10*q4*q8*s34^2 - 6*q4*q5*q8*s34^2 - 68*q1*q8^2*s34^2 - 
    9*q2^2*q9*s34^2 - 64*q2*q5*q9*s34^2 - 24*q4*q7*q9*s34^2 - 
    12*q5*q7*q9*s34^2 - 36*q10*q8*q9*s34^2 - 108*q5*q8*q9*s34^2 - 
    68*q2*q9^2*s34^2 - 72*q8*q9^2*s34^2 + 235*q1*q10*s45 - 9*q10*q19*s45 + 
    163*q1*q2*s45 + 112*q10*q2*s45 + 6*q17*q2*s45 - 18*q1*q23*s45 + 
    18*q2*q23*s45 - 50*q1*q3*s45 + 250*q10*q3*s45 - 246*q2*q3*s45 + 
    98*q1*q5*s45 + 304*q10*q5*s45 + 96*q12*q5*s45 + 6*q17*q5*s45 + 
    6*q2*q5*s45 + 306*q3*q5*s45 + 76*q5^2*s45 + 891*q10*q7*s45 + 
    6*q12*q7*s45 + 90*q17*q7*s45 + 9*q19*q7*s45 + 596*q3*q7*s45 + 
    414*q5*q7*s45 + 76*q7^2*s45 + 36*q10*q8*s45 - 18*q2*q8*s45 + 
    9*q3*q8*s45 - 18*q5*q8*s45 - 57*q7*q8*s45 - 36*q8^2*s45 + 30*q2*q9*s45 - 
    24*q3*q9*s45 - 27*q5*q9*s45 + 18*q7*q9*s45 - 90*q8*q9*s45 + 
    132*q9^2*s45 + 38*q3*q5^2*s12*s45 - 32*q17*q5*q7*s12*s45 + 
    252*q3*q5*q7*s12*s45 + 64*q17*q7^2*s12*s45 + 114*q3*q7^2*s12*s45 + 
    6*q5*q7*q8*s12*s45 - 102*q7^2*q8*s12*s45 - 60*q7*q8^2*s12*s45 - 
    32*q17*q5*q7^2*s12^2*s45 + 38*q3*q5*q7^2*s12^2*s45 + 
    32*q17*q7^3*s12^2*s45 - 6*q5*q7^2*q8*s12^2*s45 - 32*q7^3*q8*s12^2*s45 - 
    32*q7^2*q8^2*s12^2*s45 - 240*q1*q10*q5*s23*s45 + 126*q10*q3*q5*s23*s45 + 
    114*q10*q5^2*s23*s45 + 38*q3*q5^2*s23*s45 + 38*q10*q3*q5^2*s23^2*s45 - 
    9*q1^2*q23*s34*s45 - 18*q2^2*q23*s34*s45 + 95*q1*q2*q5*s34*s45 - 
    130*q10*q2*q5*s34*s45 - 64*q12*q2*q5*s34*s45 + 9*q1*q23*q5*s34*s45 - 
    9*q2*q23*q5*s34*s45 + 114*q10*q5^2*s34*s45 + 96*q12*q5^2*s34*s45 + 
    616*q10*q5*q7*s34*s45 - 32*q12*q5*q7*s34*s45 + 76*q10*q7^2*s34*s45 - 
    9*q1^2*q8*s34*s45 - 68*q1*q8^2*s34*s45 + 18*q2^2*q9*s34*s45 + 
    102*q2*q5*q9*s34*s45 - 134*q5^2*q9*s34*s45 + 18*q5*q7*q9*s34*s45 + 
    18*q5*q8*q9*s34*s45 + 200*q2*q9^2*s34*s45 - 132*q5*q9^2*s34*s45 - 
    144*q8*q9^2*s34*s45 + 9*q2^2*q23*q5*s34^2*s45 + 
    96*q12*q2*q5^2*s34^2*s45 + 38*q10*q5^2*q7*s34^2*s45 - 
    32*q12*q5^2*q7*s34^2*s45 - 9*q2^2*q5*q9*s34^2*s45 - 
    96*q2*q5^2*q9*s34^2*s45 - 6*q5^2*q7*q9*s34^2*s45 - 
    100*q2*q5*q9^2*s34^2*s45 + 72*q5*q8*q9^2*s34^2*s45 - 
    157*q1*q10*q2*s45^2 + 6*q1*q12*q2*s45^2 + 104*q1*q2*q3*s45^2 + 
    332*q1*q10*q5*s45^2 + 6*q1*q17*q5*s45^2 - 92*q1*q2*q5*s45^2 + 
    154*q10*q2*q5*s45^2 - 6*q12*q2*q5*s45^2 + 294*q10*q3*q5*s45^2 + 
    114*q10*q5^2*s45^2 + 38*q3*q5^2*s45^2 + 602*q10*q3*q7*s45^2 + 
    786*q10*q5*q7*s45^2 + 352*q3*q5*q7*s45^2 + 76*q5^2*q7*s45^2 + 
    190*q10*q7^2*s45^2 + 114*q3*q7^2*s45^2 + 38*q5*q7^2*s45^2 - 
    18*q10*q2*q8*s45^2 + 18*q10*q3*q8*s45^2 - 72*q7*q8^2*s45^2 - 
    18*q2*q3*q9*s45^2 + 18*q2*q5*q9*s45^2 - 126*q7*q8*q9*s45^2 + 
    72*q8^2*q9*s45^2 - 32*q2*q9^2*s45^2 + 38*q3*q5^2*q7*s12*s45^2 + 
    38*q3*q5*q7^2*s12*s45^2 + 38*q10*q3*q5^2*s23*s45^2 - 
    32*q12*q2*q5^2*s34*s45^2 + 114*q10*q5^2*q7*s34*s45^2 + 
    38*q10*q5*q7^2*s34*s45^2 + 32*q2*q5^2*q9*s34*s45^2 + 
    64*q2*q5*q9^2*s34*s45^2 + 32*q12*q2*q5^3*s34^2*s45^2 - 
    32*q2*q5^3*q9*s34^2*s45^2 - 32*q2*q5^2*q9^2*s34^2*s45^2 - 
    172*q1*q10*q2*q5*s45^3 - 6*q1*q17*q2*q5*s45^3 + 38*q10*q3*q5^2*s45^3 + 
    352*q10*q3*q5*q7*s45^3 + 114*q10*q5^2*q7*s45^3 + 38*q3*q5^2*q7*s45^3 + 
    114*q10*q3*q7^2*s45^3 + 76*q10*q5*q7^2*s45^3 + 38*q3*q5*q7^2*s45^3 + 
    72*q7*q8^2*q9*s45^3 + 38*q10*q3*q5^2*q7*s45^4 + 38*q10*q3*q5*q7^2*s45^4 + 
    86*q1*q10*s51 + 9*q1*q19*s51 + 18*q10*q19*s51 - 187*q1*q2*s51 + 
    44*q10*q2*s51 - 6*q17*q2*s51 - 9*q19*q2*s51 - 18*q1*q23*s51 - 
    9*q2*q23*s51 + 68*q10*q3*s51 + 282*q2*q3*s51 + 24*q3*q4*s51 + 
    190*q1*q7*s51 + 254*q10*q7*s51 + 6*q17*q7*s51 - 18*q19*q7*s51 - 
    323*q2*q7*s51 - 27*q23*q7*s51 - 74*q3*q7*s51 + 56*q4*q7*s51 + 
    38*q7^2*s51 - 160*q1*q8*s51 - 18*q10*q8*s51 - 18*q2*q8*s51 + 
    60*q3*q8*s51 - 10*q7*q8*s51 - 132*q8^2*s51 + 63*q10*q9*s51 + 
    84*q2*q9*s51 - 66*q3*q9*s51 + 36*q4*q9*s51 + 18*q7*q9*s51 + 
    18*q8*q9*s51 + 60*q9^2*s51 + 27*q19*q2*q7*s12*s51 + 
    214*q2*q3*q7*s12*s51 + 32*q17*q7^2*s12*s51 - 46*q2*q7*q8*s12*s51 - 
    32*q7^2*q8*s12*s51 - 9*q19*q2^2*q7*s12^2*s51 - 32*q17*q2*q7^2*s12^2*s51 - 
    32*q17*q7^3*s12^2*s51 + 9*q2^2*q7*q8*s12^2*s51 + 
    32*q2*q7^2*q8*s12^2*s51 + 32*q7^3*q8*s12^2*s51 + 
    36*q2*q7*q8^2*s12^2*s51 + 32*q7^2*q8^2*s12^2*s51 - 
    27*q1*q10*q19*s23*s51 - 136*q1*q10*q9*s23*s51 - 6*q3*q4*q9*s23*s51 - 
    36*q10*q9^2*s23*s51 + 9*q1^2*q10*q19*s23^2*s51 + 
    9*q1^2*q10*q9*s23^2*s51 + 68*q1*q10*q9^2*s23^2*s51 + 
    18*q1^2*q23*s34*s51 - 18*q2^2*q23*s34*s51 + 95*q1*q2*q7*s34*s51 + 
    90*q10*q4*q7*s34*s51 - 32*q12*q4*q7*s34*s51 + 38*q10*q7^2*s34*s51 + 
    18*q1^2*q8*s34*s51 + 18*q10*q4*q8*s34*s51 + 136*q1*q8^2*s34*s51 + 
    18*q2^2*q9*s34*s51 + 54*q4*q7*q9*s34*s51 - 54*q10*q8*q9*s34*s51 + 
    72*q10*q9^2*s34*s51 + 136*q2*q9^2*s34*s51 + 144*q8*q9^2*s34*s51 + 
    32*q10*q4^2*q7*s34^2*s51 - 32*q12*q4^2*q7*s34^2*s51 - 
    72*q10*q8*q9^2*s34^2*s51 - 89*q1*q10*q2*s45*s51 - 6*q1*q12*q2*s45*s51 - 
    9*q10*q19*q2*s45*s51 + 18*q1^2*q23*s45*s51 + 9*q2^2*q23*s45*s51 - 
    83*q1*q2*q3*s45*s51 + 9*q1*q23*q3*s45*s51 - 9*q2*q23*q3*s45*s51 + 
    6*q1*q12*q7*s45*s51 + 9*q1*q19*q7*s45*s51 + 92*q1*q3*q7*s45*s51 + 
    338*q10*q3*q7*s45*s51 + 152*q10*q7^2*s45*s51 + 114*q3*q7^2*s45*s51 + 
    18*q1^2*q8*s45*s51 - 36*q10*q2*q8*s45*s51 + 136*q1*q8^2*s45*s51 - 
    36*q3*q8^2*s45*s51 - 72*q7*q8^2*s45*s51 - 9*q2^2*q9*s45*s51 - 
    36*q2*q3*q9*s45*s51 + 18*q3*q8*q9*s45*s51 - 234*q7*q8*q9*s45*s51 - 
    100*q2*q9^2*s45*s51 + 72*q8*q9^2*s45*s51 + 114*q10*q3*q7^2*s45^2*s51 + 
    144*q7*q8^2*q9*s45^2*s51 + 6*q1*q12*q2*s51^2 - 9*q10*q19*q2*s51^2 - 
    9*q1^2*q23*s51^2 + 9*q2^2*q23*s51^2 + 172*q1*q2*q3*s51^2 - 
    9*q2*q23*q3*s51^2 - 6*q1*q12*q7*s51^2 + 9*q1*q19*q7*s51^2 - 
    187*q1*q2*q7*s51^2 - 6*q17*q2*q7*s51^2 - 92*q1*q3*q7*s51^2 + 
    68*q10*q3*q7*s51^2 + 326*q2*q3*q7*s51^2 + 6*q10*q4*q7*s51^2 + 
    38*q10*q7^2*s51^2 - 9*q1^2*q8*s51^2 - 36*q10*q2*q8*s51^2 + 
    6*q1*q3*q8*s51^2 + 18*q10*q3*q8*s51^2 - 6*q10*q4*q8*s51^2 + 
    18*q2*q7*q8*s51^2 - 68*q1*q8^2*s51^2 - 9*q2^2*q9*s51^2 + 
    18*q10*q3*q9*s51^2 - 36*q2*q3*q9*s51^2 - 24*q3*q4*q9*s51^2 - 
    36*q4*q7*q9*s51^2 + 90*q10*q8*q9*s51^2 - 108*q3*q8*q9*s51^2 - 
    108*q7*q8*q9*s51^2 - 72*q10*q9^2*s51^2 - 68*q2*q9^2*s51^2 - 
    72*q8*q9^2*s51^2 - 32*q17*q2*q7^2*s12*s51^2 + 32*q2*q7^2*q8*s12*s51^2 + 
    32*q17*q2*q7^3*s12^2*s51^2 - 32*q2*q7^3*q8*s12^2*s51^2 - 
    32*q2*q7^2*q8^2*s12^2*s51^2 + 144*q10*q8*q9^2*s34*s51^2 - 
    9*q1^2*q23*q3*s45*s51^2 + 38*q10*q3*q7^2*s45*s51^2 - 
    9*q1^2*q3*q8*s45*s51^2 - 68*q1*q3*q8^2*s45*s51^2 + 
    72*q3*q8^2*q9*s45*s51^2 + 72*q7*q8^2*q9*s45*s51^2 + 
    6*q1*q12*q2*q7*s51^3 + 172*q1*q2*q3*q7*s51^3 - 72*q10*q8*q9^2*s51^3]*
  (F[1, 1, 1]/18 - F[1, 1, 9]/18 - tci[1, 2]/18) + 
 r[21*q1 + 19*q10 + 48*q12 + 160*q19 + 88*q2 + 32*q22 - 44*q4 + 48*q5 + 
    16*q7 - 5*q8 + 36*q9 - 66*q19^2*s12 - 20*q19*q2*s12 - 65*q19*q3*s12 + 
    6*q2*q3*s12 - 3*q19*q4*s12 - 16*q3*q4*s12 - 36*q3*q5*s12 + 3*q4*q5*s12 + 
    9*q19*q7*s12 - 6*q3*q7*s12 - 6*q2*q8*s12 - 3*q4*q8*s12 - 3*q5*q8*s12 + 
    41*q7*q8*s12 - 66*q8^2*s12 - 3*q19*q2*q4*s12^2 + 3*q19*q3*q4*s12^2 + 
    3*q3*q4*q5*s12^2 - 6*q19*q3*q7*s12^2 + 3*q2*q3*q7*s12^2 - 
    9*q3*q5*q7*s12^2 + 3*q2*q4*q8*s12^2 - 3*q4*q5*q8*s12^2 - 
    3*q2*q7*q8*s12^2 + 9*q5*q7*q8*s12^2 - 34*q7*q8^2*s12^2 - 19*q1^2*s23 + 
    112*q1*q10*s23 + 55*q1*q19*s23 - 41*q10*q19*s23 + 66*q19^2*s23 + 
    32*q1*q22*s23 - 16*q10*q22*s23 - 56*q19*q3*s23 - 32*q22*q3*s23 - 
    3*q19*q4*s23 + 13*q1*q5*s23 - 40*q3*q5*s23 - 6*q4*q5*s23 + 19*q5^2*s23 - 
    58*q1*q9*s23 - 6*q10*q9*s23 - 50*q5*q9*s23 - 84*q9^2*s23 + 
    19*q19*q3^2*s12*s23 + 19*q3^2*q5*s12*s23 + 16*q3*q4*q5*s12*s23 + 
    25*q1*q10*q19*s23^2 + 16*q1^2*q22*s23^2 - 6*q10*q19*q3*s23^2 - 
    3*q1*q19*q4*s23^2 + 3*q19*q3*q4*s23^2 - 16*q1^2*q5*s23^2 - 
    6*q1*q10*q5*s23^2 - 6*q10*q3*q5*s23^2 + 3*q3*q4*q5*s23^2 + 
    19*q1*q5^2*s23^2 - 22*q1*q10*q9*s23^2 - 3*q1*q4*q9*s23^2 - 19*q1^2*s34 - 
    16*q1*q2*s34 + 38*q10*q2*s34 - 16*q12*q2*s34 - 16*q1*q22*s34 + 
    19*q10*q4*s34 - 48*q12*q4*s34 + 18*q1*q5*s34 + 14*q10*q5*s34 + 
    12*q4*q5*s34 + 99*q10*q7*s34 - 32*q12*q7*s34 + 18*q1*q8*s34 - 
    36*q10*q8*s34 + 6*q4*q8*s34 - 42*q5*q8*s34 + 66*q8^2*s34 + 9*q10*q9*s34 - 
    2*q2*q9*s34 - 9*q4*q9*s34 - 43*q5*q9*s34 + 12*q7*q9*s34 - 9*q8*q9*s34 - 
    30*q9^2*s34 - 3*q4*q5*q8*s12*s34 - 16*q1^2*q22*s23*s34 - 
    3*q1^2*q5*s23*s34 - 16*q10*q2*q4*s34^2 + 16*q12*q2*q4*s34^2 - 
    16*q10*q2*q5*s34^2 + 48*q12*q2*q5*s34^2 + 60*q10*q4*q7*s34^2 - 
    48*q12*q4*q7*s34^2 + 54*q10*q5*q7*s34^2 - 48*q12*q5*q7*s34^2 - 
    18*q10*q4*q8*s34^2 - 18*q1*q5*q8*s34^2 - 12*q4*q5*q8*s34^2 - 
    34*q1*q8^2*s34^2 - 32*q2*q5*q9*s34^2 - 12*q4*q7*q9*s34^2 - 
    6*q5*q7*q9*s34^2 - 18*q10*q8*q9*s34^2 - 54*q5*q8*q9*s34^2 - 
    34*q2*q9^2*s34^2 - 36*q8*q9^2*s34^2 - 66*q1*q10*s45 - 78*q1*q19*s45 + 
    4*q10*q19*s45 - 38*q1*q2*s45 - 23*q10*q2*s45 - 78*q19*q2*s45 - 
    38*q2^2*s45 - 16*q1*q22*s45 + 48*q10*q22*s45 + 32*q2*q22*s45 - 
    16*q1*q3*s45 + 32*q19*q3*s45 - 3*q2*q3*s45 + 32*q22*q3*s45 - 
    48*q1*q5*s45 + 33*q10*q5*s45 + 48*q12*q5*s45 - 21*q2*q5*s45 + 
    10*q3*q5*s45 + 19*q5^2*s45 + 33*q10*q7*s45 + 3*q12*q7*s45 - 
    21*q19*q7*s45 - 6*q3*q7*s45 + 26*q5*q7*s45 - 18*q10*q8*s45 + 
    34*q2*q8*s45 + 16*q3*q8*s45 - 3*q5*q8*s45 + 36*q7*q8*s45 + 30*q8^2*s45 - 
    34*q1*q9*s45 + 18*q2*q9*s45 - 22*q5*q9*s45 + 15*q7*q9*s45 - 
    36*q8*q9*s45 - 6*q19*q3*q7*s12*s45 + 7*q3*q5*q7*s12*s45 + 
    18*q7*q8^2*s12*s45 - 32*q1^2*q22*s23*s45 + 48*q1*q10*q22*s23*s45 - 
    6*q10*q19*q3*s23*s45 + 32*q1^2*q5*s23*s45 - 29*q1*q10*q5*s23*s45 - 
    6*q10*q3*q5*s23*s45 - 38*q1*q5^2*s23*s45 + 57*q10*q5^2*s23*s45 + 
    16*q1^2*q10*q22*s23^2*s45 - 16*q1^2*q10*q5*s23^2*s45 + 
    19*q1*q10*q5^2*s23^2*s45 + 19*q1^2*q2*s34*s45 - 38*q10*q2^2*s34*s45 + 
    32*q1^2*q22*s34*s45 + 16*q1*q2*q22*s34*s45 + 6*q1^2*q5*s34*s45 + 
    38*q10*q2*q5*s34*s45 - 32*q12*q2*q5*s34*s45 + 57*q10*q5^2*s34*s45 + 
    48*q12*q5^2*s34*s45 + 93*q10*q5*q7*s34*s45 - 16*q12*q5*q7*s34*s45 - 
    18*q1*q5*q8*s34*s45 - 50*q1*q8^2*s34*s45 + 32*q2*q5*q9*s34*s45 - 
    67*q5^2*q9*s34*s45 + 6*q5*q7*q9*s34*s45 + 9*q5*q8*q9*s34*s45 + 
    50*q2*q9^2*s34*s45 - 66*q5*q9^2*s34*s45 - 36*q8*q9^2*s34*s45 + 
    48*q12*q2*q5^2*s34^2*s45 + 19*q10*q5^2*q7*s34^2*s45 - 
    16*q12*q5^2*q7*s34^2*s45 - 48*q2*q5^2*q9*s34^2*s45 - 
    3*q5^2*q7*q9*s34^2*s45 - 50*q2*q5*q9^2*s34^2*s45 + 
    36*q5*q8*q9^2*s34^2*s45 + 19*q1^2*q2*s45^2 + 32*q1*q10*q2*s45^2 + 
    3*q1*q12*q2*s45^2 + 19*q10*q2^2*s45^2 + 16*q1^2*q22*s45^2 - 
    48*q1*q10*q22*s45^2 - 16*q1*q2*q22*s45^2 - 12*q10*q19*q3*s45^2 - 
    16*q1^2*q5*s45^2 - 6*q1*q10*q5*s45^2 + 54*q1*q2*q5*s45^2 - 
    51*q10*q2*q5*s45^2 - 3*q12*q2*q5*s45^2 - 15*q10*q3*q5*s45^2 + 
    19*q1*q5^2*s45^2 - 30*q10*q19*q7*s45^2 - 6*q10*q3*q7*s45^2 - 
    12*q19*q3*q7*s45^2 + 33*q10*q5*q7*s45^2 - 15*q3*q5*q7*s45^2 + 
    19*q5^2*q7*s45^2 - 9*q1*q5*q8*s45^2 + 9*q5*q7*q8*s45^2 - 
    16*q1*q8^2*s45^2 - 36*q7*q8^2*s45^2 + 9*q2*q5*q9*s45^2 - 
    63*q7*q8*q9*s45^2 + 36*q8^2*q9*s45^2 - 32*q1^2*q10*q22*s23*s45^2 + 
    32*q1^2*q10*q5*s23*s45^2 - 38*q1*q10*q5^2*s23*s45^2 - 
    16*q1^2*q2*q22*s34*s45^2 - 3*q1^2*q2*q5*s34*s45^2 - 
    19*q10*q2^2*q5*s34*s45^2 - 16*q12*q2*q5^2*s34*s45^2 + 
    38*q10*q5^2*q7*s34*s45^2 + 16*q2*q5^2*q9*s34*s45^2 + 
    16*q2*q5*q9^2*s34*s45^2 + 16*q12*q2*q5^3*s34^2*s45^2 - 
    16*q2*q5^3*q9*s34^2*s45^2 - 16*q2*q5^2*q9^2*s34^2*s45^2 - 
    19*q1*q10*q2^2*s45^3 + 16*q1^2*q10*q22*s45^3 - 16*q1^2*q10*q5*s45^3 + 
    51*q1*q10*q2*q5*s45^3 - 19*q1*q2^2*q5*s45^3 + 19*q10*q2^2*q5*s45^3 + 
    19*q1*q10*q5^2*s45^3 - 12*q10*q19*q3*q7*s45^3 - 15*q10*q3*q5*q7*s45^3 + 
    19*q10*q5^2*q7*s45^3 + 36*q7*q8^2*q9*s45^3 - 19*q1*q10*q2^2*q5*s45^4 - 
    19*q1^2*s51 + 66*q1*q10*s51 + 68*q1*q19*s51 - 100*q10*q19*s51 + 
    38*q1*q2*s51 + 28*q10*q2*s51 + 115*q19*q2*s51 - 19*q2^2*s51 + 
    16*q10*q22*s51 + 16*q2*q22*s51 + 3*q2*q3*s51 + 32*q22*q3*s51 + 
    3*q10*q4*s51 - 51*q1*q7*s51 + 16*q10*q7*s51 - 6*q19*q7*s51 + 
    66*q2*q7*s51 - 3*q3*q7*s51 + 3*q4*q7*s51 + 16*q1*q8*s51 - 27*q10*q8*s51 - 
    3*q2*q8*s51 - 3*q4*q8*s51 + 45*q7*q8*s51 + 3*q1*q9*s51 + 36*q10*q9*s51 + 
    18*q2*q9*s51 + 9*q4*q9*s51 + 21*q7*q9*s51 - 66*q19^2*q2*s12*s51 - 
    108*q19*q2^2*s12*s51 - 3*q19*q2*q4*s12*s51 + 44*q19^2*q7*s12*s51 + 
    31*q19*q2*q7*s12*s51 + 6*q2*q3*q7*s12*s51 + 89*q2^2*q8*s12*s51 + 
    3*q2*q4*q8*s12*s51 - 124*q2*q7*q8*s12*s51 + 84*q2*q8^2*s12*s51 - 
    18*q7*q8^2*s12*s51 - 22*q19^2*q2*q7*s12^2*s51 - 6*q19*q2^2*q7*s12^2*s51 + 
    6*q2^2*q7*q8*s12^2*s51 + 68*q2*q7*q8^2*s12^2*s51 - 108*q1^2*q19*s23*s51 + 
    172*q1*q10*q19*s23*s51 + 66*q1*q19^2*s23*s51 - 44*q10*q19^2*s23*s51 - 
    3*q1*q19*q4*s23*s51 - 89*q1^2*q9*s23*s51 - 71*q1*q10*q9*s23*s51 - 
    3*q1*q4*q9*s23*s51 - 84*q1*q9^2*s23*s51 - 18*q10*q9^2*s23*s51 - 
    53*q1^2*q10*q19*s23^2*s51 + 22*q1*q10*q19^2*s23^2*s51 - 
    53*q1^2*q10*q9*s23^2*s51 + 34*q1*q10*q9^2*s23^2*s51 - 
    19*q1^2*q2*s34*s51 - 19*q10*q2^2*s34*s51 - 16*q1*q2*q7*s34*s51 + 
    26*q10*q4*q7*s34*s51 - 16*q12*q4*q7*s34*s51 + 9*q10*q4*q8*s34*s51 + 
    34*q1*q8^2*s34*s51 + 15*q4*q7*q9*s34*s51 - 45*q10*q8*q9*s34*s51 + 
    36*q10*q9^2*s34*s51 + 34*q2*q9^2*s34*s51 + 36*q8*q9^2*s34*s51 + 
    16*q10*q4^2*q7*s34^2*s51 - 16*q12*q4^2*q7*s34^2*s51 - 
    36*q10*q8*q9^2*s34^2*s51 + 22*q10*q19^2*s45*s51 - 19*q1^2*q2*s45*s51 - 
    3*q1*q12*q2*s45*s51 + 19*q10*q19*q2*s45*s51 - 19*q10*q2^2*s45*s51 + 
    3*q1*q12*q7*s45*s51 - 28*q1*q19*q7*s45*s51 - 18*q10*q19*q7*s45*s51 - 
    22*q19^2*q7*s45*s51 - 16*q1*q3*q7*s45*s51 - 3*q10*q3*q7*s45*s51 + 
    12*q10*q2*q8*s45*s51 + 16*q1*q3*q8*s45*s51 + 3*q10*q3*q8*s45*s51 + 
    50*q1*q8^2*s45*s51 - 12*q1*q7*q9*s45*s51 - 90*q7*q8*q9*s45*s51 + 
    16*q1*q3*q8^2*s45^2*s51 + 36*q7*q8^2*q9*s45^2*s51 - 19*q1^2*q19*s51^2 + 
    111*q1*q10*q19*s51^2 - 22*q1*q19^2*s51^2 - 44*q10*q19^2*s51^2 + 
    19*q1^2*q2*s51^2 + 3*q1*q12*q2*s51^2 + 17*q10*q19*q2*s51^2 + 
    22*q19^2*q2*s51^2 - 19*q10*q2^2*s51^2 - 19*q19*q2^2*s51^2 - 
    3*q1*q19*q4*s51^2 + 3*q10*q19*q4*s51^2 - 3*q19*q2*q4*s51^2 - 
    38*q1^2*q7*s51^2 - 3*q1*q12*q7*s51^2 - 52*q1*q19*q7*s51^2 + 
    6*q10*q19*q7*s51^2 + 44*q19^2*q7*s51^2 + 38*q1*q2*q7*s51^2 + 
    111*q19*q2*q7*s51^2 + 3*q2*q3*q7*s51^2 + 6*q10*q4*q7*s51^2 + 
    3*q19*q4*q7*s51^2 + 33*q10*q2*q8*s51^2 - 3*q10*q4*q8*s51^2 + 
    3*q2*q4*q8*s51^2 - 45*q2*q7*q8*s51^2 + 45*q1*q10*q9*s51^2 - 
    3*q1*q4*q9*s51^2 - 33*q1*q7*q9*s51^2 - 3*q4*q7*q9*s51^2 - 
    66*q19^2*q2*q7*s12*s51^2 - 83*q19*q2^2*q7*s12*s51^2 + 
    83*q2^2*q7*q8*s12*s51^2 + 18*q2*q7*q8^2*s12*s51^2 + 
    22*q19^2*q2^2*q7*s12^2*s51^2 + 12*q19*q2^3*q7*s12^2*s51^2 - 
    12*q2^3*q7*q8*s12^2*s51^2 - 34*q2^2*q7*q8^2*s12^2*s51^2 - 
    83*q1^2*q10*q19*s23*s51^2 + 66*q1*q10*q19^2*s23*s51^2 - 
    83*q1^2*q10*q9*s23*s51^2 - 18*q1*q10*q9^2*s23*s51^2 + 
    12*q1^3*q10*q19*s23^2*s51^2 - 22*q1^2*q10*q19^2*s23^2*s51^2 + 
    12*q1^3*q10*q9*s23^2*s51^2 + 34*q1^2*q10*q9^2*s23^2*s51^2 - 
    19*q1^2*q2*q7*s34*s51^2 + 36*q10*q8*q9^2*s34*s51^2 + 
    22*q10*q19^2*q2*s45*s51^2 - 19*q10*q19*q2^2*s45*s51^2 - 
    19*q1^2*q19*q7*s45*s51^2 - 22*q1*q19^2*q7*s45*s51^2 + 
    22*q10*q19^2*q2*s51^3 - 19*q10*q19*q2^2*s51^3 - 3*q10*q19*q2*q4*s51^3 - 
    19*q1^2*q19*q7*s51^3 - 22*q1*q19^2*q7*s51^3 + 19*q1^2*q2*q7*s51^3 + 
    3*q1*q12*q2*q7*s51^3 - 3*q1*q19*q4*q7*s51^3 + 6*q10*q19*q4*q7*s51^3 + 
    3*q10*q2*q4*q8*s51^3 - 3*q1*q4*q7*q9*s51^3]*
  (-F[1, 1, 3]/9 + F[1, 1, 9]/9 + tci[1, 2]/9) + 
 r[-16*q1 + 32*q10 + 48*q17 + 53*q2 + 32*q20 - 130*q23 + 6*q3 + 31*q5 + 
    30*q7 - 162*q8 + 78*q9 + 32*q17*q3*s12 - 25*q3*q4*s12 - 16*q17*q5*s12 - 
    15*q3*q5*s12 - 9*q4*q5*s12 - 16*q17*q7*s12 + 65*q3*q7*s12 - 
    18*q2*q8*s12 - 9*q3*q8*s12 - 9*q4*q8*s12 + 9*q5*q8*s12 - 77*q7*q8*s12 - 
    100*q8^2*s12 - 16*q17*q2*q3*s12^2 + 16*q17*q3^2*s12^2 - 
    16*q3^2*q4*s12^2 + 32*q17*q3*q5*s12^2 + 12*q3*q4*q5*s12^2 + 
    16*q17*q2*q7*s12^2 - 16*q2*q3*q7*s12^2 - 48*q17*q5*q7*s12^2 + 
    54*q3*q5*q7*s12^2 + 32*q17*q7^2*s12^2 - 12*q4*q5*q8*s12^2 - 
    6*q5*q7*q8*s12^2 - 32*q7^2*q8*s12^2 - 34*q7*q8^2*s12^2 + 32*q1*q10*s23 + 
    3*q10*q3*s23 + 18*q23*q3*s23 - 18*q23*q4*s23 - 16*q1*q5*s23 - 
    6*q23*q5*s23 - 6*q3*q5*s23 + 6*q4*q5*s23 + 18*q1*q9*s23 - 9*q3*q9*s23 + 
    16*q17*q3*q5*s12*s23 - 22*q3*q4*q5*s12*s23 - 16*q17*q3^2*q5*s12^2*s23 + 
    16*q3^2*q4*q5*s12^2*s23 - 18*q23*q3*q4*s23^2 - 12*q23*q3*q5*s23^2 + 
    6*q3*q4*q5*s23^2 + 6*q23*q3*q4*q5*s23^3 + 182*q1*q23*s34 - 
    82*q2*q23*s34 - 132*q23^2*s34 + 3*q1*q5*s34 - 6*q23*q5*s34 + 
    26*q10*q7*s34 - 40*q23*q7*s34 + 214*q1*q8*s34 - 27*q5*q8*s34 + 
    132*q8^2*s34 + 56*q2*q9*s34 - 18*q7*q9*s34 + 9*q4*q5*q8*s12*s34 + 
    3*q23*q4*q5*s23*s34 - 127*q1^2*q23*s34^2 - 18*q2^2*q23*s34^2 + 
    44*q1*q23^2*s34^2 - 22*q2*q23^2*s34^2 - 9*q1*q23*q4*s34^2 - 
    3*q2*q23*q4*s34^2 + 19*q1^2*q5*s34^2 + 3*q10*q2*q5*s34^2 - 
    34*q1*q23*q5*s34^2 + 6*q2*q23*q5*s34^2 - 22*q23^2*q5*s34^2 - 
    3*q23*q4*q5*s34^2 + 3*q23*q4*q7*s34^2 - 3*q10*q5*q7*s34^2 - 
    6*q23*q5*q7*s34^2 - 89*q1^2*q8*s34^2 - 9*q1*q4*q8*s34^2 - 
    24*q1*q5*q8*s34^2 - 100*q1*q8^2*s34^2 + 18*q2^2*q9*s34^2 + 
    3*q2*q4*q9*s34^2 - 9*q2*q5*q9*s34^2 - 3*q4*q7*q9*s34^2 + 
    9*q5*q7*q9*s34^2 + 12*q1^3*q23*s34^3 - 22*q1^2*q23^2*s34^3 + 
    19*q1^2*q23*q5*s34^3 + 22*q1*q23^2*q5*s34^3 + 3*q1*q23*q4*q5*s34^3 + 
    12*q1^3*q8*s34^3 + 3*q1*q4*q5*q8*s34^3 + 34*q1^2*q8^2*s34^3 - 
    32*q1*q10*s45 + 3*q17*q2*s45 + 3*q1*q23*s45 - 3*q2*q23*s45 - 
    12*q23*q3*s45 + 13*q1*q5*s45 - 9*q10*q5*s45 + 3*q17*q5*s45 - 
    24*q23*q5*s45 - 6*q3*q5*s45 + 20*q10*q7*s45 + 45*q17*q7*s45 - 
    45*q23*q7*s45 + 9*q3*q7*s45 - 2*q5*q7*s45 + 59*q1*q8*s45 + 9*q2*q8*s45 + 
    18*q3*q8*s45 - 9*q5*q8*s45 - 21*q7*q8*s45 + 18*q8^2*s45 - 18*q1*q9*s45 - 
    56*q2*q9*s45 - 9*q5*q9*s45 + 27*q7*q9*s45 - 36*q8*q9*s45 - 36*q9^2*s45 - 
    16*q17*q5*q7*s12*s45 - 15*q3*q5*q7*s12*s45 + 32*q17*q7^2*s12*s45 + 
    57*q3*q7^2*s12*s45 - 51*q7^2*q8*s12*s45 - 46*q7*q8^2*s12*s45 - 
    16*q17*q5*q7^2*s12^2*s45 + 19*q3*q5*q7^2*s12^2*s45 + 
    16*q17*q7^3*s12^2*s45 - 3*q5*q7^2*q8*s12^2*s45 - 16*q7^3*q8*s12^2*s45 - 
    16*q7^2*q8^2*s12^2*s45 - 16*q1*q10*q5*s23*s45 - 3*q10*q3*q5*s23*s45 - 
    12*q23*q3*q5*s23*s45 - 19*q1^2*q2*s34*s45 - 131*q1^2*q23*s34*s45 + 
    114*q2^2*q23*s34*s45 + 66*q2*q23^2*s34*s45 - 16*q1*q2*q5*s34*s45 - 
    55*q1*q23*q5*s34*s45 + 55*q2*q23*q5*s34*s45 + 7*q10*q5*q7*s34*s45 - 
    18*q23*q5*q7*s34*s45 - 19*q10*q7^2*s34*s45 + 19*q23*q7^2*s34*s45 - 
    74*q1^2*q8*s34*s45 - 45*q1*q5*q8*s34*s45 - 82*q1*q8^2*s34*s45 - 
    95*q2^2*q9*s34*s45 - 42*q2*q5*q9*s34*s45 + 90*q5*q8*q9*s34*s45 - 
    48*q2*q9^2*s34*s45 + 24*q1^3*q23*s34^2*s45 + 24*q2^3*q23*s34^2*s45 - 
    44*q1^2*q23^2*s34^2*s45 + 44*q2^2*q23^2*s34^2*s45 + 
    38*q1^2*q23*q5*s34^2*s45 - 18*q2^2*q23*q5*s34^2*s45 + 
    44*q1*q23^2*q5*s34^2*s45 - 22*q2*q23^2*q5*s34^2*s45 + 
    24*q1^3*q8*s34^2*s45 + 68*q1^2*q8^2*s34^2*s45 - 24*q2^3*q9*s34^2*s45 + 
    18*q2^2*q5*q9*s34^2*s45 - 68*q2^2*q9^2*s34^2*s45 - 19*q1^2*q2*s45^2 + 
    19*q1*q2^2*s45^2 - 4*q1^2*q23*s45^2 - 4*q2^2*q23*s45^2 - 
    44*q1*q23^2*s45^2 + 44*q2*q23^2*s45^2 + 18*q1*q23*q3*s45^2 - 
    18*q2*q23*q3*s45^2 + 16*q1*q10*q5*s45^2 + 3*q1*q17*q5*s45^2 + 
    3*q1*q2*q5*s45^2 - 18*q1*q23*q5*s45^2 + 18*q2*q23*q5*s45^2 - 
    3*q10*q3*q5*s45^2 - 12*q23*q3*q5*s45^2 - 9*q1*q3*q7*s45^2 - 
    3*q10*q3*q7*s45^2 - 24*q23*q3*q7*s45^2 + 7*q10*q5*q7*s45^2 - 
    24*q23*q5*q7*s45^2 - 6*q3*q5*q7*s45^2 - 19*q10*q7^2*s45^2 + 
    19*q23*q7^2*s45^2 + 15*q1^2*q8*s45^2 + 27*q1*q3*q8*s45^2 - 
    18*q1*q5*q8*s45^2 + 18*q1*q8^2*s45^2 - 36*q7*q8^2*s45^2 - 
    15*q2^2*q9*s45^2 + 18*q2*q3*q9*s45^2 - 27*q2*q5*q9*s45^2 - 
    9*q1*q7*q9*s45^2 + 9*q5*q7*q9*s45^2 - 27*q3*q8*q9*s45^2 + 
    27*q5*q8*q9*s45^2 - 63*q7*q8*q9*s45^2 - 18*q2*q9^2*s45^2 + 
    36*q8*q9^2*s45^2 + 12*q1^3*q23*s34*s45^2 - 24*q2^3*q23*s34*s45^2 - 
    22*q1^2*q23^2*s34*s45^2 - 44*q2^2*q23^2*s34*s45^2 + 
    19*q1^2*q2*q5*s34*s45^2 + 19*q1^2*q23*q5*s34*s45^2 - 
    15*q2^2*q23*q5*s34*s45^2 + 22*q1*q23^2*q5*s34*s45^2 - 
    22*q2*q23^2*q5*s34*s45^2 + 12*q1^3*q8*s34*s45^2 + 
    34*q1^2*q8^2*s34*s45^2 + 24*q2^3*q9*s34*s45^2 + 15*q2^2*q5*q9*s34*s45^2 + 
    68*q2^2*q9^2*s34*s45^2 + 18*q2*q5*q9^2*s34*s45^2 - 
    36*q5*q8*q9^2*s34*s45^2 + 12*q2^3*q23*q5*s34^2*s45^2 + 
    22*q2^2*q23^2*q5*s34^2*s45^2 - 12*q2^3*q5*q9*s34^2*s45^2 - 
    34*q2^2*q5*q9^2*s34^2*s45^2 - 3*q1*q17*q2*q5*s45^3 - 
    3*q10*q3*q5*q7*s45^3 - 12*q23*q3*q5*q7*s45^3 + 36*q7*q8^2*q9*s45^3 + 
    16*q1*q10*s51 - 3*q1*q2*s51 - 3*q17*q2*s51 + 38*q2^2*s51 - 
    76*q1*q23*s51 + 185*q2*q23*s51 + 132*q23^2*s51 - 19*q2*q3*s51 - 
    16*q20*q3*s51 - 12*q23*q3*s51 + 21*q23*q4*s51 + 12*q3*q4*s51 + 
    53*q1*q7*s51 + 32*q10*q7*s51 + 3*q17*q7*s51 + 39*q2*q7*s51 - 
    31*q23*q7*s51 + 29*q3*q7*s51 + 28*q4*q7*s51 + 19*q7^2*s51 - 
    124*q1*q8*s51 - 32*q10*q8*s51 + 7*q2*q8*s51 + 32*q20*q8*s51 + 
    30*q3*q8*s51 - 21*q7*q8*s51 - 66*q8^2*s51 - 16*q1*q9*s51 - 
    16*q10*q9*s51 - 149*q2*q9*s51 - 9*q4*q9*s51 + 27*q7*q9*s51 - 
    66*q9^2*s51 - 32*q2*q3*q7*s12*s51 + 16*q17*q7^2*s12*s51 - 
    4*q2*q7*q8*s12*s51 - 16*q7^2*q8*s12*s51 + 18*q2*q8^2*s12*s51 + 
    16*q7*q8^2*s12*s51 - 16*q17*q2*q7^2*s12^2*s51 - 16*q17*q7^3*s12^2*s51 + 
    16*q2*q7^2*q8*s12^2*s51 + 16*q7^3*q8*s12^2*s51 + 
    18*q2*q7*q8^2*s12^2*s51 + 16*q7^2*q8^2*s12^2*s51 + 21*q23*q3*q4*s23*s51 - 
    48*q1*q10*q9*s23*s51 - 3*q10*q3*q9*s23*s51 - 12*q3*q4*q9*s23*s51 - 
    18*q1*q9^2*s23*s51 + 19*q1^2*q2*s34*s51 - 16*q1*q2*q20*s34*s51 + 
    123*q1^2*q23*s34*s51 + 129*q2^2*q23*s34*s51 - 88*q1*q23^2*s34*s51 + 
    88*q2*q23^2*s34*s51 + 9*q1*q23*q4*s34*s51 + 9*q2*q23*q4*s34*s51 + 
    16*q10*q4*q7*s34*s51 - 19*q10*q7^2*s34*s51 + 19*q23*q7^2*s34*s51 + 
    104*q1^2*q8*s34*s51 + 9*q1*q4*q8*s34*s51 + 134*q1*q8^2*s34*s51 - 
    110*q2^2*q9*s34*s51 - 9*q2*q4*q9*s34*s51 + 9*q4*q7*q9*s34*s51 - 
    66*q2*q9^2*s34*s51 - 24*q1^3*q23*s34^2*s51 + 12*q2^3*q23*s34^2*s51 + 
    44*q1^2*q23^2*s34^2*s51 + 22*q2^2*q23^2*s34^2*s51 - 
    24*q1^3*q8*s34^2*s51 - 68*q1^2*q8^2*s34^2*s51 - 12*q2^3*q9*s34^2*s51 - 
    34*q2^2*q9^2*s34^2*s51 + 19*q1^2*q2*s45*s51 - 19*q1*q2^2*s45*s51 + 
    108*q1^2*q23*s45*s51 - 134*q2^2*q23*s45*s51 - 66*q1*q23^2*s45*s51 + 
    13*q1*q2*q3*s45*s51 + 16*q1*q20*q3*s45*s51 + 52*q1*q23*q3*s45*s51 - 
    52*q2*q23*q3*s45*s51 - 16*q1*q3*q7*s45*s51 - 18*q23*q3*q7*s45*s51 - 
    19*q10*q7^2*s45*s51 + 19*q23*q7^2*s45*s51 + 57*q3*q7^2*s45*s51 + 
    89*q1^2*q8*s45*s51 + 39*q1*q3*q8*s45*s51 + 116*q1*q8^2*s45*s51 - 
    18*q3*q8^2*s45*s51 - 36*q7*q8^2*s45*s51 + 77*q2^2*q9*s45*s51 + 
    45*q2*q3*q9*s45*s51 - 18*q1*q7*q9*s45*s51 - 81*q3*q8*q9*s45*s51 - 
    117*q7*q8*q9*s45*s51 + 48*q2*q9^2*s45*s51 - 48*q1^3*q23*s34*s45*s51 - 
    48*q2^3*q23*s34*s45*s51 + 88*q1^2*q23^2*s34*s45*s51 - 
    88*q2^2*q23^2*s34*s45*s51 - 48*q1^3*q8*s34*s45*s51 - 
    136*q1^2*q8^2*s34*s45*s51 + 48*q2^3*q9*s34*s45*s51 + 
    136*q2^2*q9^2*s34*s45*s51 - 24*q1^3*q23*s45^2*s51 + 
    12*q2^3*q23*s45^2*s51 + 44*q1^2*q23^2*s45^2*s51 + 
    22*q2^2*q23^2*s45^2*s51 - 19*q1*q2^2*q3*s45^2*s51 - 
    15*q1^2*q23*q3*s45^2*s51 + 19*q2^2*q23*q3*s45^2*s51 + 
    22*q1*q23^2*q3*s45^2*s51 - 22*q2*q23^2*q3*s45^2*s51 - 
    24*q1^3*q8*s45^2*s51 - 15*q1^2*q3*q8*s45^2*s51 - 68*q1^2*q8^2*s45^2*s51 - 
    18*q1*q3*q8^2*s45^2*s51 - 12*q2^3*q9*s45^2*s51 + 
    36*q3*q8^2*q9*s45^2*s51 + 72*q7*q8^2*q9*s45^2*s51 - 
    34*q2^2*q9^2*s45^2*s51 - 19*q1^2*q2*s51^2 + 19*q1*q2^2*s51^2 + 
    32*q1^2*q20*s51^2 - 15*q1^2*q23*s51^2 - 130*q2^2*q23*s51^2 + 
    22*q1*q23^2*s51^2 - 44*q2*q23^2*s51^2 + 6*q1*q2*q3*s51^2 - 
    57*q2^2*q3*s51^2 + 6*q1*q23*q3*s51^2 - 31*q2*q23*q3*s51^2 + 
    22*q23^2*q3*s51^2 - 3*q1*q23*q4*s51^2 - 9*q2*q23*q4*s51^2 - 
    12*q23*q3*q4*s51^2 - 13*q1^2*q7*s51^2 - 6*q1*q2*q7*s51^2 - 
    3*q17*q2*q7*s51^2 + 19*q2^2*q7*s51^2 - 12*q1*q3*q7*s51^2 + 
    9*q2*q3*q7*s51^2 - 6*q23*q3*q7*s51^2 + 3*q23*q4*q7*s51^2 + 
    19*q1*q7^2*s51^2 - 15*q1^2*q8*s51^2 + 12*q1*q3*q8*s51^2 - 
    3*q1*q4*q8*s51^2 + 25*q2*q7*q8*s51^2 - 34*q1*q8^2*s51^2 - 
    16*q1*q10*q9*s51^2 + 92*q2^2*q9*s51^2 + 24*q2*q3*q9*s51^2 + 
    9*q2*q4*q9*s51^2 - 3*q3*q4*q9*s51^2 - 18*q1*q7*q9*s51^2 - 
    18*q4*q7*q9*s51^2 - 54*q3*q8*q9*s51^2 - 54*q7*q8*q9*s51^2 + 
    66*q2*q9^2*s51^2 - 19*q2^2*q3*q7*s12*s51^2 - 16*q17*q2*q7^2*s12*s51^2 + 
    16*q2*q7^2*q8*s12*s51^2 - 16*q2*q7*q8^2*s12*s51^2 + 
    16*q17*q2*q7^3*s12^2*s51^2 - 16*q2*q7^3*q8*s12^2*s51^2 - 
    16*q2*q7^2*q8^2*s12^2*s51^2 + 16*q1*q10*q9^2*s23*s51^2 + 
    16*q1^2*q2*q20*s34*s51^2 + 12*q1^3*q23*s34*s51^2 - 
    24*q2^3*q23*s34*s51^2 - 22*q1^2*q23^2*s34*s51^2 - 
    44*q2^2*q23^2*s34*s51^2 + 3*q1^2*q2*q7*s34*s51^2 + 12*q1^3*q8*s34*s51^2 + 
    34*q1^2*q8^2*s34*s51^2 + 24*q2^3*q9*s34*s51^2 + 68*q2^2*q9^2*s34*s51^2 + 
    24*q1^3*q23*s45*s51^2 + 24*q2^3*q23*s45*s51^2 - 44*q1^2*q23^2*s45*s51^2 + 
    44*q2^2*q23^2*s45*s51^2 + 19*q1*q2^2*q3*s45*s51^2 + 
    16*q1^2*q20*q3*s45*s51^2 - 15*q1^2*q23*q3*s45*s51^2 + 
    38*q2^2*q23*q3*s45*s51^2 + 22*q1*q23^2*q3*s45*s51^2 - 
    44*q2*q23^2*q3*s45*s51^2 - 16*q1^2*q3*q7*s45*s51^2 + 
    19*q1*q3*q7^2*s45*s51^2 + 24*q1^3*q8*s45*s51^2 - 
    15*q1^2*q3*q8*s45*s51^2 + 68*q1^2*q8^2*s45*s51^2 - 
    34*q1*q3*q8^2*s45*s51^2 - 24*q2^3*q9*s45*s51^2 + 
    36*q3*q8^2*q9*s45*s51^2 + 36*q7*q8^2*q9*s45*s51^2 - 
    68*q2^2*q9^2*s45*s51^2 + 12*q1^3*q23*q3*s45^2*s51^2 - 
    22*q1^2*q23^2*q3*s45^2*s51^2 + 12*q1^3*q3*q8*s45^2*s51^2 + 
    34*q1^2*q3*q8^2*s45^2*s51^2 - 16*q1^2*q2*q20*s51^3 + 12*q2^3*q23*s51^3 + 
    22*q2^2*q23^2*s51^3 - 19*q1*q2^2*q3*s51^3 + 19*q2^2*q23*q3*s51^3 - 
    22*q2*q23^2*q3*s51^3 + 3*q2*q23*q3*q4*s51^3 - 3*q1^2*q2*q7*s51^3 + 
    19*q1*q2^2*q7*s51^3 + 25*q1*q2*q3*q7*s51^3 - 38*q2^2*q3*q7*s51^3 - 
    12*q2^3*q9*s51^3 - 3*q2*q3*q4*q9*s51^3 - 34*q2^2*q9^2*s51^3 - 
    19*q1*q2^2*q3*q7*s51^4]*(-F[1, 1, 8]/9 + F[1, 1, 9]/9 + tci[1, 2]/9) + 
 r[-q10 - 4*q2 + q7 - 2*q8 - q9 + 3*q19*q2*s12 + 3*q19*q3*s12 + 2*q2*q3*s12 - 
    2*q19*q7*s12 - 2*q2*q8*s12 + q19*q2*q7*s12^2 - q2*q7*q8*s12^2 - 
    3*q1*q10*s23 - 3*q1*q19*s23 + 2*q10*q19*s23 - 3*q19*q3*s23 + 
    2*q1*q5*s23 - 3*q3*q5*s23 - 2*q1*q9*s23 - q1*q10*q19*s23^2 + q1*q2*s34 + 
    2*q10*q2*s34 + q1*q23*s34 + 2*q2*q23*s34 - 3*q10*q7*s34 + 3*q23*q7*s34 + 
    2*q1*q8*s34 - 2*q2*q9*s34 - q1^2*q23*s34^2 + q2^2*q23*s34^2 + 
    q1*q23*q5*s34^2 - q1^2*q8*s34^2 - q2^2*q9*s34^2 + 3*q1*q10*s45 - 
    q10*q19*s45 + 3*q1*q2*s45 - 2*q10*q2*s45 - 2*q1*q23*s45 + 2*q2*q23*s45 - 
    4*q2*q3*s45 - 4*q1*q5*s45 + 2*q3*q5*s45 - q10*q7*s45 + q19*q7*s45 - 
    q3*q8*s45 - q7*q8*s45 - q5*q9*s45 - q1^2*q23*s34*s45 - 
    2*q2^2*q23*s34*s45 + q1*q2*q5*s34*s45 + q1*q23*q5*s34*s45 - 
    q2*q23*q5*s34*s45 - q1^2*q8*s34*s45 + 2*q2^2*q9*s34*s45 + 
    q2^2*q23*q5*s34^2*s45 - q2^2*q5*q9*s34^2*s45 + q1*q10*q2*s45^2 + 
    2*q1*q2*q3*s45^2 + 2*q1*q2*q5*s45^2 + q1*q19*s51 + 2*q10*q19*s51 + 
    q1*q2*s51 - q19*q2*s51 - 2*q1*q23*s51 - q2*q23*s51 + 2*q1*q7*s51 - 
    2*q19*q7*s51 - 3*q2*q7*s51 - 3*q23*q7*s51 - 2*q1*q8*s51 + q10*q9*s51 + 
    2*q2*q9*s51 + 3*q19*q2*q7*s12*s51 - q19*q2^2*q7*s12^2*s51 + 
    q2^2*q7*q8*s12^2*s51 - 3*q1*q10*q19*s23*s51 + q1^2*q10*q19*s23^2*s51 + 
    q1^2*q10*q9*s23^2*s51 + 2*q1^2*q23*s34*s51 - 2*q2^2*q23*s34*s51 + 
    q1*q2*q7*s34*s51 + 2*q1^2*q8*s34*s51 + 2*q2^2*q9*s34*s51 - 
    q1*q10*q2*s45*s51 - q10*q19*q2*s45*s51 + 2*q1^2*q23*s45*s51 + 
    q2^2*q23*s45*s51 + q1*q2*q3*s45*s51 + q1*q23*q3*s45*s51 - 
    q2*q23*q3*s45*s51 + q1*q19*q7*s45*s51 + 2*q1^2*q8*s45*s51 - 
    q2^2*q9*s45*s51 - q10*q19*q2*s51^2 - q1^2*q23*s51^2 + q2^2*q23*s51^2 - 
    q2*q23*q3*s51^2 + q1*q19*q7*s51^2 + q1*q2*q7*s51^2 - q1^2*q8*s51^2 - 
    q2^2*q9*s51^2 - q1^2*q23*q3*s45*s51^2 - q1^2*q3*q8*s45*s51^2]*
  (-F[1, 1, 4]/3 + F[1, 1, 9]/3 + tci[1, 2]/3) + 
 r[q10 + 3*q12 + 4*q19 + 4*q2 + 2*q22 - 2*q4 + q7 + q8 - 3*q19^2*s12 + 
    q19*q2*s12 - 2*q19*q3*s12 - q3*q4*s12 + 2*q7*q8*s12 - 3*q8^2*s12 - 
    q7*q8^2*s12^2 - q1^2*s23 + 4*q1*q10*s23 + 4*q1*q19*s23 - 2*q10*q19*s23 + 
    3*q19^2*s23 + 2*q1*q22*s23 - q10*q22*s23 - 2*q19*q3*s23 - 2*q22*q3*s23 + 
    q1*q5*s23 - q3*q5*s23 + q5^2*s23 - q1*q9*s23 - 2*q5*q9*s23 - 3*q9^2*s23 + 
    q19*q3^2*s12*s23 + q3^2*q5*s12*s23 + q3*q4*q5*s12*s23 + 
    q1*q10*q19*s23^2 + q1^2*q22*s23^2 - q1^2*q5*s23^2 + q1*q5^2*s23^2 - 
    q1*q10*q9*s23^2 - q1^2*s34 + 3*q10*q12*s34 - q1*q2*s34 + 2*q10*q2*s34 - 
    q12*q2*s34 - q1*q22*s34 - 2*q10*q4*s34 + 2*q10*q5*s34 + 6*q10*q7*s34 - 
    2*q12*q7*s34 + 3*q8^2*s34 + q2*q9*s34 - 4*q5*q9*s34 - 3*q9^2*s34 - 
    q1^2*q22*s23*s34 - q10*q12*q2*s34^2 - q10*q2*q5*s34^2 + 
    3*q12*q2*q5*s34^2 + 3*q10*q12*q7*s34^2 + 3*q10*q5*q7*s34^2 - 
    3*q12*q5*q7*s34^2 - q1*q8^2*s34^2 - 2*q2*q5*q9*s34^2 - q2*q9^2*s34^2 - 
    3*q1*q10*s45 - 3*q1*q19*s45 + q10*q19*s45 - 2*q1*q2*s45 - 2*q10*q2*s45 - 
    3*q19*q2*s45 - 2*q2^2*s45 - q1*q22*s45 + 3*q10*q22*s45 + 2*q2*q22*s45 - 
    q1*q3*s45 + 2*q19*q3*s45 + 2*q22*q3*s45 - 3*q1*q5*s45 + 3*q10*q5*s45 + 
    3*q12*q5*s45 + q3*q5*s45 + q5^2*s45 + 3*q10*q7*s45 + 2*q5*q7*s45 + 
    q2*q8*s45 + q3*q8*s45 + 3*q8^2*s45 - q1*q9*s45 - q5*q9*s45 + 
    q3*q5*q7*s12*s45 - 2*q1^2*q22*s23*s45 + 3*q1*q10*q22*s23*s45 + 
    2*q1^2*q5*s23*s45 - 2*q1*q10*q5*s23*s45 - 2*q1*q5^2*s23*s45 + 
    3*q10*q5^2*s23*s45 + q1^2*q10*q22*s23^2*s45 - q1^2*q10*q5*s23^2*s45 + 
    q1*q10*q5^2*s23^2*s45 + q1^2*q2*s34*s45 - 2*q10*q2^2*s34*s45 + 
    2*q1^2*q22*s34*s45 + q1*q2*q22*s34*s45 + 2*q10*q2*q5*s34*s45 - 
    2*q12*q2*q5*s34*s45 + 3*q10*q5^2*s34*s45 + 3*q12*q5^2*s34*s45 + 
    6*q10*q5*q7*s34*s45 - q12*q5*q7*s34*s45 - 2*q1*q8^2*s34*s45 + 
    2*q2*q5*q9*s34*s45 - 4*q5^2*q9*s34*s45 + 2*q2*q9^2*s34*s45 - 
    3*q5*q9^2*s34*s45 + 3*q12*q2*q5^2*s34^2*s45 + q10*q5^2*q7*s34^2*s45 - 
    q12*q5^2*q7*s34^2*s45 - 3*q2*q5^2*q9*s34^2*s45 - 2*q2*q5*q9^2*s34^2*s45 + 
    q1^2*q2*s45^2 + 2*q1*q10*q2*s45^2 + q10*q2^2*s45^2 + q1^2*q22*s45^2 - 
    3*q1*q10*q22*s45^2 - q1*q2*q22*s45^2 - q1^2*q5*s45^2 + 3*q1*q2*q5*s45^2 - 
    3*q10*q2*q5*s45^2 + q1*q5^2*s45^2 + 3*q10*q5*q7*s45^2 + q5^2*q7*s45^2 - 
    q1*q8^2*s45^2 - 2*q1^2*q10*q22*s23*s45^2 + 2*q1^2*q10*q5*s23*s45^2 - 
    2*q1*q10*q5^2*s23*s45^2 - q1^2*q2*q22*s34*s45^2 - q10*q2^2*q5*s34*s45^2 - 
    q12*q2*q5^2*s34*s45^2 + 2*q10*q5^2*q7*s34*s45^2 + q2*q5^2*q9*s34*s45^2 + 
    q2*q5*q9^2*s34*s45^2 + q12*q2*q5^3*s34^2*s45^2 - q2*q5^3*q9*s34^2*s45^2 - 
    q2*q5^2*q9^2*s34^2*s45^2 - q1*q10*q2^2*s45^3 + q1^2*q10*q22*s45^3 - 
    q1^2*q10*q5*s45^3 + 3*q1*q10*q2*q5*s45^3 - q1*q2^2*q5*s45^3 + 
    q10*q2^2*q5*s45^3 + q1*q10*q5^2*s45^3 + q10*q5^2*q7*s45^3 - 
    q1*q10*q2^2*q5*s45^4 - q1^2*s51 + 3*q1*q10*s51 + 2*q1*q19*s51 - 
    4*q10*q19*s51 + 2*q1*q2*s51 + q10*q2*s51 + 4*q19*q2*s51 - q2^2*s51 + 
    q10*q22*s51 + q2*q22*s51 + 2*q22*q3*s51 - 3*q1*q7*s51 + q10*q7*s51 + 
    3*q2*q7*s51 + q1*q8*s51 - 3*q19^2*q2*s12*s51 - 3*q19*q2^2*s12*s51 + 
    2*q19^2*q7*s12*s51 + q19*q2*q7*s12*s51 + 2*q2^2*q8*s12*s51 - 
    4*q2*q7*q8*s12*s51 + 3*q2*q8^2*s12*s51 - q19^2*q2*q7*s12^2*s51 + 
    2*q2*q7*q8^2*s12^2*s51 - 3*q1^2*q19*s23*s51 + 7*q1*q10*q19*s23*s51 + 
    3*q1*q19^2*s23*s51 - 2*q10*q19^2*s23*s51 - 2*q1^2*q9*s23*s51 - 
    2*q1*q10*q9*s23*s51 - 3*q1*q9^2*s23*s51 - 2*q1^2*q10*q19*s23^2*s51 + 
    q1*q10*q19^2*s23^2*s51 - 2*q1^2*q10*q9*s23^2*s51 + 
    q1*q10*q9^2*s23^2*s51 - q1^2*q2*s34*s51 - q10*q2^2*s34*s51 + 
    q10*q12*q7*s34*s51 - q1*q2*q7*s34*s51 + q10*q4*q7*s34*s51 + 
    q1*q8^2*s34*s51 + q2*q9^2*s34*s51 - q10^2*q12*q7*s34^2*s51 + 
    q10^2*q4*q7*s34^2*s51 + q10*q19^2*s45*s51 - q1^2*q2*s45*s51 + 
    q10*q19*q2*s45*s51 - q10*q2^2*s45*s51 - q1*q19*q7*s45*s51 - 
    q19^2*q7*s45*s51 - q1*q3*q7*s45*s51 + q1*q3*q8*s45*s51 + 
    2*q1*q8^2*s45*s51 + q1*q3*q8^2*s45^2*s51 - q1^2*q19*s51^2 + 
    3*q1*q10*q19*s51^2 - q1*q19^2*s51^2 - 2*q10*q19^2*s51^2 + q1^2*q2*s51^2 + 
    2*q10*q19*q2*s51^2 + q19^2*q2*s51^2 - q10*q2^2*s51^2 - q19*q2^2*s51^2 - 
    2*q1^2*q7*s51^2 - q1*q19*q7*s51^2 + 2*q19^2*q7*s51^2 + 2*q1*q2*q7*s51^2 + 
    3*q19*q2*q7*s51^2 - 3*q19^2*q2*q7*s12*s51^2 - 2*q19*q2^2*q7*s12*s51^2 + 
    2*q2^2*q7*q8*s12*s51^2 + q19^2*q2^2*q7*s12^2*s51^2 - 
    q2^2*q7*q8^2*s12^2*s51^2 - 2*q1^2*q10*q19*s23*s51^2 + 
    3*q1*q10*q19^2*s23*s51^2 - 2*q1^2*q10*q9*s23*s51^2 - 
    q1^2*q10*q19^2*s23^2*s51^2 + q1^2*q10*q9^2*s23^2*s51^2 - 
    q1^2*q2*q7*s34*s51^2 + q10*q19^2*q2*s45*s51^2 - q10*q19*q2^2*s45*s51^2 - 
    q1^2*q19*q7*s45*s51^2 - q1*q19^2*q7*s45*s51^2 + q10*q19^2*q2*s51^3 - 
    q10*q19*q2^2*s51^3 - q1^2*q19*q7*s51^3 - q1*q19^2*q7*s51^3 + 
    q1^2*q2*q7*s51^3]*(F[1, 1, 1]^2/2 - F[1, 1, 2]^2/2 + tci[1, 1]^2/2 - 
   F[1, 1, 1]*tci[1, 2]) + 
 r[3*q1 - 5*q10 - 9*q12 - 9*q17 + 40*q2 - 25*q3 + 6*q4 - 16*q5 - 48*q7 + 
    15*q8 - 3*q9 - 6*q17*q3*s12 - 30*q2*q3*s12 + 6*q3*q4*s12 + 3*q17*q5*s12 - 
    19*q3*q5*s12 + 3*q17*q7*s12 + 20*q2*q7*s12 - 11*q3*q7*s12 - 
    10*q5*q7*s12 + 12*q7*q8*s12 + 9*q8^2*s12 + 3*q17*q2*q3*s12^2 - 
    3*q17*q3^2*s12^2 + 3*q3^2*q4*s12^2 - 6*q17*q3*q5*s12^2 - 
    3*q17*q2*q7*s12^2 - 7*q2*q3*q7*s12^2 + 9*q17*q5*q7*s12^2 - 
    19*q3*q5*q7*s12^2 - 6*q17*q7^2*s12^2 + 6*q7^2*q8*s12^2 + 
    3*q7*q8^2*s12^2 + 14*q1*q10*s23 - 10*q10*q3*s23 - 32*q10*q5*s23 - 
    16*q3*q5*s23 + 6*q1*q9*s23 + 6*q5*q9*s23 + 9*q9^2*s23 - 
    3*q17*q3*q5*s12*s23 - 3*q3*q5^2*s12*s23 + 3*q17*q3^2*q5*s12^2*s23 - 
    3*q3^2*q4*q5*s12^2*s23 - 10*q1*q10*q5*s23^2 - 10*q10*q3*q5*s23^2 - 
    3*q3*q5^2*s23^2 + 3*q1*q10*q9*s23^2 - 9*q10*q12*s34 - 10*q1*q2*s34 + 
    3*q10*q2*s34 + 3*q12*q2*s34 + 6*q10*q4*s34 + 10*q1*q5*s34 - 
    38*q10*q5*s34 - 43*q10*q7*s34 + 6*q12*q7*s34 - 10*q2*q7*s34 - 
    10*q5*q7*s34 - 6*q1*q8*s34 - 9*q8^2*s34 - 6*q2*q9*s34 + 12*q5*q9*s34 + 
    9*q9^2*s34 + 3*q10*q12*q2*s34^2 - 7*q10*q2*q5*s34^2 - 9*q12*q2*q5*s34^2 - 
    9*q10*q12*q7*s34^2 - 19*q10*q5*q7*s34^2 + 9*q12*q5*q7*s34^2 + 
    3*q1*q8^2*s34^2 + 6*q2*q5*q9*s34^2 + 3*q2*q9^2*s34^2 - 34*q1*q10*s45 - 
    20*q1*q2*s45 - 20*q10*q2*s45 + 3*q1*q3*s45 - 29*q10*q3*s45 + 
    30*q2*q3*s45 - 10*q1*q5*s45 - 24*q10*q5*s45 - 9*q12*q5*s45 - 
    32*q3*q5*s45 - 6*q5^2*s45 - 91*q10*q7*s45 - 9*q17*q7*s45 - 67*q3*q7*s45 - 
    41*q5*q7*s45 - 6*q7^2*s45 + 9*q7*q8*s45 - 9*q9^2*s45 - 
    3*q3*q5^2*s12*s45 + 3*q17*q5*q7*s12*s45 - 25*q3*q5*q7*s12*s45 - 
    6*q17*q7^2*s12*s45 - 9*q3*q7^2*s12*s45 + 9*q7^2*q8*s12*s45 + 
    9*q7*q8^2*s12*s45 + 3*q17*q5*q7^2*s12^2*s45 - 3*q3*q5*q7^2*s12^2*s45 - 
    3*q17*q7^3*s12^2*s45 + 3*q7^3*q8*s12^2*s45 + 3*q7^2*q8^2*s12^2*s45 + 
    30*q1*q10*q5*s23*s45 - 16*q10*q3*q5*s23*s45 - 9*q10*q5^2*s23*s45 - 
    3*q3*q5^2*s23*s45 - 3*q10*q3*q5^2*s23^2*s45 - 10*q1*q2*q5*s34*s45 + 
    13*q10*q2*q5*s34*s45 + 6*q12*q2*q5*s34*s45 - 9*q10*q5^2*s34*s45 - 
    9*q12*q5^2*s34*s45 - 63*q10*q5*q7*s34*s45 + 3*q12*q5*q7*s34*s45 - 
    6*q10*q7^2*s34*s45 + 3*q1*q8^2*s34*s45 - 9*q2*q5*q9*s34*s45 + 
    12*q5^2*q9*s34*s45 - 12*q2*q9^2*s34*s45 + 9*q5*q9^2*s34*s45 - 
    9*q12*q2*q5^2*s34^2*s45 - 3*q10*q5^2*q7*s34^2*s45 + 
    3*q12*q5^2*q7*s34^2*s45 + 9*q2*q5^2*q9*s34^2*s45 + 
    6*q2*q5*q9^2*s34^2*s45 + 20*q1*q10*q2*s45^2 - 10*q1*q2*q3*s45^2 - 
    40*q1*q10*q5*s45^2 + 10*q1*q2*q5*s45^2 - 20*q10*q2*q5*s45^2 - 
    32*q10*q3*q5*s45^2 - 9*q10*q5^2*s45^2 - 3*q3*q5^2*s45^2 - 
    67*q10*q3*q7*s45^2 - 82*q10*q5*q7*s45^2 - 38*q3*q5*q7*s45^2 - 
    6*q5^2*q7*s45^2 - 15*q10*q7^2*s45^2 - 9*q3*q7^2*s45^2 - 3*q5*q7^2*s45^2 + 
    3*q2*q9^2*s45^2 - 3*q3*q5^2*q7*s12*s45^2 - 3*q3*q5*q7^2*s12*s45^2 - 
    3*q10*q3*q5^2*s23*s45^2 + 3*q12*q2*q5^2*s34*s45^2 - 
    9*q10*q5^2*q7*s34*s45^2 - 3*q10*q5*q7^2*s34*s45^2 - 
    3*q2*q5^2*q9*s34*s45^2 - 6*q2*q5*q9^2*s34*s45^2 - 
    3*q12*q2*q5^3*s34^2*s45^2 + 3*q2*q5^3*q9*s34^2*s45^2 + 
    3*q2*q5^2*q9^2*s34^2*s45^2 + 20*q1*q10*q2*q5*s45^3 - 
    3*q10*q3*q5^2*s45^3 - 38*q10*q3*q5*q7*s45^3 - 9*q10*q5^2*q7*s45^3 - 
    3*q3*q5^2*q7*s45^3 - 9*q10*q3*q7^2*s45^3 - 6*q10*q5*q7^2*s45^3 - 
    3*q3*q5*q7^2*s45^3 - 3*q10*q3*q5^2*q7*s45^4 - 3*q10*q3*q5*q7^2*s45^4 - 
    10*q1*q10*s51 + 20*q1*q2*s51 - 10*q10*q2*s51 - 10*q10*q3*s51 - 
    30*q2*q3*s51 - 20*q1*q7*s51 - 28*q10*q7*s51 + 40*q2*q7*s51 + 
    8*q3*q7*s51 - 3*q4*q7*s51 - 3*q7^2*s51 + 6*q1*q8*s51 + 6*q7*q8*s51 + 
    9*q8^2*s51 - 9*q9^2*s51 - 27*q2*q3*q7*s12*s51 - 3*q17*q7^2*s12*s51 - 
    3*q2*q7*q8*s12*s51 + 3*q7^2*q8*s12*s51 + 3*q17*q2*q7^2*s12^2*s51 + 
    3*q17*q7^3*s12^2*s51 - 3*q2*q7^2*q8*s12^2*s51 - 3*q7^3*q8*s12^2*s51 - 
    3*q7^2*q8^2*s12^2*s51 + 6*q1*q10*q9*s23*s51 - 3*q1*q10*q9^2*s23^2*s51 - 
    3*q10*q12*q7*s34*s51 - 10*q1*q2*q7*s34*s51 - 6*q10*q4*q7*s34*s51 - 
    3*q10*q7^2*s34*s51 - 6*q1*q8^2*s34*s51 - 6*q2*q9^2*s34*s51 + 
    3*q10^2*q12*q7*s34^2*s51 - 3*q10^2*q4*q7*s34^2*s51 + 
    10*q1*q10*q2*s45*s51 + 10*q1*q2*q3*s45*s51 - 10*q1*q3*q7*s45*s51 - 
    42*q10*q3*q7*s45*s51 - 12*q10*q7^2*s45*s51 - 9*q3*q7^2*s45*s51 - 
    6*q1*q8^2*s45*s51 + 6*q2*q9^2*s45*s51 - 9*q10*q3*q7^2*s45^2*s51 - 
    20*q1*q2*q3*s51^2 + 20*q1*q2*q7*s51^2 + 10*q1*q3*q7*s51^2 - 
    10*q10*q3*q7*s51^2 - 40*q2*q3*q7*s51^2 - 3*q10*q7^2*s51^2 + 
    3*q1*q8^2*s51^2 + 3*q2*q9^2*s51^2 + 3*q17*q2*q7^2*s12*s51^2 - 
    3*q2*q7^2*q8*s12*s51^2 - 3*q17*q2*q7^3*s12^2*s51^2 + 
    3*q2*q7^3*q8*s12^2*s51^2 + 3*q2*q7^2*q8^2*s12^2*s51^2 - 
    3*q10*q3*q7^2*s45*s51^2 + 3*q1*q3*q8^2*s45*s51^2 - 20*q1*q2*q3*q7*s51^3]*
  (F[1, 1, 1]^2/6 - F[1, 1, 2]^2/6 + tci[1, 1]^2/6 - 
   (F[1, 1, 1]*tci[1, 2])/3) + 
 r[q10 + 3*q12 + 4*q19 + 4*q2 + 2*q22 - 2*q4 + q7 + q8 - 3*q19^2*s12 + 
    q19*q2*s12 - 2*q19*q3*s12 - q3*q4*s12 + 2*q7*q8*s12 - 3*q8^2*s12 - 
    q7*q8^2*s12^2 - q1^2*s23 + 4*q1*q10*s23 + 4*q1*q19*s23 - 2*q10*q19*s23 + 
    3*q19^2*s23 + 2*q1*q22*s23 - q10*q22*s23 - 2*q19*q3*s23 - 2*q22*q3*s23 + 
    q1*q5*s23 - q3*q5*s23 + q5^2*s23 - q1*q9*s23 - 2*q5*q9*s23 - 3*q9^2*s23 + 
    q19*q3^2*s12*s23 + q3^2*q5*s12*s23 + q3*q4*q5*s12*s23 + 
    q1*q10*q19*s23^2 + q1^2*q22*s23^2 - q1^2*q5*s23^2 + q1*q5^2*s23^2 - 
    q1*q10*q9*s23^2 - q1^2*s34 - q1*q2*s34 + 2*q10*q2*s34 - q12*q2*s34 - 
    q1*q22*s34 + q10*q4*s34 - 3*q12*q4*s34 + 2*q10*q5*s34 + 6*q10*q7*s34 - 
    2*q12*q7*s34 + 3*q8^2*s34 + q2*q9*s34 - 4*q5*q9*s34 - 3*q9^2*s34 - 
    q1^2*q22*s23*s34 - q10*q2*q4*s34^2 + q12*q2*q4*s34^2 - q10*q2*q5*s34^2 + 
    3*q12*q2*q5*s34^2 + 3*q10*q4*q7*s34^2 - 3*q12*q4*q7*s34^2 + 
    3*q10*q5*q7*s34^2 - 3*q12*q5*q7*s34^2 - q1*q8^2*s34^2 - 
    2*q2*q5*q9*s34^2 - q2*q9^2*s34^2 - 3*q1*q10*s45 - 3*q1*q19*s45 + 
    q10*q19*s45 - 2*q1*q2*s45 - 2*q10*q2*s45 - 3*q19*q2*s45 - 2*q2^2*s45 - 
    q1*q22*s45 + 3*q10*q22*s45 + 2*q2*q22*s45 - q1*q3*s45 + 2*q19*q3*s45 + 
    2*q22*q3*s45 - 3*q1*q5*s45 + 3*q10*q5*s45 + 3*q12*q5*s45 + q3*q5*s45 + 
    q5^2*s45 + 3*q10*q7*s45 + 2*q5*q7*s45 + q2*q8*s45 + q3*q8*s45 + 
    3*q8^2*s45 - q1*q9*s45 - q5*q9*s45 + q3*q5*q7*s12*s45 - 
    2*q1^2*q22*s23*s45 + 3*q1*q10*q22*s23*s45 + 2*q1^2*q5*s23*s45 - 
    2*q1*q10*q5*s23*s45 - 2*q1*q5^2*s23*s45 + 3*q10*q5^2*s23*s45 + 
    q1^2*q10*q22*s23^2*s45 - q1^2*q10*q5*s23^2*s45 + q1*q10*q5^2*s23^2*s45 + 
    q1^2*q2*s34*s45 - 2*q10*q2^2*s34*s45 + 2*q1^2*q22*s34*s45 + 
    q1*q2*q22*s34*s45 + 2*q10*q2*q5*s34*s45 - 2*q12*q2*q5*s34*s45 + 
    3*q10*q5^2*s34*s45 + 3*q12*q5^2*s34*s45 + 6*q10*q5*q7*s34*s45 - 
    q12*q5*q7*s34*s45 - 2*q1*q8^2*s34*s45 + 2*q2*q5*q9*s34*s45 - 
    4*q5^2*q9*s34*s45 + 2*q2*q9^2*s34*s45 - 3*q5*q9^2*s34*s45 + 
    3*q12*q2*q5^2*s34^2*s45 + q10*q5^2*q7*s34^2*s45 - q12*q5^2*q7*s34^2*s45 - 
    3*q2*q5^2*q9*s34^2*s45 - 2*q2*q5*q9^2*s34^2*s45 + q1^2*q2*s45^2 + 
    2*q1*q10*q2*s45^2 + q10*q2^2*s45^2 + q1^2*q22*s45^2 - 
    3*q1*q10*q22*s45^2 - q1*q2*q22*s45^2 - q1^2*q5*s45^2 + 3*q1*q2*q5*s45^2 - 
    3*q10*q2*q5*s45^2 + q1*q5^2*s45^2 + 3*q10*q5*q7*s45^2 + q5^2*q7*s45^2 - 
    q1*q8^2*s45^2 - 2*q1^2*q10*q22*s23*s45^2 + 2*q1^2*q10*q5*s23*s45^2 - 
    2*q1*q10*q5^2*s23*s45^2 - q1^2*q2*q22*s34*s45^2 - q10*q2^2*q5*s34*s45^2 - 
    q12*q2*q5^2*s34*s45^2 + 2*q10*q5^2*q7*s34*s45^2 + q2*q5^2*q9*s34*s45^2 + 
    q2*q5*q9^2*s34*s45^2 + q12*q2*q5^3*s34^2*s45^2 - q2*q5^3*q9*s34^2*s45^2 - 
    q2*q5^2*q9^2*s34^2*s45^2 - q1*q10*q2^2*s45^3 + q1^2*q10*q22*s45^3 - 
    q1^2*q10*q5*s45^3 + 3*q1*q10*q2*q5*s45^3 - q1*q2^2*q5*s45^3 + 
    q10*q2^2*q5*s45^3 + q1*q10*q5^2*s45^3 + q10*q5^2*q7*s45^3 - 
    q1*q10*q2^2*q5*s45^4 - q1^2*s51 + 3*q1*q10*s51 + 2*q1*q19*s51 - 
    4*q10*q19*s51 + 2*q1*q2*s51 + q10*q2*s51 + 4*q19*q2*s51 - q2^2*s51 + 
    q10*q22*s51 + q2*q22*s51 + 2*q22*q3*s51 - 3*q1*q7*s51 + q10*q7*s51 + 
    3*q2*q7*s51 + q1*q8*s51 - 3*q19^2*q2*s12*s51 - 3*q19*q2^2*s12*s51 + 
    2*q19^2*q7*s12*s51 + q19*q2*q7*s12*s51 + 2*q2^2*q8*s12*s51 - 
    4*q2*q7*q8*s12*s51 + 3*q2*q8^2*s12*s51 - q19^2*q2*q7*s12^2*s51 + 
    2*q2*q7*q8^2*s12^2*s51 - 3*q1^2*q19*s23*s51 + 7*q1*q10*q19*s23*s51 + 
    3*q1*q19^2*s23*s51 - 2*q10*q19^2*s23*s51 - 2*q1^2*q9*s23*s51 - 
    2*q1*q10*q9*s23*s51 - 3*q1*q9^2*s23*s51 - 2*q1^2*q10*q19*s23^2*s51 + 
    q1*q10*q19^2*s23^2*s51 - 2*q1^2*q10*q9*s23^2*s51 + 
    q1*q10*q9^2*s23^2*s51 - q1^2*q2*s34*s51 - q10*q2^2*s34*s51 - 
    q1*q2*q7*s34*s51 + 2*q10*q4*q7*s34*s51 - q12*q4*q7*s34*s51 + 
    q1*q8^2*s34*s51 + q2*q9^2*s34*s51 + q10*q4^2*q7*s34^2*s51 - 
    q12*q4^2*q7*s34^2*s51 + q10*q19^2*s45*s51 - q1^2*q2*s45*s51 + 
    q10*q19*q2*s45*s51 - q10*q2^2*s45*s51 - q1*q19*q7*s45*s51 - 
    q19^2*q7*s45*s51 - q1*q3*q7*s45*s51 + q1*q3*q8*s45*s51 + 
    2*q1*q8^2*s45*s51 + q1*q3*q8^2*s45^2*s51 - q1^2*q19*s51^2 + 
    3*q1*q10*q19*s51^2 - q1*q19^2*s51^2 - 2*q10*q19^2*s51^2 + q1^2*q2*s51^2 + 
    2*q10*q19*q2*s51^2 + q19^2*q2*s51^2 - q10*q2^2*s51^2 - q19*q2^2*s51^2 - 
    2*q1^2*q7*s51^2 - q1*q19*q7*s51^2 + 2*q19^2*q7*s51^2 + 2*q1*q2*q7*s51^2 + 
    3*q19*q2*q7*s51^2 - 3*q19^2*q2*q7*s12*s51^2 - 2*q19*q2^2*q7*s12*s51^2 + 
    2*q2^2*q7*q8*s12*s51^2 + q19^2*q2^2*q7*s12^2*s51^2 - 
    q2^2*q7*q8^2*s12^2*s51^2 - 2*q1^2*q10*q19*s23*s51^2 + 
    3*q1*q10*q19^2*s23*s51^2 - 2*q1^2*q10*q9*s23*s51^2 - 
    q1^2*q10*q19^2*s23^2*s51^2 + q1^2*q10*q9^2*s23^2*s51^2 - 
    q1^2*q2*q7*s34*s51^2 + q10*q19^2*q2*s45*s51^2 - q10*q19*q2^2*s45*s51^2 - 
    q1^2*q19*q7*s45*s51^2 - q1*q19^2*q7*s45*s51^2 + q10*q19^2*q2*s51^3 - 
    q10*q19*q2^2*s51^3 - q1^2*q19*q7*s51^3 - q1*q19^2*q7*s51^3 + 
    q1^2*q2*q7*s51^3]*(-F[1, 1, 1]^2/2 - (F[1, 1, 1]*F[1, 1, 2])/6 + 
   (F[1, 1, 1]*F[1, 1, 3])/6 + (F[1, 1, 2]*F[1, 1, 3])/6 + F[1, 1, 3]^2/3 + 
   (5*F[1, 1, 1]*tci[1, 2])/6 - (5*F[1, 1, 3]*tci[1, 2])/6) + 
 r[-3*q1 - 9*q10 - 3*q13 - 9*q18 + 72*q19 - 6*q2 - 24*q3 + 6*q4 + 12*q5 + 
    17*q7 - 78*q8 + 21*q9 - 27*q19^2*s12 - 3*q13*q2*s12 - 9*q19*q2*s12 - 
    18*q19*q3*s12 + 57*q2*q3*s12 - 3*q3^2*s12 + 6*q13*q5*s12 - 3*q3*q5*s12 - 
    42*q3*q7*s12 - 22*q2*q8*s12 + 38*q3*q8*s12 - 3*q13*q2*q7*s12^2 + 
    23*q2*q3*q7*s12^2 - 3*q3^2*q7*s12^2 - 20*q2*q7*q8*s12^2 - 3*q1^2*s23 + 
    18*q1*q19*s23 - 18*q10*q19*s23 + 27*q19^2*s23 - 18*q19*q3*s23 + 
    12*q1*q5*s23 - 12*q3*q5*s23 + 3*q4*q5*s23 - 3*q1*q9*s23 + 
    9*q19*q3^2*s12*s23 + 9*q3^2*q5*s12*s23 - 3*q3*q4*q5*s12*s23 + 
    9*q1*q10*q19*s23^2 - 3*q1*q13*s34 + 3*q10*q2*s34 - 6*q13*q5*s34 + 
    21*q10*q7*s34 + 20*q1*q8*s34 + 9*q2*q9*s34 - 72*q8*q9*s34 + 6*q1^2*s45 - 
    6*q1*q13*s45 - 27*q1*q19*s45 + 9*q10*q19*s45 + 6*q1*q2*s45 + 
    12*q10*q2*s45 - 3*q13*q2*s45 - 27*q19*q2*s45 + 6*q1*q3*s45 - 
    6*q10*q3*s45 - 9*q18*q3*s45 + 18*q19*q3*s45 - 54*q2*q3*s45 - 3*q3^2*s45 - 
    12*q1*q5*s45 + 24*q10*q5*s45 - 6*q13*q5*s45 + 3*q2*q5*s45 + 9*q3*q5*s45 + 
    15*q10*q7*s45 + 54*q3*q7*s45 + 12*q5*q7*s45 + 40*q1*q8*s45 + 
    29*q2*q8*s45 - 31*q3*q8*s45 - 9*q1*q9*s45 - 3*q5*q9*s45 + 18*q8*q9*s45 - 
    21*q9^2*s45 - 3*q3^2*q7*s12*s45 + 32*q3*q7^2*s12*s45 + 
    12*q1*q10*q5*s23*s45 - 3*q10*q3*q5*s23*s45 + 3*q10*q2*q5*s34*s45 + 
    12*q10*q5*q7*s34*s45 - 3*q2*q5*q9*s34*s45 - 30*q2*q9^2*s34*s45 + 
    72*q8*q9^2*s34*s45 - 3*q1^2*q2*s45^2 - 6*q1*q10*q2*s45^2 + 
    3*q1*q13*q2*s45^2 - 3*q10*q2^2*s45^2 + 20*q1*q2*q3*s45^2 - 
    3*q10*q3^2*s45^2 - 12*q1*q10*q5*s45^2 - 9*q10*q3*q7*s45^2 - 
    3*q3^2*q7*s45^2 + 12*q10*q5*q7*s45^2 + 20*q1*q3*q8*s45^2 + 
    3*q2*q9^2*s45^2 - 3*q2*q5*q9^2*s34*s45^2 + 3*q1*q10*q2^2*s45^3 - 
    3*q10*q3^2*q7*s45^3 - 3*q1^2*s51 - 3*q1*q10*s51 + 3*q1*q18*s51 + 
    6*q10*q18*s51 + 42*q1*q19*s51 - 54*q10*q19*s51 - 6*q1*q2*s51 + 
    12*q10*q2*s51 + 6*q13*q2*s51 + 60*q19*q2*s51 + 66*q2*q3*s51 + 
    9*q18*q4*s51 + 52*q1*q7*s51 - 18*q10*q7*s51 - 18*q19*q7*s51 - 
    18*q2*q7*s51 - 118*q3*q7*s51 - 3*q4*q7*s51 + 32*q7^2*s51 - 19*q1*q8*s51 - 
    50*q2*q8*s51 + 22*q3*q8*s51 - 6*q7*q8*s51 + 45*q8^2*s51 + 54*q1*q9*s51 - 
    36*q10*q9*s51 - 36*q2*q9*s51 + 18*q3*q9*s51 - 18*q8*q9*s51 + 
    75*q9^2*s51 - 27*q19^2*q2*s12*s51 + 9*q13*q2^2*s12*s51 - 
    45*q19*q2^2*s12*s51 - 6*q2^2*q3*s12*s51 + 6*q2*q3^2*s12*s51 + 
    18*q19^2*q7*s12*s51 - 3*q13*q2*q7*s12*s51 + 27*q19*q2*q7*s12*s51 + 
    66*q2*q3*q7*s12*s51 - 6*q3^2*q7*s12*s51 + 42*q2^2*q8*s12*s51 - 
    64*q2*q7*q8*s12*s51 + 33*q2*q8^2*s12*s51 - 24*q7*q8^2*s12*s51 - 
    9*q19^2*q2*q7*s12^2*s51 + 3*q13*q2^2*q7*s12^2*s51 - 
    6*q19*q2^2*q7*s12^2*s51 - 3*q2^2*q3*q7*s12^2*s51 + 
    3*q2*q3^2*q7*s12^2*s51 + 6*q2^2*q7*q8*s12^2*s51 + 
    15*q2*q7*q8^2*s12^2*s51 - 45*q1^2*q19*s23*s51 + 81*q1*q10*q19*s23*s51 + 
    27*q1*q19^2*s23*s51 - 18*q10*q19^2*s23*s51 - 42*q1^2*q9*s23*s51 + 
    60*q1*q10*q9*s23*s51 - 33*q1*q9^2*s23*s51 - 24*q1^2*q10*q19*s23^2*s51 + 
    9*q1*q10*q19^2*s23^2*s51 - 24*q1^2*q10*q9*s23^2*s51 + 
    3*q10*q18*q4*s34*s51 - 6*q10*q4*q7*s34*s51 - 51*q1*q8^2*s34*s51 - 
    27*q2*q9^2*s34*s51 - 72*q8*q9^2*s34*s51 + 9*q10*q19^2*s45*s51 + 
    3*q1^2*q2*s45*s51 - 3*q1*q10*q2*s45*s51 - 3*q1*q13*q2*s45*s51 + 
    15*q10*q19*q2*s45*s51 - 6*q10*q2^2*s45*s51 - 9*q13*q2^2*s45*s51 + 
    6*q1*q18*q3*s45*s51 + 3*q10*q18*q3*s45*s51 - 29*q1*q2*q3*s45*s51 + 
    3*q2^2*q3*s45*s51 - 9*q18*q3^2*s45*s51 - 3*q2*q3^2*s45*s51 - 
    3*q1*q19*q7*s45*s51 - 9*q19^2*q7*s45*s51 + 63*q1*q3*q7*s45*s51 - 
    18*q10*q3*q7*s45*s51 - 6*q3^2*q7*s45*s51 + 64*q3*q7^2*s45*s51 - 
    46*q1*q3*q8*s45*s51 + 12*q3^2*q8*s45*s51 - 54*q1*q8^2*s45*s51 + 
    21*q3*q8^2*s45*s51 + 72*q7*q8^2*s45*s51 - 18*q3*q8*q9*s45*s51 + 
    54*q7*q8*q9*s45*s51 + 30*q2*q9^2*s45*s51 - 72*q8*q9^2*s45*s51 + 
    3*q1*q10*q2^2*s45^2*s51 + 3*q1*q13*q2^2*s45^2*s51 + 
    3*q1^2*q2*q3*s45^2*s51 + 3*q1*q18*q3^2*s45^2*s51 - 
    6*q10*q3^2*q7*s45^2*s51 - 3*q1*q3^2*q8*s45^2*s51 - 
    3*q1*q3*q8^2*s45^2*s51 - 72*q7*q8^2*q9*s45^2*s51 - 3*q1^2*q19*s51^2 + 
    63*q1*q10*q19*s51^2 - 9*q1*q19^2*s51^2 - 18*q10*q19^2*s51^2 - 
    3*q1^2*q2*s51^2 + 9*q19^2*q2*s51^2 - 3*q10*q2^2*s51^2 + 
    3*q13*q2^2*s51^2 - 3*q19*q2^2*s51^2 - 9*q1*q18*q3*s51^2 + 
    9*q10*q18*q3*s51^2 + 49*q1*q2*q3*s51^2 - 3*q2^2*q3*s51^2 + 
    3*q2*q3^2*s51^2 - 3*q1*q18*q4*s51^2 + 9*q10*q18*q4*s51^2 - 
    27*q1*q19*q7*s51^2 + 18*q19^2*q7*s51^2 - 6*q1*q2*q7*s51^2 + 
    63*q19*q2*q7*s51^2 - 70*q1*q3*q7*s51^2 - 9*q10*q3*q7*s51^2 + 
    89*q2*q3*q7*s51^2 - 3*q3^2*q7*s51^2 + 3*q1*q4*q7*s51^2 - 
    9*q10*q4*q7*s51^2 + 32*q1*q7^2*s51^2 + 18*q10*q2*q8*s51^2 + 
    70*q1*q3*q8*s51^2 - 82*q2*q7*q8*s51^2 + 51*q1*q8^2*s51^2 + 
    66*q1*q10*q9*s51^2 - 18*q1*q7*q9*s51^2 - 90*q10*q8*q9*s51^2 + 
    72*q3*q8*q9*s51^2 + 72*q7*q8*q9*s51^2 + 72*q10*q9^2*s51^2 + 
    27*q2*q9^2*s51^2 + 72*q8*q9^2*s51^2 - 27*q19^2*q2*q7*s12*s51^2 + 
    6*q13*q2^2*q7*s12*s51^2 - 42*q19*q2^2*q7*s12*s51^2 - 
    6*q2^2*q3*q7*s12*s51^2 + 6*q2*q3^2*q7*s12*s51^2 + 
    42*q2^2*q7*q8*s12*s51^2 + 24*q2*q7*q8^2*s12*s51^2 + 
    9*q19^2*q2^2*q7*s12^2*s51^2 + 6*q19*q2^3*q7*s12^2*s51^2 - 
    6*q2^3*q7*q8*s12^2*s51^2 - 15*q2^2*q7*q8^2*s12^2*s51^2 - 
    42*q1^2*q10*q19*s23*s51^2 + 27*q1*q10*q19^2*s23*s51^2 - 
    42*q1^2*q10*q9*s23*s51^2 - 48*q1*q10*q9^2*s23*s51^2 + 
    6*q1^3*q10*q19*s23^2*s51^2 - 9*q1^2*q10*q19^2*s23^2*s51^2 + 
    6*q1^3*q10*q9*s23^2*s51^2 + 15*q1^2*q10*q9^2*s23^2*s51^2 + 
    3*q10*q18*q4^2*s34*s51^2 - 3*q10*q4^2*q7*s34*s51^2 - 
    72*q10*q8*q9^2*s34*s51^2 + 9*q10*q19^2*q2*s45*s51^2 - 
    3*q10*q19*q2^2*s45*s51^2 - 3*q1^2*q2*q3*s45*s51^2 - 
    9*q1*q18*q3^2*s45*s51^2 + 3*q10*q18*q3^2*s45*s51^2 - 
    3*q1^2*q19*q7*s45*s51^2 - 9*q1*q19^2*q7*s45*s51^2 + 
    3*q1^2*q3*q7*s45*s51^2 - 3*q10*q3^2*q7*s45*s51^2 + 
    32*q1*q3*q7^2*s45*s51^2 + 9*q1*q3^2*q8*s45*s51^2 + 
    54*q1*q3*q8^2*s45*s51^2 - 72*q3*q8^2*q9*s45*s51^2 - 
    72*q7*q8^2*q9*s45*s51^2 - 3*q1*q18*q3^3*s45^2*s51^2 + 
    3*q1*q3^3*q8*s45^2*s51^2 + 3*q1*q3^2*q8^2*s45^2*s51^2 + 
    9*q10*q19^2*q2*s51^3 - 3*q10*q19*q2^2*s51^3 + 3*q1^2*q2*q3*s51^3 - 
    3*q1^2*q19*q7*s51^3 - 9*q1*q19^2*q7*s51^3 - 3*q1^2*q2*q7*s51^3 + 
    3*q13*q2^2*q7*s51^3 - 3*q1^2*q3*q7*s51^3 + 49*q1*q2*q3*q7*s51^3 - 
    3*q2^2*q3*q7*s51^3 + 3*q2*q3^2*q7*s51^3 + 72*q10*q8*q9^2*s51^3 + 
    3*q1^2*q2*q3*q7*s51^4]*((F[1, 1, 1]*F[1, 1, 2])/18 + F[1, 1, 2]^2/6 - 
   (F[1, 1, 1]*F[1, 1, 5])/18 - (F[1, 1, 2]*F[1, 1, 5])/18 - F[1, 1, 5]^2/9 - 
   (F[1, 1, 2]*tci[1, 2])/18 + (F[1, 1, 5]*tci[1, 2])/18) + 
 r[q13 + 2*q2 + 2*q20 - 6*q5 - q7 + q13*q2*s12 + q2*q3*s12 + q3^2*s12 - 
    2*q13*q5*s12 - 2*q3*q5*s12 - q3*q7*s12 - q3^2*q5*s12^2 + 
    q13*q2*q7*s12^2 - q2*q3*q7*s12^2 + q3^2*q7*s12^2 + 2*q1*q5*s23 - 
    8*q10*q5*s23 - 2*q3*q5*s23 - q3^2*q5*s12*s23 + q1^2*s34 + q1*q13*s34 + 
    3*q10*q2*s34 + q1*q5*s34 - 8*q10*q5*s34 + 2*q13*q5*s34 - 3*q10*q7*s34 + 
    q1^2*q5*s23*s34 + q1^2*s45 - 4*q1*q10*s45 + 2*q1*q13*s45 + 2*q1*q2*s45 - 
    6*q10*q2*s45 + q13*q2*s45 - 2*q2^2*s45 - 4*q10*q3*s45 - 2*q2*q3*s45 - 
    q3^2*s45 - 6*q1*q5*s45 + 2*q13*q5*s45 - 4*q3*q5*s45 - 12*q10*q7*s45 - 
    8*q3*q7*s45 - 3*q5*q7*s45 - 2*q7^2*s45 - q3^2*q5*s12*s45 - 
    2*q3^2*q7*s12*s45 - 3*q3*q5*q7*s12*s45 - q3^2*q5*q7*s12^2*s45 - 
    q1^2*q5*s23*s45 + 3*q1*q10*q5*s23*s45 - 3*q10*q3*q5*s23*s45 - 
    q3^2*q5*s23*s45 - q1^2*q2*s34*s45 - 2*q10*q2^2*s34*s45 - 
    2*q1^2*q5*s34*s45 - q1*q2*q5*s34*s45 + 3*q10*q2*q5*s34*s45 - 
    3*q10*q5*q7*s34*s45 - 2*q10*q7^2*s34*s45 + q1^2*q10*s45^2 - 
    q1^2*q2*s45^2 + 7*q1*q10*q2*s45^2 - q1*q13*q2*s45^2 + 2*q10*q2^2*s45^2 - 
    q10*q3^2*s45^2 + 2*q1^2*q5*s45^2 - 8*q1*q10*q5*s45^2 + 5*q1*q2*q5*s45^2 - 
    5*q10*q2*q5*s45^2 - 5*q10*q3*q5*s45^2 - q3^2*q5*s45^2 - 
    11*q10*q3*q7*s45^2 - 2*q3^2*q7*s45^2 - 8*q10*q5*q7*s45^2 - 
    5*q3*q5*q7*s45^2 - 5*q10*q7^2*s45^2 - 3*q3*q7^2*s45^2 - q5*q7^2*s45^2 - 
    q3^2*q5*q7*s12*s45^2 - q3*q5*q7^2*s12*s45^2 - q1^2*q10*q5*s23*s45^2 - 
    q10*q3^2*q5*s23*s45^2 + q1^2*q2*q5*s34*s45^2 - q10*q2^2*q5*s34*s45^2 - 
    q10*q5*q7^2*s34*s45^2 - q1^2*q10*q2*s45^3 - 2*q1*q10*q2^2*s45^3 + 
    2*q1^2*q10*q5*s45^3 - q1^2*q2*q5*s45^3 + 6*q1*q10*q2*q5*s45^3 - 
    q1*q2^2*q5*s45^3 + q10*q2^2*q5*s45^3 - q10*q3^2*q5*s45^3 - 
    2*q10*q3^2*q7*s45^3 - 6*q10*q3*q5*q7*s45^3 - q3^2*q5*q7*s45^3 - 
    3*q10*q3*q7^2*s45^3 - 2*q10*q5*q7^2*s45^3 - q3*q5*q7^2*s45^3 - 
    q1^2*q10*q2*q5*s45^4 - q1*q10*q2^2*q5*s45^4 - q10*q3^2*q5*q7*s45^4 - 
    q10*q3*q5*q7^2*s45^4 - q1*q2*s51 - q10*q2*s51 - 2*q13*q2*s51 - q2^2*s51 + 
    q2*q3*s51 - q20*q3*s51 + 2*q1*q7*s51 - 4*q10*q7*s51 - q3*q7*s51 - 
    2*q10*q8*s51 + 2*q20*q8*s51 - 3*q13*q2^2*s12*s51 + 2*q2^2*q3*s12*s51 - 
    2*q2*q3^2*s12*s51 + q13*q2*q7*s12*s51 - q2*q3*q7*s12*s51 + 
    2*q3^2*q7*s12*s51 - q13*q2^2*q7*s12^2*s51 + q2^2*q3*q7*s12^2*s51 - 
    q2*q3^2*q7*s12^2*s51 + q1^2*q2*s34*s51 - q10*q2^2*s34*s51 - 
    q1*q2*q20*s34*s51 - q10*q7^2*s34*s51 + q1^2*q2*s45*s51 + 
    q1*q10*q2*s45*s51 + q1*q13*q2*s45*s51 + q10*q2^2*s45*s51 + 
    3*q13*q2^2*s45*s51 - q2^2*q3*s45*s51 + q1*q20*q3*s45*s51 + 
    q2*q3^2*s45*s51 - q1*q3*q7*s45*s51 - 5*q10*q3*q7*s45*s51 - 
    q3^2*q7*s45*s51 - 4*q10*q7^2*s45*s51 - q1*q10*q2^2*s45^2*s51 - 
    q1*q13*q2^2*s45^2*s51 - q10*q3^2*q7*s45^2*s51 - 3*q10*q3*q7^2*s45^2*s51 - 
    q1^2*q2*s51^2 - q13*q2^2*s51^2 + 2*q1^2*q20*s51^2 + q2^2*q3*s51^2 - 
    q2*q3^2*s51^2 - q1^2*q7*s51^2 + q3^2*q7*s51^2 + q1*q7^2*s51^2 - 
    q10*q7^2*s51^2 - 2*q13*q2^2*q7*s12*s51^2 + 2*q2^2*q3*q7*s12*s51^2 - 
    2*q2*q3^2*q7*s12*s51^2 + q1^2*q2*q20*s34*s51^2 + q1^2*q20*q3*s45*s51^2 - 
    q1^2*q3*q7*s45*s51^2 + q1*q3*q7^2*s45*s51^2 - q10*q3*q7^2*s45*s51^2 - 
    q1^2*q2*q20*s51^3 - q13*q2^2*q7*s51^3 + q2^2*q3*q7*s51^3 - 
    q2*q3^2*q7*s51^3]*((F[1, 1, 1]*F[1, 1, 2])/6 + F[1, 1, 2]^2/2 + 
   F[1, 1, 5]^2/3 - (F[1, 1, 1]*F[1, 1, 7])/6 - (F[1, 1, 2]*F[1, 1, 7])/6 - 
   (2*F[1, 1, 5]*F[1, 1, 7])/3 + (2*F[2, 1, 7])/3 - 
   (F[1, 1, 2]*tci[1, 2])/6 + (F[1, 1, 7]*tci[1, 2])/6) + 
 r[-5*q1 + 20*q10 - 6*q24 + 15*q3 + 10*q4 - 8*q5 + 14*q7 - 20*q9 + 
    5*q3*q5*s12 + 15*q3*q7*s12 + 5*q4*q7*s12 + 5*q5*q7*s12 - 
    5*q3*q4*q5*s12^2 + 5*q3*q5*q7*s12^2 - 8*q1*q10*s23 - 8*q10^2*s23 + 
    18*q1*q24*s23 + 8*q10*q3*s23 - 12*q24*q3*s23 + 10*q10*q4*s23 - 
    24*q24*q4*s23 - 6*q3*q4*s23 - 45*q10*q5*s23 + 30*q24*q5*s23 - 
    5*q3*q5*s23 - 10*q1*q9*s23 + 2*q10*q9*s23 + 12*q4*q9*s23 + 5*q5*q9*s23 - 
    6*q3*q4^2*s12*s23 - 10*q3*q4*q5*s12*s23 - 12*q1*q24*q4*s23^2 - 
    12*q24*q3*q4*s23^2 - 6*q3*q4^2*s23^2 - q1*q10*q5*s23^2 + 
    9*q1*q24*q5*s23^2 - 14*q10*q3*q5*s23^2 + 9*q24*q3*q5*s23^2 - 
    10*q3*q4*q5*s23^2 + 7*q1*q10*q9*s23^2 + 12*q1*q4*q9*s23^2 + 
    16*q10*q2*s34 - 12*q2*q24*s34 - 2*q10*q4*s34 + 24*q24*q4*s34 - 
    5*q1*q5*s34 - 43*q10*q5*s34 + 30*q24*q5*s34 - 8*q10*q7*s34 + 
    18*q24*q7*s34 + 5*q4*q7*s34 + 5*q5*q7*s34 - 10*q10*q9*s34 - 4*q2*q9*s34 - 
    12*q4*q9*s34 + 10*q5*q9*s34 - 6*q9^2*s34 + 8*q10^2*q2*s34^2 + 
    12*q2*q24*q4*s34^2 - 9*q10*q2*q5*s34^2 + 9*q2*q24*q5*s34^2 - 
    7*q10*q4*q7*s34^2 + 12*q24*q4*q7*s34^2 - 4*q10*q5*q7*s34^2 + 
    9*q24*q5*q7*s34^2 - 12*q2*q4*q9*s34^2 + 10*q2*q5*q9*s34^2 - 
    6*q2*q9^2*s34^2 - 4*q1*q10*s45 - 6*q1*q24*s45 + 20*q10*q3*s45 + 
    5*q1*q5*s45 - 6*q10*q5*s45 + 10*q3*q5*s45 + 29*q10*q7*s45 + 
    6*q24*q7*s45 + 25*q3*q7*s45 + 7*q5*q7*s45 + 5*q1*q9*s45 + 10*q2*q9*s45 - 
    10*q5*q9*s45 + 5*q3*q5*q7*s12*s45 - 6*q1*q10*q5*s23*s45 - 
    8*q10^2*q5*s23*s45 - 15*q1*q24*q5*s23*s45 - 8*q10*q3*q5*s23*s45 + 
    3*q24*q3*q5*s23*s45 + 6*q10*q5^2*s23*s45 - 6*q24*q5^2*s23*s45 - 
    8*q10^2*q3*q5*s23^2*s45 + 3*q1*q10*q5^2*s23^2*s45 - 
    3*q1*q24*q5^2*s23^2*s45 + 3*q10*q3*q5^2*s23^2*s45 - 
    3*q24*q3*q5^2*s23^2*s45 + 8*q10^2*q5*s34*s45 + 5*q1*q2*q5*s34*s45 + 
    8*q10*q2*q5*s34*s45 - 3*q2*q24*q5*s34*s45 - 6*q10*q5^2*s34*s45 + 
    6*q24*q5^2*s34*s45 - 6*q10*q5*q7*s34*s45 + 15*q24*q5*q7*s34*s45 - 
    10*q2*q5*q9*s34*s45 + 6*q2*q9^2*s34*s45 + 8*q10^2*q2*q5*s34^2*s45 - 
    3*q10*q2*q5^2*s34^2*s45 + 3*q2*q24*q5^2*s34^2*s45 - 
    3*q10*q5^2*q7*s34^2*s45 + 3*q24*q5^2*q7*s34^2*s45 + 17*q1*q10*q5*s45^2 - 
    5*q1*q2*q5*s45^2 + 10*q10*q2*q5*s45^2 + 6*q1*q24*q5*s45^2 + 
    10*q10*q3*q5*s45^2 - 6*q10*q5^2*s45^2 + 6*q24*q5^2*s45^2 + 
    30*q10*q3*q7*s45^2 + 8*q10*q5*q7*s45^2 + 6*q24*q5*q7*s45^2 + 
    10*q3*q5*q7*s45^2 + 5*q2*q5*q9*s45^2 - 6*q1*q10*q5^2*s23*s45^2 + 
    6*q1*q24*q5^2*s23*s45^2 - 6*q10*q5^2*q7*s34*s45^2 + 
    6*q24*q5^2*q7*s34*s45^2 - 10*q1*q10*q2*q5*s45^3 + 3*q1*q10*q5^2*s45^3 - 
    3*q1*q24*q5^2*s45^3 + 10*q10*q3*q5*q7*s45^3 - 3*q10*q5^2*q7*s45^3 + 
    3*q24*q5^2*q7*s45^3 + 4*q1*q10*s51 + 3*q2*q24*s51 + 10*q10*q3*s51 + 
    3*q24*q3*s51 + 4*q10*q4*s51 + 12*q4^2*s51 + 22*q10*q7*s51 + 
    20*q3*q7*s51 + 4*q4*q7*s51 + q1*q9*s51 - 4*q10*q9*s51 + 5*q2*q9*s51 + 
    6*q4*q9*s51 + 18*q9^2*s51 + 6*q3*q4^2*s12*s51 - 6*q1*q24*q4*s23*s51 + 
    18*q24*q3*q4*s23*s51 + 36*q24*q4^2*s23*s51 + 12*q3*q4^2*s23*s51 + 
    14*q1*q10*q9*s23*s51 + 6*q1*q4*q9*s23*s51 - 18*q4^2*q9*s23*s51 - 
    6*q10*q9^2*s23*s51 - 18*q4*q9^2*s23*s51 + 6*q1*q24*q4^2*s23^2*s51 + 
    6*q24*q3*q4^2*s23^2*s51 - 6*q1*q4^2*q9*s23^2*s51 - 
    6*q1*q10*q9^2*s23^2*s51 - 6*q1*q4*q9^2*s23^2*s51 - 18*q2*q24*q4*s34*s51 - 
    6*q10*q4^2*s34*s51 + 36*q24*q4^2*s34*s51 - 14*q10*q4*q7*s34*s51 + 
    6*q24*q4*q7*s34*s51 + 18*q2*q4*q9*s34*s51 - 18*q4^2*q9*s34*s51 + 
    18*q2*q9^2*s34*s51 - 18*q4*q9^2*s34*s51 + 6*q2*q24*q4^2*s34^2*s51 - 
    6*q10*q4^2*q7*s34^2*s51 + 6*q24*q4^2*q7*s34^2*s51 - 
    6*q2*q4^2*q9*s34^2*s51 - 6*q2*q4*q9^2*s34^2*s51 + 30*q10*q3*q7*s45*s51 - 
    6*q2*q9^2*s45*s51 + 6*q2*q24*q4*s51^2 - 6*q24*q3*q4*s51^2 - 
    36*q24*q4^2*s51^2 - 6*q3*q4^2*s51^2 + 10*q10*q3*q7*s51^2 + 
    4*q10*q4*q7*s51^2 - 4*q1*q10*q9*s51^2 - 6*q2*q4*q9*s51^2 + 
    18*q4^2*q9*s51^2 - 12*q2*q9^2*s51^2 + 18*q4*q9^2*s51^2 - 
    12*q24*q3*q4^2*s23*s51^2 - 6*q1*q10*q9^2*s23*s51^2 - 
    12*q2*q24*q4^2*s34*s51^2 - 6*q10*q4^2*q7*s34*s51^2 + 
    12*q2*q4^2*q9*s34*s51^2 + 12*q2*q4*q9^2*s34*s51^2 + 6*q2*q24*q4^2*s51^3 + 
    6*q24*q3*q4^2*s51^3 - 6*q2*q4^2*q9*s51^3 - 6*q2*q4*q9^2*s51^3]*
  ((-2*F[1, 1, 5]*F[1, 1, 6])/9 + (2*F[1, 1, 5]*F[1, 1, 7])/9 + 
   (2*F[1, 1, 6]*F[1, 1, 8])/9 - (2*F[1, 1, 7]*F[1, 1, 8])/9 - 
   (2*F[1, 1, 6]*tci[1, 2])/9 + (2*F[1, 1, 7]*tci[1, 2])/9) + 
 r[30*q10 - 4*q2 - 4*q3 + 21*q4 + 42*q5 + 39*q7 - 24*q9 + 8*q3*q4*s12 - 
    13*q4^2*s12 + 5*q4*q5*s12 + 4*q5^2*s12 + 13*q4*q7*s12 + 8*q5*q7*s12 - 
    13*q3*q4^2*s12^2 + 44*q1*q10*s23 + 4*q10^2*s23 - 4*q10*q3*s23 + 
    5*q10*q4*s23 + 5*q3*q4*s23 - 13*q4^2*s23 - 5*q1*q5*s23 + 64*q10*q5*s23 + 
    9*q3*q5*s23 + 8*q4*q5*s23 - 34*q1*q9*s23 - 26*q10*q9*s23 - 5*q5*q9*s23 - 
    26*q9^2*s23 - 13*q3*q4^2*s12*s23 + 5*q3*q4*q5*s12*s23 - 
    13*q4^2*q5*s12*s23 + 13*q3*q4^2*q5*s12^2*s23 + 8*q1*q10*q5*s23^2 + 
    12*q10*q3*q5*s23^2 + 8*q3*q4*q5*s23^2 - 13*q4^2*q5*s23^2 - 
    4*q1*q5^2*s23^2 - 21*q1*q10*q9*s23^2 + 13*q3*q4^2*q5*s12*s23^2 - 
    13*q10*q2*s34 + 26*q10*q4*s34 + 64*q10*q5*s34 + 69*q10*q7*s34 + 
    21*q4*q7*s34 + 12*q5*q7*s34 - 5*q10*q9*s34 - 13*q5*q9*s34 - 39*q9^2*s34 - 
    4*q10^2*q2*s34^2 + 8*q10*q2*q5*s34^2 + 21*q10*q4*q7*s34^2 + 
    12*q10*q5*q7*s34^2 - 8*q2*q5*q9*s34^2 - 13*q2*q9^2*s34^2 - 
    18*q1*q10*s45 + 5*q1*q5*s45 + 8*q10*q5*s45 + 4*q5^2*s45 + 48*q10*q7*s45 + 
    21*q5*q7*s45 + 13*q1*q9*s45 + 8*q2*q9*s45 + 5*q5*q9*s45 + 39*q9^2*s45 + 
    4*q5^2*q7*s12*s45 - 17*q1*q10*q5*s23*s45 + 4*q10^2*q5*s23*s45 + 
    9*q10*q3*q5*s23*s45 + 8*q1*q5^2*s23*s45 - 4*q10*q5^2*s23*s45 + 
    4*q10^2*q3*q5*s23^2*s45 - 4*q1*q10*q5^2*s23^2*s45 - 4*q10^2*q5*s34*s45 - 
    9*q10*q2*q5*s34*s45 + 4*q10*q5^2*s34*s45 + 33*q10*q5*q7*s34*s45 + 
    4*q5^2*q7*s34*s45 + 5*q2*q5*q9*s34*s45 + 39*q2*q9^2*s34*s45 - 
    13*q5*q9^2*s34*s45 - 4*q10^2*q2*q5*s34^2*s45 + 4*q10*q5^2*q7*s34^2*s45 - 
    13*q2*q5*q9^2*s34^2*s45 + 9*q1*q10*q5*s45^2 - 4*q1*q5^2*s45^2 + 
    8*q10*q5^2*s45^2 + 21*q10*q5*q7*s45^2 + 4*q5^2*q7*s45^2 - 
    13*q2*q9^2*s45^2 + 8*q1*q10*q5^2*s23*s45^2 + 8*q10*q5^2*q7*s34*s45^2 + 
    13*q2*q5*q9^2*s34*s45^2 - 4*q1*q10*q5^2*s45^3 + 4*q10*q5^2*q7*s45^3 + 
    13*q1*q10*s51 + 13*q10*q4*s51 + 44*q10*q7*s51 + 26*q4*q7*s51 - 
    13*q1*q9*s51 - 13*q10*q9*s51 + 8*q2*q9*s51 + 39*q9^2*s51 - 
    57*q1*q10*q9*s23*s51 + 13*q1*q9^2*s23*s51 + 13*q10*q9^2*s23*s51 + 
    13*q1*q10*q9^2*s23^2*s51 + 13*q10*q4^2*s34*s51 + 57*q10*q4*q7*s34*s51 + 
    13*q4^2*q7*s34*s51 + 26*q2*q9^2*s34*s51 + 13*q10*q4^2*q7*s34^2*s51 - 
    26*q2*q9^2*s45*s51 + 13*q10*q4*q7*s51^2 - 13*q1*q10*q9*s51^2 - 
    13*q2*q9^2*s51^2 + 13*q1*q10*q9^2*s23*s51^2 + 13*q10*q4^2*q7*s34*s51^2]*
  ((-2*F[1, 1, 5]^2)/9 - (2*F[1, 1, 6]^2)/9 + (4*F[1, 1, 5]*F[1, 1, 7])/9 + 
   (4*F[1, 1, 6]*F[1, 1, 8])/9 - (4*F[1, 1, 7]*F[1, 1, 8])/9 - 
   (4*F[2, 1, 7])/9 - (4*F[2, 1, 8])/9 + (2*tci[1, 1]^2)/27 - 
   (4*F[1, 1, 6]*tci[1, 2])/9 + (4*F[1, 1, 7]*tci[1, 2])/9) + 
 r[q1 - 2*q10 - 3*q17 - 2*q2 - 2*q20 + 4*q23 - q5 - 3*q7 + 9*q8 - 3*q9 - 
    2*q17*q3*s12 + q3*q4*s12 + q17*q5*s12 + q17*q7*s12 - 5*q3*q7*s12 + 
    5*q7*q8*s12 + 4*q8^2*s12 + q17*q2*q3*s12^2 - q17*q3^2*s12^2 + 
    q3^2*q4*s12^2 - 2*q17*q3*q5*s12^2 - q17*q2*q7*s12^2 + q2*q3*q7*s12^2 + 
    3*q17*q5*q7*s12^2 - 3*q3*q5*q7*s12^2 - 2*q17*q7^2*s12^2 + 
    2*q7^2*q8*s12^2 + q7*q8^2*s12^2 - 2*q1*q10*s23 + q1*q5*s23 - 
    q17*q3*q5*s12*s23 + q3*q4*q5*s12*s23 + q17*q3^2*q5*s12^2*s23 - 
    q3^2*q4*q5*s12^2*s23 - 5*q1*q23*s34 + q2*q23*s34 + 6*q23^2*s34 - 
    2*q10*q7*s34 + q23*q7*s34 - 7*q1*q8*s34 - 6*q8^2*s34 - 2*q2*q9*s34 + 
    4*q1^2*q23*s34^2 - 2*q1*q23^2*s34^2 + q2*q23^2*s34^2 - q1^2*q5*s34^2 + 
    q1*q23*q5*s34^2 + q23^2*q5*s34^2 + 2*q1^2*q8*s34^2 + 4*q1*q8^2*s34^2 + 
    q1^2*q23^2*s34^3 - q1^2*q23*q5*s34^3 - q1*q23^2*q5*s34^3 - 
    q1^2*q8^2*s34^3 + 2*q1*q10*s45 - q1*q5*s45 - 2*q10*q7*s45 - 
    3*q17*q7*s45 - q5*q7*s45 - 2*q1*q8*s45 + 3*q7*q8*s45 + 2*q2*q9*s45 + 
    q17*q5*q7*s12*s45 - 2*q17*q7^2*s12*s45 - 3*q3*q7^2*s12*s45 + 
    3*q7^2*q8*s12*s45 + 4*q7*q8^2*s12*s45 + q17*q5*q7^2*s12^2*s45 - 
    q3*q5*q7^2*s12^2*s45 - q17*q7^3*s12^2*s45 + q7^3*q8*s12^2*s45 + 
    q7^2*q8^2*s12^2*s45 + q1*q10*q5*s23*s45 + q1^2*q2*s34*s45 + 
    5*q1^2*q23*s34*s45 - 3*q2^2*q23*s34*s45 - 3*q2*q23^2*s34*s45 + 
    q1*q2*q5*s34*s45 + q1*q23*q5*s34*s45 - q2*q23*q5*s34*s45 - 
    q10*q5*q7*s34*s45 + q10*q7^2*s34*s45 - q23*q7^2*s34*s45 + 
    2*q1^2*q8*s34*s45 + 4*q1*q8^2*s34*s45 + 2*q2^2*q9*s34*s45 + 
    3*q2*q9^2*s34*s45 + 2*q1^2*q23^2*s34^2*s45 - 2*q2^2*q23^2*s34^2*s45 - 
    2*q1^2*q23*q5*s34^2*s45 - 2*q1*q23^2*q5*s34^2*s45 + 
    q2*q23^2*q5*s34^2*s45 - 2*q1^2*q8^2*s34^2*s45 + 2*q2^2*q9^2*s34^2*s45 + 
    q1^2*q2*s45^2 - q1*q2^2*s45^2 + q1^2*q23*s45^2 + q2^2*q23*s45^2 + 
    2*q1*q23^2*s45^2 - 2*q2*q23^2*s45^2 - q1*q10*q5*s45^2 - q10*q5*q7*s45^2 + 
    q10*q7^2*s45^2 - q23*q7^2*s45^2 + q1^2*q23^2*s34*s45^2 + 
    2*q2^2*q23^2*s34*s45^2 - q1^2*q2*q5*s34*s45^2 - q1^2*q23*q5*s34*s45^2 - 
    q1*q23^2*q5*s34*s45^2 + q2*q23^2*q5*s34*s45^2 - q1^2*q8^2*s34*s45^2 - 
    2*q2^2*q9^2*s34*s45^2 - q2^2*q23^2*q5*s34^2*s45^2 + 
    q2^2*q5*q9^2*s34^2*s45^2 - q1*q10*s51 - 2*q2^2*s51 + q1*q23*s51 - 
    5*q2*q23*s51 - 6*q23^2*s51 + q2*q3*s51 + q20*q3*s51 - 2*q1*q7*s51 - 
    2*q10*q7*s51 + q23*q7*s51 - 2*q3*q7*s51 - q4*q7*s51 - q7^2*s51 + 
    4*q1*q8*s51 + 2*q10*q8*s51 - q2*q8*s51 - 2*q20*q8*s51 + 3*q7*q8*s51 + 
    3*q8^2*s51 + q1*q9*s51 + q10*q9*s51 + 5*q2*q9*s51 + 3*q9^2*s51 + 
    2*q2*q3*q7*s12*s51 - q17*q7^2*s12*s51 - 2*q2*q7*q8*s12*s51 + 
    q7^2*q8*s12*s51 - q7*q8^2*s12*s51 + q17*q2*q7^2*s12^2*s51 + 
    q17*q7^3*s12^2*s51 - q2*q7^2*q8*s12^2*s51 - q7^3*q8*s12^2*s51 - 
    q7^2*q8^2*s12^2*s51 + 3*q1*q10*q9*s23*s51 - q1^2*q2*s34*s51 + 
    q1*q2*q20*s34*s51 - 3*q1^2*q23*s34*s51 - 3*q2^2*q23*s34*s51 + 
    4*q1*q23^2*s34*s51 - 4*q2*q23^2*s34*s51 - q10*q4*q7*s34*s51 + 
    q10*q7^2*s34*s51 - q23*q7^2*s34*s51 - 2*q1^2*q8*s34*s51 - 
    5*q1*q8^2*s34*s51 + 2*q2^2*q9*s34*s51 + 3*q2*q9^2*s34*s51 - 
    2*q1^2*q23^2*s34^2*s51 - q2^2*q23^2*s34^2*s51 + 2*q1^2*q8^2*s34^2*s51 + 
    q2^2*q9^2*s34^2*s51 - q1^2*q2*s45*s51 + q1*q2^2*s45*s51 - 
    3*q1^2*q23*s45*s51 + 5*q2^2*q23*s45*s51 + 3*q1*q23^2*s45*s51 - 
    q1*q2*q3*s45*s51 - q1*q20*q3*s45*s51 - q1*q23*q3*s45*s51 + 
    q2*q23*q3*s45*s51 + q1*q3*q7*s45*s51 + q10*q7^2*s45*s51 - 
    q23*q7^2*s45*s51 - 3*q3*q7^2*s45*s51 - 2*q1^2*q8*s45*s51 - 
    5*q1*q8^2*s45*s51 - 2*q2^2*q9*s45*s51 - 3*q2*q9^2*s45*s51 - 
    4*q1^2*q23^2*s34*s45*s51 + 4*q2^2*q23^2*s34*s45*s51 + 
    4*q1^2*q8^2*s34*s45*s51 - 4*q2^2*q9^2*s34*s45*s51 - 
    2*q1^2*q23^2*s45^2*s51 - q2^2*q23^2*s45^2*s51 + q1*q2^2*q3*s45^2*s51 - 
    q2^2*q23*q3*s45^2*s51 - q1*q23^2*q3*s45^2*s51 + q2*q23^2*q3*s45^2*s51 + 
    2*q1^2*q8^2*s45^2*s51 + q2^2*q9^2*s45^2*s51 + q1^2*q2*s51^2 - 
    q1*q2^2*s51^2 - 2*q1^2*q20*s51^2 + 4*q2^2*q23*s51^2 - q1*q23^2*s51^2 + 
    2*q2*q23^2*s51^2 + 3*q2^2*q3*s51^2 + q2*q23*q3*s51^2 - q23^2*q3*s51^2 + 
    q1^2*q7*s51^2 - q2^2*q7*s51^2 - q1*q7^2*s51^2 - q2*q7*q8*s51^2 + 
    q1*q8^2*s51^2 + q1*q10*q9*s51^2 - 2*q2^2*q9*s51^2 - 3*q2*q9^2*s51^2 + 
    q2^2*q3*q7*s12*s51^2 + q17*q2*q7^2*s12*s51^2 - q2*q7^2*q8*s12*s51^2 + 
    q2*q7*q8^2*s12*s51^2 - q17*q2*q7^3*s12^2*s51^2 + q2*q7^3*q8*s12^2*s51^2 + 
    q2*q7^2*q8^2*s12^2*s51^2 - q1*q10*q9^2*s23*s51^2 - 
    q1^2*q2*q20*s34*s51^2 + q1^2*q23^2*s34*s51^2 + 2*q2^2*q23^2*s34*s51^2 - 
    q1^2*q8^2*s34*s51^2 - 2*q2^2*q9^2*s34*s51^2 + 2*q1^2*q23^2*s45*s51^2 - 
    2*q2^2*q23^2*s45*s51^2 - q1*q2^2*q3*s45*s51^2 - q1^2*q20*q3*s45*s51^2 - 
    2*q2^2*q23*q3*s45*s51^2 - q1*q23^2*q3*s45*s51^2 + 
    2*q2*q23^2*q3*s45*s51^2 + q1^2*q3*q7*s45*s51^2 - q1*q3*q7^2*s45*s51^2 - 
    2*q1^2*q8^2*s45*s51^2 + q1*q3*q8^2*s45*s51^2 + 2*q2^2*q9^2*s45*s51^2 + 
    q1^2*q23^2*q3*s45^2*s51^2 - q1^2*q3*q8^2*s45^2*s51^2 + 
    q1^2*q2*q20*s51^3 - q2^2*q23^2*s51^3 + q1*q2^2*q3*s51^3 - 
    q2^2*q23*q3*s51^3 + q2*q23^2*q3*s51^3 - q1*q2^2*q7*s51^3 - 
    q1*q2*q3*q7*s51^3 + 2*q2^2*q3*q7*s51^3 + q2^2*q9^2*s51^3 + 
    q1*q2^2*q3*q7*s51^4]*((F[1, 1, 1]*F[1, 1, 2])/6 + F[1, 1, 2]^2/2 - 
   (F[1, 1, 1]*F[1, 1, 8])/6 - (F[1, 1, 2]*F[1, 1, 8])/6 - F[1, 1, 8]^2/3 - 
   tci[1, 1]^2/2 + (F[1, 1, 1]*tci[1, 2])/6 + (5*F[1, 1, 8]*tci[1, 2])/6) + 
 r[-27*q1 + 45*q10 + 6*q16 - 14*q2 + 36*q23 + 9*q25 + 33*q3 + 70*q5 - 12*q7 + 
    12*q8 - 81*q9 - 24*q3*q5*s12 - 3*q3*q7*s12 - 12*q2*q8*s12 + 3*q7*q8*s12 + 
    27*q8^2*s12 + 204*q1*q10*s23 - 3*q10^2*s23 - 3*q1*q25*s23 - 
    3*q10*q3*s23 - 3*q25*q3*s23 - 6*q25*q4*s23 + 21*q1*q5*s23 + 
    32*q10*q5*s23 + 3*q4*q5*s23 - 32*q5^2*s23 - 200*q1*q9*s23 - 
    31*q10*q9*s23 + 16*q5*q9*s23 - 96*q9^2*s23 - 3*q25*q3*q4*s12*s23 - 
    3*q10^2*q3*s23^2 + 3*q1*q25*q4*s23^2 - 6*q25*q3*q4*s23^2 + 
    3*q25*q4^2*s23^2 + 21*q1*q10*q5*s23^2 + 9*q10*q3*q5*s23^2 - 
    3*q1*q4*q5*s23^2 + 6*q3*q4*q5*s23^2 - 3*q4^2*q5*s23^2 - 
    32*q1*q5^2*s23^2 - 103*q1*q10*q9*s23^2 + 9*q1*q25*q9*s23^2 - 
    9*q10*q3*q9*s23^2 - 9*q25*q3*q9*s23^2 - 3*q25*q3*q4^2*s12*s23^2 + 
    3*q3*q4^2*q5*s12*s23^2 + 3*q1^2*s34 + 3*q10^2*s34 - 3*q1*q16*s34 + 
    9*q10*q2*s34 - 3*q16*q2*s34 - 63*q1*q23*s34 + 27*q2*q23*s34 + 
    54*q23^2*s34 + 3*q10*q4*s34 - 3*q1*q5*s34 - 18*q10*q5*s34 - 
    3*q16*q5*s34 - 3*q10*q7*s34 - 6*q16*q7*s34 + 9*q23*q7*s34 + 3*q1*q8*s34 + 
    3*q8^2*s34 - 38*q10*q9*s34 - 70*q2*q9*s34 + 94*q5*q9*s34 + 18*q8*q9*s34 + 
    63*q9^2*s34 + 3*q1^2*q5*s23*s34 + 3*q10^2*q2*s34^2 - 3*q10*q2^2*s34^2 + 
    3*q16*q2^2*s34^2 + 42*q1^2*q23*s34^2 + 6*q2^2*q23*s34^2 - 
    18*q1*q23^2*s34^2 + 9*q2*q23^2*s34^2 - 3*q1^2*q5*s34^2 - 
    20*q10*q2*q5*s34^2 + 9*q1*q23*q5*s34^2 + 9*q23^2*q5*s34^2 + 
    36*q1^2*q8*s34^2 + 18*q1*q5*q8*s34^2 - 15*q1*q8^2*s34^2 - 
    6*q2^2*q9*s34^2 + 20*q2*q5*q9*s34^2 - 72*q5*q8*q9*s34^2 - 
    15*q2*q9^2*s34^2 - 72*q8*q9^2*s34^2 - 6*q1^3*q23*s34^3 + 
    9*q1^2*q23^2*s34^3 - 3*q1^2*q23*q5*s34^3 - 9*q1*q23^2*q5*s34^3 - 
    6*q1^3*q8*s34^3 - 15*q1^2*q8^2*s34^3 + 3*q1^2*s45 - 165*q1*q10*s45 + 
    6*q1*q16*s45 - 46*q10*q2*s45 + 6*q16*q2*s45 + 3*q10*q3*s45 - 
    24*q1*q5*s45 + 52*q10*q5*s45 - 12*q2*q5*s45 - 21*q3*q7*s45 + 
    30*q1*q8*s45 - 24*q2*q8*s45 - 36*q3*q8*s45 - 48*q8^2*s45 + 88*q1*q9*s45 + 
    80*q2*q9*s45 - 56*q5*q9*s45 - 54*q8*q9*s45 + 144*q9^2*s45 - 
    12*q3*q5*q7*s12*s45 + 3*q7*q8^2*s12*s45 - 3*q1^2*q5*s23*s45 + 
    8*q1*q10*q5*s23*s45 + 9*q10^2*q5*s23*s45 + 64*q1*q5^2*s23*s45 - 
    64*q10*q5^2*s23*s45 + 3*q10^2*q3*q5*s23^2*s45 - 
    32*q1*q10*q5^2*s23^2*s45 + 3*q16*q2^2*s34*s45 + 33*q1^2*q23*s34*s45 - 
    33*q2^2*q23*s34*s45 - 27*q2*q23^2*s34*s45 - 6*q1^2*q5*s34*s45 + 
    9*q10^2*q5*s34*s45 + 20*q10*q2*q5*s34*s45 + 3*q16*q2*q5*s34*s45 + 
    27*q1*q23*q5*s34*s45 - 27*q2*q23*q5*s34*s45 - 32*q10*q5^2*s34*s45 + 
    9*q10*q7^2*s34*s45 - 9*q23*q7^2*s34*s45 + 24*q1^2*q8*s34*s45 + 
    36*q1*q5*q8*s34*s45 - 63*q1*q8^2*s34*s45 + 30*q2^2*q9*s34*s45 - 
    10*q2*q5*q9*s34*s45 - 90*q5*q8*q9*s34*s45 + 15*q2*q9^2*s34*s45 - 
    48*q5*q9^2*s34*s45 - 144*q8*q9^2*s34*s45 - 12*q1^3*q23*s34^2*s45 - 
    12*q2^3*q23*s34^2*s45 + 18*q1^2*q23^2*s34^2*s45 - 
    18*q2^2*q23^2*s34^2*s45 + 3*q10^2*q2*q5*s34^2*s45 - 
    3*q10*q2^2*q5*s34^2*s45 + 3*q16*q2^2*q5*s34^2*s45 - 
    6*q1^2*q23*q5*s34^2*s45 + 6*q2^2*q23*q5*s34^2*s45 - 
    18*q1*q23^2*q5*s34^2*s45 + 9*q2*q23^2*q5*s34^2*s45 - 
    12*q1^3*q8*s34^2*s45 - 30*q1^2*q8^2*s34^2*s45 + 12*q2^3*q9*s34^2*s45 - 
    6*q2^2*q5*q9*s34^2*s45 + 30*q2^2*q9^2*s34^2*s45 - 
    15*q2*q5*q9^2*s34^2*s45 + 72*q5*q8*q9^2*s34^2*s45 + 3*q1^2*q10*s45^2 + 
    49*q1*q10*q2*s45^2 - 9*q1*q16*q2*s45^2 - 3*q16*q2^2*s45^2 - 
    9*q1^2*q23*s45^2 - 9*q2^2*q23*s45^2 + 18*q1*q23^2*s45^2 - 
    18*q2*q23^2*s45^2 - 18*q1*q23*q3*s45^2 + 18*q2*q23*q3*s45^2 + 
    6*q1^2*q5*s45^2 - 78*q1*q10*q5*s45^2 + 6*q1*q2*q5*s45^2 - 
    46*q10*q2*q5*s45^2 + 18*q1*q23*q5*s45^2 - 18*q2*q23*q5*s45^2 - 
    32*q1*q5^2*s45^2 + 32*q10*q5^2*s45^2 + 3*q10*q3*q7*s45^2 + 
    9*q10*q7^2*s45^2 - 9*q23*q7^2*s45^2 - 12*q1^2*q8*s45^2 - 
    18*q1*q3*q8*s45^2 + 18*q1*q5*q8*s45^2 - 48*q1*q8^2*s45^2 + 
    12*q2^2*q9*s45^2 - 18*q2*q3*q9*s45^2 + 58*q2*q5*q9*s45^2 + 
    18*q3*q8*q9*s45^2 - 18*q5*q8*q9*s45^2 + 72*q8^2*q9*s45^2 + 
    24*q2*q9^2*s45^2 - 72*q8*q9^2*s45^2 - 3*q1^2*q10*q5*s23*s45^2 + 
    64*q1*q10*q5^2*s23*s45^2 - 6*q1^3*q23*s34*s45^2 + 12*q2^3*q23*s34*s45^2 + 
    9*q1^2*q23^2*s34*s45^2 + 18*q2^2*q23^2*s34*s45^2 - 
    3*q1^2*q23*q5*s34*s45^2 + 12*q2^2*q23*q5*s34*s45^2 - 
    9*q1*q23^2*q5*s34*s45^2 + 9*q2*q23^2*q5*s34*s45^2 - 6*q1^3*q8*s34*s45^2 - 
    15*q1^2*q8^2*s34*s45^2 - 12*q2^3*q9*s34*s45^2 - 12*q2^2*q5*q9*s34*s45^2 - 
    30*q2^2*q9^2*s34*s45^2 - 24*q2*q5*q9^2*s34*s45^2 + 
    72*q5*q8*q9^2*s34*s45^2 - 6*q2^3*q23*q5*s34^2*s45^2 - 
    9*q2^2*q23^2*q5*s34^2*s45^2 + 6*q2^3*q5*q9*s34^2*s45^2 + 
    15*q2^2*q5*q9^2*s34^2*s45^2 - 3*q1^2*q10*q2*s45^3 + 3*q1*q16*q2^2*s45^3 + 
    6*q1^2*q10*q5*s45^3 - 3*q1^2*q2*q5*s45^3 + 49*q1*q10*q2*q5*s45^3 - 
    32*q1*q10*q5^2*s45^3 - 3*q1^2*q10*q2*q5*s45^4 - 23*q1*q10*s51 - 
    20*q10*q2*s51 + 27*q1*q23*s51 - 63*q2*q23*s51 - 54*q23^2*s51 + 
    9*q2*q3*s51 - 12*q1*q7*s51 - 3*q10*q7*s51 + 3*q2*q7*s51 + 9*q23*q7*s51 - 
    3*q3*q7*s51 - 54*q10*q8*s51 - 3*q2*q8*s51 + 3*q7*q8*s51 + 3*q1*q9*s51 + 
    115*q10*q9*s51 + 91*q2*q9*s51 - 9*q25*q9*s51 - 54*q3*q9*s51 + 
    54*q8*q9*s51 - 18*q9^2*s51 + 3*q2*q3*q7*s12*s51 - 3*q2*q7*q8*s12*s51 - 
    24*q2*q8^2*s12*s51 - 3*q7*q8^2*s12*s51 - 118*q1*q10*q9*s23*s51 + 
    3*q10^2*q9*s23*s51 + 6*q1*q25*q9*s23*s51 + 3*q10*q3*q9*s23*s51 + 
    3*q25*q3*q9*s23*s51 + 48*q1*q9^2*s23*s51 - 60*q10*q9^2*s23*s51 - 
    9*q25*q9^2*s23*s51 + 3*q10^2*q3*q9*s23^2*s51 + 39*q1*q10*q9^2*s23^2*s51 - 
    9*q1*q25*q9^2*s23^2*s51 + 3*q10*q3*q9^2*s23^2*s51 + 
    3*q25*q3*q9^2*s23^2*s51 + 3*q16*q2^2*s34*s51 - 45*q1^2*q23*s34*s51 - 
    45*q2^2*q23*s34*s51 + 36*q1*q23^2*s34*s51 - 36*q2*q23^2*s34*s51 + 
    3*q10*q4*q7*s34*s51 + 9*q10*q7^2*s34*s51 - 9*q23*q7^2*s34*s51 - 
    42*q1^2*q8*s34*s51 + 15*q1*q8^2*s34*s51 + 42*q2^2*q9*s34*s51 - 
    126*q10*q8*q9*s34*s51 + 72*q10*q9^2*s34*s51 + 39*q2*q9^2*s34*s51 + 
    144*q8*q9^2*s34*s51 + 12*q1^3*q23*s34^2*s51 - 6*q2^3*q23*s34^2*s51 - 
    18*q1^2*q23^2*s34^2*s51 - 9*q2^2*q23^2*s34^2*s51 + 12*q1^3*q8*s34^2*s51 + 
    30*q1^2*q8^2*s34^2*s51 + 6*q2^3*q9*s34^2*s51 + 15*q2^2*q9^2*s34^2*s51 - 
    72*q10*q8*q9^2*s34^2*s51 + 20*q1*q10*q2*s45*s51 - 3*q1*q16*q2*s45*s51 - 
    3*q16*q2^2*s45*s51 - 33*q1^2*q23*s45*s51 + 33*q2^2*q23*s45*s51 + 
    27*q1*q23^2*s45*s51 - 3*q1*q2*q3*s45*s51 - 27*q1*q23*q3*s45*s51 + 
    27*q2*q23*q3*s45*s51 - 12*q1*q3*q7*s45*s51 + 3*q10*q3*q7*s45*s51 + 
    9*q10*q7^2*s45*s51 - 9*q23*q7^2*s45*s51 - 30*q1^2*q8*s45*s51 - 
    36*q1*q3*q8*s45*s51 + 63*q1*q8^2*s45*s51 - 24*q2^2*q9*s45*s51 - 
    36*q2*q3*q9*s45*s51 + 144*q3*q8*q9*s45*s51 + 72*q8*q9^2*s45*s51 + 
    24*q1^3*q23*s34*s45*s51 + 24*q2^3*q23*s34*s45*s51 - 
    36*q1^2*q23^2*s34*s45*s51 + 36*q2^2*q23^2*s34*s45*s51 + 
    24*q1^3*q8*s34*s45*s51 + 60*q1^2*q8^2*s34*s45*s51 - 
    24*q2^3*q9*s34*s45*s51 - 60*q2^2*q9^2*s34*s45*s51 + 
    3*q1*q16*q2^2*s45^2*s51 + 12*q1^3*q23*s45^2*s51 - 6*q2^3*q23*s45^2*s51 - 
    18*q1^2*q23^2*s45^2*s51 - 9*q2^2*q23^2*s45^2*s51 + 
    3*q1*q2^2*q3*s45^2*s51 + 12*q1^2*q23*q3*s45^2*s51 - 
    3*q2^2*q23*q3*s45^2*s51 - 9*q1*q23^2*q3*s45^2*s51 + 
    9*q2*q23^2*q3*s45^2*s51 + 12*q1^3*q8*s45^2*s51 + 
    12*q1^2*q3*q8*s45^2*s51 + 30*q1^2*q8^2*s45^2*s51 + 
    48*q1*q3*q8^2*s45^2*s51 + 6*q2^3*q9*s45^2*s51 - 72*q3*q8^2*q9*s45^2*s51 + 
    15*q2^2*q9^2*s45^2*s51 + 6*q1^2*q23*s51^2 + 42*q2^2*q23*s51^2 - 
    9*q1*q23^2*s51^2 + 18*q2*q23^2*s51^2 + 3*q2^2*q3*s51^2 + 
    9*q2*q23*q3*s51^2 - 9*q23^2*q3*s51^2 + 3*q2*q3*q7*s51^2 + 
    6*q1^2*q8*s51^2 - 3*q2*q7*q8*s51^2 - 17*q1*q10*q9*s51^2 - 
    36*q2^2*q9*s51^2 - 18*q2*q3*q9*s51^2 + 126*q10*q8*q9*s51^2 - 
    72*q10*q9^2*s51^2 - 24*q2*q9^2*s51^2 - 72*q8*q9^2*s51^2 + 
    3*q2*q7*q8^2*s12*s51^2 - 6*q1*q10*q9^2*s23*s51^2 - 
    3*q1*q25*q9^2*s23*s51^2 + 3*q1*q10*q9^3*s23^2*s51^2 + 
    3*q1*q25*q9^3*s23^2*s51^2 - 6*q1^3*q23*s34*s51^2 + 
    12*q2^3*q23*s34*s51^2 + 9*q1^2*q23^2*s34*s51^2 + 
    18*q2^2*q23^2*s34*s51^2 - 6*q1^3*q8*s34*s51^2 - 15*q1^2*q8^2*s34*s51^2 - 
    12*q2^3*q9*s34*s51^2 - 30*q2^2*q9^2*s34*s51^2 + 
    144*q10*q8*q9^2*s34*s51^2 - 12*q1^3*q23*s45*s51^2 - 
    12*q2^3*q23*s45*s51^2 + 18*q1^2*q23^2*s45*s51^2 - 
    18*q2^2*q23^2*s45*s51^2 + 6*q1^2*q23*q3*s45*s51^2 - 
    6*q2^2*q23*q3*s45*s51^2 - 9*q1*q23^2*q3*s45*s51^2 + 
    18*q2*q23^2*q3*s45*s51^2 - 12*q1^3*q8*s45*s51^2 + 
    6*q1^2*q3*q8*s45*s51^2 - 30*q1^2*q8^2*s45*s51^2 + 12*q2^3*q9*s45*s51^2 + 
    30*q2^2*q9^2*s45*s51^2 - 6*q1^3*q23*q3*s45^2*s51^2 + 
    9*q1^2*q23^2*q3*s45^2*s51^2 - 6*q1^3*q3*q8*s45^2*s51^2 - 
    15*q1^2*q3*q8^2*s45^2*s51^2 - 6*q2^3*q23*s51^3 - 9*q2^2*q23^2*s51^3 - 
    3*q2^2*q23*q3*s51^3 + 9*q2*q23^2*q3*s51^3 + 6*q2^3*q9*s51^3 + 
    15*q2^2*q9^2*s51^3 - 72*q10*q8*q9^2*s51^3]*(-(F[1, 1, 1]*F[1, 1, 2])/18 - 
   F[1, 1, 2]^2/6 + (F[1, 1, 1]*F[1, 1, 9])/18 + (F[1, 1, 2]*F[1, 1, 9])/18 + 
   F[1, 1, 9]^2/9 + (F[1, 1, 2]*tci[1, 2])/18 - (F[1, 1, 9]*tci[1, 2])/18) + 
 r[14*q10 - 6*q21 - 8*q3 + 10*q4 + 15*q5 + 16*q7 - 21*q8 + 3*q2*q21*s12 + 
    15*q2*q3*s12 + 21*q21*q3*s12 - 18*q21*q4*s12 - 12*q21*q5*s12 - 
    5*q3*q5*s12 - 6*q4*q5*s12 - 51*q3*q7*s12 + 10*q4*q7*s12 + 8*q5*q7*s12 - 
    8*q7^2*s12 - 10*q2*q8*s12 + 5*q3*q8*s12 + 6*q4*q8*s12 - 6*q7*q8*s12 + 
    6*q2*q21*q3*s12^2 - 3*q21*q3^2*s12^2 - 6*q2*q21*q4*s12^2 - 
    6*q21*q4^2*s12^2 + 9*q21*q3*q5*s12^2 - 12*q21*q4*q5*s12^2 - 
    10*q3*q4*q5*s12^2 - 6*q4^2*q5*s12^2 - q2*q3*q7*s12^2 + 3*q3^2*q7*s12^2 - 
    14*q3*q5*q7*s12^2 + 6*q2*q4*q8*s12^2 + 6*q4^2*q8*s12^2 + q2*q7*q8*s12^2 + 
    6*q4*q8^2*s12^2 + 6*q7*q8^2*s12^2 + 5*q10*q3*s23 + 5*q10*q4*s23 + 
    15*q10*q5*s23 + 5*q3*q5*s23 - 10*q3*q4*q5*s12*s23 - 6*q4^2*q5*s12*s23 + 
    5*q10*q3*q5*s23^2 - 5*q3*q4*q5*s23^2 + 3*q1*q21*s34 + 4*q10*q4*s34 + 
    12*q4^2*s34 + 20*q10*q5*s34 + 3*q21*q5*s34 + 22*q10*q7*s34 + 
    4*q4*q7*s34 + 10*q5*q7*s34 + 5*q1*q8*s34 + 6*q4*q8*s34 + 18*q8^2*s34 + 
    36*q21*q4^2*s12*s34 + 18*q21*q4*q5*s12*s34 + 12*q4^2*q5*s12*s34 - 
    18*q4^2*q8*s12*s34 - 18*q4*q8^2*s12*s34 + 6*q21*q4^2*q5*s12^2*s34 + 
    6*q4^2*q5*s23*s34 + 6*q1*q21*q4*s34^2 - 36*q21*q4^2*s34^2 - 
    6*q21*q4*q5*s34^2 - 6*q4^2*q5*s34^2 + 4*q10*q4*q7*s34^2 + 
    10*q10*q5*q7*s34^2 - 6*q1*q4*q8*s34^2 + 18*q4^2*q8*s34^2 - 
    12*q1*q8^2*s34^2 + 18*q4*q8^2*s34^2 - 12*q21*q4^2*q5*s12*s34^2 + 
    6*q1*q21*q4^2*s34^3 + 6*q21*q4^2*q5*s34^3 - 6*q1*q4^2*q8*s34^3 - 
    6*q1*q4*q8^2*s34^3 + 6*q10*q21*s45 - 3*q2*q21*s45 + 7*q10*q3*s45 - 
    15*q2*q3*s45 + 3*q21*q3*s45 + 25*q10*q5*s45 + 10*q3*q5*s45 + 
    29*q10*q7*s45 + 11*q3*q7*s45 + 20*q5*q7*s45 + 10*q1*q8*s45 + 
    5*q2*q8*s45 - 10*q3*q8*s45 + 3*q21*q3*q5*s12*s45 - 8*q3*q5*q7*s12*s45 - 
    8*q3*q7^2*s12*s45 - 3*q21*q3^2*q5*s12^2*s45 + 3*q3^2*q5*q7*s12^2*s45 - 
    8*q3*q5*q7^2*s12^2*s45 + 5*q10*q3*q5*s23*s45 + 30*q10*q5*q7*s34*s45 - 
    6*q1*q8^2*s34*s45 + 5*q1*q2*q3*s45^2 + 6*q10*q21*q3*s45^2 + 
    3*q21*q3^2*s45^2 + 10*q10*q3*q5*s45^2 + 8*q10*q3*q7*s45^2 - 
    3*q3^2*q7*s45^2 + 30*q10*q5*q7*s45^2 + 10*q3*q5*q7*s45^2 + 
    5*q1*q3*q8*s45^2 + 3*q10*q21*q3^2*s45^3 - 3*q10*q3^2*q7*s45^3 + 
    10*q10*q3*q5*q7*s45^3 - 12*q1*q21*s51 + 18*q10*q21*s51 + 5*q10*q3*s51 + 
    12*q2*q3*s51 + 30*q21*q3*s51 + 5*q10*q4*s51 + 24*q21*q4*s51 + 
    16*q1*q7*s51 - 8*q10*q7*s51 - 60*q3*q7*s51 - 2*q4*q7*s51 - 4*q1*q8*s51 + 
    q2*q8*s51 + 10*q3*q8*s51 - 12*q4*q8*s51 - 6*q7*q8*s51 - 6*q8^2*s51 + 
    3*q2*q21*q3*s12*s51 - 6*q21*q3^2*s12*s51 - 6*q2*q21*q4*s12*s51 + 
    6*q2*q3*q7*s12*s51 + 6*q3^2*q7*s12*s51 + 6*q2*q4*q8*s12*s51 + 
    2*q2*q7*q8*s12*s51 + 6*q7*q8^2*s12*s51 + 3*q2*q21*q3^2*s12^2*s51 + 
    6*q2*q21*q4^2*s12^2*s51 - 3*q2*q3^2*q7*s12^2*s51 - 
    6*q2*q4^2*q8*s12^2*s51 - 6*q2*q4*q8^2*s12^2*s51 - 
    6*q2*q7*q8^2*s12^2*s51 - 18*q1*q21*q4*s34*s51 + 6*q10*q21*q4*s34*s51 + 
    36*q21*q4^2*s34*s51 - 14*q10*q4*q7*s34*s51 - 6*q4^2*q7*s34*s51 + 
    18*q1*q4*q8*s34*s51 - 18*q4^2*q8*s34*s51 + 18*q1*q8^2*s34*s51 - 
    18*q4*q8^2*s34*s51 - 12*q1*q21*q4^2*s34^2*s51 - 6*q10*q4^2*q7*s34^2*s51 + 
    12*q1*q4^2*q8*s34^2*s51 + 12*q1*q4*q8^2*s34^2*s51 - 5*q1*q2*q3*s45*s51 - 
    3*q1*q21*q3*s45*s51 + 15*q10*q21*q3*s45*s51 + 9*q21*q3^2*s45*s51 + 
    18*q1*q3*q7*s45*s51 - 6*q10*q3*q7*s45*s51 - 9*q3^2*q7*s45*s51 + 
    8*q3*q7^2*s45*s51 - 10*q1*q3*q8*s45*s51 + 6*q1*q8^2*s45*s51 + 
    6*q10*q21*q3^2*s45^2*s51 - 6*q10*q3^2*q7*s45^2*s51 + 10*q1*q2*q3*s51^2 + 
    9*q1*q21*q3*s51^2 + 9*q10*q21*q3*s51^2 - 3*q2*q21*q3*s51^2 - 
    3*q21*q3^2*s51^2 + 12*q1*q21*q4*s51^2 + 12*q10*q21*q4*s51^2 - 
    19*q1*q3*q7*s51^2 - 4*q10*q3*q7*s51^2 + 17*q2*q3*q7*s51^2 + 
    3*q3^2*q7*s51^2 - 7*q10*q4*q7*s51^2 + 8*q1*q7^2*s51^2 + 
    10*q1*q3*q8*s51^2 - 12*q1*q4*q8*s51^2 - 4*q2*q7*q8*s51^2 - 
    6*q1*q8^2*s51^2 + 6*q2*q21*q3^2*s12*s51^2 - 6*q2*q3^2*q7*s12*s51^2 - 
    6*q2*q7*q8^2*s12*s51^2 + 6*q1*q21*q4^2*s34*s51^2 + 
    6*q10*q21*q4^2*s34*s51^2 - 6*q10*q4^2*q7*s34*s51^2 - 
    6*q1*q4^2*q8*s34*s51^2 - 6*q1*q4*q8^2*s34*s51^2 + 
    3*q1*q21*q3^2*s45*s51^2 + 3*q10*q21*q3^2*s45*s51^2 - 
    3*q1*q3^2*q7*s45*s51^2 - 3*q10*q3^2*q7*s45*s51^2 + 
    8*q1*q3*q7^2*s45*s51^2 + 3*q2*q21*q3^2*s51^3 + 10*q1*q2*q3*q7*s51^3 - 
    3*q2*q3^2*q7*s51^3]*((-2*F[1, 1, 3]*F[1, 1, 6])/9 + 
   (2*F[1, 1, 6]*F[1, 1, 9])/9 + (2*F[1, 1, 3]*F[1, 1, 10])/9 - 
   (2*F[1, 1, 9]*F[1, 1, 10])/9 + (2*F[1, 1, 6]*tci[1, 2])/9 - 
   (2*F[1, 1, 10]*tci[1, 2])/9) + 
 r[2*q1 - 2*q10 + 2*q16 + 3*q2 + 2*q22 - 6*q3 - 3*q7 - 2*q3*q5*s12 - 
    6*q3*q7*s12 + 2*q1*q22*s23 - q10*q22*s23 - 2*q22*q3*s23 - 2*q3*q5*s23 + 
    q5^2*s23 - q3*q5^2*s12*s23 + q1^2*q22*s23^2 - q1^2*q5*s23^2 + 
    q1*q5^2*s23^2 - q3*q5^2*s23^2 - q1^2*s34 - q1*q16*s34 - q1*q2*s34 + 
    2*q10*q2*s34 - q16*q2*s34 - q1*q22*s34 - q16*q5*s34 - 4*q10*q7*s34 - 
    2*q16*q7*s34 - q1^2*q22*s23*s34 + q10^2*q2*s34^2 - q10*q2^2*s34^2 + 
    q16*q2^2*s34^2 - q10^2*q7*s34^2 - 2*q1^2*s45 - 2*q10^2*s45 + 
    2*q1*q16*s45 - 6*q1*q2*s45 + 2*q16*q2*s45 - q1*q22*s45 + 3*q10*q22*s45 + 
    2*q2*q22*s45 - 3*q10*q3*s45 + 2*q22*q3*s45 - 10*q10*q5*s45 - 
    4*q3*q5*s45 - q5^2*s45 - 12*q10*q7*s45 - 6*q3*q7*s45 - 4*q5*q7*s45 - 
    q3*q5^2*s12*s45 - 3*q3*q5*q7*s12*s45 - 2*q1^2*q22*s23*s45 + 
    3*q1*q10*q22*s23*s45 + 2*q1^2*q5*s23*s45 - 3*q1*q10*q5*s23*s45 - 
    3*q10*q3*q5*s23*s45 - 2*q1*q5^2*s23*s45 - q3*q5^2*s23*s45 + 
    q1^2*q10*q22*s23^2*s45 - q1^2*q10*q5*s23^2*s45 + q1*q10*q5^2*s23^2*s45 - 
    q10*q3*q5^2*s23^2*s45 + q1^2*q2*s34*s45 + q16*q2^2*s34*s45 + 
    2*q1^2*q22*s34*s45 + q1*q2*q22*s34*s45 - q10*q2*q5*s34*s45 + 
    q16*q2*q5*s34*s45 - 4*q10^2*q7*s34*s45 - 5*q10*q5*q7*s34*s45 + 
    q10^2*q2*q5*s34^2*s45 - q10*q2^2*q5*s34^2*s45 + q16*q2^2*q5*s34^2*s45 - 
    q10^2*q5*q7*s34^2*s45 + 2*q1^2*q2*s45^2 - 3*q1*q16*q2*s45^2 + 
    q1*q2^2*s45^2 - q16*q2^2*s45^2 + q1^2*q22*s45^2 - 3*q1*q10*q22*s45^2 - 
    q1*q2*q22*s45^2 - q10^2*q3*s45^2 - q1^2*q5*s45^2 + 3*q1*q10*q5*s45^2 - 
    3*q10^2*q5*s45^2 - 5*q10*q3*q5*s45^2 + q1*q5^2*s45^2 - 3*q10*q5^2*s45^2 - 
    q3*q5^2*s45^2 - 5*q10^2*q7*s45^2 - 8*q10*q3*q7*s45^2 - 
    11*q10*q5*q7*s45^2 - 5*q3*q5*q7*s45^2 - q5^2*q7*s45^2 - 
    q3*q5^2*q7*s12*s45^2 - 2*q1^2*q10*q22*s23*s45^2 + 
    2*q1^2*q10*q5*s23*s45^2 - q10^2*q3*q5*s23*s45^2 - 
    2*q1*q10*q5^2*s23*s45^2 - q10*q3*q5^2*s23*s45^2 - q1^2*q2*q22*s34*s45^2 - 
    3*q10^2*q5*q7*s34*s45^2 - q10*q5^2*q7*s34*s45^2 + q1*q16*q2^2*s45^3 + 
    q1^2*q10*q22*s45^3 - q1^2*q10*q5*s45^3 - q10^2*q3*q5*s45^3 + 
    q1*q10*q5^2*s45^3 - q10*q3*q5^2*s45^3 - 2*q10^2*q3*q7*s45^3 - 
    3*q10^2*q5*q7*s45^3 - 6*q10*q3*q5*q7*s45^3 - 2*q10*q5^2*q7*s45^3 - 
    q3*q5^2*q7*s45^3 - q10^2*q3*q5*q7*s45^4 - q10*q3*q5^2*q7*s45^4 + 
    5*q1*q2*s51 + 2*q2^2*s51 + q10*q22*s51 + q2*q22*s51 - 3*q2*q3*s51 + 
    2*q22*q3*s51 - 2*q1*q7*s51 - 3*q10*q7*s51 + 2*q2*q7*s51 - 4*q3*q7*s51 - 
    q2*q3*q7*s12*s51 - q1^2*q2*s34*s51 + q16*q2^2*s34*s51 - 
    q10^2*q7*s34*s51 - q1*q2*q7*s34*s51 - 2*q1^2*q2*s45*s51 - 
    q1*q16*q2*s45*s51 - q1*q2^2*s45*s51 - q16*q2^2*s45*s51 + 
    3*q1*q2*q3*s45*s51 - 2*q10^2*q7*s45*s51 - q1*q3*q7*s45*s51 - 
    3*q10*q3*q7*s45*s51 + q1*q16*q2^2*s45^2*s51 - q1^2*q2*q3*s45^2*s51 - 
    q10^2*q3*q7*s45^2*s51 + 2*q1^2*q2*s51^2 + q1*q2^2*s51^2 - 
    3*q1*q2*q3*s51^2 - 2*q2^2*q3*s51^2 - 2*q1^2*q7*s51^2 + 4*q1*q2*q7*s51^2 + 
    q2^2*q7*s51^2 + 3*q1*q3*q7*s51^2 - 2*q2*q3*q7*s51^2 - 
    q2^2*q3*q7*s12*s51^2 - q1^2*q2*q7*s34*s51^2 + q1^2*q2*q3*s45*s51^2 + 
    q1*q2^2*q3*s45*s51^2 - q1^2*q3*q7*s45*s51^2 - q1^2*q2*q3*s51^3 - 
    q1*q2^2*q3*s51^3 + 2*q1^2*q2*q7*s51^3 + q1*q2^2*q7*s51^3 + 
    q1^2*q3*q7*s51^3 - 2*q1*q2*q3*q7*s51^3 - 2*q2^2*q3*q7*s51^3 - 
    q1^2*q2*q3*q7*s51^4 - q1*q2^2*q3*q7*s51^4]*((F[1, 1, 1]*F[1, 1, 2])/6 + 
   F[1, 1, 2]^2/2 + F[1, 1, 9]^2/3 - (F[1, 1, 1]*F[1, 1, 10])/6 - 
   (F[1, 1, 2]*F[1, 1, 10])/6 - (2*F[1, 1, 9]*F[1, 1, 10])/3 + 
   (2*F[2, 1, 15])/3 - (F[1, 1, 2]*tci[1, 2])/6 + 
   (F[1, 1, 10]*tci[1, 2])/6) + 
 r[76*q1 - 116*q10 + 41*q2 + 12*q22 - 141*q3 - 24*q4 - 104*q5 - 177*q7 + 
    12*q8 - 36*q2*q3*s12 + 12*q4^2*s12 - 127*q3*q5*s12 - 152*q3*q7*s12 - 
    18*q4*q7*s12 - 60*q5*q7*s12 - 16*q7^2*s12 + 24*q2*q8*s12 - 6*q3*q8*s12 - 
    12*q7*q8*s12 + 24*q8^2*s12 + 12*q3*q4^2*s12^2 + 6*q3*q4*q5*s12^2 - 
    19*q3*q5^2*s12^2 - 18*q2*q3*q7*s12^2 - 66*q3*q5*q7*s12^2 + 
    18*q2*q7*q8*s12^2 + 12*q7*q8^2*s12^2 + 38*q1^2*s23 - 9*q1*q10*s23 + 
    12*q1*q22*s23 - 6*q10*q22*s23 - 25*q1*q3*s23 - 9*q10*q3*s23 - 
    12*q22*q3*s23 + 12*q3*q4*s23 + 12*q4^2*s23 - 3*q1*q5*s23 - 
    44*q10*q5*s23 - 79*q3*q5*s23 + 12*q5^2*s23 - 12*q3*q4^2*s12*s23 + 
    12*q3*q4*q5*s12*s23 + 12*q4^2*q5*s12*s23 - 60*q3*q5^2*s12*s23 + 
    19*q5^3*s12*s23 - 12*q3*q4^2*q5*s12^2*s23 - 19*q3*q5^3*s12^2*s23 + 
    6*q1^2*q22*s23^2 - 3*q1^2*q5*s23^2 + 9*q1*q10*q5*s23^2 - 
    9*q10*q3*q5*s23^2 + 6*q1*q5^2*s23^2 - 38*q3*q5^2*s23^2 + 19*q5^3*s23^2 - 
    19*q3*q5^3*s12*s23^2 - 38*q1^2*s34 - 19*q1*q2*s34 - 6*q1*q22*s34 - 
    24*q10*q4*s34 - 3*q1*q5*s34 - 100*q10*q5*s34 - 190*q10*q7*s34 - 
    30*q4*q7*s34 - 56*q5*q7*s34 - 12*q8^2*s34 - 19*q1^3*s23*s34 - 
    6*q1^2*q22*s23*s34 - 3*q1*q5^2*s23*s34 - 30*q10*q4*q7*s34^2 - 
    56*q10*q5*q7*s34^2 - 82*q1^2*s45 - 88*q1*q2*s45 - 6*q1*q22*s45 + 
    18*q10*q22*s45 + 12*q2*q22*s45 + 32*q1*q3*s45 - 74*q10*q3*s45 + 
    27*q2*q3*s45 + 12*q22*q3*s45 - 9*q1*q5*s45 - 231*q10*q5*s45 - 
    9*q2*q5*s45 - 88*q3*q5*s45 - 158*q5^2*s45 - 347*q10*q7*s45 - 
    187*q3*q7*s45 - 226*q5*q7*s45 + 12*q3*q8*s45 - 12*q8^2*s45 - 
    76*q3*q5^2*s12*s45 - 19*q5^3*s12*s45 - 162*q3*q5*q7*s12*s45 - 
    57*q5^2*q7*s12*s45 - 16*q3*q7^2*s12*s45 - 19*q3*q5^3*s12^2*s45 - 
    38*q3*q5^2*q7*s12^2*s45 - 16*q3*q5*q7^2*s12^2*s45 - 6*q1^2*q10*s23*s45 - 
    12*q1^2*q22*s23*s45 + 18*q1*q10*q22*s23*s45 + 6*q1^2*q5*s23*s45 - 
    27*q1*q10*q5*s23*s45 - 47*q10*q3*q5*s23*s45 - 12*q1*q5^2*s23*s45 - 
    121*q10*q5^2*s23*s45 - 57*q3*q5^2*s23*s45 - 38*q5^3*s23*s45 - 
    19*q3*q5^3*s12*s23*s45 + 6*q1^2*q10*q22*s23^2*s45 - 
    3*q1^2*q10*q5*s23^2*s45 + 6*q1*q10*q5^2*s23^2*s45 - 
    38*q10*q3*q5^2*s23^2*s45 - 19*q3*q5^3*s23^2*s45 + 38*q1^3*s34*s45 + 
    38*q1^2*q2*s34*s45 + 12*q1^2*q22*s34*s45 + 6*q1*q2*q22*s34*s45 + 
    3*q1*q2*q5*s34*s45 + 6*q1*q5^2*s34*s45 - 146*q10*q5^2*s34*s45 - 
    282*q10*q5*q7*s34*s45 - 57*q5^2*q7*s34*s45 - 57*q10*q5^2*q7*s34^2*s45 + 
    6*q1^2*q10*s45^2 + 44*q1^2*q2*s45^2 + 6*q1^2*q22*s45^2 - 
    18*q1*q10*q22*s45^2 - 6*q1*q2*q22*s45^2 - 9*q1*q2*q3*s45^2 - 
    3*q1^2*q5*s45^2 + 18*q1*q10*q5*s45^2 + 12*q1*q2*q5*s45^2 - 
    113*q10*q3*q5*s45^2 + 6*q1*q5^2*s45^2 - 196*q10*q5^2*s45^2 - 
    76*q3*q5^2*s45^2 - 38*q5^3*s45^2 - 187*q10*q3*q7*s45^2 - 
    415*q10*q5*q7*s45^2 - 189*q3*q5*q7*s45^2 - 152*q5^2*q7*s45^2 - 
    19*q3*q5^3*s12*s45^2 - 95*q3*q5^2*q7*s12*s45^2 - 19*q5^3*q7*s12*s45^2 - 
    19*q3*q5^3*q7*s12^2*s45^2 - 12*q1^2*q10*q22*s23*s45^2 + 
    6*q1^2*q10*q5*s23*s45^2 - 12*q1*q10*q5^2*s23*s45^2 - 
    57*q10*q3*q5^2*s23*s45^2 - 57*q10*q5^3*s23*s45^2 - 19*q3*q5^3*s23*s45^2 - 
    19*q10*q3*q5^3*s23^2*s45^2 - 19*q1^3*q2*s34*s45^2 - 
    6*q1^2*q2*q22*s34*s45^2 - 3*q1*q2*q5^2*s34*s45^2 - 
    57*q10*q5^3*s34*s45^2 - 209*q10*q5^2*q7*s34*s45^2 - 
    19*q5^3*q7*s34*s45^2 - 19*q10*q5^3*q7*s34^2*s45^2 + 
    6*q1^2*q10*q22*s45^3 - 3*q1^2*q10*q5*s45^3 + 6*q1*q10*q5^2*s45^3 - 
    76*q10*q3*q5^2*s45^3 - 57*q10*q5^3*s45^3 - 19*q3*q5^3*s45^3 - 
    189*q10*q3*q5*q7*s45^3 - 247*q10*q5^2*q7*s45^3 - 95*q3*q5^2*q7*s45^3 - 
    38*q5^3*q7*s45^3 - 19*q3*q5^3*q7*s12*s45^3 - 19*q10*q3*q5^3*s23*s45^3 - 
    57*q10*q5^3*q7*s34*s45^3 - 19*q10*q3*q5^3*s45^4 - 
    95*q10*q3*q5^2*q7*s45^4 - 57*q10*q5^3*q7*s45^4 - 19*q3*q5^3*q7*s45^4 - 
    19*q10*q3*q5^3*q7*s45^5 + 38*q1^2*s51 + 152*q1*q2*s51 + 6*q10*q22*s51 + 
    6*q2*q22*s51 - 19*q1*q3*s51 - 18*q10*q3*s51 - 159*q2*q3*s51 + 
    12*q22*q3*s51 - 24*q10*q4*s51 - 6*q3*q4*s51 + 12*q4^2*s51 - 
    50*q1*q7*s51 - 152*q10*q7*s51 + 57*q2*q7*s51 - 41*q3*q7*s51 - 
    48*q4*q7*s51 + 12*q1*q8*s51 + 24*q2*q8*s51 - 12*q3*q8*s51 - 
    12*q7*q8*s51 + 36*q8^2*s51 + 12*q3*q4^2*s12*s51 - 92*q2*q3*q7*s12*s51 + 
    48*q2*q7*q8*s12*s51 + 12*q7*q8^2*s12*s51 - 12*q2*q7*q8^2*s12^2*s51 - 
    19*q1^3*s34*s51 - 38*q1^2*q2*s34*s51 - 19*q1*q2*q7*s34*s51 - 
    72*q10*q4*q7*s34*s51 - 12*q4^2*q7*s34*s51 - 12*q1*q8^2*s34*s51 - 
    12*q10*q4^2*q7*s34^2*s51 - 38*q1^3*s45*s51 + 3*q1^2*q10*s45*s51 - 
    133*q1^2*q2*s45*s51 + 3*q1^2*q3*s45*s51 + 123*q1*q2*q3*s45*s51 - 
    27*q1*q3*q7*s45*s51 - 92*q10*q3*q7*s45*s51 + 16*q3*q7^2*s45*s51 + 
    12*q1*q3*q8*s45*s51 - 12*q1*q8^2*s45*s51 + 12*q3*q8^2*s45*s51 + 
    19*q1^3*q2*s34*s45*s51 + 38*q1^3*q2*s45^2*s51 - 38*q1^2*q2*q3*s45^2*s51 + 
    133*q1^2*q2*s51^2 - 189*q1*q2*q3*s51^2 - 95*q1^2*q7*s51^2 + 
    152*q1*q2*q7*s51^2 + 139*q1*q3*q7*s51^2 - 18*q10*q3*q7*s51^2 - 
    187*q2*q3*q7*s51^2 - 30*q10*q4*q7*s51^2 + 16*q1*q7^2*s51^2 - 
    6*q1*q3*q8*s51^2 + 30*q2*q7*q8*s51^2 + 12*q1*q8^2*s51^2 - 
    12*q2*q7*q8^2*s12*s51^2 - 19*q1^3*q2*s34*s51^2 - 
    38*q1^2*q2*q7*s34*s51^2 - 12*q10*q4^2*q7*s34*s51^2 - 
    38*q1^3*q2*s45*s51^2 + 95*q1^2*q2*q3*s45*s51^2 - 
    57*q1^2*q3*q7*s45*s51^2 + 16*q1*q3*q7^2*s45*s51^2 + 
    12*q1*q3*q8^2*s45*s51^2 - 19*q1^3*q2*q3*s45^2*s51^2 + 38*q1^3*q2*s51^3 - 
    95*q1^2*q2*q3*s51^3 - 38*q1^3*q7*s51^3 + 133*q1^2*q2*q7*s51^3 + 
    95*q1^2*q3*q7*s51^3 - 189*q1*q2*q3*q7*s51^3 - 19*q1^3*q2*q7*s34*s51^3 + 
    19*q1^3*q2*q3*s45*s51^3 - 19*q1^3*q3*q7*s45*s51^3 - 19*q1^3*q2*q3*s51^4 + 
    38*q1^3*q2*q7*s51^4 + 19*q1^3*q3*q7*s51^4 - 95*q1^2*q2*q3*q7*s51^4 - 
    19*q1^3*q2*q3*q7*s51^5]*(F[1, 1, 3]^2/18 - F[1, 1, 9]^2/18 - 
   (F[1, 1, 3]*F[1, 1, 10])/9 + (F[1, 1, 9]*F[1, 1, 10])/9 + F[2, 1, 13]/9 - 
   F[2, 1, 15]/9 + tci[1, 1]^2/27 + (F[1, 1, 10]*tci[1, 2])/9 - 
   (F[1, 2, 2]*tci[1, 2])/9) + 
 r[-6*q1 + 11*q10 + 3*q2 + 34*q3 - 50*q4 - 112*q5 - 119*q7 + 21*q8 - 9*q9 - 
    36*q2*q3*s12 - 18*q3*q4*s12 - 104*q3*q5*s12 - 30*q3*q7*s12 - 
    28*q4*q7*s12 - 66*q5*q7*s12 + 15*q2*q8*s12 - 12*q3*q8*s12 - 
    12*q7*q8*s12 + 36*q8^2*s12 + 28*q3*q4*q5*s12^2 - 19*q3*q5^2*s12^2 - 
    18*q2*q3*q7*s12^2 - 28*q3*q5*q7*s12^2 + 18*q2*q7*q8*s12^2 + 
    6*q7*q8^2*s12^2 + 58*q1*q10*s23 + 9*q10*q3*s23 - 12*q3*q4*s23 - 
    48*q10*q5*s23 - 64*q3*q5*s23 + 6*q5^2*s23 - 58*q1*q9*s23 + 
    18*q10*q9*s23 + 30*q3*q9*s23 - 12*q4*q9*s23 - 25*q5*q9*s23 - 
    33*q9^2*s23 + 32*q3*q4*q5*s12*s23 - 54*q3*q5^2*s12*s23 + 
    19*q5^3*s12*s23 - 19*q3*q5^3*s12^2*s23 + 9*q10*q3*q5*s23^2 - 
    32*q3*q5^2*s23^2 + 19*q5^3*s23^2 - 29*q1*q10*q9*s23^2 - 
    3*q3*q4*q9*s23^2 - 19*q3*q5^3*s12*s23^2 - 16*q10^2*s34 - 3*q1*q2*s34 - 
    26*q10*q2*s34 - 17*q10*q4*s34 - 3*q1*q5*s34 - 104*q10*q5*s34 - 
    108*q10*q7*s34 - 28*q4*q7*s34 - 66*q5*q7*s34 + 18*q1*q8*s34 - 
    9*q5*q8*s34 - 18*q8^2*s34 + 16*q10*q9*s34 + 8*q2*q9*s34 - 33*q4*q9*s34 - 
    8*q5*q9*s34 - 18*q7*q9*s34 + 36*q8*q9*s34 - 20*q9^2*s34 - 
    3*q1*q5^2*s23*s34 - 16*q10^2*q2*s34^2 + 22*q10*q2*q5*s34^2 + 
    9*q10*q2*q7*s34^2 - 22*q10*q4*q7*s34^2 - 69*q10*q5*q7*s34^2 - 
    12*q1*q8^2*s34^2 + 9*q10*q2*q9*s34^2 - 22*q2*q5*q9*s34^2 - 
    9*q2*q7*q9*s34^2 - 6*q4*q7*q9*s34^2 + 3*q5*q7*q9*s34^2 - 
    36*q5*q8*q9*s34^2 - 24*q2*q9^2*s34^2 + 6*q7*q9^2*s34^2 - 35*q1*q10*s45 - 
    12*q1*q2*s45 + 9*q1*q3*s45 - 2*q10*q3*s45 + 27*q2*q3*s45 - 12*q1*q5*s45 - 
    208*q10*q5*s45 - 12*q2*q5*s45 - 58*q3*q5*s45 - 152*q5^2*s45 - 
    186*q10*q7*s45 - 103*q3*q7*s45 - 228*q5*q7*s45 + 9*q3*q8*s45 + 
    21*q7*q8*s45 - 42*q8^2*s45 + 47*q1*q9*s45 + 27*q2*q9*s45 - 36*q3*q9*s45 + 
    11*q5*q9*s45 + 18*q7*q9*s45 - 45*q8*q9*s45 + 81*q9^2*s45 - 
    70*q3*q5^2*s12*s45 - 19*q5^3*s12*s45 - 130*q3*q5*q7*s12*s45 - 
    57*q5^2*q7*s12*s45 + 24*q7*q8^2*s12*s45 - 19*q3*q5^3*s12^2*s45 - 
    38*q3*q5^2*q7*s12^2*s45 - 16*q10^2*q5*s23*s45 - 23*q10*q3*q5*s23*s45 - 
    121*q10*q5^2*s23*s45 - 51*q3*q5^2*s23*s45 - 38*q5^3*s23*s45 - 
    19*q3*q5^3*s12*s23*s45 - 32*q10*q3*q5^2*s23^2*s45 - 
    19*q3*q5^3*s23^2*s45 - 32*q10^2*q5*s34*s45 + 3*q1*q2*q5*s34*s45 - 
    20*q10*q2*q5*s34*s45 + 6*q1*q5^2*s34*s45 - 146*q10*q5^2*s34*s45 - 
    291*q10*q5*q7*s34*s45 - 57*q5^2*q7*s34*s45 - 12*q1*q8^2*s34*s45 + 
    20*q2*q5*q9*s34*s45 - 3*q5*q7*q9*s34*s45 + 9*q5*q8*q9*s34*s45 + 
    82*q2*q9^2*s34*s45 - 6*q5*q9^2*s34*s45 - 9*q7*q9^2*s34*s45 - 
    81*q8*q9^2*s34*s45 + 48*q9^3*s34*s45 - 16*q10^2*q2*q5*s34^2*s45 - 
    57*q10*q5^2*q7*s34^2*s45 - 24*q2*q5*q9^2*s34^2*s45 + 
    3*q5*q7*q9^2*s34^2*s45 + 36*q5*q8*q9^2*s34^2*s45 + 38*q2*q9^3*s34^2*s45 - 
    36*q8*q9^3*s34^2*s45 + 12*q1*q2*q5*s45^2 - 83*q10*q3*q5*s45^2 - 
    178*q10*q5^2*s45^2 - 70*q3*q5^2*s45^2 - 38*q5^3*s45^2 - 
    85*q10*q3*q7*s45^2 - 375*q10*q5*q7*s45^2 - 153*q3*q5*q7*s45^2 - 
    146*q5^2*q7*s45^2 - 36*q7*q8^2*s45^2 - 9*q2*q3*q9*s45^2 - 
    63*q7*q8*q9*s45^2 + 36*q8^2*q9*s45^2 - 29*q2*q9^2*s45^2 - 
    19*q3*q5^3*s12*s45^2 - 89*q3*q5^2*q7*s12*s45^2 - 19*q5^3*q7*s12*s45^2 - 
    19*q3*q5^3*q7*s12^2*s45^2 - 51*q10*q3*q5^2*s23*s45^2 - 
    57*q10*q5^3*s23*s45^2 - 19*q3*q5^3*s23*s45^2 - 
    19*q10*q3*q5^3*s23^2*s45^2 - 3*q1*q2*q5^2*s34*s45^2 - 
    57*q10*q5^3*s34*s45^2 - 203*q10*q5^2*q7*s34*s45^2 - 
    19*q5^3*q7*s34*s45^2 + 20*q2*q5*q9^2*s34*s45^2 - 20*q2*q9^3*s34*s45^2 - 
    19*q10*q5^3*q7*s34^2*s45^2 + 10*q2*q5*q9^3*s34^2*s45^2 - 
    70*q10*q3*q5^2*s45^3 - 57*q10*q5^3*s45^3 - 19*q3*q5^3*s45^3 - 
    153*q10*q3*q5*q7*s45^3 - 235*q10*q5^2*q7*s45^3 - 89*q3*q5^2*q7*s45^3 - 
    38*q5^3*q7*s45^3 + 36*q7*q8^2*q9*s45^3 - 19*q3*q5^3*q7*s12*s45^3 - 
    19*q10*q3*q5^3*s23*s45^3 - 57*q10*q5^3*q7*s34*s45^3 - 
    19*q10*q3*q5^3*s45^4 - 89*q10*q3*q5^2*q7*s45^4 - 57*q10*q5^3*q7*s45^4 - 
    19*q3*q5^3*q7*s45^4 - 19*q10*q3*q5^3*q7*s45^5 + 35*q1*q10*s51 + 
    12*q1*q2*s51 - 27*q10*q3*s51 + 21*q2*q3*s51 + 30*q3*q4*s51 - 
    12*q1*q7*s51 - 70*q10*q7*s51 + 3*q2*q7*s51 - 47*q3*q7*s51 - 
    14*q4*q7*s51 - 6*q1*q8*s51 - 9*q10*q8*s51 - 15*q2*q8*s51 + 24*q3*q8*s51 + 
    60*q7*q8*s51 - 12*q8^2*s51 - 35*q1*q9*s51 - 25*q10*q9*s51 + 
    45*q2*q9*s51 - 78*q3*q9*s51 + 72*q4*q9*s51 + 27*q7*q9*s51 - 
    27*q8*q9*s51 + 17*q9^2*s51 - 24*q2*q3*q7*s12*s51 + 12*q2*q7*q8*s12*s51 - 
    6*q7*q8^2*s12*s51 - 6*q2*q7*q8^2*s12^2*s51 - 121*q1*q10*q9*s23*s51 - 
    9*q10*q3*q9*s23*s51 + 9*q3*q4*q9*s23*s51 + 66*q1*q9^2*s23*s51 - 
    2*q10*q9^2*s23*s51 + 3*q3*q9^2*s23*s51 + 66*q9^3*s23*s51 + 
    57*q1*q10*q9^2*s23^2*s51 - 9*q10*q3*q9^2*s23^2*s51 + 
    3*q3*q4*q9^2*s23^2*s51 - 3*q1*q2*q7*s34*s51 - 27*q10*q2*q7*s34*s51 - 
    17*q10*q4*q7*s34*s51 + 12*q1*q8^2*s34*s51 - 27*q10*q2*q9*s34*s51 + 
    27*q2*q7*q9*s34*s51 + 21*q4*q7*q9*s34*s51 - 45*q10*q8*q9*s34*s51 + 
    45*q10*q9^2*s34*s51 + 80*q2*q9^2*s34*s51 + 9*q4*q9^2*s34*s51 - 
    18*q7*q9^2*s34*s51 + 45*q8*q9^2*s34*s51 + 12*q9^3*s34*s51 + 
    12*q4*q7*q9^2*s34^2*s51 - 36*q10*q8*q9^2*s34^2*s51 + 
    28*q2*q9^3*s34^2*s51 + 36*q8*q9^3*s34^2*s51 - 29*q10*q3*q7*s45*s51 + 
    12*q1*q8^2*s45*s51 + 6*q3*q8^2*s45*s51 - 54*q7*q8^2*s45*s51 - 
    45*q2*q3*q9*s45*s51 + 9*q1*q7*q9*s45*s51 + 18*q3*q7*q9*s45*s51 - 
    180*q7*q8*q9*s45*s51 + 72*q8^2*q9*s45*s51 - 76*q2*q9^2*s45*s51 + 
    12*q3*q9^2*s45*s51 - 9*q7*q9^2*s45*s51 + 81*q8*q9^2*s45*s51 - 
    48*q9^3*s45*s51 - 76*q2*q9^3*s34*s45*s51 + 72*q8*q9^3*s34*s45*s51 + 
    126*q7*q8^2*q9*s45^2*s51 + 9*q2*q3*q9^2*s45^2*s51 + 
    63*q7*q8*q9^2*s45^2*s51 - 36*q8^2*q9^2*s45^2*s51 + 10*q2*q9^3*s45^2*s51 - 
    36*q7*q8^2*q9^2*s45^3*s51 + 12*q1*q2*q7*s51^2 + 27*q10*q2*q7*s51^2 + 
    9*q10*q3*q7*s51^2 + 3*q2*q3*q7*s51^2 - 24*q2*q7*q8*s51^2 - 
    35*q1*q10*q9*s51^2 + 27*q10*q2*q9*s51^2 + 36*q10*q3*q9*s51^2 - 
    27*q2*q3*q9*s51^2 - 42*q3*q4*q9*s51^2 - 27*q2*q7*q9*s51^2 + 
    18*q3*q7*q9*s51^2 - 18*q4*q7*q9*s51^2 + 54*q10*q8*q9*s51^2 - 
    72*q3*q8*q9*s51^2 - 90*q7*q8*q9*s51^2 - 63*q10*q9^2*s51^2 - 
    74*q2*q9^2*s51^2 + 33*q3*q9^2*s51^2 - 18*q4*q9^2*s51^2 - 
    9*q7*q9^2*s51^2 - 45*q8*q9^2*s51^2 - 12*q9^3*s51^2 + 
    6*q2*q7*q8^2*s12*s51^2 + 63*q1*q10*q9^2*s23*s51^2 + 
    3*q3*q4*q9^2*s23*s51^2 + 18*q10*q9^3*s23*s51^2 - 
    28*q1*q10*q9^3*s23^2*s51^2 - 27*q4*q7*q9^2*s34*s51^2 + 
    117*q10*q8*q9^2*s34*s51^2 - 36*q10*q9^3*s34*s51^2 - 
    56*q2*q9^3*s34*s51^2 - 72*q8*q9^3*s34*s51^2 + 
    36*q10*q8*q9^3*s34^2*s51^2 + 18*q3*q8^2*q9*s45*s51^2 + 
    90*q7*q8^2*q9*s45*s51^2 + 18*q2*q3*q9^2*s45*s51^2 - 
    9*q3*q8*q9^2*s45*s51^2 + 117*q7*q8*q9^2*s45*s51^2 + 
    38*q2*q9^3*s45*s51^2 - 36*q8*q9^3*s45*s51^2 - 
    72*q7*q8^2*q9^2*s45^2*s51^2 - 9*q10*q2*q3*q7*s51^3 - 
    9*q10*q2*q3*q9*s51^3 + 18*q2*q3*q7*q9*s51^3 - 9*q10*q3*q9^2*s51^3 + 
    18*q2*q3*q9^2*s51^3 + 12*q3*q4*q9^2*s51^3 + 18*q4*q7*q9^2*s51^3 - 
    81*q10*q8*q9^2*s51^3 + 54*q3*q8*q9^2*s51^3 + 54*q7*q8*q9^2*s51^3 + 
    36*q10*q9^3*s51^3 + 28*q2*q9^3*s51^3 + 36*q8*q9^3*s51^3 - 
    72*q10*q8*q9^3*s34*s51^3 - 36*q3*q8^2*q9^2*s45*s51^3 - 
    36*q7*q8^2*q9^2*s45*s51^3 + 36*q10*q8*q9^3*s51^4]*
  (-F[1, 1, 1]^2/18 + F[1, 1, 3]^2/18 + (F[1, 1, 1]*F[1, 1, 5])/9 - 
   (F[1, 1, 3]*F[1, 1, 5])/9 - F[2, 1, 1]/9 + F[2, 1, 5]/9 + 
   (F[1, 1, 1]*tci[1, 2])/9 - (F[1, 2, 7]*tci[1, 2])/9) + 
 r[9*q1 + 107*q10 + 6*q2 + 112*q3 + 50*q4 - 34*q5 + 41*q7 - 43*q8 - 21*q9 - 
    6*q3^2*s12 + 64*q3*q5*s12 + 12*q4*q5*s12 + 48*q3*q7*s12 - 8*q2*q8*s12 + 
    25*q3*q8*s12 + 12*q4*q8*s12 - 39*q5*q8*s12 - 29*q7*q8*s12 + 52*q8^2*s12 - 
    19*q3^3*s12^2 + 32*q3^2*q5*s12^2 - 9*q3*q5*q7*s12^2 + 3*q4*q5*q8*s12^2 + 
    9*q5*q7*q8*s12^2 - 9*q5*q8^2*s12^2 + q7*q8^2*s12^2 + 28*q8^3*s12^2 + 
    6*q1*q10*s23 + 66*q10*q3*s23 + 28*q10*q4*s23 + 12*q1*q5*s23 + 
    54*q10*q5*s23 + 104*q3*q5*s23 + 18*q4*q5*s23 - 15*q1*q9*s23 - 
    18*q10*q9*s23 + 12*q5*q9*s23 - 12*q9^2*s23 - 19*q3^3*s12*s23 + 
    54*q3^2*q5*s12*s23 - 32*q3*q4*q5*s12*s23 + 19*q3^3*q5*s12^2*s23 + 
    18*q1*q10*q5*s23^2 + 28*q10*q3*q5*s23^2 + 19*q3^2*q5*s23^2 - 
    28*q3*q4*q5*s23^2 - 24*q1*q10*q9*s23^2 + 19*q3^3*q5*s12*s23^2 + 
    14*q10*q4*s34 - 18*q1*q5*s34 + 44*q10*q5*s34 - 30*q4*q5*s34 + 
    43*q10*q7*s34 - 45*q1*q8*s34 + 54*q10*q8*s34 - 72*q4*q8*s34 + 
    105*q5*q8*s34 - 44*q8^2*s34 + 18*q10*q9*s34 + 6*q2*q9*s34 - 
    24*q5*q9*s34 - 18*q8*q9*s34 - 42*q9^2*s34 - 9*q4*q5*q8*s12*s34 - 
    3*q5*q8^2*s12*s34 - 48*q8^3*s12*s34 - 3*q4*q5*q8^2*s12^2*s34 + 
    18*q10*q4*q8*s34^2 + 36*q1*q5*q8*s34^2 - 36*q10*q5*q8*s34^2 + 
    42*q4*q5*q8*s34^2 + 74*q1*q8^2*s34^2 - 36*q10*q8^2*s34^2 + 
    18*q4*q8^2*s34^2 - 42*q5*q8^2*s34^2 + 48*q8^3*s34^2 + 72*q5*q8*q9*s34^2 + 
    45*q8^2*q9*s34^2 + 90*q8*q9^2*s34^2 - 3*q4*q5*q8^2*s12*s34^2 - 
    18*q10*q4*q8^2*s34^3 - 18*q1*q5*q8^2*s34^3 - 12*q4*q5*q8^2*s34^3 - 
    28*q1*q8^3*s34^3 - 18*q10*q8^2*q9*s34^3 - 54*q5*q8^2*q9*s34^3 - 
    36*q8^2*q9^2*s34^3 + 27*q1*q10*s45 + 3*q10*q2*s45 + 12*q1*q3*s45 + 
    228*q10*q3*s45 + 12*q2*q3*s45 + 152*q3^2*s45 - 30*q1*q5*s45 + 
    106*q10*q5*s45 - 9*q2*q5*s45 + 58*q3*q5*s45 + 213*q10*q7*s45 + 
    208*q3*q7*s45 + 20*q5*q7*s45 - 27*q1*q8*s45 - 9*q10*q8*s45 - 
    47*q2*q8*s45 - 11*q3*q8*s45 + 18*q5*q8*s45 - 8*q7*q8*s45 - 90*q8^2*s45 - 
    9*q5*q9*s45 + 18*q8*q9*s45 + 6*q9^2*s45 + 38*q3^3*s12*s45 + 
    51*q3^2*q5*s12*s45 + 121*q3^2*q7*s12*s45 + 23*q3*q5*q7*s12*s45 + 
    16*q3*q7^2*s12*s45 - 9*q5*q7*q8*s12*s45 - 29*q7*q8^2*s12*s45 - 
    18*q8^3*s12*s45 + 19*q3^3*q5*s12^2*s45 + 32*q3^2*q5*q7*s12^2*s45 - 
    9*q5*q7*q8^2*s12^2*s45 + 28*q7*q8^3*s12^2*s45 + 57*q10*q3^2*s23*s45 + 
    19*q3^3*s23*s45 - 24*q1*q10*q5*s23*s45 + 130*q10*q3*q5*s23*s45 + 
    70*q3^2*q5*s23*s45 + 19*q3^3*q5*s12*s23*s45 + 38*q10*q3^2*q5*s23^2*s45 + 
    19*q3^3*q5*s23^2*s45 + 20*q10*q5*q7*s34*s45 + 36*q1*q5*q8*s34*s45 + 
    76*q1*q8^2*s34*s45 - 18*q10*q8^2*s34*s45 - 3*q5*q8^2*s34*s45 + 
    12*q8^3*s34*s45 - 45*q8^2*q9*s34*s45 - 12*q2*q9^2*s34*s45 - 
    6*q5*q9^2*s34*s45 + 54*q8*q9^2*s34*s45 - 18*q1*q5*q8^2*s34^2*s45 - 
    38*q1*q8^3*s34^2*s45 + 9*q5*q8^2*q9*s34^2*s45 - 18*q5*q8*q9^2*s34^2*s45 - 
    72*q8^2*q9^2*s34^2*s45 + 36*q5*q8^2*q9^2*s34^3*s45 - 12*q1*q10*q2*s45^2 - 
    12*q1*q2*q3*s45^2 + 146*q10*q3^2*s45^2 + 38*q3^3*s45^2 - 
    3*q1*q10*q5*s45^2 + 153*q10*q3*q5*s45^2 + 70*q3^2*q5*s45^2 - 
    27*q1*q10*q7*s45^2 + 375*q10*q3*q7*s45^2 + 178*q3^2*q7*s45^2 + 
    94*q10*q5*q7*s45^2 + 83*q3*q5*q7*s45^2 + 27*q1*q10*q8*s45^2 + 
    18*q1*q5*q8*s45^2 - 18*q10*q5*q8*s45^2 - 27*q1*q7*q8*s45^2 - 
    9*q5*q7*q8*s45^2 + 29*q1*q8^2*s45^2 - 9*q5*q8^2*s45^2 - 
    45*q7*q8^2*s45^2 + 36*q8^3*s45^2 - 27*q7*q8*q9*s45^2 + 27*q8^2*q9*s45^2 + 
    19*q3^3*q5*s12*s45^2 + 57*q3^3*q7*s12*s45^2 + 51*q3^2*q5*q7*s12*s45^2 - 
    18*q7*q8^3*s12*s45^2 + 19*q3^3*q5*q7*s12^2*s45^2 + 
    19*q10*q3^3*s23*s45^2 + 89*q10*q3^2*q5*s23*s45^2 + 19*q3^3*q5*s23*s45^2 + 
    19*q10*q3^3*q5*s23^2*s45^2 - 9*q1*q5*q8^2*s34*s45^2 - 
    10*q1*q8^3*s34*s45^2 + 36*q8^3*q9*s34*s45^2 + 38*q10*q3^3*s45^3 + 
    89*q10*q3^2*q5*s45^3 + 19*q3^3*q5*s45^3 + 235*q10*q3^2*q7*s45^3 + 
    57*q3^3*q7*s45^3 - 9*q1*q10*q5*q7*s45^3 + 153*q10*q3*q5*q7*s45^3 + 
    70*q3^2*q5*q7*s45^3 + 18*q1*q10*q5*q8*s45^3 - 9*q1*q5*q7*q8*s45^3 - 
    9*q5*q7*q8^2*s45^3 + 36*q7*q8^3*s45^3 + 63*q7*q8^2*q9*s45^3 - 
    36*q8^3*q9*s45^3 + 19*q3^3*q5*q7*s12*s45^3 + 19*q10*q3^3*q5*s23*s45^3 + 
    19*q10*q3^3*q5*s45^4 + 57*q10*q3^3*q7*s45^4 + 89*q10*q3^2*q5*q7*s45^4 + 
    19*q3^3*q5*q7*s45^4 - 36*q7*q8^3*q9*s45^4 + 19*q10*q3^3*q5*q7*s45^5 - 
    24*q1*q10*s51 + 3*q10*q2*s51 + 66*q10*q3*s51 + 3*q2*q3*s51 + 
    28*q10*q4*s51 + 26*q1*q7*s51 + 135*q10*q7*s51 + 104*q3*q7*s51 + 
    17*q4*q7*s51 + 16*q7^2*s51 - 8*q1*q8*s51 + 35*q2*q8*s51 + 8*q3*q8*s51 + 
    33*q4*q8*s51 - 60*q7*q8*s51 + 29*q8^2*s51 + 15*q1*q9*s51 - 
    27*q10*q9*s51 - 18*q2*q9*s51 + 9*q3*q9*s51 - 45*q8*q9*s51 + 54*q9^2*s51 + 
    3*q2*q3^2*s12*s51 - 5*q2*q7*q8*s12*s51 - 66*q2*q8^2*s12*s51 + 
    63*q7*q8^2*s12*s51 - q2*q7*q8^2*s12^2*s51 - 28*q7*q8^3*s12^2*s51 + 
    18*q10*q9^2*s23*s51 + 6*q1*q10*q9^2*s23^2*s51 + 17*q10*q4*q7*s34*s51 - 
    21*q10*q4*q8*s34*s51 - 80*q1*q8^2*s34*s51 + 9*q10*q8^2*s34*s51 - 
    9*q4*q8^2*s34*s51 - 48*q8^3*s34*s51 + 72*q10*q8*q9*s34*s51 + 
    9*q8^2*q9*s34*s51 - 54*q10*q9^2*s34*s51 - 12*q2*q9^2*s34*s51 - 
    126*q8*q9^2*s34*s51 + 27*q10*q4*q8^2*s34^2*s51 + 56*q1*q8^3*s34^2*s51 - 
    27*q10*q8^2*q9*s34^2*s51 + 90*q10*q8*q9^2*s34^2*s51 + 
    72*q8^2*q9^2*s34^2*s51 - 36*q10*q8^2*q9^2*s34^3*s51 - 
    3*q1*q10*q2*s45*s51 - 3*q1*q2*q3*s45*s51 + 57*q10*q3^2*s45*s51 - 
    6*q2*q3^2*s45*s51 - 27*q1*q10*q7*s45*s51 + 20*q1*q3*q7*s45*s51 + 
    291*q10*q3*q7*s45*s51 + 146*q3^2*q7*s45*s51 + 32*q3*q7^2*s45*s51 + 
    27*q1*q10*q8*s45*s51 - 9*q10*q2*q8*s45*s51 - 20*q1*q3*q8*s45*s51 + 
    3*q10*q3*q8*s45*s51 - 27*q1*q7*q8*s45*s51 - 82*q1*q8^2*s45*s51 + 
    9*q10*q8^2*s45*s51 + 6*q3*q8^2*s45*s51 - 27*q7*q8^2*s45*s51 - 
    12*q8^3*s45*s51 - 9*q3*q8*q9*s45*s51 - 27*q7*q8*q9*s45*s51 + 
    108*q8^2*q9*s45*s51 + 12*q2*q9^2*s45*s51 - 36*q8*q9^2*s45*s51 + 
    76*q1*q8^3*s34*s45*s51 + 36*q8^2*q9^2*s34*s45*s51 + 
    3*q1*q2*q3^2*s45^2*s51 + 19*q10*q3^3*s45^2*s51 + 
    203*q10*q3^2*q7*s45^2*s51 + 57*q3^3*q7*s45^2*s51 - 
    20*q1*q3*q8^2*s45^2*s51 + 20*q1*q8^3*s45^2*s51 + 36*q7*q8^3*s45^2*s51 + 
    99*q7*q8^2*q9*s45^2*s51 - 72*q8^3*q9*s45^2*s51 + 
    57*q10*q3^3*q7*s45^3*s51 - 72*q7*q8^3*q9*s45^3*s51 - 9*q1*q10*q7*s51^2 - 
    22*q1*q3*q7*s51^2 + 69*q10*q3*q7*s51^2 + 22*q10*q4*q7*s51^2 + 
    16*q1*q7^2*s51^2 + 9*q1*q10*q8*s51^2 + 22*q1*q3*q8*s51^2 - 
    3*q10*q3*q8*s51^2 + 6*q10*q4*q8*s51^2 - 9*q1*q7*q8*s51^2 + 
    35*q2*q7*q8*s51^2 + 24*q1*q8^2*s51^2 - 6*q10*q8^2*s51^2 + 
    24*q1*q10*q9*s51^2 - 45*q10*q8*q9*s51^2 + 36*q3*q8*q9*s51^2 + 
    36*q10*q9^2*s51^2 + 12*q2*q9^2*s51^2 + 36*q8*q9^2*s51^2 - 
    63*q2*q7*q8^2*s12*s51^2 + 28*q2*q7*q8^3*s12^2*s51^2 - 
    6*q1*q10*q9^2*s23*s51^2 - 12*q10*q4*q8^2*s34*s51^2 - 
    28*q1*q8^3*s34*s51^2 + 45*q10*q8^2*q9*s34*s51^2 - 
    126*q10*q8*q9^2*s34*s51^2 - 36*q8^2*q9^2*s34*s51^2 + 
    72*q10*q8^2*q9^2*s34^2*s51^2 + 57*q10*q3^2*q7*s45*s51^2 + 
    16*q1*q3*q7^2*s45*s51^2 + 24*q1*q3*q8^2*s45*s51^2 - 
    3*q10*q3*q8^2*s45*s51^2 - 38*q1*q8^3*s45*s51^2 - 
    36*q3*q8^2*q9*s45*s51^2 + 36*q7*q8^2*q9*s45*s51^2 + 
    19*q10*q3^3*q7*s45^2*s51^2 - 10*q1*q3*q8^3*s45^2*s51^2 - 
    36*q7*q8^3*q9*s45^2*s51^2 + 36*q10*q8*q9^2*s51^3 - 
    36*q10*q8^2*q9^2*s34*s51^3]*(F[1, 1, 2]^2/18 - 
   (F[1, 1, 2]*F[1, 1, 3])/9 + F[1, 1, 3]^2/18 + F[2, 1, 4]/9 + 
   F[2, 1, 5]/9 + tci[1, 1]^2/54 + (F[1, 1, 2]*tci[1, 2])/9 - 
   (F[1, 2, 7]*tci[1, 2])/9) + 
 r[-9*q1 - 136*q10 - 28*q2 - 134*q3 - 32*q4 - 45*q5 - 83*q7 + 30*q8 + 24*q9 + 
    30*q2*q3*s12 + 6*q3^2*s12 - 74*q3*q5*s12 - 8*q2*q7*s12 - 94*q3*q7*s12 - 
    10*q4*q7*s12 - 7*q5*q7*s12 - 9*q7^2*s12 + 20*q2*q8*s12 - 10*q3*q8*s12 + 
    19*q3^3*s12^2 - 32*q3^2*q5*s12^2 + 10*q3*q4*q5*s12^2 + 
    10*q2*q3*q7*s12^2 - 10*q3*q5*q7*s12^2 - 13*q3*q7^2*s12^2 + 
    10*q2*q7*q8*s12^2 - 12*q1*q10*s23 - 76*q10*q3*s23 - 38*q10*q4*s23 + 
    6*q1*q5*s23 - 100*q10*q5*s23 - 111*q3*q5*s23 + 24*q1*q9*s23 + 
    24*q10*q9*s23 - 6*q5*q9*s23 + 24*q9^2*s23 + 19*q3^3*s12*s23 - 
    54*q3^2*q5*s12*s23 + 32*q3*q4*q5*s12*s23 - 19*q3^3*q5*s12^2*s23 - 
    18*q1*q10*q5*s23^2 - 38*q10*q3*q5*s23^2 - 19*q3^2*q5*s23^2 + 
    38*q3*q4*q5*s23^2 + 30*q1*q10*q9*s23^2 - 19*q3^3*q5*s12*s23^2 + 
    10*q1*q2*s34 - 32*q10*q4*s34 - 9*q1*q5*s34 - 54*q10*q5*s34 - 
    94*q10*q7*s34 + 13*q2*q7*s34 - 10*q4*q7*s34 - 19*q5*q7*s34 + 3*q7^2*s34 - 
    10*q1*q8*s34 + 12*q2*q9*s34 - 12*q5*q9*s34 + 12*q9^2*s34 + 
    9*q10*q2*q5*s34^2 - 10*q10*q4*q7*s34^2 - 19*q10*q5*q7*s34^2 + 
    3*q10*q7^2*s34^2 - 48*q1*q10*s45 + 20*q1*q2*s45 - 24*q10*q2*s45 - 
    9*q1*q3*s45 - 248*q10*q3*s45 - 42*q2*q3*s45 - 152*q3^2*s45 + 
    3*q1*q5*s45 - 142*q10*q5*s45 - 87*q3*q5*s45 - 336*q10*q7*s45 - 
    223*q3*q7*s45 - 52*q5*q7*s45 + 3*q7^2*s45 - 20*q1*q8*s45 - 10*q2*q8*s45 + 
    20*q3*q8*s45 - 12*q2*q9*s45 + 12*q5*q9*s45 - 12*q9^2*s45 - 
    38*q3^3*s12*s45 - 51*q3^2*q5*s12*s45 - 121*q3^2*q7*s12*s45 - 
    42*q3*q5*q7*s12*s45 + 32*q3*q7^2*s12*s45 + 3*q5*q7^2*s12*s45 - 
    19*q3^3*q5*s12^2*s45 - 32*q3^2*q5*q7*s12^2*s45 + 19*q3*q7^3*s12^2*s45 - 
    57*q10*q3^2*s23*s45 - 19*q3^3*s23*s45 + 42*q1*q10*q5*s23*s45 - 
    140*q10*q3*q5*s23*s45 - 70*q3^2*q5*s23*s45 - 19*q3^3*q5*s12*s23*s45 - 
    38*q10*q3^2*q5*s23^2*s45 - 19*q3^3*q5*s23^2*s45 + 9*q1*q2*q5*s34*s45 - 
    9*q10*q2*q5*s34*s45 - 71*q10*q5*q7*s34*s45 + 6*q10*q7^2*s34*s45 + 
    3*q5*q7^2*s34*s45 - 12*q2*q9^2*s34*s45 + 12*q5*q9^2*s34*s45 + 
    3*q10*q5*q7^2*s34^2*s45 + 24*q1*q10*q2*s45^2 + 22*q1*q2*q3*s45^2 - 
    146*q10*q3^2*s45^2 - 38*q3^3*s45^2 - 24*q1*q10*q5*s45^2 - 
    9*q1*q2*q5*s45^2 - 182*q10*q3*q5*s45^2 - 70*q3^2*q5*s45^2 - 
    430*q10*q3*q7*s45^2 - 178*q3^2*q7*s45^2 - 164*q10*q5*q7*s45^2 - 
    112*q3*q5*q7*s45^2 + 3*q10*q7^2*s45^2 + 3*q5*q7^2*s45^2 - 
    10*q1*q3*q8*s45^2 - 19*q3^3*q5*s12*s45^2 - 57*q3^3*q7*s12*s45^2 - 
    51*q3^2*q5*q7*s12*s45^2 - 19*q3^3*q5*q7*s12^2*s45^2 - 
    19*q10*q3^3*s23*s45^2 - 89*q10*q3^2*q5*s23*s45^2 - 19*q3^3*q5*s23*s45^2 - 
    19*q10*q3^3*q5*s23^2*s45^2 + 6*q10*q5*q7^2*s34*s45^2 - 
    38*q10*q3^3*s45^3 - 89*q10*q3^2*q5*s45^3 - 19*q3^3*q5*s45^3 - 
    235*q10*q3^2*q7*s45^3 - 57*q3^3*q7*s45^3 - 182*q10*q3*q5*q7*s45^3 - 
    70*q3^2*q5*q7*s45^3 + 3*q10*q5*q7^2*s45^3 - 19*q3^3*q5*q7*s12*s45^3 - 
    19*q10*q3^3*q5*s23*s45^3 - 19*q10*q3^3*q5*s45^4 - 57*q10*q3^3*q7*s45^4 - 
    89*q10*q3^2*q5*q7*s45^4 - 19*q3^3*q5*q7*s45^4 - 19*q10*q3^3*q5*q7*s45^5 + 
    30*q1*q10*s51 - 84*q1*q2*s51 - 6*q10*q2*s51 - 76*q10*q3*s51 + 
    123*q2*q3*s51 - 38*q10*q4*s51 + 52*q1*q7*s51 - 210*q10*q7*s51 - 
    159*q2*q7*s51 - 234*q3*q7*s51 - 32*q4*q7*s51 + 74*q7^2*s51 + 
    32*q1*q8*s51 + 22*q2*q8*s51 - 32*q3*q8*s51 - 24*q1*q9*s51 - 
    24*q10*q9*s51 - 18*q2*q9*s51 - 36*q9^2*s51 - 3*q2*q3^2*s12*s51 + 
    126*q2*q3*q7*s12*s51 - 61*q2*q7^2*s12*s51 - 96*q3*q7^2*s12*s51 + 
    38*q7^3*s12*s51 + 32*q2*q7*q8*s12*s51 + 32*q2*q3*q7^2*s12^2*s51 - 
    19*q3*q7^3*s12^2*s51 - 12*q1*q10*q9^2*s23^2*s51 + 42*q1*q2*q7*s34*s51 - 
    32*q10*q4*q7*s34*s51 + 29*q2*q7^2*s34*s51 - 12*q2*q9^2*s34*s51 + 
    6*q1*q10*q2*s45*s51 - 39*q1*q2*q3*s45*s51 - 57*q10*q3^2*s45*s51 + 
    6*q2*q3^2*s45*s51 + 10*q1*q3*q7*s45*s51 - 324*q10*q3*q7*s45*s51 - 
    146*q3^2*q7*s45*s51 + 64*q3*q7^2*s45*s51 + 32*q1*q3*q8*s45*s51 + 
    12*q2*q9^2*s45*s51 + 57*q3*q7^3*s12*s45*s51 - 3*q1*q2*q3^2*s45^2*s51 - 
    19*q10*q3^3*s45^2*s51 - 203*q10*q3^2*q7*s45^2*s51 - 
    57*q3^3*q7*s45^2*s51 - 57*q10*q3^3*q7*s45^3*s51 + 112*q1*q2*q3*s51^2 - 
    186*q1*q2*q7*s51^2 - 74*q1*q3*q7*s51^2 - 76*q10*q3*q7*s51^2 + 
    298*q2*q3*q7*s51^2 - 38*q10*q4*q7*s51^2 + 83*q1*q7^2*s51^2 - 
    201*q2*q7^2*s51^2 - 153*q3*q7^2*s51^2 + 76*q7^3*s51^2 - 
    38*q1*q3*q8*s51^2 + 38*q2*q7*q8*s51^2 - 30*q1*q10*q9*s51^2 + 
    12*q2*q9^2*s51^2 + 153*q2*q3*q7^2*s12*s51^2 - 38*q2*q7^3*s12*s51^2 - 
    57*q3*q7^3*s12*s51^2 + 19*q2*q3*q7^3*s12^2*s51^2 + 
    12*q1*q10*q9^2*s23*s51^2 + 51*q1*q2*q7^2*s34*s51^2 + 
    19*q2*q7^3*s34*s51^2 - 57*q10*q3^2*q7*s45*s51^2 + 
    32*q1*q3*q7^2*s45*s51^2 + 57*q3*q7^3*s45*s51^2 - 
    19*q10*q3^3*q7*s45^2*s51^2 + 182*q1*q2*q3*q7*s51^3 - 
    140*q1*q2*q7^2*s51^3 - 70*q1*q3*q7^2*s51^3 + 210*q2*q3*q7^2*s51^3 + 
    38*q1*q7^3*s51^3 - 76*q2*q7^3*s51^3 - 57*q3*q7^3*s51^3 + 
    57*q2*q3*q7^3*s12*s51^3 + 19*q1*q2*q7^3*s34*s51^3 + 
    19*q1*q3*q7^3*s45*s51^3 + 89*q1*q2*q3*q7^2*s51^4 - 38*q1*q2*q7^3*s51^4 - 
    19*q1*q3*q7^3*s51^4 + 57*q2*q3*q7^3*s51^4 + 19*q1*q2*q3*q7^3*s51^5]*
  (-(F[1, 1, 2]*F[1, 1, 3])/9 + F[1, 1, 3]^2/18 + F[1, 1, 5]^2/18 + 
   (F[1, 1, 2]*F[1, 1, 7])/9 - (F[1, 1, 5]*F[1, 1, 7])/9 + F[2, 1, 5]/9 + 
   F[2, 1, 7]/9 + tci[1, 1]^2/27 + (F[1, 1, 2]*tci[1, 2])/9 - 
   (F[1, 2, 7]*tci[1, 2])/9) + 
 r[-6*q1 + 42*q10 - 58*q2 + 6*q3 + 53*q5 + 42*q7 - 52*q9 - 44*q2^2*s12 - 
    12*q2*q3*s12 - 12*q4^2*s12 + 25*q2*q5*s12 + 9*q3*q5*s12 - 12*q4*q5*s12 + 
    15*q2*q7*s12 + 15*q3*q7*s12 + 9*q5*q7*s12 - 12*q2*q3*q7*s12^2 + 
    9*q3*q5*q7*s12^2 + 32*q1*q10*s23 - 32*q1*q5*s23 + 54*q10*q5*s23 - 
    12*q4*q5*s23 - 20*q1*q9*s23 - 32*q10*q9*s23 + 10*q5*q9*s23 + 
    12*q4^2*q5*s12*s23 + 10*q1*q10*q5*s23^2 - 10*q1*q10*q9*s23^2 - 
    64*q10*q2*s34 - 35*q2^2*s34 + 24*q10*q4*s34 - 12*q4^2*s34 - 
    38*q1*q5*s34 + 100*q10*q5*s34 + 19*q2*q5*s34 + 6*q4*q5*s34 + 
    84*q10*q7*s34 - 3*q2*q7*s34 + 24*q4*q7*s34 + 18*q5*q7*s34 - 
    38*q10*q9*s34 - 32*q2*q9*s34 + 32*q5*q9*s34 - 12*q4^2*q5*s23*s34 - 
    38*q10*q2^2*s34^2 + 38*q10*q2*q5*s34^2 + 30*q10*q4*q7*s34^2 + 
    18*q10*q5*q7*s34^2 + 38*q2*q5*q9*s34^2 - 8*q1*q10*s45 - 64*q1*q2*s45 + 
    116*q10*q2*s45 + 76*q2^2*s45 + 6*q10*q3*s45 + 134*q1*q5*s45 - 
    124*q10*q5*s45 - 32*q2*q5*s45 + 9*q3*q5*s45 + 69*q10*q7*s45 + 
    15*q3*q7*s45 + 30*q5*q7*s45 + 10*q1*q9*s45 + 20*q2*q9*s45 - 
    20*q5*q9*s45 + 9*q3*q5*q7*s12*s45 - 62*q1*q10*q5*s23*s45 + 
    121*q10*q2^2*s34*s45 + 38*q2^3*s34*s45 + 76*q1*q2*q5*s34*s45 - 
    140*q10*q2*q5*s34*s45 - 3*q2^2*q5*s34*s45 + 48*q10*q5*q7*s34*s45 - 
    32*q2*q5*q9*s34*s45 + 38*q10*q2^3*s34^2*s45 - 38*q10*q2^2*q5*s34^2*s45 - 
    116*q1*q10*q2*s45^2 + 89*q1*q2^2*s45^2 - 121*q10*q2^2*s45^2 + 
    164*q1*q10*q5*s45^2 - 172*q1*q2*q5*s45^2 + 182*q10*q2*q5*s45^2 + 
    9*q10*q3*q5*s45^2 + 15*q10*q3*q7*s45^2 + 39*q10*q5*q7*s45^2 + 
    9*q3*q5*q7*s45^2 + 10*q2*q5*q9*s45^2 - 38*q10*q2^3*s34*s45^2 - 
    57*q1*q2^2*q5*s34*s45^2 + 89*q10*q2^2*q5*s34*s45^2 + 
    19*q10*q2^3*q5*s34^2*s45^2 + 121*q1*q10*q2^2*s45^3 - 38*q1*q2^3*s45^3 + 
    38*q10*q2^3*s45^3 - 182*q1*q10*q2*q5*s45^3 + 89*q1*q2^2*q5*s45^3 - 
    89*q10*q2^2*q5*s45^3 + 9*q10*q3*q5*q7*s45^3 + 19*q1*q2^3*q5*s34*s45^3 - 
    19*q10*q2^3*q5*s34*s45^3 - 38*q1*q10*q2^3*s45^4 + 
    89*q1*q10*q2^2*q5*s45^4 - 19*q1*q2^3*q5*s45^4 + 19*q10*q2^3*q5*s45^4 - 
    19*q1*q10*q2^3*q5*s45^5 + 38*q1*q10*s51 + 10*q10*q2*s51 + 26*q2^2*s51 - 
    6*q2*q3*s51 + 30*q10*q7*s51 + 12*q2*q7*s51 + 6*q3*q7*s51 - 22*q1*q9*s51 - 
    38*q10*q9*s51 + 10*q2*q9*s51 + 19*q2^3*s12*s51 + 6*q2^2*q3*s12*s51 - 
    6*q2^2*q7*s12*s51 - 21*q2*q3*q7*s12*s51 + 3*q2^2*q3*q7*s12^2*s51 - 
    32*q1*q10*q9*s23*s51 + 32*q10*q2^2*s34*s51 + 19*q2^3*s34*s51 + 
    3*q2^2*q7*s34*s51 + 36*q10*q4*q7*s34*s51 + 19*q10*q2^3*s34^2*s51 + 
    12*q10*q4^2*q7*s34^2*s51 - 10*q1*q10*q2*s45*s51 - 32*q10*q2^2*s45*s51 - 
    38*q2^3*s45*s51 - 3*q2^2*q3*s45*s51 + 6*q10*q3*q7*s45*s51 - 
    19*q10*q2^3*s34*s45*s51 + 32*q1*q10*q2^2*s45^2*s51 + 
    19*q10*q2^3*s45^2*s51 - 19*q1*q10*q2^3*s45^3*s51 + 3*q2^2*q3*s51^2 - 
    6*q2^2*q7*s51^2 - 9*q2*q3*q7*s51^2 - 38*q1*q10*q9*s51^2 + 
    6*q2^2*q3*q7*s12*s51^2 + 3*q2^2*q3*q7*s51^3]*
  (F[1, 1, 3]^2/18 - F[1, 1, 5]^2/18 - (F[1, 1, 3]*F[1, 1, 7])/9 + 
   (F[1, 1, 5]*F[1, 1, 7])/9 + F[2, 1, 5]/9 - F[2, 1, 7]/9 + tci[1, 1]^2/54 + 
   (F[1, 1, 7]*tci[1, 2])/9 - (F[1, 2, 7]*tci[1, 2])/9) + 
 r[-22*q1 + 155*q10 - 15*q2 + 45*q3 + 32*q4 + 134*q5 + 178*q7 - 42*q8 - 
    52*q9 + 36*q2*q3*s12 + 111*q3*q5*s12 + 58*q3*q7*s12 + 38*q4*q7*s12 + 
    76*q5*q7*s12 - 24*q2*q8*s12 + 6*q3*q8*s12 - 36*q8^2*s12 - 
    38*q3*q4*q5*s12^2 + 19*q3*q5^2*s12^2 + 18*q2*q3*q7*s12^2 + 
    38*q3*q5*q7*s12^2 - 18*q2*q7*q8*s12^2 - 12*q7*q8^2*s12^2 + 
    17*q1*q10*s23 + 32*q10^2*s23 + 7*q10*q3*s23 + 10*q10*q4*s23 + 
    64*q10*q5*s23 + 74*q3*q5*s23 - 6*q5^2*s23 - 20*q1*q9*s23 - 
    32*q10*q9*s23 + 10*q5*q9*s23 - 32*q3*q4*q5*s12*s23 + 54*q3*q5^2*s12*s23 - 
    19*q5^3*s12*s23 + 19*q3*q5^3*s12^2*s23 + 3*q1*q10*q5*s23^2 + 
    10*q10*q3*q5*s23^2 - 10*q3*q4*q5*s23^2 + 32*q3*q5^2*s23^2 - 
    19*q5^3*s23^2 - 10*q1*q10*q9*s23^2 + 19*q3*q5^3*s12*s23^2 + 
    51*q10^2*s34 + 6*q1*q2*s34 + 32*q10*q2*s34 + 32*q10*q4*s34 + 
    22*q1*q5*s34 + 89*q10*q5*s34 + 210*q10*q7*s34 + 38*q4*q7*s34 + 
    76*q5*q7*s34 + 18*q1*q8*s34 + 36*q8^2*s34 - 38*q10*q9*s34 - 
    32*q2*q9*s34 + 32*q5*q9*s34 + 3*q1*q5^2*s23*s34 + 19*q10^2*q2*s34^2 - 
    38*q10*q2*q5*s34^2 + 38*q10*q4*q7*s34^2 + 76*q10*q5*q7*s34^2 - 
    12*q1*q8^2*s34^2 + 38*q2*q5*q9*s34^2 - 23*q1*q10*s45 - 52*q10^2*s45 + 
    24*q1*q2*s45 - 20*q10*q2*s45 + 52*q10*q3*s45 - 27*q2*q3*s45 - 
    7*q1*q5*s45 + 272*q10*q5*s45 + 9*q2*q5*s45 + 87*q3*q5*s45 + 
    152*q5^2*s45 + 336*q10*q7*s45 + 166*q3*q7*s45 + 248*q5*q7*s45 + 
    12*q1*q8*s45 - 12*q3*q8*s45 + 6*q7*q8*s45 + 12*q8^2*s45 + 10*q1*q9*s45 + 
    20*q2*q9*s45 - 20*q5*q9*s45 + 70*q3*q5^2*s12*s45 + 19*q5^3*s12*s45 + 
    140*q3*q5*q7*s12*s45 + 57*q5^2*q7*s12*s45 - 12*q7*q8^2*s12*s45 + 
    19*q3*q5^3*s12^2*s45 + 38*q3*q5^2*q7*s12^2*s45 + 15*q1*q10^2*s23*s45 - 
    38*q10^3*s23*s45 - 3*q10^2*q3*s23*s45 - 9*q1*q10*q5*s23*s45 + 
    7*q10^2*q5*s23*s45 + 42*q10*q3*q5*s23*s45 + 121*q10*q5^2*s23*s45 + 
    51*q3*q5^2*s23*s45 + 38*q5^3*s23*s45 + 19*q3*q5^3*s12*s23*s45 - 
    6*q1*q10^2*q5*s23^2*s45 + 32*q10*q3*q5^2*s23^2*s45 + 
    19*q3*q5^3*s23^2*s45 - 76*q10^3*s34*s45 - 64*q10^2*q2*s34*s45 + 
    32*q10^2*q5*s34*s45 - 22*q1*q2*q5*s34*s45 + 51*q10*q2*q5*s34*s45 - 
    6*q1*q5^2*s34*s45 + 146*q10*q5^2*s34*s45 + 324*q10*q5*q7*s34*s45 + 
    57*q5^2*q7*s34*s45 - 12*q1*q8^2*s34*s45 - 32*q2*q5*q9*s34*s45 - 
    38*q10^3*q2*s34^2*s45 + 19*q10^2*q2*q5*s34^2*s45 + 
    57*q10*q5^2*q7*s34^2*s45 - 27*q1*q10^2*s45^2 + 76*q10^3*s45^2 - 
    6*q1*q10*q2*s45^2 + 26*q10^2*q2*s45^2 - 3*q10^2*q3*s45^2 + 
    9*q1*q2*q3*s45^2 - 10*q1*q10*q5*s45^2 - 39*q10^2*q5*s45^2 + 
    7*q1*q2*q5*s45^2 - 29*q10*q2*q5*s45^2 + 112*q10*q3*q5*s45^2 + 
    178*q10*q5^2*s45^2 + 70*q3*q5^2*s45^2 + 38*q5^3*s45^2 - 
    3*q10^2*q7*s45^2 + 164*q10*q3*q7*s45^2 + 430*q10*q5*q7*s45^2 + 
    182*q3*q5*q7*s45^2 + 146*q5^2*q7*s45^2 + 10*q2*q5*q9*s45^2 + 
    19*q3*q5^3*s12*s45^2 + 89*q3*q5^2*q7*s12*s45^2 + 19*q5^3*q7*s12*s45^2 + 
    19*q3*q5^3*q7*s12^2*s45^2 + 38*q1*q10^3*s23*s45^2 + 
    18*q1*q10^2*q5*s23*s45^2 - 57*q10^3*q5*s23*s45^2 + 
    51*q10*q3*q5^2*s23*s45^2 + 57*q10*q5^3*s23*s45^2 + 19*q3*q5^3*s23*s45^2 - 
    19*q1*q10^3*q5*s23^2*s45^2 + 19*q10*q3*q5^3*s23^2*s45^2 + 
    38*q10^3*q2*s34*s45^2 - 57*q10^3*q5*s34*s45^2 - 
    32*q10^2*q2*q5*s34*s45^2 + 3*q1*q2*q5^2*s34*s45^2 + 
    57*q10*q5^3*s34*s45^2 + 203*q10*q5^2*q7*s34*s45^2 + 
    19*q5^3*q7*s34*s45^2 - 19*q10^3*q2*q5*s34^2*s45^2 + 
    19*q10*q5^3*q7*s34^2*s45^2 - 76*q1*q10^3*s45^3 + 12*q1*q10^2*q2*s45^3 - 
    38*q10^3*q2*s45^3 - 18*q1*q10^2*q5*s45^3 + 57*q10^3*q5*s45^3 + 
    16*q1*q10*q2*q5*s45^3 + 13*q10^2*q2*q5*s45^3 + 70*q10*q3*q5^2*s45^3 + 
    57*q10*q5^3*s45^3 + 19*q3*q5^3*s45^3 - 3*q10^2*q3*q7*s45^3 + 
    182*q10*q3*q5*q7*s45^3 + 235*q10*q5^2*q7*s45^3 + 89*q3*q5^2*q7*s45^3 + 
    38*q5^3*q7*s45^3 + 19*q3*q5^3*q7*s12*s45^3 + 57*q1*q10^3*q5*s23*s45^3 + 
    19*q10*q3*q5^3*s23*s45^3 + 19*q10^3*q2*q5*s34*s45^3 + 
    57*q10*q5^3*q7*s34*s45^3 + 38*q1*q10^3*q2*s45^4 - 57*q1*q10^3*q5*s45^4 + 
    6*q1*q10^2*q2*q5*s45^4 - 19*q10^3*q2*q5*s45^4 + 19*q10*q3*q5^3*s45^4 + 
    89*q10*q3*q5^2*q7*s45^4 + 57*q10*q5^3*q7*s45^4 + 19*q3*q5^3*q7*s45^4 + 
    19*q1*q10^3*q2*q5*s45^5 + 19*q10*q3*q5^3*q7*s45^5 + 35*q1*q10*s51 - 
    13*q10^2*s51 - 24*q1*q2*s51 - 10*q10*q2*s51 + 19*q10*q3*s51 + 
    33*q2*q3*s51 + 10*q10*q4*s51 + 24*q1*q7*s51 + 94*q10*q7*s51 - 
    18*q2*q7*s51 + 30*q3*q7*s51 + 32*q4*q7*s51 - 12*q1*q8*s51 + 
    24*q2*q8*s51 + 12*q3*q8*s51 - 30*q7*q8*s51 - 12*q8^2*s51 - 22*q1*q9*s51 - 
    38*q10*q9*s51 + 10*q2*q9*s51 + 42*q2*q3*q7*s12*s51 - 
    24*q2*q7*q8*s12*s51 + 12*q7*q8^2*s12*s51 + 12*q2*q7*q8^2*s12^2*s51 - 
    32*q1*q10*q9*s23*s51 - 19*q10^3*s34*s51 - 32*q10^2*q2*s34*s51 + 
    6*q1*q2*q7*s34*s51 + 32*q10*q4*q7*s34*s51 + 12*q1*q8^2*s34*s51 - 
    19*q10^3*q2*s34^2*s51 - 9*q1*q10^2*s45*s51 + 19*q10^3*s45*s51 - 
    3*q1*q10*q2*s45*s51 + 13*q10^2*q2*s45*s51 - 3*q10^2*q3*s45*s51 - 
    9*q1*q2*q3*s45*s51 - 6*q10^2*q7*s45*s51 + 9*q1*q3*q7*s45*s51 + 
    71*q10*q3*q7*s45*s51 + 12*q1*q8^2*s45*s51 - 12*q3*q8^2*s45*s51 + 
    19*q10^3*q2*s34*s45*s51 - 19*q1*q10^3*s45^2*s51 + 
    6*q1*q10^2*q2*s45^2*s51 - 19*q10^3*q2*s45^2*s51 - 
    6*q10^2*q3*q7*s45^2*s51 + 19*q1*q10^3*q2*s45^3*s51 - 3*q10^2*q7*s51^2 - 
    24*q1*q2*q7*s51^2 - 9*q1*q3*q7*s51^2 + 19*q10*q3*q7*s51^2 + 
    24*q2*q3*q7*s51^2 + 10*q10*q4*q7*s51^2 + 30*q2*q7*q8*s51^2 - 
    38*q1*q10*q9*s51^2 - 12*q2*q7*q8^2*s12*s51^2 - 3*q10^2*q3*q7*s45*s51^2]*
  (F[1, 1, 3]^2/18 + (F[1, 1, 1]*F[1, 1, 5])/9 - (F[1, 1, 3]*F[1, 1, 5])/9 - 
   F[1, 1, 9]^2/18 - (F[1, 1, 1]*F[1, 1, 10])/9 + 
   (F[1, 1, 9]*F[1, 1, 10])/9 + F[2, 1, 5]/9 - F[2, 1, 15]/9 + 
   tci[1, 1]^2/27 + (F[1, 1, 10]*tci[1, 2])/9 - (F[1, 2, 7]*tci[1, 2])/9) + 
 r[-9*q1 + 30*q10 - 28*q2 - 3*q5 + q7 + 30*q8 + 12*q9 + 30*q2*q3*s12 - 
    8*q2*q7*s12 - 20*q3*q7*s12 + 3*q5*q7*s12 - 9*q7^2*s12 + 20*q2*q8*s12 - 
    10*q3*q8*s12 + 10*q2*q3*q7*s12^2 - 13*q3*q7^2*s12^2 + 10*q2*q7*q8*s12^2 + 
    24*q1*q10*s23 - 6*q1*q5*s23 + 10*q1*q2*s34 - 9*q1*q5*s34 + 13*q2*q7*s34 - 
    9*q5*q7*s34 + 3*q7^2*s34 - 10*q1*q8*s34 + 12*q2*q9*s34 + 
    9*q10*q2*q5*s34^2 - 9*q10*q5*q7*s34^2 + 3*q10*q7^2*s34^2 - 
    39*q1*q10*s45 + 20*q1*q2*s45 - 12*q10*q2*s45 - 30*q2*q3*s45 + 
    15*q1*q5*s45 - 18*q10*q5*s45 + 10*q3*q7*s45 + 3*q7^2*s45 - 20*q1*q8*s45 - 
    10*q2*q8*s45 + 20*q3*q8*s45 - 12*q2*q9*s45 + 32*q3*q7^2*s12*s45 + 
    3*q5*q7^2*s12*s45 + 19*q3*q7^3*s12^2*s45 - 6*q1*q10*q5*s23*s45 + 
    9*q1*q2*q5*s34*s45 - 9*q10*q2*q5*s34*s45 - 9*q10*q5*q7*s34*s45 + 
    6*q10*q7^2*s34*s45 + 3*q5*q7^2*s34*s45 - 12*q2*q9^2*s34*s45 + 
    3*q10*q5*q7^2*s34^2*s45 + 12*q1*q10*q2*s45^2 + 10*q1*q2*q3*s45^2 + 
    15*q1*q10*q5*s45^2 - 9*q1*q2*q5*s45^2 + 9*q10*q2*q5*s45^2 + 
    3*q10*q7^2*s45^2 + 3*q5*q7^2*s45^2 - 10*q1*q3*q8*s45^2 + 
    6*q10*q5*q7^2*s34*s45^2 - 9*q1*q10*q2*q5*s45^3 + 3*q10*q5*q7^2*s45^3 + 
    30*q1*q10*s51 - 84*q1*q2*s51 - 3*q10*q2*s51 + 126*q2*q3*s51 + 
    52*q1*q7*s51 - 159*q2*q7*s51 - 94*q3*q7*s51 + 74*q7^2*s51 + 
    32*q1*q8*s51 + 22*q2*q8*s51 - 32*q3*q8*s51 - 24*q1*q9*s51 - 
    24*q10*q9*s51 - 18*q2*q9*s51 - 24*q9^2*s51 + 126*q2*q3*q7*s12*s51 - 
    61*q2*q7^2*s12*s51 - 96*q3*q7^2*s12*s51 + 38*q7^3*s12*s51 + 
    32*q2*q7*q8*s12*s51 + 32*q2*q3*q7^2*s12^2*s51 - 19*q3*q7^3*s12^2*s51 - 
    36*q1*q10*q9*s23*s51 + 42*q1*q2*q7*s34*s51 + 29*q2*q7^2*s34*s51 - 
    12*q2*q9^2*s34*s51 + 3*q1*q10*q2*s45*s51 - 42*q1*q2*q3*s45*s51 + 
    10*q1*q3*q7*s45*s51 + 64*q3*q7^2*s45*s51 + 32*q1*q3*q8*s45*s51 + 
    12*q2*q9^2*s45*s51 + 57*q3*q7^3*s12*s45*s51 + 112*q1*q2*q3*s51^2 - 
    186*q1*q2*q7*s51^2 - 74*q1*q3*q7*s51^2 + 298*q2*q3*q7*s51^2 + 
    83*q1*q7^2*s51^2 - 201*q2*q7^2*s51^2 - 153*q3*q7^2*s51^2 + 
    76*q7^3*s51^2 - 38*q1*q3*q8*s51^2 + 38*q2*q7*q8*s51^2 - 
    30*q1*q10*q9*s51^2 + 12*q2*q9^2*s51^2 + 153*q2*q3*q7^2*s12*s51^2 - 
    38*q2*q7^3*s12*s51^2 - 57*q3*q7^3*s12*s51^2 + 19*q2*q3*q7^3*s12^2*s51^2 + 
    12*q1*q10*q9^2*s23*s51^2 + 51*q1*q2*q7^2*s34*s51^2 + 
    19*q2*q7^3*s34*s51^2 + 32*q1*q3*q7^2*s45*s51^2 + 57*q3*q7^3*s45*s51^2 + 
    182*q1*q2*q3*q7*s51^3 - 140*q1*q2*q7^2*s51^3 - 70*q1*q3*q7^2*s51^3 + 
    210*q2*q3*q7^2*s51^3 + 38*q1*q7^3*s51^3 - 76*q2*q7^3*s51^3 - 
    57*q3*q7^3*s51^3 + 57*q2*q3*q7^3*s12*s51^3 + 19*q1*q2*q7^3*s34*s51^3 + 
    19*q1*q3*q7^3*s45*s51^3 + 89*q1*q2*q3*q7^2*s51^4 - 38*q1*q2*q7^3*s51^4 - 
    19*q1*q3*q7^3*s51^4 + 57*q2*q3*q7^3*s51^4 + 19*q1*q2*q3*q7^3*s51^5]*
  ((F[1, 1, 2]*F[1, 1, 3])/9 - F[1, 1, 3]^2/18 - F[1, 1, 5]^2/18 - 
   (F[1, 1, 2]*F[1, 1, 7])/9 + (F[1, 1, 5]*F[1, 1, 7])/9 - F[2, 1, 5]/9 - 
   F[2, 1, 7]/9 - tci[1, 1]^2/27 - (F[1, 1, 2]*tci[1, 2])/9 + 
   (F[1, 2, 7]*tci[1, 2])/9) + 
 r[-64*q1 + 48*q10 - 20*q2 + 53*q3 + 6*q5 + 34*q7 - 30*q8 + 30*q2*q3*s12 - 
    12*q3*q4*s12 - 8*q3*q7*s12 - 20*q2*q8*s12 + 10*q3*q8*s12 + 
    10*q2*q3*q7*s12^2 - 10*q2*q7*q8*s12^2 - 38*q1^2*s23 + 9*q1*q10*s23 + 
    25*q1*q3*s23 + 9*q10*q3*s23 - 12*q3*q4*s23 - 12*q4^2*s23 + 3*q1*q5*s23 + 
    9*q3*q5*s23 + 12*q3*q4^2*s12*s23 - 3*q1^2*q5*s23^2 - 9*q1*q10*q5*s23^2 + 
    9*q10*q3*q5*s23^2 + 32*q1^2*s34 + 10*q1*q2*s34 + 30*q10*q7*s34 + 
    10*q1*q8*s34 + 19*q1^3*s23*s34 + 70*q1^2*s45 + 52*q1*q2*s45 - 
    32*q1*q3*s45 + 30*q10*q3*s45 - 30*q2*q3*s45 - 3*q1*q5*s45 + 
    18*q10*q5*s45 + 9*q3*q5*s45 + 69*q10*q7*s45 + 40*q3*q7*s45 + 
    6*q5*q7*s45 + 20*q1*q8*s45 + 10*q2*q8*s45 - 20*q3*q8*s45 + 
    6*q1^2*q10*s23*s45 + 6*q1^2*q5*s23*s45 + 9*q1*q10*q5*s23*s45 + 
    9*q10*q3*q5*s23*s45 - 3*q1^2*q10*q5*s23^2*s45 - 38*q1^3*s34*s45 - 
    32*q1^2*q2*s34*s45 + 6*q10*q5*q7*s34*s45 - 6*q1^2*q10*s45^2 - 
    32*q1^2*q2*s45^2 + 10*q1*q2*q3*s45^2 - 3*q1^2*q5*s45^2 + 
    9*q10*q3*q5*s45^2 + 39*q10*q3*q7*s45^2 + 15*q10*q5*q7*s45^2 + 
    9*q3*q5*q7*s45^2 + 10*q1*q3*q8*s45^2 + 6*q1^2*q10*q5*s23*s45^2 + 
    19*q1^3*q2*s34*s45^2 - 3*q1^2*q10*q5*s45^3 + 9*q10*q3*q5*q7*s45^3 - 
    38*q1^2*s51 - 116*q1*q2*s51 + 19*q1*q3*s51 + 18*q10*q3*s51 + 
    126*q2*q3*s51 + 24*q10*q4*s51 + 6*q3*q4*s51 - 12*q4^2*s51 + 
    52*q1*q7*s51 + 84*q10*q7*s51 - 30*q2*q7*s51 - 64*q3*q7*s51 + 
    24*q4*q7*s51 - 32*q1*q8*s51 - 22*q2*q8*s51 + 32*q3*q8*s51 - 
    12*q3*q4^2*s12*s51 + 62*q2*q3*q7*s12*s51 - 32*q2*q7*q8*s12*s51 + 
    19*q1^3*s34*s51 + 32*q1^2*q2*s34*s51 + 10*q1*q2*q7*s34*s51 + 
    36*q10*q4*q7*s34*s51 + 38*q1^3*s45*s51 - 3*q1^2*q10*s45*s51 + 
    121*q1^2*q2*s45*s51 - 3*q1^2*q3*s45*s51 - 106*q1*q2*q3*s45*s51 + 
    42*q1*q3*q7*s45*s51 + 48*q10*q3*q7*s45*s51 - 32*q1*q3*q8*s45*s51 - 
    19*q1^3*q2*s34*s45*s51 - 38*q1^3*q2*s45^2*s51 + 32*q1^2*q2*q3*s45^2*s51 - 
    121*q1^2*q2*s51^2 + 182*q1*q2*q3*s51^2 + 83*q1^2*q7*s51^2 - 
    116*q1*q2*q7*s51^2 - 144*q1*q3*q7*s51^2 + 18*q10*q3*q7*s51^2 + 
    164*q2*q3*q7*s51^2 + 30*q10*q4*q7*s51^2 + 38*q1*q3*q8*s51^2 - 
    38*q2*q7*q8*s51^2 + 19*q1^3*q2*s34*s51^2 + 32*q1^2*q2*q7*s34*s51^2 + 
    12*q10*q4^2*q7*s34*s51^2 + 38*q1^3*q2*s45*s51^2 - 
    89*q1^2*q2*q3*s45*s51^2 + 51*q1^2*q3*q7*s45*s51^2 + 
    19*q1^3*q2*q3*s45^2*s51^2 - 38*q1^3*q2*s51^3 + 89*q1^2*q2*q3*s51^3 + 
    38*q1^3*q7*s51^3 - 121*q1^2*q2*q7*s51^3 - 89*q1^2*q3*q7*s51^3 + 
    182*q1*q2*q3*q7*s51^3 + 19*q1^3*q2*q7*s34*s51^3 - 
    19*q1^3*q2*q3*s45*s51^3 + 19*q1^3*q3*q7*s45*s51^3 + 19*q1^3*q2*q3*s51^4 - 
    38*q1^3*q2*q7*s51^4 - 19*q1^3*q3*q7*s51^4 + 89*q1^2*q2*q3*q7*s51^4 + 
    19*q1^3*q2*q3*q7*s51^5]*(-F[1, 1, 3]^2/18 + (F[1, 1, 3]*F[1, 1, 5])/9 - 
   F[1, 1, 9]^2/18 - (F[1, 1, 5]*F[1, 1, 10])/9 + 
   (F[1, 1, 9]*F[1, 1, 10])/9 - F[2, 1, 5]/9 - F[2, 1, 15]/9 - 
   tci[1, 1]^2/18 - (F[1, 1, 5]*tci[1, 2])/9 + (F[1, 2, 7]*tci[1, 2])/9) + 
 r[-22*q1 + 71*q10 - 6*q2 + 3*q3 + 3*q7 - 30*q8 - 52*q9 + 6*q3*q7*s12 - 
    12*q7*q8*s12 - 12*q8^2*s12 + 17*q1*q10*s23 + 32*q10^2*s23 - 
    3*q10*q3*s23 - 10*q10*q5*s23 - 20*q1*q9*s23 - 32*q10*q9*s23 + 
    10*q5*q9*s23 + 3*q1*q10*q5*s23^2 - 10*q1*q10*q9*s23^2 + 51*q10^2*s34 + 
    3*q1*q2*s34 + 32*q10*q2*s34 + 19*q1*q5*s34 - 51*q10*q5*s34 + 
    18*q1*q8*s34 + 24*q8^2*s34 - 38*q10*q9*s34 - 32*q2*q9*s34 + 
    32*q5*q9*s34 + 19*q10^2*q2*s34^2 - 38*q10*q2*q5*s34^2 - 
    12*q1*q8^2*s34^2 + 38*q2*q5*q9*s34^2 - 23*q1*q10*s45 - 52*q10^2*s45 + 
    12*q1*q2*s45 - 20*q10*q2*s45 - 19*q1*q5*s45 + 39*q10*q5*s45 + 
    3*q3*q7*s45 + 12*q1*q8*s45 + 6*q7*q8*s45 + 10*q1*q9*s45 + 20*q2*q9*s45 - 
    20*q5*q9*s45 - 12*q7*q8^2*s12*s45 + 15*q1*q10^2*s23*s45 - 
    38*q10^3*s23*s45 - 3*q10^2*q3*s23*s45 - 9*q1*q10*q5*s23*s45 + 
    7*q10^2*q5*s23*s45 - 6*q1*q10^2*q5*s23^2*s45 - 76*q10^3*s34*s45 - 
    64*q10^2*q2*s34*s45 + 32*q10^2*q5*s34*s45 - 19*q1*q2*q5*s34*s45 + 
    51*q10*q2*q5*s34*s45 - 12*q1*q8^2*s34*s45 - 32*q2*q5*q9*s34*s45 - 
    38*q10^3*q2*s34^2*s45 + 19*q10^2*q2*q5*s34^2*s45 - 27*q1*q10^2*s45^2 + 
    76*q10^3*s45^2 - 6*q1*q10*q2*s45^2 + 26*q10^2*q2*s45^2 - 
    3*q10^2*q3*s45^2 - 10*q1*q10*q5*s45^2 - 39*q10^2*q5*s45^2 + 
    19*q1*q2*q5*s45^2 - 29*q10*q2*q5*s45^2 - 3*q10^2*q7*s45^2 + 
    10*q2*q5*q9*s45^2 + 38*q1*q10^3*s23*s45^2 + 18*q1*q10^2*q5*s23*s45^2 - 
    57*q10^3*q5*s23*s45^2 - 19*q1*q10^3*q5*s23^2*s45^2 + 
    38*q10^3*q2*s34*s45^2 - 57*q10^3*q5*s34*s45^2 - 
    32*q10^2*q2*q5*s34*s45^2 - 19*q10^3*q2*q5*s34^2*s45^2 - 
    76*q1*q10^3*s45^3 + 12*q1*q10^2*q2*s45^3 - 38*q10^3*q2*s45^3 - 
    18*q1*q10^2*q5*s45^3 + 57*q10^3*q5*s45^3 + 16*q1*q10*q2*q5*s45^3 + 
    13*q10^2*q2*q5*s45^3 - 3*q10^2*q3*q7*s45^3 + 57*q1*q10^3*q5*s23*s45^3 + 
    19*q10^3*q2*q5*s34*s45^3 + 38*q1*q10^3*q2*s45^4 - 57*q1*q10^3*q5*s45^4 + 
    6*q1*q10^2*q2*q5*s45^4 - 19*q10^3*q2*q5*s45^4 + 19*q1*q10^3*q2*q5*s45^5 + 
    35*q1*q10*s51 - 13*q10^2*s51 - 12*q1*q2*s51 - 10*q10*q2*s51 + 
    9*q10*q3*s51 - 6*q2*q3*s51 + 12*q1*q7*s51 - 9*q2*q7*s51 + 15*q3*q7*s51 - 
    12*q1*q8*s51 + 24*q2*q8*s51 - 30*q7*q8*s51 - 22*q1*q9*s51 - 
    38*q10*q9*s51 + 10*q2*q9*s51 - 6*q2*q3*q7*s12*s51 + 12*q2*q7*q8*s12*s51 + 
    12*q7*q8^2*s12*s51 - 32*q1*q10*q9*s23*s51 - 19*q10^3*s34*s51 - 
    32*q10^2*q2*s34*s51 + 3*q1*q2*q7*s34*s51 + 12*q1*q8^2*s34*s51 - 
    19*q10^3*q2*s34^2*s51 - 9*q1*q10^2*s45*s51 + 19*q10^3*s45*s51 - 
    3*q1*q10*q2*s45*s51 + 13*q10^2*q2*s45*s51 - 3*q10^2*q3*s45*s51 - 
    6*q10^2*q7*s45*s51 + 9*q10*q3*q7*s45*s51 + 12*q1*q8^2*s45*s51 + 
    19*q10^3*q2*s34*s45*s51 - 19*q1*q10^3*s45^2*s51 + 
    6*q1*q10^2*q2*s45^2*s51 - 19*q10^3*q2*s45^2*s51 - 
    6*q10^2*q3*q7*s45^2*s51 + 19*q1*q10^3*q2*s45^3*s51 - 9*q1*q2*q3*s51^2 - 
    3*q10^2*q7*s51^2 - 12*q1*q2*q7*s51^2 + 9*q10*q3*q7*s51^2 - 
    15*q2*q3*q7*s51^2 + 30*q2*q7*q8*s51^2 - 38*q1*q10*q9*s51^2 - 
    12*q2*q7*q8^2*s12*s51^2 - 3*q10^2*q3*q7*s45*s51^2 - 9*q1*q2*q3*q7*s51^3]*
  (-F[1, 1, 3]^2/18 - (F[1, 1, 1]*F[1, 1, 5])/9 + (F[1, 1, 3]*F[1, 1, 5])/9 + 
   F[1, 1, 9]^2/18 + (F[1, 1, 1]*F[1, 1, 10])/9 - 
   (F[1, 1, 9]*F[1, 1, 10])/9 - F[2, 1, 5]/9 + F[2, 1, 15]/9 - 
   tci[1, 1]^2/27 - (F[1, 1, 10]*tci[1, 2])/9 + (F[1, 2, 7]*tci[1, 2])/9) + 
 r[-7*q1 + 10*q10 + 13*q2 + 12*q20 - 56*q3 - 187*q5 - 182*q7 - 36*q9 + 
    12*q4^2*s12 - 94*q3*q5*s12 - 16*q5^2*s12 - 100*q3*q7*s12 + 6*q4*q7*s12 - 
    70*q5*q7*s12 - 19*q7^2*s12 + 12*q3*q4^2*s12^2 - 18*q3*q4*q5*s12^2 - 
    56*q3*q5*q7*s12^2 + 3*q1^2*s23 + 56*q1*q10*s23 + 6*q10*q4*s23 + 
    12*q3*q4*s23 + 32*q1*q5*s23 - 228*q10*q5*s23 - 56*q3*q5*s23 - 
    12*q4*q5*s23 + 18*q5*q9*s23 + 24*q9^2*s23 + 24*q3*q4^2*s12*s23 - 
    24*q3*q4*q5*s12*s23 + 12*q4^2*q5*s12*s23 - 12*q3*q4^2*q5*s12^2*s23 + 
    19*q1^2*q5*s23^2 - 50*q1*q10*q5*s23^2 - 18*q10*q3*q5*s23^2 - 
    18*q3*q4*q5*s23^2 + 12*q4^2*q5*s23^2 + 16*q1*q5^2*s23^2 + 
    6*q1*q10*q9*s23^2 - 12*q3*q4^2*q5*s12*s23^2 + 6*q1^2*s34 + 6*q1*q2*s34 + 
    56*q10*q2*s34 + 19*q1*q5*s34 - 244*q10*q5*s34 - 206*q10*q7*s34 - 
    6*q4*q7*s34 - 66*q5*q7*s34 - 38*q7^2*s34 - 6*q10*q9*s34 - 36*q2*q9*s34 + 
    36*q5*q9*s34 + 36*q9^2*s34 + 38*q1^2*q5*s23*s34 + 19*q1^3*q5*s23^2*s34 - 
    18*q10*q2*q5*s34^2 - 6*q10*q4*q7*s34^2 - 66*q10*q5*q7*s34^2 - 
    38*q10*q7^2*s34^2 + 18*q2*q5*q9*s34^2 + 12*q2*q9^2*s34^2 + 92*q1^2*s45 - 
    267*q1*q10*s45 + 70*q1*q2*s45 - 132*q10*q2*s45 - 94*q10*q3*s45 - 
    127*q1*q5*s45 - 32*q10*q5*s45 - 113*q3*q5*s45 - 16*q5^2*s45 - 
    519*q10*q7*s45 - 296*q3*q7*s45 - 228*q5*q7*s45 - 231*q7^2*s45 + 
    6*q1*q9*s45 + 36*q2*q9*s45 - 36*q5*q9*s45 - 36*q9^2*s45 - 
    170*q3*q5*q7*s12*s45 - 16*q5^2*q7*s12*s45 - 146*q3*q7^2*s12*s45 - 
    38*q5*q7^2*s12*s45 - 38*q7^3*s12*s45 - 57*q3*q5*q7^2*s12^2*s45 + 
    38*q1^3*s23*s45 - 73*q1^2*q10*s23*s45 - 114*q1^2*q5*s23*s45 + 
    230*q1*q10*q5*s23*s45 - 56*q10*q3*q5*s23*s45 - 32*q1*q5^2*s23*s45 + 
    16*q10*q5^2*s23*s45 - 19*q1^3*q5*s23^2*s45 + 38*q1^2*q10*q5*s23^2*s45 + 
    16*q1*q10*q5^2*s23^2*s45 - 6*q1^2*q2*s34*s45 - 76*q1^2*q5*s34*s45 - 
    19*q1*q2*q5*s34*s45 + 56*q10*q2*q5*s34*s45 - 16*q10*q5^2*s34*s45 - 
    294*q10*q5*q7*s34*s45 - 16*q5^2*q7*s34*s45 - 269*q10*q7^2*s34*s45 - 
    38*q5*q7^2*s34*s45 - 38*q7^3*s34*s45 - 24*q2*q5*q9*s34*s45 - 
    48*q2*q9^2*s34*s45 + 12*q5*q9^2*s34*s45 - 57*q1^3*q5*s23*s34*s45 - 
    16*q10*q5^2*q7*s34^2*s45 - 38*q10*q5*q7^2*s34^2*s45 - 
    38*q10*q7^3*s34^2*s45 + 12*q2*q5*q9^2*s34^2*s45 - 76*q1^3*s45^2 + 
    225*q1^2*q10*s45^2 - 95*q1^2*q2*s45^2 + 246*q1*q10*q2*s45^2 + 
    171*q1^2*q5*s45^2 - 369*q1*q10*q5*s45^2 + 95*q1*q2*q5*s45^2 - 
    113*q10*q2*q5*s45^2 - 113*q10*q3*q5*s45^2 + 16*q1*q5^2*s45^2 - 
    32*q10*q5^2*s45^2 - 321*q10*q3*q7*s45^2 - 417*q10*q5*q7*s45^2 - 
    189*q3*q5*q7*s45^2 - 16*q5^2*q7*s45^2 - 459*q10*q7^2*s45^2 - 
    228*q3*q7^2*s45^2 - 133*q5*q7^2*s45^2 - 95*q7^3*s45^2 + 
    18*q2*q5*q9*s45^2 + 12*q2*q9^2*s45^2 - 95*q3*q5*q7^2*s12*s45^2 - 
    57*q3*q7^3*s12*s45^2 - 19*q5*q7^3*s12*s45^2 - 19*q3*q5*q7^3*s12^2*s45^2 + 
    38*q1^3*q10*s23*s45^2 + 57*q1^3*q5*s23*s45^2 - 
    171*q1^2*q10*q5*s23*s45^2 - 32*q1*q10*q5^2*s23*s45^2 - 
    19*q1^3*q10*q5*s23^2*s45^2 + 57*q1^3*q5*s34*s45^2 + 
    38*q1^2*q2*q5*s34*s45^2 - 32*q10*q5^2*q7*s34*s45^2 - 
    171*q10*q5*q7^2*s34*s45^2 - 133*q10*q7^3*s34*s45^2 - 
    19*q5*q7^3*s34*s45^2 - 12*q2*q5*q9^2*s34*s45^2 - 
    19*q10*q5*q7^3*s34^2*s45^2 - 76*q1^3*q10*s45^3 + 38*q1^3*q2*s45^3 - 
    152*q1^2*q10*q2*s45^3 - 57*q1^3*q5*s45^3 + 228*q1^2*q10*q5*s45^3 - 
    76*q1^2*q2*q5*s45^3 + 189*q1*q10*q2*q5*s45^3 + 16*q1*q10*q5^2*s45^3 - 
    189*q10*q3*q5*q7*s45^3 - 16*q10*q5^2*q7*s45^3 - 228*q10*q3*q7^2*s45^3 - 
    228*q10*q5*q7^2*s45^3 - 95*q3*q5*q7^2*s45^3 - 152*q10*q7^3*s45^3 - 
    57*q3*q7^3*s45^3 - 38*q5*q7^3*s45^3 - 19*q3*q5*q7^3*s12*s45^3 + 
    57*q1^3*q10*q5*s23*s45^3 - 19*q1^3*q2*q5*s34*s45^3 - 
    57*q10*q5*q7^3*s34*s45^3 + 38*q1^3*q10*q2*s45^4 - 57*q1^3*q10*q5*s45^4 + 
    19*q1^3*q2*q5*s45^4 - 95*q1^2*q10*q2*q5*s45^4 - 95*q10*q3*q5*q7^2*s45^4 - 
    57*q10*q3*q7^3*s45^4 - 57*q10*q5*q7^3*s45^4 - 19*q3*q5*q7^3*s45^4 + 
    19*q1^3*q10*q2*q5*s45^5 - 19*q10*q3*q5*q7^3*s45^5 + 3*q1^2*s51 - 
    37*q1*q10*s51 - 3*q1*q2*s51 - 28*q10*q2*s51 + 9*q1*q3*s51 - 
    9*q10*q3*s51 - 6*q20*q3*s51 - 6*q10*q4*s51 + 6*q3*q4*s51 - 12*q4^2*s51 + 
    6*q1*q7*s51 - 155*q10*q7*s51 - 44*q3*q7*s51 - 48*q7^2*s51 - 
    12*q10*q8*s51 + 12*q20*q8*s51 + 6*q1*q9*s51 + 6*q10*q9*s51 + 
    12*q2*q9*s51 - 60*q9^2*s51 - 12*q3*q4^2*s12*s51 + 12*q1*q10*q9*s23*s51 - 
    12*q1*q9^2*s23*s51 - 12*q10*q9^2*s23*s51 - 12*q1*q10*q9^2*s23^2*s51 + 
    6*q1^2*q2*s34*s51 - 6*q1*q2*q20*s34*s51 - 12*q10*q4^2*s34*s51 + 
    9*q1*q2*q7*s34*s51 - 12*q10*q4*q7*s34*s51 - 12*q4^2*q7*s34*s51 - 
    98*q10*q7^2*s34*s51 - 19*q7^3*s34*s51 - 36*q2*q9^2*s34*s51 - 
    12*q10*q4^2*q7*s34^2*s51 - 19*q10*q7^3*s34^2*s51 + 35*q1^2*q10*s45*s51 + 
    6*q1^2*q2*s45*s51 + 66*q1*q10*q2*s45*s51 + 6*q1*q20*q3*s45*s51 + 
    3*q1*q3*q7*s45*s51 - 141*q10*q3*q7*s45*s51 - 269*q10*q7^2*s45*s51 - 
    121*q3*q7^2*s45*s51 - 76*q7^3*s45*s51 + 36*q2*q9^2*s45*s51 - 
    95*q10*q7^3*s34*s45*s51 - 19*q1^3*q10*s45^2*s51 - 
    57*q1^2*q10*q2*s45^2*s51 - 171*q10*q3*q7^2*s45^2*s51 - 
    133*q10*q7^3*s45^2*s51 - 57*q3*q7^3*s45^2*s51 + 
    19*q1^3*q10*q2*s45^3*s51 - 57*q10*q3*q7^3*s45^3*s51 - 6*q1^2*q2*s51^2 + 
    12*q1^2*q20*s51^2 - 3*q1^2*q7*s51^2 + 9*q1*q3*q7*s51^2 - 
    9*q10*q3*q7*s51^2 + 9*q1*q7^2*s51^2 - 38*q10*q7^2*s51^2 - 
    3*q2*q7^2*s51^2 + 24*q2*q9^2*s51^2 + 6*q1^2*q2*q20*s34*s51^2 + 
    3*q1*q2*q7^2*s34*s51^2 - 19*q10*q7^3*s34*s51^2 + 
    6*q1^2*q20*q3*s45*s51^2 - 3*q1^2*q3*q7*s45*s51^2 + 
    6*q1*q3*q7^2*s45*s51^2 - 38*q10*q3*q7^2*s45*s51^2 - 
    38*q10*q7^3*s45*s51^2 - 19*q10*q3*q7^3*s45^2*s51^2 - 
    6*q1^2*q2*q20*s51^3 - 3*q1*q2*q7^2*s51^3]*
  (-F[1, 1, 5]^2/18 + (F[1, 1, 5]*F[1, 1, 7])/9 - F[1, 1, 7]^2/18 - 
   F[2, 1, 7]/9 - F[2, 1, 10]/9 + tci[1, 1]^2/54 + (F[1, 1, 7]*tci[1, 2])/9 - 
   (F[1, 2, 8]*tci[1, 2])/9) + 
 r[5*q1 - 39*q10 - 22*q2 + 4*q3 + 4*q5 + 9*q7 - 13*q8 + 8*q9 - 4*q2*q3*s12 + 
    5*q2*q8*s12 + 13*q3*q8*s12 - 18*q7*q8*s12 + 39*q8^2*s12 + 
    13*q7*q8^2*s12^2 - 44*q1*q10*s23 - 4*q1*q5*s23 + 18*q1*q9*s23 + 
    26*q10*q9*s23 + 13*q5*q9*s23 + 26*q9^2*s23 + 13*q1*q10*q9*s23^2 + 
    4*q1^2*s34 + 9*q1*q2*s34 - 8*q10*q2*s34 - 9*q1*q5*s34 - 39*q8^2*s34 + 
    13*q10*q9*s34 + 13*q5*q9*s34 + 39*q9^2*s34 - 4*q1^2*q5*s23*s34 + 
    13*q1*q8^2*s34^2 + 13*q2*q9^2*s34^2 - 4*q1^2*s45 + 48*q1*q10*s45 - 
    11*q1*q2*s45 + 21*q10*q2*s45 - 4*q2^2*s45 + 12*q2*q3*s45 + 12*q1*q5*s45 + 
    8*q1*q8*s45 - 5*q2*q8*s45 - 21*q3*q8*s45 - 39*q8^2*s45 - 5*q1*q9*s45 + 
    8*q2*q9*s45 - 21*q5*q9*s45 - 39*q9^2*s45 - 4*q1^2*q2*s34*s45 + 
    4*q10*q2^2*s34*s45 + 8*q1^2*q5*s34*s45 + 9*q1*q2*q5*s34*s45 + 
    26*q1*q8^2*s34*s45 - 5*q2*q5*q9*s34*s45 - 39*q2*q9^2*s34*s45 + 
    13*q5*q9^2*s34*s45 + 13*q2*q5*q9^2*s34^2*s45 + 4*q1^2*q2*s45^2 - 
    21*q1*q10*q2*s45^2 + 8*q1*q2^2*s45^2 - 4*q10*q2^2*s45^2 - 
    8*q1*q2*q3*s45^2 - 8*q1*q2*q5*s45^2 + 8*q1*q3*q8*s45^2 + 
    13*q1*q8^2*s45^2 + 8*q2*q5*q9*s45^2 + 13*q2*q9^2*s45^2 - 
    4*q1^2*q2*q5*s34*s45^2 - 13*q2*q5*q9^2*s34*s45^2 + 4*q1*q10*q2^2*s45^3 - 
    21*q1*q10*s51 - 21*q1*q2*s51 + 9*q10*q2*s51 + 4*q2^2*s51 - 9*q2*q3*s51 + 
    13*q1*q7*s51 - 27*q2*q7*s51 + 21*q2*q8*s51 + 13*q3*q8*s51 - 8*q7*q8*s51 + 
    39*q8^2*s51 + 21*q1*q9*s51 + 21*q10*q9*s51 - 39*q9^2*s51 - 
    4*q2^2*q3*s12*s51 + 31*q2*q7*q8*s12*s51 - 13*q2*q8^2*s12*s51 + 
    13*q7*q8^2*s12*s51 - 13*q2*q7*q8^2*s12^2*s51 + 57*q1*q10*q9*s23*s51 - 
    13*q1*q9^2*s23*s51 - 13*q10*q9^2*s23*s51 - 13*q1*q10*q9^2*s23^2*s51 + 
    4*q1^2*q2*s34*s51 + 4*q10*q2^2*s34*s51 + 9*q1*q2*q7*s34*s51 - 
    26*q1*q8^2*s34*s51 - 26*q2*q9^2*s34*s51 + 4*q1^2*q2*s45*s51 - 
    9*q1*q10*q2*s45*s51 - 4*q10*q2^2*s45*s51 + 9*q1*q2*q3*s45*s51 + 
    8*q2^2*q3*s45*s51 - 5*q1*q3*q8*s45*s51 - 39*q1*q8^2*s45*s51 + 
    13*q3*q8^2*s45*s51 + 26*q2*q9^2*s45*s51 + 4*q1*q10*q2^2*s45^2*s51 - 
    4*q1*q2^2*q3*s45^2*s51 - 13*q1*q3*q8^2*s45^2*s51 - 4*q1^2*q2*s51^2 + 
    4*q1^2*q7*s51^2 - 21*q1*q2*q7*s51^2 + 21*q2*q7*q8*s51^2 + 
    13*q1*q8^2*s51^2 + 21*q1*q10*q9*s51^2 + 13*q2*q9^2*s51^2 - 
    13*q2*q7*q8^2*s12*s51^2 - 13*q1*q10*q9^2*s23*s51^2 + 
    4*q1^2*q2*q7*s34*s51^2 + 13*q1*q3*q8^2*s45*s51^2 - 4*q1^2*q2*q7*s51^3]*
  ((4*F[1, 1, 1]*F[1, 1, 2])/9 + (4*F[1, 1, 2]^2)/3 + 
   (4*F[1, 1, 1]*F[1, 1, 4])/9 - (2*F[1, 1, 4]^2)/9 - 
   (4*F[1, 1, 1]*F[1, 1, 6])/9 + (4*F[1, 1, 4]*F[1, 1, 6])/9 - 
   (4*F[1, 1, 2]*F[1, 1, 8])/9 + (2*F[1, 1, 8]^2)/9 - 
   (4*F[1, 1, 1]*F[1, 1, 9])/9 - (4*F[1, 1, 4]*F[1, 1, 9])/9 - 
   (8*F[1, 1, 9]^2)/9 - (4*F[2, 1, 6])/9 + (4*F[2, 1, 12])/9 + 
   (2*tci[1, 1]^2)/9 - (4*F[1, 1, 1]*tci[1, 2])/9 - 
   (4*F[1, 1, 4]*tci[1, 2])/9 + (8*F[1, 1, 9]*tci[1, 2])/9 + 
   (4*F[1, 2, 3]*tci[1, 2])/9 - (4*F[1, 2, 9]*tci[1, 2])/9) + 
 r[-18*q1 + 18*q10 - q2 + 18*q3 + 38*q5 - 13*q7 + 27*q8 - 30*q9 - 
    30*q2*q3*s12 - 12*q3*q5*s12 + 21*q3*q7*s12 + 8*q2*q8*s12 - 16*q3*q8*s12 + 
    3*q7*q8*s12 - 10*q2*q3*q7*s12^2 + 10*q2*q7*q8*s12^2 - 6*q7*q8^2*s12^2 + 
    123*q1*q10*s23 + 13*q10*q5*s23 - 3*q3*q5*s23 - 16*q5^2*s23 - 
    97*q1*q9*s23 - 11*q10*q9*s23 + 8*q5*q9*s23 - 48*q9^2*s23 + 
    12*q1*q10*q5*s23^2 - 16*q1*q5^2*s23^2 - 56*q1*q10*q9*s23^2 + 
    3*q1*q2*s34 - 3*q1*q5*s34 - 9*q10*q5*s34 - 12*q10*q7*s34 + 20*q1*q8*s34 - 
    9*q5*q8*s34 + 18*q8^2*s34 - 16*q10*q9*s34 - 32*q2*q9*s34 + 47*q5*q9*s34 + 
    27*q8*q9*s34 + 36*q9^2*s34 - 10*q10*q2*q5*s34^2 - 24*q1*q8^2*s34^2 + 
    10*q2*q5*q9*s34^2 - 36*q5*q8*q9*s34^2 - 6*q2*q9^2*s34^2 - 
    36*q8*q9^2*s34^2 - 99*q1*q10*s45 + 3*q1*q11*s45 + 6*q10*q11*s45 + 
    6*q1*q2*s45 - 23*q10*q2*s45 - 3*q1*q3*s45 + 3*q11*q3*s45 + 30*q2*q3*s45 + 
    8*q10*q5*s45 - 3*q11*q5*s45 - 6*q2*q5*s45 - 15*q10*q7*s45 - 
    3*q11*q7*s45 - 42*q3*q7*s45 - 6*q5*q7*s45 - 5*q1*q8*s45 + 12*q11*q8*s45 - 
    16*q2*q8*s45 + 8*q3*q8*s45 + 12*q7*q8*s45 - 18*q8^2*s45 + 38*q1*q9*s45 + 
    40*q2*q9*s45 - 37*q5*q9*s45 + 9*q7*q9*s45 - 57*q8*q9*s45 + 60*q9^2*s45 - 
    6*q3*q5*q7*s12*s45 - 16*q3*q7^2*s12*s45 + 6*q7*q8^2*s12*s45 - 
    8*q1*q10*q5*s23*s45 + 32*q1*q5^2*s23*s45 - 32*q10*q5^2*s23*s45 - 
    16*q1*q10*q5^2*s23^2*s45 + 3*q1^2*q11*s34*s45 - 3*q1^2*q2*s34*s45 + 
    3*q1*q11*q5*s34*s45 + 3*q1*q2*q5*s34*s45 + 10*q10*q2*q5*s34*s45 - 
    16*q10*q5^2*s34*s45 - 6*q10*q5*q7*s34*s45 + 6*q11*q5*q8*s34*s45 - 
    42*q1*q8^2*s34*s45 - 6*q11*q8^2*s34*s45 - 20*q2*q5*q9*s34*s45 - 
    15*q5*q8*q9*s34*s45 + 6*q8^2*q9*s34*s45 + 6*q2*q9^2*s34*s45 - 
    24*q5*q9^2*s34*s45 - 96*q8*q9^2*s34*s45 - 6*q2*q5*q9^2*s34^2*s45 + 
    36*q5*q8*q9^2*s34^2*s45 + 3*q1^2*q11*s45^2 + 6*q1*q10*q11*s45^2 - 
    3*q1^2*q2*s45^2 + 26*q1*q10*q2*s45^2 + 6*q1*q11*q3*s45^2 - 
    10*q1*q2*q3*s45^2 - 24*q1*q10*q5*s45^2 + 6*q1*q11*q5*s45^2 - 
    6*q1*q2*q5*s45^2 - 20*q10*q2*q5*s45^2 - 16*q1*q5^2*s45^2 + 
    16*q10*q5^2*s45^2 - 6*q10*q5*q7*s45^2 - 16*q1*q3*q8*s45^2 + 
    6*q11*q3*q8*s45^2 + 6*q11*q5*q8*s45^2 - 6*q11*q7*q8*s45^2 - 
    18*q1*q8^2*s45^2 - 6*q11*q8^2*s45^2 - 12*q7*q8^2*s45^2 + 
    26*q2*q5*q9*s45^2 - 6*q5*q8*q9*s45^2 - 27*q7*q8*q9*s45^2 + 
    42*q8^2*q9*s45^2 + 6*q2*q9^2*s45^2 - 24*q8*q9^2*s45^2 + 
    32*q1*q10*q5^2*s23*s45^2 + 3*q1^2*q11*q5*s34*s45^2 - 
    3*q1^2*q2*q5*s34*s45^2 + 6*q11*q5*q8^2*s34*s45^2 - 
    6*q5*q8^2*q9*s34*s45^2 - 6*q2*q5*q9^2*s34*s45^2 + 
    24*q5*q8*q9^2*s34*s45^2 + 3*q1^2*q10*q11*s45^3 - 3*q1^2*q10*q2*s45^3 + 
    20*q1*q10*q2*q5*s45^3 - 16*q1*q10*q5^2*s45^3 - 6*q11*q7*q8^2*s45^3 + 
    18*q7*q8^2*q9*s45^3 + 14*q1*q10*s51 + 12*q1*q11*s51 - 18*q10*q11*s51 - 
    12*q1*q2*s51 - 13*q10*q2*s51 - 27*q2*q3*s51 - 32*q1*q7*s51 - 
    3*q10*q7*s51 + 12*q11*q7*s51 + 9*q2*q7*s51 + 53*q3*q7*s51 - 16*q7^2*s51 + 
    2*q1*q8*s51 - 27*q10*q8*s51 - 18*q11*q8*s51 + 22*q2*q8*s51 - 
    5*q3*q8*s51 + 12*q7*q8*s51 - 18*q8^2*s51 - 24*q1*q9*s51 + 71*q10*q9*s51 + 
    32*q2*q9*s51 - 27*q3*q9*s51 + 9*q7*q9*s51 + 45*q8*q9*s51 - 60*q9^2*s51 - 
    30*q2*q3*q7*s12*s51 + 8*q2*q7*q8*s12*s51 - 6*q2*q8^2*s12*s51 + 
    6*q7*q8^2*s12*s51 + 6*q2*q7*q8^2*s12^2*s51 - 101*q1*q10*q9*s23*s51 + 
    18*q1*q9^2*s23*s51 - 30*q10*q9^2*s23*s51 + 24*q1*q10*q9^2*s23^2*s51 - 
    3*q1^2*q11*s34*s51 + 3*q1^2*q2*s34*s51 - 3*q1*q11*q7*s34*s51 + 
    3*q1*q2*q7*s34*s51 + 6*q10*q11*q8*s34*s51 + 48*q1*q8^2*s34*s51 + 
    6*q11*q8^2*s34*s51 - 69*q10*q8*q9*s34*s51 - 6*q8^2*q9*s34*s51 + 
    36*q10*q9^2*s34*s51 + 12*q2*q9^2*s34*s51 + 96*q8*q9^2*s34*s51 - 
    36*q10*q8*q9^2*s34^2*s51 - 3*q1^2*q11*s45*s51 - 3*q1*q10*q11*s45*s51 + 
    3*q1^2*q2*s45*s51 + 16*q1*q10*q2*s45*s51 + 3*q1*q11*q3*s45*s51 + 
    4*q1*q2*q3*s45*s51 - 36*q1*q3*q7*s45*s51 - 32*q3*q7^2*s45*s51 + 
    17*q1*q3*q8*s45*s51 + 6*q11*q3*q8*s45*s51 + 6*q11*q7*q8*s45*s51 + 
    66*q1*q8^2*s45*s51 + 6*q11*q8^2*s45*s51 - 6*q3*q8^2*s45*s51 - 
    36*q7*q8^2*s45*s51 + 45*q3*q8*q9*s45*s51 - 63*q7*q8*q9*s45*s51 - 
    6*q8^2*q9*s45*s51 + 60*q8*q9^2*s45*s51 + 3*q1^2*q10*q11*s45^2*s51 - 
    3*q1^2*q10*q2*s45^2*s51 - 3*q1^2*q11*q3*s45^2*s51 + 
    3*q1^2*q2*q3*s45^2*s51 + 18*q1*q3*q8^2*s45^2*s51 - 
    6*q11*q3*q8^2*s45^2*s51 - 6*q11*q7*q8^2*s45^2*s51 - 
    18*q3*q8^2*q9*s45^2*s51 + 54*q7*q8^2*q9*s45^2*s51 + 3*q1^2*q11*s51^2 - 
    3*q1^2*q2*s51^2 - 20*q1*q2*q3*s51^2 + 15*q1*q11*q7*s51^2 - 
    12*q1*q2*q7*s51^2 + 32*q1*q3*q7*s51^2 - 40*q2*q3*q7*s51^2 - 
    16*q1*q7^2*s51^2 - 24*q10*q11*q8*s51^2 - 32*q1*q3*q8*s51^2 + 
    32*q2*q7*q8*s51^2 - 24*q1*q8^2*s51^2 - 6*q11*q8^2*s51^2 - 
    34*q1*q10*q9*s51^2 + 105*q10*q8*q9*s51^2 - 36*q3*q8*q9*s51^2 - 
    36*q7*q8*q9*s51^2 + 6*q8^2*q9*s51^2 - 60*q10*q9^2*s51^2 - 
    6*q2*q9^2*s51^2 - 60*q8*q9^2*s51^2 - 6*q2*q7*q8^2*s12*s51^2 + 
    18*q1*q10*q9^2*s23*s51^2 - 3*q1^2*q11*q7*s34*s51^2 + 
    3*q1^2*q2*q7*s34*s51^2 + 6*q10*q11*q8^2*s34*s51^2 - 
    6*q10*q8^2*q9*s34*s51^2 + 96*q10*q8*q9^2*s34*s51^2 - 
    16*q1*q3*q7^2*s45*s51^2 - 24*q1*q3*q8^2*s45*s51^2 + 
    36*q3*q8^2*q9*s45*s51^2 + 36*q7*q8^2*q9*s45*s51^2 + 3*q1^2*q11*q7*s51^3 - 
    3*q1^2*q2*q7*s51^3 - 20*q1*q2*q3*q7*s51^3 - 6*q10*q11*q8^2*s51^3 + 
    6*q10*q8^2*q9*s51^3 - 60*q10*q8*q9^2*s51^3]*
  ((F[1, 1, 1]*F[1, 1, 2])/9 + (2*F[1, 1, 2]^2)/3 + 
   (F[1, 1, 1]*F[1, 1, 4])/9 + (F[1, 1, 2]*F[1, 1, 4])/9 - 
   (2*F[1, 1, 2]*F[1, 1, 8])/9 + F[1, 1, 8]^2/9 - 
   (2*F[1, 1, 1]*F[1, 1, 9])/9 - (2*F[1, 1, 4]*F[1, 1, 9])/9 - 
   (4*F[1, 1, 9]^2)/9 + (2*F[2, 1, 12])/9 + (5*tci[1, 1]^2)/54 - 
   (F[1, 1, 1]*tci[1, 2])/9 - (F[1, 1, 4]*tci[1, 2])/9 + 
   (4*F[1, 1, 9]*tci[1, 2])/9 - (2*F[1, 2, 9]*tci[1, 2])/9) + 
 r[2*q1 - 31*q10 + 3*q2 + 4*q3 + 20*q4 - 78*q5 - 95*q7 - 57*q8 - 18*q9 + 
    38*q2*q3*s12 - 16*q3^2*s12 - 74*q3*q5*s12 - 18*q4*q5*s12 - 
    136*q3*q7*s12 + 28*q4*q7*s12 - 28*q5*q7*s12 - 19*q7^2*s12 - 
    56*q2*q8*s12 + 25*q3*q8*s12 - 24*q4*q8*s12 + 24*q7*q8*s12 - 14*q8^2*s12 + 
    9*q2*q3*q5*s12^2 - 22*q3*q4*q5*s12^2 + 22*q2*q3*q7*s12^2 - 
    16*q3^2*q7*s12^2 - 69*q3*q5*q7*s12^2 + 9*q2*q3*q8*s12^2 - 
    9*q2*q5*q8*s12^2 + 6*q4*q5*q8*s12^2 - 22*q2*q7*q8*s12^2 + 
    3*q5*q7*q8*s12^2 - 6*q5*q8^2*s12^2 - 24*q7*q8^2*s12^2 + 28*q8^3*s12^2 - 
    8*q10*q5*s23 - 26*q3*q5*s23 + 3*q4*q5*s23 + 6*q1*q9*s23 - 6*q10*q9*s23 - 
    17*q3*q4*q5*s12*s23 + 6*q1*q2*s34 - 12*q10*q2*s34 + 14*q10*q4*s34 + 
    3*q1*q5*s34 - 90*q10*q5*s34 - 6*q4*q5*s34 - 89*q10*q7*s34 + 
    28*q4*q7*s34 - 28*q5*q7*s34 - 38*q7^2*s34 - 32*q1*q8*s34 - 
    18*q10*q8*s34 + 51*q5*q8*s34 - 14*q8^2*s34 + 6*q10*q9*s34 - 
    21*q2*q9*s34 - 18*q5*q9*s34 + 18*q8*q9*s34 - 24*q9^2*s34 + 
    21*q4*q5*q8*s12*s34 - 9*q4*q8^2*s12*s34 - 48*q8^3*s12*s34 - 
    12*q4*q5*q8^2*s12^2*s34 - 18*q10*q2*q5*s34^2 + 28*q10*q4*q7*s34^2 - 
    28*q10*q5*q7*s34^2 - 38*q10*q7^2*s34^2 + 18*q10*q4*q8*s34^2 + 
    36*q10*q5*q8*s34^2 + 9*q4*q5*q8*s34^2 + 58*q1*q8^2*s34^2 - 
    36*q10*q8^2*s34^2 - 9*q4*q8^2*s34^2 - 30*q5*q8^2*s34^2 + 48*q8^3*s34^2 + 
    18*q2*q5*q9*s34^2 + 72*q5*q8*q9*s34^2 + 63*q8^2*q9*s34^2 + 
    6*q2*q9^2*s34^2 + 90*q8*q9^2*s34^2 - 3*q4*q5*q8^2*s12*s34^2 - 
    18*q10*q4*q8^2*s34^3 - 3*q4*q5*q8^2*s34^3 - 28*q1*q8^3*s34^3 - 
    18*q10*q8^2*q9*s34^3 - 54*q5*q8^2*q9*s34^3 - 36*q8^2*q9^2*s34^3 + 
    9*q1*q10*s45 - 6*q1*q2*s45 - 6*q1*q3*s45 - 28*q10*q3*s45 - 16*q2*q3*s45 - 
    188*q10*q5*s45 - 74*q3*q5*s45 - 373*q10*q7*s45 - 231*q3*q7*s45 - 
    158*q5*q7*s45 - 219*q7^2*s45 + 23*q1*q8*s45 - 9*q10*q8*s45 + 
    34*q2*q8*s45 + 11*q3*q8*s45 + 54*q5*q8*s45 - 9*q7*q8*s45 + 55*q8^2*s45 - 
    12*q1*q9*s45 - 21*q2*q9*s45 - 18*q5*q9*s45 + 9*q7*q9*s45 + 9*q8*q9*s45 - 
    24*q9^2*s45 + 9*q2*q3*q5*s12*s45 - 153*q3*q5*q7*s12*s45 - 
    146*q3*q7^2*s12*s45 - 38*q5*q7^2*s12*s45 - 38*q7^3*s12*s45 + 
    9*q2*q3*q8*s12*s45 - 9*q2*q5*q8*s12*s45 - 9*q5*q7*q8*s12*s45 - 
    18*q2*q8^2*s12*s45 - 9*q3*q8^2*s12*s45 + 30*q7*q8^2*s12*s45 - 
    36*q8^3*s12*s45 - 57*q3*q5*q7^2*s12^2*s45 + 3*q5*q7*q8^2*s12^2*s45 + 
    10*q7*q8^3*s12^2*s45 - 20*q10*q3*q5*s23*s45 - 3*q1*q2*q5*s34*s45 - 
    12*q10*q2*q5*s34*s45 - 186*q10*q5*q7*s34*s45 - 257*q10*q7^2*s34*s45 - 
    38*q5*q7^2*s34*s45 - 38*q7^3*s34*s45 - 9*q1*q5*q8*s34*s45 + 
    72*q10*q5*q8*s34*s45 + 51*q1*q8^2*s34*s45 + 18*q10*q8^2*s34*s45 - 
    36*q5*q8^2*s34*s45 + 30*q8^3*s34*s45 + 90*q5*q8*q9*s34*s45 + 
    108*q8*q9^2*s34*s45 - 38*q10*q5*q7^2*s34^2*s45 - 38*q10*q7^3*s34^2*s45 - 
    56*q1*q8^3*s34^2*s45 - 45*q5*q8^2*q9*s34^2*s45 + 6*q2*q5*q9^2*s34^2*s45 - 
    18*q5*q8*q9^2*s34^2*s45 - 108*q8^2*q9^2*s34^2*s45 + 
    36*q5*q8^2*q9^2*s34^3*s45 + 9*q1*q2*q5*s45^2 + 9*q10*q2*q5*s45^2 - 
    74*q10*q3*q5*s45^2 + 9*q2*q3*q5*s45^2 - 231*q10*q3*q7*s45^2 - 
    311*q10*q5*q7*s45^2 - 153*q3*q5*q7*s45^2 - 429*q10*q7^2*s45^2 - 
    210*q3*q7^2*s45^2 - 127*q5*q7^2*s45^2 - 95*q7^3*s45^2 - 
    18*q10*q2*q8*s45^2 + 9*q10*q3*q8*s45^2 + 9*q2*q3*q8*s45^2 - 
    9*q1*q5*q8*s45^2 + 54*q10*q5*q8*s45^2 - 9*q2*q5*q8*s45^2 - 
    7*q1*q8^2*s45^2 + 36*q10*q8^2*s45^2 - 9*q2*q8^2*s45^2 + 9*q3*q8^2*s45^2 - 
    9*q5*q8^2*s45^2 - 36*q7*q8^2*s45^2 + 18*q8^3*s45^2 - 18*q2*q5*q9*s45^2 + 
    18*q5*q8*q9*s45^2 - 45*q7*q8*q9*s45^2 - 6*q2*q9^2*s45^2 + 
    18*q8*q9^2*s45^2 - 89*q3*q5*q7^2*s12*s45^2 - 57*q3*q7^3*s12*s45^2 - 
    19*q5*q7^3*s12*s45^2 - 19*q3*q5*q7^3*s12^2*s45^2 - 
    165*q10*q5*q7^2*s34*s45^2 - 133*q10*q7^3*s34*s45^2 - 
    19*q5*q7^3*s34*s45^2 - 28*q1*q8^3*s34*s45^2 + 9*q5*q8^2*q9*s34*s45^2 + 
    36*q8^3*q9*s34*s45^2 + 6*q2*q5*q9^2*s34*s45^2 - 18*q5*q8*q9^2*s34*s45^2 - 
    72*q8^2*q9^2*s34*s45^2 - 19*q10*q5*q7^3*s34^2*s45^2 + 
    36*q5*q8^2*q9^2*s34^2*s45^2 + 9*q10*q2*q3*q5*s45^3 - 
    153*q10*q3*q5*q7*s45^3 - 210*q10*q3*q7^2*s45^3 - 216*q10*q5*q7^2*s45^3 - 
    89*q3*q5*q7^2*s45^3 - 152*q10*q7^3*s45^3 - 57*q3*q7^3*s45^3 - 
    38*q5*q7^3*s45^3 + 9*q10*q2*q3*q8*s45^3 - 18*q10*q2*q5*q8*s45^3 - 
    9*q10*q2*q8^2*s45^3 + 9*q10*q3*q8^2*s45^3 + 36*q7*q8^2*q9*s45^3 - 
    19*q3*q5*q7^3*s12*s45^3 - 57*q10*q5*q7^3*s34*s45^3 - 
    89*q10*q3*q5*q7^2*s45^4 - 57*q10*q3*q7^3*s45^4 - 57*q10*q5*q7^3*s45^4 - 
    19*q3*q5*q7^3*s45^4 - 19*q10*q3*q5*q7^3*s45^5 + 3*q1*q2*s51 - 
    18*q10*q2*s51 + 10*q2*q3*s51 - 3*q1*q7*s51 - 96*q10*q7*s51 + 
    21*q2*q7*s51 - 58*q3*q7*s51 + 32*q4*q7*s51 - 48*q7^2*s51 + q1*q8*s51 + 
    147*q10*q8*s51 - 37*q2*q8*s51 + 34*q3*q8*s51 - 12*q4*q8*s51 + 
    21*q7*q8*s51 + 17*q8^2*s51 - 72*q10*q9*s51 + 9*q7*q9*s51 - 
    108*q8*q9*s51 + 54*q9^2*s51 + 32*q2*q3^2*s12*s51 + 32*q2*q3*q7*s12*s51 - 
    32*q3^2*q7*s12*s51 - 68*q2*q7*q8*s12*s51 + 24*q2*q8^2*s12*s51 + 
    16*q2*q3^2*q7*s12^2*s51 + 24*q2*q7*q8^2*s12^2*s51 - 
    18*q2*q8^3*s12^2*s51 - 10*q7*q8^3*s12^2*s51 - 12*q1*q9^2*s23*s51 + 
    12*q10*q9^2*s23*s51 + 9*q1*q2*q7*s34*s51 + 32*q10*q4*q7*s34*s51 - 
    92*q10*q7^2*s34*s51 - 19*q7^3*s34*s51 - 21*q10*q4*q8*s34*s51 - 
    57*q1*q8^2*s34*s51 - 27*q10*q8^2*s34*s51 - 48*q8^3*s34*s51 + 
    162*q10*q8*q9*s34*s51 + 36*q8^2*q9*s34*s51 - 54*q10*q9^2*s34*s51 - 
    6*q2*q9^2*s34*s51 - 180*q8*q9^2*s34*s51 - 19*q10*q7^3*s34^2*s51 + 
    9*q10*q4*q8^2*s34^2*s51 + 56*q1*q8^3*s34^2*s51 - 
    45*q10*q8^2*q9*s34^2*s51 + 90*q10*q8*q9^2*s34^2*s51 + 
    108*q8^2*q9^2*s34^2*s51 - 36*q10*q8^2*q9^2*s34^3*s51 - 
    16*q2*q3^2*s45*s51 - 69*q10*q3*q7*s45*s51 - 245*q10*q7^2*s45*s51 - 
    121*q3*q7^2*s45*s51 - 76*q7^3*s45*s51 - 36*q10*q2*q8*s45*s51 - 
    7*q1*q3*q8*s45*s51 + 27*q10*q3*q8*s45*s51 - 50*q1*q8^2*s45*s51 + 
    9*q10*q8^2*s45*s51 - 18*q2*q8^2*s45*s51 + 2*q3*q8^2*s45*s51 - 
    36*q7*q8^2*s45*s51 - 30*q8^3*s45*s51 - 27*q3*q8*q9*s45*s51 - 
    81*q7*q8*q9*s45*s51 + 117*q8^2*q9*s45*s51 - 6*q2*q9^2*s45*s51 - 
    90*q8*q9^2*s45*s51 - 95*q10*q7^3*s34*s45*s51 + 112*q1*q8^3*s34*s45*s51 + 
    108*q8^2*q9^2*s34*s45*s51 - 153*q10*q3*q7^2*s45^2*s51 - 
    133*q10*q7^3*s45^2*s51 - 57*q3*q7^3*s45^2*s51 - 
    27*q10*q2*q8^2*s45^2*s51 + 7*q1*q3*q8^2*s45^2*s51 + 
    56*q1*q8^3*s45^2*s51 - 18*q3*q8^3*s45^2*s51 + 27*q3*q8^2*q9*s45^2*s51 + 
    72*q7*q8^2*q9*s45^2*s51 - 72*q8^3*q9*s45^2*s51 + 36*q8^2*q9^2*s45^2*s51 - 
    57*q10*q3*q7^3*s45^3*s51 + 16*q2*q3^2*s51^2 + 9*q10*q3*q7*s51^2 + 
    10*q2*q3*q7*s51^2 - 16*q3^2*q7*s51^2 + 3*q1*q7^2*s51^2 - 
    32*q10*q7^2*s51^2 - 3*q2*q7^2*s51^2 - 36*q10*q2*q8*s51^2 - 
    9*q10*q3*q8*s51^2 - 10*q2*q7*q8*s51^2 - q1*q8^2*s51^2 + 
    69*q10*q8^2*s51^2 - 18*q2*q8^2*s51^2 - 162*q10*q8*q9*s51^2 - 
    36*q7*q8*q9*s51^2 - 45*q8^2*q9*s51^2 + 54*q10*q9^2*s51^2 + 
    90*q8*q9^2*s51^2 + 32*q2*q3^2*q7*s12*s51^2 + 10*q2*q7*q8^3*s12^2*s51^2 + 
    3*q1*q2*q7^2*s34*s51^2 - 19*q10*q7^3*s34*s51^2 - 
    3*q10*q4*q8^2*s34*s51^2 - 28*q1*q8^3*s34*s51^2 + 
    144*q10*q8^2*q9*s34*s51^2 - 180*q10*q8*q9^2*s34*s51^2 - 
    108*q8^2*q9^2*s34*s51^2 + 108*q10*q8^2*q9^2*s34^2*s51^2 - 
    32*q10*q3*q7^2*s45*s51^2 - 38*q10*q7^3*s45*s51^2 - 
    36*q10*q2*q8^2*s45*s51^2 - q1*q3*q8^2*s45*s51^2 + 
    9*q10*q3*q8^2*s45*s51^2 - 56*q1*q8^3*s45*s51^2 - 
    36*q3*q8^2*q9*s45*s51^2 + 36*q7*q8^2*q9*s45*s51^2 - 
    36*q8^2*q9^2*s45*s51^2 - 19*q10*q3*q7^3*s45^2*s51^2 - 
    28*q1*q3*q8^3*s45^2*s51^2 + 36*q3*q8^3*q9*s45^2*s51^2 + 
    16*q2*q3^2*q7*s51^3 - 3*q1*q2*q7^2*s51^3 - 18*q10*q2*q8^2*s51^3 - 
    81*q10*q8^2*q9*s51^3 + 90*q10*q8*q9^2*s51^3 + 36*q8^2*q9^2*s51^3 - 
    108*q10*q8^2*q9^2*s34*s51^3 + 36*q10*q8^2*q9^2*s51^4]*
  (-F[1, 1, 1]^2/18 + F[1, 1, 8]^2/18 + (F[1, 1, 1]*F[1, 1, 9])/9 - 
   (F[1, 1, 8]*F[1, 1, 9])/9 - F[2, 1, 9]/9 + F[2, 1, 12]/9 + 
   (F[1, 1, 1]*tci[1, 2])/9 - (F[1, 2, 9]*tci[1, 2])/9) + 
 r[-117*q10 - 64*q2 - 70*q3 + 32*q4 - 17*q5 - 16*q7 - 108*q9 + 27*q2*q3*s12 + 
    25*q2*q5*s12 - 42*q3*q5*s12 - 44*q5^2*s12 - 18*q2*q7*s12 - 81*q3*q7*s12 + 
    10*q4*q7*s12 + 2*q5*q7*s12 + 12*q2*q8*s12 - 12*q7*q8*s12 - 
    10*q3*q4*q5*s12^2 + 3*q3*q5^2*s12^2 + 9*q2*q3*q7*s12^2 - 
    19*q3*q5*q7*s12^2 + 32*q1*q10*s23 - 19*q10^2*s23 - 38*q10*q3*s23 + 
    38*q10*q4*s23 + 6*q1*q5*s23 - 89*q10*q5*s23 - 102*q3*q5*s23 - 
    57*q5^2*s23 - 76*q1*q9*s23 - 32*q10*q9*s23 + 38*q5*q9*s23 - 
    32*q3*q4*q5*s12*s23 + 19*q5^3*s12*s23 + 38*q1*q10*q5*s23^2 - 
    76*q10*q3*q5*s23^2 - 38*q3*q4*q5*s23^2 - 19*q1*q5^2*s23^2 + 
    19*q5^3*s23^2 - 38*q1*q10*q9*s23^2 - 51*q10^2*s34 + 9*q1*q2*s34 + 
    32*q10*q4*s34 + 3*q1*q5*s34 - 64*q10*q5*s34 + 4*q2*q5*s34 + 9*q5^2*s34 - 
    86*q10*q7*s34 + 9*q2*q7*s34 + 10*q4*q7*s34 - 10*q5*q7*s34 - 
    10*q10*q9*s34 - 32*q2*q9*s34 + 32*q5*q9*s34 + 6*q1*q5^2*s23*s34 - 
    19*q5^3*s23*s34 - 19*q1*q5^3*s23^2*s34 - 3*q10*q2*q5*s34^2 - 
    32*q10^2*q7*s34^2 + 10*q10*q4*q7*s34^2 - 10*q10*q5*q7*s34^2 + 
    10*q2*q5*q9*s34^2 + 41*q1*q10*s45 - 216*q10^2*s45 + 18*q1*q2*s45 + 
    32*q10*q2*s45 - 178*q10*q3*s45 - 36*q2*q3*s45 - 9*q1*q5*s45 - 
    336*q10*q5*s45 - 41*q2*q5*s45 - 112*q3*q5*s45 + 38*q5^2*s45 - 
    399*q10*q7*s45 - 170*q3*q7*s45 - 84*q5*q7*s45 - 12*q1*q8*s45 - 
    6*q2*q8*s45 + 24*q3*q8*s45 - 6*q7*q8*s45 + 24*q8^2*s45 + 38*q1*q9*s45 + 
    76*q2*q9*s45 - 76*q5*q9*s45 - 33*q3*q5*q7*s12*s45 + 12*q7*q8^2*s12*s45 + 
    3*q3*q5^2*q7*s12^2*s45 - 38*q10^3*s23*s45 - 38*q10^2*q3*s23*s45 - 
    89*q1*q10*q5*s23*s45 - 146*q10^2*q5*s23*s45 - 172*q10*q3*q5*s23*s45 + 
    32*q1*q5^2*s23*s45 - 32*q10*q5^2*s23*s45 - 57*q10^2*q3*q5*s23^2*s45 - 
    19*q1*q10*q5^2*s23^2*s45 + 19*q1*q5^3*s23^2*s45 - 76*q10^3*s34*s45 + 
    3*q10^2*q2*s34*s45 - 121*q10^2*q5*s34*s45 - 3*q1*q2*q5*s34*s45 + 
    3*q10*q2*q5*s34*s45 - 12*q1*q5^2*s34*s45 - 7*q10*q5^2*s34*s45 - 
    3*q2*q5^2*s34*s45 + 38*q5^3*s34*s45 - 245*q10^2*q7*s34*s45 - 
    126*q10*q5*q7*s34*s45 - 12*q1*q8^2*s34*s45 - 32*q2*q5*q9*s34*s45 + 
    57*q1*q5^3*s23*s34*s45 + 6*q10*q2*q5^2*s34^2*s45 - 
    38*q10^3*q7*s34^2*s45 - 32*q10^2*q5*q7*s34^2*s45 - 3*q1*q10^2*s45^2 - 
    95*q10^3*s45^2 - 29*q1*q10*q2*s45^2 - 3*q10^2*q2*s45^2 - 
    127*q10^2*q3*s45^2 + 18*q1*q2*q3*s45^2 + 67*q1*q10*q5*s45^2 - 
    210*q10^2*q5*s45^2 + 3*q1*q2*q5*s45^2 + 16*q10*q2*q5*s45^2 - 
    182*q10*q3*q5*s45^2 - 7*q1*q5^2*s45^2 + 7*q10*q5^2*s45^2 - 
    429*q10^2*q7*s45^2 - 360*q10*q3*q7*s45^2 - 298*q10*q5*q7*s45^2 - 
    112*q3*q5*q7*s45^2 - 18*q1*q3*q8*s45^2 - 12*q1*q8^2*s45^2 + 
    38*q2*q5*q9*s45^2 - 19*q10^3*q3*s23*s45^2 - 57*q10^3*q5*s23*s45^2 - 
    89*q10^2*q3*q5*s23*s45^2 + 32*q1*q10*q5^2*s23*s45^2 - 
    57*q1*q5^3*s23*s45^2 + 57*q10*q5^3*s23*s45^2 - 
    19*q10^3*q3*q5*s23^2*s45^2 + 19*q1*q10*q5^3*s23^2*s45^2 - 
    57*q10^3*q5*s34*s45^2 + 6*q1*q2*q5^2*s34*s45^2 - 
    6*q10*q2*q5^2*s34*s45^2 - 57*q1*q5^3*s34*s45^2 + 57*q10*q5^3*s34*s45^2 - 
    133*q10^3*q7*s34*s45^2 - 153*q10^2*q5*q7*s34*s45^2 + 
    19*q10*q2*q5^3*s34^2*s45^2 - 19*q10^3*q5*q7*s34^2*s45^2 + 
    3*q1*q10^2*q2*s45^3 - 38*q10^3*q3*s45^3 - 57*q10^3*q5*s45^3 - 
    16*q1*q10*q2*q5*s45^3 - 89*q10^2*q3*q5*s45^3 - 7*q1*q10*q5^2*s45^3 - 
    6*q1*q2*q5^2*s45^3 + 6*q10*q2*q5^2*s45^3 + 57*q1*q5^3*s45^3 - 
    57*q10*q5^3*s45^3 - 152*q10^3*q7*s45^3 - 216*q10^2*q3*q7*s45^3 - 
    210*q10^2*q5*q7*s45^3 - 182*q10*q3*q5*q7*s45^3 - 
    19*q10^3*q3*q5*s23*s45^3 - 57*q1*q10*q5^3*s23*s45^3 + 
    19*q1*q2*q5^3*s34*s45^3 - 19*q10*q2*q5^3*s34*s45^3 - 
    57*q10^3*q5*q7*s34*s45^3 - 19*q10^3*q3*q5*s45^4 - 
    6*q1*q10*q2*q5^2*s45^4 + 57*q1*q10*q5^3*s45^4 - 19*q1*q2*q5^3*s45^4 + 
    19*q10*q2*q5^3*s45^4 - 57*q10^3*q3*q7*s45^4 - 57*q10^3*q5*q7*s45^4 - 
    89*q10^2*q3*q5*q7*s45^4 - 19*q1*q10*q2*q5^3*s45^5 - 
    19*q10^3*q3*q5*q7*s45^5 + 10*q1*q10*s51 - 38*q10^2*s51 - 18*q1*q2*s51 + 
    25*q10*q2*s51 - 38*q10*q3*s51 + 24*q2*q3*s51 + 38*q10*q4*s51 + 
    24*q1*q7*s51 - 76*q10*q7*s51 - 36*q2*q7*s51 - 118*q3*q7*s51 + 
    32*q4*q7*s51 - 12*q1*q8*s51 - 6*q2*q8*s51 + 24*q3*q8*s51 - 6*q7*q8*s51 + 
    24*q8^2*s51 + 6*q1*q9*s51 - 10*q10*q9*s51 + 38*q2*q9*s51 + 
    27*q2*q3*q7*s12*s51 + 12*q2*q8^2*s12*s51 - 32*q1*q10*q9*s23*s51 - 
    19*q10^3*s34*s51 + 3*q10^2*q2*s34*s51 - 92*q10^2*q7*s34*s51 + 
    9*q1*q2*q7*s34*s51 + 32*q10*q4*q7*s34*s51 - 12*q1*q8^2*s34*s51 - 
    19*q10^3*q7*s34^2*s51 - 38*q10^3*s45*s51 - 22*q1*q10*q2*s45*s51 - 
    3*q10^2*q2*s45*s51 - 38*q10^2*q3*s45*s51 - 6*q1*q2*q3*s45*s51 - 
    257*q10^2*q7*s45*s51 + 6*q1*q3*q7*s45*s51 - 216*q10*q3*q7*s45*s51 - 
    95*q10^3*q7*s34*s45*s51 + 3*q1*q10^2*q2*s45^2*s51 - 
    19*q10^3*q3*s45^2*s51 - 133*q10^3*q7*s45^2*s51 - 
    165*q10^2*q3*q7*s45^2*s51 + 12*q1*q3*q8^2*s45^2*s51 - 
    57*q10^3*q3*q7*s45^3*s51 - 38*q10^2*q7*s51^2 - 18*q1*q2*q7*s51^2 - 
    18*q1*q3*q7*s51^2 - 38*q10*q3*q7*s51^2 + 18*q2*q3*q7*s51^2 + 
    38*q10*q4*q7*s51^2 + 18*q1*q3*q8*s51^2 + 12*q1*q8^2*s51^2 - 
    10*q1*q10*q9*s51^2 - 19*q10^3*q7*s34*s51^2 - 38*q10^3*q7*s45*s51^2 - 
    38*q10^2*q3*q7*s45*s51^2 + 12*q1*q3*q8^2*s45*s51^2 - 
    19*q10^3*q3*q7*s45^2*s51^2]*(-(F[1, 1, 2]*F[1, 1, 8])/9 + 
   F[1, 1, 8]^2/18 + F[1, 1, 9]^2/18 + (F[1, 1, 2]*F[1, 1, 10])/9 - 
   (F[1, 1, 9]*F[1, 1, 10])/9 + F[2, 1, 12]/9 + F[2, 1, 15]/9 + 
   tci[1, 1]^2/27 + (F[1, 1, 2]*tci[1, 2])/9 - (F[1, 2, 9]*tci[1, 2])/9) + 
 r[-13*q1 + 124*q10 - 12*q3 - 6*q5 - 6*q7 - 108*q9 + 12*q3*q4*s12 - 
    6*q3*q5*s12 + 3*q1^2*s23 + 140*q1*q10*s23 + 6*q10*q4*s23 + 12*q3*q4*s23 + 
    32*q1*q5*s23 - 100*q10*q5*s23 - 12*q3*q5*s23 - 12*q4*q5*s23 - 
    76*q1*q9*s23 - 32*q10*q9*s23 + 38*q5*q9*s23 + 24*q3*q4^2*s12*s23 - 
    12*q3*q4*q5*s12*s23 + 19*q1^2*q5*s23^2 - 38*q1*q10*q5*s23^2 - 
    18*q10*q3*q5*s23^2 - 18*q3*q4*q5*s23^2 + 12*q4^2*q5*s23^2 - 
    38*q1*q10*q9*s23^2 - 12*q3*q4^2*q5*s12*s23^2 + 32*q10*q2*s34 + 
    10*q1*q5*s34 - 54*q10*q5*s34 - 10*q10*q9*s34 - 32*q2*q9*s34 + 
    32*q5*q9*s34 + 32*q1^2*q5*s23*s34 + 19*q1^3*q5*s23^2*s34 - 
    10*q10*q2*q5*s34^2 + 10*q2*q5*q9*s34^2 + 86*q1^2*s45 - 321*q1*q10*s45 + 
    64*q1*q2*s45 - 140*q10*q2*s45 - 18*q10*q3*s45 - 106*q1*q5*s45 + 
    170*q10*q5*s45 - 9*q3*q5*s45 - 18*q10*q7*s45 - 18*q3*q7*s45 + 
    38*q1*q9*s45 + 76*q2*q9*s45 - 76*q5*q9*s45 - 6*q3*q5*q7*s12*s45 + 
    38*q1^3*s23*s45 - 73*q1^2*q10*s23*s45 - 108*q1^2*q5*s23*s45 + 
    216*q1*q10*q5*s23*s45 - 12*q10*q3*q5*s23*s45 - 19*q1^3*q5*s23^2*s45 + 
    38*q1^2*q10*q5*s23^2*s45 - 64*q1^2*q5*s34*s45 - 10*q1*q2*q5*s34*s45 + 
    42*q10*q2*q5*s34*s45 - 32*q2*q5*q9*s34*s45 - 57*q1^3*q5*s23*s34*s45 - 
    76*q1^3*s45^2 + 219*q1^2*q10*s45^2 - 89*q1^2*q2*s45^2 + 
    248*q1*q10*q2*s45^2 + 159*q1^2*q5*s45^2 - 360*q1*q10*q5*s45^2 + 
    74*q1*q2*q5*s45^2 - 112*q10*q2*q5*s45^2 - 9*q10*q3*q5*s45^2 - 
    27*q10*q3*q7*s45^2 - 9*q10*q5*q7*s45^2 - 9*q3*q5*q7*s45^2 + 
    38*q2*q5*q9*s45^2 + 38*q1^3*q10*s23*s45^2 + 57*q1^3*q5*s23*s45^2 - 
    165*q1^2*q10*q5*s23*s45^2 - 19*q1^3*q10*q5*s23^2*s45^2 + 
    57*q1^3*q5*s34*s45^2 + 32*q1^2*q2*q5*s34*s45^2 - 76*q1^3*q10*s45^3 + 
    38*q1^3*q2*s45^3 - 146*q1^2*q10*q2*s45^3 - 57*q1^3*q5*s45^3 + 
    216*q1^2*q10*q5*s45^3 - 70*q1^2*q2*q5*s45^3 + 182*q1*q10*q2*q5*s45^3 - 
    9*q10*q3*q5*q7*s45^3 + 57*q1^3*q10*q5*s23*s45^3 - 
    19*q1^3*q2*q5*s34*s45^3 + 38*q1^3*q10*q2*s45^4 - 57*q1^3*q10*q5*s45^4 + 
    19*q1^3*q2*q5*s45^4 - 89*q1^2*q10*q2*q5*s45^4 + 19*q1^3*q10*q2*q5*s45^5 + 
    3*q1^2*s51 - 47*q1*q10*s51 - 38*q10*q2*s51 + 9*q1*q3*s51 - 9*q10*q3*s51 - 
    6*q10*q4*s51 + 6*q3*q4*s51 - 12*q4^2*s51 - 3*q1*q7*s51 - 9*q10*q7*s51 + 
    6*q1*q9*s51 - 10*q10*q9*s51 + 38*q2*q9*s51 - 12*q3*q4^2*s12*s51 - 
    32*q1*q10*q9*s23*s51 - 12*q10*q4^2*s34*s51 + 35*q1^2*q10*s45*s51 + 
    76*q1*q10*q2*s45*s51 + 9*q1*q3*q7*s45*s51 - 27*q10*q3*q7*s45*s51 - 
    19*q1^3*q10*s45^2*s51 - 57*q1^2*q10*q2*s45^2*s51 + 
    19*q1^3*q10*q2*s45^3*s51 + 3*q1^2*q7*s51^2 + 9*q1*q3*q7*s51^2 - 
    9*q10*q3*q7*s51^2 - 10*q1*q10*q9*s51^2 + 3*q1^2*q3*q7*s45*s51^2]*
  (F[1, 1, 5]^2/18 - (F[1, 1, 5]*F[1, 1, 7])/9 + F[1, 1, 8]^2/18 + 
   (F[1, 1, 7]*F[1, 1, 9])/9 - (F[1, 1, 8]*F[1, 1, 9])/9 + F[2, 1, 7]/9 + 
   F[2, 1, 12]/9 + tci[1, 1]^2/18 + (F[1, 1, 9]*tci[1, 2])/9 - 
   (F[1, 2, 9]*tci[1, 2])/9) + 
 r[6*q10 - 171*q2 + 6*q3 + 12*q5 + 54*q7 + 114*q8 - 38*q2^2*s12 + 
    76*q2*q3*s12 + 12*q3*q4*s12 + 12*q3*q5*s12 - 12*q4*q5*s12 - 
    73*q2*q7*s12 - 8*q3*q7*s12 - 6*q4*q7*s12 + 76*q2*q8*s12 - 38*q3*q8*s12 - 
    12*q3*q4^2*s12^2 + 18*q3*q4*q5*s12^2 + 19*q2*q3*q7*s12^2 + 
    18*q3*q5*q7*s12^2 + 38*q2*q7*q8*s12^2 + 6*q3*q5*s23 - 12*q4*q5*s23 + 
    12*q3*q4*q5*s12*s23 - 24*q4^2*q5*s12*s23 + 12*q3*q4^2*q5*s12^2*s23 + 
    38*q1*q2*s34 + 3*q10*q2*s34 + 13*q2^2*s34 + 12*q4^2*s34 - 9*q2*q5*s34 - 
    6*q4*q5*s34 + 9*q10*q7*s34 + 41*q2*q7*s34 + 6*q4*q7*s34 + 9*q5*q7*s34 - 
    38*q1*q8*s34 + 12*q4^2*q5*s23*s34 - 3*q10*q2^2*s34^2 - 
    9*q10*q2*q5*s34^2 + 9*q10*q5*q7*s34^2 + 76*q1*q2*s45 + 57*q2^2*s45 - 
    95*q2*q3*s45 + 18*q10*q5*s45 + 9*q3*q5*s45 + 18*q10*q7*s45 + 
    31*q3*q7*s45 + 18*q5*q7*s45 - 76*q1*q8*s45 - 38*q2*q8*s45 + 
    76*q3*q8*s45 + 12*q3*q5*q7*s12*s45 + 6*q10*q3*q5*s23*s45 - 
    38*q1*q2^2*s34*s45 - 19*q2^3*s34*s45 - 9*q10*q2*q5*s34*s45 + 
    27*q10*q5*q7*s34*s45 - 3*q10*q2^2*q5*s34^2*s45 - 19*q1*q2^2*s45^2 + 
    38*q1*q2*q3*s45^2 + 9*q10*q3*q5*s45^2 + 9*q10*q3*q7*s45^2 + 
    27*q10*q5*q7*s45^2 + 9*q3*q5*q7*s45^2 - 38*q1*q3*q8*s45^2 + 
    19*q1*q2^3*s34*s45^2 + 9*q10*q3*q5*q7*s45^3 - 70*q1*q2*s51 - 
    67*q2^2*s51 + 89*q2*q3*s51 + 38*q1*q7*s51 - 101*q2*q7*s51 - 
    45*q3*q7*s51 + 32*q1*q8*s51 - 6*q2*q8*s51 - 32*q3*q8*s51 - 
    38*q2^3*s12*s51 + 19*q2^2*q3*s12*s51 + 3*q2^2*q7*s12*s51 + 
    57*q2*q3*q7*s12*s51 + 32*q2*q7*q8*s12*s51 + 19*q1*q2^2*s34*s51 + 
    19*q2^3*s34*s51 + 19*q1*q2*q7*s34*s51 - 3*q2^2*q7*s34*s51 + 
    12*q4^2*q7*s34*s51 + 70*q1*q2^2*s45*s51 + 76*q2^3*s45*s51 - 
    51*q1*q2*q3*s45*s51 - 38*q2^2*q3*s45*s51 + 19*q1*q3*q7*s45*s51 + 
    32*q1*q3*q8*s45*s51 - 19*q1*q2^3*s34*s45*s51 - 38*q1*q2^3*s45^2*s51 + 
    19*q1*q2^2*q3*s45^2*s51 - 32*q1*q2^2*s51^2 - 76*q2^3*s51^2 + 
    29*q1*q2*q3*s51^2 + 45*q2^2*q3*s51^2 - 38*q1*q2*q7*s51^2 + 
    9*q2^2*q7*s51^2 - 19*q1*q3*q7*s51^2 + 54*q2*q3*q7*s51^2 - 
    10*q1*q3*q8*s51^2 + 10*q2*q7*q8*s51^2 + 57*q2^3*q3*s12*s51^2 - 
    38*q2^3*q7*s12*s51^2 - 6*q2^2*q3*q7*s12*s51^2 + 
    19*q2^3*q3*q7*s12^2*s51^2 + 19*q1*q2^3*s34*s51^2 + 19*q2^3*q7*s34*s51^2 + 
    38*q1*q2^3*s45*s51^2 - 32*q1*q2^2*q3*s45*s51^2 - 57*q2^3*q3*s45*s51^2 + 
    19*q1*q2^3*q3*s45^2*s51^2 - 38*q1*q2^3*s51^3 + 13*q1*q2^2*q3*s51^3 + 
    57*q2^3*q3*s51^3 + 6*q1*q2^2*q7*s51^3 - 76*q2^3*q7*s51^3 + 
    16*q1*q2*q3*q7*s51^3 - 12*q2^2*q3*q7*s51^3 + 57*q2^3*q3*q7*s12*s51^3 + 
    19*q1*q2^3*q7*s34*s51^3 - 19*q1*q2^3*q3*s45*s51^3 + 19*q1*q2^3*q3*s51^4 - 
    38*q1*q2^3*q7*s51^4 - 6*q1*q2^2*q3*q7*s51^4 + 57*q2^3*q3*q7*s51^4 + 
    19*q1*q2^3*q3*q7*s51^5]*(F[1, 1, 8]^2/18 - F[1, 1, 9]^2/18 - 
   (F[1, 1, 8]*F[1, 1, 10])/9 + (F[1, 1, 9]*F[1, 1, 10])/9 + F[2, 1, 12]/9 - 
   F[2, 1, 15]/9 + tci[1, 1]^2/54 + (F[1, 1, 10]*tci[1, 2])/9 - 
   (F[1, 2, 9]*tci[1, 2])/9) + 
 r[30*q19 - 3*q2 - 12*q3 + 6*q5 + 10*q7 - 39*q8 + 12*q9 - 9*q19^2*s12 - 
    6*q19*q2*s12 - 6*q19*q3*s12 + 30*q2*q3*s12 - 21*q3*q7*s12 - 
    14*q2*q8*s12 + 16*q3*q8*s12 + 10*q2*q3*q7*s12^2 - 10*q2*q7*q8*s12^2 - 
    3*q1*q10*s23 + 3*q1*q19*s23 - 6*q10*q19*s23 + 9*q19^2*s23 - 
    6*q19*q3*s23 + 6*q1*q5*s23 - 3*q3*q5*s23 - 3*q1*q9*s23 + 
    3*q19*q3^2*s12*s23 + 3*q3^2*q5*s12*s23 + 3*q1*q10*q19*s23^2 + 
    12*q10*q7*s34 + 10*q1*q8*s34 + 6*q2*q9*s34 - 36*q8*q9*s34 - 
    9*q1*q19*s45 + 3*q10*q19*s45 + 3*q10*q2*s45 - 9*q19*q2*s45 + 
    3*q1*q3*s45 + 6*q19*q3*s45 - 30*q2*q3*s45 - 6*q1*q5*s45 + 12*q10*q5*s45 + 
    3*q3*q5*s45 + 12*q10*q7*s45 + 30*q3*q7*s45 + 6*q5*q7*s45 + 20*q1*q8*s45 + 
    13*q2*q8*s45 - 17*q3*q8*s45 - 3*q1*q9*s45 + 9*q8*q9*s45 - 6*q9^2*s45 + 
    16*q3*q7^2*s12*s45 + 6*q1*q10*q5*s23*s45 + 6*q10*q5*q7*s34*s45 - 
    12*q2*q9^2*s34*s45 + 36*q8*q9^2*s34*s45 + 10*q1*q2*q3*s45^2 - 
    6*q1*q10*q5*s45^2 + 6*q10*q5*q7*s45^2 + 10*q1*q3*q8*s45^2 - 
    6*q1*q10*s51 + 18*q1*q19*s51 - 21*q10*q19*s51 + 3*q10*q2*s51 + 
    24*q19*q2*s51 + 30*q2*q3*s51 + 26*q1*q7*s51 - 9*q19*q7*s51 - 
    9*q2*q7*s51 - 53*q3*q7*s51 + 16*q7^2*s51 - 8*q1*q8*s51 - 25*q2*q8*s51 + 
    5*q3*q8*s51 - 3*q7*q8*s51 + 18*q8^2*s51 + 27*q1*q9*s51 - 18*q10*q9*s51 - 
    18*q2*q9*s51 + 9*q3*q9*s51 - 9*q8*q9*s51 + 42*q9^2*s51 - 
    9*q19^2*q2*s12*s51 - 18*q19*q2^2*s12*s51 + 6*q19^2*q7*s12*s51 + 
    12*q19*q2*q7*s12*s51 + 30*q2*q3*q7*s12*s51 + 18*q2^2*q8*s12*s51 - 
    29*q2*q7*q8*s12*s51 + 12*q2*q8^2*s12*s51 - 12*q7*q8^2*s12*s51 - 
    3*q19^2*q2*q7*s12^2*s51 - 3*q19*q2^2*q7*s12^2*s51 + 
    3*q2^2*q7*q8*s12^2*s51 + 6*q2*q7*q8^2*s12^2*s51 - 18*q1^2*q19*s23*s51 + 
    30*q1*q10*q19*s23*s51 + 9*q1*q19^2*s23*s51 - 6*q10*q19^2*s23*s51 - 
    18*q1^2*q9*s23*s51 + 30*q1*q10*q9*s23*s51 - 12*q1*q9^2*s23*s51 - 
    9*q1^2*q10*q19*s23^2*s51 + 3*q1*q10*q19^2*s23^2*s51 - 
    9*q1^2*q10*q9*s23^2*s51 - 24*q1*q8^2*s34*s51 - 12*q2*q9^2*s34*s51 - 
    36*q8*q9^2*s34*s51 + 3*q10*q19^2*s45*s51 + 6*q10*q19*q2*s45*s51 - 
    10*q1*q2*q3*s45*s51 - 3*q19^2*q7*s45*s51 + 30*q1*q3*q7*s45*s51 + 
    32*q3*q7^2*s45*s51 - 20*q1*q3*q8*s45*s51 - 24*q1*q8^2*s45*s51 + 
    6*q3*q8^2*s45*s51 + 36*q7*q8^2*s45*s51 - 9*q3*q8*q9*s45*s51 + 
    27*q7*q8*q9*s45*s51 + 12*q2*q9^2*s45*s51 - 36*q8*q9^2*s45*s51 - 
    36*q7*q8^2*q9*s45^2*s51 + 27*q1*q10*q19*s51^2 - 3*q1*q19^2*s51^2 - 
    6*q10*q19^2*s51^2 - 3*q10*q19*q2*s51^2 + 3*q19^2*q2*s51^2 + 
    20*q1*q2*q3*s51^2 - 12*q1*q19*q7*s51^2 + 6*q19^2*q7*s51^2 + 
    27*q19*q2*q7*s51^2 - 32*q1*q3*q7*s51^2 + 40*q2*q3*q7*s51^2 + 
    16*q1*q7^2*s51^2 + 9*q10*q2*q8*s51^2 + 32*q1*q3*q8*s51^2 - 
    41*q2*q7*q8*s51^2 + 24*q1*q8^2*s51^2 + 33*q1*q10*q9*s51^2 - 
    9*q1*q7*q9*s51^2 - 45*q10*q8*q9*s51^2 + 36*q3*q8*q9*s51^2 + 
    36*q7*q8*q9*s51^2 + 36*q10*q9^2*s51^2 + 12*q2*q9^2*s51^2 + 
    36*q8*q9^2*s51^2 - 9*q19^2*q2*q7*s12*s51^2 - 18*q19*q2^2*q7*s12*s51^2 + 
    18*q2^2*q7*q8*s12*s51^2 + 12*q2*q7*q8^2*s12*s51^2 + 
    3*q19^2*q2^2*q7*s12^2*s51^2 + 3*q19*q2^3*q7*s12^2*s51^2 - 
    3*q2^3*q7*q8*s12^2*s51^2 - 6*q2^2*q7*q8^2*s12^2*s51^2 - 
    18*q1^2*q10*q19*s23*s51^2 + 9*q1*q10*q19^2*s23*s51^2 - 
    18*q1^2*q10*q9*s23*s51^2 - 24*q1*q10*q9^2*s23*s51^2 + 
    3*q1^3*q10*q19*s23^2*s51^2 - 3*q1^2*q10*q19^2*s23^2*s51^2 + 
    3*q1^3*q10*q9*s23^2*s51^2 + 6*q1^2*q10*q9^2*s23^2*s51^2 - 
    36*q10*q8*q9^2*s34*s51^2 + 3*q10*q19^2*q2*s45*s51^2 - 
    3*q1*q19^2*q7*s45*s51^2 + 16*q1*q3*q7^2*s45*s51^2 + 
    24*q1*q3*q8^2*s45*s51^2 - 36*q3*q8^2*q9*s45*s51^2 - 
    36*q7*q8^2*q9*s45*s51^2 + 3*q10*q19^2*q2*s51^3 - 3*q1*q19^2*q7*s51^3 + 
    20*q1*q2*q3*q7*s51^3 + 36*q10*q8*q9^2*s51^3]*
  ((F[1, 1, 2]*F[1, 1, 3])/9 - F[1, 1, 3]^2/18 + (F[1, 1, 1]*F[1, 1, 5])/9 + 
   (F[1, 1, 4]*F[1, 1, 5])/9 + (2*F[1, 1, 5]^2)/9 - 
   (F[1, 1, 2]*F[1, 1, 8])/9 + F[1, 1, 8]^2/18 - (F[1, 1, 1]*F[1, 1, 9])/9 - 
   (F[1, 1, 4]*F[1, 1, 9])/9 - (2*F[1, 1, 9]^2)/9 - F[2, 1, 5]/9 + 
   F[2, 1, 12]/9 - (2*F[1, 1, 5]*tci[1, 2])/9 + (2*F[1, 1, 9]*tci[1, 2])/9 + 
   (F[1, 2, 7]*tci[1, 2])/9 - (F[1, 2, 9]*tci[1, 2])/9) + 
 r[6*q1 - 28*q10 - 64*q2 + 3*q3 + 57*q5 + 24*q7 + 18*q8 - 108*q9 + 
    27*q2*q3*s12 + 25*q2*q5*s12 - 44*q5^2*s12 - 18*q2*q7*s12 - 27*q3*q7*s12 + 
    12*q5*q7*s12 + 12*q2*q8*s12 - 12*q8^2*s12 + 3*q3*q5^2*s12^2 + 
    9*q2*q3*q7*s12^2 - 9*q3*q5*q7*s12^2 + 32*q1*q10*s23 + 6*q1*q5*s23 + 
    51*q10*q5*s23 - 57*q5^2*s23 - 76*q1*q9*s23 - 32*q10*q9*s23 + 
    38*q5*q9*s23 + 19*q5^3*s12*s23 + 38*q1*q10*q5*s23^2 - 19*q1*q5^2*s23^2 + 
    19*q5^3*s23^2 - 38*q1*q10*q9*s23^2 + 9*q1*q2*s34 + 3*q1*q5*s34 + 
    10*q10*q5*s34 + 4*q2*q5*s34 + 9*q5^2*s34 + 9*q2*q7*s34 - 6*q1*q8*s34 + 
    24*q8^2*s34 - 10*q10*q9*s34 - 32*q2*q9*s34 + 32*q5*q9*s34 + 
    6*q1*q5^2*s23*s34 - 19*q5^3*s23*s34 - 19*q1*q5^3*s23^2*s34 - 
    3*q10*q2*q5*s34^2 - 12*q1*q8^2*s34^2 + 10*q2*q5*q9*s34^2 + 
    47*q1*q10*s45 + 18*q1*q2*s45 + 38*q10*q2*s45 - 36*q2*q3*s45 - 
    9*q1*q5*s45 - 48*q10*q5*s45 - 41*q2*q5*s45 + 38*q5^2*s45 + 9*q3*q7*s45 - 
    24*q1*q8*s45 - 6*q2*q8*s45 + 24*q3*q8*s45 + 24*q8^2*s45 + 38*q1*q9*s45 + 
    76*q2*q9*s45 - 76*q5*q9*s45 + 9*q3*q5*q7*s12*s45 + 
    3*q3*q5^2*q7*s12^2*s45 - 89*q1*q10*q5*s23*s45 + 32*q1*q5^2*s23*s45 - 
    32*q10*q5^2*s23*s45 - 19*q1*q10*q5^2*s23^2*s45 + 19*q1*q5^3*s23^2*s45 - 
    3*q1*q2*q5*s34*s45 + 3*q10*q2*q5*s34*s45 - 12*q1*q5^2*s34*s45 - 
    7*q10*q5^2*s34*s45 - 3*q2*q5^2*s34*s45 + 38*q5^3*s34*s45 - 
    24*q1*q8^2*s34*s45 - 32*q2*q5*q9*s34*s45 + 57*q1*q5^3*s23*s34*s45 + 
    6*q10*q2*q5^2*s34^2*s45 - 38*q1*q10*q2*s45^2 + 18*q1*q2*q3*s45^2 + 
    67*q1*q10*q5*s45^2 + 3*q1*q2*q5*s45^2 + 16*q10*q2*q5*s45^2 - 
    7*q1*q5^2*s45^2 + 7*q10*q5^2*s45^2 - 18*q1*q3*q8*s45^2 - 
    12*q1*q8^2*s45^2 + 38*q2*q5*q9*s45^2 + 32*q1*q10*q5^2*s23*s45^2 - 
    57*q1*q5^3*s23*s45^2 + 57*q10*q5^3*s23*s45^2 + 
    19*q1*q10*q5^3*s23^2*s45^2 + 6*q1*q2*q5^2*s34*s45^2 - 
    6*q10*q2*q5^2*s34*s45^2 - 57*q1*q5^3*s34*s45^2 + 57*q10*q5^3*s34*s45^2 + 
    19*q10*q2*q5^3*s34^2*s45^2 - 16*q1*q10*q2*q5*s45^3 - 
    7*q1*q10*q5^2*s45^3 - 6*q1*q2*q5^2*s45^3 + 6*q10*q2*q5^2*s45^3 + 
    57*q1*q5^3*s45^3 - 57*q10*q5^3*s45^3 - 57*q1*q10*q5^3*s23*s45^3 + 
    19*q1*q2*q5^3*s34*s45^3 - 19*q10*q2*q5^3*s34*s45^3 - 
    6*q1*q10*q2*q5^2*s45^4 + 57*q1*q10*q5^3*s45^4 - 19*q1*q2*q5^3*s45^4 + 
    19*q10*q2*q5^3*s45^4 - 19*q1*q10*q2*q5^3*s45^5 + 10*q1*q10*s51 - 
    18*q1*q2*s51 + 19*q10*q2*s51 + 30*q2*q3*s51 + 12*q1*q7*s51 - 
    36*q2*q7*s51 - 27*q3*q7*s51 + 12*q1*q8*s51 - 6*q2*q8*s51 + 6*q1*q9*s51 - 
    10*q10*q9*s51 + 38*q2*q9*s51 + 27*q2*q3*q7*s12*s51 + 12*q2*q8^2*s12*s51 - 
    32*q1*q10*q9*s23*s51 + 9*q1*q2*q7*s34*s51 + 12*q1*q8^2*s34*s51 - 
    19*q1*q10*q2*s45*s51 - 12*q1*q2*q3*s45*s51 + 3*q1*q3*q7*s45*s51 + 
    12*q1*q3*q8*s45*s51 + 24*q1*q8^2*s45*s51 + 12*q1*q3*q8^2*s45^2*s51 + 
    9*q1*q2*q3*s51^2 - 18*q1*q2*q7*s51^2 - 9*q1*q3*q7*s51^2 + 
    27*q2*q3*q7*s51^2 - 10*q1*q10*q9*s51^2 + 9*q1*q2*q3*q7*s51^3]*
  ((F[1, 1, 2]*F[1, 1, 8])/9 - F[1, 1, 8]^2/18 - F[1, 1, 9]^2/18 - 
   (F[1, 1, 2]*F[1, 1, 10])/9 + (F[1, 1, 9]*F[1, 1, 10])/9 - F[2, 1, 12]/9 - 
   F[2, 1, 15]/9 - tci[1, 1]^2/27 - (F[1, 1, 2]*tci[1, 2])/9 + 
   (F[1, 2, 9]*tci[1, 2])/9) + 
 r[-12*q1 - 106*q10 - 7*q2 - 78*q3 + 20*q4 + 4*q5 - 40*q7 - 31*q9 + 
    3*q3*q4*s12 - 26*q3*q5*s12 - 8*q3*q7*s12 - 6*q2*q8*s12 + 6*q7*q8*s12 + 
    68*q1*q10*s23 - 19*q10^2*s23 - 37*q10*q3*s23 + 28*q10*q4*s23 - 
    18*q3*q4*s23 + 6*q1*q5*s23 - 104*q10*q5*s23 - 74*q3*q5*s23 - 
    16*q5^2*s23 - 80*q1*q9*s23 - 14*q10*q9*s23 + 9*q3*q9*s23 - 24*q4*q9*s23 + 
    25*q5*q9*s23 - 20*q9^2*s23 - 17*q3*q4*q5*s12*s23 + 22*q1*q10*q5*s23^2 + 
    9*q1*q3*q5*s23^2 - 69*q10*q3*q5*s23^2 - 22*q3*q4*q5*s23^2 - 
    16*q1*q5^2*s23^2 - 36*q1*q10*q9*s23^2 - 9*q1*q3*q9*s23^2 + 
    6*q10*q3*q9*s23^2 + 6*q3*q4*q9*s23^2 + 9*q1*q5*q9*s23^2 + 
    18*q1*q9^2*s23^2 - 9*q3*q9^2*s23^2 - 51*q10^2*s34 + 32*q10*q4*s34 - 
    48*q10*q5*s34 - 96*q10*q7*s34 - 25*q10*q9*s34 + q2*q9*s34 - 
    12*q4*q9*s34 + 34*q5*q9*s34 + 57*q7*q9*s34 - 27*q8*q9*s34 + 35*q9^2*s34 - 
    32*q10^2*q7*s34^2 + 9*q10*q5*q7*s34^2 - 9*q5*q7*q9*s34^2 - 
    q2*q9^2*s34^2 + 6*q7*q9^2*s34^2 - 36*q8*q9^2*s34^2 - 37*q1*q10*s45 - 
    216*q10^2*s45 - 6*q10*q2*s45 - 158*q10*q3*s45 - 6*q1*q5*s45 - 
    241*q10*q5*s45 - 6*q2*q5*s45 - 74*q3*q5*s45 - 373*q10*q7*s45 - 
    188*q3*q7*s45 - 28*q5*q7*s45 - 21*q1*q8*s45 - 12*q2*q8*s45 - 
    18*q3*q8*s45 - 36*q7*q8*s45 + 30*q8^2*s45 + 52*q1*q9*s45 + 23*q2*q9*s45 + 
    54*q3*q9*s45 + 11*q5*q9*s45 - 27*q7*q9*s45 + 36*q8*q9*s45 + 73*q9^2*s45 - 
    20*q3*q5*q7*s12*s45 - 12*q7*q8^2*s12*s45 - 38*q10^3*s23*s45 - 
    38*q10^2*q3*s23*s45 - 32*q1*q10*q5*s23*s45 - 146*q10^2*q5*s23*s45 + 
    9*q1*q3*q5*s23*s45 - 153*q10*q3*q5*s23*s45 + 32*q1*q5^2*s23*s45 - 
    32*q10*q5^2*s23*s45 - 9*q1*q3*q9*s23*s45 + 9*q1*q5*q9*s23*s45 - 
    18*q1*q9^2*s23*s45 - 9*q5*q9^2*s23*s45 - 36*q9^3*s23*s45 - 
    57*q10^2*q3*q5*s23^2*s45 - 16*q1*q10*q5^2*s23^2*s45 - 76*q10^3*s34*s45 + 
    3*q10^2*q2*s34*s45 - 121*q10^2*q5*s34*s45 - 16*q10*q5^2*s34*s45 - 
    245*q10^2*q7*s34*s45 - 69*q10*q5*q7*s34*s45 - 6*q1*q8^2*s34*s45 - 
    7*q2*q5*q9*s34*s45 + 27*q5*q7*q9*s34*s45 - 27*q5*q8*q9*s34*s45 - 
    50*q2*q9^2*s34*s45 + 2*q5*q9^2*s34*s45 - 18*q7*q9^2*s34*s45 + 
    36*q8*q9^2*s34*s45 - 30*q9^3*s34*s45 - 38*q10^3*q7*s34^2*s45 - 
    32*q10^2*q5*q7*s34^2*s45 - q2*q5*q9^2*s34^2*s45 + 
    9*q5*q7*q9^2*s34^2*s45 - 36*q5*q8*q9^2*s34^2*s45 - 56*q2*q9^3*s34^2*s45 - 
    3*q1*q10^2*s45^2 - 95*q10^3*s45^2 + 9*q1*q10*q2*s45^2 - 
    3*q10^2*q2*s45^2 - 127*q10^2*q3*s45^2 + 9*q1*q2*q3*s45^2 + 
    10*q1*q10*q5*s45^2 - 210*q10^2*q5*s45^2 + 9*q1*q3*q5*s45^2 - 
    153*q10*q3*q5*s45^2 - 16*q1*q5^2*s45^2 + 16*q10*q5^2*s45^2 - 
    429*q10^2*q7*s45^2 + 9*q1*q3*q7*s45^2 - 311*q10*q3*q7*s45^2 - 
    231*q10*q5*q7*s45^2 - 74*q3*q5*q7*s45^2 - 18*q1*q3*q8*s45^2 - 
    6*q1*q8^2*s45^2 + 54*q7*q8^2*s45^2 - 9*q1*q3*q9*s45^2 - 
    9*q2*q3*q9*s45^2 + 9*q1*q5*q9*s45^2 + 9*q1*q7*q9*s45^2 + 
    54*q3*q7*q9*s45^2 + 9*q5*q7*q9*s45^2 + 18*q3*q8*q9*s45^2 + 
    108*q7*q8*q9*s45^2 - 72*q8^2*q9*s45^2 - 9*q1*q9^2*s45^2 - 
    7*q2*q9^2*s45^2 - 9*q3*q9^2*s45^2 + 9*q5*q9^2*s45^2 + 36*q7*q9^2*s45^2 - 
    63*q8*q9^2*s45^2 + 18*q9^3*s45^2 - 19*q10^3*q3*s23*s45^2 - 
    57*q10^3*q5*s23*s45^2 - 89*q10^2*q3*q5*s23*s45^2 + 
    32*q1*q10*q5^2*s23*s45^2 - 19*q10^3*q3*q5*s23^2*s45^2 - 
    57*q10^3*q5*s34*s45^2 - 133*q10^3*q7*s34*s45^2 - 
    153*q10^2*q5*q7*s34*s45^2 + 7*q2*q5*q9^2*s34*s45^2 + 
    27*q5*q8*q9^2*s34*s45^2 + 56*q2*q9^3*s34*s45^2 - 18*q5*q9^3*s34*s45^2 - 
    72*q8*q9^3*s34*s45^2 - 19*q10^3*q5*q7*s34^2*s45^2 - 
    28*q2*q5*q9^3*s34^2*s45^2 + 36*q5*q8*q9^3*s34^2*s45^2 + 
    3*q1*q10^2*q2*s45^3 - 38*q10^3*q3*s45^3 - 57*q10^3*q5*s45^3 - 
    89*q10^2*q3*q5*s45^3 - 16*q1*q10*q5^2*s45^3 - 152*q10^3*q7*s45^3 - 
    216*q10^2*q3*q7*s45^3 - 210*q10^2*q5*q7*s45^3 + 9*q1*q3*q5*q7*s45^3 - 
    153*q10*q3*q5*q7*s45^3 - 18*q1*q3*q7*q9*s45^3 + 9*q1*q5*q7*q9*s45^3 - 
    90*q7*q8^2*q9*s45^3 - 9*q1*q7*q9^2*s45^3 + 9*q5*q7*q9^2*s45^3 - 
    63*q7*q8*q9^2*s45^3 + 36*q8^2*q9^2*s45^3 - 19*q10^3*q3*q5*s23*s45^3 - 
    57*q10^3*q5*q7*s34*s45^3 - 19*q10^3*q3*q5*s45^4 - 57*q10^3*q3*q7*s45^4 - 
    57*q10^3*q5*q7*s45^4 - 89*q10^2*q3*q5*q7*s45^4 + 36*q7*q8^2*q9^2*s45^4 - 
    19*q10^3*q3*q5*q7*s45^5 + 10*q1*q10*s51 - 38*q10^2*s51 + 6*q10*q2*s51 - 
    28*q10*q3*s51 + 3*q2*q3*s51 + 28*q10*q4*s51 - 6*q3*q4*s51 - 
    12*q1*q7*s51 - 89*q10*q7*s51 - 9*q2*q7*s51 - 90*q3*q7*s51 + 
    14*q4*q7*s51 - 21*q1*q8*s51 - 27*q10*q8*s51 - 18*q3*q8*s51 - 
    48*q7*q8*s51 + 30*q8^2*s51 - q1*q9*s51 + 71*q10*q9*s51 - 32*q2*q9*s51 + 
    51*q3*q9*s51 - 36*q7*q9*s51 + 63*q8*q9*s51 - 68*q9^2*s51 - 
    12*q2*q8^2*s12*s51 - 68*q1*q10*q9*s23*s51 + 9*q10*q3*q9*s23*s51 + 
    21*q3*q4*q9*s23*s51 + 24*q1*q9^2*s23*s51 - 30*q10*q9^2*s23*s51 - 
    9*q4*q9^2*s23*s51 - 48*q9^3*s23*s51 + 4*q1*q10*q9^2*s23^2*s51 - 
    3*q10*q3*q9^2*s23^2*s51 - 12*q3*q4*q9^2*s23^2*s51 - 
    18*q1*q9^3*s23^2*s51 - 19*q10^3*s34*s51 + 3*q10^2*q2*s34*s51 - 
    92*q10^2*q7*s34*s51 + 32*q10*q4*q7*s34*s51 - 6*q1*q8^2*s34*s51 - 
    21*q4*q7*q9*s34*s51 - 63*q10*q8*q9*s34*s51 + 36*q10*q9^2*s34*s51 - 
    57*q2*q9^2*s34*s51 - 9*q7*q9^2*s34*s51 + 72*q8*q9^2*s34*s51 - 
    48*q9^3*s34*s51 - 19*q10^3*q7*s34^2*s51 - 3*q4*q7*q9^2*s34^2*s51 - 
    36*q10*q8*q9^2*s34^2*s51 - 28*q2*q9^3*s34^2*s51 - 38*q10^3*s45*s51 - 
    3*q1*q10*q2*s45*s51 - 3*q10^2*q2*s45*s51 - 38*q10^2*q3*s45*s51 - 
    3*q1*q2*q3*s45*s51 - 257*q10^2*q7*s45*s51 - 12*q1*q3*q7*s45*s51 - 
    186*q10*q3*q7*s45*s51 + 54*q7*q8^2*s45*s51 - 9*q2*q3*q9*s45*s51 + 
    36*q1*q7*q9*s45*s51 + 72*q3*q7*q9*s45*s51 + 90*q3*q8*q9*s45*s51 + 
    198*q7*q8*q9*s45*s51 - 72*q8^2*q9*s45*s51 - 18*q1*q9^2*s45*s51 + 
    51*q2*q9^2*s45*s51 - 36*q3*q9^2*s45*s51 + 54*q7*q9^2*s45*s51 - 
    36*q8*q9^2*s45*s51 + 30*q9^3*s45*s51 - 95*q10^3*q7*s34*s45*s51 + 
    112*q2*q9^3*s34*s45*s51 + 3*q1*q10^2*q2*s45^2*s51 - 
    19*q10^3*q3*s45^2*s51 - 133*q10^3*q7*s45^2*s51 - 
    165*q10^2*q3*q7*s45^2*s51 + 6*q1*q3*q8^2*s45^2*s51 - 
    18*q3*q8^2*q9*s45^2*s51 - 180*q7*q8^2*q9*s45^2*s51 - 
    27*q1*q7*q9^2*s45^2*s51 + 9*q3*q8*q9^2*s45^2*s51 - 
    180*q7*q8*q9^2*s45^2*s51 + 36*q8^2*q9^2*s45^2*s51 - 
    28*q2*q9^3*s45^2*s51 + 36*q8*q9^3*s45^2*s51 - 57*q10^3*q3*q7*s45^3*s51 + 
    108*q7*q8^2*q9^2*s45^3*s51 - 38*q10^2*q7*s51^2 - 18*q1*q3*q7*s51^2 - 
    28*q10*q3*q7*s51^2 + 28*q10*q4*q7*s51^2 + 18*q1*q3*q8*s51^2 + 
    6*q1*q8^2*s51^2 - 10*q1*q10*q9*s51^2 + 9*q3*q4*q9*s51^2 + 
    18*q1*q7*q9*s51^2 + 36*q3*q7*q9*s51^2 + 18*q4*q7*q9*s51^2 + 
    63*q10*q8*q9*s51^2 + 72*q3*q8*q9*s51^2 + 90*q7*q8*q9*s51^2 - 
    18*q1*q9^2*s51^2 - 36*q10*q9^2*s51^2 + 58*q2*q9^2*s51^2 - 
    30*q3*q9^2*s51^2 - 9*q4*q9^2*s51^2 + 9*q7*q9^2*s51^2 - 36*q8*q9^2*s51^2 + 
    48*q9^3*s51^2 - 3*q3*q4*q9^2*s23*s51^2 + 10*q1*q10*q9^3*s23^2*s51^2 - 
    19*q10^3*q7*s34*s51^2 + 9*q4*q7*q9^2*s34*s51^2 + 
    72*q10*q8*q9^2*s34*s51^2 + 56*q2*q9^3*s34*s51^2 - 38*q10^3*q7*s45*s51^2 - 
    38*q10^2*q3*q7*s45*s51^2 + 6*q1*q3*q8^2*s45*s51^2 - 
    18*q3*q8^2*q9*s45*s51^2 - 90*q7*q8^2*q9*s45*s51^2 - 
    36*q1*q7*q9^2*s45*s51^2 - 45*q3*q8*q9^2*s45*s51^2 - 
    171*q7*q8*q9^2*s45*s51^2 - 56*q2*q9^3*s45*s51^2 - 
    19*q10^3*q3*q7*s45^2*s51^2 + 36*q3*q8^2*q9^2*s45^2*s51^2 + 
    108*q7*q8^2*q9^2*s45^2*s51^2 - 3*q3*q4*q9^2*s51^3 - 18*q1*q7*q9^2*s51^3 - 
    18*q4*q7*q9^2*s51^3 - 36*q10*q8*q9^2*s51^3 - 54*q3*q8*q9^2*s51^3 - 
    54*q7*q8*q9^2*s51^3 - 28*q2*q9^3*s51^3 + 36*q3*q8^2*q9^2*s45*s51^3 + 
    36*q7*q8^2*q9^2*s45*s51^3]*(-F[1, 1, 2]^2/18 + 
   (F[1, 1, 2]*F[1, 1, 8])/9 - F[1, 1, 8]^2/18 - F[2, 1, 11]/9 - 
   F[2, 1, 12]/9 - tci[1, 1]^2/54 - (F[1, 1, 2]*tci[1, 2])/9 + 
   (F[1, 2, 9]*tci[1, 2])/9) + 
 r[22*q1 + 12*q10 + 35*q2 - 57*q3 - 3*q5 - 19*q7 + 114*q8 - 12*q9 - 
    95*q2*q3*s12 + 57*q3^2*s12 + 38*q3*q7*s12 + 76*q2*q8*s12 - 38*q3*q8*s12 - 
    19*q3^3*s12^2 - 38*q2*q3*q7*s12^2 + 19*q3^2*q7*s12^2 + 
    38*q2*q7*q8*s12^2 + 18*q1*q10*s23 - 25*q1*q3*s23 - 12*q10*q3*s23 + 
    44*q3^2*s23 - 19*q3^3*s12*s23 - 9*q1*q10*q5*s23^2 + 9*q10*q3*q5*s23^2 - 
    3*q3^2*q5*s23^2 - 19*q1*q2*s34 + 6*q10*q2*s34 - 3*q1*q5*s34 - 
    38*q1*q8*s34 - 12*q2*q9*s34 - 36*q1*q10*s45 - 38*q1*q2*s45 - 
    18*q10*q2*s45 + 41*q1*q3*s45 + 76*q2*q3*s45 - 38*q3^2*s45 + 9*q1*q5*s45 + 
    18*q10*q5*s45 - 19*q3*q7*s45 - 76*q1*q8*s45 - 38*q2*q8*s45 + 
    76*q3*q8*s45 + 6*q1*q9*s45 + 24*q2*q9*s45 - 24*q5*q9*s45 - 24*q9^2*s45 - 
    19*q3^3*q7*s12^2*s45 + 27*q1*q10*q5*s23*s45 - 9*q10*q3*q5*s23*s45 - 
    3*q10*q3^2*q5*s23^2*s45 + 3*q1*q2*q5*s34*s45 + 6*q10*q2*q5*s34*s45 - 
    12*q2*q5*q9*s34*s45 - 24*q2*q9^2*s34*s45 + 18*q1*q10*q2*s45^2 - 
    19*q1*q2*q3*s45^2 - 27*q1*q10*q5*s45^2 - 9*q1*q2*q5*s45^2 - 
    9*q10*q2*q5*s45^2 - 38*q1*q3*q8*s45^2 + 18*q2*q5*q9*s45^2 + 
    12*q2*q9^2*s45^2 - 12*q2*q5*q9^2*s34*s45^2 + 9*q1*q10*q2*q5*s45^3 - 
    9*q1*q10*s51 + 38*q1*q2*s51 - 9*q10*q2*s51 - 4*q1*q3*s51 - 70*q2*q3*s51 - 
    9*q3^2*s51 - 38*q1*q7*s51 + 57*q2*q7*s51 + 57*q3*q7*s51 + 32*q1*q8*s51 - 
    6*q2*q8*s51 - 32*q3*q8*s51 + 6*q1*q9*s51 + 6*q2*q9*s51 - 24*q9^2*s51 - 
    38*q2*q3^2*s12*s51 + 19*q3^3*s12*s51 - 89*q2*q3*q7*s12*s51 + 
    32*q3^2*q7*s12*s51 + 32*q2*q7*q8*s12*s51 - 19*q2*q3^2*q7*s12^2*s51 + 
    19*q3^3*q7*s12^2*s51 - 12*q1*q9^2*s23*s51 - 19*q1*q2*q7*s34*s51 - 
    12*q2*q9^2*s34*s51 + 9*q1*q10*q2*s45*s51 + 19*q1*q2*q3*s45*s51 + 
    3*q1*q3^2*s45*s51 + 19*q2*q3^2*s45*s51 - 38*q3^3*s45*s51 - 
    19*q1*q3*q7*s45*s51 + 32*q1*q3*q8*s45*s51 + 24*q2*q9^2*s45*s51 - 
    57*q3^3*q7*s12*s45*s51 - 16*q1*q2*q3*s51^2 - 7*q2*q3^2*s51^2 + 
    38*q1*q2*q7*s51^2 + 19*q1*q3*q7*s51^2 - 67*q2*q3*q7*s51^2 + 
    7*q3^2*q7*s51^2 - 10*q1*q3*q8*s51^2 + 10*q2*q7*q8*s51^2 + 
    12*q2*q9^2*s51^2 - 57*q2*q3^3*s12*s51^2 - 32*q2*q3^2*q7*s12*s51^2 + 
    57*q3^3*q7*s12*s51^2 - 19*q2*q3^3*q7*s12^2*s51^2 - 
    6*q1*q2*q3^2*s45*s51^2 + 57*q2*q3^3*s45*s51^2 - 57*q3^3*q7*s45*s51^2 - 
    19*q1*q2*q3^3*s45^2*s51^2 + 6*q1*q2*q3^2*s51^3 - 57*q2*q3^3*s51^3 - 
    16*q1*q2*q3*q7*s51^3 - 6*q1*q3^2*q7*s51^3 - 7*q2*q3^2*q7*s51^3 + 
    57*q3^3*q7*s51^3 - 57*q2*q3^3*q7*s12*s51^3 + 19*q1*q2*q3^3*s45*s51^3 - 
    19*q1*q3^3*q7*s45*s51^3 - 19*q1*q2*q3^3*s51^4 + 6*q1*q2*q3^2*q7*s51^4 + 
    19*q1*q3^3*q7*s51^4 - 57*q2*q3^3*q7*s51^4 - 19*q1*q2*q3^3*q7*s51^5]*
  (F[1, 1, 5]^2/18 + (F[1, 1, 1]*F[1, 1, 7])/9 - (F[1, 1, 5]*F[1, 1, 7])/9 - 
   F[1, 1, 8]^2/18 - (F[1, 1, 1]*F[1, 1, 9])/9 + (F[1, 1, 8]*F[1, 1, 9])/9 + 
   F[2, 1, 7]/9 - F[2, 1, 12]/9 - tci[1, 1]^2/27 - (F[1, 1, 7]*tci[1, 2])/9 + 
   (F[1, 2, 9]*tci[1, 2])/9) + 
 r[-22*q1 - 58*q10 - 38*q2 - 17*q3 + 32*q4 - 70*q5 - 73*q7 - 114*q8 + 
    95*q2*q3*s12 - 57*q3^2*s12 - 102*q3*q5*s12 - 178*q3*q7*s12 + 
    38*q4*q7*s12 - 38*q5*q7*s12 - 19*q7^2*s12 - 76*q2*q8*s12 + 38*q3*q8*s12 + 
    19*q3^3*s12^2 - 38*q3*q4*q5*s12^2 + 38*q2*q3*q7*s12^2 - 
    19*q3^2*q7*s12^2 - 76*q3*q5*q7*s12^2 - 38*q2*q7*q8*s12^2 - 
    18*q1*q10*s23 + 25*q1*q3*s23 + 2*q10*q3*s23 - 44*q3^2*s23 + 
    10*q10*q4*s23 - 54*q10*q5*s23 - 42*q3*q5*s23 + 19*q3^3*s12*s23 - 
    32*q3*q4*q5*s12*s23 + 9*q1*q10*q5*s23^2 - 19*q10*q3*q5*s23^2 + 
    3*q3^2*q5*s23^2 - 10*q3*q4*q5*s23^2 + 25*q1*q2*s34 + 6*q10*q2*s34 + 
    32*q10*q4*s34 + 6*q1*q5*s34 - 100*q10*q5*s34 - 76*q10*q7*s34 + 
    38*q4*q7*s34 - 38*q5*q7*s34 - 38*q7^2*s34 + 38*q1*q8*s34 - 6*q10*q9*s34 - 
    12*q2*q9*s34 + 24*q5*q9*s34 + 24*q9^2*s34 - 18*q10*q2*q5*s34^2 + 
    38*q10*q4*q7*s34^2 - 38*q10*q5*q7*s34^2 - 38*q10*q7^2*s34^2 + 
    18*q2*q5*q9*s34^2 + 12*q2*q9^2*s34^2 + 36*q1*q10*s45 + 32*q1*q2*s45 + 
    18*q10*q2*s45 - 41*q1*q3*s45 - 84*q10*q3*s45 - 76*q2*q3*s45 + 
    38*q3^2*s45 - 18*q1*q5*s45 - 188*q10*q5*s45 - 112*q3*q5*s45 - 
    399*q10*q7*s45 - 269*q3*q7*s45 - 178*q5*q7*s45 - 219*q7^2*s45 + 
    76*q1*q8*s45 + 38*q2*q8*s45 - 76*q3*q8*s45 - 6*q1*q9*s45 - 12*q2*q9*s45 + 
    24*q5*q9*s45 + 24*q9^2*s45 - 172*q3*q5*q7*s12*s45 - 146*q3*q7^2*s12*s45 - 
    38*q5*q7^2*s12*s45 - 38*q7^3*s12*s45 + 19*q3^3*q7*s12^2*s45 - 
    57*q3*q5*q7^2*s12^2*s45 - 27*q1*q10*q5*s23*s45 - 33*q10*q3*q5*s23*s45 + 
    3*q10*q3^2*q5*s23^2*s45 - 6*q1*q2*q5*s34*s45 + 6*q10*q2*q5*s34*s45 - 
    216*q10*q5*q7*s34*s45 - 257*q10*q7^2*s34*s45 - 38*q5*q7^2*s34*s45 - 
    38*q7^3*s34*s45 - 38*q10*q5*q7^2*s34^2*s45 - 38*q10*q7^3*s34^2*s45 + 
    12*q2*q5*q9^2*s34^2*s45 - 18*q1*q10*q2*s45^2 + 19*q1*q2*q3*s45^2 + 
    18*q1*q10*q5*s45^2 + 18*q1*q2*q5*s45^2 - 112*q10*q3*q5*s45^2 - 
    298*q10*q3*q7*s45^2 - 360*q10*q5*q7*s45^2 - 182*q3*q5*q7*s45^2 - 
    429*q10*q7^2*s45^2 - 210*q3*q7^2*s45^2 - 127*q5*q7^2*s45^2 - 
    95*q7^3*s45^2 + 38*q1*q3*q8*s45^2 - 18*q2*q5*q9*s45^2 - 
    12*q2*q9^2*s45^2 - 89*q3*q5*q7^2*s12*s45^2 - 57*q3*q7^3*s12*s45^2 - 
    19*q5*q7^3*s12*s45^2 - 19*q3*q5*q7^3*s12^2*s45^2 - 
    165*q10*q5*q7^2*s34*s45^2 - 133*q10*q7^3*s34*s45^2 - 
    19*q5*q7^3*s34*s45^2 + 12*q2*q5*q9^2*s34*s45^2 - 
    19*q10*q5*q7^3*s34^2*s45^2 - 182*q10*q3*q5*q7*s45^3 - 
    210*q10*q3*q7^2*s45^3 - 216*q10*q5*q7^2*s45^3 - 89*q3*q5*q7^2*s45^3 - 
    152*q10*q7^3*s45^3 - 57*q3*q7^3*s45^3 - 38*q5*q7^3*s45^3 - 
    19*q3*q5*q7^3*s12*s45^3 - 57*q10*q5*q7^3*s34*s45^3 - 
    89*q10*q3*q5*q7^2*s45^4 - 57*q10*q3*q7^3*s45^4 - 57*q10*q5*q7^3*s45^4 - 
    19*q3*q5*q7^3*s45^4 - 19*q10*q3*q5*q7^3*s45^5 + 9*q1*q10*s51 - 
    35*q1*q2*s51 + 9*q10*q2*s51 + 4*q1*q3*s51 - 10*q10*q3*s51 + 
    70*q2*q3*s51 + 9*q3^2*s51 + 10*q10*q4*s51 + 35*q1*q7*s51 - 
    86*q10*q7*s51 - 57*q2*q7*s51 - 131*q3*q7*s51 + 32*q4*q7*s51 - 
    48*q7^2*s51 - 32*q1*q8*s51 + 6*q2*q8*s51 + 32*q3*q8*s51 - 6*q1*q9*s51 + 
    6*q10*q9*s51 + 38*q2*q3^2*s12*s51 - 19*q3^3*s12*s51 + 
    89*q2*q3*q7*s12*s51 - 32*q3^2*q7*s12*s51 - 32*q2*q7*q8*s12*s51 + 
    19*q2*q3^2*q7*s12^2*s51 - 19*q3^3*q7*s12^2*s51 + 12*q1*q9^2*s23*s51 - 
    12*q10*q9^2*s23*s51 + 28*q1*q2*q7*s34*s51 + 32*q10*q4*q7*s34*s51 - 
    92*q10*q7^2*s34*s51 - 19*q7^3*s34*s51 - 12*q2*q9^2*s34*s51 - 
    19*q10*q7^3*s34^2*s51 - 9*q1*q10*q2*s45*s51 - 19*q1*q2*q3*s45*s51 - 
    3*q1*q3^2*s45*s51 - 19*q2*q3^2*s45*s51 + 38*q3^3*s45*s51 + 
    19*q1*q3*q7*s45*s51 - 126*q10*q3*q7*s45*s51 - 245*q10*q7^2*s45*s51 - 
    121*q3*q7^2*s45*s51 - 76*q7^3*s45*s51 - 32*q1*q3*q8*s45*s51 - 
    12*q2*q9^2*s45*s51 + 57*q3^3*q7*s12*s45*s51 - 95*q10*q7^3*s34*s45*s51 - 
    153*q10*q3*q7^2*s45^2*s51 - 133*q10*q7^3*s45^2*s51 - 
    57*q3*q7^3*s45^2*s51 - 57*q10*q3*q7^3*s45^3*s51 + 16*q1*q2*q3*s51^2 + 
    7*q2*q3^2*s51^2 - 38*q1*q2*q7*s51^2 - 19*q1*q3*q7*s51^2 - 
    10*q10*q3*q7*s51^2 + 67*q2*q3*q7*s51^2 - 7*q3^2*q7*s51^2 + 
    10*q10*q4*q7*s51^2 + 3*q1*q7^2*s51^2 - 32*q10*q7^2*s51^2 - 
    3*q2*q7^2*s51^2 + 10*q1*q3*q8*s51^2 - 10*q2*q7*q8*s51^2 + 
    57*q2*q3^3*s12*s51^2 + 32*q2*q3^2*q7*s12*s51^2 - 57*q3^3*q7*s12*s51^2 + 
    19*q2*q3^3*q7*s12^2*s51^2 + 3*q1*q2*q7^2*s34*s51^2 - 
    19*q10*q7^3*s34*s51^2 + 6*q1*q2*q3^2*s45*s51^2 - 57*q2*q3^3*s45*s51^2 + 
    57*q3^3*q7*s45*s51^2 - 32*q10*q3*q7^2*s45*s51^2 - 38*q10*q7^3*s45*s51^2 + 
    19*q1*q2*q3^3*s45^2*s51^2 - 19*q10*q3*q7^3*s45^2*s51^2 - 
    6*q1*q2*q3^2*s51^3 + 57*q2*q3^3*s51^3 + 16*q1*q2*q3*q7*s51^3 + 
    6*q1*q3^2*q7*s51^3 + 7*q2*q3^2*q7*s51^3 - 57*q3^3*q7*s51^3 - 
    3*q1*q2*q7^2*s51^3 + 57*q2*q3^3*q7*s12*s51^3 - 19*q1*q2*q3^3*s45*s51^3 + 
    19*q1*q3^3*q7*s45*s51^3 + 19*q1*q2*q3^3*s51^4 - 6*q1*q2*q3^2*q7*s51^4 - 
    19*q1*q3^3*q7*s51^4 + 57*q2*q3^3*q7*s51^4 + 19*q1*q2*q3^3*q7*s51^5]*
  (F[1, 1, 5]^2/18 + (F[1, 1, 1]*F[1, 1, 7])/9 - (F[1, 1, 5]*F[1, 1, 7])/9 - 
   F[1, 1, 8]^2/18 - (F[1, 1, 1]*F[1, 1, 9])/9 + (F[1, 1, 8]*F[1, 1, 9])/9 + 
   F[2, 1, 7]/9 - F[2, 1, 12]/9 - tci[1, 1]^2/27 - (F[1, 1, 7]*tci[1, 2])/9 + 
   (F[1, 2, 9]*tci[1, 2])/9) + 
 r[20*q1 - 21*q10 - 22*q2 - 35*q3 + 10*q5 + 12*q7 - 3*q8 + 9*q9 - 
    44*q2*q3*s12 + 16*q3^2*s12 + 15*q3*q7*s12 + 30*q2*q8*s12 + 18*q3*q8*s12 - 
    33*q7*q8*s12 + 24*q8^2*s12 - 12*q2*q3*q7*s12^2 + 16*q3^2*q7*s12^2 + 
    12*q2*q7*q8*s12^2 + 30*q7*q8^2*s12^2 + 3*q1*q10*s23 + 9*q11*q3*s23 + 
    19*q10*q5*s23 - 9*q11*q5*s23 + 9*q3*q5*s23 - 3*q1*q9*s23 - 3*q10*q9*s23 + 
    16*q10^2*s34 - 9*q1*q11*s34 - 18*q10*q11*s34 + 12*q1*q2*s34 - 
    20*q10*q2*s34 - 3*q1*q5*s34 + 7*q10*q5*s34 + 9*q11*q5*s34 - 
    36*q11*q8*s34 + 18*q5*q8*s34 + 6*q8^2*s34 + 18*q10*q9*s34 + 6*q2*q9*s34 - 
    9*q5*q9*s34 + 36*q8*q9*s34 - 12*q9^2*s34 + 16*q10^2*q2*s34^2 - 
    12*q10*q2*q5*s34^2 - 18*q11*q5*q8*s34^2 + 18*q11*q8^2*s34^2 + 
    12*q2*q5*q9*s34^2 + 36*q5*q8*q9*s34^2 - 18*q8^2*q9*s34^2 + 
    30*q2*q9^2*s34^2 + 36*q8*q9^2*s34^2 + 4*q1*q10*s45 - 18*q10*q11*s45 - 
    37*q1*q2*s45 + 29*q10*q2*s45 - 16*q2^2*s45 + 3*q1*q3*s45 + 6*q10*q3*s45 + 
    9*q11*q3*s45 + 44*q2*q3*s45 + 22*q10*q5*s45 - 9*q11*q5*s45 + 
    9*q10*q7*s45 - 18*q11*q7*s45 + 6*q3*q7*s45 + 3*q1*q8*s45 - 18*q2*q8*s45 - 
    30*q3*q8*s45 + 21*q7*q8*s45 - 18*q8^2*s45 + 6*q1*q9*s45 + 9*q5*q9*s45 - 
    18*q7*q9*s45 + 12*q9^2*s45 - 66*q7*q8^2*s12*s45 + 16*q10^2*q5*s23*s45 + 
    6*q10*q3*q5*s23*s45 + 9*q1^2*q11*s34*s45 - 9*q1^2*q2*s34*s45 + 
    16*q10*q2^2*s34*s45 + 32*q10^2*q5*s34*s45 + 12*q1*q2*q5*s34*s45 + 
    16*q10*q2*q5*s34*s45 + 18*q11*q5*q8*s34*s45 - 6*q1*q8^2*s34*s45 + 
    18*q11*q8^2*s34*s45 - 54*q5*q8*q9*s34*s45 - 18*q8^2*q9*s34*s45 - 
    90*q2*q9^2*s34*s45 + 36*q8*q9^2*s34*s45 + 16*q10^2*q2*q5*s34^2*s45 - 
    18*q11*q5*q8^2*s34^2*s45 + 18*q5*q8^2*q9*s34^2*s45 + 
    30*q2*q5*q9^2*s34^2*s45 - 36*q5*q8*q9^2*s34^2*s45 + 9*q1^2*q11*s45^2 + 
    9*q1*q10*q11*s45^2 - 9*q1^2*q2*s45^2 - 20*q1*q10*q2*s45^2 + 
    32*q1*q2^2*s45^2 - 16*q10*q2^2*s45^2 + 18*q1*q11*q3*s45^2 - 
    12*q1*q2*q3*s45^2 + 18*q1*q11*q5*s45^2 - 18*q1*q2*q5*s45^2 + 
    6*q10*q3*q7*s45^2 - 6*q1*q3*q8*s45^2 + 18*q11*q3*q8*s45^2 + 
    18*q11*q5*q8*s45^2 - 36*q11*q7*q8*s45^2 - 6*q1*q8^2*s45^2 - 
    36*q11*q8^2*s45^2 + 72*q7*q8^2*s45^2 + 18*q2*q5*q9*s45^2 - 
    18*q5*q8*q9*s45^2 + 54*q7*q8*q9*s45^2 + 30*q2*q9^2*s45^2 - 
    36*q8*q9^2*s45^2 + 9*q1^2*q11*q5*s34*s45^2 - 9*q1^2*q2*q5*s34*s45^2 + 
    18*q11*q5*q8^2*s34*s45^2 - 18*q5*q8^2*q9*s34*s45^2 - 
    30*q2*q5*q9^2*s34*s45^2 + 36*q5*q8*q9^2*s34*s45^2 + 
    9*q1^2*q10*q11*s45^3 - 9*q1^2*q10*q2*s45^3 + 16*q1*q10*q2^2*s45^3 - 
    36*q11*q7*q8^2*s45^3 - 36*q7*q8^2*q9*s45^3 + 12*q1*q10*s51 + 
    45*q1*q11*s51 + 9*q10*q11*s51 - 39*q1*q2*s51 + q10*q2*s51 + 16*q2^2*s51 + 
    9*q11*q3*s51 + 3*q2*q3*s51 - 6*q1*q7*s51 + 9*q10*q7*s51 + 63*q11*q7*s51 - 
    30*q2*q7*s51 + 15*q3*q7*s51 + 48*q2*q8*s51 - 33*q3*q8*s51 - 
    84*q7*q8*s51 - 6*q8^2*s51 - 12*q1*q9*s51 - 12*q10*q9*s51 - 18*q2*q9*s51 - 
    18*q7*q9*s51 - 24*q9^2*s51 - 16*q2^2*q3*s12*s51 - 32*q2*q3^2*s12*s51 - 
    8*q2*q3*q7*s12*s51 + 32*q3^2*q7*s12*s51 + 60*q2*q7*q8*s12*s51 - 
    30*q2*q8^2*s12*s51 + 30*q7*q8^2*s12*s51 - 16*q2*q3^2*q7*s12^2*s51 - 
    30*q2*q7*q8^2*s12^2*s51 - 9*q1*q10*q9*s23*s51 + 6*q1*q9^2*s23*s51 + 
    6*q10*q9^2*s23*s51 - 9*q1^2*q11*s34*s51 + 9*q1^2*q2*s34*s51 + 
    16*q10*q2^2*s34*s51 - 18*q1*q11*q7*s34*s51 + 12*q1*q2*q7*s34*s51 - 
    54*q10*q11*q8*s34*s51 - 18*q11*q8^2*s34*s51 + 72*q10*q8*q9*s34*s51 + 
    18*q8^2*q9*s34*s51 - 36*q10*q9^2*s34*s51 - 60*q2*q9^2*s34*s51 - 
    36*q8*q9^2*s34*s51 + 18*q10*q11*q8^2*s34^2*s51 - 
    18*q10*q8^2*q9*s34^2*s51 + 36*q10*q8*q9^2*s34^2*s51 - 
    9*q1^2*q11*s45*s51 - 18*q1*q10*q11*s45*s51 + 9*q1^2*q2*s45*s51 + 
    8*q1*q10*q2*s45*s51 - 16*q10*q2^2*s45*s51 + 18*q1*q11*q3*s45*s51 - 
    8*q1*q2*q3*s45*s51 + 32*q2^2*q3*s45*s51 + 16*q2*q3^2*s45*s51 + 
    6*q10*q3*q7*s45*s51 - 3*q1*q3*q8*s45*s51 + 18*q11*q3*q8*s45*s51 + 
    18*q11*q7*q8*s45*s51 + 6*q1*q8^2*s45*s51 + 30*q3*q8^2*s45*s51 + 
    36*q7*q8^2*s45*s51 + 18*q3*q8*q9*s45*s51 + 72*q7*q8*q9*s45*s51 + 
    60*q2*q9^2*s45*s51 + 9*q1^2*q10*q11*s45^2*s51 - 9*q1^2*q10*q2*s45^2*s51 + 
    16*q1*q10*q2^2*s45^2*s51 - 9*q1^2*q11*q3*s45^2*s51 + 
    9*q1^2*q2*q3*s45^2*s51 - 16*q1*q2^2*q3*s45^2*s51 + 
    6*q1*q3*q8^2*s45^2*s51 - 18*q11*q3*q8^2*s45^2*s51 - 
    54*q11*q7*q8^2*s45^2*s51 - 18*q3*q8^2*q9*s45^2*s51 - 
    54*q7*q8^2*q9*s45^2*s51 + 9*q1^2*q11*s51^2 - 9*q1^2*q2*s51^2 - 
    16*q2*q3^2*s51^2 + 54*q1*q11*q7*s51^2 - 39*q1*q2*q7*s51^2 + 
    4*q2*q3*q7*s51^2 + 16*q3^2*q7*s51^2 + 18*q11*q3*q8*s51^2 + 
    18*q11*q7*q8*s51^2 + 48*q2*q7*q8*s51^2 - 12*q1*q10*q9*s51^2 + 
    18*q3*q8*q9*s51^2 + 18*q7*q8*q9*s51^2 + 30*q2*q9^2*s51^2 - 
    32*q2*q3^2*q7*s12*s51^2 - 30*q2*q7*q8^2*s12*s51^2 + 
    6*q1*q10*q9^2*s23*s51^2 - 9*q1^2*q11*q7*s34*s51^2 + 
    9*q1^2*q2*q7*s34*s51^2 - 18*q10*q11*q8^2*s34*s51^2 + 
    18*q10*q8^2*q9*s34*s51^2 - 36*q10*q8*q9^2*s34*s51^2 - 
    18*q11*q3*q8^2*s45*s51^2 - 18*q11*q7*q8^2*s45*s51^2 - 
    18*q3*q8^2*q9*s45*s51^2 - 18*q7*q8^2*q9*s45*s51^2 + 9*q1^2*q11*q7*s51^3 - 
    9*q1^2*q2*q7*s51^3 - 16*q2*q3^2*q7*s51^3]*
  (F[1, 1, 1]^2/18 - (F[1, 1, 1]*F[1, 1, 2])/9 - F[1, 1, 2]^2/3 - 
   (F[1, 1, 1]*F[1, 1, 4])/9 + (F[1, 1, 2]*F[1, 1, 8])/9 - F[1, 1, 8]^2/18 + 
   (F[1, 1, 1]*F[1, 1, 9])/9 + (F[1, 1, 4]*F[1, 1, 9])/9 + 
   (2*F[1, 1, 9]^2)/9 + F[2, 1, 2]/9 - F[2, 1, 12]/9 - tci[1, 1]^2/18 + 
   (F[1, 1, 4]*tci[1, 2])/9 - (2*F[1, 1, 9]*tci[1, 2])/9 + 
   (F[1, 2, 9]*tci[1, 2])/9) + 
 r[-20*q1 - 35*q10 - 124*q2 + 23*q3 - 9*q5 - 7*q7 + 60*q8 - 144*q9 + 
    33*q2*q3*s12 - 9*q3*q5*s12 - 62*q2*q7*s12 + 9*q3*q7*s12 - 9*q5*q7*s12 + 
    40*q2*q8*s12 - 20*q3*q8*s12 + 24*q8^2*s12 + 11*q2*q3*q7*s12^2 - 
    9*q3*q5*q7*s12^2 + 20*q2*q7*q8*s12^2 - 14*q1*q10*s23 - 9*q10*q3*s23 - 
    72*q1*q5*s23 + 62*q10*q5*s23 - 9*q3*q5*s23 - 56*q1*q9*s23 - 
    16*q10*q9*s23 + 64*q5*q9*s23 + 48*q9^2*s23 + 31*q1*q10*q5*s23^2 - 
    9*q10*q3*q5*s23^2 - 16*q1*q10*q9*s23^2 + 32*q1^2*s34 + 51*q1*q2*s34 - 
    51*q1*q5*s34 + 42*q10*q5*s34 - 9*q10*q7*s34 + 31*q2*q7*s34 - 
    9*q5*q7*s34 - 20*q1*q8*s34 - 48*q8^2*s34 - 20*q10*q9*s34 - 40*q2*q9*s34 + 
    40*q5*q9*s34 + 24*q9^2*s34 - 32*q1^2*q5*s23*s34 + 11*q10*q2*q5*s34^2 - 
    9*q10*q5*q7*s34^2 + 24*q1*q8^2*s34^2 + 20*q2*q5*q9*s34^2 - 32*q1^2*s45 + 
    88*q1*q10*s45 - 12*q1*q11*s45 - 24*q10*q11*s45 - 2*q1*q2*s45 + 
    34*q10*q2*s45 - 18*q10*q3*s45 - 12*q11*q3*s45 - 33*q2*q3*s45 + 
    127*q1*q5*s45 - 100*q10*q5*s45 + 12*q11*q5*s45 - 18*q3*q5*s45 - 
    36*q10*q7*s45 + 12*q11*q7*s45 - 36*q3*q7*s45 - 18*q5*q7*s45 - 
    16*q1*q8*s45 - 48*q11*q8*s45 - 20*q2*q8*s45 + 40*q3*q8*s45 - 
    24*q7*q8*s45 - 24*q8^2*s45 + 40*q1*q9*s45 + 80*q2*q9*s45 - 
    128*q5*q9*s45 + 48*q8*q9*s45 - 72*q9^2*s45 - 9*q3*q5*q7*s12*s45 + 
    24*q7*q8^2*s12*s45 - 93*q1*q10*q5*s23*s45 - 9*q10*q3*q5*s23*s45 - 
    12*q1^2*q11*s34*s45 - 20*q1^2*q2*s34*s45 + 64*q1^2*q5*s34*s45 - 
    12*q1*q11*q5*s34*s45 + 51*q1*q2*q5*s34*s45 - 11*q10*q2*q5*s34*s45 - 
    27*q10*q5*q7*s34*s45 - 24*q11*q5*q8*s34*s45 + 48*q1*q8^2*s34*s45 + 
    24*q11*q8^2*s34*s45 - 40*q2*q5*q9*s34*s45 + 24*q5*q8*q9*s34*s45 - 
    24*q8^2*q9*s34*s45 + 24*q5*q9^2*s34*s45 + 24*q8*q9^2*s34*s45 - 
    12*q1^2*q11*s45^2 - 24*q1*q10*q11*s45^2 + 44*q1^2*q2*s45^2 - 
    46*q1*q10*q2*s45^2 - 24*q1*q11*q3*s45^2 + 11*q1*q2*q3*s45^2 + 
    84*q1*q10*q5*s45^2 - 24*q1*q11*q5*s45^2 - 31*q1*q2*q5*s45^2 + 
    22*q10*q2*q5*s45^2 - 18*q10*q3*q5*s45^2 - 36*q10*q3*q7*s45^2 - 
    36*q10*q5*q7*s45^2 - 18*q3*q5*q7*s45^2 + 4*q1*q3*q8*s45^2 - 
    24*q11*q3*q8*s45^2 - 24*q11*q5*q8*s45^2 + 24*q11*q7*q8*s45^2 + 
    24*q1*q8^2*s45^2 + 24*q11*q8^2*s45^2 - 24*q7*q8^2*s45^2 + 
    40*q2*q5*q9*s45^2 + 24*q5*q8*q9*s45^2 - 24*q8^2*q9*s45^2 + 
    24*q8*q9^2*s45^2 - 12*q1^2*q11*q5*s34*s45^2 - 20*q1^2*q2*q5*s34*s45^2 - 
    24*q11*q5*q8^2*s34*s45^2 + 24*q5*q8^2*q9*s34*s45^2 - 
    24*q5*q8*q9^2*s34*s45^2 - 12*q1^2*q10*q11*s45^3 + 12*q1^2*q10*q2*s45^3 - 
    22*q1*q10*q2*q5*s45^3 - 18*q10*q3*q5*q7*s45^3 + 24*q11*q7*q8^2*s45^3 - 
    37*q1*q10*s51 - 48*q1*q11*s51 + 72*q10*q11*s51 - 102*q1*q2*s51 + 
    23*q10*q2*s51 - 9*q10*q3*s51 + 21*q2*q3*s51 + 46*q1*q7*s51 - 
    9*q10*q7*s51 - 48*q11*q7*s51 - 144*q2*q7*s51 + 18*q3*q7*s51 + 
    40*q1*q8*s51 + 72*q11*q8*s51 + 20*q2*q8*s51 - 16*q3*q8*s51 + 
    24*q7*q8*s51 + 48*q8^2*s51 + 48*q1*q9*s51 - 44*q10*q9*s51 + 
    40*q2*q9*s51 - 72*q8*q9*s51 + 33*q2*q3*q7*s12*s51 + 40*q2*q7*q8*s12*s51 + 
    56*q1*q10*q9*s23*s51 - 24*q1*q9^2*s23*s51 - 24*q1*q10*q9^2*s23^2*s51 + 
    12*q1^2*q11*s34*s51 + 20*q1^2*q2*s34*s51 + 12*q1*q11*q7*s34*s51 + 
    51*q1*q2*q7*s34*s51 - 24*q10*q11*q8*s34*s51 - 48*q1*q8^2*s34*s51 - 
    24*q11*q8^2*s34*s51 + 24*q10*q8*q9*s34*s51 + 24*q8^2*q9*s34*s51 - 
    24*q8*q9^2*s34*s51 + 12*q1^2*q11*s45*s51 + 12*q1*q10*q11*s45*s51 + 
    20*q1^2*q2*s45*s51 - 35*q1*q10*q2*s45*s51 - 12*q1*q11*q3*s45*s51 + 
    13*q1*q2*q3*s45*s51 - 9*q1*q3*q7*s45*s51 - 27*q10*q3*q7*s45*s51 + 
    40*q1*q3*q8*s45*s51 - 24*q11*q3*q8*s45*s51 - 24*q11*q7*q8*s45*s51 - 
    72*q1*q8^2*s45*s51 - 24*q11*q8^2*s45*s51 + 24*q8^2*q9*s45*s51 - 
    24*q8*q9^2*s45*s51 - 12*q1^2*q10*q11*s45^2*s51 + 
    12*q1^2*q10*q2*s45^2*s51 + 12*q1^2*q11*q3*s45^2*s51 - 
    12*q1^2*q2*q3*s45^2*s51 - 24*q1*q3*q8^2*s45^2*s51 + 
    24*q11*q3*q8^2*s45^2*s51 + 24*q11*q7*q8^2*s45^2*s51 - 12*q1^2*q11*s51^2 - 
    20*q1^2*q2*s51^2 + 22*q1*q2*q3*s51^2 + 32*q1^2*q7*s51^2 - 
    60*q1*q11*q7*s51^2 - 102*q1*q2*q7*s51^2 + 9*q1*q3*q7*s51^2 - 
    9*q10*q3*q7*s51^2 + 44*q2*q3*q7*s51^2 + 96*q10*q11*q8*s51^2 - 
    40*q1*q3*q8*s51^2 + 40*q2*q7*q8*s51^2 + 24*q1*q8^2*s51^2 + 
    24*q11*q8^2*s51^2 + 28*q1*q10*q9*s51^2 - 96*q10*q8*q9*s51^2 - 
    24*q8^2*q9*s51^2 + 24*q10*q9^2*s51^2 + 24*q8*q9^2*s51^2 - 
    24*q1*q10*q9^2*s23*s51^2 + 12*q1^2*q11*q7*s34*s51^2 + 
    20*q1^2*q2*q7*s34*s51^2 - 24*q10*q11*q8^2*s34*s51^2 + 
    24*q10*q8^2*q9*s34*s51^2 - 24*q10*q8*q9^2*s34*s51^2 + 
    24*q1*q3*q8^2*s45*s51^2 - 12*q1^2*q11*q7*s51^3 - 20*q1^2*q2*q7*s51^3 + 
    22*q1*q2*q3*q7*s51^3 + 24*q10*q11*q8^2*s51^3 - 24*q10*q8^2*q9*s51^3 + 
    24*q10*q8*q9^2*s51^3]*(-(F[1, 1, 1]*F[1, 1, 2])/18 - F[1, 1, 2]^2/3 - 
   (F[1, 1, 1]*F[1, 1, 4])/9 + (F[1, 1, 1]*F[1, 1, 6])/18 - 
   (F[1, 1, 2]*F[1, 1, 6])/18 + (F[1, 1, 2]*F[1, 1, 8])/9 - F[1, 1, 8]^2/18 + 
   (F[1, 1, 1]*F[1, 1, 9])/9 + (F[1, 1, 4]*F[1, 1, 9])/9 + 
   (2*F[1, 1, 9]^2)/9 - F[2, 1, 12]/9 - (11*tci[1, 1]^2)/108 + 
   (F[1, 1, 1]*tci[1, 2])/9 - (F[1, 1, 2]*tci[1, 2])/18 + 
   (F[1, 1, 4]*tci[1, 2])/9 - (F[1, 1, 6]*tci[1, 2])/18 - 
   (2*F[1, 1, 9]*tci[1, 2])/9 + (F[1, 2, 9]*tci[1, 2])/9) + 
 r[-8*q1 - 27*q10 - 4*q2 - q3 + 26*q5 + 17*q7 - 21*q8 + 48*q9 - 9*q3*q5*s12 - 
    19*q3*q7*s12 - 3*q2*q8*s12 + 6*q8^2*s12 + 90*q1*q10*s23 - 9*q11*q3*s23 + 
    36*q1*q5*s23 - 7*q10*q5*s23 + 9*q11*q5*s23 - 16*q5^2*s23 - 60*q1*q9*s23 + 
    9*q10*q9*s23 - 18*q5*q9*s23 - 60*q9^2*s23 + 12*q1*q10*q5*s23^2 - 
    16*q1*q5^2*s23^2 - 42*q1*q10*q9*s23^2 - 16*q1^2*s34 + 9*q1*q11*s34 + 
    18*q10*q11*s34 - 10*q1*q2*s34 + q1*q5*s34 - 19*q10*q5*s34 - 
    9*q11*q5*s34 - 9*q10*q7*s34 + 18*q1*q8*s34 + 36*q11*q8*s34 + 
    24*q8^2*s34 + 33*q5*q9*s34 - 18*q8*q9*s34 + 42*q9^2*s34 + 
    16*q1^2*q5*s23*s34 + 18*q11*q5*q8*s34^2 - 30*q1*q8^2*s34^2 - 
    18*q11*q8^2*s34^2 - 36*q5*q8*q9*s34^2 + 18*q8^2*q9*s34^2 - 
    36*q8*q9^2*s34^2 + 16*q1^2*s45 - 78*q1*q10*s45 + 18*q1*q11*s45 + 
    54*q10*q11*s45 + 29*q1*q2*s45 - 3*q10*q2*s45 + 9*q11*q3*s45 - 
    48*q1*q5*s45 - 2*q10*q5*s45 - 9*q11*q5*s45 - 3*q2*q5*s45 - 9*q10*q7*s45 - 
    22*q3*q7*s45 - 6*q5*q7*s45 + 72*q11*q8*s45 - 6*q2*q8*s45 - 9*q3*q8*s45 - 
    12*q8^2*s45 + 18*q1*q9*s45 - 3*q2*q9*s45 + 30*q5*q9*s45 - 54*q8*q9*s45 + 
    90*q9^2*s45 - 6*q3*q5*q7*s12*s45 - 16*q3*q7^2*s12*s45 - 
    8*q1*q10*q5*s23*s45 + 32*q1*q5^2*s23*s45 - 32*q10*q5^2*s23*s45 - 
    16*q1*q10*q5^2*s23^2*s45 + 9*q1^2*q11*s34*s45 + 7*q1^2*q2*s34*s45 - 
    32*q1^2*q5*s34*s45 + 18*q1*q11*q5*s34*s45 - 10*q1*q2*q5*s34*s45 - 
    16*q10*q5^2*s34*s45 - 6*q10*q5*q7*s34*s45 + 18*q11*q5*q8*s34*s45 - 
    60*q1*q8^2*s34*s45 - 54*q11*q8^2*s34*s45 + 3*q2*q5*q9*s34*s45 - 
    36*q5*q8*q9*s34*s45 + 54*q8^2*q9*s34*s45 - 6*q2*q9^2*s34*s45 - 
    30*q5*q9^2*s34*s45 - 108*q8*q9^2*s34*s45 + 18*q11*q5*q8^2*s34^2*s45 - 
    18*q5*q8^2*q9*s34^2*s45 + 36*q5*q8*q9^2*s34^2*s45 + 9*q1^2*q11*s45^2 + 
    27*q1*q10*q11*s45^2 - 25*q1^2*q2*s45^2 + 12*q1*q10*q2*s45^2 + 
    18*q1*q11*q3*s45^2 - 4*q1*q10*q5*s45^2 + 18*q1*q11*q5*s45^2 - 
    6*q1*q2*q5*s45^2 - 16*q1*q5^2*s45^2 + 16*q10*q5^2*s45^2 - 
    6*q10*q5*q7*s45^2 - 18*q1*q3*q8*s45^2 + 18*q11*q3*q8*s45^2 + 
    18*q11*q5*q8*s45^2 - 30*q1*q8^2*s45^2 + 6*q2*q5*q9*s45^2 - 
    18*q5*q8*q9*s45^2 + 36*q8^2*q9*s45^2 + 6*q2*q9^2*s45^2 - 
    36*q8*q9^2*s45^2 + 32*q1*q10*q5^2*s23*s45^2 + 9*q1^2*q11*q5*s34*s45^2 + 
    7*q1^2*q2*q5*s34*s45^2 + 18*q11*q5*q8^2*s34*s45^2 - 
    18*q5*q8^2*q9*s34*s45^2 - 6*q2*q5*q9^2*s34*s45^2 + 
    36*q5*q8*q9^2*s34*s45^2 + 9*q1^2*q10*q11*s45^3 - 9*q1^2*q10*q2*s45^3 - 
    16*q1*q10*q5^2*s45^3 + 48*q1*q10*s51 + 27*q1*q11*s51 - 117*q10*q11*s51 + 
    11*q1*q2*s51 - 3*q10*q2*s51 - 9*q11*q3*s51 + 3*q2*q3*s51 - 18*q1*q7*s51 + 
    9*q11*q7*s51 + 16*q2*q7*s51 - 7*q3*q7*s51 - 16*q7^2*s51 - 6*q1*q8*s51 - 
    18*q10*q8*s51 - 108*q11*q8*s51 + 12*q2*q8*s51 + 9*q3*q8*s51 + 
    6*q7*q8*s51 - 24*q8^2*s51 - 48*q1*q9*s51 + 117*q10*q9*s51 - 
    18*q3*q9*s51 + 126*q8*q9*s51 - 78*q9^2*s51 - 3*q2*q7*q8*s12*s51 - 
    6*q2*q8^2*s12*s51 + 6*q7*q8^2*s12*s51 - 120*q1*q10*q9*s23*s51 + 
    30*q1*q9^2*s23*s51 - 36*q10*q9^2*s23*s51 + 30*q1*q10*q9^2*s23^2*s51 - 
    9*q1^2*q11*s34*s51 - 7*q1^2*q2*s34*s51 - 10*q1*q2*q7*s34*s51 + 
    90*q10*q11*q8*s34*s51 + 60*q1*q8^2*s34*s51 + 54*q11*q8^2*s34*s51 - 
    126*q10*q8*q9*s34*s51 - 54*q8^2*q9*s34*s51 + 36*q10*q9^2*s34*s51 + 
    108*q8*q9^2*s34*s51 - 18*q10*q11*q8^2*s34^2*s51 + 
    18*q10*q8^2*q9*s34^2*s51 - 36*q10*q8*q9^2*s34^2*s51 - 
    9*q1^2*q11*s45*s51 - 7*q1^2*q2*s45*s51 + 12*q1*q10*q2*s45*s51 - 
    12*q1*q2*q3*s45*s51 - 16*q1*q3*q7*s45*s51 - 32*q3*q7^2*s45*s51 + 
    18*q11*q3*q8*s45*s51 + 18*q11*q7*q8*s45*s51 + 90*q1*q8^2*s45*s51 + 
    36*q11*q8^2*s45*s51 - 36*q7*q8^2*s45*s51 + 36*q3*q8*q9*s45*s51 - 
    18*q7*q8*q9*s45*s51 - 36*q8^2*q9*s45*s51 + 6*q2*q9^2*s45*s51 + 
    72*q8*q9^2*s45*s51 + 9*q1^2*q10*q11*s45^2*s51 - 9*q1^2*q10*q2*s45^2*s51 - 
    9*q1^2*q11*q3*s45^2*s51 + 9*q1^2*q2*q3*s45^2*s51 + 
    30*q1*q3*q8^2*s45^2*s51 - 18*q11*q3*q8^2*s45^2*s51 + 
    18*q11*q7*q8^2*s45^2*s51 - 18*q3*q8^2*q9*s45^2*s51 + 
    18*q7*q8^2*q9*s45^2*s51 + 9*q1^2*q11*s51^2 + 7*q1^2*q2*s51^2 - 
    16*q1^2*q7*s51^2 + 36*q1*q11*q7*s51^2 + 11*q1*q2*q7*s51^2 + 
    12*q1*q3*q7*s51^2 - 16*q1*q7^2*s51^2 - 144*q10*q11*q8*s51^2 - 
    12*q1*q3*q8*s51^2 - 18*q11*q3*q8*s51^2 - 18*q11*q7*q8*s51^2 + 
    12*q2*q7*q8*s51^2 - 30*q1*q8^2*s51^2 - 36*q11*q8^2*s51^2 - 
    48*q1*q10*q9*s51^2 + 198*q10*q8*q9*s51^2 - 18*q3*q8*q9*s51^2 - 
    18*q7*q8*q9*s51^2 + 36*q8^2*q9*s51^2 - 72*q10*q9^2*s51^2 - 
    72*q8*q9^2*s51^2 - 6*q2*q7*q8^2*s12*s51^2 + 30*q1*q10*q9^2*s23*s51^2 - 
    9*q1^2*q11*q7*s34*s51^2 - 7*q1^2*q2*q7*s34*s51^2 + 
    54*q10*q11*q8^2*s34*s51^2 - 54*q10*q8^2*q9*s34*s51^2 + 
    108*q10*q8*q9^2*s34*s51^2 - 16*q1*q3*q7^2*s45*s51^2 - 
    30*q1*q3*q8^2*s45*s51^2 + 18*q11*q3*q8^2*s45*s51^2 + 
    18*q11*q7*q8^2*s45*s51^2 + 18*q3*q8^2*q9*s45*s51^2 + 
    18*q7*q8^2*q9*s45*s51^2 + 9*q1^2*q11*q7*s51^3 + 7*q1^2*q2*q7*s51^3 - 
    36*q10*q11*q8^2*s51^3 + 36*q10*q8^2*q9*s51^3 - 72*q10*q8*q9^2*s51^3]*
  ((-7*F[1, 1, 2]^2)/18 - (F[1, 1, 1]*F[1, 1, 4])/9 + 
   (F[1, 1, 2]*F[1, 1, 8])/9 - F[1, 1, 8]^2/18 + (F[1, 1, 1]*F[1, 1, 9])/9 + 
   (F[1, 1, 4]*F[1, 1, 9])/9 + (2*F[1, 1, 9]^2)/9 - F[2, 1, 3]/9 - 
   F[2, 1, 12]/9 - (2*tci[1, 1]^2)/27 + (F[1, 1, 1]*tci[1, 2])/9 + 
   (F[1, 1, 4]*tci[1, 2])/9 - (2*F[1, 1, 9]*tci[1, 2])/9 - 
   (F[1, 2, 6]*tci[1, 2])/9 + (F[1, 2, 9]*tci[1, 2])/9) + 
 r[4*q1 - 30*q10 + 30*q19 - 6*q2 - 6*q3 + 12*q5 + 64*q9 - 9*q19^2*s12 - 
    6*q19*q2*s12 - 6*q19*q3*s12 - 3*q3*q5*s12 - 6*q3*q7*s12 - 3*q2*q8*s12 + 
    12*q8^2*s12 - 6*q7*q8^2*s12^2 - 2*q1*q10*s23 + 3*q1*q19*s23 - 
    6*q10*q19*s23 + 9*q19^2*s23 - 6*q19*q3*s23 - 9*q10*q5*s23 - 6*q3*q5*s23 + 
    8*q1*q9*s23 + 23*q10*q9*s23 - 16*q5*q9*s23 - 12*q9^2*s23 + 
    3*q19*q3^2*s12*s23 + 3*q3^2*q5*s12*s23 + 3*q1*q10*q19*s23^2 - 
    10*q1*q10*q5*s23^2 + 4*q1*q10*q9*s23^2 - 16*q10^2*s34 - 26*q10*q2*s34 + 
    10*q1*q5*s34 + 13*q10*q5*s34 + 18*q1*q8*s34 - 9*q5*q8*s34 - 6*q8^2*s34 + 
    8*q10*q9*s34 + 8*q2*q9*s34 - 5*q5*q9*s34 - 9*q8*q9*s34 + 18*q9^2*s34 - 
    16*q10^2*q2*s34^2 + 12*q10*q2*q5*s34^2 - 12*q1*q8^2*s34^2 - 
    32*q2*q5*q9*s34^2 - 36*q5*q8*q9*s34^2 - 24*q2*q9^2*s34^2 - 
    36*q8*q9^2*s34^2 + 5*q1*q10*s45 - 9*q1*q19*s45 + 3*q10*q19*s45 + 
    3*q10*q2*s45 - 9*q19*q2*s45 - 6*q10*q3*s45 + 6*q19*q3*s45 - 
    10*q1*q5*s45 + 10*q10*q5*s45 - 3*q2*q5*s45 + 3*q3*q5*s45 - 
    12*q10*q7*s45 - 6*q3*q7*s45 + 3*q2*q8*s45 + 21*q7*q8*s45 - 30*q8^2*s45 - 
    13*q1*q9*s45 - 20*q2*q9*s45 + 17*q5*q9*s45 + 27*q7*q9*s45 - 
    36*q8*q9*s45 + 24*q7*q8^2*s12*s45 + 30*q1*q10*q5*s23*s45 - 
    16*q10^2*q5*s23*s45 - 32*q10^2*q5*s34*s45 - 10*q1*q2*q5*s34*s45 - 
    10*q10*q2*q5*s34*s45 - 12*q1*q8^2*s34*s45 + 20*q2*q5*q9*s34*s45 + 
    9*q5*q8*q9*s34*s45 + 24*q2*q9^2*s34*s45 - 6*q5*q9^2*s34*s45 - 
    36*q8*q9^2*s34*s45 - 16*q10^2*q2*q5*s34^2*s45 - 24*q2*q5*q9^2*s34^2*s45 + 
    36*q5*q8*q9^2*s34^2*s45 - 40*q1*q10*q5*s45^2 + 10*q1*q2*q5*s45^2 - 
    20*q10*q2*q5*s45^2 - 6*q10*q3*q7*s45^2 - 36*q7*q8^2*s45^2 - 
    10*q2*q5*q9*s45^2 - 63*q7*q8*q9*s45^2 + 36*q8^2*q9*s45^2 + 
    20*q1*q10*q2*q5*s45^3 + 36*q7*q8^2*q9*s45^3 - 14*q1*q10*s51 + 
    18*q1*q19*s51 - 21*q10*q19*s51 + 3*q10*q2*s51 + 24*q19*q2*s51 + 
    6*q2*q3*s51 - 12*q10*q7*s51 - 9*q19*q7*s51 - 6*q2*q7*s51 - 6*q3*q7*s51 - 
    6*q1*q8*s51 - 9*q10*q8*s51 - 27*q2*q8*s51 + 33*q7*q8*s51 + 25*q1*q9*s51 + 
    41*q10*q9*s51 - 10*q2*q9*s51 + 27*q7*q9*s51 - 9*q19^2*q2*s12*s51 - 
    18*q19*q2^2*s12*s51 + 6*q19^2*q7*s12*s51 + 12*q19*q2*q7*s12*s51 + 
    6*q2*q3*q7*s12*s51 + 18*q2^2*q8*s12*s51 - 18*q2*q7*q8*s12*s51 + 
    12*q2*q8^2*s12*s51 - 24*q7*q8^2*s12*s51 - 3*q19^2*q2*q7*s12^2*s51 - 
    3*q19*q2^2*q7*s12^2*s51 + 3*q2^2*q7*q8*s12^2*s51 + 
    12*q2*q7*q8^2*s12^2*s51 - 18*q1^2*q19*s23*s51 + 30*q1*q10*q19*s23*s51 + 
    9*q1*q19^2*s23*s51 - 6*q10*q19^2*s23*s51 - 18*q1^2*q9*s23*s51 + 
    17*q1*q10*q9*s23*s51 - 12*q1*q9^2*s23*s51 - 12*q10*q9^2*s23*s51 - 
    9*q1^2*q10*q19*s23^2*s51 + 3*q1*q10*q19^2*s23^2*s51 - 
    9*q1^2*q10*q9*s23^2*s51 + 6*q1*q10*q9^2*s23^2*s51 + 12*q1*q8^2*s34*s51 - 
    45*q10*q8*q9*s34*s51 + 36*q10*q9^2*s34*s51 + 24*q2*q9^2*s34*s51 + 
    36*q8*q9^2*s34*s51 - 36*q10*q8*q9^2*s34^2*s51 + 3*q10*q19^2*s45*s51 + 
    6*q10*q19*q2*s45*s51 - 3*q19^2*q7*s45*s51 - 6*q10*q3*q7*s45*s51 + 
    12*q1*q8^2*s45*s51 - 72*q7*q8*q9*s45*s51 + 36*q7*q8^2*q9*s45^2*s51 + 
    27*q1*q10*q19*s51^2 - 3*q1*q19^2*s51^2 - 6*q10*q19^2*s51^2 - 
    3*q10*q19*q2*s51^2 + 3*q19^2*q2*s51^2 - 12*q1*q19*q7*s51^2 + 
    6*q19^2*q7*s51^2 + 27*q19*q2*q7*s51^2 + 6*q2*q3*q7*s51^2 + 
    9*q10*q2*q8*s51^2 - 33*q2*q7*q8*s51^2 + 41*q1*q10*q9*s51^2 - 
    9*q1*q7*q9*s51^2 - 9*q19^2*q2*q7*s12*s51^2 - 18*q19*q2^2*q7*s12*s51^2 + 
    18*q2^2*q7*q8*s12*s51^2 + 24*q2*q7*q8^2*s12*s51^2 + 
    3*q19^2*q2^2*q7*s12^2*s51^2 + 3*q19*q2^3*q7*s12^2*s51^2 - 
    3*q2^3*q7*q8*s12^2*s51^2 - 6*q2^2*q7*q8^2*s12^2*s51^2 - 
    18*q1^2*q10*q19*s23*s51^2 + 9*q1*q10*q19^2*s23*s51^2 - 
    18*q1^2*q10*q9*s23*s51^2 - 12*q1*q10*q9^2*s23*s51^2 + 
    3*q1^3*q10*q19*s23^2*s51^2 - 3*q1^2*q10*q19^2*s23^2*s51^2 + 
    3*q1^3*q10*q9*s23^2*s51^2 + 6*q1^2*q10*q9^2*s23^2*s51^2 + 
    36*q10*q8*q9^2*s34*s51^2 + 3*q10*q19^2*q2*s45*s51^2 - 
    3*q1*q19^2*q7*s45*s51^2 + 3*q10*q19^2*q2*s51^3 - 3*q1*q19^2*q7*s51^3]*
  (-(F[1, 1, 1]*F[1, 1, 2])/9 - F[1, 1, 2]^2/3 + (F[1, 1, 1]*F[1, 1, 3])/9 - 
   F[1, 1, 3]^2/18 - (F[1, 1, 3]*F[1, 1, 4])/9 - (F[1, 1, 1]*F[1, 1, 5])/9 + 
   (F[1, 1, 3]*F[1, 1, 5])/9 + (F[1, 1, 2]*F[1, 1, 8])/9 - F[1, 1, 8]^2/18 + 
   (F[1, 1, 1]*F[1, 1, 9])/9 + (F[1, 1, 4]*F[1, 1, 9])/9 + 
   (2*F[1, 1, 9]^2)/9 - F[2, 1, 5]/9 - F[2, 1, 12]/9 - (2*tci[1, 1]^2)/27 - 
   (F[1, 1, 1]*tci[1, 2])/9 + (F[1, 1, 4]*tci[1, 2])/9 - 
   (2*F[1, 1, 9]*tci[1, 2])/9 + (F[1, 2, 7]*tci[1, 2])/9 + 
   (F[1, 2, 9]*tci[1, 2])/9) + 
 r[-7*q1 - 6*q10 + 66*q2 - 12*q23 + 35*q3 + 15*q5 - 33*q7 - 63*q8 + 
    8*q2*q3*s12 - 16*q3^2*s12 + 40*q2*q7*s12 + 11*q3*q7*s12 - 76*q2*q8*s12 + 
    8*q3*q8*s12 + 27*q7*q8*s12 - 42*q8^2*s12 + 12*q2*q3*q7*s12^2 - 
    16*q3^2*q7*s12^2 - 32*q2*q7*q8*s12^2 - 24*q7*q8^2*s12^2 - 12*q3*q5*s23 + 
    6*q1*q9*s23 - 10*q1*q2*s34 - 6*q10*q2*s34 + 24*q1*q23*s34 - 
    12*q2*q23*s34 - 18*q23^2*s34 + 3*q1*q5*s34 - 20*q2*q7*s34 - 
    3*q23*q7*s34 + 35*q1*q8*s34 - 27*q5*q8*s34 + 18*q8^2*s34 - 3*q2*q9*s34 - 
    15*q1^2*q23*s34^2 - 3*q2^2*q23*s34^2 + 6*q1*q23^2*s34^2 - 
    3*q2*q23^2*s34^2 - 3*q1*q23*q5*s34^2 - 3*q23^2*q5*s34^2 - 
    15*q1^2*q8*s34^2 - 9*q1*q5*q8*s34^2 - 6*q1*q8^2*s34^2 + 3*q2^2*q9*s34^2 + 
    3*q1^3*q23*s34^3 - 3*q1^2*q23^2*s34^3 + 3*q1*q23^2*q5*s34^3 + 
    3*q1^3*q8*s34^3 + 6*q1^2*q8^2*s34^3 - 20*q1*q2*s45 - 6*q1*q3*s45 + 
    24*q2*q3*s45 - 12*q10*q5*s45 - 3*q10*q7*s45 - 10*q3*q7*s45 + 
    37*q1*q8*s45 + 44*q2*q8*s45 - 28*q3*q8*s45 + 6*q7*q8*s45 + 36*q8^2*s45 - 
    12*q1*q9*s45 + 18*q2*q9*s45 - 18*q5*q9*s45 + 9*q7*q9*s45 - 36*q8*q9*s45 - 
    24*q9^2*s45 + 30*q7*q8^2*s12*s45 - 6*q10*q3*q5*s23*s45 - 
    9*q1^2*q23*s34*s45 + 12*q2^2*q23*s34*s45 + 9*q2*q23^2*s34*s45 - 
    6*q10*q2*q5*s34*s45 - 12*q1*q23*q5*s34*s45 + 12*q2*q23*q5*s34*s45 - 
    3*q10*q7^2*s34*s45 + 3*q23*q7^2*s34*s45 - 9*q1^2*q8*s34*s45 - 
    18*q1*q5*q8*s34*s45 + 6*q1*q8^2*s34*s45 - 12*q2^2*q9*s34*s45 - 
    18*q2*q5*q9*s34*s45 + 72*q5*q8*q9*s34*s45 + 36*q2*q9^2*s34*s45 + 
    6*q1^3*q23*s34^2*s45 + 6*q2^3*q23*s34^2*s45 - 6*q1^2*q23^2*s34^2*s45 + 
    6*q2^2*q23^2*s34^2*s45 - 3*q2^2*q23*q5*s34^2*s45 + 
    6*q1*q23^2*q5*s34^2*s45 - 3*q2*q23^2*q5*s34^2*s45 + 6*q1^3*q8*s34^2*s45 + 
    12*q1^2*q8^2*s34^2*s45 - 6*q2^3*q9*s34^2*s45 + 3*q2^2*q5*q9*s34^2*s45 - 
    12*q2^2*q9^2*s34^2*s45 + 6*q1^2*q23*s45^2 + 6*q2^2*q23*s45^2 - 
    6*q1*q23^2*s45^2 + 6*q2*q23^2*s45^2 - 20*q1*q2*q3*s45^2 + 
    9*q1*q23*q3*s45^2 - 9*q2*q23*q3*s45^2 - 9*q1*q23*q5*s45^2 + 
    9*q2*q23*q5*s45^2 - 3*q10*q7^2*s45^2 + 3*q23*q7^2*s45^2 + 
    6*q1^2*q8*s45^2 + 29*q1*q3*q8*s45^2 - 9*q1*q5*q8*s45^2 + 
    12*q1*q8^2*s45^2 - 36*q7*q8^2*s45^2 - 6*q2^2*q9*s45^2 + 
    9*q2*q3*q9*s45^2 - 9*q2*q5*q9*s45^2 - 9*q3*q8*q9*s45^2 + 
    9*q5*q8*q9*s45^2 - 45*q7*q8*q9*s45^2 - 24*q2*q9^2*s45^2 + 
    36*q8*q9^2*s45^2 + 3*q1^3*q23*s34*s45^2 - 6*q2^3*q23*s34*s45^2 - 
    3*q1^2*q23^2*s34*s45^2 - 6*q2^2*q23^2*s34*s45^2 - 
    6*q2^2*q23*q5*s34*s45^2 + 3*q1*q23^2*q5*s34*s45^2 - 
    3*q2*q23^2*q5*s34*s45^2 + 3*q1^3*q8*s34*s45^2 + 6*q1^2*q8^2*s34*s45^2 + 
    6*q2^3*q9*s34*s45^2 + 6*q2^2*q5*q9*s34*s45^2 + 12*q2^2*q9^2*s34*s45^2 + 
    24*q2*q5*q9^2*s34*s45^2 - 36*q5*q8*q9^2*s34*s45^2 + 
    3*q2^3*q23*q5*s34^2*s45^2 + 3*q2^2*q23^2*q5*s34^2*s45^2 - 
    3*q2^3*q5*q9*s34^2*s45^2 - 6*q2^2*q5*q9^2*s34^2*s45^2 + 
    36*q7*q8^2*q9*s45^3 + 20*q1*q2*s51 - 12*q1*q23*s51 + 24*q2*q23*s51 + 
    18*q23^2*s51 - 33*q2*q3*s51 - 20*q1*q7*s51 + 71*q2*q7*s51 - 
    3*q23*q7*s51 + 21*q3*q7*s51 - 29*q1*q8*s51 + 47*q3*q8*s51 + 
    30*q7*q8*s51 + 9*q2*q9*s51 + 9*q7*q9*s51 + 6*q9^2*s51 + 
    32*q2*q3^2*s12*s51 + 2*q2*q3*q7*s12*s51 - 32*q3^2*q7*s12*s51 - 
    68*q2*q7*q8*s12*s51 + 24*q2*q8^2*s12*s51 + 16*q2*q3^2*q7*s12^2*s51 + 
    24*q2*q7*q8^2*s12^2*s51 - 12*q1*q9^2*s23*s51 + 18*q1^2*q23*s34*s51 + 
    18*q2^2*q23*s34*s51 - 12*q1*q23^2*s34*s51 + 12*q2*q23^2*s34*s51 - 
    10*q1*q2*q7*s34*s51 - 3*q10*q7^2*s34*s51 + 3*q23*q7^2*s34*s51 + 
    18*q1^2*q8*s34*s51 + 12*q1*q8^2*s34*s51 - 18*q2^2*q9*s34*s51 + 
    12*q2*q9^2*s34*s51 - 6*q1^3*q23*s34^2*s51 + 3*q2^3*q23*s34^2*s51 + 
    6*q1^2*q23^2*s34^2*s51 + 3*q2^2*q23^2*s34^2*s51 - 6*q1^3*q8*s34^2*s51 - 
    12*q1^2*q8^2*s34^2*s51 - 3*q2^3*q9*s34^2*s51 - 6*q2^2*q9^2*s34^2*s51 + 
    12*q1^2*q23*s45*s51 - 9*q2^2*q23*s45*s51 - 9*q1*q23^2*s45*s51 + 
    20*q1*q2*q3*s45*s51 + 12*q1*q23*q3*s45*s51 - 12*q2*q23*q3*s45*s51 - 
    16*q2*q3^2*s45*s51 - 10*q1*q3*q7*s45*s51 - 3*q10*q7^2*s45*s51 + 
    3*q23*q7^2*s45*s51 + 12*q1^2*q8*s45*s51 - 5*q1*q3*q8*s45*s51 - 
    24*q3*q8^2*s45*s51 - 36*q7*q8^2*s45*s51 + 9*q2^2*q9*s45*s51 + 
    18*q2*q3*q9*s45*s51 - 45*q3*q8*q9*s45*s51 - 81*q7*q8*q9*s45*s51 - 
    36*q2*q9^2*s45*s51 - 12*q1^3*q23*s34*s45*s51 - 12*q2^3*q23*s34*s45*s51 + 
    12*q1^2*q23^2*s34*s45*s51 - 12*q2^2*q23^2*s34*s45*s51 - 
    12*q1^3*q8*s34*s45*s51 - 24*q1^2*q8^2*s34*s45*s51 + 
    12*q2^3*q9*s34*s45*s51 + 24*q2^2*q9^2*s34*s45*s51 - 
    6*q1^3*q23*s45^2*s51 + 3*q2^3*q23*s45^2*s51 + 6*q1^2*q23^2*s45^2*s51 + 
    3*q2^2*q23^2*s45^2*s51 - 6*q1^2*q23*q3*s45^2*s51 + 
    3*q1*q23^2*q3*s45^2*s51 - 3*q2*q23^2*q3*s45^2*s51 - 6*q1^3*q8*s45^2*s51 - 
    6*q1^2*q3*q8*s45^2*s51 - 12*q1^2*q8^2*s45^2*s51 - 
    12*q1*q3*q8^2*s45^2*s51 - 3*q2^3*q9*s45^2*s51 + 36*q3*q8^2*q9*s45^2*s51 + 
    72*q7*q8^2*q9*s45^2*s51 - 6*q2^2*q9^2*s45^2*s51 - 3*q1^2*q23*s51^2 - 
    15*q2^2*q23*s51^2 + 3*q1*q23^2*s51^2 - 6*q2*q23^2*s51^2 - 
    20*q1*q2*q3*s51^2 - 3*q2*q23*q3*s51^2 + 3*q23^2*q3*s51^2 + 
    16*q2*q3^2*s51^2 + 20*q1*q2*q7*s51^2 + 10*q1*q3*q7*s51^2 - 
    30*q2*q3*q7*s51^2 - 16*q3^2*q7*s51^2 - 3*q1^2*q8*s51^2 + 
    10*q1*q3*q8*s51^2 - 10*q2*q7*q8*s51^2 - 6*q1*q8^2*s51^2 + 
    15*q2^2*q9*s51^2 + 9*q2*q3*q9*s51^2 - 36*q3*q8*q9*s51^2 - 
    36*q7*q8*q9*s51^2 - 12*q2*q9^2*s51^2 + 32*q2*q3^2*q7*s12*s51^2 + 
    3*q1^3*q23*s34*s51^2 - 6*q2^3*q23*s34*s51^2 - 3*q1^2*q23^2*s34*s51^2 - 
    6*q2^2*q23^2*s34*s51^2 + 3*q1^3*q8*s34*s51^2 + 6*q1^2*q8^2*s34*s51^2 + 
    6*q2^3*q9*s34*s51^2 + 12*q2^2*q9^2*s34*s51^2 + 6*q1^3*q23*s45*s51^2 + 
    6*q2^3*q23*s45*s51^2 - 6*q1^2*q23^2*s45*s51^2 + 6*q2^2*q23^2*s45*s51^2 - 
    3*q1^2*q23*q3*s45*s51^2 + 3*q1*q23^2*q3*s45*s51^2 - 
    6*q2*q23^2*q3*s45*s51^2 + 6*q1^3*q8*s45*s51^2 - 3*q1^2*q3*q8*s45*s51^2 + 
    12*q1^2*q8^2*s45*s51^2 - 6*q1*q3*q8^2*s45*s51^2 - 6*q2^3*q9*s45*s51^2 + 
    36*q3*q8^2*q9*s45*s51^2 + 36*q7*q8^2*q9*s45*s51^2 - 
    12*q2^2*q9^2*s45*s51^2 + 3*q1^3*q23*q3*s45^2*s51^2 - 
    3*q1^2*q23^2*q3*s45^2*s51^2 + 3*q1^3*q3*q8*s45^2*s51^2 + 
    6*q1^2*q3*q8^2*s45^2*s51^2 + 3*q2^3*q23*s51^3 + 3*q2^2*q23^2*s51^3 - 
    3*q2*q23^2*q3*s51^3 - 20*q1*q2*q3*q7*s51^3 + 16*q2*q3^2*q7*s51^3 - 
    3*q2^3*q9*s51^3 - 6*q2^2*q9^2*s51^3]*(-(F[1, 1, 1]*F[1, 1, 2])/9 - 
   F[1, 1, 2]^2/3 + (F[1, 1, 1]*F[1, 1, 8])/9 + (F[1, 1, 2]*F[1, 1, 8])/9 - 
   (F[1, 1, 4]*F[1, 1, 8])/9 - F[1, 1, 8]^2/9 + (F[1, 1, 4]*F[1, 1, 9])/9 + 
   (F[1, 1, 8]*F[1, 1, 9])/9 + (2*F[1, 1, 9]^2)/9 - (2*F[2, 1, 12])/9 - 
   (2*tci[1, 1]^2)/27 - (F[1, 1, 1]*tci[1, 2])/9 + (F[1, 1, 4]*tci[1, 2])/9 - 
   (2*F[1, 1, 9]*tci[1, 2])/9 + (2*F[1, 2, 9]*tci[1, 2])/9) + 
 r[-q1 + 7*q10 + 3*q3 + 2*q4 - q5 + 4*q7 - 4*q9 + q3*q5*s12 + 3*q3*q7*s12 + 
    q4*q7*s12 + q5*q7*s12 - q3*q4*q5*s12^2 + q3*q5*q7*s12^2 + 2*q1*q10*s23 - 
    q10^2*s23 + q10*q3*s23 + 2*q10*q4*s23 - 3*q10*q5*s23 - q3*q5*s23 - 
    2*q1*q9*s23 - 2*q10*q9*s23 + q5*q9*s23 - 2*q3*q4*q5*s12*s23 + 
    q1*q10*q5*s23^2 - q10*q3*q5*s23^2 - 2*q3*q4*q5*s23^2 - q1*q10*q9*s23^2 + 
    2*q10*q2*s34 + 2*q10*q4*s34 - q1*q5*s34 - 2*q10*q5*s34 + 5*q10*q7*s34 + 
    q4*q7*s34 + q5*q7*s34 - 2*q10*q9*s34 - 2*q2*q9*s34 + 2*q5*q9*s34 + 
    q10^2*q2*s34^2 + q10*q4*q7*s34^2 + q10*q5*q7*s34^2 + 2*q2*q5*q9*s34^2 - 
    2*q1*q10*s45 + 4*q10*q3*s45 + q1*q5*s45 + 2*q3*q5*s45 + 10*q10*q7*s45 + 
    5*q3*q7*s45 + 2*q5*q7*s45 + q1*q9*s45 + 2*q2*q9*s45 - 2*q5*q9*s45 + 
    q3*q5*q7*s12*s45 - 3*q1*q10*q5*s23*s45 - q10^2*q5*s23*s45 - 
    q10*q3*q5*s23*s45 - q10^2*q3*q5*s23^2*s45 + q10^2*q5*s34*s45 + 
    q1*q2*q5*s34*s45 + q10*q2*q5*s34*s45 + 3*q10*q5*q7*s34*s45 - 
    2*q2*q5*q9*s34*s45 + q10^2*q2*q5*s34^2*s45 + 4*q1*q10*q5*s45^2 - 
    q1*q2*q5*s45^2 + 2*q10*q2*q5*s45^2 + 2*q10*q3*q5*s45^2 + 
    6*q10*q3*q7*s45^2 + 4*q10*q5*q7*s45^2 + 2*q3*q5*q7*s45^2 + 
    q2*q5*q9*s45^2 - 2*q1*q10*q2*q5*s45^3 + 2*q10*q3*q5*q7*s45^3 + 
    2*q1*q10*s51 + 2*q10*q3*s51 + 2*q10*q4*s51 + 8*q10*q7*s51 + 4*q3*q7*s51 + 
    2*q4*q7*s51 - q1*q9*s51 - 2*q10*q9*s51 + q2*q9*s51 - 
    2*q1*q10*q9*s23*s51 + 2*q10*q4*q7*s34*s51 + 6*q10*q3*q7*s45*s51 + 
    2*q10*q3*q7*s51^2 + 2*q10*q4*q7*s51^2 - 2*q1*q10*q9*s51^2]*
  ((2*F[3, 31])/9 + F[3, 32]/9 + (4*F[3, 34])/3 + (2*F[3, 36])/9 + 
   F[3, 37]/9 + (4*F[3, 39])/3 - (F[1, 1, 1]*F[1, 1, 5]^2)/12 - 
   (F[1, 1, 2]*F[1, 1, 5]^2)/12 + (2*F[1, 1, 5]^3)/9 + 
   (F[1, 1, 1]*F[1, 1, 5]*F[1, 1, 6])/6 + (F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 6])/
    6 + (F[1, 1, 5]^2*F[1, 1, 6])/3 - (F[1, 1, 1]*F[1, 1, 6]^2)/12 - 
   (F[1, 1, 2]*F[1, 1, 6]^2)/12 - (5*F[1, 1, 6]^3)/9 - 
   (4*F[1, 1, 5]^2*F[1, 1, 7])/9 + (4*F[1, 1, 6]^2*F[1, 1, 7])/9 - 
   (F[1, 1, 5]*F[1, 1, 7]^2)/3 + (F[1, 1, 6]*F[1, 1, 7]^2)/3 - 
   (F[1, 1, 5]^2*F[1, 1, 8])/9 + (F[1, 1, 6]^2*F[1, 1, 8])/9 + 
   (2*F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8])/9 - 
   (2*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 8])/9 - (F[1, 1, 5]*F[1, 1, 8]^2)/9 + 
   (F[1, 1, 6]*F[1, 1, 8]^2)/9 - (F[1, 1, 1]*F[2, 1, 7])/6 - 
   (F[1, 1, 2]*F[2, 1, 7])/6 + (4*F[1, 1, 5]*F[2, 1, 7])/9 + 
   (4*F[1, 1, 7]*F[2, 1, 7])/9 - (F[1, 1, 1]*F[2, 1, 8])/6 - 
   (F[1, 1, 2]*F[2, 1, 8])/6 - (2*F[1, 1, 5]*F[2, 1, 8])/3 - 
   (10*F[1, 1, 6]*F[2, 1, 8])/9 - (4*F[1, 1, 7]*F[2, 1, 8])/9 + 
   (F[1, 1, 1]*tci[1, 1]^2)/36 + (F[1, 1, 2]*tci[1, 1]^2)/36 - 
   (4*F[1, 1, 5]*tci[1, 1]^2)/27 + (7*F[1, 1, 6]*tci[1, 1]^2)/27 + 
   (7*F[1, 1, 5]^2*tci[1, 2])/36 - (F[1, 1, 5]*F[1, 1, 6]*tci[1, 2])/6 - 
   (F[1, 1, 6]^2*tci[1, 2])/36 - (2*F[1, 1, 5]*F[1, 1, 7]*tci[1, 2])/9 + 
   (2*F[1, 1, 6]*F[1, 1, 7]*tci[1, 2])/9 + 
   (2*F[1, 1, 5]*F[1, 1, 8]*tci[1, 2])/9 - 
   (2*F[1, 1, 6]*F[1, 1, 8]*tci[1, 2])/9 + (F[2, 1, 7]*tci[1, 2])/6 + 
   (F[2, 1, 8]*tci[1, 2])/6 - (tci[1, 1]^2*tci[1, 2])/36) + 
 r[-q1 + 6*q10 + 6*q2 + 6*q3 + 2*q4 - 3*q5 - q7 - 6*q8 - q2*q3*s12 - 
    q3*q5*s12 + 4*q2*q7*s12 + 3*q3*q7*s12 + q4*q7*s12 - q5*q7*s12 - 
    4*q2*q8*s12 + 2*q3*q8*s12 - q3*q4*q5*s12^2 - q3^2*q7*s12^2 - 
    q3*q5*q7*s12^2 - 2*q2*q7*q8*s12^2 + 2*q10*q3*s23 + q3^2*s23 + 
    2*q10*q4*s23 - 4*q10*q5*s23 - 2*q3*q5*s23 - 2*q3*q4*q5*s12*s23 - 
    2*q10*q3*q5*s23^2 - 2*q3*q4*q5*s23^2 - q1*q2*s34 + 2*q10*q4*s34 - 
    3*q10*q5*s34 + 3*q10*q7*s34 - 2*q2*q7*s34 + q4*q7*s34 - q5*q7*s34 + 
    2*q1*q8*s34 + q10*q4*q7*s34^2 - q10*q5*q7*s34^2 - 2*q1*q2*s45 + 
    2*q10*q3*s45 + 3*q2*q3*s45 + q3^2*s45 - 4*q10*q5*s45 - 2*q3*q5*s45 + 
    3*q10*q7*s45 - q3*q7*s45 - 2*q5*q7*s45 + 4*q1*q8*s45 + 2*q2*q8*s45 - 
    4*q3*q8*s45 + q3^2*q7*s12*s45 - q3*q5*q7*s12*s45 + q10*q3^2*s23*s45 - 
    2*q10*q3*q5*s23*s45 - 3*q10*q5*q7*s34*s45 - 2*q1*q2*q3*s45^2 + 
    q10*q3^2*s45^2 - 2*q10*q3*q5*s45^2 + q3^2*q7*s45^2 - 4*q10*q5*q7*s45^2 - 
    2*q3*q5*q7*s45^2 + 2*q1*q3*q8*s45^2 + q10*q3^2*q7*s45^3 - 
    2*q10*q3*q5*q7*s45^3 + 2*q1*q2*s51 + q10*q3*s51 - 3*q2*q3*s51 + 
    2*q10*q4*s51 - 2*q1*q7*s51 + 7*q10*q7*s51 + 5*q2*q7*s51 + 6*q3*q7*s51 + 
    2*q4*q7*s51 - 2*q1*q8*s51 + 2*q3*q8*s51 + 2*q2*q3^2*s12*s51 - 
    q2*q3*q7*s12*s51 - 2*q3^2*q7*s12*s51 - 2*q2*q7*q8*s12*s51 + 
    q2*q3^2*q7*s12^2*s51 - q1*q2*q7*s34*s51 + 2*q10*q4*q7*s34*s51 + 
    2*q1*q2*q3*s45*s51 + q10*q3^2*s45*s51 - q2*q3^2*s45*s51 - 
    q1*q3*q7*s45*s51 + 3*q10*q3*q7*s45*s51 + 2*q3^2*q7*s45*s51 - 
    2*q1*q3*q8*s45*s51 + 2*q10*q3^2*q7*s45^2*s51 - 2*q1*q2*q3*s51^2 + 
    q2*q3^2*s51^2 + 2*q1*q2*q7*s51^2 + q1*q3*q7*s51^2 + q10*q3*q7*s51^2 - 
    3*q2*q3*q7*s51^2 - q3^2*q7*s51^2 + 2*q10*q4*q7*s51^2 + q1*q3*q8*s51^2 - 
    q2*q7*q8*s51^2 + 2*q2*q3^2*q7*s12*s51^2 + q10*q3^2*q7*s45*s51^2 - 
    2*q1*q2*q3*q7*s51^3 + q2*q3^2*q7*s51^3]*((-2*F[3, 51])/9 - F[3, 52]/9 - 
   (4*F[3, 54])/3 - (2*F[3, 55])/9 - F[3, 56]/9 - (4*F[3, 58])/3 - 
   (F[1, 1, 3]^2*F[1, 1, 6])/9 + (F[1, 1, 1]*F[1, 1, 6]^2)/12 + 
   (F[1, 1, 2]*F[1, 1, 6]^2)/12 - (F[1, 1, 3]*F[1, 1, 6]^2)/9 + 
   (5*F[1, 1, 6]^3)/9 + (F[1, 1, 3]^2*F[1, 1, 9])/9 - 
   (F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 9])/6 - (F[1, 1, 2]*F[1, 1, 6]*F[1, 1, 9])/
    6 + (F[1, 1, 1]*F[1, 1, 9]^2)/12 + (F[1, 1, 2]*F[1, 1, 9]^2)/12 + 
   (F[1, 1, 3]*F[1, 1, 9]^2)/9 - (F[1, 1, 6]*F[1, 1, 9]^2)/3 - 
   (2*F[1, 1, 9]^3)/9 + (2*F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 10])/9 - 
   (4*F[1, 1, 6]^2*F[1, 1, 10])/9 - (2*F[1, 1, 3]*F[1, 1, 9]*F[1, 1, 10])/9 + 
   (4*F[1, 1, 9]^2*F[1, 1, 10])/9 - (F[1, 1, 6]*F[1, 1, 10]^2)/3 + 
   (F[1, 1, 9]*F[1, 1, 10]^2)/3 + (F[1, 1, 1]*F[2, 1, 14])/6 + 
   (F[1, 1, 2]*F[2, 1, 14])/6 + (10*F[1, 1, 6]*F[2, 1, 14])/9 + 
   (2*F[1, 1, 9]*F[2, 1, 14])/3 + (4*F[1, 1, 10]*F[2, 1, 14])/9 + 
   (F[1, 1, 1]*F[2, 1, 15])/6 + (F[1, 1, 2]*F[2, 1, 15])/6 - 
   (4*F[1, 1, 9]*F[2, 1, 15])/9 - (4*F[1, 1, 10]*F[2, 1, 15])/9 - 
   (F[1, 1, 1]*tci[1, 1]^2)/36 - (F[1, 1, 2]*tci[1, 1]^2)/36 - 
   (7*F[1, 1, 6]*tci[1, 1]^2)/27 + (4*F[1, 1, 9]*tci[1, 1]^2)/27 + 
   (2*F[1, 1, 3]*F[1, 1, 6]*tci[1, 2])/9 + (F[1, 1, 6]^2*tci[1, 2])/36 - 
   (2*F[1, 1, 3]*F[1, 1, 9]*tci[1, 2])/9 + (F[1, 1, 6]*F[1, 1, 9]*tci[1, 2])/
    6 - (7*F[1, 1, 9]^2*tci[1, 2])/36 - (2*F[1, 1, 6]*F[1, 1, 10]*tci[1, 2])/
    9 + (2*F[1, 1, 9]*F[1, 1, 10]*tci[1, 2])/9 - (F[2, 1, 14]*tci[1, 2])/6 - 
   (F[2, 1, 15]*tci[1, 2])/6 + (tci[1, 1]^2*tci[1, 2])/36) + 
 r[q1*q10*q3 + q1*q10*q4 + q1*q3*q4 + 2*q10*q4^2 - 2*q4^3 + q10*q3*q5 + 
    2*q10*q4*q5 + q2*q4*q5 + 4*q10*q3*q7 + 8*q10*q4*q7 + q2*q4*q7 + 
    2*q3*q4*q7 + 2*q4^2*q7 + 4*q10*q5*q7 + q2*q5*q7 + q3*q5*q7 - 
    2*q3*q4^3*s12 + q2*q3*q4*q5*s12 - 2*q3*q4^2*q5*s12 + q2*q3*q4*q7*s12 + 
    q2*q3*q5*q7*s12 + q1*q10*q3*q5*s23 + q1*q10*q4*q5*s23 + q1*q3*q4*q5*s23 - 
    2*q3*q4^2*q5*s23 - 2*q4^3*q5*s23 + 2*q3*q4^3*q5*s12*s23 + 
    2*q10*q2*q4*q5*s34 + 2*q10*q2*q4*q7*s34 + 4*q10*q4^2*q7*s34 + 
    2*q10*q2*q5*q7*s34 + 2*q10*q3*q5*q7*s45 + 2*q1*q10*q3*q7*s51 + 
    2*q1*q10*q4*q7*s51 + 2*q1*q3*q4*q7*s51 + 4*q10*q4^2*q7*s51 + 
    2*q10*q4^3*q7*s34*s51]*(-(eps5t*F[3, 78])/3 + (2*eps5t*tci[1, 1]^3)/81 - 
   (2*eps5t*tci[1, 2]*tci[2, 1])/3) + 
 r[-2*q10*q4^2 - 2*q4^3 + 2*q10*q3*q5 + 2*q10*q4*q5 + 2*q3*q4*q5 + 
    2*q10*q3*q7 - 2*q10*q4*q7 + 2*q3*q4*q7 - 2*q4^2*q7 + 2*q10*q5*q7 + 
    2*q3*q5*q7 - 2*q3*q4^3*s12 + 2*q2*q3*q4*q5*s12 + 2*q3*q4^2*q5*s12 + 
    2*q2*q3*q4*q7*s12 + 2*q2*q3*q5*q7*s12 + 2*q1*q10*q3*q5*s23 + 
    2*q1*q10*q4*q5*s23 + 2*q1*q3*q4*q5*s23 + 2*q3*q4^2*q5*s23 - 
    2*q4^3*q5*s23 + 2*q3*q4^3*q5*s12*s23 + q10*q2*q4*q5*s34 + 
    q10*q2*q4*q7*s34 + q10*q2*q5*q7*s34 + 2*q10*q3*q5*q7*s45 + 
    q1*q10*q3*q7*s51 + q1*q10*q4*q7*s51 + q1*q3*q4*q7*s51 + 
    2*q10*q4^3*q7*s34*s51]*((eps5t*F[3, 80])/3 + (2*eps5t*tci[1, 1]^3)/81 - 
   (2*eps5t*tci[1, 2]*tci[2, 1])/3) + 
 r[-2*q1*q10*q2 - 4*q1*q10*q5 + q1*q2*q5 - q10*q2*q5 + 2*q10*q4*q5 + 
    8*q1*q10*q9 + q1*q2*q9 + q10*q2*q9 - 2*q10*q4*q9 + 2*q1*q5*q9 - 
    2*q4*q5*q9 - 2*q1*q9^2 - 2*q10*q9^2 - 2*q2*q9^2 + 2*q5*q9^2 - 4*q9^3 + 
    2*q1*q10*q4*q5*s23 - 2*q1*q10*q4*q9*s23 - 2*q1*q4*q5*q9*s23 - 
    4*q1*q10*q9^2*s23 + q10*q2*q4*q5*s34 - q10*q2*q4*q9*s34 - 
    q2*q4*q5*q9*s34 + 2*q2*q5*q9^2*s34 - 2*q2*q9^3*s34 + 2*q1*q10*q2*q5*s45 - 
    q1*q2*q5*q9*s45 - 2*q2*q5*q9^2*s45 + 2*q2*q9^3*s45 - 
    2*q2*q5*q9^3*s34*s45 + 2*q1*q10*q2*q9*s51 - 4*q1*q10*q9^2*s51 + 
    2*q2*q9^3*s51 + 2*q1*q10*q9^3*s23*s51]*(-(eps5t*F[3, 70])/3 - 
   (2*eps5t*tci[1, 1]^3)/81 + (2*eps5t*tci[1, 2]*tci[2, 1])/3) + 
 r[-2*q1*q2*q3 + q1*q2*q7 - 2*q2*q3*q7 + 2*q1*q3*q8 + 2*q2*q3*q8 - q1*q7*q8 - 
    2*q2*q7*q8 + 2*q3*q7*q8 + 2*q1*q8^2 + 2*q2*q8^2 - 2*q3*q8^2 + 2*q7*q8^2 - 
    4*q8^3 + q2*q3*q7*q8*s12 + 2*q2*q7*q8^2*s12 - 2*q7*q8^3*s12 + 
    2*q1*q8^3*s34 - 2*q1*q2*q3*q8*s45 + 2*q1*q3*q8^2*s45 + 2*q1*q8^3*s45 - 
    2*q1*q2*q3*q7*s51 + q1*q2*q7*q8*s51 + 2*q1*q3*q7*q8*s51 - 
    2*q1*q3*q8^2*s51 - 2*q1*q8^3*s51 + 2*q2*q7*q8^3*s12*s51 - 
    2*q1*q3*q8^3*s45*s51]*((eps5t*F[3, 71])/3 - (2*eps5t*tci[1, 1]^3)/81 + 
   (2*eps5t*tci[1, 2]*tci[2, 1])/3) + 
 r[4*q1*q10*q2 + 2*q1*q2*q3 + 4*q1*q10*q5 - 2*q1*q2*q5 + 2*q10*q2*q5 - 
    2*q1*q3*q7 + 4*q2*q3*q7 - 2*q1*q2*q8 - 4*q2*q3*q8 + 2*q1*q7*q8 - 
    4*q2*q7*q8 + 8*q1*q8^2 + q2*q8^2 + q3*q8^2 + 8*q7*q8^2 - 2*q8^3 - 
    5*q1*q10*q9 - 2*q1*q2*q9 - 2*q10*q2*q9 - 4*q1*q5*q9 - 3*q10*q8*q9 - 
    3*q3*q8*q9 - 3*q5*q8*q9 + 6*q7*q8*q9 - 12*q8^2*q9 + q1*q9^2 + 
    3*q10*q9^2 + 8*q2*q9^2 + q5*q9^2 - 3*q8*q9^2 + 4*q9^3 - 
    2*q2*q3*q7*q8*s12 - q2*q7*q8^2*s12 + 2*q7*q8^3*s12 - 2*q1*q10*q4*q5*s23 + 
    2*q1*q10*q4*q9*s23 + 2*q1*q4*q5*q9*s23 + q1*q10*q9^2*s23 - 
    2*q10*q2*q4*q5*s34 - 8*q1*q8^3*s34 + 2*q10*q2*q4*q9*s34 + 
    2*q2*q4*q5*q9*s34 + 3*q5*q8^2*q9*s34 - 6*q2*q5*q9^2*s34 + 
    3*q10*q8*q9^2*s34 - 3*q5*q8*q9^2*s34 - 9*q8^2*q9^2*s34 + 8*q2*q9^3*s34 - 
    18*q8*q9^3*s34 + 12*q5*q8^2*q9^2*s34^2 + 12*q8^2*q9^3*s34^2 - 
    4*q1*q10*q2*q5*s45 + 2*q1*q2*q3*q8*s45 + 4*q1*q3*q8^2*s45 - 
    8*q1*q8^3*s45 - 6*q7*q8^3*s45 + 2*q1*q2*q5*q9*s45 - 3*q3*q8^2*q9*s45 - 
    27*q7*q8^2*q9*s45 + 24*q8^3*q9*s45 + 4*q2*q5*q9^2*s45 - 
    3*q5*q8*q9^2*s45 - 9*q7*q8*q9^2*s45 + 15*q8^2*q9^2*s45 - 8*q2*q9^3*s45 + 
    6*q8*q9^3*s45 - 3*q5*q8^2*q9^2*s34*s45 + 8*q2*q5*q9^3*s34*s45 - 
    6*q5*q8*q9^3*s34*s45 + 24*q8^2*q9^3*s34*s45 - 12*q5*q8^2*q9^3*s34^2*s45 + 
    18*q7*q8^3*q9*s45^2 + 21*q7*q8^2*q9^2*s45^2 - 12*q8^3*q9^2*s45^2 - 
    12*q7*q8^3*q9^2*s45^3 + 4*q1*q2*q3*q7*s51 - 4*q1*q2*q7*q8*s51 - 
    2*q1*q3*q7*q8*s51 - 6*q1*q3*q8^2*s51 + q2*q7*q8^2*s51 + 8*q1*q8^3*s51 - 
    4*q1*q10*q2*q9*s51 + 3*q10*q8^2*q9*s51 - 3*q3*q8^2*q9*s51 - 
    15*q7*q8^2*q9*s51 + q1*q10*q9^2*s51 - 9*q10*q8*q9^2*s51 + 
    3*q3*q8*q9^2*s51 - 9*q7*q8*q9^2*s51 - 3*q8^2*q9^2*s51 + 6*q10*q9^3*s51 - 
    8*q2*q9^3*s51 + 18*q8*q9^3*s51 - 2*q2*q7*q8^3*s12*s51 - 
    2*q1*q10*q9^3*s23*s51 + 15*q10*q8^2*q9^2*s34*s51 - 
    18*q10*q8*q9^3*s34*s51 - 24*q8^2*q9^3*s34*s51 + 
    12*q10*q8^2*q9^3*s34^2*s51 + 8*q1*q3*q8^3*s45*s51 - 
    6*q3*q8^3*q9*s45*s51 + 18*q7*q8^3*q9*s45*s51 - 3*q3*q8^2*q9^2*s45*s51 + 
    33*q7*q8^2*q9^2*s45*s51 - 12*q8^2*q9^3*s45*s51 - 
    24*q7*q8^3*q9^2*s45^2*s51 - 15*q10*q8^2*q9^2*s51^2 + 
    12*q3*q8^2*q9^2*s51^2 + 12*q7*q8^2*q9^2*s51^2 + 18*q10*q8*q9^3*s51^2 + 
    12*q8^2*q9^3*s51^2 - 24*q10*q8^2*q9^3*s34*s51^2 - 
    12*q3*q8^3*q9^2*s45*s51^2 - 12*q7*q8^3*q9^2*s45*s51^2 + 
    12*q10*q8^2*q9^3*s51^3]*(-(eps5t*F[3, 23])/6 + 
   (11*eps5t*tci[1, 1]^3)/1620 + (eps5t*tci[1, 2]*tci[2, 1])/9 + 
   (4*eps5t*tci[3, 1])/5 + (eps5t*tci[2, 1]*tcr[1, 1])/3 - 
   (eps5t*tci[1, 1]*tcr[1, 1]^2)/60) + 
 r[4*q1*q2*q3 + 4*q1*q10*q5 + 2*q10*q2*q5 - 2*q1*q2*q7 - 2*q1*q3*q7 + 
    4*q2*q3*q7 - 5*q1*q3*q8 - 4*q2*q3*q8 + 6*q2*q7*q8 + 3*q1*q8^2 - 
    2*q2*q8^2 + 6*q3*q8^2 + 6*q7*q8^2 - 2*q8^3 + 2*q1*q10*q9 - 2*q10*q2*q9 - 
    4*q1*q5*q9 - 5*q2*q5*q9 + 3*q10*q8*q9 - 3*q3*q8*q9 - 3*q5*q8*q9 - 
    12*q8^2*q9 - 2*q1*q9^2 - 8*q10*q9^2 + 3*q2*q9^2 + 6*q5*q9^2 - 
    15*q8*q9^2 + 16*q9^3 - 2*q2*q3*q7*q8*s12 - 6*q2*q7*q8^2*s12 + 
    8*q7*q8^3*s12 - 2*q1*q10*q4*q5*s23 + 2*q1*q10*q4*q9*s23 + 
    2*q1*q4*q5*q9*s23 + 2*q1*q10*q9^2*s23 - 2*q10*q2*q4*q5*s34 - 
    2*q1*q8^3*s34 + 2*q10*q2*q4*q9*s34 + 2*q2*q4*q5*q9*s34 + 
    9*q5*q8^2*q9*s34 - q2*q5*q9^2*s34 + 9*q10*q8*q9^2*s34 - 
    9*q5*q8*q9^2*s34 - 3*q8^2*q9^2*s34 + 2*q2*q9^3*s34 - 30*q8*q9^3*s34 + 
    12*q5*q8^2*q9^2*s34^2 + 12*q8^2*q9^3*s34^2 - 4*q1*q10*q2*q5*s45 + 
    4*q1*q2*q3*q8*s45 + q1*q3*q8^2*s45 - 2*q1*q8^3*s45 - 18*q7*q8^3*s45 + 
    4*q1*q2*q5*q9*s45 - 3*q3*q8^2*q9*s45 - 27*q7*q8^2*q9*s45 + 
    24*q8^3*q9*s45 + q2*q5*q9^2*s45 - 3*q5*q8*q9^2*s45 - 3*q7*q8*q9^2*s45 + 
    21*q8^2*q9^2*s45 - 2*q2*q9^3*s45 - 6*q8*q9^3*s45 - 
    9*q5*q8^2*q9^2*s34*s45 + 2*q2*q5*q9^3*s34*s45 + 6*q5*q8*q9^3*s34*s45 + 
    24*q8^2*q9^3*s34*s45 - 12*q5*q8^2*q9^3*s34^2*s45 + 30*q7*q8^3*q9*s45^2 + 
    15*q7*q8^2*q9^2*s45^2 - 12*q8^3*q9^2*s45^2 - 12*q7*q8^3*q9^2*s45^3 + 
    4*q1*q2*q3*q7*s51 - 2*q1*q2*q7*q8*s51 - 2*q1*q3*q7*q8*s51 - 
    q1*q3*q8^2*s51 + 4*q2*q7*q8^2*s51 + 2*q1*q8^3*s51 - 2*q1*q10*q2*q9*s51 + 
    9*q10*q8^2*q9*s51 - 9*q3*q8^2*q9*s51 - 21*q7*q8^2*q9*s51 + 
    4*q1*q10*q9^2*s51 - 33*q10*q8*q9^2*s51 + 9*q3*q8*q9^2*s51 - 
    3*q7*q8*q9^2*s51 - 9*q8^2*q9^2*s51 + 18*q10*q9^3*s51 - 2*q2*q9^3*s51 + 
    30*q8*q9^3*s51 - 8*q2*q7*q8^3*s12*s51 - 8*q1*q10*q9^3*s23*s51 + 
    21*q10*q8^2*q9^2*s34*s51 - 30*q10*q8*q9^3*s34*s51 - 
    24*q8^2*q9^3*s34*s51 + 12*q10*q8^2*q9^3*s34^2*s51 + 
    2*q1*q3*q8^3*s45*s51 + 6*q3*q8^3*q9*s45*s51 + 30*q7*q8^3*q9*s45*s51 - 
    9*q3*q8^2*q9^2*s45*s51 + 27*q7*q8^2*q9^2*s45*s51 - 12*q8^2*q9^3*s45*s51 - 
    24*q7*q8^3*q9^2*s45^2*s51 - 21*q10*q8^2*q9^2*s51^2 + 
    12*q3*q8^2*q9^2*s51^2 + 12*q7*q8^2*q9^2*s51^2 + 30*q10*q8*q9^3*s51^2 + 
    12*q8^2*q9^3*s51^2 - 24*q10*q8^2*q9^3*s34*s51^2 - 
    12*q3*q8^3*q9^2*s45*s51^2 - 12*q7*q8^3*q9^2*s45*s51^2 + 
    12*q10*q8^2*q9^3*s51^3]*((eps5t*F[3, 25])/6 + (11*eps5t*tci[1, 1]^3)/1620 + 
   (eps5t*tci[1, 2]*tci[2, 1])/9 + (4*eps5t*tci[3, 1])/5 + 
   (eps5t*tci[2, 1]*tcr[1, 1])/3 - (eps5t*tci[1, 1]*tcr[1, 1]^2)/60) + 
 r[-2*q1*q10*q5 - 2*q10*q2*q5 + 2*q10*q4*q5 - 2*q1*q10*q9 - 2*q10*q4*q9 + 
    2*q1*q5*q9 + 2*q2*q5*q9 - 2*q4*q5*q9 + 2*q1*q9^2 + 2*q10*q9^2 + 
    2*q2*q9^2 - 2*q5*q9^2 - 4*q9^3 + q1*q10*q4*q5*s23 - q1*q10*q4*q9*s23 - 
    q1*q4*q5*q9*s23 + 2*q10*q2*q4*q5*s34 - 2*q10*q2*q4*q9*s34 - 
    2*q2*q4*q5*q9*s34 - 2*q2*q5*q9^2*s34 - 2*q2*q9^3*s34 + 
    2*q1*q10*q2*q5*s45 - 2*q1*q2*q5*q9*s45 + 2*q2*q5*q9^2*s45 + 
    2*q2*q9^3*s45 - 2*q2*q5*q9^3*s34*s45 + q1*q10*q2*q9*s51 + 2*q2*q9^3*s51 + 
    2*q1*q10*q9^3*s23*s51]*((eps5t*F[3, 45])/3 - (11*eps5t*tci[1, 1]^3)/810 - 
   (2*eps5t*tci[1, 2]*tci[2, 1])/9 - (8*eps5t*tci[3, 1])/5 - 
   (2*eps5t*tci[2, 1]*tcr[1, 1])/3 + (eps5t*tci[1, 1]*tcr[1, 1]^2)/30) + 
 r[-(q1*q2*q3) + q1*q3*q7 - 4*q2*q3*q7 + q1*q2*q8 + 2*q2*q3*q8 - q1*q7*q8 + 
    4*q2*q7*q8 + 2*q3*q7*q8 - 2*q1*q8^2 - 2*q2*q8^2 + 2*q3*q8^2 + 2*q7*q8^2 - 
    4*q8^3 + 2*q2*q3*q7*q8*s12 - 2*q2*q7*q8^2*s12 - 2*q7*q8^3*s12 + 
    2*q1*q8^3*s34 - q1*q2*q3*q8*s45 - 2*q1*q3*q8^2*s45 + 2*q1*q8^3*s45 - 
    2*q1*q2*q3*q7*s51 + 2*q1*q2*q7*q8*s51 + q1*q3*q7*q8*s51 + 
    2*q1*q3*q8^2*s51 - 4*q2*q7*q8^2*s51 - 2*q1*q8^3*s51 + 
    2*q2*q7*q8^3*s12*s51 - 2*q1*q3*q8^3*s45*s51]*
  (-(eps5t*F[3, 63])/3 - (11*eps5t*tci[1, 1]^3)/810 - 
   (2*eps5t*tci[1, 2]*tci[2, 1])/9 - (8*eps5t*tci[3, 1])/5 - 
   (2*eps5t*tci[2, 1]*tcr[1, 1])/3 + (eps5t*tci[1, 1]*tcr[1, 1]^2)/30) + 
 r[q1 - q2 - q3 + 2*q5 + 2*q7 - q3*q7*s12 + 3*q1*q5*s23 - q10*q5*s23 - 
    q5^2*s23 - q1*q5^2*s23^2 - q1^2*s34 - q1*q2*s34 + q1*q5*s34 - 
    q10*q5*s34 + q1^2*q5*s23*s34 + q1^2*s45 + 2*q1*q2*s45 - 3*q1*q5*s45 + 
    q10*q5*s45 - q3*q7*s45 - q3*q7^2*s12*s45 + q1*q10*q5*s23*s45 + 
    2*q1*q5^2*s23*s45 - 2*q10*q5^2*s23*s45 - q1*q10*q5^2*s23^2*s45 + 
    q1^2*q2*s34*s45 - 2*q1^2*q5*s34*s45 - q1*q2*q5*s34*s45 - 
    q10*q5^2*s34*s45 - q1^2*q2*s45^2 - q1*q10*q5*s45^2 - q1*q5^2*s45^2 + 
    q10*q5^2*s45^2 + 2*q1*q10*q5^2*s23*s45^2 + q1^2*q2*q5*s34*s45^2 - 
    q1*q10*q5^2*s45^3 + 2*q1*q2*s51 + q2*q7*s51 - q3*q7*s51 - q7^2*s51 - 
    q1^2*q2*s34*s51 - q1*q2*q7*s34*s51 - q1^2*q2*s45*s51 - q1*q3*q7*s45*s51 - 
    2*q3*q7^2*s45*s51 + q1^2*q2*s51^2 - q1^2*q7*s51^2 + 2*q1*q2*q7*s51^2 - 
    q1*q7^2*s51^2 - q1^2*q2*q7*s34*s51^2 - q1*q3*q7^2*s45*s51^2 + 
    q1^2*q2*q7*s51^3]*((4*F[3, 3])/27 + F[3, 5]/27 - (4*F[3, 11])/27 - 
   F[3, 13]/27 + F[3, 17]/9 + (4*F[3, 20])/27 + F[3, 31]/9 + 
   (19*F[3, 32])/36 + (2*F[3, 33])/3 + (10*F[3, 34])/9 + (2*F[3, 36])/9 - 
   F[3, 37]/36 + F[3, 40]/12 - (2*F[3, 44])/9 - (2*F[3, 69])/9 + 
   (F[1, 1, 1]*F[1, 1, 2]^2)/12 + (155*F[1, 1, 2]^3)/324 - 
   (F[1, 1, 1]*F[1, 1, 4]^2)/12 - (23*F[1, 1, 2]*F[1, 1, 4]^2)/36 + 
   (31*F[1, 1, 4]^3)/81 + (2*F[1, 1, 2]^2*F[1, 1, 5])/27 - 
   (4*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5])/27 + (5*F[1, 1, 4]^2*F[1, 1, 5])/27 - 
   (8*F[1, 1, 2]*F[1, 1, 5]^2)/27 + (5*F[1, 1, 4]*F[1, 1, 5]^2)/27 - 
   F[1, 1, 5]^3/162 + (F[1, 1, 1]^2*F[1, 1, 6])/9 - 
   (F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 6])/6 - (F[1, 1, 2]^2*F[1, 1, 6])/2 - 
   (F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 6])/18 + 
   (5*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 6])/6 - (2*F[1, 1, 4]^2*F[1, 1, 6])/9 + 
   (F[1, 1, 5]^2*F[1, 1, 6])/12 + (4*F[1, 1, 1]*F[1, 1, 6]^2)/9 - 
   (F[1, 1, 2]*F[1, 1, 6]^2)/3 - (F[1, 1, 4]*F[1, 1, 6]^2)/9 + 
   (F[1, 1, 5]*F[1, 1, 6]^2)/12 - (25*F[1, 1, 6]^3)/54 - 
   (F[1, 1, 1]^2*F[1, 1, 7])/9 + (2*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 7])/9 - 
   (F[1, 1, 4]^2*F[1, 1, 7])/9 - (F[1, 1, 5]^2*F[1, 1, 7])/18 - 
   (2*F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 7])/9 + 
   (2*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 7])/9 + (5*F[1, 1, 6]^2*F[1, 1, 7])/18 - 
   (2*F[1, 1, 1]*F[1, 1, 7]^2)/9 - (4*F[1, 1, 4]*F[1, 1, 7]^2)/9 + 
   (13*F[1, 1, 6]*F[1, 1, 7]^2)/18 - (4*F[1, 1, 7]^3)/27 + 
   (F[1, 1, 5]^2*F[1, 1, 8])/36 - (2*F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 8])/9 + 
   (2*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 8])/9 - 
   (F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 8])/6 + (F[1, 1, 6]^2*F[1, 1, 8])/12 + 
   (2*F[1, 1, 1]*F[1, 1, 7]*F[1, 1, 8])/9 - 
   (2*F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 8])/9 + 
   (F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8])/9 - (F[1, 1, 7]^2*F[1, 1, 8])/18 + 
   (F[1, 1, 5]*F[1, 1, 8]^2)/36 + (11*F[1, 1, 6]*F[1, 1, 8]^2)/36 - 
   (F[1, 1, 7]*F[1, 1, 8]^2)/3 - (2*F[1, 1, 2]^2*F[1, 1, 9])/27 + 
   (4*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9])/27 + (F[1, 1, 4]^2*F[1, 1, 9])/27 - 
   (2*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9])/9 + (F[1, 1, 5]^2*F[1, 1, 9])/9 - 
   (4*F[1, 1, 2]*F[1, 1, 9]^2)/27 + (F[1, 1, 4]*F[1, 1, 9]^2)/27 + 
   (F[1, 1, 5]*F[1, 1, 9]^2)/9 + (F[1, 1, 1]*F[2, 1, 3])/6 + 
   (37*F[1, 1, 2]*F[2, 1, 3])/54 + (8*F[1, 1, 4]*F[2, 1, 3])/27 + 
   (4*F[1, 1, 5]*F[2, 1, 3])/9 + (4*F[1, 1, 2]*F[2, 1, 4])/27 + 
   (4*F[1, 1, 5]*F[2, 1, 4])/27 - (F[1, 1, 1]*F[2, 1, 6])/6 - 
   (5*F[1, 1, 2]*F[2, 1, 6])/6 + (2*F[1, 1, 4]*F[2, 1, 6])/3 + 
   (2*F[1, 1, 7]*F[2, 1, 6])/3 - (F[1, 1, 5]*F[2, 1, 7])/9 - 
   (F[1, 1, 7]*F[2, 1, 7])/9 + (4*F[1, 1, 1]*F[2, 1, 8])/9 - 
   (4*F[1, 1, 4]*F[2, 1, 8])/9 - (8*F[1, 1, 6]*F[2, 1, 8])/9 - 
   (7*F[1, 1, 7]*F[2, 1, 8])/9 - (4*F[1, 1, 8]*F[2, 1, 8])/9 + 
   (5*F[1, 1, 7]*F[2, 1, 10])/9 + (5*F[1, 1, 8]*F[2, 1, 10])/9 + 
   (4*F[1, 1, 2]*F[2, 1, 11])/27 + (4*F[1, 1, 9]*F[2, 1, 11])/27 - 
   (F[1, 1, 1]*tci[1, 1]^2)/9 - (19*F[1, 1, 2]*tci[1, 1]^2)/162 + 
   (8*F[1, 1, 4]*tci[1, 1]^2)/27 + (4*F[1, 1, 5]*tci[1, 1]^2)/27 + 
   (5*F[1, 1, 6]*tci[1, 1]^2)/18 - (5*F[1, 1, 7]*tci[1, 1]^2)/27 - 
   (5*F[1, 1, 8]*tci[1, 1]^2)/108 + (4*F[1, 1, 9]*tci[1, 1]^2)/81 + 
   (F[1, 2, 3]*tci[1, 1]^2)/2 - (25*F[1, 2, 6]*tci[1, 1]^2)/54 - 
   (5*F[1, 2, 8]*tci[1, 1]^2)/9 - (F[1, 1, 1]*F[1, 1, 2]*tci[1, 2])/6 - 
   (83*F[1, 1, 2]^2*tci[1, 2])/108 + (4*F[1, 1, 2]*F[1, 1, 4]*tci[1, 2])/27 - 
   (43*F[1, 1, 4]^2*tci[1, 2])/108 - (8*F[1, 1, 2]*F[1, 1, 5]*tci[1, 2])/27 - 
   (10*F[1, 1, 4]*F[1, 1, 5]*tci[1, 2])/27 - (23*F[1, 1, 5]^2*tci[1, 2])/
    108 + (F[1, 1, 1]*F[1, 1, 6]*tci[1, 2])/18 - 
   (2*F[1, 1, 2]*F[1, 1, 6]*tci[1, 2])/3 + 
   (5*F[1, 1, 4]*F[1, 1, 6]*tci[1, 2])/18 + (F[1, 1, 5]*F[1, 1, 6]*tci[1, 2])/
    6 - (5*F[1, 1, 6]^2*tci[1, 2])/12 - (2*F[1, 1, 1]*F[1, 1, 7]*tci[1, 2])/
    9 + (8*F[1, 1, 4]*F[1, 1, 7]*tci[1, 2])/9 - 
   (F[1, 1, 5]*F[1, 1, 7]*tci[1, 2])/9 + (F[1, 1, 7]^2*tci[1, 2])/6 - 
   (F[1, 1, 5]*F[1, 1, 8]*tci[1, 2])/18 - 
   (11*F[1, 1, 6]*F[1, 1, 8]*tci[1, 2])/18 + 
   (F[1, 1, 7]*F[1, 1, 8]*tci[1, 2])/9 - (4*F[1, 1, 2]*F[1, 1, 9]*tci[1, 2])/
    27 - (2*F[1, 1, 4]*F[1, 1, 9]*tci[1, 2])/27 + 
   (2*F[1, 1, 5]*F[1, 1, 9]*tci[1, 2])/9 - (F[1, 1, 9]^2*tci[1, 2])/27 + 
   (F[1, 1, 1]*F[1, 2, 3]*tci[1, 2])/6 + (5*F[1, 1, 2]*F[1, 2, 3]*tci[1, 2])/
    6 - (2*F[1, 1, 4]*F[1, 2, 3]*tci[1, 2])/3 - 
   (2*F[1, 1, 7]*F[1, 2, 3]*tci[1, 2])/3 + (F[1, 1, 1]*F[1, 2, 6]*tci[1, 2])/
    6 + (37*F[1, 1, 2]*F[1, 2, 6]*tci[1, 2])/54 + 
   (8*F[1, 1, 4]*F[1, 2, 6]*tci[1, 2])/27 + 
   (4*F[1, 1, 5]*F[1, 2, 6]*tci[1, 2])/9 + 
   (5*F[1, 1, 7]*F[1, 2, 8]*tci[1, 2])/9 + 
   (5*F[1, 1, 8]*F[1, 2, 8]*tci[1, 2])/9 - (25*F[2, 1, 3]*tci[1, 2])/54 - 
   (F[2, 1, 6]*tci[1, 2])/2 + (4*F[2, 1, 8]*tci[1, 2])/9 - 
   (5*F[2, 1, 10]*tci[1, 2])/9 - (5*tci[1, 1]^2*tci[1, 2])/324 + 
   (5*tci[1, 1]^2*tcr[1, 2])/27) + 
 r[2*q3 - 2*q4 + 2*q5 + 2*q3*q4*s12 + 2*q3*q5*s12 + 4*q3*q7*s12 - 
    2*q3*q4^2*s12^2 + 2*q3*q4*q5*s12^2 + 2*q3*q5*q7*s12^2 + 4*q10*q5*s23 + 
    2*q3*q5*s23 + 2*q4*q5*s23 + 2*q4^3*s12*s23 + 2*q3*q4*q5*s12*s23 - 
    4*q3*q4^3*s12^2*s23 + 2*q3*q4^2*q5*s12^2*s23 + 2*q10*q3*q5*s23^2 + 
    2*q3*q4*q5*s23^2 - 2*q4^2*q5*s23^2 + 2*q3*q4^2*q5*s12*s23^2 - 
    4*q4^3*q5*s12*s23^2 + 2*q3*q4^3*q5*s12^2*s23^2 + 3*q10*q5*s34 + 
    q4*q5*s34 + q10*q7*s34 + q5*q7*s34 + 2*q4^3*s23*s34 - 2*q4^2*q5*s23*s34 + 
    2*q4^3*q5*s23^2*s34 - q10*q4*q7*s34^2 + q10*q5*q7*s34^2 + 2*q10*q3*s45 + 
    4*q10*q5*s45 + 2*q3*q5*s45 + 4*q10*q7*s45 + 4*q3*q7*s45 + 2*q5*q7*s45 + 
    2*q3*q5*q7*s12*s45 + 2*q10*q3*q5*s23*s45 + 3*q10*q5*q7*s34*s45 + 
    2*q10*q3*q5*s45^2 + 4*q10*q3*q7*s45^2 + 4*q10*q5*q7*s45^2 + 
    2*q3*q5*q7*s45^2 + 2*q10*q3*q5*q7*s45^3 + q10*q3*s51 + q3*q4*s51 + 
    q10*q7*s51 + 3*q3*q7*s51 - 2*q3*q4^2*s12*s51 + 2*q4^3*s12*s51 + 
    2*q3*q4^3*s12^2*s51 + 2*q4^3*s34*s51 - 2*q10*q4^2*q7*s34^2*s51 + 
    3*q10*q3*q7*s45*s51 + q10*q3*q7*s51^2 - q10*q4*q7*s51^2 - 
    2*q10*q4^2*q7*s34*s51^2 - 2*q10*q4^3*q7*s34^2*s51^2]*
  (F[3, 1]/3 - F[3, 2]/3 - F[3, 3]/9 - F[3, 4]/12 - (11*F[3, 5])/36 - 
   (2*F[3, 6])/9 - F[3, 7]/6 - (8*F[3, 8])/9 - F[3, 10]/6 - F[3, 11]/9 + 
   (7*F[3, 12])/36 + F[3, 13]/36 + F[3, 14]/3 - F[3, 17]/12 + F[3, 18]/12 + 
   F[3, 19]/9 + F[3, 24]/9 + F[3, 31]/9 - F[3, 32]/18 - (4*F[3, 36])/9 - 
   (5*F[3, 37])/18 - F[3, 38]/3 + F[3, 40]/2 + F[3, 42]/3 - F[3, 51]/9 + 
   F[3, 52]/18 + (4*F[3, 55])/9 + (5*F[3, 56])/18 + F[3, 57]/3 - F[3, 59]/2 - 
   F[3, 61]/3 + F[1, 1, 1]^3/9 + (F[1, 1, 1]^2*F[1, 1, 2])/18 + 
   (2*F[1, 1, 1]*F[1, 1, 2]^2)/9 - (11*F[1, 1, 2]^3)/54 - 
   (F[1, 1, 1]^2*F[1, 1, 3])/6 + F[1, 1, 3]^3/2 - 
   (F[1, 1, 1]^2*F[1, 1, 4])/18 - (F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 4])/9 - 
   (F[1, 1, 2]^2*F[1, 1, 4])/18 + (F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4])/3 - 
   (F[1, 1, 3]^2*F[1, 1, 4])/12 - (F[1, 1, 1]*F[1, 1, 4]^2)/9 + 
   (2*F[1, 1, 2]*F[1, 1, 4]^2)/9 - (F[1, 1, 3]*F[1, 1, 4]^2)/12 + 
   (F[1, 1, 1]^2*F[1, 1, 5])/6 + (F[1, 1, 2]^2*F[1, 1, 5])/18 - 
   (F[1, 1, 3]^2*F[1, 1, 5])/6 - (F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5])/9 - 
   (F[1, 1, 4]^2*F[1, 1, 5])/36 + (F[1, 1, 1]*F[1, 1, 5]^2)/3 + 
   (F[1, 1, 2]*F[1, 1, 5]^2)/9 - (F[1, 1, 3]*F[1, 1, 5]^2)/3 - 
   (F[1, 1, 4]*F[1, 1, 5]^2)/36 - (4*F[1, 1, 5]^3)/9 + 
   (F[1, 1, 3]^2*F[1, 1, 6])/18 - (F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 6])/3 + 
   (F[1, 1, 5]^2*F[1, 1, 6])/2 - (5*F[1, 1, 3]*F[1, 1, 6]^2)/18 + 
   (F[1, 1, 5]*F[1, 1, 6]^2)/6 - (F[1, 1, 1]^2*F[1, 1, 7])/3 + 
   (F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 7])/3 - (2*F[1, 1, 5]^2*F[1, 1, 7])/9 + 
   (F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 7])/3 + (F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 7])/
    3 - (2*F[1, 1, 6]^2*F[1, 1, 7])/9 - (F[1, 1, 1]*F[1, 1, 7]^2)/6 - 
   (F[1, 1, 3]*F[1, 1, 7]^2)/6 + (F[1, 1, 5]*F[1, 1, 7]^2)/3 + 
   F[1, 1, 7]^3/9 + (F[1, 1, 1]^2*F[1, 1, 8])/9 - 
   (F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 8])/9 - (F[1, 1, 2]^2*F[1, 1, 8])/18 + 
   (F[1, 1, 3]^2*F[1, 1, 8])/12 - (2*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8])/9 + 
   (F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 8])/9 - (F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8])/
    6 + (7*F[1, 1, 4]^2*F[1, 1, 8])/36 + (5*F[1, 1, 5]^2*F[1, 1, 8])/18 - 
   (2*F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 8])/3 + (5*F[1, 1, 6]^2*F[1, 1, 8])/18 + 
   (F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8])/9 + (F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 8])/
    9 - (F[1, 1, 7]^2*F[1, 1, 8])/9 - (5*F[1, 1, 1]*F[1, 1, 8]^2)/18 + 
   (F[1, 1, 2]*F[1, 1, 8]^2)/18 + (F[1, 1, 3]*F[1, 1, 8]^2)/12 + 
   (7*F[1, 1, 4]*F[1, 1, 8]^2)/36 + (5*F[1, 1, 5]*F[1, 1, 8]^2)/18 - 
   (F[1, 1, 6]*F[1, 1, 8]^2)/18 - (2*F[1, 1, 7]*F[1, 1, 8]^2)/9 - 
   (7*F[1, 1, 8]^3)/18 - (2*F[1, 1, 1]^2*F[1, 1, 9])/9 - 
   (F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 9])/9 - (F[1, 1, 2]^2*F[1, 1, 9])/9 - 
   (5*F[1, 1, 3]^2*F[1, 1, 9])/18 + (F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 9])/9 + 
   (2*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9])/9 - (7*F[1, 1, 4]^2*F[1, 1, 9])/36 + 
   (F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9])/6 - (F[1, 1, 5]^2*F[1, 1, 9])/12 + 
   (2*F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 9])/3 - (F[1, 1, 6]^2*F[1, 1, 9])/6 + 
   (F[1, 1, 1]*F[1, 1, 7]*F[1, 1, 9])/3 - (F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 9])/
    3 + (F[1, 1, 1]*F[1, 1, 8]*F[1, 1, 9])/9 + 
   (F[1, 1, 2]*F[1, 1, 8]*F[1, 1, 9])/9 - (F[1, 1, 4]*F[1, 1, 8]*F[1, 1, 9])/
    9 + (F[1, 1, 6]*F[1, 1, 8]*F[1, 1, 9])/3 - 
   (F[1, 1, 7]*F[1, 1, 8]*F[1, 1, 9])/3 + (F[1, 1, 8]^2*F[1, 1, 9])/9 - 
   (5*F[1, 1, 1]*F[1, 1, 9]^2)/18 + (5*F[1, 1, 2]*F[1, 1, 9]^2)/18 - 
   (5*F[1, 1, 3]*F[1, 1, 9]^2)/18 - (7*F[1, 1, 4]*F[1, 1, 9]^2)/36 - 
   (F[1, 1, 5]*F[1, 1, 9]^2)/12 - (F[1, 1, 6]*F[1, 1, 9]^2)/2 + 
   (5*F[1, 1, 8]*F[1, 1, 9]^2)/18 + (13*F[1, 1, 9]^3)/27 + 
   (F[1, 1, 1]^2*F[1, 1, 10])/3 + (F[1, 1, 3]^2*F[1, 1, 10])/9 - 
   (F[1, 1, 1]*F[1, 1, 5]*F[1, 1, 10])/3 + 
   (F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 10])/3 - 
   (F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 10])/9 + 
   (F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 10])/3 + (2*F[1, 1, 6]^2*F[1, 1, 10])/9 - 
   (F[1, 1, 3]*F[1, 1, 7]*F[1, 1, 10])/3 - 
   (F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 10])/3 - 
   (F[1, 1, 6]*F[1, 1, 8]*F[1, 1, 10])/3 + 
   (F[1, 1, 7]*F[1, 1, 8]*F[1, 1, 10])/3 - 
   (F[1, 1, 3]*F[1, 1, 9]*F[1, 1, 10])/9 - 
   (F[1, 1, 6]*F[1, 1, 9]*F[1, 1, 10])/3 + 
   (F[1, 1, 7]*F[1, 1, 9]*F[1, 1, 10])/3 - 
   (F[1, 1, 8]*F[1, 1, 9]*F[1, 1, 10])/3 + (2*F[1, 1, 9]^2*F[1, 1, 10])/9 + 
   (F[1, 1, 1]*F[1, 1, 10]^2)/6 + (F[1, 1, 8]*F[1, 1, 10]^2)/6 - 
   (F[1, 1, 9]*F[1, 1, 10]^2)/3 - (F[1, 1, 1]*F[2, 1, 1])/3 - 
   (F[1, 1, 3]*F[2, 1, 1])/3 + (F[1, 1, 1]*F[2, 1, 2])/9 + 
   (F[1, 1, 4]*F[2, 1, 2])/9 - (F[1, 1, 2]*F[2, 1, 3])/3 - 
   (F[1, 1, 4]*F[2, 1, 3])/3 - (F[1, 1, 2]*F[2, 1, 4])/9 - 
   (F[1, 1, 5]*F[2, 1, 4])/9 + (F[1, 1, 3]*F[2, 1, 5])/3 + 
   (F[1, 1, 5]*F[2, 1, 5])/3 - (10*F[1, 1, 5]*F[2, 1, 7])/9 - 
   (10*F[1, 1, 7]*F[2, 1, 7])/9 - (2*F[1, 1, 5]*F[2, 1, 8])/3 - 
   (4*F[1, 1, 6]*F[2, 1, 8])/9 - (4*F[1, 1, 7]*F[2, 1, 8])/9 + 
   (2*F[1, 1, 8]*F[2, 1, 8])/3 + (7*F[1, 1, 1]*F[2, 1, 9])/9 + 
   (7*F[1, 1, 8]*F[2, 1, 9])/9 + (2*F[1, 1, 7]*F[2, 1, 10])/9 + 
   (2*F[1, 1, 8]*F[2, 1, 10])/9 + (2*F[1, 1, 1]*F[2, 1, 11])/9 - 
   (5*F[1, 1, 2]*F[2, 1, 11])/9 - (2*F[1, 1, 4]*F[2, 1, 11])/9 - 
   (2*F[1, 1, 8]*F[2, 1, 11])/9 - (7*F[1, 1, 9]*F[2, 1, 11])/9 - 
   (F[1, 1, 8]*F[2, 1, 12])/3 - (F[1, 1, 9]*F[2, 1, 12])/3 + 
   (2*F[1, 1, 3]*F[2, 1, 13])/9 + (2*F[1, 1, 10]*F[2, 1, 13])/9 - 
   (2*F[1, 1, 3]*F[2, 1, 14])/3 + (4*F[1, 1, 6]*F[2, 1, 14])/9 + 
   (2*F[1, 1, 9]*F[2, 1, 14])/3 + (4*F[1, 1, 10]*F[2, 1, 14])/9 + 
   (10*F[1, 1, 9]*F[2, 1, 15])/9 + (10*F[1, 1, 10]*F[2, 1, 15])/9 - 
   (4*F[1, 1, 1]*tci[1, 1]^2)/27 + (F[1, 1, 2]*tci[1, 1]^2)/27 + 
   (31*F[1, 1, 3]*tci[1, 1]^2)/36 + (F[1, 1, 4]*tci[1, 1]^2)/27 + 
   (13*F[1, 1, 5]*tci[1, 1]^2)/36 - (F[1, 1, 7]*tci[1, 1]^2)/3 - 
   (85*F[1, 1, 8]*tci[1, 1]^2)/108 - (35*F[1, 1, 9]*tci[1, 1]^2)/54 + 
   (10*F[1, 1, 10]*tci[1, 1]^2)/27 + (2*F[1, 2, 2]*tci[1, 1]^2)/9 + 
   (F[1, 2, 6]*tci[1, 1]^2)/3 + (F[1, 2, 7]*tci[1, 1]^2)/3 - 
   (2*F[1, 2, 8]*tci[1, 1]^2)/9 - (F[1, 2, 9]*tci[1, 1]^2)/3 - 
   (2*F[1, 1, 1]^2*tci[1, 2])/9 + (F[1, 1, 1]*F[1, 1, 2]*tci[1, 2])/9 + 
   (2*F[1, 1, 2]^2*tci[1, 2])/9 - (17*F[1, 1, 3]^2*tci[1, 2])/18 + 
   (2*F[1, 1, 1]*F[1, 1, 4]*tci[1, 2])/9 - (F[1, 1, 2]*F[1, 1, 4]*tci[1, 2])/
    9 + (F[1, 1, 3]*F[1, 1, 4]*tci[1, 2])/6 - 
   (F[1, 1, 1]*F[1, 1, 5]*tci[1, 2])/3 + (F[1, 1, 2]*F[1, 1, 5]*tci[1, 2])/
    9 + (2*F[1, 1, 3]*F[1, 1, 5]*tci[1, 2])/3 + 
   (F[1, 1, 4]*F[1, 1, 5]*tci[1, 2])/18 - (F[1, 1, 5]^2*tci[1, 2])/4 - 
   (F[1, 1, 3]*F[1, 1, 6]*tci[1, 2])/9 + F[1, 1, 5]*F[1, 1, 6]*tci[1, 2] + 
   (2*F[1, 1, 1]*F[1, 1, 7]*tci[1, 2])/3 - 
   (4*F[1, 1, 5]*F[1, 1, 7]*tci[1, 2])/9 - 
   (4*F[1, 1, 6]*F[1, 1, 7]*tci[1, 2])/9 + (2*F[1, 1, 7]^2*tci[1, 2])/9 + 
   (5*F[1, 1, 1]*F[1, 1, 8]*tci[1, 2])/9 - (F[1, 1, 2]*F[1, 1, 8]*tci[1, 2])/
    9 - (F[1, 1, 3]*F[1, 1, 8]*tci[1, 2])/6 - 
   (7*F[1, 1, 4]*F[1, 1, 8]*tci[1, 2])/18 - 
   (5*F[1, 1, 5]*F[1, 1, 8]*tci[1, 2])/9 + (F[1, 1, 6]*F[1, 1, 8]*tci[1, 2])/
    9 + (2*F[1, 1, 7]*F[1, 1, 8]*tci[1, 2])/9 + (5*F[1, 1, 8]^2*tci[1, 2])/
    6 + (2*F[1, 1, 1]*F[1, 1, 9]*tci[1, 2])/9 - 
   (2*F[1, 1, 2]*F[1, 1, 9]*tci[1, 2])/9 + 
   (5*F[1, 1, 3]*F[1, 1, 9]*tci[1, 2])/9 + 
   (7*F[1, 1, 4]*F[1, 1, 9]*tci[1, 2])/18 - (F[1, 1, 5]*F[1, 1, 9]*tci[1, 2])/
    6 - F[1, 1, 6]*F[1, 1, 9]*tci[1, 2] - (5*F[1, 1, 8]*F[1, 1, 9]*tci[1, 2])/
    9 + (17*F[1, 1, 9]^2*tci[1, 2])/36 - (2*F[1, 1, 1]*F[1, 1, 10]*tci[1, 2])/
    3 + (4*F[1, 1, 6]*F[1, 1, 10]*tci[1, 2])/9 + 
   (4*F[1, 1, 9]*F[1, 1, 10]*tci[1, 2])/9 - (F[1, 1, 10]^2*tci[1, 2])/3 - 
   (2*F[1, 1, 3]*F[1, 2, 2]*tci[1, 2])/9 - 
   (2*F[1, 1, 10]*F[1, 2, 2]*tci[1, 2])/9 - (F[1, 1, 2]*F[1, 2, 6]*tci[1, 2])/
    3 - (F[1, 1, 4]*F[1, 2, 6]*tci[1, 2])/3 - 
   (F[1, 1, 3]*F[1, 2, 7]*tci[1, 2])/3 - (F[1, 1, 5]*F[1, 2, 7]*tci[1, 2])/
    3 + (2*F[1, 1, 7]*F[1, 2, 8]*tci[1, 2])/9 + 
   (2*F[1, 1, 8]*F[1, 2, 8]*tci[1, 2])/9 + (F[1, 1, 8]*F[1, 2, 9]*tci[1, 2])/
    3 + (F[1, 1, 9]*F[1, 2, 9]*tci[1, 2])/3 + (2*F[2, 1, 1]*tci[1, 2])/3 - 
   (2*F[2, 1, 2]*tci[1, 2])/9 + (F[2, 1, 3]*tci[1, 2])/3 - 
   (F[2, 1, 5]*tci[1, 2])/3 - (2*F[2, 1, 8]*tci[1, 2])/3 - 
   (14*F[2, 1, 9]*tci[1, 2])/9 - (2*F[2, 1, 10]*tci[1, 2])/9 + 
   (2*F[2, 1, 11]*tci[1, 2])/9 + (F[2, 1, 12]*tci[1, 2])/3 - 
   (2*F[2, 1, 13]*tci[1, 2])/9 + (2*F[2, 1, 14]*tci[1, 2])/3 - 
   (tci[1, 1]^2*tci[1, 2])/108 + (4*tci[1, 1]^2*tcr[1, 1])/27 + 
   (2*tci[1, 2]*tcr[1, 1]^2)/9 - tcr[1, 1]^3/9 - (tci[1, 1]^2*tcr[1, 2])/3 + 
   (10*tci[1, 2]*tcr[2, 1])/9 - (5*tcr[1, 1]*tcr[2, 1])/9) + 
 r[-4*q8 + 4*q2*q3*s12 - 2*q3*q7*s12 - 4*q2*q8*s12 + 2*q7*q8*s12 - 
    8*q8^2*s12 + 2*q2*q3*q7*s12^2 - 2*q2*q7*q8*s12^2 - 2*q7*q8^2*s12^2 - 
    2*q8^3*s12^2 + 2*q1*q8*s34 + 10*q8^2*s34 + 6*q8^3*s12*s34 - 
    4*q1*q8^2*s34^2 - 6*q8^3*s34^2 + 2*q1*q8^3*s34^3 - 3*q2*q3*s45 + 
    q3*q7*s45 + 2*q1*q8*s45 + 3*q2*q8*s45 - q7*q8*s45 + 8*q8^2*s45 + 
    2*q7*q8^2*s12*s45 - 2*q7*q8^3*s12^2*s45 - 6*q1*q8^2*s34*s45 - 
    6*q8^3*s34*s45 + 4*q1*q8^3*s34^2*s45 + q1*q2*q3*s45^2 + q1*q3*q8*s45^2 - 
    2*q1*q8^2*s45^2 + 2*q1*q8^3*s34*s45^2 + 5*q2*q3*s51 - 3*q3*q7*s51 - 
    2*q1*q8*s51 - 5*q2*q8*s51 + 3*q7*q8*s51 - 8*q8^2*s51 + 
    6*q2*q3*q7*s12*s51 - 6*q2*q7*q8*s12*s51 + 4*q2*q8^2*s12*s51 - 
    6*q7*q8^2*s12*s51 + 2*q2*q7*q8^2*s12^2*s51 + 2*q7*q8^3*s12^2*s51 + 
    6*q1*q8^2*s34*s51 + 6*q8^3*s34*s51 - 4*q1*q8^3*s34^2*s51 - 
    q1*q2*q3*s45*s51 + q1*q3*q7*s45*s51 + 8*q1*q8^2*s45*s51 + 
    6*q8^3*s45*s51 - 8*q1*q8^3*s34*s45*s51 + 2*q1*q3*q8^2*s45^2*s51 - 
    4*q1*q8^3*s45^2*s51 + 2*q1*q2*q3*s51^2 - q1*q3*q7*s51^2 + 
    6*q2*q3*q7*s51^2 + q1*q3*q8*s51^2 - 6*q2*q7*q8*s51^2 - 2*q1*q8^2*s51^2 + 
    6*q2*q7*q8^2*s12*s51^2 - 2*q2*q7*q8^3*s12^2*s51^2 + 2*q1*q8^3*s34*s51^2 - 
    2*q1*q3*q8^2*s45*s51^2 + 4*q1*q8^3*s45*s51^2 + 2*q1*q3*q8^3*s45^2*s51^2 + 
    2*q1*q2*q3*q7*s51^3]*(-F[3, 4]/6 - F[3, 5]/3 - (2*F[3, 6])/9 - 
   F[3, 7]/3 - (8*F[3, 8])/9 - F[3, 12]/18 + F[3, 14]/3 - F[3, 18]/6 + 
   F[3, 24]/9 + (2*F[3, 31])/9 + (11*F[3, 32])/18 + F[3, 33]/3 + 
   (16*F[3, 34])/9 - F[3, 35]/3 + (2*F[3, 36])/9 - F[3, 37]/18 + F[3, 40]/6 - 
   (2*F[3, 44])/9 + F[3, 51]/9 - F[3, 52]/6 + F[3, 56]/18 + F[3, 57]/3 + 
   F[3, 59]/6 - F[3, 61]/3 - F[1, 1, 1]^3/6 + (F[1, 1, 1]^2*F[1, 1, 2])/18 + 
   (2*F[1, 1, 1]*F[1, 1, 2]^2)/9 - (11*F[1, 1, 2]^3)/54 + 
   (F[1, 1, 1]*F[1, 1, 3]^2)/3 + F[1, 1, 3]^3/9 + 
   (5*F[1, 1, 1]^2*F[1, 1, 4])/18 - (4*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 4])/9 - 
   (F[1, 1, 2]^2*F[1, 1, 4])/18 - (F[1, 1, 3]^2*F[1, 1, 4])/6 - 
   (F[1, 1, 1]*F[1, 1, 4]^2)/9 + (5*F[1, 1, 2]*F[1, 1, 4]^2)/9 - 
   (F[1, 1, 3]*F[1, 1, 4]^2)/6 - F[1, 1, 5]^3/9 - 
   (2*F[1, 1, 1]^2*F[1, 1, 6])/9 + (F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 6])/3 + 
   (F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 6])/3 - (F[1, 1, 3]^2*F[1, 1, 6])/6 + 
   (F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 6])/9 - (F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 6])/
    3 - (F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 6])/3 + (F[1, 1, 4]^2*F[1, 1, 6])/9 + 
   (F[1, 1, 5]^2*F[1, 1, 6])/6 + (F[1, 1, 1]*F[1, 1, 6]^2)/9 + 
   (F[1, 1, 3]*F[1, 1, 6]^2)/6 - (F[1, 1, 4]*F[1, 1, 6]^2)/9 + 
   (F[1, 1, 5]*F[1, 1, 6]^2)/6 - (17*F[1, 1, 6]^3)/27 - 
   (F[1, 1, 1]^2*F[1, 1, 7])/9 + (2*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 7])/9 - 
   (F[1, 1, 4]^2*F[1, 1, 7])/9 - (F[1, 1, 5]^2*F[1, 1, 7])/9 - 
   (2*F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 7])/9 + 
   (2*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 7])/9 + (4*F[1, 1, 6]^2*F[1, 1, 7])/9 - 
   (2*F[1, 1, 1]*F[1, 1, 7]^2)/9 - (F[1, 1, 4]*F[1, 1, 7]^2)/9 + 
   (5*F[1, 1, 6]*F[1, 1, 7]^2)/9 - (7*F[1, 1, 7]^3)/27 + 
   (F[1, 1, 1]^2*F[1, 1, 8])/9 - (F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 8])/9 + 
   (F[1, 1, 2]^2*F[1, 1, 8])/9 - (F[1, 1, 3]^2*F[1, 1, 8])/6 - 
   (2*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8])/9 + 
   (F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 8])/9 + (F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8])/
    3 - (F[1, 1, 4]^2*F[1, 1, 8])/18 + (F[1, 1, 5]^2*F[1, 1, 8])/18 - 
   (2*F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 8])/9 + 
   (2*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 8])/9 - 
   (F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 8])/3 + (F[1, 1, 6]^2*F[1, 1, 8])/6 + 
   (2*F[1, 1, 1]*F[1, 1, 7]*F[1, 1, 8])/9 - 
   (2*F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 8])/9 + 
   (2*F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8])/9 - (F[1, 1, 7]^2*F[1, 1, 8])/9 + 
   (2*F[1, 1, 1]*F[1, 1, 8]^2)/9 + (2*F[1, 1, 2]*F[1, 1, 8]^2)/9 - 
   (F[1, 1, 3]*F[1, 1, 8]^2)/6 - (F[1, 1, 4]*F[1, 1, 8]^2)/18 + 
   (F[1, 1, 5]*F[1, 1, 8]^2)/18 + (7*F[1, 1, 6]*F[1, 1, 8]^2)/18 - 
   (4*F[1, 1, 7]*F[1, 1, 8]^2)/9 - (7*F[1, 1, 8]^3)/18 - 
   (F[1, 1, 1]^2*F[1, 1, 9])/18 - (F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 9])/9 - 
   (2*F[1, 1, 2]^2*F[1, 1, 9])/9 - (F[1, 1, 3]^2*F[1, 1, 9])/18 + 
   (F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 9])/9 + 
   (4*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9])/9 - (2*F[1, 1, 4]^2*F[1, 1, 9])/9 - 
   (F[1, 1, 2]*F[1, 1, 6]*F[1, 1, 9])/3 + (F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 9])/
    3 - (F[1, 1, 6]^2*F[1, 1, 9])/6 + (F[1, 1, 1]*F[1, 1, 8]*F[1, 1, 9])/9 + 
   (F[1, 1, 2]*F[1, 1, 8]*F[1, 1, 9])/9 - (F[1, 1, 4]*F[1, 1, 8]*F[1, 1, 9])/
    9 - (F[1, 1, 8]^2*F[1, 1, 9])/18 - (F[1, 1, 1]*F[1, 1, 9]^2)/9 + 
   (2*F[1, 1, 2]*F[1, 1, 9]^2)/9 - (F[1, 1, 3]*F[1, 1, 9]^2)/18 - 
   (2*F[1, 1, 4]*F[1, 1, 9]^2)/9 + (F[1, 1, 6]*F[1, 1, 9]^2)/6 + 
   (F[1, 1, 8]*F[1, 1, 9]^2)/9 + F[1, 1, 9]^3/27 + 
   (F[1, 1, 1]^2*F[1, 1, 10])/3 - (F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 10])/3 + 
   (F[1, 1, 3]^2*F[1, 1, 10])/9 + (F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 10])/3 - 
   (F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 10])/3 + 
   (F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 10])/3 - 
   (F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 10])/3 + 
   (F[1, 1, 2]*F[1, 1, 6]*F[1, 1, 10])/3 - 
   (F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 10])/3 - 
   (F[1, 1, 2]*F[1, 1, 8]*F[1, 1, 10])/3 + 
   (F[1, 1, 2]*F[1, 1, 9]*F[1, 1, 10])/3 + 
   (F[1, 1, 3]*F[1, 1, 9]*F[1, 1, 10])/9 - 
   (F[1, 1, 4]*F[1, 1, 9]*F[1, 1, 10])/3 + 
   (F[1, 1, 6]*F[1, 1, 9]*F[1, 1, 10])/3 - (2*F[1, 1, 9]^2*F[1, 1, 10])/9 + 
   (F[1, 1, 1]*F[1, 1, 10]^2)/6 + (F[1, 1, 8]*F[1, 1, 10]^2)/6 - 
   (F[1, 1, 9]*F[1, 1, 10]^2)/3 - (2*F[1, 1, 1]*F[2, 1, 1])/3 - 
   (2*F[1, 1, 3]*F[2, 1, 1])/3 + (F[1, 1, 1]*F[2, 1, 2])/9 + 
   (F[1, 1, 4]*F[2, 1, 2])/9 - (F[1, 1, 2]*F[2, 1, 3])/3 - 
   (F[1, 1, 4]*F[2, 1, 3])/3 - (2*F[1, 1, 1]*F[2, 1, 6])/3 + 
   (2*F[1, 1, 2]*F[2, 1, 6])/3 - (2*F[1, 1, 5]*F[2, 1, 7])/9 - 
   (2*F[1, 1, 7]*F[2, 1, 7])/9 + (4*F[1, 1, 1]*F[2, 1, 8])/9 - 
   (4*F[1, 1, 4]*F[2, 1, 8])/9 - (14*F[1, 1, 6]*F[2, 1, 8])/9 - 
   (10*F[1, 1, 7]*F[2, 1, 8])/9 - (4*F[1, 1, 8]*F[2, 1, 8])/9 - 
   (2*F[1, 1, 1]*F[2, 1, 9])/9 - (2*F[1, 1, 8]*F[2, 1, 9])/9 + 
   (2*F[1, 1, 7]*F[2, 1, 10])/3 + (2*F[1, 1, 8]*F[2, 1, 10])/3 + 
   (2*F[1, 1, 1]*F[2, 1, 11])/9 - (2*F[1, 1, 2]*F[2, 1, 11])/3 - 
   (2*F[1, 1, 4]*F[2, 1, 11])/9 - (2*F[1, 1, 8]*F[2, 1, 11])/9 - 
   (8*F[1, 1, 9]*F[2, 1, 11])/9 - (F[1, 1, 8]*F[2, 1, 12])/3 - 
   (F[1, 1, 9]*F[2, 1, 12])/3 + (2*F[1, 1, 3]*F[2, 1, 13])/9 + 
   (2*F[1, 1, 10]*F[2, 1, 13])/9 + (2*F[1, 1, 3]*F[2, 1, 14])/3 - 
   (2*F[1, 1, 9]*F[2, 1, 14])/3 + (2*F[1, 1, 9]*F[2, 1, 15])/9 + 
   (2*F[1, 1, 10]*F[2, 1, 15])/9 + (43*F[1, 1, 1]*tci[1, 1]^2)/54 + 
   (5*F[1, 1, 2]*tci[1, 1]^2)/54 + (5*F[1, 1, 4]*tci[1, 1]^2)/54 + 
   (2*F[1, 1, 5]*tci[1, 1]^2)/27 + (4*F[1, 1, 6]*tci[1, 1]^2)/9 - 
   (2*F[1, 1, 7]*tci[1, 1]^2)/27 - (49*F[1, 1, 8]*tci[1, 1]^2)/54 - 
   (7*F[1, 1, 9]*tci[1, 1]^2)/18 + (22*F[1, 1, 10]*tci[1, 1]^2)/27 + 
   (2*F[1, 2, 2]*tci[1, 1]^2)/9 - (2*F[1, 2, 3]*tci[1, 1]^2)/3 + 
   (F[1, 2, 6]*tci[1, 1]^2)/3 - (2*F[1, 2, 8]*tci[1, 1]^2)/3 - 
   (F[1, 2, 9]*tci[1, 1]^2)/3 + (F[1, 1, 1]^2*tci[1, 2])/9 + 
   (4*F[1, 1, 1]*F[1, 1, 2]*tci[1, 2])/9 + (F[1, 1, 2]^2*tci[1, 2])/18 - 
   (2*F[1, 1, 1]*F[1, 1, 3]*tci[1, 2])/3 - (F[1, 1, 3]^2*tci[1, 2])/9 - 
   (7*F[1, 1, 1]*F[1, 1, 4]*tci[1, 2])/9 + 
   (2*F[1, 1, 2]*F[1, 1, 4]*tci[1, 2])/9 + (F[1, 1, 3]*F[1, 1, 4]*tci[1, 2])/
    3 + (F[1, 1, 4]^2*tci[1, 2])/3 - (F[1, 1, 5]^2*tci[1, 2])/18 + 
   (2*F[1, 1, 1]*F[1, 1, 6]*tci[1, 2])/9 + (F[1, 1, 3]*F[1, 1, 6]*tci[1, 2])/
    3 - (2*F[1, 1, 4]*F[1, 1, 6]*tci[1, 2])/9 + 
   (F[1, 1, 5]*F[1, 1, 6]*tci[1, 2])/3 - (F[1, 1, 6]^2*tci[1, 2])/3 - 
   (2*F[1, 1, 1]*F[1, 1, 7]*tci[1, 2])/9 + 
   (2*F[1, 1, 4]*F[1, 1, 7]*tci[1, 2])/9 - 
   (2*F[1, 1, 5]*F[1, 1, 7]*tci[1, 2])/9 - (2*F[1, 1, 7]^2*tci[1, 2])/9 - 
   (4*F[1, 1, 1]*F[1, 1, 8]*tci[1, 2])/9 - 
   (4*F[1, 1, 2]*F[1, 1, 8]*tci[1, 2])/9 + (F[1, 1, 3]*F[1, 1, 8]*tci[1, 2])/
    3 + (F[1, 1, 4]*F[1, 1, 8]*tci[1, 2])/9 - 
   (F[1, 1, 5]*F[1, 1, 8]*tci[1, 2])/9 - (7*F[1, 1, 6]*F[1, 1, 8]*tci[1, 2])/
    9 + (2*F[1, 1, 7]*F[1, 1, 8]*tci[1, 2])/9 + (5*F[1, 1, 8]^2*tci[1, 2])/
    6 - (F[1, 1, 1]*F[1, 1, 9]*tci[1, 2])/9 - 
   (4*F[1, 1, 2]*F[1, 1, 9]*tci[1, 2])/9 + (F[1, 1, 3]*F[1, 1, 9]*tci[1, 2])/
    9 + (4*F[1, 1, 4]*F[1, 1, 9]*tci[1, 2])/9 - 
   (F[1, 1, 6]*F[1, 1, 9]*tci[1, 2])/3 - (2*F[1, 1, 8]*F[1, 1, 9]*tci[1, 2])/
    9 + (5*F[1, 1, 9]^2*tci[1, 2])/18 - (2*F[1, 1, 1]*F[1, 1, 10]*tci[1, 2])/
    3 + (2*F[1, 1, 2]*F[1, 1, 10]*tci[1, 2])/3 - 
   (2*F[1, 1, 4]*F[1, 1, 10]*tci[1, 2])/3 + 
   (2*F[1, 1, 6]*F[1, 1, 10]*tci[1, 2])/3 + 
   (2*F[1, 1, 9]*F[1, 1, 10]*tci[1, 2])/9 - (F[1, 1, 10]^2*tci[1, 2])/3 - 
   (2*F[1, 1, 3]*F[1, 2, 2]*tci[1, 2])/9 - 
   (2*F[1, 1, 10]*F[1, 2, 2]*tci[1, 2])/9 + 
   (2*F[1, 1, 1]*F[1, 2, 3]*tci[1, 2])/3 - 
   (2*F[1, 1, 2]*F[1, 2, 3]*tci[1, 2])/3 - (F[1, 1, 2]*F[1, 2, 6]*tci[1, 2])/
    3 - (F[1, 1, 4]*F[1, 2, 6]*tci[1, 2])/3 + 
   (2*F[1, 1, 7]*F[1, 2, 8]*tci[1, 2])/3 + 
   (2*F[1, 1, 8]*F[1, 2, 8]*tci[1, 2])/3 + (F[1, 1, 8]*F[1, 2, 9]*tci[1, 2])/
    3 + (F[1, 1, 9]*F[1, 2, 9]*tci[1, 2])/3 + (4*F[2, 1, 1]*tci[1, 2])/3 - 
   (2*F[2, 1, 2]*tci[1, 2])/9 + (F[2, 1, 3]*tci[1, 2])/3 + 
   (2*F[2, 1, 6]*tci[1, 2])/3 + (4*F[2, 1, 8]*tci[1, 2])/9 + 
   (4*F[2, 1, 9]*tci[1, 2])/9 - (2*F[2, 1, 10]*tci[1, 2])/3 + 
   (2*F[2, 1, 11]*tci[1, 2])/9 + (F[2, 1, 12]*tci[1, 2])/3 - 
   (2*F[2, 1, 13]*tci[1, 2])/9 - (2*F[2, 1, 14]*tci[1, 2])/3 + 
   (7*tci[1, 1]^2*tci[1, 2])/108 - (71*tci[1, 1]^2*tcr[1, 1])/108 + 
   (tci[1, 2]*tcr[1, 1]^2)/18 + tcr[1, 1]^3/3 + (11*tci[1, 1]^2*tcr[1, 2])/
    18 - (tci[1, 2]*tcr[1, 1]*tcr[1, 2])/3 - (2*tcr[1, 2]^3)/3 - 
   (11*tci[1, 2]*tcr[2, 1])/9 + (16*tcr[1, 1]*tcr[2, 1])/9 + 2*tcr[3, 1] + 
   tcr[3, 2]/2 - (35*tcr[3, 3])/12) + 
 r[-q1 + q10 - 4*q9 + 10*q1*q10*s23 - 2*q1*q5*s23 + 7*q10*q5*s23 - 
    8*q1*q9*s23 - 8*q10*q9*s23 - 3*q5*q9*s23 - 8*q9^2*s23 + 
    3*q1*q10*q5*s23^2 - 5*q1*q10*q9*s23^2 - 2*q10*q2*s34 - q1*q5*s34 + 
    7*q10*q5*s34 - 3*q10*q9*s34 - 4*q5*q9*s34 - 12*q9^2*s34 + 
    3*q10*q2*q5*s34^2 - q2*q5*q9*s34^2 - 4*q2*q9^2*s34^2 - 2*q1*q10*s45 + 
    2*q10*q2*s45 + 3*q1*q5*s45 - 9*q10*q5*s45 + 3*q1*q9*s45 + 4*q5*q9*s45 + 
    12*q9^2*s45 - 9*q1*q10*q5*s23*s45 + q1*q2*q5*s34*s45 - 
    3*q10*q2*q5*s34*s45 + 2*q2*q5*q9*s34*s45 + 12*q2*q9^2*s34*s45 - 
    4*q5*q9^2*s34*s45 - 4*q2*q5*q9^2*s34^2*s45 - 2*q1*q10*q2*s45^2 + 
    10*q1*q10*q5*s45^2 - q1*q2*q5*s45^2 + 4*q10*q2*q5*s45^2 - 
    q2*q5*q9*s45^2 - 4*q2*q9^2*s45^2 + 4*q2*q5*q9^2*s34*s45^2 - 
    4*q1*q10*q2*q5*s45^3 + 7*q1*q10*s51 + q10*q2*s51 - 5*q1*q9*s51 - 
    5*q10*q9*s51 + q2*q9*s51 + 12*q9^2*s51 - 18*q1*q10*q9*s23*s51 + 
    4*q1*q9^2*s23*s51 + 4*q10*q9^2*s23*s51 + 4*q1*q10*q9^2*s23^2*s51 + 
    8*q2*q9^2*s34*s51 - q1*q10*q2*s45*s51 - 8*q2*q9^2*s45*s51 - 
    5*q1*q10*q9*s51^2 - 4*q2*q9^2*s51^2 + 4*q1*q10*q9^2*s23*s51^2]*
  (F[3, 1]/3 - F[3, 2]/6 + F[3, 6]/3 - F[3, 12]/6 - F[3, 14]/3 - F[3, 18]/6 + 
   F[3, 19]/9 + (7*F[3, 32])/36 + (5*F[3, 33])/6 - (2*F[3, 34])/9 - 
   F[3, 35]/6 + (2*F[3, 36])/9 + F[3, 37]/12 + F[3, 38]/6 - F[3, 40]/12 - 
   F[3, 42]/3 - (2*F[3, 44])/9 - (2*F[3, 69])/9 - (5*F[1, 1, 1]^3)/18 + 
   (10*F[1, 1, 1]*F[1, 1, 2])/9 + (10*F[1, 1, 2]^2)/3 + 
   (F[1, 1, 1]^2*F[1, 1, 3])/6 + (F[1, 1, 1]*F[1, 1, 3]^2)/6 - 
   F[1, 1, 3]^3/18 + (10*F[1, 1, 1]*F[1, 1, 4])/9 + 
   (F[1, 1, 1]^2*F[1, 1, 4])/6 - (F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4])/3 - 
   (F[1, 1, 1]*F[1, 1, 4]^2)/4 - (F[1, 1, 2]*F[1, 1, 4]^2)/12 + 
   F[1, 1, 4]^3/3 + (5*F[1, 1, 5]^2)/9 + (F[1, 1, 1]*F[1, 1, 5]^2)/6 - 
   (F[1, 1, 3]*F[1, 1, 5]^2)/6 + (5*F[1, 1, 5]^3)/18 - 
   (10*F[1, 1, 1]*F[1, 1, 6])/9 - (F[1, 1, 1]^2*F[1, 1, 6])/18 + 
   (10*F[1, 1, 4]*F[1, 1, 6])/9 + (F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 6])/9 - 
   (F[1, 1, 4]^2*F[1, 1, 6])/18 - (F[1, 1, 5]^2*F[1, 1, 6])/12 + 
   (13*F[1, 1, 1]*F[1, 1, 6]^2)/36 + (F[1, 1, 2]*F[1, 1, 6]^2)/12 - 
   (5*F[1, 1, 4]*F[1, 1, 6]^2)/18 - (F[1, 1, 5]*F[1, 1, 6]^2)/12 + 
   (11*F[1, 1, 6]^3)/54 + (2*F[1, 1, 1]^2*F[1, 1, 7])/9 - 
   (F[1, 1, 3]^2*F[1, 1, 7])/6 - (10*F[1, 1, 4]*F[1, 1, 7])/9 + 
   (13*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 7])/18 + 
   (F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 7])/6 - (5*F[1, 1, 4]^2*F[1, 1, 7])/18 - 
   (10*F[1, 1, 5]*F[1, 1, 7])/9 + (10*F[1, 1, 6]*F[1, 1, 7])/9 - 
   (13*F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 7])/18 - 
   (F[1, 1, 2]*F[1, 1, 6]*F[1, 1, 7])/6 + 
   (5*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 7])/9 - (2*F[1, 1, 6]^2*F[1, 1, 7])/9 - 
   (F[1, 1, 1]*F[1, 1, 7]^2)/18 - (11*F[1, 1, 4]*F[1, 1, 7]^2)/18 - 
   (F[1, 1, 5]*F[1, 1, 7]^2)/6 + (5*F[1, 1, 6]*F[1, 1, 7]^2)/9 - 
   F[1, 1, 7]^3/27 - (10*F[1, 1, 2]*F[1, 1, 8])/9 - 
   (F[1, 1, 3]^2*F[1, 1, 8])/6 + (F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8])/3 - 
   (F[1, 1, 4]^2*F[1, 1, 8])/6 - (F[1, 1, 5]^2*F[1, 1, 8])/12 - 
   (10*F[1, 1, 6]*F[1, 1, 8])/9 + (F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 8])/9 - 
   (F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 8])/9 + (F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 8])/
    6 + (F[1, 1, 6]^2*F[1, 1, 8])/12 + (10*F[1, 1, 7]*F[1, 1, 8])/9 - 
   (F[1, 1, 1]*F[1, 1, 7]*F[1, 1, 8])/9 + (F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 8])/
    9 - (F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 8])/3 + (F[1, 1, 7]^2*F[1, 1, 8])/6 + 
   (5*F[1, 1, 8]^2)/9 + (F[1, 1, 1]*F[1, 1, 8]^2)/3 - 
   (F[1, 1, 3]*F[1, 1, 8]^2)/6 - (F[1, 1, 4]*F[1, 1, 8]^2)/6 - 
   (F[1, 1, 5]*F[1, 1, 8]^2)/12 - (F[1, 1, 6]*F[1, 1, 8]^2)/36 + 
   (F[1, 1, 7]*F[1, 1, 8]^2)/9 - (10*F[1, 1, 1]*F[1, 1, 9])/9 - 
   (10*F[1, 1, 4]*F[1, 1, 9])/9 - (20*F[1, 1, 9]^2)/9 + 
   (F[1, 1, 3]*F[2, 1, 5])/3 + (F[1, 1, 5]*F[2, 1, 5])/3 - 
   (5*F[1, 1, 1]*F[2, 1, 6])/6 - (F[1, 1, 2]*F[2, 1, 6])/6 + 
   (2*F[1, 1, 4]*F[2, 1, 6])/3 + (2*F[1, 1, 7]*F[2, 1, 6])/3 + 
   (10*F[2, 1, 7])/9 + (F[1, 1, 5]*F[2, 1, 7])/3 + 
   (F[1, 1, 7]*F[2, 1, 7])/3 + (11*F[1, 1, 1]*F[2, 1, 8])/18 + 
   (F[1, 1, 2]*F[2, 1, 8])/6 - (4*F[1, 1, 4]*F[2, 1, 8])/9 + 
   (4*F[1, 1, 6]*F[2, 1, 8])/9 - (F[1, 1, 7]*F[2, 1, 8])/9 + 
   (2*F[1, 1, 8]*F[2, 1, 8])/9 - (2*F[1, 1, 1]*F[2, 1, 9])/3 - 
   (2*F[1, 1, 8]*F[2, 1, 9])/3 + (F[1, 1, 7]*F[2, 1, 10])/9 + 
   (F[1, 1, 8]*F[2, 1, 10])/9 + (10*F[2, 1, 12])/9 + (5*tci[1, 1]^2)/9 + 
   (F[1, 1, 1]*tci[1, 1]^2)/12 - (F[1, 1, 2]*tci[1, 1]^2)/36 - 
   (2*F[1, 1, 3]*tci[1, 1]^2)/3 + (2*F[1, 1, 4]*tci[1, 1]^2)/9 - 
   (F[1, 1, 5]*tci[1, 1]^2)/12 + (23*F[1, 1, 7]*tci[1, 1]^2)/54 - 
   (7*F[1, 1, 8]*tci[1, 1]^2)/108 - (F[1, 2, 3]*tci[1, 1]^2)/6 + 
   (F[1, 2, 7]*tci[1, 1]^2)/3 - (F[1, 2, 8]*tci[1, 1]^2)/9 - 
   (10*F[1, 1, 1]*tci[1, 2])/9 + (F[1, 1, 1]^2*tci[1, 2])/2 - 
   (F[1, 1, 1]*F[1, 1, 3]*tci[1, 2])/3 + (F[1, 1, 3]^2*tci[1, 2])/2 - 
   (10*F[1, 1, 4]*tci[1, 2])/9 - (F[1, 1, 1]*F[1, 1, 4]*tci[1, 2])/3 + 
   (F[1, 1, 4]^2*tci[1, 2])/12 + (F[1, 1, 3]*F[1, 1, 5]*tci[1, 2])/3 + 
   (F[1, 1, 5]^2*tci[1, 2])/12 + (10*F[1, 1, 6]*tci[1, 2])/9 - 
   (F[1, 1, 1]*F[1, 1, 6]*tci[1, 2])/9 + (F[1, 1, 4]*F[1, 1, 6]*tci[1, 2])/
    9 - (F[1, 1, 5]*F[1, 1, 6]*tci[1, 2])/6 - (F[1, 1, 6]^2*tci[1, 2])/6 - 
   (19*F[1, 1, 1]*F[1, 1, 7]*tci[1, 2])/18 - 
   (F[1, 1, 2]*F[1, 1, 7]*tci[1, 2])/6 + (F[1, 1, 3]*F[1, 1, 7]*tci[1, 2])/
    3 + (7*F[1, 1, 4]*F[1, 1, 7]*tci[1, 2])/18 + 
   (F[1, 1, 6]*F[1, 1, 7]*tci[1, 2])/2 + (7*F[1, 1, 7]^2*tci[1, 2])/18 - 
   (2*F[1, 1, 1]*F[1, 1, 8]*tci[1, 2])/3 + (F[1, 1, 3]*F[1, 1, 8]*tci[1, 2])/
    3 + (F[1, 1, 4]*F[1, 1, 8]*tci[1, 2])/3 + 
   (F[1, 1, 5]*F[1, 1, 8]*tci[1, 2])/6 + (F[1, 1, 6]*F[1, 1, 8]*tci[1, 2])/
    18 - (F[1, 1, 7]*F[1, 1, 8]*tci[1, 2])/3 + (20*F[1, 1, 9]*tci[1, 2])/9 + 
   (5*F[1, 1, 1]*F[1, 2, 3]*tci[1, 2])/6 + (F[1, 1, 2]*F[1, 2, 3]*tci[1, 2])/
    6 - (2*F[1, 1, 4]*F[1, 2, 3]*tci[1, 2])/3 - 
   (2*F[1, 1, 7]*F[1, 2, 3]*tci[1, 2])/3 - (F[1, 1, 3]*F[1, 2, 7]*tci[1, 2])/
    3 - (F[1, 1, 5]*F[1, 2, 7]*tci[1, 2])/3 + 
   (F[1, 1, 7]*F[1, 2, 8]*tci[1, 2])/9 + (F[1, 1, 8]*F[1, 2, 8]*tci[1, 2])/
    9 - (10*F[1, 2, 9]*tci[1, 2])/9 - (F[2, 1, 5]*tci[1, 2])/3 + 
   (F[2, 1, 6]*tci[1, 2])/6 - (7*F[2, 1, 8]*tci[1, 2])/18 + 
   (4*F[2, 1, 9]*tci[1, 2])/3 - (F[2, 1, 10]*tci[1, 2])/9 + 
   (5*tci[1, 1]^2*tci[1, 2])/108 - (5*tci[1, 1]^2*tcr[1, 1])/18 - 
   (tci[1, 2]*tcr[1, 1]^2)/2 + (7*tcr[1, 1]^3)/18 - 
   (11*tci[1, 1]^2*tcr[1, 2])/18 - (tci[1, 2]*tcr[1, 2]^2)/3 - 
   (4*tcr[1, 2]^3)/9 - (4*tci[1, 2]*tcr[2, 1])/3 + 
   (4*tcr[1, 1]*tcr[2, 1])/3 + (4*tcr[3, 1])/3 + tcr[3, 2]/3 - 
   (95*tcr[3, 3])/36) + r[-q1 + 7*q10 - 6*q9 + 8*q1*q10*s23 + 2*q1*q5*s23 - 
    4*q10*q5*s23 - 4*q1*q9*s23 - 2*q10*q9*s23 + 2*q5*q9*s23 + q1^2*q5*s23^2 - 
    2*q1*q10*q5*s23^2 - 2*q1*q10*q9*s23^2 + 2*q10*q2*s34 + q1*q5*s34 - 
    3*q10*q5*s34 - q10*q9*s34 - 2*q2*q9*s34 + 2*q5*q9*s34 + 
    2*q1^2*q5*s23*s34 + q1^3*q5*s23^2*s34 - q10*q2*q5*s34^2 + 
    q2*q5*q9*s34^2 + 5*q1^2*s45 - 18*q1*q10*s45 + 4*q1*q2*s45 - 
    8*q10*q2*s45 - 7*q1*q5*s45 + 11*q10*q5*s45 + 2*q1*q9*s45 + 4*q2*q9*s45 - 
    4*q5*q9*s45 + 2*q1^3*s23*s45 - 4*q1^2*q10*s23*s45 - 6*q1^2*q5*s23*s45 + 
    12*q1*q10*q5*s23*s45 - q1^3*q5*s23^2*s45 + 2*q1^2*q10*q5*s23^2*s45 - 
    4*q1^2*q5*s34*s45 - q1*q2*q5*s34*s45 + 3*q10*q2*q5*s34*s45 - 
    2*q2*q5*q9*s34*s45 - 3*q1^3*q5*s23*s34*s45 - 4*q1^3*s45^2 + 
    12*q1^2*q10*s45^2 - 5*q1^2*q2*s45^2 + 14*q1*q10*q2*s45^2 + 
    9*q1^2*q5*s45^2 - 21*q1*q10*q5*s45^2 + 5*q1*q2*q5*s45^2 - 
    7*q10*q2*q5*s45^2 + 2*q2*q5*q9*s45^2 + 2*q1^3*q10*s23*s45^2 + 
    3*q1^3*q5*s23*s45^2 - 9*q1^2*q10*q5*s23*s45^2 - q1^3*q10*q5*s23^2*s45^2 + 
    3*q1^3*q5*s34*s45^2 + 2*q1^2*q2*q5*s34*s45^2 - 4*q1^3*q10*s45^3 + 
    2*q1^3*q2*s45^3 - 8*q1^2*q10*q2*s45^3 - 3*q1^3*q5*s45^3 + 
    12*q1^2*q10*q5*s45^3 - 4*q1^2*q2*q5*s45^3 + 11*q1*q10*q2*q5*s45^3 + 
    3*q1^3*q10*q5*s23*s45^3 - q1^3*q2*q5*s34*s45^3 + 2*q1^3*q10*q2*s45^4 - 
    3*q1^3*q10*q5*s45^4 + q1^3*q2*q5*s45^4 - 5*q1^2*q10*q2*q5*s45^4 + 
    q1^3*q10*q2*q5*s45^5 - 2*q1*q10*s51 - 2*q10*q2*s51 - q10*q9*s51 + 
    2*q2*q9*s51 - 2*q1*q10*q9*s23*s51 + 2*q1^2*q10*s45*s51 + 
    4*q1*q10*q2*s45*s51 - q1^3*q10*s45^2*s51 - 3*q1^2*q10*q2*s45^2*s51 + 
    q1^3*q10*q2*s45^3*s51 - q1*q10*q9*s51^2]*
  ((2*F[3, 3])/9 + (11*F[3, 5])/18 + F[3, 7]/3 + (16*F[3, 8])/9 + 
   (2*F[3, 11])/9 - F[3, 13]/18 + F[3, 17]/6 - (2*F[3, 24])/9 - 
   (2*F[3, 31])/27 - F[3, 32]/54 + (2*F[3, 36])/27 + F[3, 37]/54 - 
   F[3, 40]/18 + (4*F[3, 41])/27 - (F[1, 1, 1]^2*F[1, 1, 2])/9 - 
   (4*F[1, 1, 1]*F[1, 1, 2]^2)/9 + (11*F[1, 1, 2]^3)/27 + 
   (2*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 4])/9 + (F[1, 1, 2]^2*F[1, 1, 4])/9 - 
   (4*F[1, 1, 2]*F[1, 1, 4]^2)/9 - (F[1, 1, 2]^2*F[1, 1, 5])/9 + 
   (2*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5])/9 + (F[1, 1, 4]^2*F[1, 1, 5])/18 - 
   (2*F[1, 1, 2]*F[1, 1, 5]^2)/9 + (F[1, 1, 4]*F[1, 1, 5]^2)/18 + 
   (7*F[1, 1, 5]^3)/81 - (F[1, 1, 5]^2*F[1, 1, 6])/18 - 
   (F[1, 1, 5]*F[1, 1, 6]^2)/18 + F[1, 1, 6]^3/27 - 
   (F[1, 1, 5]^2*F[1, 1, 7])/9 + (F[1, 1, 6]^2*F[1, 1, 7])/27 + 
   (F[1, 1, 1]*F[1, 1, 7]^2)/12 + (F[1, 1, 2]*F[1, 1, 7]^2)/12 + 
   (4*F[1, 1, 5]*F[1, 1, 7]^2)/27 + (2*F[1, 1, 7]^3)/81 + 
   (2*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 8])/9 + (F[1, 1, 2]^2*F[1, 1, 8])/9 - 
   (2*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 8])/9 + (7*F[1, 1, 5]^2*F[1, 1, 8])/54 + 
   (F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 8])/9 - (F[1, 1, 6]^2*F[1, 1, 8])/54 - 
   (10*F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8])/27 - 
   (2*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 8])/27 + (2*F[1, 1, 7]^2*F[1, 1, 8])/9 - 
   (F[1, 1, 1]*F[1, 1, 8]^2)/12 - (7*F[1, 1, 2]*F[1, 1, 8]^2)/36 + 
   (7*F[1, 1, 5]*F[1, 1, 8]^2)/54 - (F[1, 1, 6]*F[1, 1, 8]^2)/54 - 
   (F[1, 1, 7]*F[1, 1, 8]^2)/9 + (4*F[1, 1, 8]^3)/81 + 
   (F[1, 1, 1]^2*F[1, 1, 9])/9 + (2*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 9])/9 + 
   (2*F[1, 1, 2]^2*F[1, 1, 9])/9 - (2*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 9])/9 - 
   (4*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9])/9 + (7*F[1, 1, 4]^2*F[1, 1, 9])/18 - 
   (F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9])/3 + (F[1, 1, 5]^2*F[1, 1, 9])/6 - 
   (F[1, 1, 1]*F[1, 1, 7]*F[1, 1, 9])/6 - (F[1, 1, 2]*F[1, 1, 7]*F[1, 1, 9])/
    6 - (F[1, 1, 1]*F[1, 1, 8]*F[1, 1, 9])/18 - 
   (F[1, 1, 2]*F[1, 1, 8]*F[1, 1, 9])/18 + 
   (2*F[1, 1, 4]*F[1, 1, 8]*F[1, 1, 9])/9 + (F[1, 1, 8]^2*F[1, 1, 9])/9 + 
   (2*F[1, 1, 1]*F[1, 1, 9]^2)/9 - (5*F[1, 1, 2]*F[1, 1, 9]^2)/9 + 
   (7*F[1, 1, 4]*F[1, 1, 9]^2)/18 + (F[1, 1, 5]*F[1, 1, 9]^2)/6 - 
   (F[1, 1, 7]*F[1, 1, 9]^2)/3 + (F[1, 1, 8]*F[1, 1, 9]^2)/9 + 
   (4*F[1, 1, 9]^3)/27 + (2*F[1, 1, 2]*F[2, 1, 3])/3 + 
   (2*F[1, 1, 4]*F[2, 1, 3])/3 + (2*F[1, 1, 2]*F[2, 1, 4])/9 + 
   (2*F[1, 1, 5]*F[2, 1, 4])/9 + (2*F[1, 1, 5]*F[2, 1, 7])/27 + 
   (2*F[1, 1, 7]*F[2, 1, 7])/27 + (2*F[1, 1, 6]*F[2, 1, 8])/27 + 
   (2*F[1, 1, 7]*F[2, 1, 8])/27 + (F[1, 1, 1]*F[2, 1, 10])/6 + 
   (F[1, 1, 2]*F[2, 1, 10])/6 + (4*F[1, 1, 5]*F[2, 1, 10])/9 + 
   (2*F[1, 1, 7]*F[2, 1, 10])/27 + (14*F[1, 1, 8]*F[2, 1, 10])/27 - 
   (4*F[1, 1, 1]*F[2, 1, 11])/9 + (10*F[1, 1, 2]*F[2, 1, 11])/9 + 
   (4*F[1, 1, 4]*F[2, 1, 11])/9 + (4*F[1, 1, 8]*F[2, 1, 11])/9 + 
   (14*F[1, 1, 9]*F[2, 1, 11])/9 - (F[1, 1, 1]*F[2, 1, 12])/6 - 
   (F[1, 1, 2]*F[2, 1, 12])/6 - (F[1, 1, 1]*tci[1, 1]^2)/9 - 
   (5*F[1, 1, 2]*tci[1, 1]^2)/27 - (F[1, 1, 4]*tci[1, 1]^2)/18 + 
   (F[1, 1, 5]*tci[1, 1]^2)/9 - (2*F[1, 1, 6]*tci[1, 1]^2)/81 + 
   (89*F[1, 1, 7]*tci[1, 1]^2)/162 + (F[1, 1, 8]*tci[1, 1]^2)/18 + 
   (13*F[1, 1, 9]*tci[1, 1]^2)/18 - (2*F[1, 2, 6]*tci[1, 1]^2)/3 - 
   (37*F[1, 2, 8]*tci[1, 1]^2)/54 - (F[1, 2, 9]*tci[1, 1]^2)/6 - 
   (2*F[1, 1, 1]*F[1, 1, 2]*tci[1, 2])/9 - (4*F[1, 1, 2]^2*tci[1, 2])/9 + 
   (2*F[1, 1, 2]*F[1, 1, 4]*tci[1, 2])/9 - 
   (2*F[1, 1, 2]*F[1, 1, 5]*tci[1, 2])/9 - (F[1, 1, 4]*F[1, 1, 5]*tci[1, 2])/
    9 - (5*F[1, 1, 5]^2*tci[1, 2])/27 - (F[1, 1, 5]*F[1, 1, 6]*tci[1, 2])/9 + 
   (F[1, 1, 6]^2*tci[1, 2])/54 - (F[1, 1, 1]*F[1, 1, 7]*tci[1, 2])/6 - 
   (F[1, 1, 2]*F[1, 1, 7]*tci[1, 2])/6 - (2*F[1, 1, 5]*F[1, 1, 7]*tci[1, 2])/
    27 + (2*F[1, 1, 6]*F[1, 1, 7]*tci[1, 2])/27 - 
   (41*F[1, 1, 7]^2*tci[1, 2])/108 + (2*F[1, 1, 2]*F[1, 1, 8]*tci[1, 2])/9 - 
   (7*F[1, 1, 5]*F[1, 1, 8]*tci[1, 2])/27 + (F[1, 1, 6]*F[1, 1, 8]*tci[1, 2])/
    27 - (8*F[1, 1, 7]*F[1, 1, 8]*tci[1, 2])/27 - 
   (7*F[1, 1, 8]^2*tci[1, 2])/108 + (F[1, 1, 1]*F[1, 1, 9]*tci[1, 2])/18 + 
   (5*F[1, 1, 2]*F[1, 1, 9]*tci[1, 2])/18 - 
   (7*F[1, 1, 4]*F[1, 1, 9]*tci[1, 2])/9 + (F[1, 1, 5]*F[1, 1, 9]*tci[1, 2])/
    3 + (F[1, 1, 7]*F[1, 1, 9]*tci[1, 2])/6 - 
   (7*F[1, 1, 8]*F[1, 1, 9]*tci[1, 2])/18 - (13*F[1, 1, 9]^2*tci[1, 2])/18 + 
   (2*F[1, 1, 2]*F[1, 2, 6]*tci[1, 2])/3 + 
   (2*F[1, 1, 4]*F[1, 2, 6]*tci[1, 2])/3 + (F[1, 1, 1]*F[1, 2, 8]*tci[1, 2])/
    6 + (F[1, 1, 2]*F[1, 2, 8]*tci[1, 2])/6 + 
   (4*F[1, 1, 5]*F[1, 2, 8]*tci[1, 2])/9 + 
   (2*F[1, 1, 7]*F[1, 2, 8]*tci[1, 2])/27 + 
   (14*F[1, 1, 8]*F[1, 2, 8]*tci[1, 2])/27 + 
   (F[1, 1, 1]*F[1, 2, 9]*tci[1, 2])/6 + (F[1, 1, 2]*F[1, 2, 9]*tci[1, 2])/
    6 - (2*F[2, 1, 3]*tci[1, 2])/3 - (37*F[2, 1, 10]*tci[1, 2])/54 - 
   (4*F[2, 1, 11]*tci[1, 2])/9 + (F[2, 1, 12]*tci[1, 2])/6 + 
   (10*tci[1, 1]^2*tci[1, 2])/81 + (19*tci[1, 1]^2*tcr[1, 2])/54 + 
   (tci[1, 2]*tcr[1, 2]^2)/3 - (13*tcr[3, 3])/12) + 
 r[-q1 + 6*q2 + 2*q3 - 3*q7 - 6*q8 - q2*q3*s12 - q3^2*s12 + 4*q2*q7*s12 + 
    2*q3*q7*s12 - 4*q2*q8*s12 + 2*q3*q8*s12 - q3^2*q7*s12^2 - 
    2*q2*q7*q8*s12^2 - q1*q2*s34 - 2*q2*q7*s34 + 2*q1*q8*s34 - 2*q1*q2*s45 + 
    3*q2*q3*s45 - q3*q7*s45 + 4*q1*q8*s45 + 2*q2*q8*s45 - 4*q3*q8*s45 - 
    2*q1*q2*q3*s45^2 + 2*q1*q3*q8*s45^2 + 2*q1*q2*s51 - 3*q2*q3*s51 - 
    2*q1*q7*s51 + 5*q2*q7*s51 + 3*q3*q7*s51 - 2*q1*q8*s51 + 2*q3*q8*s51 + 
    2*q2*q3^2*s12*s51 - q2*q3*q7*s12*s51 - 2*q3^2*q7*s12*s51 - 
    2*q2*q7*q8*s12*s51 + q2*q3^2*q7*s12^2*s51 - q1*q2*q7*s34*s51 + 
    2*q1*q2*q3*s45*s51 - q2*q3^2*s45*s51 - q1*q3*q7*s45*s51 - 
    2*q1*q3*q8*s45*s51 - 2*q1*q2*q3*s51^2 + q2*q3^2*s51^2 + 
    2*q1*q2*q7*s51^2 + q1*q3*q7*s51^2 - 3*q2*q3*q7*s51^2 - q3^2*q7*s51^2 + 
    q1*q3*q8*s51^2 - q2*q7*q8*s51^2 + 2*q2*q3^2*q7*s12*s51^2 - 
    2*q1*q2*q3*q7*s51^3 + q2*q3^2*q7*s51^3]*(-F[3, 4]/18 - F[3, 12]/6 - 
   (2*F[3, 14])/9 - F[3, 18]/6 - F[3, 31]/9 - (19*F[3, 32])/36 - 
   (2*F[3, 33])/3 - (10*F[3, 34])/9 - (2*F[3, 36])/9 + F[3, 37]/36 - 
   F[3, 40]/12 + (2*F[3, 44])/9 + (2*F[3, 69])/9 - (5*F[1, 1, 1]^3)/36 + 
   (F[1, 1, 1]^2*F[1, 1, 2])/12 + (F[1, 1, 1]^2*F[1, 1, 3])/9 + 
   (2*F[1, 1, 1]*F[1, 1, 3]^2)/9 - (7*F[1, 1, 1]^2*F[1, 1, 4])/18 - 
   (F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 4])/6 - 
   (2*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4])/9 - (F[1, 1, 3]^2*F[1, 1, 4])/18 + 
   (23*F[1, 1, 1]*F[1, 1, 4]^2)/36 + (F[1, 1, 2]*F[1, 1, 4]^2)/12 - 
   (F[1, 1, 3]*F[1, 1, 4]^2)/18 - F[1, 1, 4]^3/3 + F[1, 1, 5]^3/18 + 
   (7*F[1, 1, 1]^2*F[1, 1, 6])/18 + (F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 6])/6 - 
   (11*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 6])/18 - 
   (F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 6])/6 + (2*F[1, 1, 4]^2*F[1, 1, 6])/9 - 
   (F[1, 1, 5]^2*F[1, 1, 6])/12 - (F[1, 1, 1]*F[1, 1, 6]^2)/9 + 
   (F[1, 1, 4]*F[1, 1, 6]^2)/9 - (F[1, 1, 5]*F[1, 1, 6]^2)/12 + 
   (25*F[1, 1, 6]^3)/54 + (F[1, 1, 1]^2*F[1, 1, 7])/9 - 
   (2*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 7])/9 + (F[1, 1, 4]^2*F[1, 1, 7])/9 + 
   (F[1, 1, 5]^2*F[1, 1, 7])/18 + (2*F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 7])/9 - 
   (2*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 7])/9 - (5*F[1, 1, 6]^2*F[1, 1, 7])/18 + 
   (2*F[1, 1, 1]*F[1, 1, 7]^2)/9 + (4*F[1, 1, 4]*F[1, 1, 7]^2)/9 - 
   (13*F[1, 1, 6]*F[1, 1, 7]^2)/18 + (4*F[1, 1, 7]^3)/27 - 
   (F[1, 1, 1]^2*F[1, 1, 8])/6 - (F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 8])/6 - 
   (F[1, 1, 3]^2*F[1, 1, 8])/6 + (F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8])/6 + 
   (F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 8])/6 + (F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8])/
    3 - (F[1, 1, 4]^2*F[1, 1, 8])/6 - (F[1, 1, 5]^2*F[1, 1, 8])/36 + 
   (2*F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 8])/9 - 
   (2*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 8])/9 + 
   (F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 8])/6 - (F[1, 1, 6]^2*F[1, 1, 8])/12 - 
   (2*F[1, 1, 1]*F[1, 1, 7]*F[1, 1, 8])/9 + 
   (2*F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 8])/9 - 
   (F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8])/9 + (F[1, 1, 7]^2*F[1, 1, 8])/18 - 
   (F[1, 1, 3]*F[1, 1, 8]^2)/6 + (F[1, 1, 4]*F[1, 1, 8]^2)/6 - 
   (F[1, 1, 5]*F[1, 1, 8]^2)/36 - (11*F[1, 1, 6]*F[1, 1, 8]^2)/36 + 
   (F[1, 1, 7]*F[1, 1, 8]^2)/3 - (2*F[1, 1, 1]*F[2, 1, 1])/9 - 
   (2*F[1, 1, 3]*F[2, 1, 1])/9 - (2*F[1, 1, 1]*F[2, 1, 2])/9 - 
   (2*F[1, 1, 4]*F[2, 1, 2])/9 + (5*F[1, 1, 1]*F[2, 1, 6])/6 + 
   (F[1, 1, 2]*F[2, 1, 6])/6 - (2*F[1, 1, 4]*F[2, 1, 6])/3 - 
   (2*F[1, 1, 7]*F[2, 1, 6])/3 + (F[1, 1, 5]*F[2, 1, 7])/9 + 
   (F[1, 1, 7]*F[2, 1, 7])/9 - (4*F[1, 1, 1]*F[2, 1, 8])/9 + 
   (4*F[1, 1, 4]*F[2, 1, 8])/9 + (8*F[1, 1, 6]*F[2, 1, 8])/9 + 
   (7*F[1, 1, 7]*F[2, 1, 8])/9 + (4*F[1, 1, 8]*F[2, 1, 8])/9 + 
   (F[1, 1, 1]*F[2, 1, 9])/6 + (F[1, 1, 2]*F[2, 1, 9])/6 - 
   (5*F[1, 1, 7]*F[2, 1, 10])/9 - (5*F[1, 1, 8]*F[2, 1, 10])/9 - 
   (67*F[1, 1, 1]*tci[1, 1]^2)/108 + (F[1, 1, 2]*tci[1, 1]^2)/36 - 
   (F[1, 1, 3]*tci[1, 1]^2)/54 - (13*F[1, 1, 4]*tci[1, 1]^2)/54 - 
   (F[1, 1, 5]*tci[1, 1]^2)/27 - (4*F[1, 1, 6]*tci[1, 1]^2)/9 + 
   (5*F[1, 1, 7]*tci[1, 1]^2)/27 + (11*F[1, 1, 8]*tci[1, 1]^2)/108 + 
   (F[1, 2, 3]*tci[1, 1]^2)/6 + (5*F[1, 2, 8]*tci[1, 1]^2)/9 + 
   (31*F[1, 1, 1]^2*tci[1, 2])/36 + (F[1, 1, 1]*F[1, 1, 2]*tci[1, 2])/6 - 
   (4*F[1, 1, 1]*F[1, 1, 3]*tci[1, 2])/9 + 
   (7*F[1, 1, 1]*F[1, 1, 4]*tci[1, 2])/18 + (F[1, 1, 3]*F[1, 1, 4]*tci[1, 2])/
    9 - (F[1, 1, 4]^2*tci[1, 2])/12 + (F[1, 1, 5]^2*tci[1, 2])/36 - 
   (7*F[1, 1, 1]*F[1, 1, 6]*tci[1, 2])/18 + 
   (7*F[1, 1, 4]*F[1, 1, 6]*tci[1, 2])/18 - (F[1, 1, 5]*F[1, 1, 6]*tci[1, 2])/
    6 + (F[1, 1, 6]^2*tci[1, 2])/12 + (2*F[1, 1, 1]*F[1, 1, 7]*tci[1, 2])/9 - 
   (8*F[1, 1, 4]*F[1, 1, 7]*tci[1, 2])/9 + (F[1, 1, 5]*F[1, 1, 7]*tci[1, 2])/
    9 - (F[1, 1, 7]^2*tci[1, 2])/6 + (F[1, 1, 1]*F[1, 1, 8]*tci[1, 2])/6 + 
   (F[1, 1, 3]*F[1, 1, 8]*tci[1, 2])/3 - (F[1, 1, 4]*F[1, 1, 8]*tci[1, 2])/
    2 + (F[1, 1, 5]*F[1, 1, 8]*tci[1, 2])/18 + 
   (11*F[1, 1, 6]*F[1, 1, 8]*tci[1, 2])/18 - 
   (F[1, 1, 7]*F[1, 1, 8]*tci[1, 2])/9 - (5*F[1, 1, 1]*F[1, 2, 3]*tci[1, 2])/
    6 - (F[1, 1, 2]*F[1, 2, 3]*tci[1, 2])/6 + 
   (2*F[1, 1, 4]*F[1, 2, 3]*tci[1, 2])/3 + 
   (2*F[1, 1, 7]*F[1, 2, 3]*tci[1, 2])/3 - 
   (5*F[1, 1, 7]*F[1, 2, 8]*tci[1, 2])/9 - 
   (5*F[1, 1, 8]*F[1, 2, 8]*tci[1, 2])/9 + (4*F[2, 1, 1]*tci[1, 2])/9 + 
   (4*F[2, 1, 2]*tci[1, 2])/9 - (F[2, 1, 6]*tci[1, 2])/6 - 
   (4*F[2, 1, 8]*tci[1, 2])/9 - (F[2, 1, 9]*tci[1, 2])/6 + 
   (5*F[2, 1, 10]*tci[1, 2])/9 - (tci[1, 1]^2*tci[1, 2])/27 + 
   (tci[1, 1]^2*tcr[1, 1])/27 - (7*tci[1, 2]*tcr[1, 1]^2)/9 + 
   (4*tcr[1, 1]^3)/9 + (tci[1, 2]*tcr[1, 2]^2)/3 - (2*tcr[1, 2]^3)/9 - 
   (14*tci[1, 2]*tcr[2, 1])/9 + (10*tcr[1, 1]*tcr[2, 1])/9 + 
   (2*tcr[3, 1])/3 + tcr[3, 2]/6 - (2*tcr[3, 3])/3) + 
 r[4*q10 - q3 + 2*q4 + 3*q5 + 5*q7 - 3*q8 + 3*q2*q3*s12 - q3*q5*s12 - 
    6*q3*q7*s12 + 2*q4*q7*s12 + q5*q7*s12 - q7^2*s12 - 2*q2*q8*s12 + 
    q3*q8*s12 - 2*q3*q4*q5*s12^2 + q2*q3*q7*s12^2 - q3*q5*q7*s12^2 - 
    q2*q7*q8*s12^2 + q10*q3*s23 + q10*q4*s23 + 3*q10*q5*s23 + q3*q5*s23 - 
    2*q3*q4*q5*s12*s23 + q10*q3*q5*s23^2 - q3*q4*q5*s23^2 + 2*q10*q4*s34 + 
    4*q10*q5*s34 + 8*q10*q7*s34 + 2*q4*q7*s34 + 2*q5*q7*s34 + q1*q8*s34 + 
    2*q10*q4*q7*s34^2 + 2*q10*q5*q7*s34^2 + 2*q10*q3*s45 - 3*q2*q3*s45 + 
    5*q10*q5*s45 + 2*q3*q5*s45 + 10*q10*q7*s45 + 4*q3*q7*s45 + 4*q5*q7*s45 + 
    2*q1*q8*s45 + q2*q8*s45 - 2*q3*q8*s45 - q3*q5*q7*s12*s45 - 
    q3*q7^2*s12*s45 - q3*q5*q7^2*s12^2*s45 + q10*q3*q5*s23*s45 + 
    6*q10*q5*q7*s34*s45 + q1*q2*q3*s45^2 + 2*q10*q3*q5*s45^2 + 
    4*q10*q3*q7*s45^2 + 6*q10*q5*q7*s45^2 + 2*q3*q5*q7*s45^2 + 
    q1*q3*q8*s45^2 + 2*q10*q3*q5*q7*s45^3 + q10*q3*s51 + 3*q2*q3*s51 + 
    q10*q4*s51 + 2*q1*q7*s51 + 5*q10*q7*s51 - 6*q3*q7*s51 + 2*q4*q7*s51 - 
    2*q1*q8*s51 - q2*q8*s51 + 2*q3*q8*s51 + 3*q2*q3*q7*s12*s51 - 
    2*q2*q7*q8*s12*s51 + 2*q10*q4*q7*s34*s51 - q1*q2*q3*s45*s51 + 
    3*q1*q3*q7*s45*s51 + 3*q10*q3*q7*s45*s51 + q3*q7^2*s45*s51 - 
    2*q1*q3*q8*s45*s51 + 2*q1*q2*q3*s51^2 - 2*q1*q3*q7*s51^2 + 
    q10*q3*q7*s51^2 + 4*q2*q3*q7*s51^2 + q10*q4*q7*s51^2 + q1*q7^2*s51^2 + 
    2*q1*q3*q8*s51^2 - 2*q2*q7*q8*s51^2 + q1*q3*q7^2*s45*s51^2 + 
    2*q1*q2*q3*q7*s51^3]*((4*F[3, 51])/27 + (4*F[3, 52])/27 + 
   (4*F[3, 54])/3 + (2*F[3, 55])/27 - F[3, 56]/27 + F[3, 59]/9 + 
   (4*F[3, 60])/27 - (F[1, 1, 1]*F[1, 1, 3]^2)/12 - 
   (F[1, 1, 2]*F[1, 1, 3]^2)/12 - (26*F[1, 1, 3]^3)/81 + 
   (F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 6])/6 + (F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 6])/
    6 + (13*F[1, 1, 3]^2*F[1, 1, 6])/27 - (F[1, 1, 1]*F[1, 1, 6]^2)/12 - 
   (F[1, 1, 2]*F[1, 1, 6]^2)/12 + (4*F[1, 1, 3]*F[1, 1, 6]^2)/27 - 
   (17*F[1, 1, 6]^3)/27 - (F[1, 1, 3]^2*F[1, 1, 9])/27 - 
   (2*F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 9])/9 + (F[1, 1, 6]^2*F[1, 1, 9])/9 + 
   (5*F[1, 1, 3]*F[1, 1, 9]^2)/27 + (F[1, 1, 6]*F[1, 1, 9]^2)/9 - 
   (2*F[1, 1, 9]^3)/81 - (2*F[1, 1, 3]^2*F[1, 1, 10])/27 - 
   (2*F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 10])/27 + (10*F[1, 1, 6]^2*F[1, 1, 10])/
    27 + (8*F[1, 1, 3]*F[1, 1, 9]*F[1, 1, 10])/27 - 
   (2*F[1, 1, 9]^2*F[1, 1, 10])/9 + (F[1, 1, 3]*F[1, 1, 10]^2)/27 + 
   (F[1, 1, 6]*F[1, 1, 10]^2)/3 - (2*F[1, 1, 9]*F[1, 1, 10]^2)/27 - 
   (28*F[1, 1, 10]^3)/81 - (F[1, 1, 1]*F[2, 1, 13])/6 - 
   (F[1, 1, 2]*F[2, 1, 13])/6 - (20*F[1, 1, 3]*F[2, 1, 13])/27 - 
   (4*F[1, 1, 9]*F[2, 1, 13])/9 - (8*F[1, 1, 10]*F[2, 1, 13])/27 - 
   (F[1, 1, 1]*F[2, 1, 14])/6 - (F[1, 1, 2]*F[2, 1, 14])/6 - 
   (2*F[1, 1, 3]*F[2, 1, 14])/3 - (34*F[1, 1, 6]*F[2, 1, 14])/27 - 
   (16*F[1, 1, 10]*F[2, 1, 14])/27 - (4*F[1, 1, 9]*F[2, 1, 15])/27 - 
   (4*F[1, 1, 10]*F[2, 1, 15])/27 - (F[1, 1, 1]*tci[1, 1]^2)/36 - 
   (F[1, 1, 2]*tci[1, 1]^2)/36 - (7*F[1, 1, 3]*tci[1, 1]^2)/81 + 
   (131*F[1, 1, 6]*tci[1, 1]^2)/162 + (F[1, 1, 9]*tci[1, 1]^2)/27 - 
   (49*F[1, 2, 2]*tci[1, 1]^2)/54 + (11*F[1, 1, 3]^2*tci[1, 2])/36 - 
   (F[1, 1, 1]*F[1, 1, 6]*tci[1, 2])/6 - (F[1, 1, 2]*F[1, 1, 6]*tci[1, 2])/
    6 - (61*F[1, 1, 3]*F[1, 1, 6]*tci[1, 2])/54 - 
   (7*F[1, 1, 6]^2*tci[1, 2])/108 - (10*F[1, 1, 3]*F[1, 1, 9]*tci[1, 2])/27 + 
   (2*F[1, 1, 6]*F[1, 1, 9]*tci[1, 2])/9 - (5*F[1, 1, 9]^2*tci[1, 2])/27 - 
   (4*F[1, 1, 3]*F[1, 1, 10]*tci[1, 2])/27 + 
   (2*F[1, 1, 6]*F[1, 1, 10]*tci[1, 2])/27 - 
   (8*F[1, 1, 9]*F[1, 1, 10]*tci[1, 2])/27 - (F[1, 1, 10]^2*tci[1, 2])/27 + 
   (F[1, 1, 1]*F[1, 2, 2]*tci[1, 2])/6 + (F[1, 1, 2]*F[1, 2, 2]*tci[1, 2])/
    6 + (20*F[1, 1, 3]*F[1, 2, 2]*tci[1, 2])/27 + 
   (4*F[1, 1, 9]*F[1, 2, 2]*tci[1, 2])/9 + 
   (8*F[1, 1, 10]*F[1, 2, 2]*tci[1, 2])/27 + (49*F[2, 1, 13]*tci[1, 2])/54 + 
   (5*F[2, 1, 14]*tci[1, 2])/6 + (47*tci[1, 1]^2*tci[1, 2])/324 + 
   (13*tci[1, 1]^2*tcr[1, 2])/54 + (tci[1, 2]*tcr[1, 2]^2)/3 - 
   (7*tcr[3, 3])/12) + r[-2*q1 + 3*q10 + q2 + 2*q3 - q5 + 2*q2*q3*s12 - 
    q3^2*s12 - q3^2*q7*s12^2 - q10*q5*s23 - q10^2*s34 + 2*q10*q2*s34 - 
    q10*q5*s34 - q10^2*q2*s34^2 - q1*q10*s45 + 4*q1*q2*s45 - 2*q10*q2*s45 + 
    q2^2*s45 - 2*q2*q3*s45 - q10*q5*s45 - q10^2*q5*s23*s45 - 
    q10*q2^2*s34*s45 - 2*q10^2*q5*s34*s45 - q10*q2*q5*s34*s45 - 
    q10^2*q2*q5*s34^2*s45 + 2*q1*q10*q2*s45^2 - 2*q1*q2^2*s45^2 + 
    q10*q2^2*s45^2 - q1*q10*q2^2*s45^3 - q10*q2*s51 - q2^2*s51 + 
    q2^2*q3*s12*s51 + 2*q2*q3^2*s12*s51 - q2*q3*q7*s12*s51 - 
    2*q3^2*q7*s12*s51 + q2*q3^2*q7*s12^2*s51 - q10*q2^2*s34*s51 + 
    q1*q10*q2*s45*s51 + q10*q2^2*s45*s51 - q1*q2*q3*s45*s51 - 
    2*q2^2*q3*s45*s51 - q2*q3^2*s45*s51 - q1*q10*q2^2*s45^2*s51 + 
    q1*q2^2*q3*s45^2*s51 + q2*q3^2*s51^2 - q2*q3*q7*s51^2 - q3^2*q7*s51^2 + 
    2*q2*q3^2*q7*s12*s51^2 + q2*q3^2*q7*s51^3]*
  ((-2*F[3, 1])/3 + (2*F[3, 4])/9 + (2*F[3, 14])/9 + (2*F[3, 21])/9 + 
   F[3, 31]/9 + (19*F[3, 32])/36 + (2*F[3, 33])/3 + (10*F[3, 34])/9 + 
   (2*F[3, 36])/9 - F[3, 37]/36 + F[3, 40]/12 - (2*F[3, 44])/9 - 
   (2*F[3, 69])/9 + (11*F[1, 1, 1]^3)/36 + (F[1, 1, 1]^2*F[1, 1, 2])/12 + 
   (2*F[1, 1, 1]^2*F[1, 1, 3])/9 - (2*F[1, 1, 1]*F[1, 1, 3]^2)/9 + 
   (2*F[1, 1, 1]^2*F[1, 1, 4])/9 - (4*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4])/9 + 
   (2*F[1, 1, 3]^2*F[1, 1, 4])/9 - (23*F[1, 1, 1]*F[1, 1, 4]^2)/36 - 
   (F[1, 1, 2]*F[1, 1, 4]^2)/12 + (2*F[1, 1, 3]*F[1, 1, 4]^2)/9 + 
   F[1, 1, 4]^3/3 - F[1, 1, 5]^3/18 - (7*F[1, 1, 1]^2*F[1, 1, 6])/18 - 
   (F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 6])/6 + 
   (11*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 6])/18 + 
   (F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 6])/6 - (2*F[1, 1, 4]^2*F[1, 1, 6])/9 + 
   (F[1, 1, 5]^2*F[1, 1, 6])/12 + (F[1, 1, 1]*F[1, 1, 6]^2)/9 - 
   (F[1, 1, 4]*F[1, 1, 6]^2)/9 + (F[1, 1, 5]*F[1, 1, 6]^2)/12 - 
   (25*F[1, 1, 6]^3)/54 - (F[1, 1, 1]^2*F[1, 1, 7])/9 + 
   (2*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 7])/9 - (F[1, 1, 4]^2*F[1, 1, 7])/9 - 
   (F[1, 1, 5]^2*F[1, 1, 7])/18 - (2*F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 7])/9 + 
   (2*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 7])/9 + (5*F[1, 1, 6]^2*F[1, 1, 7])/18 - 
   (2*F[1, 1, 1]*F[1, 1, 7]^2)/9 - (4*F[1, 1, 4]*F[1, 1, 7]^2)/9 + 
   (13*F[1, 1, 6]*F[1, 1, 7]^2)/18 - (4*F[1, 1, 7]^3)/27 + 
   (F[1, 1, 5]^2*F[1, 1, 8])/36 - (2*F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 8])/9 + 
   (2*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 8])/9 - 
   (F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 8])/6 + (F[1, 1, 6]^2*F[1, 1, 8])/12 + 
   (2*F[1, 1, 1]*F[1, 1, 7]*F[1, 1, 8])/9 - 
   (2*F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 8])/9 + 
   (F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8])/9 - (F[1, 1, 7]^2*F[1, 1, 8])/18 + 
   (F[1, 1, 5]*F[1, 1, 8]^2)/36 + (11*F[1, 1, 6]*F[1, 1, 8]^2)/36 - 
   (F[1, 1, 7]*F[1, 1, 8]^2)/3 - (4*F[1, 1, 1]*F[2, 1, 1])/9 - 
   (4*F[1, 1, 3]*F[2, 1, 1])/9 + (7*F[1, 1, 1]*F[2, 1, 2])/18 + 
   (F[1, 1, 2]*F[2, 1, 2])/6 + (2*F[1, 1, 3]*F[2, 1, 2])/3 + 
   (2*F[1, 1, 4]*F[2, 1, 2])/9 - (5*F[1, 1, 1]*F[2, 1, 6])/6 - 
   (F[1, 1, 2]*F[2, 1, 6])/6 + (2*F[1, 1, 4]*F[2, 1, 6])/3 + 
   (2*F[1, 1, 7]*F[2, 1, 6])/3 - (F[1, 1, 5]*F[2, 1, 7])/9 - 
   (F[1, 1, 7]*F[2, 1, 7])/9 + (4*F[1, 1, 1]*F[2, 1, 8])/9 - 
   (4*F[1, 1, 4]*F[2, 1, 8])/9 - (8*F[1, 1, 6]*F[2, 1, 8])/9 - 
   (7*F[1, 1, 7]*F[2, 1, 8])/9 - (4*F[1, 1, 8]*F[2, 1, 8])/9 + 
   (5*F[1, 1, 7]*F[2, 1, 10])/9 + (5*F[1, 1, 8]*F[2, 1, 10])/9 + 
   (35*F[1, 1, 1]*tci[1, 1]^2)/54 - (F[1, 1, 3]*tci[1, 1]^2)/27 + 
   (5*F[1, 1, 4]*tci[1, 1]^2)/27 + (F[1, 1, 5]*tci[1, 1]^2)/27 + 
   (4*F[1, 1, 6]*tci[1, 1]^2)/9 - (5*F[1, 1, 7]*tci[1, 1]^2)/27 - 
   (5*F[1, 1, 8]*tci[1, 1]^2)/108 - (F[1, 2, 3]*tci[1, 1]^2)/6 - 
   (5*F[1, 2, 8]*tci[1, 1]^2)/9 - (49*F[1, 1, 1]^2*tci[1, 2])/36 - 
   (F[1, 1, 1]*F[1, 1, 2]*tci[1, 2])/6 + (4*F[1, 1, 1]*F[1, 1, 3]*tci[1, 2])/
    9 + (4*F[1, 1, 1]*F[1, 1, 4]*tci[1, 2])/9 - 
   (4*F[1, 1, 3]*F[1, 1, 4]*tci[1, 2])/9 + (F[1, 1, 4]^2*tci[1, 2])/12 - 
   (F[1, 1, 5]^2*tci[1, 2])/36 + (7*F[1, 1, 1]*F[1, 1, 6]*tci[1, 2])/18 - 
   (7*F[1, 1, 4]*F[1, 1, 6]*tci[1, 2])/18 + (F[1, 1, 5]*F[1, 1, 6]*tci[1, 2])/
    6 - (F[1, 1, 6]^2*tci[1, 2])/12 - (2*F[1, 1, 1]*F[1, 1, 7]*tci[1, 2])/9 + 
   (8*F[1, 1, 4]*F[1, 1, 7]*tci[1, 2])/9 - (F[1, 1, 5]*F[1, 1, 7]*tci[1, 2])/
    9 + (F[1, 1, 7]^2*tci[1, 2])/6 - (F[1, 1, 5]*F[1, 1, 8]*tci[1, 2])/18 - 
   (11*F[1, 1, 6]*F[1, 1, 8]*tci[1, 2])/18 + 
   (F[1, 1, 7]*F[1, 1, 8]*tci[1, 2])/9 + (5*F[1, 1, 1]*F[1, 2, 3]*tci[1, 2])/
    6 + (F[1, 1, 2]*F[1, 2, 3]*tci[1, 2])/6 - 
   (2*F[1, 1, 4]*F[1, 2, 3]*tci[1, 2])/3 - 
   (2*F[1, 1, 7]*F[1, 2, 3]*tci[1, 2])/3 + 
   (5*F[1, 1, 7]*F[1, 2, 8]*tci[1, 2])/9 + 
   (5*F[1, 1, 8]*F[1, 2, 8]*tci[1, 2])/9 + (8*F[2, 1, 1]*tci[1, 2])/9 - 
   (23*F[2, 1, 2]*tci[1, 2])/18 + (F[2, 1, 6]*tci[1, 2])/6 + 
   (4*F[2, 1, 8]*tci[1, 2])/9 - (5*F[2, 1, 10]*tci[1, 2])/9 - 
   (11*tci[1, 1]^2*tci[1, 2])/108 - (tci[1, 1]^2*tcr[1, 1])/27 + 
   (4*tci[1, 2]*tcr[1, 1]^2)/9 + (tci[1, 1]^2*tcr[1, 2])/18 - 
   (tci[1, 2]*tcr[1, 2]^2)/3 - (4*tci[1, 2]*tcr[2, 1])/9 + 
   (8*tcr[1, 1]*tcr[2, 1])/9 + (2*tcr[3, 1])/3 - (7*tcr[3, 3])/12) + 
 r[2*q10 - q3 - q5 - 2*q9 - q3*q5*s12 - q3*q7*s12 + q4*q7*s12 - q5*q7*s12 - 
    q3*q4*q5*s12^2 - q3*q5*q7*s12^2 + 4*q1*q10*s23 - q10*q3*s23 + 
    q10*q4*s23 - 2*q10*q5*s23 - q3*q5*s23 - 2*q1*q9*s23 + q5*q9*s23 - 
    q9^2*s23 - q1*q10*q5*s23^2 - q10*q3*q5*s23^2 - q3*q4*q5*s23^2 - 
    2*q1*q10*q9*s23^2 - 2*q10*q5*s34 + q10*q7*s34 + q4*q7*s34 - q5*q7*s34 + 
    q5*q9*s34 + q9^2*s34 - q10*q2*q5*s34^2 + q10*q4*q7*s34^2 - 
    q10*q5*q7*s34^2 + q2*q5*q9*s34^2 + q2*q9^2*s34^2 - 5*q1*q10*s45 - 
    2*q10*q2*s45 - 2*q10*q3*s45 - 2*q3*q5*s45 - 2*q10*q7*s45 - 3*q3*q7*s45 - 
    2*q5*q7*s45 + q1*q9*s45 + 2*q2*q9*s45 - 3*q5*q9*s45 - q9^2*s45 - 
    q3*q5*q7*s12*s45 + 3*q1*q10*q5*s23*s45 - q10*q3*q5*s23*s45 + 
    q10*q2*q5*s34*s45 - 3*q10*q5*q7*s34*s45 - q2*q5*q9*s34*s45 - 
    q2*q9^2*s34*s45 + q5*q9^2*s34*s45 + 3*q9^3*s34*s45 + 
    q2*q5*q9^2*s34^2*s45 + 2*q2*q9^3*s34^2*s45 + 2*q1*q10*q2*s45^2 - 
    4*q1*q10*q5*s45^2 - 2*q10*q2*q5*s45^2 - 2*q10*q3*q5*s45^2 - 
    4*q10*q3*q7*s45^2 - 4*q10*q5*q7*s45^2 - 2*q3*q5*q7*s45^2 + 
    2*q2*q5*q9*s45^2 + q2*q9^2*s45^2 - q2*q5*q9^2*s34*s45^2 - 
    2*q2*q9^3*s34*s45^2 + q2*q5*q9^3*s34^2*s45^2 + 2*q1*q10*q2*q5*s45^3 - 
    2*q10*q3*q5*q7*s45^3 - 2*q1*q10*s51 - q10*q2*s51 - q10*q3*s51 + 
    q10*q4*s51 + q10*q7*s51 - q3*q7*s51 + q1*q9*s51 + q2*q9*s51 + 
    2*q9^2*s51 + 3*q9^3*s23*s51 + 2*q1*q10*q9^2*s23^2*s51 + 3*q9^3*s34*s51 + 
    q2*q9^3*s34^2*s51 + q1*q10*q2*s45*s51 - 3*q10*q3*q7*s45*s51 - 
    3*q9^3*s45*s51 - 4*q2*q9^3*s34*s45*s51 + q2*q9^3*s45^2*s51 - 
    q10*q3*q7*s51^2 + q10*q4*q7*s51^2 - q2*q9^2*s51^2 - 3*q9^3*s51^2 - 
    q1*q10*q9^3*s23^2*s51^2 - 2*q2*q9^3*s34*s51^2 + 2*q2*q9^3*s45*s51^2 + 
    q2*q9^3*s51^3]*(F[3, 7]/3 - (F[1, 1, 1]*F[1, 1, 2]^2)/12 - 
   F[1, 1, 2]^3/12 + (F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 8])/6 + 
   (F[1, 1, 2]^2*F[1, 1, 8])/6 - (F[1, 1, 1]*F[1, 1, 8]^2)/12 - 
   (F[1, 1, 2]*F[1, 1, 8]^2)/12 - (F[1, 1, 1]*F[2, 1, 11])/6 - 
   (F[1, 1, 2]*F[2, 1, 11])/6 - (F[1, 1, 1]*F[2, 1, 12])/6 - 
   (F[1, 1, 2]*F[2, 1, 12])/6 - (F[1, 1, 1]*tci[1, 1]^2)/36 + 
   (5*F[1, 1, 2]*tci[1, 1]^2)/36 - (F[1, 2, 9]*tci[1, 1]^2)/6 - 
   (F[1, 1, 1]*F[1, 1, 2]*tci[1, 2])/6 - (F[1, 1, 2]^2*tci[1, 2])/12 - 
   (F[1, 1, 2]*F[1, 1, 8]*tci[1, 2])/6 + (F[1, 1, 8]^2*tci[1, 2])/12 + 
   (F[1, 1, 1]*F[1, 2, 9]*tci[1, 2])/6 + (F[1, 1, 2]*F[1, 2, 9]*tci[1, 2])/
    6 + (F[2, 1, 11]*tci[1, 2])/6 + (F[2, 1, 12]*tci[1, 2])/6 + 
   (tci[1, 1]^2*tci[1, 2])/12 - (tci[1, 1]^2*tcr[1, 2])/3 - tcr[3, 3]/2) + 
 r[9*q1 - 11*q10 - 31*q2 - 3*q3 + 3*q5 + 14*q7 + 11*q8 - 12*q9 + 
    18*q2*q3*s12 - 16*q2*q7*s12 - 8*q3*q7*s12 + 5*q2*q8*s12 - q3*q8*s12 - 
    2*q7*q8*s12 + 7*q8^2*s12 + 6*q2*q3*q7*s12^2 + 2*q2*q7*q8*s12^2 + 
    q7*q8^2*s12^2 - 2*q8^3*s12^2 + 10*q1*q10*s23 + 6*q11*q3*s23 - 
    4*q1*q5*s23 + 12*q10*q5*s23 - 6*q11*q5*s23 - 14*q1*q9*s23 - 
    6*q10*q9*s23 + 5*q5*q9*s23 - 8*q9^2*s23 + 8*q1*q10*q5*s23^2 - 
    13*q1*q10*q9*s23^2 - 6*q1*q11*s34 + 14*q1*q2*s34 - 8*q1*q5*s34 + 
    10*q10*q5*s34 + 6*q11*q5*s34 + 8*q2*q7*s34 - 2*q1*q8*s34 - 
    12*q11*q8*s34 - 6*q5*q8*s34 - 17*q8^2*s34 - q10*q9*s34 - 4*q2*q9*s34 - 
    q5*q9*s34 + 6*q8*q9*s34 - 7*q9^2*s34 - 6*q8^3*s12*s34 + 
    6*q10*q2*q5*s34^2 - 12*q11*q5*q8*s34^2 + 11*q1*q8^2*s34^2 + 
    12*q11*q8^2*s34^2 + 6*q5*q8^2*s34^2 + 18*q8^3*s34^2 + 2*q2*q5*q9*s34^2 + 
    6*q5*q8*q9*s34^2 - 6*q8^2*q9*s34^2 + q2*q9^2*s34^2 + 6*q8*q9^2*s34^2 - 
    10*q1*q8^3*s34^3 + 21*q1*q10*s45 - 12*q1*q11*s45 - 12*q10*q11*s45 + 
    4*q1*q2*s45 + 12*q10*q2*s45 - 18*q2*q3*s45 + 12*q1*q5*s45 - 
    22*q10*q5*s45 - 6*q11*q5*s45 - 12*q11*q7*s45 + 4*q3*q7*s45 + 
    2*q1*q8*s45 - 12*q11*q8*s45 - q2*q8*s45 + 5*q3*q8*s45 + 10*q7*q8*s45 - 
    9*q8^2*s45 + 5*q1*q9*s45 + 10*q2*q9*s45 - 3*q5*q9*s45 - 6*q7*q9*s45 + 
    6*q8*q9*s45 + 11*q9^2*s45 - 2*q7*q8^2*s12*s45 + 12*q8^3*s12*s45 - 
    2*q7*q8^3*s12^2*s45 - 6*q11^2*q3*s23*s45 - 24*q1*q10*q5*s23*s45 + 
    6*q11^2*q5*s23*s45 + 6*q1^2*q11*s34*s45 + 6*q1*q11^2*s34*s45 + 
    12*q10*q11^2*s34*s45 - 6*q1^2*q2*s34*s45 - 6*q1*q11*q5*s34*s45 - 
    6*q11^2*q5*s34*s45 + 14*q1*q2*q5*s34*s45 - 6*q10*q2*q5*s34*s45 + 
    24*q11^2*q8*s34*s45 + 12*q11*q5*q8*s34*s45 + 10*q1*q8^2*s34*s45 + 
    24*q11*q8^2*s34*s45 + 6*q8^3*s34*s45 - 5*q2*q5*q9*s34*s45 - 
    6*q5*q8*q9*s34*s45 - 12*q8^2*q9*s34*s45 - 3*q2*q9^2*s34*s45 + 
    11*q5*q9^2*s34*s45 + 30*q9^3*s34*s45 + 12*q11^2*q5*q8*s34^2*s45 - 
    12*q11^2*q8^2*s34^2*s45 - 24*q11*q5*q8^2*s34^2*s45 - 
    20*q1*q8^3*s34^2*s45 + 12*q5*q8^2*q9*s34^2*s45 + q2*q5*q9^2*s34^2*s45 - 
    18*q5*q8*q9^2*s34^2*s45 + 6*q8^2*q9^2*s34^2*s45 - 4*q2*q9^3*s34^2*s45 - 
    12*q8*q9^3*s34^2*s45 - 6*q1^2*q11*s45^2 - 12*q1*q10*q11*s45^2 + 
    6*q1*q11^2*s45^2 + 24*q10*q11^2*s45^2 + 6*q1^2*q2*s45^2 - 
    12*q1*q10*q2*s45^2 + 6*q1*q2*q3*s45^2 + 28*q1*q10*q5*s45^2 - 
    8*q1*q2*q5*s45^2 + 12*q10*q2*q5*s45^2 + 6*q11^2*q7*s45^2 + 
    24*q11^2*q8*s45^2 - 2*q1*q3*q8*s45^2 - 24*q11*q7*q8*s45^2 - 
    q1*q8^2*s45^2 + 12*q11*q8^2*s45^2 - 12*q8^3*s45^2 + 4*q2*q5*q9*s45^2 + 
    12*q7*q8*q9*s45^2 - 6*q8^2*q9*s45^2 - q2*q9^2*s45^2 + 6*q7*q9^2*s45^2 - 
    6*q8*q9^2*s45^2 + 12*q7*q8^3*s12*s45^2 + 6*q1^2*q11*q5*s34*s45^2 + 
    6*q1*q11^2*q5*s34*s45^2 - 6*q1^2*q2*q5*s34*s45^2 - 
    24*q11^2*q8^2*s34*s45^2 - 10*q1*q8^3*s34*s45^2 + q2*q5*q9^2*s34*s45^2 + 
    12*q8^2*q9^2*s34*s45^2 + 4*q2*q9^3*s34*s45^2 - 24*q8*q9^3*s34*s45^2 + 
    12*q11^2*q5*q8^2*s34^2*s45^2 - 6*q5*q8^2*q9^2*s34^2*s45^2 - 
    2*q2*q5*q9^3*s34^2*s45^2 + 12*q5*q8*q9^3*s34^2*s45^2 + 
    6*q1*q10*q11^2*s45^3 - 12*q1*q10*q2*q5*s45^3 + 12*q11^2*q7*q8*s45^3 + 
    12*q11^2*q8^2*s45^3 - 12*q11*q7*q8^2*s45^3 + 24*q11*q8^3*s45^3 - 
    12*q7*q8^3*s45^3 + 6*q7*q8^2*q9*s45^3 - 12*q8^3*q9*s45^3 - 
    12*q7*q8*q9^2*s45^3 + 6*q8^2*q9^2*s45^3 + 12*q11^2*q7*q8^2*s45^4 + 
    24*q11*q7*q8^3*s45^4 - 12*q7*q8^3*q9*s45^4 + 6*q7*q8^2*q9^2*s45^4 + 
    17*q1*q10*s51 + 12*q1*q11*s51 - 18*q10*q11*s51 - 28*q1*q2*s51 + 
    6*q10*q2*s51 + 6*q11*q3*s51 + 18*q2*q3*s51 + 12*q1*q7*s51 + 
    24*q11*q7*s51 - 40*q2*q7*s51 - 12*q3*q7*s51 + 4*q1*q8*s51 + 
    12*q10*q8*s51 - 24*q11*q8*s51 - q2*q8*s51 - 9*q3*q8*s51 - 2*q7*q8*s51 + 
    7*q8^2*s51 - 11*q1*q9*s51 + 17*q10*q9*s51 + 4*q2*q9*s51 - 6*q3*q9*s51 - 
    6*q7*q9*s51 + 12*q8*q9*s51 - 25*q9^2*s51 + 18*q2*q3*q7*s12*s51 + 
    7*q2*q7*q8*s12*s51 + 3*q2*q8^2*s12*s51 - 5*q7*q8^2*s12*s51 - 
    q2*q7*q8^2*s12^2*s51 + 2*q7*q8^3*s12^2*s51 - 39*q1*q10*q9*s23*s51 + 
    11*q1*q9^2*s23*s51 - 9*q10*q9^2*s23*s51 + 30*q9^3*s23*s51 + 
    19*q1*q10*q9^2*s23^2*s51 - 6*q1^2*q11*s34*s51 - 6*q1*q11^2*s34*s51 - 
    48*q10*q11^2*s34*s51 + 6*q1^2*q2*s34*s51 - 6*q1*q11*q7*s34*s51 - 
    6*q11^2*q7*s34*s51 + 14*q1*q2*q7*s34*s51 + 36*q10*q11*q8*s34*s51 - 
    48*q11^2*q8*s34*s51 - 12*q1*q8^2*s34*s51 - 18*q8^3*s34*s51 - 
    18*q10*q8*q9*s34*s51 + 6*q10*q9^2*s34*s51 - 4*q2*q9^2*s34*s51 + 
    24*q8*q9^2*s34*s51 - 6*q9^3*s34*s51 + 12*q10*q11^2*q8*s34^2*s51 + 
    12*q11^2*q8^2*s34^2*s51 + 20*q1*q8^3*s34^2*s51 - 
    6*q10*q8*q9^2*s34^2*s51 - 6*q8^2*q9^2*s34^2*s51 - 2*q2*q9^3*s34^2*s51 + 
    12*q8*q9^3*s34^2*s51 - 6*q1^2*q11*s45*s51 - 6*q1*q10*q11*s45*s51 - 
    6*q1*q11^2*s45*s51 - 42*q10*q11^2*s45*s51 + 6*q1^2*q2*s45*s51 - 
    6*q1*q10*q2*s45*s51 + 6*q1*q11*q3*s45*s51 - 6*q11^2*q3*s45*s51 - 
    6*q1*q2*q3*s45*s51 - 18*q11^2*q7*s45*s51 + 4*q1*q3*q7*s45*s51 - 
    36*q11^2*q8*s45*s51 - q1*q3*q8*s45*s51 - 12*q11*q3*q8*s45*s51 - 
    12*q11*q7*q8*s45*s51 - 11*q1*q8^2*s45*s51 + 3*q3*q8^2*s45*s51 + 
    18*q7*q8^2*s45*s51 - 6*q8^3*s45*s51 + 6*q3*q8*q9*s45*s51 + 
    6*q7*q8*q9*s45*s51 + 2*q2*q9^2*s45*s51 + 12*q7*q9^2*s45*s51 + 
    18*q8*q9^2*s45*s51 - 30*q9^3*s45*s51 + 24*q11^2*q8^2*s34*s45*s51 + 
    40*q1*q8^3*s34*s45*s51 - 12*q8^2*q9^2*s34*s45*s51 + 
    8*q2*q9^3*s34*s45*s51 + 24*q8*q9^3*s34*s45*s51 + 
    6*q1*q10*q11^2*s45^2*s51 - 6*q1*q11^2*q3*s45^2*s51 + 
    12*q11^2*q8^2*s45^2*s51 + q1*q3*q8^2*s45^2*s51 - 
    48*q11*q7*q8^2*s45^2*s51 + 20*q1*q8^3*s45^2*s51 - 12*q7*q8^3*s45^2*s51 + 
    24*q7*q8^2*q9*s45^2*s51 - 24*q7*q8*q9^2*s45^2*s51 - 
    6*q8^2*q9^2*s45^2*s51 - 2*q2*q9^3*s45^2*s51 + 12*q8*q9^3*s45^2*s51 + 
    24*q11^2*q7*q8^2*s45^3*s51 + 48*q11*q7*q8^3*s45^3*s51 - 
    24*q7*q8^3*q9*s45^3*s51 + 12*q7*q8^2*q9^2*s45^3*s51 + 6*q1^2*q11*s51^2 + 
    6*q1*q11^2*s51^2 + 48*q10*q11^2*s51^2 - 6*q1^2*q2*s51^2 + 
    12*q1*q2*q3*s51^2 + 12*q1*q11*q7*s51^2 + 6*q11^2*q7*s51^2 - 
    28*q1*q2*q7*s51^2 - 4*q1*q3*q7*s51^2 + 24*q2*q3*q7*s51^2 - 
    84*q10*q11*q8*s51^2 + 48*q11^2*q8*s51^2 - 4*q1*q3*q8*s51^2 + 
    12*q11*q3*q8*s51^2 + 12*q11*q7*q8*s51^2 + q2*q7*q8*s51^2 + 
    q1*q8^2*s51^2 + 6*q10*q8^2*s51^2 - 12*q11*q8^2*s51^2 - 
    13*q1*q10*q9*s51^2 + 42*q10*q8*q9*s51^2 - 6*q3*q8*q9*s51^2 - 
    6*q7*q8*q9*s51^2 + 6*q8^2*q9*s51^2 - 36*q10*q9^2*s51^2 + 
    3*q2*q9^2*s51^2 + 6*q3*q9^2*s51^2 + 6*q7*q9^2*s51^2 - 30*q8*q9^2*s51^2 + 
    6*q9^3*s51^2 + 5*q2*q7*q8^2*s12*s51^2 - 2*q2*q7*q8^3*s12^2*s51^2 + 
    21*q1*q10*q9^2*s23*s51^2 + 12*q10*q9^3*s23*s51^2 - 
    10*q1*q10*q9^3*s23^2*s51^2 - 6*q1^2*q11*q7*s34*s51^2 - 
    6*q1*q11^2*q7*s34*s51^2 + 6*q1^2*q2*q7*s34*s51^2 - 
    72*q10*q11^2*q8*s34*s51^2 + 24*q10*q11*q8^2*s34*s51^2 - 
    24*q11^2*q8^2*s34*s51^2 - 10*q1*q8^3*s34*s51^2 - 
    12*q10*q8^2*q9*s34*s51^2 + 48*q10*q8*q9^2*s34*s51^2 + 
    12*q8^2*q9^2*s34*s51^2 - 12*q10*q9^3*s34*s51^2 + 4*q2*q9^3*s34*s51^2 - 
    24*q8*q9^3*s34*s51^2 + 12*q10*q11^2*q8^2*s34^2*s51^2 - 
    6*q10*q8^2*q9^2*s34^2*s51^2 + 12*q10*q8*q9^3*s34^2*s51^2 - 
    12*q11^2*q3*q8*s45*s51^2 - 12*q11^2*q7*q8*s45*s51^2 - 
    12*q11^2*q8^2*s45*s51^2 + q1*q3*q8^2*s45*s51^2 - 
    36*q11*q3*q8^2*s45*s51^2 - 36*q11*q7*q8^2*s45*s51^2 - 
    20*q1*q8^3*s45*s51^2 + 18*q3*q8^2*q9*s45*s51^2 + 
    18*q7*q8^2*q9*s45*s51^2 - 12*q3*q8*q9^2*s45*s51^2 - 
    12*q7*q8*q9^2*s45*s51^2 + 6*q8^2*q9^2*s45*s51^2 - 4*q2*q9^3*s45*s51^2 - 
    12*q8*q9^3*s45*s51^2 + 12*q11^2*q3*q8^2*s45^2*s51^2 + 
    12*q11^2*q7*q8^2*s45^2*s51^2 - 10*q1*q3*q8^3*s45^2*s51^2 + 
    24*q11*q3*q8^3*s45^2*s51^2 + 24*q11*q7*q8^3*s45^2*s51^2 - 
    12*q3*q8^3*q9*s45^2*s51^2 - 12*q7*q8^3*q9*s45^2*s51^2 + 
    6*q3*q8^2*q9^2*s45^2*s51^2 + 6*q7*q8^2*q9^2*s45^2*s51^2 + 
    6*q1^2*q11*q7*s51^3 + 6*q1*q11^2*q7*s51^3 - 6*q1^2*q2*q7*s51^3 + 
    12*q1*q2*q3*q7*s51^3 + 60*q10*q11^2*q8*s51^3 - 24*q10*q11*q8^2*s51^3 + 
    12*q11^2*q8^2*s51^3 + 12*q10*q8^2*q9*s51^3 - 42*q10*q8*q9^2*s51^3 - 
    6*q8^2*q9^2*s51^3 + 12*q10*q9^3*s51^3 - 2*q2*q9^3*s51^3 + 
    12*q8*q9^3*s51^3 - 24*q10*q11^2*q8^2*s34*s51^3 + 
    12*q10*q8^2*q9^2*s34*s51^3 - 24*q10*q8*q9^3*s34*s51^3 + 
    12*q10*q11^2*q8^2*s51^4 - 6*q10*q8^2*q9^2*s51^4 + 12*q10*q8*q9^3*s51^4]*
  (F[3, 1]/6 - F[3, 2]/12 + F[3, 3]/9 + (7*F[3, 4])/72 + F[3, 5]/72 + 
   (5*F[3, 6])/18 - F[3, 11]/18 + (5*F[3, 12])/72 + F[3, 13]/72 + 
   (2*F[3, 14])/9 + F[3, 15]/12 + F[3, 17]/24 + (5*F[3, 18])/24 + 
   F[3, 19]/18 - F[3, 22]/6 + (13*F[1, 1, 1]^3)/36 + 
   (F[1, 1, 1]^2*F[1, 1, 2])/6 + (F[1, 1, 1]*F[1, 1, 2]^2)/12 - 
   (F[1, 1, 1]^2*F[1, 1, 3])/9 - (11*F[1, 1, 1]*F[1, 1, 3]^2)/36 - 
   (F[1, 1, 2]*F[1, 1, 3]^2)/12 - F[1, 1, 3]^3/36 - 
   (F[1, 1, 1]^2*F[1, 1, 4])/6 - (F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 4])/6 + 
   (2*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4])/9 + (7*F[1, 1, 3]^2*F[1, 1, 4])/72 - 
   (F[1, 1, 1]*F[1, 1, 4]^2)/6 + (7*F[1, 1, 3]*F[1, 1, 4]^2)/72 - 
   (F[1, 1, 2]^2*F[1, 1, 5])/18 + (F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5])/9 - 
   (F[1, 1, 4]^2*F[1, 1, 5])/72 + (F[1, 1, 1]*F[1, 1, 5]^2)/12 - 
   (F[1, 1, 2]*F[1, 1, 5]^2)/36 - (F[1, 1, 3]*F[1, 1, 5]^2)/12 - 
   (F[1, 1, 4]*F[1, 1, 5]^2)/72 + F[1, 1, 5]^3/18 - 
   (5*F[1, 1, 1]^2*F[1, 1, 8])/36 + (5*F[1, 1, 3]^2*F[1, 1, 8])/24 + 
   (5*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8])/18 - 
   (5*F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8])/12 + (5*F[1, 1, 4]^2*F[1, 1, 8])/72 - 
   (5*F[1, 1, 1]*F[1, 1, 8]^2)/18 + (5*F[1, 1, 3]*F[1, 1, 8]^2)/24 + 
   (5*F[1, 1, 4]*F[1, 1, 8]^2)/72 - (F[1, 1, 2]^2*F[1, 1, 9])/36 + 
   (F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9])/18 + (F[1, 1, 4]^2*F[1, 1, 9])/72 - 
   (F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9])/12 + (F[1, 1, 5]^2*F[1, 1, 9])/24 - 
   (F[1, 1, 2]*F[1, 1, 9]^2)/18 + (F[1, 1, 4]*F[1, 1, 9]^2)/72 + 
   (F[1, 1, 5]*F[1, 1, 9]^2)/24 + (7*F[1, 1, 1]*F[2, 1, 1])/18 + 
   (7*F[1, 1, 3]*F[2, 1, 1])/18 - (F[1, 1, 2]*F[2, 1, 4])/18 - 
   (F[1, 1, 5]*F[2, 1, 4])/18 + (F[1, 1, 3]*F[2, 1, 5])/6 + 
   (F[1, 1, 5]*F[2, 1, 5])/6 + (5*F[1, 1, 1]*F[2, 1, 9])/18 + 
   (5*F[1, 1, 8]*F[2, 1, 9])/18 + (F[1, 1, 2]*F[2, 1, 11])/18 + 
   (F[1, 1, 9]*F[2, 1, 11])/18 + (F[1, 1, 1]*tci[1, 1]^2)/6 - 
   (F[1, 1, 2]*tci[1, 1]^2)/36 - (65*F[1, 1, 3]*tci[1, 1]^2)/216 + 
   (F[1, 1, 4]*tci[1, 1]^2)/36 - (F[1, 1, 5]*tci[1, 1]^2)/216 + 
   (5*F[1, 1, 8]*tci[1, 1]^2)/216 + (F[1, 1, 9]*tci[1, 1]^2)/54 + 
   (F[1, 2, 7]*tci[1, 1]^2)/6 - (2*F[1, 1, 1]^2*tci[1, 2])/3 - 
   (F[1, 1, 1]*F[1, 1, 2]*tci[1, 2])/6 - (F[1, 1, 2]^2*tci[1, 2])/12 + 
   (11*F[1, 1, 1]*F[1, 1, 3]*tci[1, 2])/18 + 
   (F[1, 1, 2]*F[1, 1, 3]*tci[1, 2])/6 + (F[1, 1, 3]^2*tci[1, 2])/4 + 
   (F[1, 1, 1]*F[1, 1, 4]*tci[1, 2])/6 + (F[1, 1, 2]*F[1, 1, 4]*tci[1, 2])/
    6 - (7*F[1, 1, 3]*F[1, 1, 4]*tci[1, 2])/36 - 
   (F[1, 1, 2]*F[1, 1, 5]*tci[1, 2])/9 + (F[1, 1, 3]*F[1, 1, 5]*tci[1, 2])/
    6 + (F[1, 1, 4]*F[1, 1, 5]*tci[1, 2])/36 + (F[1, 1, 5]^2*tci[1, 2])/72 + 
   (5*F[1, 1, 1]*F[1, 1, 8]*tci[1, 2])/9 - 
   (5*F[1, 1, 3]*F[1, 1, 8]*tci[1, 2])/12 - 
   (5*F[1, 1, 4]*F[1, 1, 8]*tci[1, 2])/36 - (F[1, 1, 2]*F[1, 1, 9]*tci[1, 2])/
    18 - (F[1, 1, 4]*F[1, 1, 9]*tci[1, 2])/36 + 
   (F[1, 1, 5]*F[1, 1, 9]*tci[1, 2])/12 - (F[1, 1, 9]^2*tci[1, 2])/72 - 
   (F[1, 1, 3]*F[1, 2, 7]*tci[1, 2])/6 - (F[1, 1, 5]*F[1, 2, 7]*tci[1, 2])/
    6 - (7*F[2, 1, 1]*tci[1, 2])/9 - (F[2, 1, 5]*tci[1, 2])/6 - 
   (5*F[2, 1, 9]*tci[1, 2])/9 - (tci[1, 1]^2*tci[1, 2])/18 - 
   (tci[1, 1]^2*tcr[1, 1])/8 + (7*tci[1, 2]*tcr[1, 1]^2)/12 - tcr[1, 1]^3/3 - 
   (5*tci[1, 1]^2*tcr[1, 2])/36 + (tci[1, 2]*tcr[1, 1]*tcr[1, 2])/6 - 
   tcr[1, 2]^3/9 + (7*tci[1, 2]*tcr[2, 1])/6 - (tcr[1, 1]*tcr[2, 1])/2 + 
   tcr[3, 1]/3 + tcr[3, 2]/12 - (35*tcr[3, 3])/72) + 
 r[6*q2 - q3 - q5 - 3*q7 - 3*q8 - 3*q2*q3*s12 - q3*q5*s12 + 4*q2*q7*s12 + 
    q3*q7*s12 + q4*q7*s12 - q5*q7*s12 - 2*q2*q8*s12 + q3*q8*s12 - q8^2*s12 - 
    q3*q4*q5*s12^2 - q2*q3*q7*s12^2 - q3*q5*q7*s12^2 - q2*q7*q8*s12^2 - 
    q8^3*s12^2 - q10*q3*s23 + q10*q4*s23 - q10*q5*s23 - q3*q5*s23 - 
    q10*q3*q5*s23^2 - q3*q4*q5*s23^2 - q1*q2*s34 - q10*q5*s34 + q10*q7*s34 - 
    2*q2*q7*s34 + q4*q7*s34 - q5*q7*s34 + q1*q8*s34 + 2*q8^2*s34 + 
    3*q8^3*s12*s34 + q10*q4*q7*s34^2 - q10*q5*q7*s34^2 - q1*q8^2*s34^2 - 
    3*q8^3*s34^2 + q1*q8^3*s34^3 - 2*q1*q2*s45 - 2*q10*q3*s45 + 4*q2*q3*s45 - 
    3*q10*q5*s45 - 2*q3*q5*s45 - 2*q10*q7*s45 - 4*q3*q7*s45 - 2*q5*q7*s45 + 
    2*q1*q8*s45 + q2*q8*s45 - 3*q3*q8*s45 - q8^2*s45 - q3*q5*q7*s12*s45 - 
    q7*q8^3*s12^2*s45 - q10*q3*q5*s23*s45 - 3*q10*q5*q7*s34*s45 - 
    3*q8^3*s34*s45 + 2*q1*q8^3*s34^2*s45 - 2*q1*q2*q3*s45^2 - 
    2*q10*q3*q5*s45^2 - 4*q10*q3*q7*s45^2 - 4*q10*q5*q7*s45^2 - 
    2*q3*q5*q7*s45^2 + 2*q1*q3*q8*s45^2 + q1*q8^2*s45^2 + q1*q8^3*s34*s45^2 - 
    2*q10*q3*q5*q7*s45^3 + 2*q1*q2*s51 - q10*q3*s51 - 4*q2*q3*s51 + 
    q10*q4*s51 - 2*q1*q7*s51 + q10*q7*s51 + 5*q2*q7*s51 + 2*q3*q7*s51 + 
    q2*q8*s51 + q3*q8*s51 + q8^2*s51 - 3*q2*q3*q7*s12*s51 + 
    q7*q8^3*s12^2*s51 - q1*q2*q7*s34*s51 + 3*q8^3*s34*s51 - 
    2*q1*q8^3*s34^2*s51 + 2*q1*q2*q3*s45*s51 - q1*q3*q7*s45*s51 - 
    3*q10*q3*q7*s45*s51 - q1*q3*q8*s45*s51 - q1*q8^2*s45*s51 + 
    q3*q8^2*s45*s51 + 3*q8^3*s45*s51 - 4*q1*q8^3*s34*s45*s51 - 
    q1*q3*q8^2*s45^2*s51 - 2*q1*q8^3*s45^2*s51 - 2*q1*q2*q3*s51^2 + 
    2*q1*q2*q7*s51^2 + q1*q3*q7*s51^2 - q10*q3*q7*s51^2 - 4*q2*q3*q7*s51^2 + 
    q10*q4*q7*s51^2 + q1*q3*q8*s51^2 + q1*q8^2*s51^2 - 
    q2*q7*q8^3*s12^2*s51^2 + q1*q8^3*s34*s51^2 + q1*q3*q8^2*s45*s51^2 + 
    2*q1*q8^3*s45*s51^2 + q1*q3*q8^3*s45^2*s51^2 - 2*q1*q2*q3*q7*s51^3]*
  (-F[3, 10]/3 - F[1, 1, 1]^3/12 - (F[1, 1, 1]^2*F[1, 1, 2])/12 + 
   (F[1, 1, 1]*F[1, 1, 8]^2)/12 + (F[1, 1, 2]*F[1, 1, 8]^2)/12 + 
   (F[1, 1, 1]^2*F[1, 1, 9])/6 + (F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 9])/6 - 
   (F[1, 1, 1]*F[1, 1, 8]*F[1, 1, 9])/6 - (F[1, 1, 2]*F[1, 1, 8]*F[1, 1, 9])/
    6 - (F[1, 1, 1]*F[2, 1, 9])/6 - (F[1, 1, 2]*F[2, 1, 9])/6 + 
   (F[1, 1, 1]*F[2, 1, 12])/6 + (F[1, 1, 2]*F[2, 1, 12])/6 - 
   (F[1, 1, 1]*tci[1, 1]^2)/6 + (F[1, 2, 9]*tci[1, 1]^2)/6 + 
   (F[1, 1, 1]^2*tci[1, 2])/4 + (F[1, 1, 1]*F[1, 1, 2]*tci[1, 2])/6 - 
   (F[1, 1, 8]^2*tci[1, 2])/12 - (F[1, 1, 1]*F[1, 1, 9]*tci[1, 2])/6 + 
   (F[1, 1, 8]*F[1, 1, 9]*tci[1, 2])/6 - (F[1, 1, 1]*F[1, 2, 9]*tci[1, 2])/
    6 - (F[1, 1, 2]*F[1, 2, 9]*tci[1, 2])/6 + (F[2, 1, 9]*tci[1, 2])/6 - 
   (F[2, 1, 12]*tci[1, 2])/6 + (tci[1, 1]^2*tci[1, 2])/6 - 
   (7*tci[1, 1]^2*tcr[1, 1])/18 + tci[1, 2]*tcr[1, 1]^2 - tcr[1, 1]^3/9 + 
   (7*tci[1, 1]^2*tcr[1, 2])/18 - (2*tci[1, 2]*tcr[1, 1]*tcr[1, 2])/3 - 
   (2*tcr[1, 2]^3)/9 + (4*tci[1, 2]*tcr[2, 1])/3 + (2*tcr[3, 1])/3 + 
   tcr[3, 2]/6 - (11*tcr[3, 3])/36) + 
 r[3*q1 + q10 - 9*q2 + 6*q3 - 6*q5 + 6*q7 + 3*q8 - 4*q9 + 6*q2*q3*s12 - 
    8*q2*q7*s12 - 4*q3*q7*s12 - 2*q2*q8*s12 - 8*q3*q8*s12 + 6*q7*q8*s12 - 
    10*q8^2*s12 + 2*q2*q3*q7*s12^2 + 2*q2*q7*q8*s12^2 - 6*q7*q8^2*s12^2 + 
    8*q8^3*s12^2 + 8*q1*q10*s23 - 2*q10*q5*s23 - 4*q1*q9*s23 + 6*q10*q9*s23 + 
    8*q5*q9*s23 + 4*q9^2*s23 - 2*q1*q10*q5*s23^2 - 4*q1*q10*q9*s23^2 + 
    2*q1*q2*s34 - 2*q10*q5*s34 + 4*q2*q7*s34 - 8*q1*q8*s34 + 12*q5*q8*s34 + 
    11*q8^2*s34 - 3*q10*q9*s34 - 6*q2*q9*s34 - 10*q5*q9*s34 - 4*q9^2*s34 - 
    6*q8^3*s12*s34 - 2*q10*q2*q5*s34^2 + 5*q1*q8^2*s34^2 - 9*q5*q8^2*s34^2 + 
    2*q2*q5*q9*s34^2 + 21*q5*q8*q9*s34^2 + 3*q8^2*q9*s34^2 - q2*q9^2*s34^2 + 
    21*q8*q9^2*s34^2 - 2*q1*q8^3*s34^3 - 12*q5*q8^2*q9*s34^3 - 
    12*q8^2*q9^2*s34^3 - 10*q1*q10*s45 + 4*q1*q2*s45 - 4*q10*q2*s45 - 
    8*q2*q3*s45 + 6*q10*q5*s45 + 2*q3*q7*s45 - 10*q1*q8*s45 - 2*q2*q8*s45 + 
    6*q3*q8*s45 + 5*q8^2*s45 + 2*q1*q9*s45 + 10*q2*q9*s45 - 6*q5*q9*s45 - 
    2*q9^2*s45 + 6*q7*q8^2*s12*s45 - 18*q8^3*s12*s45 + 8*q7*q8^3*s12^2*s45 + 
    6*q1*q10*q5*s23*s45 + 2*q10*q2*q5*s34*s45 + 6*q1*q8^2*s34*s45 - 
    6*q8^3*s34*s45 - 5*q2*q5*q9*s34*s45 - 9*q5*q8*q9*s34*s45 - 
    42*q8^2*q9*s34*s45 + 7*q2*q9^2*s34*s45 + 14*q5*q9^2*s34*s45 - 
    9*q8*q9^2*s34*s45 + 24*q9^3*s34*s45 - 4*q1*q8^3*s34^2*s45 + 
    18*q5*q8^2*q9*s34^2*s45 - q2*q5*q9^2*s34^2*s45 - 
    27*q5*q8*q9^2*s34^2*s45 - 39*q8^2*q9^2*s34^2*s45 + 4*q2*q9^3*s34^2*s45 - 
    42*q8*q9^3*s34^2*s45 + 24*q5*q8^2*q9^2*s34^3*s45 + 
    12*q8^2*q9^3*s34^3*s45 + 4*q1*q10*q2*s45^2 + 4*q1*q2*q3*s45^2 - 
    8*q1*q10*q5*s45^2 - 4*q10*q2*q5*s45^2 - 4*q1*q3*q8*s45^2 + 
    q1*q8^2*s45^2 - 27*q7*q8^2*s45^2 + 30*q8^3*s45^2 + 4*q2*q5*q9*s45^2 - 
    30*q7*q8*q9*s45^2 + 27*q8^2*q9*s45^2 - q2*q9^2*s45^2 - 3*q7*q9^2*s45^2 + 
    6*q8*q9^2*s45^2 - 18*q7*q8^3*s12*s45^2 - 2*q1*q8^3*s34*s45^2 + 
    36*q8^3*q9*s34*s45^2 + q2*q5*q9^2*s34*s45^2 - 3*q5*q8*q9^2*s34*s45^2 + 
    30*q8^2*q9^2*s34*s45^2 - 4*q2*q9^3*s34*s45^2 - 12*q8*q9^3*s34*s45^2 - 
    9*q5*q8^2*q9^2*s34^2*s45^2 + 2*q2*q5*q9^3*s34^2*s45^2 + 
    6*q5*q8*q9^3*s34^2*s45^2 + 36*q8^2*q9^3*s34^2*s45^2 - 
    12*q5*q8^2*q9^3*s34^3*s45^2 + 4*q1*q10*q2*q5*s45^3 + 30*q7*q8^3*s45^3 + 
    72*q7*q8^2*q9*s45^3 - 42*q8^3*q9*s45^3 + 18*q7*q8*q9^2*s45^3 - 
    15*q8^2*q9^2*s45^3 - 12*q8^3*q9^2*s34*s45^3 - 42*q7*q8^3*q9*s45^4 - 
    27*q7*q8^2*q9^2*s45^4 + 12*q8^3*q9^2*s45^4 + 12*q7*q8^3*q9^2*s45^5 + 
    2*q1*q10*s51 - 4*q1*q2*s51 - 2*q10*q2*s51 + 8*q2*q3*s51 + 4*q1*q7*s51 - 
    4*q2*q7*s51 - 6*q3*q7*s51 + 6*q1*q8*s51 - 12*q10*q8*s51 + 4*q2*q8*s51 + 
    10*q3*q8*s51 + 6*q7*q8*s51 - 5*q8^2*s51 - 4*q1*q9*s51 + 30*q10*q9*s51 + 
    8*q2*q9*s51 - 12*q3*q9*s51 + 12*q8*q9*s51 - 44*q9^2*s51 + 
    6*q2*q3*q7*s12*s51 - 12*q2*q7*q8*s12*s51 - 6*q2*q8^2*s12*s51 + 
    12*q7*q8^2*s12*s51 + 6*q2*q7*q8^2*s12^2*s51 - 8*q7*q8^3*s12^2*s51 - 
    12*q1*q10*q9*s23*s51 + 6*q1*q9^2*s23*s51 - 18*q10*q9^2*s23*s51 + 
    24*q9^3*s23*s51 + 10*q1*q10*q9^2*s23^2*s51 + 2*q1*q2*q7*s34*s51 - 
    6*q1*q8^2*s34*s51 - 33*q10*q8*q9*s34*s51 + 21*q10*q9^2*s34*s51 + 
    6*q2*q9^2*s34*s51 + 33*q8*q9^2*s34*s51 - 30*q9^3*s34*s51 + 
    4*q1*q8^3*s34^2*s51 - 21*q10*q8*q9^2*s34^2*s51 + 3*q8^2*q9^2*s34^2*s51 + 
    2*q2*q9^3*s34^2*s51 + 42*q8*q9^3*s34^2*s51 - 12*q8^2*q9^3*s34^3*s51 + 
    2*q1*q10*q2*s45*s51 - 4*q1*q2*q3*s45*s51 + 2*q1*q3*q7*s45*s51 + 
    5*q1*q3*q8*s45*s51 - 7*q1*q8^2*s45*s51 - 14*q3*q8^2*s45*s51 - 
    39*q7*q8^2*s45*s51 + 6*q8^3*s45*s51 + 9*q3*q8*q9*s45*s51 - 
    51*q7*q8*q9*s45*s51 + 60*q8^2*q9*s45*s51 - 6*q2*q9^2*s45*s51 - 
    6*q7*q9^2*s45*s51 + 60*q8*q9^2*s45*s51 - 24*q9^3*s45*s51 + 
    8*q1*q8^3*s34*s45*s51 + 6*q8^2*q9^2*s34*s45*s51 - 8*q2*q9^3*s34*s45*s51 + 
    84*q8*q9^3*s34*s45*s51 - 36*q8^2*q9^3*s34^2*s45*s51 - 
    q1*q3*q8^2*s45^2*s51 + 4*q1*q8^3*s45^2*s51 + 30*q7*q8^3*s45^2*s51 + 
    3*q3*q8^2*q9*s45^2*s51 + 135*q7*q8^2*q9*s45^2*s51 - 
    72*q8^3*q9*s45^2*s51 + 48*q7*q8*q9^2*s45^2*s51 - 69*q8^2*q9^2*s45^2*s51 + 
    2*q2*q9^3*s45^2*s51 + 6*q8*q9^3*s45^2*s51 - 36*q8^2*q9^3*s34*s45^2*s51 - 
    84*q7*q8^3*q9*s45^3*s51 - 78*q7*q8^2*q9^2*s45^3*s51 + 
    36*q8^3*q9^2*s45^3*s51 + 36*q7*q8^3*q9^2*s45^4*s51 + 4*q1*q2*q3*s51^2 - 
    4*q1*q2*q7*s51^2 - 2*q1*q3*q7*s51^2 + 8*q2*q3*q7*s51^2 - 
    2*q1*q3*q8*s51^2 + 6*q2*q7*q8*s51^2 + q1*q8^2*s51^2 - 9*q10*q8^2*s51^2 - 
    6*q1*q10*q9*s51^2 + 66*q10*q8*q9*s51^2 - 21*q3*q8*q9*s51^2 - 
    21*q7*q8*q9*s51^2 + 9*q8^2*q9*s51^2 - 63*q10*q9^2*s51^2 - 
    5*q2*q9^2*s51^2 + 9*q3*q9^2*s51^2 - 3*q7*q9^2*s51^2 - 54*q8*q9^2*s51^2 + 
    30*q9^3*s51^2 - 12*q2*q7*q8^2*s12*s51^2 + 8*q2*q7*q8^3*s12^2*s51^2 + 
    12*q1*q10*q9^2*s23*s51^2 + 18*q10*q9^3*s23*s51^2 - 
    8*q1*q10*q9^3*s23^2*s51^2 - 2*q1*q8^3*s34*s51^2 - 
    30*q10*q8^2*q9*s34*s51^2 + 117*q10*q8*q9^2*s34*s51^2 + 
    30*q8^2*q9^2*s34*s51^2 - 30*q10*q9^3*s34*s51^2 - 4*q2*q9^3*s34*s51^2 - 
    84*q8*q9^3*s34*s51^2 - 33*q10*q8^2*q9^2*s34^2*s51^2 + 
    42*q10*q8*q9^3*s34^2*s51^2 + 36*q8^2*q9^3*s34^2*s51^2 - 
    12*q10*q8^2*q9^3*s34^3*s51^2 + q1*q3*q8^2*s45*s51^2 - 
    4*q1*q8^3*s45*s51^2 + 27*q3*q8^2*q9*s45*s51^2 + 63*q7*q8^2*q9*s45*s51^2 - 
    18*q3*q8*q9^2*s45*s51^2 + 42*q7*q8*q9^2*s45*s51^2 + 
    9*q8^2*q9^2*s45*s51^2 + 4*q2*q9^3*s45*s51^2 - 42*q8*q9^3*s45*s51^2 + 
    36*q8^2*q9^3*s34*s45*s51^2 - 2*q1*q3*q8^3*s45^2*s51^2 - 
    6*q3*q8^3*q9*s45^2*s51^2 - 42*q7*q8^3*q9*s45^2*s51^2 + 
    9*q3*q8^2*q9^2*s45^2*s51^2 - 75*q7*q8^2*q9^2*s45^2*s51^2 + 
    12*q8^2*q9^3*s45^2*s51^2 + 36*q7*q8^3*q9^2*s45^3*s51^2 + 
    4*q1*q2*q3*q7*s51^3 + 30*q10*q8^2*q9*s51^3 - 96*q10*q8*q9^2*s51^3 + 
    12*q3*q8*q9^2*s51^3 + 12*q7*q8*q9^2*s51^3 - 21*q8^2*q9^2*s51^3 + 
    30*q10*q9^3*s51^3 + 2*q2*q9^3*s51^3 + 42*q8*q9^3*s51^3 + 
    66*q10*q8^2*q9^2*s34*s51^3 - 84*q10*q8*q9^3*s34*s51^3 - 
    36*q8^2*q9^3*s34*s51^3 + 36*q10*q8^2*q9^3*s34^2*s51^3 - 
    24*q3*q8^2*q9^2*s45*s51^3 - 24*q7*q8^2*q9^2*s45*s51^3 - 
    12*q8^2*q9^3*s45*s51^3 + 12*q3*q8^3*q9^2*s45^2*s51^3 + 
    12*q7*q8^3*q9^2*s45^2*s51^3 - 33*q10*q8^2*q9^2*s51^4 + 
    42*q10*q8*q9^3*s51^4 + 12*q8^2*q9^3*s51^4 - 36*q10*q8^2*q9^3*s34*s51^4 + 
    12*q10*q8^2*q9^3*s51^5]*((-5*F[3, 3])/18 - F[3, 4]/72 - (67*F[3, 5])/72 + 
   F[3, 6]/18 - (7*F[3, 7])/12 - (8*F[3, 8])/3 - F[3, 10]/12 - 
   (5*F[3, 11])/18 + F[3, 12]/72 + (5*F[3, 13])/72 - F[3, 14]/18 - 
   (5*F[3, 17])/24 - F[3, 18]/24 + F[3, 24]/3 + (4*F[3, 79])/3 + 
   (F[1, 1, 1]^2*F[1, 1, 2])/6 + (2*F[1, 1, 1]*F[1, 1, 2]^2)/3 - 
   (11*F[1, 1, 2]^3)/18 + (F[1, 1, 1]^2*F[1, 1, 3])/36 + 
   (F[1, 1, 1]*F[1, 1, 3]^2)/18 - (F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 4])/3 - 
   (F[1, 1, 2]^2*F[1, 1, 4])/6 - (F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4])/18 - 
   (F[1, 1, 3]^2*F[1, 1, 4])/72 + (2*F[1, 1, 2]*F[1, 1, 4]^2)/3 - 
   (F[1, 1, 3]*F[1, 1, 4]^2)/72 + (5*F[1, 1, 2]^2*F[1, 1, 5])/36 - 
   (5*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5])/18 - (5*F[1, 1, 4]^2*F[1, 1, 5])/72 + 
   (5*F[1, 1, 2]*F[1, 1, 5]^2)/18 - (5*F[1, 1, 4]*F[1, 1, 5]^2)/72 + 
   (F[1, 1, 1]^2*F[1, 1, 8])/18 - (F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 8])/6 - 
   (F[1, 1, 2]^2*F[1, 1, 8])/12 - (F[1, 1, 3]^2*F[1, 1, 8])/24 - 
   (F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8])/9 + (F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 8])/
    6 + (F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8])/12 + (F[1, 1, 4]^2*F[1, 1, 8])/
    72 - (5*F[1, 1, 1]*F[1, 1, 8]^2)/36 + (F[1, 1, 2]*F[1, 1, 8]^2)/12 - 
   (F[1, 1, 3]*F[1, 1, 8]^2)/24 + (13*F[1, 1, 4]*F[1, 1, 8]^2)/72 - 
   F[1, 1, 8]^3/6 - (F[1, 1, 1]^2*F[1, 1, 9])/4 - 
   (F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 9])/2 - (7*F[1, 1, 2]^2*F[1, 1, 9])/18 + 
   (F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 9])/2 + 
   (7*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9])/9 - (43*F[1, 1, 4]^2*F[1, 1, 9])/72 + 
   (5*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9])/12 - (5*F[1, 1, 5]^2*F[1, 1, 9])/24 + 
   (F[1, 1, 1]*F[1, 1, 8]*F[1, 1, 9])/2 + (F[1, 1, 2]*F[1, 1, 8]*F[1, 1, 9])/
    2 - (F[1, 1, 4]*F[1, 1, 8]*F[1, 1, 9])/2 - (F[1, 1, 8]^2*F[1, 1, 9])/4 - 
   (5*F[1, 1, 1]*F[1, 1, 9]^2)/12 + (29*F[1, 1, 2]*F[1, 1, 9]^2)/36 - 
   (43*F[1, 1, 4]*F[1, 1, 9]^2)/72 - (5*F[1, 1, 5]*F[1, 1, 9]^2)/24 + 
   (5*F[1, 1, 8]*F[1, 1, 9]^2)/12 - (2*F[1, 1, 9]^3)/9 - 
   (F[1, 1, 1]*F[2, 1, 1])/18 - (F[1, 1, 3]*F[2, 1, 1])/18 - 
   F[1, 1, 2]*F[2, 1, 3] - F[1, 1, 4]*F[2, 1, 3] - 
   (5*F[1, 1, 2]*F[2, 1, 4])/18 - (5*F[1, 1, 5]*F[2, 1, 4])/18 + 
   (F[1, 1, 1]*F[2, 1, 9])/18 + (F[1, 1, 8]*F[2, 1, 9])/18 + 
   (2*F[1, 1, 1]*F[2, 1, 11])/3 - (31*F[1, 1, 2]*F[2, 1, 11])/18 - 
   (2*F[1, 1, 4]*F[2, 1, 11])/3 - (2*F[1, 1, 8]*F[2, 1, 11])/3 - 
   (43*F[1, 1, 9]*F[2, 1, 11])/18 - (F[1, 1, 1]*F[2, 1, 12])/3 - 
   (F[1, 1, 2]*F[2, 1, 12])/3 + (F[1, 1, 4]*F[2, 1, 12])/3 - 
   F[1, 1, 8]*F[2, 1, 12] - (4*F[1, 1, 9]*F[2, 1, 12])/3 - 
   (F[1, 1, 1]*tci[1, 1]^2)/36 + (F[1, 1, 2]*tci[1, 1]^2)/12 - 
   (F[1, 1, 3]*tci[1, 1]^2)/216 + (F[1, 1, 4]*tci[1, 1]^2)/9 - 
   (5*F[1, 1, 5]*tci[1, 1]^2)/54 + (157*F[1, 1, 8]*tci[1, 1]^2)/216 - 
   (23*F[1, 1, 9]*tci[1, 1]^2)/27 + F[1, 2, 6]*tci[1, 1]^2 - 
   F[1, 2, 9]*tci[1, 1]^2 - (F[1, 1, 1]^2*tci[1, 2])/12 + 
   (F[1, 1, 1]*F[1, 1, 2]*tci[1, 2])/6 + (7*F[1, 1, 2]^2*tci[1, 2])/12 - 
   (F[1, 1, 1]*F[1, 1, 3]*tci[1, 2])/9 + (F[1, 1, 1]*F[1, 1, 4]*tci[1, 2])/
    6 - (F[1, 1, 2]*F[1, 1, 4]*tci[1, 2])/6 + 
   (F[1, 1, 3]*F[1, 1, 4]*tci[1, 2])/36 + (5*F[1, 1, 2]*F[1, 1, 5]*tci[1, 2])/
    18 + (5*F[1, 1, 4]*F[1, 1, 5]*tci[1, 2])/36 + 
   (5*F[1, 1, 5]^2*tci[1, 2])/72 - (F[1, 1, 1]*F[1, 1, 8]*tci[1, 2])/18 - 
   (F[1, 1, 2]*F[1, 1, 8]*tci[1, 2])/2 + (F[1, 1, 3]*F[1, 1, 8]*tci[1, 2])/
    12 - (F[1, 1, 4]*F[1, 1, 8]*tci[1, 2])/36 - (F[1, 1, 8]^2*tci[1, 2])/2 - 
   (F[1, 1, 1]*F[1, 1, 9]*tci[1, 2])/2 - (7*F[1, 1, 2]*F[1, 1, 9]*tci[1, 2])/
    9 + (43*F[1, 1, 4]*F[1, 1, 9]*tci[1, 2])/36 - 
   (5*F[1, 1, 5]*F[1, 1, 9]*tci[1, 2])/12 - 
   (5*F[1, 1, 8]*F[1, 1, 9]*tci[1, 2])/6 + (43*F[1, 1, 9]^2*tci[1, 2])/72 - 
   F[1, 1, 2]*F[1, 2, 6]*tci[1, 2] - F[1, 1, 4]*F[1, 2, 6]*tci[1, 2] + 
   (F[1, 1, 1]*F[1, 2, 9]*tci[1, 2])/3 + (F[1, 1, 2]*F[1, 2, 9]*tci[1, 2])/
    3 - (F[1, 1, 4]*F[1, 2, 9]*tci[1, 2])/3 + F[1, 1, 8]*F[1, 2, 9]*
    tci[1, 2] + (4*F[1, 1, 9]*F[1, 2, 9]*tci[1, 2])/3 + 
   (F[2, 1, 1]*tci[1, 2])/9 + F[2, 1, 3]*tci[1, 2] - 
   (F[2, 1, 9]*tci[1, 2])/9 + (2*F[2, 1, 11]*tci[1, 2])/3 + 
   F[2, 1, 12]*tci[1, 2] + (13*tci[1, 1]^2*tci[1, 2])/72 - 
   (7*tci[1, 1]^2*tcr[1, 1])/72 + (tci[1, 2]*tcr[1, 1]^2)/6 + 
   tcr[1, 1]^3/36 + (7*tci[1, 1]^2*tcr[1, 2])/36 - 
   (tci[1, 2]*tcr[1, 1]*tcr[1, 2])/6 - (tci[1, 2]*tcr[1, 2]^2)/3 - 
   tcr[1, 2]^3/9 + (tci[1, 2]*tcr[2, 1])/6 + (tcr[1, 1]*tcr[2, 1])/6 + 
   tcr[3, 1]/3 + tcr[3, 2]/12 - (7*tcr[3, 3])/24) + 
 r[-2*q1 + 6*q10 + 3*q3 - 3*q5 + 4*q8 - 8*q9 - 6*q2*q3*s12 + 4*q3*q7*s12 + 
    3*q2*q8*s12 - 3*q3*q8*s12 - 4*q7*q8*s12 + 5*q8^2*s12 - 2*q2*q3*q7*s12^2 + 
    2*q2*q7*q8*s12^2 - q7*q8^2*s12^2 + 2*q8^3*s12^2 + 6*q1*q10*s23 + 
    2*q10*q5*s23 - 6*q1*q9*s23 - 4*q10*q9*s23 + 3*q5*q9*s23 + 
    2*q1*q10*q5*s23^2 - 3*q1*q10*q9*s23^2 - 2*q1*q5*s34 + 2*q10*q5*s34 - 
    8*q1*q8*s34 + 6*q5*q8*s34 - 10*q8^2*s34 - 8*q10*q9*s34 - 6*q2*q9*s34 - 
    9*q5*q9*s34 - 6*q8*q9*s34 - 13*q9^2*s34 + 2*q10*q2*q5*s34^2 + 
    16*q1*q8^2*s34^2 - 3*q5*q8^2*s34^2 + 6*q8^3*s34^2 + 2*q2*q5*q9*s34^2 + 
    15*q5*q8*q9*s34^2 + 9*q8^2*q9*s34^2 - 6*q2*q9^2*s34^2 + 
    15*q8*q9^2*s34^2 - 8*q1*q8^3*s34^3 - 12*q5*q8^2*q9*s34^3 - 
    12*q8^2*q9^2*s34^3 - 5*q1*q10*s45 + 6*q2*q3*s45 + 2*q1*q5*s45 - 
    6*q10*q5*s45 - 2*q3*q7*s45 - 4*q1*q8*s45 - 3*q2*q8*s45 + 3*q3*q8*s45 + 
    8*q7*q8*s45 - 12*q8^2*s45 + 3*q1*q9*s45 + 4*q2*q9*s45 - 3*q5*q9*s45 + 
    6*q7*q9*s45 - 6*q8*q9*s45 + 3*q9^2*s45 + 8*q7*q8^2*s12*s45 - 
    6*q8^3*s12*s45 + 2*q7*q8^3*s12^2*s45 - 6*q1*q10*q5*s23*s45 + 
    2*q1*q2*q5*s34*s45 - 2*q10*q2*q5*s34*s45 + 20*q1*q8^2*s34*s45 - 
    12*q8^3*s34*s45 - 3*q5*q8*q9*s34*s45 - 30*q8^2*q9*s34*s45 + 
    26*q2*q9^2*s34*s45 + 3*q5*q9^2*s34*s45 - 9*q8*q9^2*s34*s45 + 
    6*q9^3*s34*s45 - 16*q1*q8^3*s34^2*s45 + 6*q5*q8^2*q9*s34^2*s45 - 
    6*q2*q5*q9^2*s34^2*s45 - 9*q5*q8*q9^2*s34^2*s45 - 
    45*q8^2*q9^2*s34^2*s45 + 16*q2*q9^3*s34^2*s45 - 30*q8*q9^3*s34^2*s45 + 
    24*q5*q8^2*q9^2*s34^3*s45 + 12*q8^2*q9^3*s34^3*s45 - 2*q1*q2*q3*s45^2 + 
    8*q1*q10*q5*s45^2 - 2*q1*q2*q5*s45^2 + 4*q10*q2*q5*s45^2 - 
    2*q1*q3*q8*s45^2 + 4*q1*q8^2*s45^2 - 27*q7*q8^2*s45^2 + 18*q8^3*s45^2 + 
    2*q2*q5*q9*s45^2 - 42*q7*q8*q9*s45^2 + 33*q8^2*q9*s45^2 - 
    4*q2*q9^2*s45^2 - 9*q7*q9^2*s45^2 + 12*q8*q9^2*s45^2 - 
    6*q7*q8^3*s12*s45^2 - 8*q1*q8^3*s34*s45^2 + 36*q8^3*q9*s34*s45^2 + 
    4*q2*q5*q9^2*s34*s45^2 - 3*q5*q8*q9^2*s34*s45^2 + 
    18*q8^2*q9^2*s34*s45^2 - 16*q2*q9^3*s34*s45^2 + 12*q8*q9^3*s34*s45^2 - 
    3*q5*q8^2*q9^2*s34^2*s45^2 + 8*q2*q5*q9^3*s34^2*s45^2 - 
    6*q5*q8*q9^3*s34^2*s45^2 + 36*q8^2*q9^3*s34^2*s45^2 - 
    12*q5*q8^2*q9^3*s34^3*s45^2 - 4*q1*q10*q2*q5*s45^3 + 18*q7*q8^3*s45^3 + 
    66*q7*q8^2*q9*s45^3 - 30*q8^3*q9*s45^3 + 30*q7*q8*q9^2*s45^3 - 
    21*q8^2*q9^2*s45^3 - 12*q8^3*q9^2*s34*s45^3 - 30*q7*q8^3*q9*s45^4 - 
    33*q7*q8^2*q9^2*s45^4 + 12*q8^3*q9^2*s45^4 + 12*q7*q8^3*q9^2*s45^5 + 
    5*q1*q10*s51 - 6*q2*q3*s51 + 6*q3*q7*s51 + 6*q1*q8*s51 + 3*q2*q8*s51 + 
    9*q3*q8*s51 + 6*q7*q8*s51 + 10*q8^2*s51 - 3*q1*q9*s51 + 3*q10*q9*s51 + 
    8*q2*q9*s51 - 6*q3*q9*s51 + 6*q7*q9*s51 + q9^2*s51 - 6*q2*q3*q7*s12*s51 + 
    3*q2*q7*q8*s12*s51 - 3*q2*q8^2*s12*s51 + 3*q7*q8^2*s12*s51 + 
    q2*q7*q8^2*s12^2*s51 - 2*q7*q8^3*s12^2*s51 - 9*q1*q10*q9*s23*s51 + 
    3*q1*q9^2*s23*s51 - q10*q9^2*s23*s51 + 6*q9^3*s23*s51 + 
    3*q1*q10*q9^2*s23^2*s51 - 22*q1*q8^2*s34*s51 - 6*q8^3*s34*s51 - 
    15*q10*q8*q9*s34*s51 + 15*q10*q9^2*s34*s51 + 22*q2*q9^2*s34*s51 + 
    9*q8*q9^2*s34*s51 - 12*q9^3*s34*s51 + 16*q1*q8^3*s34^2*s51 - 
    15*q10*q8*q9^2*s34^2*s51 + 9*q8^2*q9^2*s34^2*s51 + 8*q2*q9^3*s34^2*s51 + 
    30*q8*q9^3*s34^2*s51 - 12*q8^2*q9^3*s34^3*s51 + 2*q1*q2*q3*s45*s51 - 
    2*q1*q3*q7*s45*s51 - 26*q1*q8^2*s45*s51 - 3*q3*q8^2*s45*s51 - 
    21*q7*q8^2*s45*s51 + 12*q8^3*s45*s51 + 3*q3*q8*q9*s45*s51 - 
    57*q7*q8*q9*s45*s51 + 60*q8^2*q9*s45*s51 - 20*q2*q9^2*s45*s51 - 
    18*q7*q9^2*s45*s51 + 42*q8*q9^2*s45*s51 - 6*q9^3*s45*s51 + 
    32*q1*q8^3*s34*s45*s51 + 18*q8^2*q9^2*s34*s45*s51 - 
    32*q2*q9^3*s34*s45*s51 + 60*q8*q9^3*s34*s45*s51 - 
    36*q8^2*q9^3*s34^2*s45*s51 - 4*q1*q3*q8^2*s45^2*s51 + 
    16*q1*q8^3*s45^2*s51 + 18*q7*q8^3*s45^2*s51 + 3*q3*q8^2*q9*s45^2*s51 + 
    111*q7*q8^2*q9*s45^2*s51 - 72*q8^3*q9*s45^2*s51 + 
    72*q7*q8*q9^2*s45^2*s51 - 63*q8^2*q9^2*s45^2*s51 + 8*q2*q9^3*s45^2*s51 - 
    6*q8*q9^3*s45^2*s51 - 36*q8^2*q9^3*s34*s45^2*s51 - 
    60*q7*q8^3*q9*s45^3*s51 - 90*q7*q8^2*q9^2*s45^3*s51 + 
    36*q8^3*q9^2*s45^3*s51 + 36*q7*q8^3*q9^2*s45^4*s51 - 4*q1*q2*q3*s51^2 + 
    2*q1*q3*q7*s51^2 - 8*q2*q3*q7*s51^2 - 2*q1*q3*q8*s51^2 + 
    5*q2*q7*q8*s51^2 + 6*q1*q8^2*s51^2 - 3*q10*q8^2*s51^2 - 
    5*q1*q10*q9*s51^2 + 24*q10*q8*q9*s51^2 - 15*q3*q8*q9*s51^2 - 
    15*q7*q8*q9*s51^2 + 3*q8^2*q9*s51^2 - 27*q10*q9^2*s51^2 - 
    16*q2*q9^2*s51^2 + 3*q3*q9^2*s51^2 - 9*q7*q9^2*s51^2 - 24*q8*q9^2*s51^2 + 
    12*q9^3*s51^2 - 3*q2*q7*q8^2*s12*s51^2 + 2*q2*q7*q8^3*s12^2*s51^2 + 
    3*q1*q10*q9^2*s23*s51^2 + 6*q10*q9^3*s23*s51^2 - 
    2*q1*q10*q9^3*s23^2*s51^2 - 8*q1*q8^3*s34*s51^2 - 
    18*q10*q8^2*q9*s34*s51^2 + 69*q10*q8*q9^2*s34*s51^2 + 
    18*q8^2*q9^2*s34*s51^2 - 18*q10*q9^3*s34*s51^2 - 16*q2*q9^3*s34*s51^2 - 
    60*q8*q9^3*s34*s51^2 - 27*q10*q8^2*q9^2*s34^2*s51^2 + 
    30*q10*q8*q9^3*s34^2*s51^2 + 36*q8^2*q9^3*s34^2*s51^2 - 
    12*q10*q8^2*q9^3*s34^3*s51^2 + 6*q1*q3*q8^2*s45*s51^2 - 
    16*q1*q8^3*s45*s51^2 + 9*q3*q8^2*q9*s45*s51^2 + 45*q7*q8^2*q9*s45*s51^2 - 
    6*q3*q8*q9^2*s45*s51^2 + 54*q7*q8*q9^2*s45*s51^2 + 
    3*q8^2*q9^2*s45*s51^2 + 16*q2*q9^3*s45*s51^2 - 30*q8*q9^3*s45*s51^2 + 
    36*q8^2*q9^3*s34*s45*s51^2 - 8*q1*q3*q8^3*s45^2*s51^2 + 
    6*q3*q8^3*q9*s45^2*s51^2 - 30*q7*q8^3*q9*s45^2*s51^2 + 
    3*q3*q8^2*q9^2*s45^2*s51^2 - 81*q7*q8^2*q9^2*s45^2*s51^2 + 
    12*q8^2*q9^3*s45^2*s51^2 + 36*q7*q8^3*q9^2*s45^3*s51^2 - 
    4*q1*q2*q3*q7*s51^3 + 18*q10*q8^2*q9*s51^3 - 54*q10*q8*q9^2*s51^3 + 
    12*q3*q8*q9^2*s51^3 + 12*q7*q8*q9^2*s51^3 - 15*q8^2*q9^2*s51^3 + 
    18*q10*q9^3*s51^3 + 8*q2*q9^3*s51^3 + 30*q8*q9^3*s51^3 + 
    54*q10*q8^2*q9^2*s34*s51^3 - 60*q10*q8*q9^3*s34*s51^3 - 
    36*q8^2*q9^3*s34*s51^3 + 36*q10*q8^2*q9^3*s34^2*s51^3 - 
    24*q3*q8^2*q9^2*s45*s51^3 - 24*q7*q8^2*q9^2*s45*s51^3 - 
    12*q8^2*q9^3*s45*s51^3 + 12*q3*q8^3*q9^2*s45^2*s51^3 + 
    12*q7*q8^3*q9^2*s45^2*s51^3 - 27*q10*q8^2*q9^2*s51^4 + 
    30*q10*q8*q9^3*s51^4 + 12*q8^2*q9^3*s51^4 - 36*q10*q8^2*q9^3*s34*s51^4 + 
    12*q10*q8^2*q9^3*s51^5]*(-F[3, 1] + (7*F[3, 2])/12 - F[3, 3]/18 - 
   (17*F[3, 4])/72 + F[3, 5]/72 - (7*F[3, 6])/18 - F[3, 11]/18 - 
   (7*F[3, 12])/72 + F[3, 13]/72 + F[3, 14]/18 + F[3, 15]/12 + F[3, 17]/24 - 
   (7*F[3, 18])/24 - F[3, 19]/3 + (4*F[3, 77])/3 - F[1, 1, 1]^3/3 + 
   (F[1, 1, 1]^2*F[1, 1, 3])/18 + (F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 3])/6 + 
   (F[1, 1, 2]^2*F[1, 1, 3])/12 + (13*F[1, 1, 1]*F[1, 1, 3]^2)/36 - 
   (F[1, 1, 2]*F[1, 1, 3]^2)/12 - F[1, 1, 3]^3/6 + 
   (F[1, 1, 1]^2*F[1, 1, 4])/6 - (F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4])/9 - 
   (F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 4])/6 - (5*F[1, 1, 3]^2*F[1, 1, 4])/72 + 
   (F[1, 1, 1]*F[1, 1, 4]^2)/3 - (17*F[1, 1, 3]*F[1, 1, 4]^2)/72 - 
   (F[1, 1, 1]^2*F[1, 1, 5])/12 - (F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 5])/6 - 
   (F[1, 1, 2]^2*F[1, 1, 5])/18 + (F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 5])/6 + 
   (F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 5])/6 - (F[1, 1, 3]^2*F[1, 1, 5])/12 + 
   (F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 5])/6 + (F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5])/
    9 - (F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 5])/6 - (F[1, 1, 4]^2*F[1, 1, 5])/72 - 
   (7*F[1, 1, 1]*F[1, 1, 5]^2)/12 - (F[1, 1, 2]*F[1, 1, 5]^2)/36 + 
   (7*F[1, 1, 3]*F[1, 1, 5]^2)/12 - (F[1, 1, 4]*F[1, 1, 5]^2)/72 - 
   F[1, 1, 5]^3/3 + (7*F[1, 1, 1]^2*F[1, 1, 8])/36 - 
   (7*F[1, 1, 3]^2*F[1, 1, 8])/24 - (7*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8])/18 + 
   (7*F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8])/12 - (7*F[1, 1, 4]^2*F[1, 1, 8])/72 + 
   (7*F[1, 1, 1]*F[1, 1, 8]^2)/18 - (7*F[1, 1, 3]*F[1, 1, 8]^2)/24 - 
   (7*F[1, 1, 4]*F[1, 1, 8]^2)/72 - (F[1, 1, 2]^2*F[1, 1, 9])/36 + 
   (F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9])/18 + (F[1, 1, 4]^2*F[1, 1, 9])/72 - 
   (F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9])/12 + (F[1, 1, 5]^2*F[1, 1, 9])/24 - 
   (F[1, 1, 2]*F[1, 1, 9]^2)/18 + (F[1, 1, 4]*F[1, 1, 9]^2)/72 + 
   (F[1, 1, 5]*F[1, 1, 9]^2)/24 - (17*F[1, 1, 1]*F[2, 1, 1])/18 - 
   (17*F[1, 1, 3]*F[2, 1, 1])/18 - (F[1, 1, 1]*F[2, 1, 2])/3 - 
   (F[1, 1, 4]*F[2, 1, 2])/3 - (F[1, 1, 2]*F[2, 1, 4])/18 - 
   (F[1, 1, 5]*F[2, 1, 4])/18 - (F[1, 1, 1]*F[2, 1, 5])/3 - 
   (F[1, 1, 2]*F[2, 1, 5])/3 - F[1, 1, 3]*F[2, 1, 5] + 
   (F[1, 1, 4]*F[2, 1, 5])/3 - (4*F[1, 1, 5]*F[2, 1, 5])/3 - 
   (7*F[1, 1, 1]*F[2, 1, 9])/18 - (7*F[1, 1, 8]*F[2, 1, 9])/18 + 
   (F[1, 1, 2]*F[2, 1, 11])/18 + (F[1, 1, 9]*F[2, 1, 11])/18 + 
   (5*F[1, 1, 1]*tci[1, 1]^2)/12 - (F[1, 1, 2]*tci[1, 1]^2)/36 + 
   (139*F[1, 1, 3]*tci[1, 1]^2)/216 - (11*F[1, 1, 5]*tci[1, 1]^2)/108 - 
   (7*F[1, 1, 8]*tci[1, 1]^2)/216 + (F[1, 1, 9]*tci[1, 1]^2)/54 - 
   F[1, 2, 7]*tci[1, 1]^2 + (7*F[1, 1, 1]^2*tci[1, 2])/12 - 
   (F[1, 1, 1]*F[1, 1, 2]*tci[1, 2])/6 - (F[1, 1, 2]^2*tci[1, 2])/12 - 
   (19*F[1, 1, 1]*F[1, 1, 3]*tci[1, 2])/18 - 
   (F[1, 1, 2]*F[1, 1, 3]*tci[1, 2])/6 - (F[1, 1, 3]^2*tci[1, 2])/2 - 
   (F[1, 1, 1]*F[1, 1, 4]*tci[1, 2])/2 + (F[1, 1, 2]*F[1, 1, 4]*tci[1, 2])/
    6 + (17*F[1, 1, 3]*F[1, 1, 4]*tci[1, 2])/36 - 
   (F[1, 1, 1]*F[1, 1, 5]*tci[1, 2])/6 - (F[1, 1, 2]*F[1, 1, 5]*tci[1, 2])/
    9 - (7*F[1, 1, 3]*F[1, 1, 5]*tci[1, 2])/6 + 
   (F[1, 1, 4]*F[1, 1, 5]*tci[1, 2])/36 + (F[1, 1, 5]^2*tci[1, 2])/72 - 
   (7*F[1, 1, 1]*F[1, 1, 8]*tci[1, 2])/9 + 
   (7*F[1, 1, 3]*F[1, 1, 8]*tci[1, 2])/12 + 
   (7*F[1, 1, 4]*F[1, 1, 8]*tci[1, 2])/36 - (F[1, 1, 2]*F[1, 1, 9]*tci[1, 2])/
    18 - (F[1, 1, 4]*F[1, 1, 9]*tci[1, 2])/36 + 
   (F[1, 1, 5]*F[1, 1, 9]*tci[1, 2])/12 - (F[1, 1, 9]^2*tci[1, 2])/72 + 
   (F[1, 1, 1]*F[1, 2, 7]*tci[1, 2])/3 + (F[1, 1, 2]*F[1, 2, 7]*tci[1, 2])/
    3 + F[1, 1, 3]*F[1, 2, 7]*tci[1, 2] - (F[1, 1, 4]*F[1, 2, 7]*tci[1, 2])/
    3 + (4*F[1, 1, 5]*F[1, 2, 7]*tci[1, 2])/3 + (17*F[2, 1, 1]*tci[1, 2])/9 + 
   (2*F[2, 1, 2]*tci[1, 2])/3 + F[2, 1, 5]*tci[1, 2] + 
   (7*F[2, 1, 9]*tci[1, 2])/9 + (7*tci[1, 1]^2*tci[1, 2])/72 - 
   (13*tci[1, 1]^2*tcr[1, 1])/24 - (tci[1, 2]*tcr[1, 1]^2)/2 + 
   (13*tcr[1, 1]^3)/36 + (43*tci[1, 1]^2*tcr[1, 2])/36 - 
   (tci[1, 2]*tcr[1, 1]*tcr[1, 2])/6 - (tci[1, 2]*tcr[1, 2]^2)/3 - 
   tcr[1, 2]^3/9 - (19*tci[1, 2]*tcr[2, 1])/6 + (11*tcr[1, 1]*tcr[2, 1])/6 + 
   tcr[3, 1]/3 + tcr[3, 2]/12 - (7*tcr[3, 3])/24) + 
 r[-q7 + 3*q8 - 3*q2*q3*s12 + 3*q3*q7*s12 + 2*q2*q8*s12 - q3*q8*s12 - 
    q2*q3*q7*s12^2 + q2*q7*q8*s12^2 - q1*q8*s34 + 3*q2*q3*s45 - 3*q3*q7*s45 - 
    2*q1*q8*s45 - q2*q8*s45 + 2*q3*q8*s45 - q3*q7^2*s12*s45 - 
    q1*q2*q3*s45^2 - q1*q3*q8*s45^2 - 3*q2*q3*s51 - 2*q1*q7*s51 + 
    5*q3*q7*s51 - q7^2*s51 + 2*q1*q8*s51 + q2*q8*s51 - 2*q3*q8*s51 - 
    3*q2*q3*q7*s12*s51 + 2*q2*q7*q8*s12*s51 + q1*q2*q3*s45*s51 - 
    3*q1*q3*q7*s45*s51 - 2*q3*q7^2*s45*s51 + 2*q1*q3*q8*s45*s51 - 
    2*q1*q2*q3*s51^2 + 2*q1*q3*q7*s51^2 - 4*q2*q3*q7*s51^2 - q1*q7^2*s51^2 - 
    2*q1*q3*q8*s51^2 + 2*q2*q7*q8*s51^2 - q1*q3*q7^2*s45*s51^2 - 
    2*q1*q2*q3*q7*s51^3]*(-F[3, 5]/18 + (2*F[3, 11])/9 + F[3, 13]/6 - 
   F[3, 17]/6 - F[3, 31]/9 - (19*F[3, 32])/36 - (2*F[3, 33])/3 - 
   (10*F[3, 34])/9 - (2*F[3, 36])/9 + F[3, 37]/36 - F[3, 40]/12 + 
   (2*F[3, 44])/9 + (2*F[3, 69])/9 + (F[1, 1, 1]*F[1, 1, 2]^2)/12 - 
   (5*F[1, 1, 2]^3)/36 - (F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 4])/6 - 
   (7*F[1, 1, 2]^2*F[1, 1, 4])/18 + (F[1, 1, 1]*F[1, 1, 4]^2)/12 + 
   (23*F[1, 1, 2]*F[1, 1, 4]^2)/36 - F[1, 1, 4]^3/3 - 
   (F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 5])/6 - (F[1, 1, 2]^2*F[1, 1, 5])/6 + 
   (F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 5])/6 + (F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5])/
    6 - (F[1, 1, 4]^2*F[1, 1, 5])/6 + (F[1, 1, 4]*F[1, 1, 5]^2)/6 + 
   F[1, 1, 5]^3/18 - (F[1, 1, 1]^2*F[1, 1, 6])/9 + 
   (F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 6])/6 + (F[1, 1, 2]^2*F[1, 1, 6])/2 + 
   (F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 6])/18 - 
   (5*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 6])/6 + (2*F[1, 1, 4]^2*F[1, 1, 6])/9 - 
   (F[1, 1, 5]^2*F[1, 1, 6])/12 - (4*F[1, 1, 1]*F[1, 1, 6]^2)/9 + 
   (F[1, 1, 2]*F[1, 1, 6]^2)/3 + (F[1, 1, 4]*F[1, 1, 6]^2)/9 - 
   (F[1, 1, 5]*F[1, 1, 6]^2)/12 + (25*F[1, 1, 6]^3)/54 + 
   (F[1, 1, 1]^2*F[1, 1, 7])/9 - (2*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 7])/9 + 
   (F[1, 1, 4]^2*F[1, 1, 7])/9 + (F[1, 1, 5]^2*F[1, 1, 7])/18 + 
   (2*F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 7])/9 - 
   (2*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 7])/9 - (5*F[1, 1, 6]^2*F[1, 1, 7])/18 + 
   (2*F[1, 1, 1]*F[1, 1, 7]^2)/9 + (4*F[1, 1, 4]*F[1, 1, 7]^2)/9 - 
   (13*F[1, 1, 6]*F[1, 1, 7]^2)/18 + (4*F[1, 1, 7]^3)/27 - 
   (F[1, 1, 5]^2*F[1, 1, 8])/36 + (2*F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 8])/9 - 
   (2*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 8])/9 + 
   (F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 8])/6 - (F[1, 1, 6]^2*F[1, 1, 8])/12 - 
   (2*F[1, 1, 1]*F[1, 1, 7]*F[1, 1, 8])/9 + 
   (2*F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 8])/9 - 
   (F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8])/9 + (F[1, 1, 7]^2*F[1, 1, 8])/18 - 
   (F[1, 1, 5]*F[1, 1, 8]^2)/36 - (11*F[1, 1, 6]*F[1, 1, 8]^2)/36 + 
   (F[1, 1, 7]*F[1, 1, 8]^2)/3 + (F[1, 1, 2]^2*F[1, 1, 9])/9 - 
   (2*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9])/9 - (F[1, 1, 4]^2*F[1, 1, 9])/18 + 
   (F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9])/3 - (F[1, 1, 5]^2*F[1, 1, 9])/6 + 
   (2*F[1, 1, 2]*F[1, 1, 9]^2)/9 - (F[1, 1, 4]*F[1, 1, 9]^2)/18 - 
   (F[1, 1, 5]*F[1, 1, 9]^2)/6 - (2*F[1, 1, 2]*F[2, 1, 3])/9 - 
   (2*F[1, 1, 4]*F[2, 1, 3])/9 + (F[1, 1, 1]*F[2, 1, 4])/6 + 
   (F[1, 1, 2]*F[2, 1, 4])/6 + (F[1, 1, 1]*F[2, 1, 6])/6 + 
   (5*F[1, 1, 2]*F[2, 1, 6])/6 - (2*F[1, 1, 4]*F[2, 1, 6])/3 - 
   (2*F[1, 1, 7]*F[2, 1, 6])/3 + (F[1, 1, 5]*F[2, 1, 7])/9 + 
   (F[1, 1, 7]*F[2, 1, 7])/9 - (4*F[1, 1, 1]*F[2, 1, 8])/9 + 
   (4*F[1, 1, 4]*F[2, 1, 8])/9 + (8*F[1, 1, 6]*F[2, 1, 8])/9 + 
   (7*F[1, 1, 7]*F[2, 1, 8])/9 + (4*F[1, 1, 8]*F[2, 1, 8])/9 - 
   (5*F[1, 1, 7]*F[2, 1, 10])/9 - (5*F[1, 1, 8]*F[2, 1, 10])/9 - 
   (2*F[1, 1, 2]*F[2, 1, 11])/9 - (2*F[1, 1, 9]*F[2, 1, 11])/9 + 
   (F[1, 1, 1]*tci[1, 1]^2)/9 + (F[1, 1, 2]*tci[1, 1]^2)/6 - 
   (11*F[1, 1, 4]*tci[1, 1]^2)/54 + (F[1, 1, 5]*tci[1, 1]^2)/54 - 
   (5*F[1, 1, 6]*tci[1, 1]^2)/18 + (5*F[1, 1, 7]*tci[1, 1]^2)/27 + 
   (5*F[1, 1, 8]*tci[1, 1]^2)/108 - (2*F[1, 1, 9]*tci[1, 1]^2)/27 - 
   (F[1, 2, 3]*tci[1, 1]^2)/2 + (2*F[1, 2, 6]*tci[1, 1]^2)/9 + 
   (5*F[1, 2, 8]*tci[1, 1]^2)/9 + (F[1, 1, 1]*F[1, 1, 2]*tci[1, 2])/6 + 
   (19*F[1, 1, 2]^2*tci[1, 2])/36 - (F[1, 1, 2]*F[1, 1, 4]*tci[1, 2])/18 + 
   (F[1, 1, 4]^2*tci[1, 2])/4 - (F[1, 1, 1]*F[1, 1, 5]*tci[1, 2])/6 + 
   (F[1, 1, 4]*F[1, 1, 5]*tci[1, 2])/6 - (5*F[1, 1, 5]^2*tci[1, 2])/36 - 
   (F[1, 1, 1]*F[1, 1, 6]*tci[1, 2])/18 + (2*F[1, 1, 2]*F[1, 1, 6]*tci[1, 2])/
    3 - (5*F[1, 1, 4]*F[1, 1, 6]*tci[1, 2])/18 - 
   (F[1, 1, 5]*F[1, 1, 6]*tci[1, 2])/6 + (5*F[1, 1, 6]^2*tci[1, 2])/12 + 
   (2*F[1, 1, 1]*F[1, 1, 7]*tci[1, 2])/9 - 
   (8*F[1, 1, 4]*F[1, 1, 7]*tci[1, 2])/9 + (F[1, 1, 5]*F[1, 1, 7]*tci[1, 2])/
    9 - (F[1, 1, 7]^2*tci[1, 2])/6 + (F[1, 1, 5]*F[1, 1, 8]*tci[1, 2])/18 + 
   (11*F[1, 1, 6]*F[1, 1, 8]*tci[1, 2])/18 - 
   (F[1, 1, 7]*F[1, 1, 8]*tci[1, 2])/9 + (2*F[1, 1, 2]*F[1, 1, 9]*tci[1, 2])/
    9 + (F[1, 1, 4]*F[1, 1, 9]*tci[1, 2])/9 - 
   (F[1, 1, 5]*F[1, 1, 9]*tci[1, 2])/3 + (F[1, 1, 9]^2*tci[1, 2])/18 - 
   (F[1, 1, 1]*F[1, 2, 3]*tci[1, 2])/6 - (5*F[1, 1, 2]*F[1, 2, 3]*tci[1, 2])/
    6 + (2*F[1, 1, 4]*F[1, 2, 3]*tci[1, 2])/3 + 
   (2*F[1, 1, 7]*F[1, 2, 3]*tci[1, 2])/3 - 
   (2*F[1, 1, 2]*F[1, 2, 6]*tci[1, 2])/9 - 
   (2*F[1, 1, 4]*F[1, 2, 6]*tci[1, 2])/9 - 
   (5*F[1, 1, 7]*F[1, 2, 8]*tci[1, 2])/9 - 
   (5*F[1, 1, 8]*F[1, 2, 8]*tci[1, 2])/9 + (2*F[2, 1, 3]*tci[1, 2])/9 - 
   (F[2, 1, 4]*tci[1, 2])/6 + (F[2, 1, 6]*tci[1, 2])/2 - 
   (4*F[2, 1, 8]*tci[1, 2])/9 + (5*F[2, 1, 10]*tci[1, 2])/9 + 
   (tci[1, 1]^2*tci[1, 2])/108 - (5*tci[1, 1]^2*tcr[1, 2])/18 + 
   (tci[1, 2]*tcr[1, 2]^2)/3 - tcr[3, 3]/12) + 
 r[3*q10 - q2 + 2*q5 - 6*q9 + 6*q1*q10*s23 + q10*q5*s23 - q5^2*s23 - 
    4*q1*q9*s23 - 2*q10*q9*s23 + 2*q5*q9*s23 - q1*q5^2*s23^2 - 
    2*q1*q10*q9*s23^2 - q10*q9*s34 - 2*q2*q9*s34 + 2*q5*q9*s34 - 
    q10*q2*q5*s34^2 + q2*q5*q9*s34^2 - 6*q1*q10*s45 - 2*q10*q2*s45 + 
    2*q10*q5*s45 + 2*q1*q9*s45 + 4*q2*q9*s45 - 4*q5*q9*s45 + 
    q1*q10*q5*s23*s45 + 2*q1*q5^2*s23*s45 - 2*q10*q5^2*s23*s45 - 
    q1*q10*q5^2*s23^2*s45 + q10*q2*q5*s34*s45 - q10*q5^2*s34*s45 - 
    2*q2*q5*q9*s34*s45 + 2*q1*q10*q2*s45^2 - 3*q1*q10*q5*s45^2 - 
    2*q10*q2*q5*s45^2 - q1*q5^2*s45^2 + q10*q5^2*s45^2 + 2*q2*q5*q9*s45^2 + 
    2*q1*q10*q5^2*s23*s45^2 + 2*q1*q10*q2*q5*s45^3 - q1*q10*q5^2*s45^3 - 
    q1*q10*s51 - q10*q2*s51 - q10*q9*s51 + 2*q2*q9*s51 - 
    2*q1*q10*q9*s23*s51 + q1*q10*q2*s45*s51 - q1*q10*q9*s51^2]*
  ((-2*F[3, 3])/9 - F[3, 5]/6 + F[3, 13]/18 - F[3, 17]/6 - F[3, 31]/9 - 
   (19*F[3, 32])/36 - (2*F[3, 33])/3 - (10*F[3, 34])/9 - (2*F[3, 36])/9 + 
   F[3, 37]/36 - F[3, 40]/12 + (2*F[3, 44])/9 + (2*F[3, 69])/9 + 
   (F[1, 1, 1]*F[1, 1, 2]^2)/12 - (5*F[1, 1, 2]^3)/36 - 
   (F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 4])/6 - (7*F[1, 1, 2]^2*F[1, 1, 4])/18 + 
   (F[1, 1, 1]*F[1, 1, 4]^2)/12 + (23*F[1, 1, 2]*F[1, 1, 4]^2)/36 - 
   F[1, 1, 4]^3/3 + (F[1, 1, 2]^2*F[1, 1, 5])/9 - 
   (2*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5])/9 - (F[1, 1, 4]^2*F[1, 1, 5])/18 + 
   (2*F[1, 1, 2]*F[1, 1, 5]^2)/9 - (F[1, 1, 4]*F[1, 1, 5]^2)/18 + 
   F[1, 1, 5]^3/18 - (F[1, 1, 1]^2*F[1, 1, 6])/9 + 
   (F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 6])/6 + (F[1, 1, 2]^2*F[1, 1, 6])/2 + 
   (F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 6])/18 - 
   (5*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 6])/6 + (2*F[1, 1, 4]^2*F[1, 1, 6])/9 - 
   (F[1, 1, 5]^2*F[1, 1, 6])/12 - (4*F[1, 1, 1]*F[1, 1, 6]^2)/9 + 
   (F[1, 1, 2]*F[1, 1, 6]^2)/3 + (F[1, 1, 4]*F[1, 1, 6]^2)/9 - 
   (F[1, 1, 5]*F[1, 1, 6]^2)/12 + (25*F[1, 1, 6]^3)/54 + 
   (F[1, 1, 1]^2*F[1, 1, 7])/9 - (2*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 7])/9 + 
   (F[1, 1, 4]^2*F[1, 1, 7])/9 + (F[1, 1, 5]^2*F[1, 1, 7])/18 + 
   (2*F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 7])/9 - 
   (2*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 7])/9 - (5*F[1, 1, 6]^2*F[1, 1, 7])/18 + 
   (2*F[1, 1, 1]*F[1, 1, 7]^2)/9 + (4*F[1, 1, 4]*F[1, 1, 7]^2)/9 - 
   (13*F[1, 1, 6]*F[1, 1, 7]^2)/18 + (4*F[1, 1, 7]^3)/27 - 
   (F[1, 1, 5]^2*F[1, 1, 8])/36 + (2*F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 8])/9 - 
   (2*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 8])/9 + 
   (F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 8])/6 - (F[1, 1, 6]^2*F[1, 1, 8])/12 - 
   (2*F[1, 1, 1]*F[1, 1, 7]*F[1, 1, 8])/9 + 
   (2*F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 8])/9 - 
   (F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8])/9 + (F[1, 1, 7]^2*F[1, 1, 8])/18 - 
   (F[1, 1, 5]*F[1, 1, 8]^2)/36 - (11*F[1, 1, 6]*F[1, 1, 8]^2)/36 + 
   (F[1, 1, 7]*F[1, 1, 8]^2)/3 - (F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 9])/6 - 
   (F[1, 1, 2]^2*F[1, 1, 9])/6 + (F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 9])/6 + 
   (F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9])/6 - (F[1, 1, 4]^2*F[1, 1, 9])/6 + 
   (F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9])/3 - (F[1, 1, 5]^2*F[1, 1, 9])/6 + 
   (F[1, 1, 4]*F[1, 1, 9]^2)/6 - (F[1, 1, 5]*F[1, 1, 9]^2)/6 - 
   (2*F[1, 1, 2]*F[2, 1, 3])/9 - (2*F[1, 1, 4]*F[2, 1, 3])/9 - 
   (2*F[1, 1, 2]*F[2, 1, 4])/9 - (2*F[1, 1, 5]*F[2, 1, 4])/9 + 
   (F[1, 1, 1]*F[2, 1, 6])/6 + (5*F[1, 1, 2]*F[2, 1, 6])/6 - 
   (2*F[1, 1, 4]*F[2, 1, 6])/3 - (2*F[1, 1, 7]*F[2, 1, 6])/3 + 
   (F[1, 1, 5]*F[2, 1, 7])/9 + (F[1, 1, 7]*F[2, 1, 7])/9 - 
   (4*F[1, 1, 1]*F[2, 1, 8])/9 + (4*F[1, 1, 4]*F[2, 1, 8])/9 + 
   (8*F[1, 1, 6]*F[2, 1, 8])/9 + (7*F[1, 1, 7]*F[2, 1, 8])/9 + 
   (4*F[1, 1, 8]*F[2, 1, 8])/9 - (5*F[1, 1, 7]*F[2, 1, 10])/9 - 
   (5*F[1, 1, 8]*F[2, 1, 10])/9 + (F[1, 1, 1]*F[2, 1, 11])/6 + 
   (F[1, 1, 2]*F[2, 1, 11])/6 + (F[1, 1, 1]*tci[1, 1]^2)/9 + 
   (F[1, 1, 2]*tci[1, 1]^2)/6 - (11*F[1, 1, 4]*tci[1, 1]^2)/54 - 
   (F[1, 1, 5]*tci[1, 1]^2)/9 - (5*F[1, 1, 6]*tci[1, 1]^2)/18 + 
   (5*F[1, 1, 7]*tci[1, 1]^2)/27 + (5*F[1, 1, 8]*tci[1, 1]^2)/108 + 
   (F[1, 1, 9]*tci[1, 1]^2)/18 - (F[1, 2, 3]*tci[1, 1]^2)/2 + 
   (2*F[1, 2, 6]*tci[1, 1]^2)/9 + (5*F[1, 2, 8]*tci[1, 1]^2)/9 + 
   (F[1, 1, 1]*F[1, 1, 2]*tci[1, 2])/6 + (19*F[1, 1, 2]^2*tci[1, 2])/36 - 
   (F[1, 1, 2]*F[1, 1, 4]*tci[1, 2])/18 + (F[1, 1, 4]^2*tci[1, 2])/4 + 
   (2*F[1, 1, 2]*F[1, 1, 5]*tci[1, 2])/9 + (F[1, 1, 4]*F[1, 1, 5]*tci[1, 2])/
    9 + (F[1, 1, 5]^2*tci[1, 2])/12 - (F[1, 1, 1]*F[1, 1, 6]*tci[1, 2])/18 + 
   (2*F[1, 1, 2]*F[1, 1, 6]*tci[1, 2])/3 - 
   (5*F[1, 1, 4]*F[1, 1, 6]*tci[1, 2])/18 - (F[1, 1, 5]*F[1, 1, 6]*tci[1, 2])/
    6 + (5*F[1, 1, 6]^2*tci[1, 2])/12 + (2*F[1, 1, 1]*F[1, 1, 7]*tci[1, 2])/
    9 - (8*F[1, 1, 4]*F[1, 1, 7]*tci[1, 2])/9 + 
   (F[1, 1, 5]*F[1, 1, 7]*tci[1, 2])/9 - (F[1, 1, 7]^2*tci[1, 2])/6 + 
   (F[1, 1, 5]*F[1, 1, 8]*tci[1, 2])/18 + 
   (11*F[1, 1, 6]*F[1, 1, 8]*tci[1, 2])/18 - 
   (F[1, 1, 7]*F[1, 1, 8]*tci[1, 2])/9 - (F[1, 1, 1]*F[1, 1, 9]*tci[1, 2])/
    6 + (F[1, 1, 4]*F[1, 1, 9]*tci[1, 2])/6 - 
   (F[1, 1, 5]*F[1, 1, 9]*tci[1, 2])/3 - (F[1, 1, 9]^2*tci[1, 2])/6 - 
   (F[1, 1, 1]*F[1, 2, 3]*tci[1, 2])/6 - (5*F[1, 1, 2]*F[1, 2, 3]*tci[1, 2])/
    6 + (2*F[1, 1, 4]*F[1, 2, 3]*tci[1, 2])/3 + 
   (2*F[1, 1, 7]*F[1, 2, 3]*tci[1, 2])/3 - 
   (2*F[1, 1, 2]*F[1, 2, 6]*tci[1, 2])/9 - 
   (2*F[1, 1, 4]*F[1, 2, 6]*tci[1, 2])/9 - 
   (5*F[1, 1, 7]*F[1, 2, 8]*tci[1, 2])/9 - 
   (5*F[1, 1, 8]*F[1, 2, 8]*tci[1, 2])/9 + (2*F[2, 1, 3]*tci[1, 2])/9 + 
   (F[2, 1, 6]*tci[1, 2])/2 - (4*F[2, 1, 8]*tci[1, 2])/9 + 
   (5*F[2, 1, 10]*tci[1, 2])/9 - (F[2, 1, 11]*tci[1, 2])/6 + 
   (tci[1, 1]^2*tci[1, 2])/108 - (5*tci[1, 1]^2*tcr[1, 2])/18 + 
   (tci[1, 2]*tcr[1, 2]^2)/3 - tcr[3, 3]/12) + 
 r[-4*q2 - q7 + q8 + 7*q2*q3*s12 - 4*q2*q7*s12 - 2*q3*q7*s12 - 4*q2*q8*s12 - 
    3*q3*q8*s12 + 6*q7*q8*s12 - 12*q8^2*s12 + 3*q2*q3*q7*s12^2 - 
    q2*q7*q8*s12^2 - 4*q7*q8^2*s12^2 + q1*q2*s34 + 2*q2*q7*s34 + q1*q8*s34 + 
    12*q8^2*s34 - 4*q1*q8^2*s34^2 + 2*q1*q2*s45 - 7*q2*q3*s45 + q3*q7*s45 + 
    3*q2*q8*s45 + 4*q3*q8*s45 + 12*q8^2*s45 - 8*q1*q8^2*s34*s45 + 
    3*q1*q2*q3*s45^2 - q1*q3*q8*s45^2 - 4*q1*q8^2*s45^2 - 2*q1*q2*s51 + 
    9*q2*q3*s51 - 3*q2*q7*s51 - 3*q3*q7*s51 - 5*q2*q8*s51 - 4*q3*q8*s51 + 
    2*q7*q8*s51 - 12*q8^2*s51 + 9*q2*q3*q7*s12*s51 - 10*q2*q7*q8*s12*s51 + 
    4*q2*q8^2*s12*s51 - 4*q7*q8^2*s12*s51 + 4*q2*q7*q8^2*s12^2*s51 + 
    q1*q2*q7*s34*s51 + 8*q1*q8^2*s34*s51 - 3*q1*q2*q3*s45*s51 + 
    q1*q3*q7*s45*s51 + 2*q1*q3*q8*s45*s51 + 12*q1*q8^2*s45*s51 - 
    4*q3*q8^2*s45*s51 + 4*q1*q3*q8^2*s45^2*s51 + 4*q1*q2*q3*s51^2 - 
    2*q1*q2*q7*s51^2 - q1*q3*q7*s51^2 + 10*q2*q3*q7*s51^2 - q1*q3*q8*s51^2 - 
    5*q2*q7*q8*s51^2 - 4*q1*q8^2*s51^2 + 4*q2*q7*q8^2*s12*s51^2 - 
    4*q1*q3*q8^2*s45*s51^2 + 4*q1*q2*q3*q7*s51^3]*
  (F[3, 3]/9 - F[3, 4]/36 + (23*F[3, 5])/36 - F[3, 6]/9 + F[3, 7]/2 + 
   (16*F[3, 8])/9 + F[3, 11]/9 - F[3, 12]/36 - F[3, 13]/36 - F[3, 14]/9 + 
   F[3, 17]/12 - F[3, 18]/12 - (2*F[3, 24])/9 - F[3, 31]/9 - F[3, 32]/12 + 
   F[3, 33]/3 - (2*F[3, 34])/3 + F[3, 35]/6 + F[3, 37]/36 - F[3, 40]/12 - 
   (2*F[3, 51])/9 - F[3, 52]/6 + F[3, 53]/6 - (4*F[3, 54])/3 + F[3, 56]/18 - 
   F[3, 57]/6 - F[3, 59]/3 - (2*F[3, 69])/9 - (2*F[1, 1, 1]^3)/9 + 
   (10*F[1, 1, 1]*F[1, 1, 2])/9 - (F[1, 1, 1]^2*F[1, 1, 2])/9 + 
   (10*F[1, 1, 2]^2)/3 - (4*F[1, 1, 1]*F[1, 1, 2]^2)/9 + 
   (11*F[1, 1, 2]^3)/27 + (F[1, 1, 1]^2*F[1, 1, 3])/18 + 
   (F[1, 1, 1]*F[1, 1, 3]^2)/9 + F[1, 1, 3]^3/9 + 
   (10*F[1, 1, 1]*F[1, 1, 4])/9 - (F[1, 1, 1]^2*F[1, 1, 4])/18 + 
   (5*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 4])/9 + (F[1, 1, 2]^2*F[1, 1, 4])/9 - 
   (F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4])/9 - (F[1, 1, 3]^2*F[1, 1, 4])/36 - 
   (F[1, 1, 1]*F[1, 1, 4]^2)/36 - (31*F[1, 1, 2]*F[1, 1, 4]^2)/36 - 
   (F[1, 1, 3]*F[1, 1, 4]^2)/36 + F[1, 1, 4]^3/3 - 
   (F[1, 1, 2]^2*F[1, 1, 5])/18 + (F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5])/9 + 
   (F[1, 1, 4]^2*F[1, 1, 5])/36 - (F[1, 1, 2]*F[1, 1, 5]^2)/9 + 
   (F[1, 1, 4]*F[1, 1, 5]^2)/36 + F[1, 1, 5]^3/18 - 
   (10*F[1, 1, 1]*F[1, 1, 6])/9 + (F[1, 1, 1]^2*F[1, 1, 6])/6 - 
   (F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 6])/3 - (F[1, 1, 3]^2*F[1, 1, 6])/6 + 
   (10*F[1, 1, 4]*F[1, 1, 6])/9 + (F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 6])/3 - 
   (F[1, 1, 4]^2*F[1, 1, 6])/6 - (F[1, 1, 5]^2*F[1, 1, 6])/12 + 
   (F[1, 1, 1]*F[1, 1, 6]^2)/4 + (F[1, 1, 2]*F[1, 1, 6]^2)/12 - 
   (F[1, 1, 3]*F[1, 1, 6]^2)/6 - (F[1, 1, 4]*F[1, 1, 6]^2)/6 - 
   (F[1, 1, 5]*F[1, 1, 6]^2)/12 + (5*F[1, 1, 6]^3)/6 + 
   (F[1, 1, 5]^2*F[1, 1, 7])/18 - (F[1, 1, 6]^2*F[1, 1, 7])/6 - 
   (F[1, 1, 4]*F[1, 1, 7]^2)/3 + (F[1, 1, 6]*F[1, 1, 7]^2)/6 + 
   F[1, 1, 7]^3/9 + (F[1, 1, 1]^2*F[1, 1, 8])/18 - 
   (10*F[1, 1, 2]*F[1, 1, 8])/9 + (2*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 8])/9 - 
   (F[1, 1, 2]^2*F[1, 1, 8])/18 - (F[1, 1, 3]^2*F[1, 1, 8])/12 - 
   (F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8])/9 - 
   (2*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 8])/9 + 
   (F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8])/6 - (F[1, 1, 4]^2*F[1, 1, 8])/36 - 
   (F[1, 1, 5]^2*F[1, 1, 8])/36 + (F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 8])/6 - 
   (F[1, 1, 6]^2*F[1, 1, 8])/12 - (F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8])/9 + 
   (F[1, 1, 7]^2*F[1, 1, 8])/18 + (5*F[1, 1, 8]^2)/9 + 
   (F[1, 1, 1]*F[1, 1, 8]^2)/9 - (5*F[1, 1, 2]*F[1, 1, 8]^2)/18 - 
   (F[1, 1, 3]*F[1, 1, 8]^2)/12 - (F[1, 1, 4]*F[1, 1, 8]^2)/36 - 
   (F[1, 1, 5]*F[1, 1, 8]^2)/36 - (F[1, 1, 6]*F[1, 1, 8]^2)/12 + 
   (F[1, 1, 7]*F[1, 1, 8]^2)/9 + F[1, 1, 8]^3/3 - 
   (10*F[1, 1, 1]*F[1, 1, 9])/9 + (F[1, 1, 1]^2*F[1, 1, 9])/9 + 
   (2*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 9])/9 + (F[1, 1, 2]^2*F[1, 1, 9])/3 - 
   (F[1, 1, 3]^2*F[1, 1, 9])/18 - (10*F[1, 1, 4]*F[1, 1, 9])/9 - 
   (2*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 9])/9 - 
   (2*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9])/3 + (5*F[1, 1, 4]^2*F[1, 1, 9])/12 - 
   (F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9])/6 + (F[1, 1, 5]^2*F[1, 1, 9])/12 - 
   (10*F[1, 1, 6]*F[1, 1, 9])/9 + (F[1, 1, 2]*F[1, 1, 6]*F[1, 1, 9])/3 + 
   (F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 9])/3 - (F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 9])/
    3 - (2*F[1, 1, 1]*F[1, 1, 8]*F[1, 1, 9])/9 - 
   (2*F[1, 1, 2]*F[1, 1, 8]*F[1, 1, 9])/9 + 
   (2*F[1, 1, 4]*F[1, 1, 8]*F[1, 1, 9])/9 + (F[1, 1, 8]^2*F[1, 1, 9])/9 - 
   (5*F[1, 1, 9]^2)/3 + (2*F[1, 1, 1]*F[1, 1, 9]^2)/9 - 
   (F[1, 1, 2]*F[1, 1, 9]^2)/2 - (F[1, 1, 3]*F[1, 1, 9]^2)/18 + 
   (5*F[1, 1, 4]*F[1, 1, 9]^2)/12 + (F[1, 1, 5]*F[1, 1, 9]^2)/12 - 
   (F[1, 1, 6]*F[1, 1, 9]^2)/3 - (2*F[1, 1, 8]*F[1, 1, 9]^2)/9 + 
   (7*F[1, 1, 9]^3)/27 + (F[1, 1, 3]^2*F[1, 1, 10])/9 - 
   (10*F[1, 1, 4]*F[1, 1, 10])/9 + (F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 10])/6 + 
   (F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 10])/2 - (F[1, 1, 4]^2*F[1, 1, 10])/6 + 
   (10*F[1, 1, 6]*F[1, 1, 10])/9 - (F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 10])/6 - 
   (F[1, 1, 2]*F[1, 1, 6]*F[1, 1, 10])/2 + 
   (F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 10])/3 - (F[1, 1, 6]^2*F[1, 1, 10])/2 + 
   (F[1, 1, 2]*F[1, 1, 8]*F[1, 1, 10])/3 - (F[1, 1, 8]^2*F[1, 1, 10])/6 - 
   (F[1, 1, 2]*F[1, 1, 9]*F[1, 1, 10])/3 - 
   (2*F[1, 1, 3]*F[1, 1, 9]*F[1, 1, 10])/9 + 
   (F[1, 1, 4]*F[1, 1, 9]*F[1, 1, 10])/3 - 
   (F[1, 1, 6]*F[1, 1, 9]*F[1, 1, 10])/3 + (5*F[1, 1, 9]^2*F[1, 1, 10])/18 - 
   (F[1, 1, 4]*F[1, 1, 10]^2)/6 - (F[1, 1, 6]*F[1, 1, 10]^2)/6 - 
   (F[1, 1, 8]*F[1, 1, 10]^2)/6 + (F[1, 1, 9]*F[1, 1, 10]^2)/6 + 
   F[1, 1, 10]^3/3 - (F[1, 1, 1]*F[2, 1, 1])/9 - (F[1, 1, 3]*F[2, 1, 1])/9 - 
   (2*F[1, 1, 1]*F[2, 1, 2])/9 - (2*F[1, 1, 4]*F[2, 1, 2])/9 + 
   (2*F[1, 1, 2]*F[2, 1, 3])/3 + (2*F[1, 1, 4]*F[2, 1, 3])/3 + 
   (F[1, 1, 2]*F[2, 1, 4])/9 + (F[1, 1, 5]*F[2, 1, 4])/9 - 
   (F[1, 1, 1]*F[2, 1, 6])/6 - (5*F[1, 1, 2]*F[2, 1, 6])/6 + 
   (2*F[1, 1, 4]*F[2, 1, 6])/3 + (2*F[1, 1, 7]*F[2, 1, 6])/3 + 
   (F[1, 1, 5]*F[2, 1, 7])/9 + (F[1, 1, 7]*F[2, 1, 7])/9 + 
   (2*F[1, 1, 6]*F[2, 1, 8])/3 + (F[1, 1, 7]*F[2, 1, 8])/3 - 
   (F[1, 1, 1]*F[2, 1, 9])/9 - (F[1, 1, 8]*F[2, 1, 9])/9 - 
   (F[1, 1, 7]*F[2, 1, 10])/9 - (F[1, 1, 8]*F[2, 1, 10])/9 - 
   (4*F[1, 1, 1]*F[2, 1, 11])/9 + (11*F[1, 1, 2]*F[2, 1, 11])/9 + 
   (4*F[1, 1, 4]*F[2, 1, 11])/9 + (4*F[1, 1, 8]*F[2, 1, 11])/9 + 
   (5*F[1, 1, 9]*F[2, 1, 11])/3 + (10*F[2, 1, 12])/9 + 
   (2*F[1, 1, 8]*F[2, 1, 12])/3 + (2*F[1, 1, 9]*F[2, 1, 12])/3 + 
   (2*F[1, 1, 3]*F[2, 1, 13])/9 + (2*F[1, 1, 10]*F[2, 1, 13])/9 + 
   (F[1, 1, 1]*F[2, 1, 14])/6 + (F[1, 1, 2]*F[2, 1, 14])/6 + 
   (4*F[1, 1, 6]*F[2, 1, 14])/3 + (2*F[1, 1, 9]*F[2, 1, 14])/3 + 
   (2*F[1, 1, 10]*F[2, 1, 14])/3 + (10*F[2, 1, 15])/9 + 
   (2*F[1, 1, 9]*F[2, 1, 15])/9 + (2*F[1, 1, 10]*F[2, 1, 15])/9 + 
   (5*tci[1, 1]^2)/9 - (61*F[1, 1, 1]*tci[1, 1]^2)/108 - 
   (17*F[1, 1, 2]*tci[1, 1]^2)/108 + (5*F[1, 1, 3]*tci[1, 1]^2)/108 + 
   (5*F[1, 1, 4]*tci[1, 1]^2)/54 - (4*F[1, 1, 6]*tci[1, 1]^2)/9 - 
   (F[1, 1, 7]*tci[1, 1]^2)/9 + (F[1, 1, 8]*tci[1, 1]^2)/6 + 
   (14*F[1, 1, 9]*tci[1, 1]^2)/27 - (7*F[1, 1, 10]*tci[1, 1]^2)/54 + 
   (2*F[1, 2, 2]*tci[1, 1]^2)/9 + (F[1, 2, 3]*tci[1, 1]^2)/2 - 
   (2*F[1, 2, 6]*tci[1, 1]^2)/3 + (F[1, 2, 8]*tci[1, 1]^2)/9 + 
   (2*F[1, 2, 9]*tci[1, 1]^2)/3 - (10*F[1, 1, 1]*tci[1, 2])/9 + 
   (11*F[1, 1, 1]^2*tci[1, 2])/18 - (5*F[1, 1, 1]*F[1, 1, 2]*tci[1, 2])/9 - 
   (5*F[1, 1, 2]^2*tci[1, 2])/18 - (2*F[1, 1, 1]*F[1, 1, 3]*tci[1, 2])/9 - 
   (F[1, 1, 3]^2*tci[1, 2])/9 - (10*F[1, 1, 4]*tci[1, 2])/9 + 
   (2*F[1, 1, 1]*F[1, 1, 4]*tci[1, 2])/9 - (F[1, 1, 2]*F[1, 1, 4]*tci[1, 2])/
    9 + (F[1, 1, 3]*F[1, 1, 4]*tci[1, 2])/18 - (F[1, 1, 4]^2*tci[1, 2])/4 - 
   (F[1, 1, 2]*F[1, 1, 5]*tci[1, 2])/9 - (F[1, 1, 4]*F[1, 1, 5]*tci[1, 2])/
    18 - (F[1, 1, 1]*F[1, 1, 6]*tci[1, 2])/3 + 
   (F[1, 1, 3]*F[1, 1, 6]*tci[1, 2])/3 + (F[1, 1, 4]*F[1, 1, 6]*tci[1, 2])/
    3 - (F[1, 1, 5]*F[1, 1, 6]*tci[1, 2])/6 + (F[1, 1, 6]^2*tci[1, 2])/6 + 
   (2*F[1, 1, 4]*F[1, 1, 7]*tci[1, 2])/3 + (F[1, 1, 5]*F[1, 1, 7]*tci[1, 2])/
    9 + (7*F[1, 1, 7]^2*tci[1, 2])/18 - (2*F[1, 1, 1]*F[1, 1, 8]*tci[1, 2])/
    9 + (5*F[1, 1, 2]*F[1, 1, 8]*tci[1, 2])/9 + 
   (F[1, 1, 3]*F[1, 1, 8]*tci[1, 2])/6 + (F[1, 1, 4]*F[1, 1, 8]*tci[1, 2])/
    18 + (F[1, 1, 5]*F[1, 1, 8]*tci[1, 2])/18 + 
   (F[1, 1, 6]*F[1, 1, 8]*tci[1, 2])/6 - (F[1, 1, 7]*F[1, 1, 8]*tci[1, 2])/
    9 - (F[1, 1, 8]^2*tci[1, 2])/3 + (20*F[1, 1, 9]*tci[1, 2])/9 + 
   (2*F[1, 1, 1]*F[1, 1, 9]*tci[1, 2])/9 + 
   (2*F[1, 1, 2]*F[1, 1, 9]*tci[1, 2])/3 + (F[1, 1, 3]*F[1, 1, 9]*tci[1, 2])/
    9 - (5*F[1, 1, 4]*F[1, 1, 9]*tci[1, 2])/6 + 
   (F[1, 1, 5]*F[1, 1, 9]*tci[1, 2])/6 + (4*F[1, 1, 8]*F[1, 1, 9]*tci[1, 2])/
    9 - (13*F[1, 1, 9]^2*tci[1, 2])/36 + (10*F[1, 1, 10]*tci[1, 2])/9 - 
   (F[1, 1, 1]*F[1, 1, 10]*tci[1, 2])/6 - 
   (5*F[1, 1, 2]*F[1, 1, 10]*tci[1, 2])/6 + 
   (F[1, 1, 4]*F[1, 1, 10]*tci[1, 2])/6 - (F[1, 1, 6]*F[1, 1, 10]*tci[1, 2])/
    6 + (F[1, 1, 8]*F[1, 1, 10]*tci[1, 2])/3 - 
   (F[1, 1, 9]*F[1, 1, 10]*tci[1, 2])/9 + (F[1, 1, 10]^2*tci[1, 2])/3 - 
   (2*F[1, 1, 3]*F[1, 2, 2]*tci[1, 2])/9 - 
   (2*F[1, 1, 10]*F[1, 2, 2]*tci[1, 2])/9 + (F[1, 1, 1]*F[1, 2, 3]*tci[1, 2])/
    6 + (5*F[1, 1, 2]*F[1, 2, 3]*tci[1, 2])/6 - 
   (2*F[1, 1, 4]*F[1, 2, 3]*tci[1, 2])/3 - 
   (2*F[1, 1, 7]*F[1, 2, 3]*tci[1, 2])/3 + 
   (2*F[1, 1, 2]*F[1, 2, 6]*tci[1, 2])/3 + 
   (2*F[1, 1, 4]*F[1, 2, 6]*tci[1, 2])/3 - (F[1, 1, 7]*F[1, 2, 8]*tci[1, 2])/
    9 - (F[1, 1, 8]*F[1, 2, 8]*tci[1, 2])/9 - (10*F[1, 2, 9]*tci[1, 2])/9 - 
   (2*F[1, 1, 8]*F[1, 2, 9]*tci[1, 2])/3 - 
   (2*F[1, 1, 9]*F[1, 2, 9]*tci[1, 2])/3 + (2*F[2, 1, 1]*tci[1, 2])/9 + 
   (4*F[2, 1, 2]*tci[1, 2])/9 - (2*F[2, 1, 3]*tci[1, 2])/3 - 
   (F[2, 1, 6]*tci[1, 2])/2 + (2*F[2, 1, 9]*tci[1, 2])/9 + 
   (F[2, 1, 10]*tci[1, 2])/9 - (4*F[2, 1, 11]*tci[1, 2])/9 - 
   (2*F[2, 1, 12]*tci[1, 2])/3 - (2*F[2, 1, 13]*tci[1, 2])/9 - 
   (F[2, 1, 14]*tci[1, 2])/6 - (13*tci[1, 1]^2*tci[1, 2])/108 + 
   (25*tci[1, 1]^2*tcr[1, 1])/108 - (7*tci[1, 2]*tcr[1, 1]^2)/9 + 
   tcr[1, 1]^3/6 - (8*tci[1, 1]^2*tcr[1, 2])/9 + 
   (tci[1, 2]*tcr[1, 1]*tcr[1, 2])/3 - (tci[1, 2]*tcr[1, 2]^2)/3 + 
   (2*tcr[1, 2]^3)/9 - (11*tci[1, 2]*tcr[2, 1])/9 + (tcr[1, 1]*tcr[2, 1])/9 - 
   (2*tcr[3, 1])/3 - tcr[3, 2]/6 + (5*tcr[3, 3])/18) + 
 r[-q1 + 5*q10 + q3 + q5 + 2*q7 - 4*q9 + q3*q5*s12 + q3*q7*s12 + q4*q7*s12 + 
    q5*q7*s12 - q3*q4*q5*s12^2 + q3*q5*q7*s12^2 + 6*q1*q10*s23 + q10*q3*s23 + 
    q10*q4*s23 + 2*q10*q5*s23 + q3*q5*s23 - 6*q1*q9*s23 - 2*q10*q9*s23 - 
    3*q9^2*s23 + q1*q10*q5*s23^2 + q10*q3*q5*s23^2 - q3*q4*q5*s23^2 - 
    3*q1*q10*q9*s23^2 - q1*q5*s34 + 2*q10*q5*s34 + 3*q10*q7*s34 + q4*q7*s34 + 
    q5*q7*s34 - q10*q9*s34 - 2*q9^2*s34 + q10*q2*q5*s34^2 + q10*q4*q7*s34^2 + 
    q10*q5*q7*s34^2 + q2*q5*q9*s34^2 - 4*q1*q10*s45 + 2*q10*q3*s45 + 
    q1*q5*s45 + 2*q3*q5*s45 + 6*q10*q7*s45 + 3*q3*q7*s45 + 2*q5*q7*s45 + 
    3*q1*q9*s45 + 2*q2*q9*s45 + 6*q9^2*s45 + q3*q5*q7*s12*s45 - 
    3*q1*q10*q5*s23*s45 + q10*q3*q5*s23*s45 + q1*q2*q5*s34*s45 - 
    q10*q2*q5*s34*s45 + 3*q10*q5*q7*s34*s45 + 4*q2*q9^2*s34*s45 + 
    3*q9^3*s34*s45 + 2*q2*q9^3*s34^2*s45 + 4*q1*q10*q5*s45^2 - 
    q1*q2*q5*s45^2 + 2*q10*q2*q5*s45^2 + 2*q10*q3*q5*s45^2 + 
    4*q10*q3*q7*s45^2 + 4*q10*q5*q7*s45^2 + 2*q3*q5*q7*s45^2 + 
    q2*q5*q9*s45^2 - 2*q2*q9^2*s45^2 + 2*q2*q5*q9^2*s34*s45^2 - 
    2*q2*q9^3*s34*s45^2 + q2*q5*q9^3*s34^2*s45^2 - 2*q1*q10*q2*q5*s45^3 + 
    2*q10*q3*q5*q7*s45^3 + 4*q1*q10*s51 + q10*q3*s51 + q10*q4*s51 + 
    3*q10*q7*s51 + q3*q7*s51 - 3*q1*q9*s51 - 3*q10*q9*s51 + q2*q9*s51 + 
    5*q9^2*s51 - 9*q1*q10*q9*s23*s51 + 3*q1*q9^2*s23*s51 + q10*q9^2*s23*s51 + 
    3*q9^3*s23*s51 + 3*q1*q10*q9^2*s23^2*s51 + 2*q2*q9^2*s34*s51 + 
    3*q9^3*s34*s51 + q2*q9^3*s34^2*s51 + 3*q10*q3*q7*s45*s51 - 
    4*q2*q9^2*s45*s51 - 3*q9^3*s45*s51 - 4*q2*q9^3*s34*s45*s51 + 
    q2*q9^3*s45^2*s51 + q10*q3*q7*s51^2 + q10*q4*q7*s51^2 - 
    4*q1*q10*q9*s51^2 - 2*q2*q9^2*s51^2 - 3*q9^3*s51^2 + 
    3*q1*q10*q9^2*s23*s51^2 - q1*q10*q9^3*s23^2*s51^2 - 2*q2*q9^3*s34*s51^2 + 
    2*q2*q9^3*s45*s51^2 + q2*q9^3*s51^3]*(-F[3, 2]/3 + F[1, 1, 1]^3/12 + 
   (F[1, 1, 1]^2*F[1, 1, 2])/12 - (F[1, 1, 1]*F[1, 1, 3]^2)/12 - 
   (F[1, 1, 2]*F[1, 1, 3]^2)/12 - (F[1, 1, 1]^2*F[1, 1, 5])/6 - 
   (F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 5])/6 + (F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 5])/
    6 + (F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 5])/6 + (F[1, 1, 1]*F[2, 1, 1])/6 + 
   (F[1, 1, 2]*F[2, 1, 1])/6 - (F[1, 1, 1]*F[2, 1, 5])/6 - 
   (F[1, 1, 2]*F[2, 1, 5])/6 + (F[1, 1, 1]*tci[1, 1]^2)/6 - 
   (F[1, 2, 7]*tci[1, 1]^2)/6 - (F[1, 1, 1]^2*tci[1, 2])/4 - 
   (F[1, 1, 1]*F[1, 1, 2]*tci[1, 2])/6 + (F[1, 1, 3]^2*tci[1, 2])/12 + 
   (F[1, 1, 1]*F[1, 1, 5]*tci[1, 2])/6 - (F[1, 1, 3]*F[1, 1, 5]*tci[1, 2])/
    6 + (F[1, 1, 1]*F[1, 2, 7]*tci[1, 2])/6 + 
   (F[1, 1, 2]*F[1, 2, 7]*tci[1, 2])/6 - (F[2, 1, 1]*tci[1, 2])/6 + 
   (F[2, 1, 5]*tci[1, 2])/6 - (tci[1, 1]^2*tci[1, 2])/6 + 
   (7*tci[1, 1]^2*tcr[1, 1])/18 - tci[1, 2]*tcr[1, 1]^2 + tcr[1, 1]^3/9 - 
   (7*tci[1, 1]^2*tcr[1, 2])/18 + (2*tci[1, 2]*tcr[1, 1]*tcr[1, 2])/3 + 
   (2*tcr[1, 2]^3)/9 - (4*tci[1, 2]*tcr[2, 1])/3 - (2*tcr[3, 1])/3 - 
   tcr[3, 2]/6 + (11*tcr[3, 3])/36) + 
 r[-9*q2 + 3*q7 + 6*q8 - 2*q2^2*s12 + 4*q2*q3*s12 - 4*q2*q7*s12 - 
    2*q3*q7*s12 + 4*q2*q8*s12 - 2*q3*q8*s12 + q2*q3*q7*s12^2 + 
    2*q2*q7*q8*s12^2 + 2*q1*q2*s34 + q2^2*s34 + 2*q2*q7*s34 - 2*q1*q8*s34 + 
    4*q1*q2*s45 + 3*q2^2*s45 - 5*q2*q3*s45 + q3*q7*s45 - 4*q1*q8*s45 - 
    2*q2*q8*s45 + 4*q3*q8*s45 - 2*q1*q2^2*s34*s45 - q2^3*s34*s45 - 
    q1*q2^2*s45^2 + 2*q1*q2*q3*s45^2 - 2*q1*q3*q8*s45^2 + q1*q2^3*s34*s45^2 - 
    4*q1*q2*s51 - 4*q2^2*s51 + 5*q2*q3*s51 + 2*q1*q7*s51 - 5*q2*q7*s51 - 
    3*q3*q7*s51 + 2*q1*q8*s51 - 2*q3*q8*s51 - 2*q2^3*s12*s51 + 
    q2^2*q3*s12*s51 + 3*q2*q3*q7*s12*s51 + 2*q2*q7*q8*s12*s51 + 
    q1*q2^2*s34*s51 + q2^3*s34*s51 + q1*q2*q7*s34*s51 + 4*q1*q2^2*s45*s51 + 
    4*q2^3*s45*s51 - 3*q1*q2*q3*s45*s51 - 2*q2^2*q3*s45*s51 + 
    q1*q3*q7*s45*s51 + 2*q1*q3*q8*s45*s51 - q1*q2^3*s34*s45*s51 - 
    2*q1*q2^3*s45^2*s51 + q1*q2^2*q3*s45^2*s51 - 2*q1*q2^2*s51^2 - 
    4*q2^3*s51^2 + 2*q1*q2*q3*s51^2 + 3*q2^2*q3*s51^2 - 2*q1*q2*q7*s51^2 - 
    q1*q3*q7*s51^2 + 3*q2*q3*q7*s51^2 - q1*q3*q8*s51^2 + q2*q7*q8*s51^2 + 
    3*q2^3*q3*s12*s51^2 - 2*q2^3*q7*s12*s51^2 + q2^3*q3*q7*s12^2*s51^2 + 
    q1*q2^3*s34*s51^2 + q2^3*q7*s34*s51^2 + 2*q1*q2^3*s45*s51^2 - 
    2*q1*q2^2*q3*s45*s51^2 - 3*q2^3*q3*s45*s51^2 + q1*q2^3*q3*s45^2*s51^2 - 
    2*q1*q2^3*s51^3 + q1*q2^2*q3*s51^3 + 3*q2^3*q3*s51^3 - 4*q2^3*q7*s51^3 + 
    q1*q2*q3*q7*s51^3 + 3*q2^3*q3*q7*s12*s51^3 + q1*q2^3*q7*s34*s51^3 - 
    q1*q2^3*q3*s45*s51^3 + q1*q2^3*q3*s51^4 - 2*q1*q2^3*q7*s51^4 + 
    3*q2^3*q3*q7*s51^4 + q1*q2^3*q3*q7*s51^5]*
  ((-2*F[3, 3])/9 - (11*F[3, 5])/18 - F[3, 7]/3 - (16*F[3, 8])/9 - 
   (2*F[3, 11])/9 + F[3, 13]/18 - F[3, 17]/6 + (2*F[3, 24])/9 + F[3, 52]/18 - 
   (2*F[3, 55])/9 - F[3, 56]/6 - (4*F[3, 58])/3 + F[3, 59]/6 + 
   (F[1, 1, 1]^2*F[1, 1, 2])/9 + (4*F[1, 1, 1]*F[1, 1, 2]^2)/9 - 
   (11*F[1, 1, 2]^3)/27 - F[1, 1, 3]^3/9 - 
   (2*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 4])/9 - (F[1, 1, 2]^2*F[1, 1, 4])/9 + 
   (4*F[1, 1, 2]*F[1, 1, 4]^2)/9 + (F[1, 1, 2]^2*F[1, 1, 5])/9 - 
   (2*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5])/9 - (F[1, 1, 4]^2*F[1, 1, 5])/18 + 
   (2*F[1, 1, 2]*F[1, 1, 5]^2)/9 - (F[1, 1, 4]*F[1, 1, 5]^2)/18 + 
   (F[1, 1, 3]^2*F[1, 1, 6])/18 + (F[1, 1, 3]*F[1, 1, 6]^2)/18 - 
   F[1, 1, 6]^3/9 - (2*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 8])/9 - 
   (F[1, 1, 2]^2*F[1, 1, 8])/9 + (2*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 8])/9 - 
   (F[1, 1, 1]*F[1, 1, 8]^2)/12 + (F[1, 1, 2]*F[1, 1, 8]^2)/36 - 
   F[1, 1, 8]^3/3 - (F[1, 1, 1]^2*F[1, 1, 9])/9 - 
   (2*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 9])/9 - (2*F[1, 1, 2]^2*F[1, 1, 9])/9 + 
   (F[1, 1, 3]^2*F[1, 1, 9])/6 + (2*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 9])/9 + 
   (4*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9])/9 - (7*F[1, 1, 4]^2*F[1, 1, 9])/18 + 
   (F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9])/3 - (F[1, 1, 5]^2*F[1, 1, 9])/6 - 
   (F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 9])/3 + (F[1, 1, 6]^2*F[1, 1, 9])/6 + 
   (2*F[1, 1, 1]*F[1, 1, 8]*F[1, 1, 9])/9 + 
   (2*F[1, 1, 2]*F[1, 1, 8]*F[1, 1, 9])/9 - 
   (2*F[1, 1, 4]*F[1, 1, 8]*F[1, 1, 9])/9 - (F[1, 1, 8]^2*F[1, 1, 9])/9 - 
   (5*F[1, 1, 1]*F[1, 1, 9]^2)/36 + (23*F[1, 1, 2]*F[1, 1, 9]^2)/36 + 
   (F[1, 1, 3]*F[1, 1, 9]^2)/6 - (7*F[1, 1, 4]*F[1, 1, 9]^2)/18 - 
   (F[1, 1, 5]*F[1, 1, 9]^2)/6 + (F[1, 1, 6]*F[1, 1, 9]^2)/6 + 
   (2*F[1, 1, 8]*F[1, 1, 9]^2)/9 - (13*F[1, 1, 9]^3)/27 - 
   (F[1, 1, 3]^2*F[1, 1, 10])/9 + (2*F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 10])/9 - 
   (F[1, 1, 6]^2*F[1, 1, 10])/9 + (F[1, 1, 1]*F[1, 1, 8]*F[1, 1, 10])/6 + 
   (F[1, 1, 2]*F[1, 1, 8]*F[1, 1, 10])/6 + (F[1, 1, 8]^2*F[1, 1, 10])/3 - 
   (F[1, 1, 1]*F[1, 1, 9]*F[1, 1, 10])/6 - 
   (F[1, 1, 2]*F[1, 1, 9]*F[1, 1, 10])/6 + (F[1, 1, 9]*F[1, 1, 10]^2)/3 - 
   F[1, 1, 10]^3/3 - (2*F[1, 1, 2]*F[2, 1, 3])/3 - 
   (2*F[1, 1, 4]*F[2, 1, 3])/3 - (2*F[1, 1, 2]*F[2, 1, 4])/9 - 
   (2*F[1, 1, 5]*F[2, 1, 4])/9 + (4*F[1, 1, 1]*F[2, 1, 11])/9 - 
   (10*F[1, 1, 2]*F[2, 1, 11])/9 - (4*F[1, 1, 4]*F[2, 1, 11])/9 - 
   (4*F[1, 1, 8]*F[2, 1, 11])/9 - (14*F[1, 1, 9]*F[2, 1, 11])/9 - 
   (F[1, 1, 1]*F[2, 1, 12])/6 - (F[1, 1, 2]*F[2, 1, 12])/6 - 
   (2*F[1, 1, 8]*F[2, 1, 12])/3 - (2*F[1, 1, 9]*F[2, 1, 12])/3 - 
   (2*F[1, 1, 3]*F[2, 1, 13])/9 - (2*F[1, 1, 10]*F[2, 1, 13])/9 - 
   (2*F[1, 1, 6]*F[2, 1, 14])/9 - (2*F[1, 1, 10]*F[2, 1, 14])/9 + 
   (F[1, 1, 1]*F[2, 1, 15])/6 + (F[1, 1, 2]*F[2, 1, 15])/6 - 
   (2*F[1, 1, 9]*F[2, 1, 15])/3 - (2*F[1, 1, 10]*F[2, 1, 15])/3 - 
   (F[1, 1, 1]*tci[1, 1]^2)/36 + (5*F[1, 1, 2]*tci[1, 1]^2)/108 - 
   (F[1, 1, 3]*tci[1, 1]^2)/18 + (F[1, 1, 4]*tci[1, 1]^2)/18 - 
   (2*F[1, 1, 5]*tci[1, 1]^2)/27 + (2*F[1, 1, 6]*tci[1, 1]^2)/27 - 
   (F[1, 1, 8]*tci[1, 1]^2)/9 - (F[1, 1, 9]*tci[1, 1]^2)/3 + 
   (25*F[1, 1, 10]*tci[1, 1]^2)/54 - (2*F[1, 2, 2]*tci[1, 1]^2)/9 + 
   (2*F[1, 2, 6]*tci[1, 1]^2)/3 - (5*F[1, 2, 9]*tci[1, 1]^2)/6 + 
   (2*F[1, 1, 1]*F[1, 1, 2]*tci[1, 2])/9 + (4*F[1, 1, 2]^2*tci[1, 2])/9 + 
   (F[1, 1, 3]^2*tci[1, 2])/9 - (2*F[1, 1, 2]*F[1, 1, 4]*tci[1, 2])/9 + 
   (2*F[1, 1, 2]*F[1, 1, 5]*tci[1, 2])/9 + (F[1, 1, 4]*F[1, 1, 5]*tci[1, 2])/
    9 + (F[1, 1, 5]^2*tci[1, 2])/18 - (F[1, 1, 3]*F[1, 1, 6]*tci[1, 2])/9 - 
   (F[1, 1, 6]^2*tci[1, 2])/18 - (2*F[1, 1, 2]*F[1, 1, 8]*tci[1, 2])/9 + 
   (5*F[1, 1, 8]^2*tci[1, 2])/12 - (2*F[1, 1, 1]*F[1, 1, 9]*tci[1, 2])/9 - 
   (4*F[1, 1, 2]*F[1, 1, 9]*tci[1, 2])/9 - (F[1, 1, 3]*F[1, 1, 9]*tci[1, 2])/
    3 + (7*F[1, 1, 4]*F[1, 1, 9]*tci[1, 2])/9 - 
   (F[1, 1, 5]*F[1, 1, 9]*tci[1, 2])/3 + (F[1, 1, 6]*F[1, 1, 9]*tci[1, 2])/
    3 - (4*F[1, 1, 8]*F[1, 1, 9]*tci[1, 2])/9 + (5*F[1, 1, 9]^2*tci[1, 2])/
    36 - (F[1, 1, 1]*F[1, 1, 10]*tci[1, 2])/6 - 
   (F[1, 1, 2]*F[1, 1, 10]*tci[1, 2])/6 - 
   (2*F[1, 1, 6]*F[1, 1, 10]*tci[1, 2])/9 - 
   (5*F[1, 1, 8]*F[1, 1, 10]*tci[1, 2])/6 + 
   (F[1, 1, 9]*F[1, 1, 10]*tci[1, 2])/6 + (2*F[1, 1, 3]*F[1, 2, 2]*tci[1, 2])/
    9 + (2*F[1, 1, 10]*F[1, 2, 2]*tci[1, 2])/9 - 
   (2*F[1, 1, 2]*F[1, 2, 6]*tci[1, 2])/3 - 
   (2*F[1, 1, 4]*F[1, 2, 6]*tci[1, 2])/3 + (F[1, 1, 1]*F[1, 2, 9]*tci[1, 2])/
    6 + (F[1, 1, 2]*F[1, 2, 9]*tci[1, 2])/6 + 
   (2*F[1, 1, 8]*F[1, 2, 9]*tci[1, 2])/3 + 
   (2*F[1, 1, 9]*F[1, 2, 9]*tci[1, 2])/3 + (2*F[2, 1, 3]*tci[1, 2])/3 + 
   (4*F[2, 1, 11]*tci[1, 2])/9 + (5*F[2, 1, 12]*tci[1, 2])/6 + 
   (2*F[2, 1, 13]*tci[1, 2])/9 - (F[2, 1, 15]*tci[1, 2])/6 + 
   (17*tci[1, 1]^2*tci[1, 2])/108 - (tci[1, 1]^2*tcr[1, 2])/9 + 
   tcr[3, 3]/2) + r[2*q10 + q3 + q5 + 2*q7 - 2*q8 + 3*q2*q3*s12 + q3*q5*s12 - 
    q3*q7*s12 + q4*q7*s12 + q5*q7*s12 - 3*q2*q8*s12 + 2*q7*q8*s12 - 
    4*q8^2*s12 - q3*q4*q5*s12^2 + q2*q3*q7*s12^2 + q3*q5*q7*s12^2 - 
    q2*q7*q8*s12^2 - q7*q8^2*s12^2 - q8^3*s12^2 + q10*q3*s23 + q10*q4*s23 + 
    q10*q5*s23 + q3*q5*s23 + q10*q3*q5*s23^2 - q3*q4*q5*s23^2 + q10*q5*s34 + 
    3*q10*q7*s34 + q4*q7*s34 + q5*q7*s34 + q1*q8*s34 + 5*q8^2*s34 + 
    3*q8^3*s12*s34 + q10*q4*q7*s34^2 + q10*q5*q7*s34^2 - 2*q1*q8^2*s34^2 - 
    3*q8^3*s34^2 + q1*q8^3*s34^3 + 2*q10*q3*s45 - 3*q2*q3*s45 + 
    3*q10*q5*s45 + 2*q3*q5*s45 + 6*q10*q7*s45 + 4*q3*q7*s45 + 2*q5*q7*s45 + 
    2*q1*q8*s45 + 3*q2*q8*s45 - q7*q8*s45 + 6*q8^2*s45 + q3*q5*q7*s12*s45 + 
    2*q7*q8^2*s12*s45 - q7*q8^3*s12^2*s45 + q10*q3*q5*s23*s45 + 
    3*q10*q5*q7*s34*s45 - 4*q1*q8^2*s34*s45 - 3*q8^3*s34*s45 + 
    2*q1*q8^3*s34^2*s45 + q1*q2*q3*s45^2 + 2*q10*q3*q5*s45^2 + 
    4*q10*q3*q7*s45^2 + 4*q10*q5*q7*s45^2 + 2*q3*q5*q7*s45^2 + 
    q1*q3*q8*s45^2 - 2*q1*q8^2*s45^2 + q1*q8^3*s34*s45^2 + 
    2*q10*q3*q5*q7*s45^3 + q10*q3*s51 + 3*q2*q3*s51 + q10*q4*s51 + 
    3*q10*q7*s51 - 2*q3*q7*s51 - 3*q2*q8*s51 + 3*q7*q8*s51 - 2*q8^2*s51 + 
    3*q2*q3*q7*s12*s51 - 3*q2*q7*q8*s12*s51 + 3*q2*q8^2*s12*s51 - 
    3*q7*q8^2*s12*s51 + q2*q7*q8^2*s12^2*s51 + q7*q8^3*s12^2*s51 + 
    2*q1*q8^2*s34*s51 + 3*q8^3*s34*s51 - 2*q1*q8^3*s34^2*s51 - 
    q1*q2*q3*s45*s51 + q1*q3*q7*s45*s51 + 3*q10*q3*q7*s45*s51 + 
    4*q1*q8^2*s45*s51 + 3*q8^3*s45*s51 - 4*q1*q8^3*s34*s45*s51 + 
    2*q1*q3*q8^2*s45^2*s51 - 2*q1*q8^3*s45^2*s51 + 2*q1*q2*q3*s51^2 - 
    q1*q3*q7*s51^2 + q10*q3*q7*s51^2 + 4*q2*q3*q7*s51^2 + q10*q4*q7*s51^2 + 
    q1*q3*q8*s51^2 - 4*q2*q7*q8*s51^2 + 3*q2*q7*q8^2*s12*s51^2 - 
    q2*q7*q8^3*s12^2*s51^2 + q1*q8^3*s34*s51^2 + 2*q1*q8^3*s45*s51^2 + 
    q1*q3*q8^3*s45^2*s51^2 + 2*q1*q2*q3*q7*s51^3]*
  (F[3, 15]/3 + (F[1, 1, 1]*F[1, 1, 2]^2)/12 + F[1, 1, 2]^3/12 - 
   (F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 3])/6 - (F[1, 1, 2]^2*F[1, 1, 3])/6 + 
   (F[1, 1, 1]*F[1, 1, 3]^2)/12 + (F[1, 1, 2]*F[1, 1, 3]^2)/12 + 
   (F[1, 1, 1]*F[2, 1, 4])/6 + (F[1, 1, 2]*F[2, 1, 4])/6 + 
   (F[1, 1, 1]*F[2, 1, 5])/6 + (F[1, 1, 2]*F[2, 1, 5])/6 + 
   (F[1, 1, 1]*tci[1, 1]^2)/36 - (5*F[1, 1, 2]*tci[1, 1]^2)/36 + 
   (F[1, 2, 7]*tci[1, 1]^2)/6 + (F[1, 1, 1]*F[1, 1, 2]*tci[1, 2])/6 + 
   (F[1, 1, 2]^2*tci[1, 2])/12 + (F[1, 1, 2]*F[1, 1, 3]*tci[1, 2])/6 - 
   (F[1, 1, 3]^2*tci[1, 2])/12 - (F[1, 1, 1]*F[1, 2, 7]*tci[1, 2])/6 - 
   (F[1, 1, 2]*F[1, 2, 7]*tci[1, 2])/6 - (F[2, 1, 4]*tci[1, 2])/6 - 
   (F[2, 1, 5]*tci[1, 2])/6 - (tci[1, 1]^2*tci[1, 2])/12 + 
   (tci[1, 1]^2*tcr[1, 2])/3 + tcr[3, 3]/2) + 
 r[-4*q2 + 2*q5 - 4*q9 - 2*q2^2*s12 + q2*q5*s12 + 2*q1*q10*s23 - 
    2*q1*q5*s23 + 3*q10*q5*s23 - 2*q1*q9*s23 - 2*q10*q9*s23 + q5*q9*s23 + 
    q1*q10*q5*s23^2 - q1*q10*q9*s23^2 - 4*q10*q2*s34 - 2*q2^2*s34 - 
    2*q1*q5*s34 + 4*q10*q5*s34 + q2*q5*s34 - 2*q10*q9*s34 - 2*q2*q9*s34 + 
    2*q5*q9*s34 - 2*q10*q2^2*s34^2 + 2*q10*q2*q5*s34^2 + 2*q2*q5*q9*s34^2 + 
    q1*q10*s45 - 4*q1*q2*s45 + 8*q10*q2*s45 + 4*q2^2*s45 + 8*q1*q5*s45 - 
    10*q10*q5*s45 - 2*q2*q5*s45 + q1*q9*s45 + 2*q2*q9*s45 - 2*q5*q9*s45 - 
    5*q1*q10*q5*s23*s45 + 7*q10*q2^2*s34*s45 + 2*q2^3*s34*s45 + 
    4*q1*q2*q5*s34*s45 - 8*q10*q2*q5*s34*s45 - 2*q2*q5*q9*s34*s45 + 
    2*q10*q2^3*s34^2*s45 - 2*q10*q2^2*q5*s34^2*s45 - 8*q1*q10*q2*s45^2 + 
    5*q1*q2^2*s45^2 - 7*q10*q2^2*s45^2 + 11*q1*q10*q5*s45^2 - 
    10*q1*q2*q5*s45^2 + 11*q10*q2*q5*s45^2 + q2*q5*q9*s45^2 - 
    2*q10*q2^3*s34*s45^2 - 3*q1*q2^2*q5*s34*s45^2 + 5*q10*q2^2*q5*s34*s45^2 + 
    q10*q2^3*q5*s34^2*s45^2 + 7*q1*q10*q2^2*s45^3 - 2*q1*q2^3*s45^3 + 
    2*q10*q2^3*s45^3 - 11*q1*q10*q2*q5*s45^3 + 5*q1*q2^2*q5*s45^3 - 
    5*q10*q2^2*q5*s45^3 + q1*q2^3*q5*s34*s45^3 - q10*q2^3*q5*s34*s45^3 - 
    2*q1*q10*q2^3*s45^4 + 5*q1*q10*q2^2*q5*s45^4 - q1*q2^3*q5*s45^4 + 
    q10*q2^3*q5*s45^4 - q1*q10*q2^3*q5*s45^5 + 2*q1*q10*s51 + q10*q2*s51 + 
    2*q2^2*s51 - q1*q9*s51 - 2*q10*q9*s51 + q2*q9*s51 + q2^3*s12*s51 - 
    2*q1*q10*q9*s23*s51 + 2*q10*q2^2*s34*s51 + q2^3*s34*s51 + 
    q10*q2^3*s34^2*s51 - q1*q10*q2*s45*s51 - 2*q10*q2^2*s45*s51 - 
    2*q2^3*s45*s51 - q10*q2^3*s34*s45*s51 + 2*q1*q10*q2^2*s45^2*s51 + 
    q10*q2^3*s45^2*s51 - q1*q10*q2^3*s45^3*s51 - 2*q1*q10*q9*s51^2]*
  ((-2*F[3, 1])/3 + F[3, 2]/3 - F[3, 4]/6 - (2*F[3, 6])/9 - F[3, 12]/18 - 
   F[3, 18]/6 - (2*F[3, 19])/9 + F[3, 32]/18 - (2*F[3, 36])/9 - F[3, 37]/6 - 
   (4*F[3, 39])/3 + F[3, 40]/6 - (2*F[1, 1, 1]^3)/9 + 
   (F[1, 1, 1]*F[1, 1, 3]^2)/4 - (F[1, 1, 2]*F[1, 1, 3]^2)/12 - 
   F[1, 1, 3]^3/3 + (F[1, 1, 1]^2*F[1, 1, 4])/9 - 
   (F[1, 1, 3]^2*F[1, 1, 4])/6 + (2*F[1, 1, 1]*F[1, 1, 4]^2)/9 - 
   (F[1, 1, 3]*F[1, 1, 4]^2)/6 - (F[1, 1, 1]*F[1, 1, 5]^2)/4 + 
   (F[1, 1, 2]*F[1, 1, 5]^2)/12 + (F[1, 1, 3]*F[1, 1, 5]^2)/3 - 
   (5*F[1, 1, 5]^3)/9 + (F[1, 1, 5]^2*F[1, 1, 6])/6 + 
   (F[1, 1, 5]*F[1, 1, 6]^2)/6 - F[1, 1, 6]^3/9 + 
   (F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 7])/6 + (F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 7])/
    6 + (F[1, 1, 3]^2*F[1, 1, 7])/3 - (F[1, 1, 1]*F[1, 1, 5]*F[1, 1, 7])/6 - 
   (F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 7])/6 - (F[1, 1, 6]^2*F[1, 1, 7])/9 + 
   (F[1, 1, 5]*F[1, 1, 7]^2)/3 - (2*F[1, 1, 7]^3)/9 + 
   (F[1, 1, 1]^2*F[1, 1, 8])/9 - (F[1, 1, 3]^2*F[1, 1, 8])/6 - 
   (2*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8])/9 + 
   (F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8])/3 - (F[1, 1, 4]^2*F[1, 1, 8])/18 + 
   (F[1, 1, 5]^2*F[1, 1, 8])/6 - (F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 8])/3 + 
   (F[1, 1, 6]^2*F[1, 1, 8])/18 + (2*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 8])/9 - 
   (F[1, 1, 7]^2*F[1, 1, 8])/9 + (2*F[1, 1, 1]*F[1, 1, 8]^2)/9 - 
   (F[1, 1, 3]*F[1, 1, 8]^2)/6 - (F[1, 1, 4]*F[1, 1, 8]^2)/18 + 
   (F[1, 1, 5]*F[1, 1, 8]^2)/6 + (F[1, 1, 6]*F[1, 1, 8]^2)/18 - 
   (2*F[1, 1, 7]*F[1, 1, 8]^2)/9 - (2*F[1, 1, 1]*F[2, 1, 1])/3 - 
   (2*F[1, 1, 3]*F[2, 1, 1])/3 - (2*F[1, 1, 1]*F[2, 1, 2])/9 - 
   (2*F[1, 1, 4]*F[2, 1, 2])/9 - (F[1, 1, 1]*F[2, 1, 5])/6 - 
   (F[1, 1, 2]*F[2, 1, 5])/6 - (2*F[1, 1, 3]*F[2, 1, 5])/3 - 
   (2*F[1, 1, 5]*F[2, 1, 5])/3 + (F[1, 1, 1]*F[2, 1, 7])/6 + 
   (F[1, 1, 2]*F[2, 1, 7])/6 - (2*F[1, 1, 5]*F[2, 1, 7])/3 - 
   (2*F[1, 1, 7]*F[2, 1, 7])/3 - (2*F[1, 1, 6]*F[2, 1, 8])/9 - 
   (2*F[1, 1, 7]*F[2, 1, 8])/9 - (2*F[1, 1, 1]*F[2, 1, 9])/9 - 
   (2*F[1, 1, 8]*F[2, 1, 9])/9 + (2*F[1, 1, 7]*F[2, 1, 10])/9 + 
   (2*F[1, 1, 8]*F[2, 1, 10])/9 + (29*F[1, 1, 1]*tci[1, 1]^2)/108 - 
   (F[1, 1, 2]*tci[1, 1]^2)/36 - (F[1, 1, 3]*tci[1, 1]^2)/6 - 
   (F[1, 1, 4]*tci[1, 1]^2)/54 + (F[1, 1, 5]*tci[1, 1]^2)/6 + 
   (2*F[1, 1, 6]*tci[1, 1]^2)/27 + (F[1, 1, 7]*tci[1, 1]^2)/2 - 
   (F[1, 1, 8]*tci[1, 1]^2)/27 - (5*F[1, 2, 7]*tci[1, 1]^2)/6 - 
   (2*F[1, 2, 8]*tci[1, 1]^2)/9 + (4*F[1, 1, 1]^2*tci[1, 2])/9 - 
   (2*F[1, 1, 1]*F[1, 1, 3]*tci[1, 2])/3 + (5*F[1, 1, 3]^2*tci[1, 2])/12 - 
   (4*F[1, 1, 1]*F[1, 1, 4]*tci[1, 2])/9 + (F[1, 1, 3]*F[1, 1, 4]*tci[1, 2])/
    3 - (2*F[1, 1, 3]*F[1, 1, 5]*tci[1, 2])/3 - (F[1, 1, 5]^2*tci[1, 2])/4 + 
   (F[1, 1, 5]*F[1, 1, 6]*tci[1, 2])/3 - (F[1, 1, 6]^2*tci[1, 2])/18 - 
   (F[1, 1, 1]*F[1, 1, 7]*tci[1, 2])/6 - (F[1, 1, 2]*F[1, 1, 7]*tci[1, 2])/
    6 - (5*F[1, 1, 3]*F[1, 1, 7]*tci[1, 2])/6 + 
   (F[1, 1, 5]*F[1, 1, 7]*tci[1, 2])/6 - (2*F[1, 1, 6]*F[1, 1, 7]*tci[1, 2])/
    9 - (F[1, 1, 7]^2*tci[1, 2])/9 - (4*F[1, 1, 1]*F[1, 1, 8]*tci[1, 2])/9 + 
   (F[1, 1, 3]*F[1, 1, 8]*tci[1, 2])/3 + (F[1, 1, 4]*F[1, 1, 8]*tci[1, 2])/
    9 - (F[1, 1, 5]*F[1, 1, 8]*tci[1, 2])/3 - 
   (F[1, 1, 6]*F[1, 1, 8]*tci[1, 2])/9 + (2*F[1, 1, 7]*F[1, 1, 8]*tci[1, 2])/
    9 + (F[1, 1, 1]*F[1, 2, 7]*tci[1, 2])/6 + 
   (F[1, 1, 2]*F[1, 2, 7]*tci[1, 2])/6 + (2*F[1, 1, 3]*F[1, 2, 7]*tci[1, 2])/
    3 + (2*F[1, 1, 5]*F[1, 2, 7]*tci[1, 2])/3 + 
   (2*F[1, 1, 7]*F[1, 2, 8]*tci[1, 2])/9 + 
   (2*F[1, 1, 8]*F[1, 2, 8]*tci[1, 2])/9 + (4*F[2, 1, 1]*tci[1, 2])/3 + 
   (4*F[2, 1, 2]*tci[1, 2])/9 + (5*F[2, 1, 5]*tci[1, 2])/6 - 
   (F[2, 1, 7]*tci[1, 2])/6 + (4*F[2, 1, 9]*tci[1, 2])/9 - 
   (2*F[2, 1, 10]*tci[1, 2])/9 + (7*tci[1, 1]^2*tci[1, 2])/108 - 
   (8*tci[1, 1]^2*tcr[1, 1])/27 - (4*tci[1, 2]*tcr[1, 1]^2)/9 + 
   (2*tcr[1, 1]^3)/9 + (5*tci[1, 1]^2*tcr[1, 2])/9 - 
   (20*tci[1, 2]*tcr[2, 1])/9 + (10*tcr[1, 1]*tcr[2, 1])/9 + tcr[3, 3]/2) + 
 r[5*q10 - q2 - 3*q3 + 2*q4 + 6*q5 + 6*q7 - 6*q9 - 2*q3*q5*s12 + q5^2*s12 - 
    4*q3*q7*s12 + 2*q4*q7*s12 + 2*q5*q7*s12 - 2*q3*q4*q5*s12^2 - 
    2*q3*q5*q7*s12^2 + 6*q1*q10*s23 - q10*q3*s23 + q10*q4*s23 + 
    2*q10*q5*s23 - q3*q5*s23 - 4*q1*q9*s23 - 2*q10*q9*s23 + 2*q5*q9*s23 - 
    2*q3*q4*q5*s12*s23 - q10*q3*q5*s23^2 - q3*q4*q5*s23^2 - q1*q5^2*s23^2 - 
    2*q1*q10*q9*s23^2 + 2*q10*q4*s34 + 3*q10*q5*s34 + 7*q10*q7*s34 + 
    2*q4*q7*s34 + q5*q7*s34 - q10*q9*s34 - 2*q2*q9*s34 + 2*q5*q9*s34 - 
    q10*q2*q5*s34^2 + 2*q10*q4*q7*s34^2 + q10*q5*q7*s34^2 + q2*q5*q9*s34^2 - 
    6*q1*q10*s45 - 2*q10*q2*s45 - 2*q10*q3*s45 + 2*q10*q5*s45 - 2*q3*q5*s45 + 
    q5^2*s45 + 3*q10*q7*s45 - 4*q3*q7*s45 + 2*q5*q7*s45 + 2*q1*q9*s45 + 
    4*q2*q9*s45 - 4*q5*q9*s45 - 2*q3*q5*q7*s12*s45 + q5^2*q7*s12*s45 + 
    q1*q10*q5*s23*s45 - q10*q3*q5*s23*s45 + 2*q1*q5^2*s23*s45 - 
    q10*q5^2*s23*s45 - q1*q10*q5^2*s23^2*s45 + q10*q2*q5*s34*s45 + 
    q10*q5^2*s34*s45 + 3*q10*q5*q7*s34*s45 + q5^2*q7*s34*s45 - 
    2*q2*q5*q9*s34*s45 + q10*q5^2*q7*s34^2*s45 + 2*q1*q10*q2*s45^2 - 
    3*q1*q10*q5*s45^2 - 2*q10*q2*q5*s45^2 - 2*q10*q3*q5*s45^2 - 
    q1*q5^2*s45^2 + 2*q10*q5^2*s45^2 - 4*q10*q3*q7*s45^2 - 2*q3*q5*q7*s45^2 + 
    q5^2*q7*s45^2 + 2*q2*q5*q9*s45^2 + 2*q1*q10*q5^2*s23*s45^2 + 
    2*q10*q5^2*q7*s34*s45^2 + 2*q1*q10*q2*q5*s45^3 - q1*q10*q5^2*s45^3 - 
    2*q10*q3*q5*q7*s45^3 + q10*q5^2*q7*s45^3 - q1*q10*s51 - q10*q2*s51 - 
    q10*q3*s51 + q10*q4*s51 + 3*q10*q7*s51 - 3*q3*q7*s51 + 2*q4*q7*s51 - 
    q10*q9*s51 + 2*q2*q9*s51 - 2*q1*q10*q9*s23*s51 + 2*q10*q4*q7*s34*s51 + 
    q1*q10*q2*s45*s51 - 3*q10*q3*q7*s45*s51 - q10*q3*q7*s51^2 + 
    q10*q4*q7*s51^2 - q1*q10*q9*s51^2]*((-4*F[3, 31])/27 - (4*F[3, 32])/27 - 
   (4*F[3, 34])/3 - (2*F[3, 36])/27 + F[3, 37]/27 - F[3, 40]/9 - 
   (4*F[3, 41])/27 + (2*F[1, 1, 5]^3)/81 - (F[1, 1, 5]^2*F[1, 1, 6])/9 + 
   (F[1, 1, 1]*F[1, 1, 6]^2)/12 + (F[1, 1, 2]*F[1, 1, 6]^2)/12 - 
   (F[1, 1, 5]*F[1, 1, 6]^2)/9 + (17*F[1, 1, 6]^3)/27 + 
   (2*F[1, 1, 5]^2*F[1, 1, 7])/9 - (10*F[1, 1, 6]^2*F[1, 1, 7])/27 - 
   (F[1, 1, 1]*F[1, 1, 7]^2)/12 - (F[1, 1, 2]*F[1, 1, 7]^2)/12 - 
   (4*F[1, 1, 5]*F[1, 1, 7]^2)/27 - (F[1, 1, 6]*F[1, 1, 7]^2)/3 + 
   (16*F[1, 1, 7]^3)/81 - (5*F[1, 1, 5]^2*F[1, 1, 8])/27 - 
   (F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 8])/6 - (F[1, 1, 2]*F[1, 1, 6]*F[1, 1, 8])/
    6 + (2*F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 8])/9 - (4*F[1, 1, 6]^2*F[1, 1, 8])/
    27 + (F[1, 1, 1]*F[1, 1, 7]*F[1, 1, 8])/6 + 
   (F[1, 1, 2]*F[1, 1, 7]*F[1, 1, 8])/6 + 
   (4*F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8])/27 + 
   (2*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 8])/27 - (F[1, 1, 7]^2*F[1, 1, 8])/9 - 
   (5*F[1, 1, 5]*F[1, 1, 8]^2)/27 - (13*F[1, 1, 6]*F[1, 1, 8]^2)/27 + 
   (2*F[1, 1, 7]*F[1, 1, 8]^2)/3 - (4*F[1, 1, 8]^3)/81 + 
   (4*F[1, 1, 5]*F[2, 1, 7])/27 + (4*F[1, 1, 7]*F[2, 1, 7])/27 + 
   (F[1, 1, 1]*F[2, 1, 8])/6 + (F[1, 1, 2]*F[2, 1, 8])/6 + 
   (34*F[1, 1, 6]*F[2, 1, 8])/27 + (16*F[1, 1, 7]*F[2, 1, 8])/27 + 
   (2*F[1, 1, 8]*F[2, 1, 8])/3 - (F[1, 1, 1]*F[2, 1, 10])/6 - 
   (F[1, 1, 2]*F[2, 1, 10])/6 - (4*F[1, 1, 5]*F[2, 1, 10])/9 - 
   (8*F[1, 1, 7]*F[2, 1, 10])/27 - (20*F[1, 1, 8]*F[2, 1, 10])/27 - 
   (F[1, 1, 5]*tci[1, 1]^2)/9 - (131*F[1, 1, 6]*tci[1, 1]^2)/162 - 
   (4*F[1, 1, 7]*tci[1, 1]^2)/81 - (F[1, 1, 8]*tci[1, 1]^2)/27 + 
   (49*F[1, 2, 8]*tci[1, 1]^2)/54 + (5*F[1, 1, 5]^2*tci[1, 2])/27 + 
   (F[1, 1, 1]*F[1, 1, 6]*tci[1, 2])/6 + (F[1, 1, 2]*F[1, 1, 6]*tci[1, 2])/
    6 - (2*F[1, 1, 5]*F[1, 1, 6]*tci[1, 2])/9 + (7*F[1, 1, 6]^2*tci[1, 2])/
    108 + (8*F[1, 1, 5]*F[1, 1, 7]*tci[1, 2])/27 - 
   (2*F[1, 1, 6]*F[1, 1, 7]*tci[1, 2])/27 + (53*F[1, 1, 7]^2*tci[1, 2])/108 + 
   (10*F[1, 1, 5]*F[1, 1, 8]*tci[1, 2])/27 + 
   (61*F[1, 1, 6]*F[1, 1, 8]*tci[1, 2])/54 - 
   (41*F[1, 1, 7]*F[1, 1, 8]*tci[1, 2])/54 + (4*F[1, 1, 8]^2*tci[1, 2])/27 - 
   (F[1, 1, 1]*F[1, 2, 8]*tci[1, 2])/6 - (F[1, 1, 2]*F[1, 2, 8]*tci[1, 2])/
    6 - (4*F[1, 1, 5]*F[1, 2, 8]*tci[1, 2])/9 - 
   (8*F[1, 1, 7]*F[1, 2, 8]*tci[1, 2])/27 - 
   (20*F[1, 1, 8]*F[1, 2, 8]*tci[1, 2])/27 - (5*F[2, 1, 8]*tci[1, 2])/6 + 
   (49*F[2, 1, 10]*tci[1, 2])/54 + (tci[1, 1]^2*tci[1, 2])/162 - 
   (13*tci[1, 1]^2*tcr[1, 2])/54 - (tci[1, 2]*tcr[1, 2]^2)/3 + 
   (7*tcr[3, 3])/12) + r[-5*q10 - 4*q3 + 2*q4 - 5*q5 - 4*q7 - 3*q3*q5*s12 - 
    3*q3*q7*s12 + q4*q7*s12 - q5*q7*s12 - q3*q4*q5*s12^2 - q3*q5*q7*s12^2 - 
    q10^2*s23 - 2*q10*q3*s23 + 2*q10*q4*s23 - 8*q10*q5*s23 - 6*q3*q5*s23 - 
    2*q3*q4*q5*s12*s23 - 4*q10*q3*q5*s23^2 - 2*q3*q4*q5*s23^2 - 3*q10^2*s34 + 
    2*q10*q4*s34 - 5*q10*q5*s34 - 5*q10*q7*s34 + q4*q7*s34 - q5*q7*s34 - 
    2*q10^2*q7*s34^2 + q10*q4*q7*s34^2 - q10*q5*q7*s34^2 - 12*q10^2*s45 - 
    10*q10*q3*s45 - 18*q10*q5*s45 - 7*q3*q5*s45 - 24*q10*q7*s45 - 
    11*q3*q7*s45 - 6*q5*q7*s45 - 3*q3*q5*q7*s12*s45 - 2*q10^3*s23*s45 - 
    2*q10^2*q3*s23*s45 - 8*q10^2*q5*s23*s45 - 10*q10*q3*q5*s23*s45 - 
    3*q10^2*q3*q5*s23^2*s45 - 4*q10^3*s34*s45 - 7*q10^2*q5*s34*s45 - 
    14*q10^2*q7*s34*s45 - 9*q10*q5*q7*s34*s45 - 2*q10^3*q7*s34^2*s45 - 
    2*q10^2*q5*q7*s34^2*s45 - 5*q10^3*s45^2 - 7*q10^2*q3*s45^2 - 
    12*q10^2*q5*s45^2 - 11*q10*q3*q5*s45^2 - 24*q10^2*q7*s45^2 - 
    21*q10*q3*q7*s45^2 - 19*q10*q5*q7*s45^2 - 7*q3*q5*q7*s45^2 - 
    q10^3*q3*s23*s45^2 - 3*q10^3*q5*s23*s45^2 - 5*q10^2*q3*q5*s23*s45^2 - 
    q10^3*q3*q5*s23^2*s45^2 - 3*q10^3*q5*s34*s45^2 - 7*q10^3*q7*s34*s45^2 - 
    9*q10^2*q5*q7*s34*s45^2 - q10^3*q5*q7*s34^2*s45^2 - 2*q10^3*q3*s45^3 - 
    3*q10^3*q5*s45^3 - 5*q10^2*q3*q5*s45^3 - 8*q10^3*q7*s45^3 - 
    12*q10^2*q3*q7*s45^3 - 12*q10^2*q5*q7*s45^3 - 11*q10*q3*q5*q7*s45^3 - 
    q10^3*q3*q5*s23*s45^3 - 3*q10^3*q5*q7*s34*s45^3 - q10^3*q3*q5*s45^4 - 
    3*q10^3*q3*q7*s45^4 - 3*q10^3*q5*q7*s45^4 - 5*q10^2*q3*q5*q7*s45^4 - 
    q10^3*q3*q5*q7*s45^5 - 2*q10^2*s51 - 2*q10*q3*s51 + 2*q10*q4*s51 - 
    4*q10*q7*s51 - 4*q3*q7*s51 + 2*q4*q7*s51 - q10^3*s34*s51 - 
    5*q10^2*q7*s34*s51 + 2*q10*q4*q7*s34*s51 - q10^3*q7*s34^2*s51 - 
    2*q10^3*s45*s51 - 2*q10^2*q3*s45*s51 - 14*q10^2*q7*s45*s51 - 
    12*q10*q3*q7*s45*s51 - 5*q10^3*q7*s34*s45*s51 - q10^3*q3*s45^2*s51 - 
    7*q10^3*q7*s45^2*s51 - 9*q10^2*q3*q7*s45^2*s51 - 
    3*q10^3*q3*q7*s45^3*s51 - 2*q10^2*q7*s51^2 - 2*q10*q3*q7*s51^2 + 
    2*q10*q4*q7*s51^2 - q10^3*q7*s34*s51^2 - 2*q10^3*q7*s45*s51^2 - 
    2*q10^2*q3*q7*s45*s51^2 - q10^3*q3*q7*s45^2*s51^2]*
  ((2*F[3, 3])/9 + F[3, 5]/6 - F[3, 13]/18 + F[3, 17]/6 - F[3, 52]/18 + 
   (2*F[3, 55])/9 + F[3, 56]/6 + (4*F[3, 58])/3 - F[3, 59]/6 + 
   (F[1, 1, 1]*F[1, 1, 2]^2)/12 + (23*F[1, 1, 2]^3)/36 + F[1, 1, 3]^3/9 - 
   (F[1, 1, 2]^2*F[1, 1, 4])/9 - (2*F[1, 1, 2]*F[1, 1, 4]^2)/9 - 
   (F[1, 1, 2]^2*F[1, 1, 5])/9 + (2*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5])/9 + 
   (F[1, 1, 4]^2*F[1, 1, 5])/18 - (2*F[1, 1, 2]*F[1, 1, 5]^2)/9 + 
   (F[1, 1, 4]*F[1, 1, 5]^2)/18 - (F[1, 1, 3]^2*F[1, 1, 6])/18 - 
   (F[1, 1, 3]*F[1, 1, 6]^2)/18 + F[1, 1, 6]^3/9 - 
   (F[1, 1, 3]^2*F[1, 1, 9])/6 + (F[1, 1, 4]^2*F[1, 1, 9])/6 - 
   (F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9])/3 + (F[1, 1, 5]^2*F[1, 1, 9])/6 + 
   (F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 9])/3 - (F[1, 1, 6]^2*F[1, 1, 9])/6 - 
   (F[1, 1, 1]*F[1, 1, 9]^2)/12 - (5*F[1, 1, 2]*F[1, 1, 9]^2)/12 - 
   (F[1, 1, 3]*F[1, 1, 9]^2)/6 + (F[1, 1, 4]*F[1, 1, 9]^2)/6 + 
   (F[1, 1, 5]*F[1, 1, 9]^2)/6 - (F[1, 1, 6]*F[1, 1, 9]^2)/6 + 
   F[1, 1, 9]^3/3 - (F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 10])/6 - 
   (F[1, 1, 2]^2*F[1, 1, 10])/2 + (F[1, 1, 3]^2*F[1, 1, 10])/9 - 
   (2*F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 10])/9 + (F[1, 1, 6]^2*F[1, 1, 10])/9 + 
   (F[1, 1, 1]*F[1, 1, 9]*F[1, 1, 10])/6 + 
   (F[1, 1, 2]*F[1, 1, 9]*F[1, 1, 10])/6 - (F[1, 1, 9]*F[1, 1, 10]^2)/3 + 
   F[1, 1, 10]^3/3 + (2*F[1, 1, 2]*F[2, 1, 3])/9 + 
   (2*F[1, 1, 4]*F[2, 1, 3])/9 + (2*F[1, 1, 2]*F[2, 1, 4])/9 + 
   (2*F[1, 1, 5]*F[2, 1, 4])/9 + (F[1, 1, 1]*F[2, 1, 11])/6 + 
   (5*F[1, 1, 2]*F[2, 1, 11])/6 + (2*F[1, 1, 9]*F[2, 1, 11])/3 + 
   (2*F[1, 1, 3]*F[2, 1, 13])/9 + (2*F[1, 1, 10]*F[2, 1, 13])/9 + 
   (2*F[1, 1, 6]*F[2, 1, 14])/9 + (2*F[1, 1, 10]*F[2, 1, 14])/9 - 
   (F[1, 1, 1]*F[2, 1, 15])/6 - (F[1, 1, 2]*F[2, 1, 15])/6 + 
   (2*F[1, 1, 9]*F[2, 1, 15])/3 + (2*F[1, 1, 10]*F[2, 1, 15])/3 - 
   (F[1, 1, 1]*tci[1, 1]^2)/36 - (5*F[1, 1, 2]*tci[1, 1]^2)/36 + 
   (F[1, 1, 3]*tci[1, 1]^2)/18 - (F[1, 1, 4]*tci[1, 1]^2)/54 + 
   (2*F[1, 1, 5]*tci[1, 1]^2)/27 - (2*F[1, 1, 6]*tci[1, 1]^2)/27 + 
   (F[1, 1, 10]*tci[1, 1]^2)/27 + (2*F[1, 2, 2]*tci[1, 1]^2)/9 - 
   (2*F[1, 2, 6]*tci[1, 1]^2)/9 - (7*F[1, 1, 2]^2*tci[1, 2])/36 - 
   (F[1, 1, 3]^2*tci[1, 2])/9 + (2*F[1, 1, 2]*F[1, 1, 4]*tci[1, 2])/9 - 
   (2*F[1, 1, 2]*F[1, 1, 5]*tci[1, 2])/9 - (F[1, 1, 4]*F[1, 1, 5]*tci[1, 2])/
    9 - (F[1, 1, 5]^2*tci[1, 2])/18 + (F[1, 1, 3]*F[1, 1, 6]*tci[1, 2])/9 + 
   (F[1, 1, 6]^2*tci[1, 2])/18 + (F[1, 1, 3]*F[1, 1, 9]*tci[1, 2])/3 - 
   (F[1, 1, 4]*F[1, 1, 9]*tci[1, 2])/3 + (F[1, 1, 5]*F[1, 1, 9]*tci[1, 2])/
    3 - (F[1, 1, 6]*F[1, 1, 9]*tci[1, 2])/3 + (F[1, 1, 9]^2*tci[1, 2])/12 + 
   (F[1, 1, 2]*F[1, 1, 10]*tci[1, 2])/6 + 
   (2*F[1, 1, 6]*F[1, 1, 10]*tci[1, 2])/9 - 
   (F[1, 1, 9]*F[1, 1, 10]*tci[1, 2])/6 - (2*F[1, 1, 3]*F[1, 2, 2]*tci[1, 2])/
    9 - (2*F[1, 1, 10]*F[1, 2, 2]*tci[1, 2])/9 + 
   (2*F[1, 1, 2]*F[1, 2, 6]*tci[1, 2])/9 + 
   (2*F[1, 1, 4]*F[1, 2, 6]*tci[1, 2])/9 - (2*F[2, 1, 3]*tci[1, 2])/9 - 
   (F[2, 1, 11]*tci[1, 2])/6 - (2*F[2, 1, 13]*tci[1, 2])/9 + 
   (F[2, 1, 15]*tci[1, 2])/6 - (tci[1, 1]^2*tci[1, 2])/108 + 
   (2*tcr[3, 3])/3) + r[-10*q10 - 8*q3 - 2*q4 - 3*q5 - 6*q7 - 5*q3*q5*s12 - 
    5*q3*q7*s12 - q4*q7*s12 - q5*q7*s12 + q3^3*s12^2 - 2*q3^2*q5*s12^2 + 
    q3*q4*q5*s12^2 - q3*q5*q7*s12^2 - 4*q10*q3*s23 - 2*q10*q4*s23 - 
    4*q10*q5*s23 - 6*q3*q5*s23 + q3^3*s12*s23 - 3*q3^2*q5*s12*s23 + 
    2*q3*q4*q5*s12*s23 - q3^3*q5*s12^2*s23 - 2*q10*q3*q5*s23^2 - 
    q3^2*q5*s23^2 + 2*q3*q4*q5*s23^2 - q3^3*q5*s12*s23^2 - 2*q10*q4*s34 - 
    3*q10*q5*s34 - 7*q10*q7*s34 - q4*q7*s34 - q5*q7*s34 - q10*q4*q7*s34^2 - 
    q10*q5*q7*s34^2 - 14*q10*q3*s45 - 8*q3^2*s45 - 10*q10*q5*s45 - 
    6*q3*q5*s45 - 21*q10*q7*s45 - 14*q3*q7*s45 - 4*q5*q7*s45 - 
    2*q3^3*s12*s45 - 3*q3^2*q5*s12*s45 - 7*q3^2*q7*s12*s45 - 
    3*q3*q5*q7*s12*s45 - q3^3*q5*s12^2*s45 - 2*q3^2*q5*q7*s12^2*s45 - 
    3*q10*q3^2*s23*s45 - q3^3*s23*s45 - 8*q10*q3*q5*s23*s45 - 
    4*q3^2*q5*s23*s45 - q3^3*q5*s12*s23*s45 - 2*q10*q3^2*q5*s23^2*s45 - 
    q3^3*q5*s23^2*s45 - 5*q10*q5*q7*s34*s45 - 8*q10*q3^2*s45^2 - 
    2*q3^3*s45^2 - 11*q10*q3*q5*s45^2 - 4*q3^2*q5*s45^2 - 
    25*q10*q3*q7*s45^2 - 10*q3^2*q7*s45^2 - 11*q10*q5*q7*s45^2 - 
    7*q3*q5*q7*s45^2 - q3^3*q5*s12*s45^2 - 3*q3^3*q7*s12*s45^2 - 
    3*q3^2*q5*q7*s12*s45^2 - q3^3*q5*q7*s12^2*s45^2 - q10*q3^3*s23*s45^2 - 
    5*q10*q3^2*q5*s23*s45^2 - q3^3*q5*s23*s45^2 - q10*q3^3*q5*s23^2*s45^2 - 
    2*q10*q3^3*s45^3 - 5*q10*q3^2*q5*s45^3 - q3^3*q5*s45^3 - 
    13*q10*q3^2*q7*s45^3 - 3*q3^3*q7*s45^3 - 11*q10*q3*q5*q7*s45^3 - 
    4*q3^2*q5*q7*s45^3 - q3^3*q5*q7*s12*s45^3 - q10*q3^3*q5*s23*s45^3 - 
    q10*q3^3*q5*s45^4 - 3*q10*q3^3*q7*s45^4 - 5*q10*q3^2*q5*q7*s45^4 - 
    q3^3*q5*q7*s45^4 - q10*q3^3*q5*q7*s45^5 - 4*q10*q3*s51 - 2*q10*q4*s51 - 
    12*q10*q7*s51 - 8*q3*q7*s51 - 2*q4*q7*s51 - 2*q10*q4*q7*s34*s51 - 
    3*q10*q3^2*s45*s51 - 18*q10*q3*q7*s45*s51 - 8*q3^2*q7*s45*s51 - 
    q10*q3^3*s45^2*s51 - 11*q10*q3^2*q7*s45^2*s51 - 3*q3^3*q7*s45^2*s51 - 
    3*q10*q3^3*q7*s45^3*s51 - 4*q10*q3*q7*s51^2 - 2*q10*q4*q7*s51^2 - 
    3*q10*q3^2*q7*s45*s51^2 - q10*q3^3*q7*s45^2*s51^2]*
  (F[3, 5]/18 - (2*F[3, 11])/9 - F[3, 13]/6 + F[3, 17]/6 - F[3, 32]/18 + 
   (2*F[3, 36])/9 + F[3, 37]/6 + (4*F[3, 39])/3 - F[3, 40]/6 + 
   (F[1, 1, 1]*F[1, 1, 2]^2)/12 + (23*F[1, 1, 2]^3)/36 - 
   (F[1, 1, 2]^2*F[1, 1, 4])/9 - (2*F[1, 1, 2]*F[1, 1, 4]^2)/9 + 
   (F[1, 1, 4]^2*F[1, 1, 5])/6 - (F[1, 1, 1]*F[1, 1, 5]^2)/12 - 
   (5*F[1, 1, 2]*F[1, 1, 5]^2)/12 + (F[1, 1, 4]*F[1, 1, 5]^2)/6 + 
   F[1, 1, 5]^3/3 - (F[1, 1, 5]^2*F[1, 1, 6])/6 - 
   (F[1, 1, 5]*F[1, 1, 6]^2)/6 + F[1, 1, 6]^3/9 - 
   (F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 7])/6 - (F[1, 1, 2]^2*F[1, 1, 7])/2 + 
   (F[1, 1, 1]*F[1, 1, 5]*F[1, 1, 7])/6 + (F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 7])/
    6 + (F[1, 1, 6]^2*F[1, 1, 7])/9 - (F[1, 1, 5]*F[1, 1, 7]^2)/3 + 
   (2*F[1, 1, 7]^3)/9 - (F[1, 1, 5]^2*F[1, 1, 8])/6 + 
   (F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 8])/3 - (F[1, 1, 6]^2*F[1, 1, 8])/18 - 
   (2*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 8])/9 + (F[1, 1, 7]^2*F[1, 1, 8])/9 - 
   (F[1, 1, 5]*F[1, 1, 8]^2)/6 - (F[1, 1, 6]*F[1, 1, 8]^2)/18 + 
   (2*F[1, 1, 7]*F[1, 1, 8]^2)/9 - (F[1, 1, 2]^2*F[1, 1, 9])/9 + 
   (2*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9])/9 + (F[1, 1, 4]^2*F[1, 1, 9])/18 - 
   (F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9])/3 + (F[1, 1, 5]^2*F[1, 1, 9])/6 - 
   (2*F[1, 1, 2]*F[1, 1, 9]^2)/9 + (F[1, 1, 4]*F[1, 1, 9]^2)/18 + 
   (F[1, 1, 5]*F[1, 1, 9]^2)/6 + (2*F[1, 1, 2]*F[2, 1, 3])/9 + 
   (2*F[1, 1, 4]*F[2, 1, 3])/9 + (F[1, 1, 1]*F[2, 1, 4])/6 + 
   (5*F[1, 1, 2]*F[2, 1, 4])/6 + (2*F[1, 1, 5]*F[2, 1, 4])/3 - 
   (F[1, 1, 1]*F[2, 1, 7])/6 - (F[1, 1, 2]*F[2, 1, 7])/6 + 
   (2*F[1, 1, 5]*F[2, 1, 7])/3 + (2*F[1, 1, 7]*F[2, 1, 7])/3 + 
   (2*F[1, 1, 6]*F[2, 1, 8])/9 + (2*F[1, 1, 7]*F[2, 1, 8])/9 - 
   (2*F[1, 1, 7]*F[2, 1, 10])/9 - (2*F[1, 1, 8]*F[2, 1, 10])/9 + 
   (2*F[1, 1, 2]*F[2, 1, 11])/9 + (2*F[1, 1, 9]*F[2, 1, 11])/9 - 
   (F[1, 1, 1]*tci[1, 1]^2)/36 - (5*F[1, 1, 2]*tci[1, 1]^2)/36 - 
   (F[1, 1, 4]*tci[1, 1]^2)/54 - (2*F[1, 1, 6]*tci[1, 1]^2)/27 + 
   (F[1, 1, 8]*tci[1, 1]^2)/54 + (2*F[1, 1, 9]*tci[1, 1]^2)/27 - 
   (2*F[1, 2, 6]*tci[1, 1]^2)/9 + (2*F[1, 2, 8]*tci[1, 1]^2)/9 - 
   (7*F[1, 1, 2]^2*tci[1, 2])/36 + (2*F[1, 1, 2]*F[1, 1, 4]*tci[1, 2])/9 - 
   (F[1, 1, 4]*F[1, 1, 5]*tci[1, 2])/3 + (F[1, 1, 5]^2*tci[1, 2])/12 - 
   (F[1, 1, 5]*F[1, 1, 6]*tci[1, 2])/3 + (F[1, 1, 6]^2*tci[1, 2])/18 + 
   (F[1, 1, 2]*F[1, 1, 7]*tci[1, 2])/6 - (F[1, 1, 5]*F[1, 1, 7]*tci[1, 2])/
    6 + (2*F[1, 1, 6]*F[1, 1, 7]*tci[1, 2])/9 + (F[1, 1, 7]^2*tci[1, 2])/9 + 
   (F[1, 1, 5]*F[1, 1, 8]*tci[1, 2])/3 + (F[1, 1, 6]*F[1, 1, 8]*tci[1, 2])/
    9 - (2*F[1, 1, 7]*F[1, 1, 8]*tci[1, 2])/9 - 
   (2*F[1, 1, 2]*F[1, 1, 9]*tci[1, 2])/9 - (F[1, 1, 4]*F[1, 1, 9]*tci[1, 2])/
    9 + (F[1, 1, 5]*F[1, 1, 9]*tci[1, 2])/3 - (F[1, 1, 9]^2*tci[1, 2])/18 + 
   (2*F[1, 1, 2]*F[1, 2, 6]*tci[1, 2])/9 + 
   (2*F[1, 1, 4]*F[1, 2, 6]*tci[1, 2])/9 - 
   (2*F[1, 1, 7]*F[1, 2, 8]*tci[1, 2])/9 - 
   (2*F[1, 1, 8]*F[1, 2, 8]*tci[1, 2])/9 - (2*F[2, 1, 3]*tci[1, 2])/9 - 
   (F[2, 1, 4]*tci[1, 2])/6 + (F[2, 1, 7]*tci[1, 2])/6 + 
   (2*F[2, 1, 10]*tci[1, 2])/9 + (tci[1, 1]^2*tci[1, 2])/36 + 
   (2*tcr[3, 3])/3) + r[-q1 + 3*q10 - 4*q9 + 2*q1*q10*s23 - 2*q1*q9*s23 - 
    2*q10*q9*s23 + q5*q9*s23 + q1*q10*q5*s23^2 - q1*q10*q9*s23^2 + 
    q10^2*s34 + 2*q10*q2*s34 - q1*q5*s34 - q10*q5*s34 - 2*q10*q9*s34 - 
    2*q2*q9*s34 + 2*q5*q9*s34 + q10^2*q2*s34^2 + 2*q2*q5*q9*s34^2 - 
    2*q1*q10*s45 + q1*q5*s45 - q10*q5*s45 + q1*q9*s45 + 2*q2*q9*s45 - 
    2*q5*q9*s45 - 3*q1*q10*q5*s23*s45 + q10^2*q5*s23*s45 + 
    2*q10^2*q5*s34*s45 + q1*q2*q5*s34*s45 + q10*q2*q5*s34*s45 - 
    2*q2*q5*q9*s34*s45 + q10^2*q2*q5*s34^2*s45 + 4*q1*q10*q5*s45^2 - 
    q1*q2*q5*s45^2 + 2*q10*q2*q5*s45^2 + q2*q5*q9*s45^2 - 
    2*q1*q10*q2*q5*s45^3 + 2*q1*q10*s51 - q1*q9*s51 - 2*q10*q9*s51 + 
    q2*q9*s51 - 2*q1*q10*q9*s23*s51 - 2*q1*q10*q9*s51^2]*
  (F[3, 4]/6 + (2*F[3, 6])/9 + F[3, 12]/18 + F[3, 18]/6 + F[3, 31]/9 + 
   (19*F[3, 32])/36 + (2*F[3, 33])/3 + (10*F[3, 34])/9 + (2*F[3, 36])/9 - 
   F[3, 37]/36 + F[3, 40]/12 - (2*F[3, 44])/9 - (2*F[3, 69])/9 + 
   (5*F[1, 1, 1]^3)/36 - (F[1, 1, 1]^2*F[1, 1, 2])/12 + 
   (F[1, 1, 1]^2*F[1, 1, 3])/6 + (F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 3])/6 + 
   (7*F[1, 1, 1]^2*F[1, 1, 4])/18 + (F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 4])/6 - 
   (F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4])/6 - (F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 4])/
    6 - (F[1, 1, 3]^2*F[1, 1, 4])/6 - (23*F[1, 1, 1]*F[1, 1, 4]^2)/36 - 
   (F[1, 1, 2]*F[1, 1, 4]^2)/12 + (F[1, 1, 3]*F[1, 1, 4]^2)/6 + 
   F[1, 1, 4]^3/3 - F[1, 1, 5]^3/18 - (7*F[1, 1, 1]^2*F[1, 1, 6])/18 - 
   (F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 6])/6 + 
   (11*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 6])/18 + 
   (F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 6])/6 - (2*F[1, 1, 4]^2*F[1, 1, 6])/9 + 
   (F[1, 1, 5]^2*F[1, 1, 6])/12 + (F[1, 1, 1]*F[1, 1, 6]^2)/9 - 
   (F[1, 1, 4]*F[1, 1, 6]^2)/9 + (F[1, 1, 5]*F[1, 1, 6]^2)/12 - 
   (25*F[1, 1, 6]^3)/54 - (F[1, 1, 1]^2*F[1, 1, 7])/9 + 
   (2*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 7])/9 - (F[1, 1, 4]^2*F[1, 1, 7])/9 - 
   (F[1, 1, 5]^2*F[1, 1, 7])/18 - (2*F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 7])/9 + 
   (2*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 7])/9 + (5*F[1, 1, 6]^2*F[1, 1, 7])/18 - 
   (2*F[1, 1, 1]*F[1, 1, 7]^2)/9 - (4*F[1, 1, 4]*F[1, 1, 7]^2)/9 + 
   (13*F[1, 1, 6]*F[1, 1, 7]^2)/18 - (4*F[1, 1, 7]^3)/27 - 
   (F[1, 1, 1]^2*F[1, 1, 8])/9 + (F[1, 1, 3]^2*F[1, 1, 8])/6 + 
   (2*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8])/9 - 
   (F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8])/3 + (F[1, 1, 4]^2*F[1, 1, 8])/18 + 
   (F[1, 1, 5]^2*F[1, 1, 8])/36 - (2*F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 8])/9 + 
   (2*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 8])/9 - 
   (F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 8])/6 + (F[1, 1, 6]^2*F[1, 1, 8])/12 + 
   (2*F[1, 1, 1]*F[1, 1, 7]*F[1, 1, 8])/9 - 
   (2*F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 8])/9 + 
   (F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8])/9 - (F[1, 1, 7]^2*F[1, 1, 8])/18 - 
   (2*F[1, 1, 1]*F[1, 1, 8]^2)/9 + (F[1, 1, 3]*F[1, 1, 8]^2)/6 + 
   (F[1, 1, 4]*F[1, 1, 8]^2)/18 + (F[1, 1, 5]*F[1, 1, 8]^2)/36 + 
   (11*F[1, 1, 6]*F[1, 1, 8]^2)/36 - (F[1, 1, 7]*F[1, 1, 8]^2)/3 - 
   (F[1, 1, 1]*F[2, 1, 1])/6 - (F[1, 1, 2]*F[2, 1, 1])/6 + 
   (2*F[1, 1, 1]*F[2, 1, 2])/9 + (2*F[1, 1, 4]*F[2, 1, 2])/9 - 
   (5*F[1, 1, 1]*F[2, 1, 6])/6 - (F[1, 1, 2]*F[2, 1, 6])/6 + 
   (2*F[1, 1, 4]*F[2, 1, 6])/3 + (2*F[1, 1, 7]*F[2, 1, 6])/3 - 
   (F[1, 1, 5]*F[2, 1, 7])/9 - (F[1, 1, 7]*F[2, 1, 7])/9 + 
   (4*F[1, 1, 1]*F[2, 1, 8])/9 - (4*F[1, 1, 4]*F[2, 1, 8])/9 - 
   (8*F[1, 1, 6]*F[2, 1, 8])/9 - (7*F[1, 1, 7]*F[2, 1, 8])/9 - 
   (4*F[1, 1, 8]*F[2, 1, 8])/9 + (2*F[1, 1, 1]*F[2, 1, 9])/9 + 
   (2*F[1, 1, 8]*F[2, 1, 9])/9 + (5*F[1, 1, 7]*F[2, 1, 10])/9 + 
   (5*F[1, 1, 8]*F[2, 1, 10])/9 + (67*F[1, 1, 1]*tci[1, 1]^2)/108 - 
   (F[1, 1, 2]*tci[1, 1]^2)/36 - (F[1, 1, 3]*tci[1, 1]^2)/18 + 
   (13*F[1, 1, 4]*tci[1, 1]^2)/54 + (F[1, 1, 5]*tci[1, 1]^2)/27 + 
   (4*F[1, 1, 6]*tci[1, 1]^2)/9 - (5*F[1, 1, 7]*tci[1, 1]^2)/27 - 
   (F[1, 1, 8]*tci[1, 1]^2)/36 - (F[1, 2, 3]*tci[1, 1]^2)/6 - 
   (5*F[1, 2, 8]*tci[1, 1]^2)/9 - (31*F[1, 1, 1]^2*tci[1, 2])/36 - 
   (F[1, 1, 1]*F[1, 1, 2]*tci[1, 2])/6 - (F[1, 1, 1]*F[1, 1, 3]*tci[1, 2])/
    6 - (7*F[1, 1, 1]*F[1, 1, 4]*tci[1, 2])/18 + 
   (F[1, 1, 3]*F[1, 1, 4]*tci[1, 2])/2 + (F[1, 1, 4]^2*tci[1, 2])/12 - 
   (F[1, 1, 5]^2*tci[1, 2])/36 + (7*F[1, 1, 1]*F[1, 1, 6]*tci[1, 2])/18 - 
   (7*F[1, 1, 4]*F[1, 1, 6]*tci[1, 2])/18 + (F[1, 1, 5]*F[1, 1, 6]*tci[1, 2])/
    6 - (F[1, 1, 6]^2*tci[1, 2])/12 - (2*F[1, 1, 1]*F[1, 1, 7]*tci[1, 2])/9 + 
   (8*F[1, 1, 4]*F[1, 1, 7]*tci[1, 2])/9 - (F[1, 1, 5]*F[1, 1, 7]*tci[1, 2])/
    9 + (F[1, 1, 7]^2*tci[1, 2])/6 + (4*F[1, 1, 1]*F[1, 1, 8]*tci[1, 2])/9 - 
   (F[1, 1, 3]*F[1, 1, 8]*tci[1, 2])/3 - (F[1, 1, 4]*F[1, 1, 8]*tci[1, 2])/
    9 - (F[1, 1, 5]*F[1, 1, 8]*tci[1, 2])/18 - 
   (11*F[1, 1, 6]*F[1, 1, 8]*tci[1, 2])/18 + 
   (F[1, 1, 7]*F[1, 1, 8]*tci[1, 2])/9 + (5*F[1, 1, 1]*F[1, 2, 3]*tci[1, 2])/
    6 + (F[1, 1, 2]*F[1, 2, 3]*tci[1, 2])/6 - 
   (2*F[1, 1, 4]*F[1, 2, 3]*tci[1, 2])/3 - 
   (2*F[1, 1, 7]*F[1, 2, 3]*tci[1, 2])/3 + 
   (5*F[1, 1, 7]*F[1, 2, 8]*tci[1, 2])/9 + 
   (5*F[1, 1, 8]*F[1, 2, 8]*tci[1, 2])/9 + (F[2, 1, 1]*tci[1, 2])/6 - 
   (4*F[2, 1, 2]*tci[1, 2])/9 + (F[2, 1, 6]*tci[1, 2])/6 + 
   (4*F[2, 1, 8]*tci[1, 2])/9 - (4*F[2, 1, 9]*tci[1, 2])/9 - 
   (5*F[2, 1, 10]*tci[1, 2])/9 + (tci[1, 1]^2*tci[1, 2])/27 - 
   (tci[1, 1]^2*tcr[1, 1])/27 + (7*tci[1, 2]*tcr[1, 1]^2)/9 - 
   (4*tcr[1, 1]^3)/9 - (tci[1, 2]*tcr[1, 2]^2)/3 + (2*tcr[1, 2]^3)/9 + 
   (14*tci[1, 2]*tcr[2, 1])/9 - (10*tcr[1, 1]*tcr[2, 1])/9 - 
   (2*tcr[3, 1])/3 - tcr[3, 2]/6 + (2*tcr[3, 3])/3) + 
 r[-4*q10 - 5*q3 + 2*q4 - 4*q5 - 5*q7 - 6*q3*q5*s12 - 8*q3*q7*s12 + 
    2*q4*q7*s12 - 2*q5*q7*s12 - q7^2*s12 - 2*q3*q4*q5*s12^2 - 
    4*q3*q5*q7*s12^2 - q10*q3*s23 + q10*q4*s23 - 3*q10*q5*s23 - 3*q3*q5*s23 - 
    2*q3*q4*q5*s12*s23 - q10*q3*q5*s23^2 - q3*q4*q5*s23^2 + 2*q10*q4*s34 - 
    4*q10*q5*s34 - 4*q10*q7*s34 + 2*q4*q7*s34 - 2*q5*q7*s34 - 2*q7^2*s34 + 
    2*q10*q4*q7*s34^2 - 2*q10*q5*q7*s34^2 - 2*q10*q7^2*s34^2 - 6*q10*q3*s45 - 
    11*q10*q5*s45 - 7*q3*q5*s45 - 24*q10*q7*s45 - 18*q3*q7*s45 - 
    10*q5*q7*s45 - 12*q7^2*s45 - 10*q3*q5*q7*s12*s45 - 8*q3*q7^2*s12*s45 - 
    2*q5*q7^2*s12*s45 - 2*q7^3*s12*s45 - 3*q3*q5*q7^2*s12^2*s45 - 
    3*q10*q3*q5*s23*s45 - 12*q10*q5*q7*s34*s45 - 14*q10*q7^2*s34*s45 - 
    2*q5*q7^2*s34*s45 - 2*q7^3*s34*s45 - 2*q10*q5*q7^2*s34^2*s45 - 
    2*q10*q7^3*s34^2*s45 - 7*q10*q3*q5*s45^2 - 19*q10*q3*q7*s45^2 - 
    21*q10*q5*q7*s45^2 - 11*q3*q5*q7*s45^2 - 24*q10*q7^2*s45^2 - 
    12*q3*q7^2*s45^2 - 7*q5*q7^2*s45^2 - 5*q7^3*s45^2 - 
    5*q3*q5*q7^2*s12*s45^2 - 3*q3*q7^3*s12*s45^2 - q5*q7^3*s12*s45^2 - 
    q3*q5*q7^3*s12^2*s45^2 - 9*q10*q5*q7^2*s34*s45^2 - 7*q10*q7^3*s34*s45^2 - 
    q5*q7^3*s34*s45^2 - q10*q5*q7^3*s34^2*s45^2 - 11*q10*q3*q5*q7*s45^3 - 
    12*q10*q3*q7^2*s45^3 - 12*q10*q5*q7^2*s45^3 - 5*q3*q5*q7^2*s45^3 - 
    8*q10*q7^3*s45^3 - 3*q3*q7^3*s45^3 - 2*q5*q7^3*s45^3 - 
    q3*q5*q7^3*s12*s45^3 - 3*q10*q5*q7^3*s34*s45^3 - 5*q10*q3*q5*q7^2*s45^4 - 
    3*q10*q3*q7^3*s45^4 - 3*q10*q5*q7^3*s45^4 - q3*q5*q7^3*s45^4 - 
    q10*q3*q5*q7^3*s45^5 - q10*q3*s51 + q10*q4*s51 - 5*q10*q7*s51 - 
    5*q3*q7*s51 + 2*q4*q7*s51 - 3*q7^2*s51 + 2*q10*q4*q7*s34*s51 - 
    5*q10*q7^2*s34*s51 - q7^3*s34*s51 - q10*q7^3*s34^2*s51 - 
    9*q10*q3*q7*s45*s51 - 14*q10*q7^2*s45*s51 - 7*q3*q7^2*s45*s51 - 
    4*q7^3*s45*s51 - 5*q10*q7^3*s34*s45*s51 - 9*q10*q3*q7^2*s45^2*s51 - 
    7*q10*q7^3*s45^2*s51 - 3*q3*q7^3*s45^2*s51 - 3*q10*q3*q7^3*s45^3*s51 - 
    q10*q3*q7*s51^2 + q10*q4*q7*s51^2 - 2*q10*q7^2*s51^2 - 
    q10*q7^3*s34*s51^2 - 2*q10*q3*q7^2*s45*s51^2 - 2*q10*q7^3*s45*s51^2 - 
    q10*q3*q7^3*s45^2*s51^2]*(F[3, 4]/18 + F[3, 12]/6 + (2*F[3, 14])/9 + 
   F[3, 18]/6 - (2*F[3, 31])/27 - F[3, 32]/54 + (2*F[3, 36])/27 + 
   F[3, 37]/54 - F[3, 40]/18 + (4*F[3, 41])/27 + (23*F[1, 1, 1]^3)/36 + 
   (F[1, 1, 1]^2*F[1, 1, 2])/12 - (F[1, 1, 1]^2*F[1, 1, 3])/9 - 
   (2*F[1, 1, 1]*F[1, 1, 3]^2)/9 - (F[1, 1, 1]^2*F[1, 1, 4])/9 + 
   (2*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4])/9 + (F[1, 1, 3]^2*F[1, 1, 4])/18 - 
   (2*F[1, 1, 1]*F[1, 1, 4]^2)/9 + (F[1, 1, 3]*F[1, 1, 4]^2)/18 + 
   (7*F[1, 1, 5]^3)/81 - (F[1, 1, 5]^2*F[1, 1, 6])/18 - 
   (F[1, 1, 5]*F[1, 1, 6]^2)/18 + F[1, 1, 6]^3/27 - 
   (F[1, 1, 1]^2*F[1, 1, 7])/2 - (F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 7])/6 - 
   (F[1, 1, 5]^2*F[1, 1, 7])/9 + (F[1, 1, 6]^2*F[1, 1, 7])/27 + 
   (F[1, 1, 1]*F[1, 1, 7]^2)/12 + (F[1, 1, 2]*F[1, 1, 7]^2)/12 + 
   (4*F[1, 1, 5]*F[1, 1, 7]^2)/27 + (2*F[1, 1, 7]^3)/81 + 
   (F[1, 1, 3]^2*F[1, 1, 8])/6 - (F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8])/3 + 
   (F[1, 1, 4]^2*F[1, 1, 8])/6 + (7*F[1, 1, 5]^2*F[1, 1, 8])/54 + 
   (F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 8])/9 - (F[1, 1, 6]^2*F[1, 1, 8])/54 - 
   (10*F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8])/27 - 
   (2*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 8])/27 + (2*F[1, 1, 7]^2*F[1, 1, 8])/9 - 
   (F[1, 1, 1]*F[1, 1, 8]^2)/3 + (F[1, 1, 3]*F[1, 1, 8]^2)/6 + 
   (F[1, 1, 4]*F[1, 1, 8]^2)/6 + (7*F[1, 1, 5]*F[1, 1, 8]^2)/54 - 
   (F[1, 1, 6]*F[1, 1, 8]^2)/54 - (F[1, 1, 7]*F[1, 1, 8]^2)/9 + 
   (4*F[1, 1, 8]^3)/81 + (2*F[1, 1, 1]*F[2, 1, 1])/9 + 
   (2*F[1, 1, 3]*F[2, 1, 1])/9 + (2*F[1, 1, 1]*F[2, 1, 2])/9 + 
   (2*F[1, 1, 4]*F[2, 1, 2])/9 + (2*F[1, 1, 5]*F[2, 1, 7])/27 + 
   (2*F[1, 1, 7]*F[2, 1, 7])/27 + (2*F[1, 1, 6]*F[2, 1, 8])/27 + 
   (2*F[1, 1, 7]*F[2, 1, 8])/27 + (5*F[1, 1, 1]*F[2, 1, 9])/6 + 
   (F[1, 1, 2]*F[2, 1, 9])/6 + (2*F[1, 1, 8]*F[2, 1, 9])/3 + 
   (F[1, 1, 1]*F[2, 1, 10])/6 + (F[1, 1, 2]*F[2, 1, 10])/6 + 
   (4*F[1, 1, 5]*F[2, 1, 10])/9 + (2*F[1, 1, 7]*F[2, 1, 10])/27 + 
   (14*F[1, 1, 8]*F[2, 1, 10])/27 + (85*F[1, 1, 1]*tci[1, 1]^2)/108 + 
   (F[1, 1, 2]*tci[1, 1]^2)/36 + (F[1, 1, 3]*tci[1, 1]^2)/54 + 
   (F[1, 1, 4]*tci[1, 1]^2)/54 + (F[1, 1, 5]*tci[1, 1]^2)/27 - 
   (2*F[1, 1, 6]*tci[1, 1]^2)/81 + (4*F[1, 1, 7]*tci[1, 1]^2)/81 + 
   (F[1, 1, 8]*tci[1, 1]^2)/9 - (37*F[1, 2, 8]*tci[1, 1]^2)/54 - 
   (61*F[1, 1, 1]^2*tci[1, 2])/36 - (F[1, 1, 1]*F[1, 1, 2]*tci[1, 2])/6 + 
   (4*F[1, 1, 1]*F[1, 1, 3]*tci[1, 2])/9 + 
   (4*F[1, 1, 1]*F[1, 1, 4]*tci[1, 2])/9 - (F[1, 1, 3]*F[1, 1, 4]*tci[1, 2])/
    9 - (7*F[1, 1, 5]^2*tci[1, 2])/54 - (F[1, 1, 5]*F[1, 1, 6]*tci[1, 2])/9 + 
   (F[1, 1, 6]^2*tci[1, 2])/54 + (5*F[1, 1, 1]*F[1, 1, 7]*tci[1, 2])/6 - 
   (2*F[1, 1, 5]*F[1, 1, 7]*tci[1, 2])/27 + 
   (2*F[1, 1, 6]*F[1, 1, 7]*tci[1, 2])/27 - (41*F[1, 1, 7]^2*tci[1, 2])/108 + 
   (2*F[1, 1, 1]*F[1, 1, 8]*tci[1, 2])/3 - (F[1, 1, 3]*F[1, 1, 8]*tci[1, 2])/
    3 - (F[1, 1, 4]*F[1, 1, 8]*tci[1, 2])/3 - 
   (7*F[1, 1, 5]*F[1, 1, 8]*tci[1, 2])/27 + (F[1, 1, 6]*F[1, 1, 8]*tci[1, 2])/
    27 - (8*F[1, 1, 7]*F[1, 1, 8]*tci[1, 2])/27 - 
   (4*F[1, 1, 8]^2*tci[1, 2])/27 + (F[1, 1, 1]*F[1, 2, 8]*tci[1, 2])/6 + 
   (F[1, 1, 2]*F[1, 2, 8]*tci[1, 2])/6 + (4*F[1, 1, 5]*F[1, 2, 8]*tci[1, 2])/
    9 + (2*F[1, 1, 7]*F[1, 2, 8]*tci[1, 2])/27 + 
   (14*F[1, 1, 8]*F[1, 2, 8]*tci[1, 2])/27 - (4*F[2, 1, 1]*tci[1, 2])/9 - 
   (4*F[2, 1, 2]*tci[1, 2])/9 - (3*F[2, 1, 9]*tci[1, 2])/2 - 
   (37*F[2, 1, 10]*tci[1, 2])/54 - (41*tci[1, 1]^2*tci[1, 2])/324 - 
   (tci[1, 1]^2*tcr[1, 1])/27 + (7*tci[1, 2]*tcr[1, 1]^2)/9 - 
   (4*tcr[1, 1]^3)/9 - (tci[1, 1]^2*tcr[1, 2])/27 + 
   (tci[1, 2]*tcr[1, 2]^2)/3 + (2*tcr[1, 2]^3)/9 + 
   (14*tci[1, 2]*tcr[2, 1])/9 - (10*tcr[1, 1]*tcr[2, 1])/9 - 
   (2*tcr[3, 1])/3 - tcr[3, 2]/6 + (2*tcr[3, 3])/3) + 
 r[-6*q10 - 3*q3 - 2*q4 - 8*q5 - 10*q7 - 6*q3*q5*s12 - 4*q3*q7*s12 - 
    2*q4*q7*s12 - 4*q5*q7*s12 + 2*q3*q4*q5*s12^2 - q3*q5^2*s12^2 - 
    2*q3*q5*q7*s12^2 - q10*q3*s23 - q10*q4*s23 - 5*q10*q5*s23 - 5*q3*q5*s23 + 
    2*q3*q4*q5*s12*s23 - 3*q3*q5^2*s12*s23 + q5^3*s12*s23 - 
    q3*q5^3*s12^2*s23 - q10*q3*q5*s23^2 + q3*q4*q5*s23^2 - 2*q3*q5^2*s23^2 + 
    q5^3*s23^2 - q3*q5^3*s12*s23^2 - 2*q10*q4*s34 - 8*q10*q5*s34 - 
    12*q10*q7*s34 - 2*q4*q7*s34 - 4*q5*q7*s34 - 2*q10*q4*q7*s34^2 - 
    4*q10*q5*q7*s34^2 - 4*q10*q3*s45 - 14*q10*q5*s45 - 6*q3*q5*s45 - 
    8*q5^2*s45 - 21*q10*q7*s45 - 10*q3*q7*s45 - 14*q5*q7*s45 - 
    4*q3*q5^2*s12*s45 - q5^3*s12*s45 - 8*q3*q5*q7*s12*s45 - 
    3*q5^2*q7*s12*s45 - q3*q5^3*s12^2*s45 - 2*q3*q5^2*q7*s12^2*s45 - 
    3*q10*q3*q5*s23*s45 - 7*q10*q5^2*s23*s45 - 3*q3*q5^2*s23*s45 - 
    2*q5^3*s23*s45 - q3*q5^3*s12*s23*s45 - 2*q10*q3*q5^2*s23^2*s45 - 
    q3*q5^3*s23^2*s45 - 8*q10*q5^2*s34*s45 - 18*q10*q5*q7*s34*s45 - 
    3*q5^2*q7*s34*s45 - 3*q10*q5^2*q7*s34^2*s45 - 7*q10*q3*q5*s45^2 - 
    10*q10*q5^2*s45^2 - 4*q3*q5^2*s45^2 - 2*q5^3*s45^2 - 11*q10*q3*q7*s45^2 - 
    25*q10*q5*q7*s45^2 - 11*q3*q5*q7*s45^2 - 8*q5^2*q7*s45^2 - 
    q3*q5^3*s12*s45^2 - 5*q3*q5^2*q7*s12*s45^2 - q5^3*q7*s12*s45^2 - 
    q3*q5^3*q7*s12^2*s45^2 - 3*q10*q3*q5^2*s23*s45^2 - 3*q10*q5^3*s23*s45^2 - 
    q3*q5^3*s23*s45^2 - q10*q3*q5^3*s23^2*s45^2 - 3*q10*q5^3*s34*s45^2 - 
    11*q10*q5^2*q7*s34*s45^2 - q5^3*q7*s34*s45^2 - q10*q5^3*q7*s34^2*s45^2 - 
    4*q10*q3*q5^2*s45^3 - 3*q10*q5^3*s45^3 - q3*q5^3*s45^3 - 
    11*q10*q3*q5*q7*s45^3 - 13*q10*q5^2*q7*s45^3 - 5*q3*q5^2*q7*s45^3 - 
    2*q5^3*q7*s45^3 - q3*q5^3*q7*s12*s45^3 - q10*q3*q5^3*s23*s45^3 - 
    3*q10*q5^3*q7*s34*s45^3 - q10*q3*q5^3*s45^4 - 5*q10*q3*q5^2*q7*s45^4 - 
    3*q10*q5^3*q7*s45^4 - q3*q5^3*q7*s45^4 - q10*q3*q5^3*q7*s45^5 - 
    q10*q3*s51 - q10*q4*s51 - 7*q10*q7*s51 - 3*q3*q7*s51 - 2*q4*q7*s51 - 
    2*q10*q4*q7*s34*s51 - 5*q10*q3*q7*s45*s51 - q10*q3*q7*s51^2 - 
    q10*q4*q7*s51^2]*(F[3, 4]/6 + (2*F[3, 6])/9 + F[3, 12]/18 + F[3, 18]/6 - 
   (2*F[3, 51])/27 - F[3, 52]/54 + (2*F[3, 55])/27 + F[3, 56]/54 - 
   F[3, 59]/18 + (4*F[3, 60])/27 + (23*F[1, 1, 1]^3)/36 + 
   (F[1, 1, 1]^2*F[1, 1, 2])/12 - (5*F[1, 1, 1]*F[1, 1, 3]^2)/12 - 
   (F[1, 1, 2]*F[1, 1, 3]^2)/12 - (17*F[1, 1, 3]^3)/81 - 
   (F[1, 1, 1]^2*F[1, 1, 4])/9 + (F[1, 1, 3]^2*F[1, 1, 4])/6 - 
   (2*F[1, 1, 1]*F[1, 1, 4]^2)/9 + (F[1, 1, 3]*F[1, 1, 4]^2)/6 - 
   (F[1, 1, 3]^2*F[1, 1, 6])/54 - (F[1, 1, 3]*F[1, 1, 6]^2)/54 + 
   F[1, 1, 6]^3/27 - (F[1, 1, 1]^2*F[1, 1, 8])/9 + 
   (F[1, 1, 3]^2*F[1, 1, 8])/6 + (2*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8])/9 - 
   (F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8])/3 + (F[1, 1, 4]^2*F[1, 1, 8])/18 - 
   (2*F[1, 1, 1]*F[1, 1, 8]^2)/9 + (F[1, 1, 3]*F[1, 1, 8]^2)/6 + 
   (F[1, 1, 4]*F[1, 1, 8]^2)/18 - (5*F[1, 1, 3]^2*F[1, 1, 9])/54 + 
   (F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 9])/9 - (F[1, 1, 6]^2*F[1, 1, 9])/18 + 
   (7*F[1, 1, 3]*F[1, 1, 9]^2)/54 - (F[1, 1, 6]*F[1, 1, 9]^2)/18 + 
   (7*F[1, 1, 9]^3)/81 - (F[1, 1, 1]^2*F[1, 1, 10])/2 - 
   (F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 10])/6 + 
   (F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 10])/6 + 
   (F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 10])/6 + (10*F[1, 1, 3]^2*F[1, 1, 10])/27 - 
   (2*F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 10])/27 + (F[1, 1, 6]^2*F[1, 1, 10])/27 + 
   (2*F[1, 1, 3]*F[1, 1, 9]*F[1, 1, 10])/27 - (F[1, 1, 9]^2*F[1, 1, 10])/9 + 
   (F[1, 1, 3]*F[1, 1, 10]^2)/27 - (2*F[1, 1, 9]*F[1, 1, 10]^2)/27 - 
   F[1, 1, 10]^3/81 + (5*F[1, 1, 1]*F[2, 1, 1])/6 + 
   (F[1, 1, 2]*F[2, 1, 1])/6 + (2*F[1, 1, 3]*F[2, 1, 1])/3 + 
   (2*F[1, 1, 1]*F[2, 1, 2])/9 + (2*F[1, 1, 4]*F[2, 1, 2])/9 + 
   (2*F[1, 1, 1]*F[2, 1, 9])/9 + (2*F[1, 1, 8]*F[2, 1, 9])/9 - 
   (F[1, 1, 1]*F[2, 1, 13])/6 - (F[1, 1, 2]*F[2, 1, 13])/6 - 
   (14*F[1, 1, 3]*F[2, 1, 13])/27 - (4*F[1, 1, 9]*F[2, 1, 13])/9 - 
   (2*F[1, 1, 10]*F[2, 1, 13])/27 + (2*F[1, 1, 6]*F[2, 1, 14])/27 + 
   (2*F[1, 1, 10]*F[2, 1, 14])/27 + (2*F[1, 1, 9]*F[2, 1, 15])/27 + 
   (2*F[1, 1, 10]*F[2, 1, 15])/27 + (41*F[1, 1, 1]*tci[1, 1]^2)/54 + 
   (2*F[1, 1, 3]*tci[1, 1]^2)/81 + (F[1, 1, 4]*tci[1, 1]^2)/54 - 
   (2*F[1, 1, 6]*tci[1, 1]^2)/81 + (F[1, 1, 8]*tci[1, 1]^2)/54 - 
   (F[1, 1, 9]*tci[1, 1]^2)/27 + (F[1, 1, 10]*tci[1, 1]^2)/27 - 
   (37*F[1, 2, 2]*tci[1, 1]^2)/54 - (61*F[1, 1, 1]^2*tci[1, 2])/36 - 
   (F[1, 1, 1]*F[1, 1, 2]*tci[1, 2])/6 + (2*F[1, 1, 1]*F[1, 1, 3]*tci[1, 2])/
    3 + (7*F[1, 1, 3]^2*tci[1, 2])/36 + (4*F[1, 1, 1]*F[1, 1, 4]*tci[1, 2])/
    9 - (F[1, 1, 3]*F[1, 1, 4]*tci[1, 2])/3 + 
   (F[1, 1, 3]*F[1, 1, 6]*tci[1, 2])/27 + (F[1, 1, 6]^2*tci[1, 2])/54 + 
   (4*F[1, 1, 1]*F[1, 1, 8]*tci[1, 2])/9 - (F[1, 1, 3]*F[1, 1, 8]*tci[1, 2])/
    3 - (F[1, 1, 4]*F[1, 1, 8]*tci[1, 2])/9 - 
   (7*F[1, 1, 3]*F[1, 1, 9]*tci[1, 2])/27 - (F[1, 1, 6]*F[1, 1, 9]*tci[1, 2])/
    9 - (7*F[1, 1, 9]^2*tci[1, 2])/54 + (5*F[1, 1, 1]*F[1, 1, 10]*tci[1, 2])/
    6 - (53*F[1, 1, 3]*F[1, 1, 10]*tci[1, 2])/54 + 
   (2*F[1, 1, 6]*F[1, 1, 10]*tci[1, 2])/27 - 
   (2*F[1, 1, 9]*F[1, 1, 10]*tci[1, 2])/27 - (F[1, 1, 10]^2*tci[1, 2])/27 + 
   (F[1, 1, 1]*F[1, 2, 2]*tci[1, 2])/6 + (F[1, 1, 2]*F[1, 2, 2]*tci[1, 2])/
    6 + (14*F[1, 1, 3]*F[1, 2, 2]*tci[1, 2])/27 + 
   (4*F[1, 1, 9]*F[1, 2, 2]*tci[1, 2])/9 + 
   (2*F[1, 1, 10]*F[1, 2, 2]*tci[1, 2])/27 - (3*F[2, 1, 1]*tci[1, 2])/2 - 
   (4*F[2, 1, 2]*tci[1, 2])/9 - (4*F[2, 1, 9]*tci[1, 2])/9 + 
   (37*F[2, 1, 13]*tci[1, 2])/54 - (tci[1, 1]^2*tci[1, 2])/81 - 
   (tci[1, 1]^2*tcr[1, 1])/27 + (7*tci[1, 2]*tcr[1, 1]^2)/9 - 
   (4*tcr[1, 1]^3)/9 - (tci[1, 1]^2*tcr[1, 2])/27 + 
   (tci[1, 2]*tcr[1, 2]^2)/3 + (2*tcr[1, 2]^3)/9 + 
   (14*tci[1, 2]*tcr[2, 1])/9 - (10*tcr[1, 1]*tcr[2, 1])/9 - 
   (2*tcr[3, 1])/3 - tcr[3, 2]/6 + (2*tcr[3, 3])/3) + 
 r[-4*q1 - 2*q2 + 2*q3 + q7 - 3*q8 + 3*q2*q3*s12 - 2*q3*q7*s12 - 
    2*q2*q8*s12 + q3*q8*s12 + q2*q3*q7*s12^2 - q2*q7*q8*s12^2 - 2*q1^2*s23 + 
    q1*q3*s23 + 2*q1^2*s34 + q1*q2*s34 + q1*q8*s34 + q1^3*s23*s34 + 
    4*q1^2*s45 + 4*q1*q2*s45 - 2*q1*q3*s45 - 3*q2*q3*s45 + q3*q7*s45 + 
    2*q1*q8*s45 + q2*q8*s45 - 2*q3*q8*s45 - 2*q1^3*s34*s45 - 
    2*q1^2*q2*s34*s45 - 2*q1^2*q2*s45^2 + q1*q2*q3*s45^2 + q1*q3*q8*s45^2 + 
    q1^3*q2*s34*s45^2 - 2*q1^2*s51 - 8*q1*q2*s51 + q1*q3*s51 + 9*q2*q3*s51 + 
    4*q1*q7*s51 - 3*q2*q7*s51 - 7*q3*q7*s51 - 2*q1*q8*s51 - q2*q8*s51 + 
    2*q3*q8*s51 + 5*q2*q3*q7*s12*s51 - 2*q2*q7*q8*s12*s51 + q1^3*s34*s51 + 
    2*q1^2*q2*s34*s51 + q1*q2*q7*s34*s51 + 2*q1^3*s45*s51 + 
    7*q1^2*q2*s45*s51 - 7*q1*q2*q3*s45*s51 + 3*q1*q3*q7*s45*s51 - 
    2*q1*q3*q8*s45*s51 - q1^3*q2*s34*s45*s51 - 2*q1^3*q2*s45^2*s51 + 
    2*q1^2*q2*q3*s45^2*s51 - 7*q1^2*q2*s51^2 + 11*q1*q2*q3*s51^2 + 
    5*q1^2*q7*s51^2 - 8*q1*q2*q7*s51^2 - 9*q1*q3*q7*s51^2 + 
    11*q2*q3*q7*s51^2 + 2*q1*q3*q8*s51^2 - 2*q2*q7*q8*s51^2 + 
    q1^3*q2*s34*s51^2 + 2*q1^2*q2*q7*s34*s51^2 + 2*q1^3*q2*s45*s51^2 - 
    5*q1^2*q2*q3*s45*s51^2 + 3*q1^2*q3*q7*s45*s51^2 + 
    q1^3*q2*q3*s45^2*s51^2 - 2*q1^3*q2*s51^3 + 5*q1^2*q2*q3*s51^3 + 
    2*q1^3*q7*s51^3 - 7*q1^2*q2*q7*s51^3 - 5*q1^2*q3*q7*s51^3 + 
    11*q1*q2*q3*q7*s51^3 + q1^3*q2*q7*s34*s51^3 - q1^3*q2*q3*s45*s51^3 + 
    q1^3*q3*q7*s45*s51^3 + q1^3*q2*q3*s51^4 - 2*q1^3*q2*q7*s51^4 - 
    q1^3*q3*q7*s51^4 + 5*q1^2*q2*q3*q7*s51^4 + q1^3*q2*q3*q7*s51^5]*
  ((-2*F[3, 1])/3 + F[3, 2]/3 - F[3, 4]/6 - (2*F[3, 6])/9 - F[3, 12]/18 - 
   F[3, 18]/6 - (2*F[3, 19])/9 + (2*F[3, 51])/27 + F[3, 52]/54 - 
   (2*F[3, 55])/27 - F[3, 56]/54 + F[3, 59]/18 - (4*F[3, 60])/27 - 
   (2*F[1, 1, 1]^3)/9 + (F[1, 1, 1]*F[1, 1, 3]^2)/2 + 
   (F[1, 1, 2]*F[1, 1, 3]^2)/6 + (17*F[1, 1, 3]^3)/81 + 
   (F[1, 1, 1]^2*F[1, 1, 4])/9 - (F[1, 1, 3]^2*F[1, 1, 4])/6 + 
   (2*F[1, 1, 1]*F[1, 1, 4]^2)/9 - (F[1, 1, 3]*F[1, 1, 4]^2)/6 - 
   (F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 5])/6 - (F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 5])/
    6 - (F[1, 1, 1]*F[1, 1, 5]^2)/3 - (2*F[1, 1, 5]^3)/9 + 
   (F[1, 1, 3]^2*F[1, 1, 6])/54 + (F[1, 1, 3]*F[1, 1, 6]^2)/54 - 
   F[1, 1, 6]^3/27 + (F[1, 1, 1]^2*F[1, 1, 8])/9 - 
   (F[1, 1, 3]^2*F[1, 1, 8])/6 - (2*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8])/9 + 
   (F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8])/3 - (F[1, 1, 4]^2*F[1, 1, 8])/18 + 
   (2*F[1, 1, 1]*F[1, 1, 8]^2)/9 - (F[1, 1, 3]*F[1, 1, 8]^2)/6 - 
   (F[1, 1, 4]*F[1, 1, 8]^2)/18 + (5*F[1, 1, 3]^2*F[1, 1, 9])/54 - 
   (F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 9])/9 + (F[1, 1, 6]^2*F[1, 1, 9])/18 - 
   (7*F[1, 1, 3]*F[1, 1, 9]^2)/54 + (F[1, 1, 6]*F[1, 1, 9]^2)/18 - 
   (7*F[1, 1, 9]^3)/81 - (F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 10])/6 - 
   (F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 10])/6 - (10*F[1, 1, 3]^2*F[1, 1, 10])/27 + 
   (F[1, 1, 1]*F[1, 1, 5]*F[1, 1, 10])/6 + 
   (F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 10])/6 + (F[1, 1, 5]^2*F[1, 1, 10])/3 + 
   (2*F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 10])/27 - (F[1, 1, 6]^2*F[1, 1, 10])/27 - 
   (2*F[1, 1, 3]*F[1, 1, 9]*F[1, 1, 10])/27 + (F[1, 1, 9]^2*F[1, 1, 10])/9 - 
   (F[1, 1, 3]*F[1, 1, 10]^2)/27 + (2*F[1, 1, 9]*F[1, 1, 10]^2)/27 + 
   F[1, 1, 10]^3/81 - (2*F[1, 1, 1]*F[2, 1, 1])/3 - 
   (2*F[1, 1, 3]*F[2, 1, 1])/3 - (2*F[1, 1, 1]*F[2, 1, 2])/9 - 
   (2*F[1, 1, 4]*F[2, 1, 2])/9 + (F[1, 1, 1]*F[2, 1, 5])/6 + 
   (F[1, 1, 2]*F[2, 1, 5])/6 - (2*F[1, 1, 1]*F[2, 1, 9])/9 - 
   (2*F[1, 1, 8]*F[2, 1, 9])/9 + (F[1, 1, 1]*F[2, 1, 13])/6 + 
   (F[1, 1, 2]*F[2, 1, 13])/6 + (14*F[1, 1, 3]*F[2, 1, 13])/27 + 
   (4*F[1, 1, 9]*F[2, 1, 13])/9 + (2*F[1, 1, 10]*F[2, 1, 13])/27 - 
   (2*F[1, 1, 6]*F[2, 1, 14])/27 - (2*F[1, 1, 10]*F[2, 1, 14])/27 - 
   (2*F[1, 1, 9]*F[2, 1, 15])/27 - (2*F[1, 1, 10]*F[2, 1, 15])/27 + 
   (47*F[1, 1, 1]*tci[1, 1]^2)/108 + (5*F[1, 1, 2]*tci[1, 1]^2)/36 - 
   (2*F[1, 1, 3]*tci[1, 1]^2)/81 - (F[1, 1, 4]*tci[1, 1]^2)/54 - 
   (2*F[1, 1, 5]*tci[1, 1]^2)/9 + (2*F[1, 1, 6]*tci[1, 1]^2)/81 - 
   (F[1, 1, 8]*tci[1, 1]^2)/54 + (F[1, 1, 9]*tci[1, 1]^2)/27 - 
   (29*F[1, 1, 10]*tci[1, 1]^2)/54 + (37*F[1, 2, 2]*tci[1, 1]^2)/54 + 
   (F[1, 2, 7]*tci[1, 1]^2)/6 + (4*F[1, 1, 1]^2*tci[1, 2])/9 - 
   (2*F[1, 1, 1]*F[1, 1, 3]*tci[1, 2])/3 - (5*F[1, 1, 3]^2*tci[1, 2])/18 - 
   (4*F[1, 1, 1]*F[1, 1, 4]*tci[1, 2])/9 + (F[1, 1, 3]*F[1, 1, 4]*tci[1, 2])/
    3 + (F[1, 1, 1]*F[1, 1, 5]*tci[1, 2])/6 + 
   (F[1, 1, 2]*F[1, 1, 5]*tci[1, 2])/6 + (F[1, 1, 3]*F[1, 1, 5]*tci[1, 2])/
    6 + (F[1, 1, 5]^2*tci[1, 2])/3 - (F[1, 1, 3]*F[1, 1, 6]*tci[1, 2])/27 - 
   (F[1, 1, 6]^2*tci[1, 2])/54 - (4*F[1, 1, 1]*F[1, 1, 8]*tci[1, 2])/9 + 
   (F[1, 1, 3]*F[1, 1, 8]*tci[1, 2])/3 + (F[1, 1, 4]*F[1, 1, 8]*tci[1, 2])/
    9 + (7*F[1, 1, 3]*F[1, 1, 9]*tci[1, 2])/27 + 
   (F[1, 1, 6]*F[1, 1, 9]*tci[1, 2])/9 + (7*F[1, 1, 9]^2*tci[1, 2])/54 + 
   (F[1, 1, 1]*F[1, 1, 10]*tci[1, 2])/6 + (F[1, 1, 2]*F[1, 1, 10]*tci[1, 2])/
    6 + (53*F[1, 1, 3]*F[1, 1, 10]*tci[1, 2])/54 - 
   (F[1, 1, 5]*F[1, 1, 10]*tci[1, 2])/6 - 
   (2*F[1, 1, 6]*F[1, 1, 10]*tci[1, 2])/27 + 
   (2*F[1, 1, 9]*F[1, 1, 10]*tci[1, 2])/27 + (F[1, 1, 10]^2*tci[1, 2])/27 - 
   (F[1, 1, 1]*F[1, 2, 2]*tci[1, 2])/6 - (F[1, 1, 2]*F[1, 2, 2]*tci[1, 2])/
    6 - (14*F[1, 1, 3]*F[1, 2, 2]*tci[1, 2])/27 - 
   (4*F[1, 1, 9]*F[1, 2, 2]*tci[1, 2])/9 - 
   (2*F[1, 1, 10]*F[1, 2, 2]*tci[1, 2])/27 - 
   (F[1, 1, 1]*F[1, 2, 7]*tci[1, 2])/6 - (F[1, 1, 2]*F[1, 2, 7]*tci[1, 2])/
    6 + (4*F[2, 1, 1]*tci[1, 2])/3 + (4*F[2, 1, 2]*tci[1, 2])/9 - 
   (F[2, 1, 5]*tci[1, 2])/6 + (4*F[2, 1, 9]*tci[1, 2])/9 - 
   (37*F[2, 1, 13]*tci[1, 2])/54 - (95*tci[1, 1]^2*tci[1, 2])/324 - 
   (8*tci[1, 1]^2*tcr[1, 1])/27 - (4*tci[1, 2]*tcr[1, 1]^2)/9 + 
   (2*tcr[1, 1]^3)/9 + (17*tci[1, 1]^2*tcr[1, 2])/54 - 
   (tci[1, 2]*tcr[1, 2]^2)/3 - (20*tci[1, 2]*tcr[2, 1])/9 + 
   (10*tcr[1, 1]*tcr[2, 1])/9 + (13*tcr[3, 3])/12) + 
 r[q10 + 4*q2 - q3 - q5 - 3*q7 - 3*q2*q3*s12 - q3*q5*s12 + 2*q2*q7*s12 + 
    q3*q7*s12 - q5*q7*s12 - q2*q3*q7*s12^2 - q3*q5*q7*s12^2 + 2*q1*q10*s23 - 
    q10*q3*s23 - 2*q10*q5*s23 - q3*q5*s23 - q1*q10*q5*s23^2 - 
    q10*q3*q5*s23^2 - q1*q2*s34 + q1*q5*s34 - 2*q10*q5*s34 - q10*q7*s34 - 
    q2*q7*s34 - q5*q7*s34 - q10*q2*q5*s34^2 - q10*q5*q7*s34^2 - 
    4*q1*q10*s45 - 2*q1*q2*s45 - 2*q10*q2*s45 - 2*q10*q3*s45 + 3*q2*q3*s45 - 
    q1*q5*s45 - 2*q3*q5*s45 - 4*q10*q7*s45 - 4*q3*q7*s45 - 2*q5*q7*s45 - 
    q3*q5*q7*s12*s45 + 3*q1*q10*q5*s23*s45 - q10*q3*q5*s23*s45 - 
    q1*q2*q5*s34*s45 + q10*q2*q5*s34*s45 - 3*q10*q5*q7*s34*s45 + 
    2*q1*q10*q2*s45^2 - q1*q2*q3*s45^2 - 4*q1*q10*q5*s45^2 + q1*q2*q5*s45^2 - 
    2*q10*q2*q5*s45^2 - 2*q10*q3*q5*s45^2 - 4*q10*q3*q7*s45^2 - 
    4*q10*q5*q7*s45^2 - 2*q3*q5*q7*s45^2 + 2*q1*q10*q2*q5*s45^3 - 
    2*q10*q3*q5*q7*s45^3 - q1*q10*s51 + 2*q1*q2*s51 - q10*q2*s51 - 
    q10*q3*s51 - 3*q2*q3*s51 - 2*q1*q7*s51 - q10*q7*s51 + 4*q2*q7*s51 + 
    2*q3*q7*s51 - 3*q2*q3*q7*s12*s51 - q1*q2*q7*s34*s51 + q1*q10*q2*s45*s51 + 
    q1*q2*q3*s45*s51 - q1*q3*q7*s45*s51 - 3*q10*q3*q7*s45*s51 - 
    2*q1*q2*q3*s51^2 + 2*q1*q2*q7*s51^2 + q1*q3*q7*s51^2 - q10*q3*q7*s51^2 - 
    4*q2*q3*q7*s51^2 - 2*q1*q2*q3*q7*s51^3]*(-65/81 + (11*F[1, 1, 1]^2)/18 + 
   (29*F[1, 1, 1]*F[1, 1, 2])/18 + (125*F[1, 1, 2]^2)/18 + 
   F[1, 1, 1]*F[1, 1, 4] + (34*F[1, 1, 6])/27 - F[1, 1, 1]*F[1, 1, 6] - 
   F[1, 1, 6]^2 - F[1, 1, 2]*F[1, 1, 8] + F[1, 1, 8]^2/2 - 
   (80*F[1, 1, 9])/9 - F[1, 1, 1]*F[1, 1, 9] - F[1, 1, 4]*F[1, 1, 9] - 
   2*F[1, 1, 9]^2 + F[2, 1, 12] + (59*tci[1, 1]^2)/54 - 
   (F[1, 1, 1]*tci[1, 1]^2)/18 - (F[1, 1, 2]*tci[1, 1]^2)/18 + 
   (F[1, 1, 6]*tci[1, 1]^2)/6 - (20*F[1, 1, 1]*tci[1, 2])/9 - 
   (11*F[1, 1, 2]*tci[1, 2])/18 - F[1, 1, 4]*tci[1, 2] + 
   F[1, 1, 6]*tci[1, 2] + 2*F[1, 1, 9]*tci[1, 2] - F[1, 2, 9]*tci[1, 2] + 
   (tci[1, 1]^2*tci[1, 2])/18 + (13*tcr[3, 3])/9) + 
 r[10*q10 + 5*q3 + 6*q4 + 5*q5 + 10*q7 + 2*q3*q4*s12 - 4*q4^2*s12 + 
    3*q3*q5*s12 + 2*q4*q5*s12 + 7*q3*q7*s12 + 3*q4*q7*s12 + q5*q7*s12 - 
    4*q3*q4^2*s12^2 + q3*q4*q5*s12^2 + 3*q3*q5*q7*s12^2 + q10*q3*s23 + 
    3*q10*q4*s23 + 2*q3*q4*s23 - 4*q4^2*s23 + 7*q10*q5*s23 + 3*q3*q5*s23 + 
    2*q4*q5*s23 - 4*q3*q4^2*s12*s23 + 2*q3*q4*q5*s12*s23 - 
    4*q4^2*q5*s12*s23 + 4*q3*q4^2*q5*s12^2*s23 + 3*q10*q3*q5*s23^2 + 
    q3*q4*q5*s23^2 - 4*q4^2*q5*s23^2 + 4*q3*q4^2*q5*s12*s23^2 + 
    8*q10*q4*s34 + 7*q10*q5*s34 + 19*q10*q7*s34 + 5*q4*q7*s34 + 3*q5*q7*s34 + 
    5*q10*q4*q7*s34^2 + 3*q10*q5*q7*s34^2 + 6*q10*q3*s45 + 9*q10*q5*s45 + 
    4*q3*q5*s45 + 22*q10*q7*s45 + 9*q3*q7*s45 + 6*q5*q7*s45 + 
    3*q3*q5*q7*s12*s45 + 3*q10*q3*q5*s23*s45 + 9*q10*q5*q7*s34*s45 + 
    4*q10*q3*q5*s45^2 + 10*q10*q3*q7*s45^2 + 10*q10*q5*q7*s45^2 + 
    4*q3*q5*q7*s45^2 + 4*q10*q3*q5*q7*s45^3 + 3*q10*q3*s51 + 5*q10*q4*s51 + 
    19*q10*q7*s51 + 7*q3*q7*s51 + 8*q4*q7*s51 + 4*q10*q4^2*s34*s51 + 
    18*q10*q4*q7*s34*s51 + 4*q4^2*q7*s34*s51 + 4*q10*q4^2*q7*s34^2*s51 + 
    9*q10*q3*q7*s45*s51 + 3*q10*q3*q7*s51^2 + 5*q10*q4*q7*s51^2 + 
    4*q10*q4^2*q7*s34*s51^2]*((-2*F[3, 1])/3 + F[3, 2]/2 - F[3, 3]/9 + 
   F[3, 4]/12 - (11*F[3, 5])/36 + F[3, 6]/9 - F[3, 7]/6 - (8*F[3, 8])/9 - 
   F[3, 11]/9 + F[3, 12]/36 + F[3, 13]/36 - F[3, 17]/12 + F[3, 18]/12 - 
   (2*F[3, 19])/9 + F[3, 24]/9 - (2*F[3, 31])/3 - F[3, 32] - F[3, 33]/2 - 
   (28*F[3, 34])/9 + F[3, 37]/3 + F[3, 38]/6 - (5*F[3, 40])/6 + 
   (2*F[3, 44])/9 - F[3, 51]/3 - (4*F[3, 52])/9 - F[3, 53]/6 - 
   (4*F[3, 54])/3 - (2*F[3, 55])/9 - F[3, 57]/6 - F[3, 59]/6 + F[3, 61]/3 + 
   (7*F[1, 1, 1]^3)/18 + (F[1, 1, 1]^2*F[1, 1, 2])/18 + 
   (2*F[1, 1, 1]*F[1, 1, 2]^2)/9 - (11*F[1, 1, 2]^3)/54 - 
   (F[1, 1, 1]*F[1, 1, 3]^2)/6 - F[1, 1, 3]^3/9 - 
   (F[1, 1, 1]^2*F[1, 1, 4])/18 - (F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 4])/9 - 
   (F[1, 1, 2]^2*F[1, 1, 4])/18 + (F[1, 1, 3]^2*F[1, 1, 4])/12 - 
   (F[1, 1, 1]*F[1, 1, 4]^2)/9 + (2*F[1, 1, 2]*F[1, 1, 4]^2)/9 + 
   (F[1, 1, 3]*F[1, 1, 4]^2)/12 - F[1, 1, 4]^3/3 - 
   (F[1, 1, 1]^2*F[1, 1, 5])/6 + (F[1, 1, 2]^2*F[1, 1, 5])/18 + 
   (F[1, 1, 3]^2*F[1, 1, 5])/6 - (F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5])/9 - 
   (F[1, 1, 4]^2*F[1, 1, 5])/36 + (5*F[1, 1, 5]^2)/9 - 
   (F[1, 1, 1]*F[1, 1, 5]^2)/2 + (F[1, 1, 2]*F[1, 1, 5]^2)/9 + 
   (F[1, 1, 3]*F[1, 1, 5]^2)/2 - (F[1, 1, 4]*F[1, 1, 5]^2)/36 + 
   (4*F[1, 1, 5]^3)/9 - (F[1, 1, 1]^2*F[1, 1, 6])/9 - 
   (4*F[1, 1, 3]^2*F[1, 1, 6])/9 + (2*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 6])/9 - 
   (F[1, 1, 4]^2*F[1, 1, 6])/9 + (F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 6])/3 - 
   (5*F[1, 1, 5]^2*F[1, 1, 6])/6 - (5*F[1, 1, 1]*F[1, 1, 6]^2)/18 + 
   (F[1, 1, 2]*F[1, 1, 6]^2)/6 - (F[1, 1, 3]*F[1, 1, 6]^2)/9 + 
   (4*F[1, 1, 4]*F[1, 1, 6]^2)/9 - (F[1, 1, 5]*F[1, 1, 6]^2)/2 + 
   (71*F[1, 1, 6]^3)/27 + (F[1, 1, 1]^2*F[1, 1, 7])/9 + 
   (F[1, 1, 3]^2*F[1, 1, 7])/6 - (2*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 7])/9 + 
   (5*F[1, 1, 4]^2*F[1, 1, 7])/18 - (10*F[1, 1, 5]*F[1, 1, 7])/9 - 
   (F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 7])/3 + (F[1, 1, 5]^2*F[1, 1, 7])/2 + 
   (10*F[1, 1, 6]*F[1, 1, 7])/9 + (F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 7])/18 - 
   (F[1, 1, 2]*F[1, 1, 6]*F[1, 1, 7])/6 - (F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 7])/
    3 - (2*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 7])/9 - 
   (F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 7])/3 - (5*F[1, 1, 6]^2*F[1, 1, 7])/6 + 
   (2*F[1, 1, 1]*F[1, 1, 7]^2)/9 + (F[1, 1, 3]*F[1, 1, 7]^2)/6 + 
   (5*F[1, 1, 4]*F[1, 1, 7]^2)/18 - (F[1, 1, 5]*F[1, 1, 7]^2)/6 - 
   (19*F[1, 1, 6]*F[1, 1, 7]^2)/18 + (7*F[1, 1, 7]^3)/27 - 
   (F[1, 1, 1]^2*F[1, 1, 8])/18 - (F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 8])/9 - 
   (F[1, 1, 2]^2*F[1, 1, 8])/18 + (F[1, 1, 3]^2*F[1, 1, 8])/12 + 
   (F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8])/9 + (F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 8])/
    9 - (F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8])/6 + (F[1, 1, 4]^2*F[1, 1, 8])/36 - 
   (F[1, 1, 5]^2*F[1, 1, 8])/3 - (10*F[1, 1, 6]*F[1, 1, 8])/9 + 
   (2*F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 8])/9 - 
   (2*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 8])/9 + 
   (4*F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 8])/3 - (5*F[1, 1, 6]^2*F[1, 1, 8])/9 + 
   (10*F[1, 1, 7]*F[1, 1, 8])/9 - (2*F[1, 1, 1]*F[1, 1, 7]*F[1, 1, 8])/9 + 
   (2*F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 8])/9 - 
   (2*F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8])/3 - 
   (2*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 8])/9 + (4*F[1, 1, 7]^2*F[1, 1, 8])/9 - 
   (F[1, 1, 1]*F[1, 1, 8]^2)/9 + (F[1, 1, 2]*F[1, 1, 8]^2)/18 + 
   (F[1, 1, 3]*F[1, 1, 8]^2)/12 + (F[1, 1, 4]*F[1, 1, 8]^2)/36 - 
   (F[1, 1, 5]*F[1, 1, 8]^2)/3 - (7*F[1, 1, 6]*F[1, 1, 8]^2)/9 + 
   (10*F[1, 1, 7]*F[1, 1, 8]^2)/9 + F[1, 1, 8]^3/18 - 
   (F[1, 1, 1]^2*F[1, 1, 9])/18 - (F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 9])/9 - 
   (F[1, 1, 2]^2*F[1, 1, 9])/9 + (F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 9])/9 + 
   (2*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9])/9 - (7*F[1, 1, 4]^2*F[1, 1, 9])/36 + 
   (F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9])/6 - (F[1, 1, 5]^2*F[1, 1, 9])/12 - 
   (10*F[1, 1, 6]*F[1, 1, 9])/9 + (F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 9])/3 - 
   (F[1, 1, 6]^2*F[1, 1, 9])/6 + (F[1, 1, 1]*F[1, 1, 8]*F[1, 1, 9])/9 + 
   (F[1, 1, 2]*F[1, 1, 8]*F[1, 1, 9])/9 - (F[1, 1, 4]*F[1, 1, 8]*F[1, 1, 9])/
    9 - (F[1, 1, 8]^2*F[1, 1, 9])/18 + (5*F[1, 1, 9]^2)/9 - 
   (F[1, 1, 1]*F[1, 1, 9]^2)/9 + (5*F[1, 1, 2]*F[1, 1, 9]^2)/18 - 
   (7*F[1, 1, 4]*F[1, 1, 9]^2)/36 - (F[1, 1, 5]*F[1, 1, 9]^2)/12 - 
   (F[1, 1, 6]*F[1, 1, 9]^2)/6 + (F[1, 1, 8]*F[1, 1, 9]^2)/9 - 
   (2*F[1, 1, 9]^3)/27 - (F[1, 1, 1]^2*F[1, 1, 10])/3 + 
   (2*F[1, 1, 3]^2*F[1, 1, 10])/9 + (F[1, 1, 4]^2*F[1, 1, 10])/6 + 
   (F[1, 1, 1]*F[1, 1, 5]*F[1, 1, 10])/3 - 
   (F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 10])/3 + (10*F[1, 1, 6]*F[1, 1, 10])/9 - 
   (F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 10])/6 - 
   (F[1, 1, 2]*F[1, 1, 6]*F[1, 1, 10])/6 - 
   (F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 10])/9 - 
   (F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 10])/3 - (11*F[1, 1, 6]^2*F[1, 1, 10])/18 - 
   (10*F[1, 1, 7]*F[1, 1, 10])/9 + (F[1, 1, 1]*F[1, 1, 7]*F[1, 1, 10])/6 + 
   (F[1, 1, 2]*F[1, 1, 7]*F[1, 1, 10])/6 + 
   (F[1, 1, 3]*F[1, 1, 7]*F[1, 1, 10])/3 - 
   (F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 10])/3 + 
   (F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 10])/3 + 
   (F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 10])/3 + (F[1, 1, 8]^2*F[1, 1, 10])/6 - 
   (F[1, 1, 3]*F[1, 1, 9]*F[1, 1, 10])/3 + (F[1, 1, 9]^2*F[1, 1, 10])/6 - 
   (F[1, 1, 1]*F[1, 1, 10]^2)/6 + (F[1, 1, 4]*F[1, 1, 10]^2)/6 - 
   (F[1, 1, 6]*F[1, 1, 10]^2)/2 + (F[1, 1, 9]*F[1, 1, 10]^2)/6 + 
   F[1, 1, 10]^3/3 + (F[1, 1, 1]*F[2, 1, 1])/3 + (F[1, 1, 3]*F[2, 1, 1])/3 + 
   (F[1, 1, 1]*F[2, 1, 2])/9 + (F[1, 1, 4]*F[2, 1, 2])/9 - 
   (F[1, 1, 2]*F[2, 1, 3])/3 - (F[1, 1, 4]*F[2, 1, 3])/3 - 
   (F[1, 1, 2]*F[2, 1, 4])/9 - (F[1, 1, 5]*F[2, 1, 4])/9 - 
   (2*F[1, 1, 3]*F[2, 1, 5])/3 - (2*F[1, 1, 5]*F[2, 1, 5])/3 - 
   (2*F[1, 1, 4]*F[2, 1, 6])/3 - (2*F[1, 1, 6]*F[2, 1, 6])/3 + 
   (10*F[2, 1, 7])/9 + (4*F[1, 1, 5]*F[2, 1, 7])/3 + 
   (4*F[1, 1, 7]*F[2, 1, 7])/3 - (5*F[1, 1, 1]*F[2, 1, 8])/18 + 
   (F[1, 1, 2]*F[2, 1, 8])/6 + (4*F[1, 1, 4]*F[2, 1, 8])/9 + 
   (2*F[1, 1, 5]*F[2, 1, 8])/3 + (34*F[1, 1, 6]*F[2, 1, 8])/9 + 
   (8*F[1, 1, 7]*F[2, 1, 8])/3 + (4*F[1, 1, 8]*F[2, 1, 8])/9 + 
   (F[1, 1, 1]*F[2, 1, 9])/9 + (F[1, 1, 8]*F[2, 1, 9])/9 - 
   (4*F[1, 1, 7]*F[2, 1, 10])/3 - (4*F[1, 1, 8]*F[2, 1, 10])/3 + 
   (2*F[1, 1, 1]*F[2, 1, 11])/9 - (5*F[1, 1, 2]*F[2, 1, 11])/9 - 
   (2*F[1, 1, 4]*F[2, 1, 11])/9 - (2*F[1, 1, 8]*F[2, 1, 11])/9 - 
   (7*F[1, 1, 9]*F[2, 1, 11])/9 - (F[1, 1, 8]*F[2, 1, 12])/3 - 
   (F[1, 1, 9]*F[2, 1, 12])/3 + (4*F[1, 1, 3]*F[2, 1, 13])/9 + 
   (4*F[1, 1, 10]*F[2, 1, 13])/9 + (F[1, 1, 1]*F[2, 1, 14])/6 + 
   (F[1, 1, 2]*F[2, 1, 14])/6 + (2*F[1, 1, 3]*F[2, 1, 14])/3 + 
   (16*F[1, 1, 6]*F[2, 1, 14])/9 + (10*F[1, 1, 10]*F[2, 1, 14])/9 + 
   (10*F[2, 1, 15])/9 - (5*tci[1, 1]^2)/9 + (59*F[1, 1, 1]*tci[1, 1]^2)/108 + 
   (7*F[1, 1, 2]*tci[1, 1]^2)/108 - (F[1, 1, 3]*tci[1, 1]^2)/36 - 
   (7*F[1, 1, 4]*tci[1, 1]^2)/54 - (29*F[1, 1, 5]*tci[1, 1]^2)/54 - 
   (16*F[1, 1, 6]*tci[1, 1]^2)/9 + (14*F[1, 1, 7]*tci[1, 1]^2)/27 + 
   (85*F[1, 1, 8]*tci[1, 1]^2)/108 - (5*F[1, 1, 9]*tci[1, 1]^2)/18 + 
   (5*F[1, 1, 10]*tci[1, 1]^2)/27 + (4*F[1, 2, 2]*tci[1, 1]^2)/9 - 
   (2*F[1, 2, 3]*tci[1, 1]^2)/3 + (F[1, 2, 6]*tci[1, 1]^2)/3 - 
   (2*F[1, 2, 7]*tci[1, 1]^2)/3 + (4*F[1, 2, 8]*tci[1, 1]^2)/3 - 
   (F[1, 2, 9]*tci[1, 1]^2)/3 - (19*F[1, 1, 1]^2*tci[1, 2])/18 + 
   (F[1, 1, 1]*F[1, 1, 2]*tci[1, 2])/9 + (2*F[1, 1, 2]^2*tci[1, 2])/9 + 
   (F[1, 1, 1]*F[1, 1, 3]*tci[1, 2])/3 + (F[1, 1, 3]^2*tci[1, 2])/9 + 
   (2*F[1, 1, 1]*F[1, 1, 4]*tci[1, 2])/9 - (F[1, 1, 2]*F[1, 1, 4]*tci[1, 2])/
    9 - (F[1, 1, 3]*F[1, 1, 4]*tci[1, 2])/6 + (F[1, 1, 4]^2*tci[1, 2])/3 + 
   (F[1, 1, 1]*F[1, 1, 5]*tci[1, 2])/3 + (F[1, 1, 2]*F[1, 1, 5]*tci[1, 2])/
    9 - F[1, 1, 3]*F[1, 1, 5]*tci[1, 2] + (F[1, 1, 4]*F[1, 1, 5]*tci[1, 2])/
    18 + (13*F[1, 1, 5]^2*tci[1, 2])/36 + (10*F[1, 1, 6]*tci[1, 2])/9 - 
   (2*F[1, 1, 1]*F[1, 1, 6]*tci[1, 2])/9 + 
   (8*F[1, 1, 3]*F[1, 1, 6]*tci[1, 2])/9 - 
   (4*F[1, 1, 4]*F[1, 1, 6]*tci[1, 2])/9 - 
   (5*F[1, 1, 5]*F[1, 1, 6]*tci[1, 2])/3 + (F[1, 1, 6]^2*tci[1, 2])/2 - 
   (10*F[1, 1, 7]*tci[1, 2])/9 + (2*F[1, 1, 1]*F[1, 1, 7]*tci[1, 2])/9 - 
   (F[1, 1, 3]*F[1, 1, 7]*tci[1, 2])/3 - (5*F[1, 1, 4]*F[1, 1, 7]*tci[1, 2])/
    9 + F[1, 1, 5]*F[1, 1, 7]*tci[1, 2] + 
   (13*F[1, 1, 6]*F[1, 1, 7]*tci[1, 2])/18 + (2*F[1, 1, 7]^2*tci[1, 2])/9 + 
   (2*F[1, 1, 1]*F[1, 1, 8]*tci[1, 2])/9 - (F[1, 1, 2]*F[1, 1, 8]*tci[1, 2])/
    9 - (F[1, 1, 3]*F[1, 1, 8]*tci[1, 2])/6 - 
   (F[1, 1, 4]*F[1, 1, 8]*tci[1, 2])/18 + (2*F[1, 1, 5]*F[1, 1, 8]*tci[1, 2])/
    3 + (14*F[1, 1, 6]*F[1, 1, 8]*tci[1, 2])/9 - 
   (8*F[1, 1, 7]*F[1, 1, 8]*tci[1, 2])/9 - (F[1, 1, 8]^2*tci[1, 2])/2 - 
   (F[1, 1, 1]*F[1, 1, 9]*tci[1, 2])/9 - (2*F[1, 1, 2]*F[1, 1, 9]*tci[1, 2])/
    9 + (7*F[1, 1, 4]*F[1, 1, 9]*tci[1, 2])/18 - 
   (F[1, 1, 5]*F[1, 1, 9]*tci[1, 2])/6 - (F[1, 1, 6]*F[1, 1, 9]*tci[1, 2])/
    3 - (2*F[1, 1, 8]*F[1, 1, 9]*tci[1, 2])/9 + (7*F[1, 1, 9]^2*tci[1, 2])/
    36 + (2*F[1, 1, 1]*F[1, 1, 10]*tci[1, 2])/3 - 
   (F[1, 1, 4]*F[1, 1, 10]*tci[1, 2])/3 + 
   (5*F[1, 1, 6]*F[1, 1, 10]*tci[1, 2])/18 - 
   (F[1, 1, 7]*F[1, 1, 10]*tci[1, 2])/6 - (F[1, 1, 8]*F[1, 1, 10]*tci[1, 2])/
    3 + (F[1, 1, 9]*F[1, 1, 10]*tci[1, 2])/3 - 
   (4*F[1, 1, 3]*F[1, 2, 2]*tci[1, 2])/9 - 
   (4*F[1, 1, 10]*F[1, 2, 2]*tci[1, 2])/9 + 
   (2*F[1, 1, 4]*F[1, 2, 3]*tci[1, 2])/3 + 
   (2*F[1, 1, 6]*F[1, 2, 3]*tci[1, 2])/3 - (F[1, 1, 2]*F[1, 2, 6]*tci[1, 2])/
    3 - (F[1, 1, 4]*F[1, 2, 6]*tci[1, 2])/3 + 
   (2*F[1, 1, 3]*F[1, 2, 7]*tci[1, 2])/3 + 
   (2*F[1, 1, 5]*F[1, 2, 7]*tci[1, 2])/3 - 
   (4*F[1, 1, 7]*F[1, 2, 8]*tci[1, 2])/3 - 
   (4*F[1, 1, 8]*F[1, 2, 8]*tci[1, 2])/3 + (F[1, 1, 8]*F[1, 2, 9]*tci[1, 2])/
    3 + (F[1, 1, 9]*F[1, 2, 9]*tci[1, 2])/3 - (2*F[2, 1, 1]*tci[1, 2])/3 - 
   (2*F[2, 1, 2]*tci[1, 2])/9 + (F[2, 1, 3]*tci[1, 2])/3 + 
   (2*F[2, 1, 5]*tci[1, 2])/3 + (2*F[2, 1, 6]*tci[1, 2])/3 - 
   (11*F[2, 1, 8]*tci[1, 2])/18 - (2*F[2, 1, 9]*tci[1, 2])/9 + 
   (4*F[2, 1, 10]*tci[1, 2])/3 + (2*F[2, 1, 11]*tci[1, 2])/9 + 
   (F[2, 1, 12]*tci[1, 2])/3 - (4*F[2, 1, 13]*tci[1, 2])/9 - 
   (5*F[2, 1, 14]*tci[1, 2])/6 + (29*tci[1, 1]^2*tci[1, 2])/108 - 
   (8*tci[1, 1]^2*tcr[1, 1])/27 + (25*tci[1, 2]*tcr[1, 1]^2)/18 - 
   (7*tcr[1, 1]^3)/18 - (4*tci[1, 1]^2*tcr[1, 2])/9 - 
   (2*tci[1, 2]*tcr[1, 1]*tcr[1, 2])/3 + (16*tci[1, 2]*tcr[2, 1])/9 - 
   (5*tcr[1, 1]*tcr[2, 1])/9 + (13*tcr[3, 3])/9) + 
 r[-2*q10 - 4*q2 + 2*q7 + 3*q2*q3*s12 - 2*q2*q7*s12 - 2*q3*q7*s12 + 
    q2*q3*q7*s12^2 - 2*q1*q10*s23 + q10*q5*s23 + q1*q10*q5*s23^2 + 
    q1*q2*s34 - q1*q5*s34 + q10*q5*s34 + q2*q7*s34 + q10*q2*q5*s34^2 + 
    4*q1*q10*s45 + 2*q1*q2*s45 + 2*q10*q2*s45 - 3*q2*q3*s45 + q1*q5*s45 - 
    3*q10*q5*s45 + q3*q7*s45 - 3*q1*q10*q5*s23*s45 + q1*q2*q5*s34*s45 - 
    q10*q2*q5*s34*s45 - 2*q1*q10*q2*s45^2 + q1*q2*q3*s45^2 + 
    4*q1*q10*q5*s45^2 - q1*q2*q5*s45^2 + 2*q10*q2*q5*s45^2 - 
    2*q1*q10*q2*q5*s45^3 + q1*q10*s51 - 2*q1*q2*s51 + q10*q2*s51 + 
    3*q2*q3*s51 + 2*q1*q7*s51 - 4*q2*q7*s51 - 3*q3*q7*s51 + 
    3*q2*q3*q7*s12*s51 + q1*q2*q7*s34*s51 - q1*q10*q2*s45*s51 - 
    q1*q2*q3*s45*s51 + q1*q3*q7*s45*s51 + 2*q1*q2*q3*s51^2 - 
    2*q1*q2*q7*s51^2 - q1*q3*q7*s51^2 + 4*q2*q3*q7*s51^2 + 
    2*q1*q2*q3*q7*s51^3]*((-8*F[3, 3])/9 - (2*F[3, 4])/9 - (2*F[3, 5])/9 - 
   (8*F[3, 6])/9 + (8*F[3, 11])/9 - (2*F[3, 12])/9 + (2*F[3, 13])/9 - 
   (8*F[3, 14])/9 - (2*F[3, 17])/3 - (2*F[3, 18])/3 - (4*F[3, 31])/9 - 
   (19*F[3, 32])/9 - (8*F[3, 33])/3 - (40*F[3, 34])/9 - (8*F[3, 36])/9 + 
   F[3, 37]/9 - F[3, 40]/3 + (8*F[3, 44])/9 + (8*F[3, 69])/9 - 
   (10*F[1, 1, 1]^3)/9 - F[1, 1, 1]^2*F[1, 1, 2] - F[1, 1, 1]*F[1, 1, 2]^2 - 
   (10*F[1, 1, 2]^3)/9 + (4*F[1, 1, 1]^2*F[1, 1, 3])/9 + 
   (8*F[1, 1, 1]*F[1, 1, 3]^2)/9 + (2*F[1, 1, 1]^2*F[1, 1, 4])/9 + 
   (4*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 4])/3 + (2*F[1, 1, 2]^2*F[1, 1, 4])/9 - 
   (8*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4])/9 - (2*F[1, 1, 3]^2*F[1, 1, 4])/9 + 
   (13*F[1, 1, 1]*F[1, 1, 4]^2)/9 + (13*F[1, 1, 2]*F[1, 1, 4]^2)/9 - 
   (2*F[1, 1, 3]*F[1, 1, 4]^2)/9 - (4*F[1, 1, 4]^3)/3 + 
   (4*F[1, 1, 2]^2*F[1, 1, 5])/9 - (8*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5])/9 - 
   (2*F[1, 1, 4]^2*F[1, 1, 5])/9 + (8*F[1, 1, 2]*F[1, 1, 5]^2)/9 - 
   (2*F[1, 1, 4]*F[1, 1, 5]^2)/9 + (2*F[1, 1, 5]^3)/9 + 
   (5*F[1, 1, 1]^2*F[1, 1, 6])/9 + (2*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 6])/3 + 
   F[1, 1, 2]^2*F[1, 1, 6] - (10*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 6])/9 - 
   2*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 6] + (8*F[1, 1, 4]^2*F[1, 1, 6])/9 - 
   (F[1, 1, 5]^2*F[1, 1, 6])/3 - (10*F[1, 1, 1]*F[1, 1, 6]^2)/9 + 
   (2*F[1, 1, 2]*F[1, 1, 6]^2)/3 + (4*F[1, 1, 4]*F[1, 1, 6]^2)/9 - 
   (F[1, 1, 5]*F[1, 1, 6]^2)/3 + (50*F[1, 1, 6]^3)/27 + 
   (4*F[1, 1, 1]^2*F[1, 1, 7])/9 - (8*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 7])/9 + 
   (4*F[1, 1, 4]^2*F[1, 1, 7])/9 + (2*F[1, 1, 5]^2*F[1, 1, 7])/9 + 
   (8*F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 7])/9 - 
   (8*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 7])/9 - (10*F[1, 1, 6]^2*F[1, 1, 7])/9 + 
   (8*F[1, 1, 1]*F[1, 1, 7]^2)/9 + (16*F[1, 1, 4]*F[1, 1, 7]^2)/9 - 
   (26*F[1, 1, 6]*F[1, 1, 7]^2)/9 + (16*F[1, 1, 7]^3)/27 + 
   (4*F[1, 1, 1]^2*F[1, 1, 8])/9 - (2*F[1, 1, 3]^2*F[1, 1, 8])/3 - 
   (8*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8])/9 + 
   (4*F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8])/3 - (2*F[1, 1, 4]^2*F[1, 1, 8])/9 - 
   (F[1, 1, 5]^2*F[1, 1, 8])/9 + (8*F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 8])/9 - 
   (8*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 8])/9 + 
   (2*F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 8])/3 - (F[1, 1, 6]^2*F[1, 1, 8])/3 - 
   (8*F[1, 1, 1]*F[1, 1, 7]*F[1, 1, 8])/9 + 
   (8*F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 8])/9 - 
   (4*F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8])/9 + (2*F[1, 1, 7]^2*F[1, 1, 8])/9 + 
   (8*F[1, 1, 1]*F[1, 1, 8]^2)/9 - (2*F[1, 1, 3]*F[1, 1, 8]^2)/3 - 
   (2*F[1, 1, 4]*F[1, 1, 8]^2)/9 - (F[1, 1, 5]*F[1, 1, 8]^2)/9 - 
   (11*F[1, 1, 6]*F[1, 1, 8]^2)/9 + (4*F[1, 1, 7]*F[1, 1, 8]^2)/3 + 
   (4*F[1, 1, 2]^2*F[1, 1, 9])/9 - (8*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9])/9 - 
   (2*F[1, 1, 4]^2*F[1, 1, 9])/9 + (4*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9])/3 - 
   (2*F[1, 1, 5]^2*F[1, 1, 9])/3 + (8*F[1, 1, 2]*F[1, 1, 9]^2)/9 - 
   (2*F[1, 1, 4]*F[1, 1, 9]^2)/9 - (2*F[1, 1, 5]*F[1, 1, 9]^2)/3 - 
   (8*F[1, 1, 1]*F[2, 1, 1])/9 - (8*F[1, 1, 3]*F[2, 1, 1])/9 - 
   (4*F[1, 1, 1]*F[2, 1, 2])/9 - (4*F[1, 1, 4]*F[2, 1, 2])/9 - 
   (4*F[1, 1, 2]*F[2, 1, 3])/9 - (4*F[1, 1, 4]*F[2, 1, 3])/9 - 
   (8*F[1, 1, 2]*F[2, 1, 4])/9 - (8*F[1, 1, 5]*F[2, 1, 4])/9 + 
   2*F[1, 1, 1]*F[2, 1, 6] + 2*F[1, 1, 2]*F[2, 1, 6] - 
   (8*F[1, 1, 4]*F[2, 1, 6])/3 - (8*F[1, 1, 7]*F[2, 1, 6])/3 + 
   (4*F[1, 1, 5]*F[2, 1, 7])/9 + (4*F[1, 1, 7]*F[2, 1, 7])/9 - 
   (16*F[1, 1, 1]*F[2, 1, 8])/9 + (16*F[1, 1, 4]*F[2, 1, 8])/9 + 
   (32*F[1, 1, 6]*F[2, 1, 8])/9 + (28*F[1, 1, 7]*F[2, 1, 8])/9 + 
   (16*F[1, 1, 8]*F[2, 1, 8])/9 - (8*F[1, 1, 1]*F[2, 1, 9])/9 - 
   (8*F[1, 1, 8]*F[2, 1, 9])/9 - (20*F[1, 1, 7]*F[2, 1, 10])/9 - 
   (20*F[1, 1, 8]*F[2, 1, 10])/9 - (8*F[1, 1, 2]*F[2, 1, 11])/9 - 
   (8*F[1, 1, 9]*F[2, 1, 11])/9 - (25*F[1, 1, 1]*tci[1, 1]^2)/54 + 
   (11*F[1, 1, 2]*tci[1, 1]^2)/18 - (2*F[1, 1, 3]*tci[1, 1]^2)/27 - 
   (10*F[1, 1, 4]*tci[1, 1]^2)/9 - (4*F[1, 1, 5]*tci[1, 1]^2)/9 - 
   (13*F[1, 1, 6]*tci[1, 1]^2)/9 + (20*F[1, 1, 7]*tci[1, 1]^2)/27 + 
   (F[1, 1, 8]*tci[1, 1]^2)/9 - (8*F[1, 1, 9]*tci[1, 1]^2)/27 - 
   (2*F[1, 2, 3]*tci[1, 1]^2)/3 + (4*F[1, 2, 6]*tci[1, 1]^2)/9 + 
   (20*F[1, 2, 8]*tci[1, 1]^2)/9 + (20*F[1, 1, 1]^2*tci[1, 2])/9 + 
   (2*F[1, 1, 1]*F[1, 1, 2]*tci[1, 2])/3 + (11*F[1, 1, 2]^2*tci[1, 2])/9 - 
   (16*F[1, 1, 1]*F[1, 1, 3]*tci[1, 2])/9 + 
   (4*F[1, 1, 1]*F[1, 1, 4]*tci[1, 2])/9 - 
   (16*F[1, 1, 2]*F[1, 1, 4]*tci[1, 2])/9 + 
   (4*F[1, 1, 3]*F[1, 1, 4]*tci[1, 2])/9 + (F[1, 1, 4]^2*tci[1, 2])/3 + 
   (8*F[1, 1, 2]*F[1, 1, 5]*tci[1, 2])/9 + 
   (4*F[1, 1, 4]*F[1, 1, 5]*tci[1, 2])/9 + (F[1, 1, 5]^2*tci[1, 2])/3 - 
   (8*F[1, 1, 1]*F[1, 1, 6]*tci[1, 2])/9 + 
   (4*F[1, 1, 2]*F[1, 1, 6]*tci[1, 2])/3 + 
   (2*F[1, 1, 4]*F[1, 1, 6]*tci[1, 2])/9 - 
   (2*F[1, 1, 5]*F[1, 1, 6]*tci[1, 2])/3 + F[1, 1, 6]^2*tci[1, 2] + 
   (8*F[1, 1, 1]*F[1, 1, 7]*tci[1, 2])/9 - 
   (32*F[1, 1, 4]*F[1, 1, 7]*tci[1, 2])/9 + 
   (4*F[1, 1, 5]*F[1, 1, 7]*tci[1, 2])/9 - (2*F[1, 1, 7]^2*tci[1, 2])/3 - 
   (16*F[1, 1, 1]*F[1, 1, 8]*tci[1, 2])/9 + 
   (4*F[1, 1, 3]*F[1, 1, 8]*tci[1, 2])/3 + 
   (4*F[1, 1, 4]*F[1, 1, 8]*tci[1, 2])/9 + 
   (2*F[1, 1, 5]*F[1, 1, 8]*tci[1, 2])/9 + 
   (22*F[1, 1, 6]*F[1, 1, 8]*tci[1, 2])/9 - 
   (4*F[1, 1, 7]*F[1, 1, 8]*tci[1, 2])/9 + 
   (8*F[1, 1, 2]*F[1, 1, 9]*tci[1, 2])/9 + 
   (4*F[1, 1, 4]*F[1, 1, 9]*tci[1, 2])/9 - 
   (4*F[1, 1, 5]*F[1, 1, 9]*tci[1, 2])/3 + (2*F[1, 1, 9]^2*tci[1, 2])/9 - 
   2*F[1, 1, 1]*F[1, 2, 3]*tci[1, 2] - 2*F[1, 1, 2]*F[1, 2, 3]*tci[1, 2] + 
   (8*F[1, 1, 4]*F[1, 2, 3]*tci[1, 2])/3 + 
   (8*F[1, 1, 7]*F[1, 2, 3]*tci[1, 2])/3 - 
   (4*F[1, 1, 2]*F[1, 2, 6]*tci[1, 2])/9 - 
   (4*F[1, 1, 4]*F[1, 2, 6]*tci[1, 2])/9 - 
   (20*F[1, 1, 7]*F[1, 2, 8]*tci[1, 2])/9 - 
   (20*F[1, 1, 8]*F[1, 2, 8]*tci[1, 2])/9 + (16*F[2, 1, 1]*tci[1, 2])/9 + 
   (8*F[2, 1, 2]*tci[1, 2])/9 + (4*F[2, 1, 3]*tci[1, 2])/9 + 
   (2*F[2, 1, 6]*tci[1, 2])/3 - (16*F[2, 1, 8]*tci[1, 2])/9 + 
   (16*F[2, 1, 9]*tci[1, 2])/9 + (20*F[2, 1, 10]*tci[1, 2])/9 + 
   (tci[1, 1]^2*tci[1, 2])/18 + (8*tci[1, 1]^2*tcr[1, 1])/27 - 
   (20*tci[1, 2]*tcr[1, 1]^2)/9 + (8*tcr[1, 1]^3)/9 - 
   (8*tci[1, 1]^2*tcr[1, 2])/9 + (4*tci[1, 2]*tcr[1, 2]^2)/3 + 
   (8*tcr[1, 2]^3)/9 - (40*tci[1, 2]*tcr[2, 1])/9 + 
   (8*tcr[1, 1]*tcr[2, 1])/9 - (8*tcr[3, 1])/3 - (2*tcr[3, 2])/3 + 
   (8*tcr[3, 3])/3) + r[-q1 + 5*q10 - 8*q9 + 12*q1*q10*s23 - 2*q1*q5*s23 + 
    4*q10*q5*s23 - 8*q1*q9*s23 - 8*q10*q9*s23 - 6*q9^2*s23 + 
    2*q1*q10*q5*s23^2 - 6*q1*q10*q9*s23^2 - q1*q5*s34 + 3*q10*q5*s34 - 
    3*q10*q9*s34 - 2*q2*q9*s34 - 8*q9^2*s34 + q10*q2*q5*s34^2 + 
    q2*q5*q9*s34^2 - 2*q2*q9^2*s34^2 - 6*q1*q10*s45 + 3*q1*q5*s45 - 
    5*q10*q5*s45 + 3*q1*q9*s45 + 2*q2*q9*s45 + 8*q9^2*s45 - 
    6*q1*q10*q5*s23*s45 + q1*q2*q5*s34*s45 - q10*q2*q5*s34*s45 + 
    8*q2*q9^2*s34*s45 + 6*q9^3*s34*s45 - 2*q2*q5*q9^2*s34^2*s45 + 
    4*q2*q9^3*s34^2*s45 + 6*q1*q10*q5*s45^2 - q1*q2*q5*s45^2 + 
    2*q10*q2*q5*s45^2 + q2*q5*q9*s45^2 - 2*q2*q9^2*s45^2 + 
    2*q2*q5*q9^2*s34*s45^2 - 4*q2*q9^3*s34*s45^2 + 2*q2*q5*q9^3*s34^2*s45^2 - 
    2*q1*q10*q2*q5*s45^3 + 6*q1*q10*s51 - 5*q1*q9*s51 - 5*q10*q9*s51 + 
    2*q2*q9*s51 + 10*q9^2*s51 - 18*q1*q10*q9*s23*s51 + 4*q1*q9^2*s23*s51 + 
    4*q10*q9^2*s23*s51 + 6*q9^3*s23*s51 + 6*q1*q10*q9^2*s23^2*s51 + 
    6*q2*q9^2*s34*s51 + 6*q9^3*s34*s51 + 2*q2*q9^3*s34^2*s51 - 
    6*q2*q9^2*s45*s51 - 6*q9^3*s45*s51 - 8*q2*q9^3*s34*s45*s51 + 
    2*q2*q9^3*s45^2*s51 - 6*q1*q10*q9*s51^2 - 4*q2*q9^2*s51^2 - 
    6*q9^3*s51^2 + 6*q1*q10*q9^2*s23*s51^2 - 2*q1*q10*q9^3*s23^2*s51^2 - 
    4*q2*q9^3*s34*s51^2 + 4*q2*q9^3*s45*s51^2 + 2*q2*q9^3*s51^3]*
  (F[3, 1]/3 - F[3, 2]/6 + F[3, 3]/9 + (5*F[3, 4])/36 - F[3, 5]/36 - 
   (2*F[3, 6])/9 + F[3, 11]/9 + (7*F[3, 12])/36 - F[3, 13]/36 + 
   (2*F[3, 14])/9 - F[3, 15]/6 - F[3, 17]/12 + F[3, 18]/4 + F[3, 19]/9 - 
   F[3, 31]/3 - (4*F[3, 32])/9 - F[3, 33]/3 - (16*F[3, 34])/9 + F[3, 35]/3 - 
   (2*F[3, 36])/9 - F[3, 38]/3 - F[3, 40]/3 + F[3, 42]/3 + (2*F[3, 44])/9 + 
   (5*F[1, 1, 1]^3)/18 - (F[1, 1, 1]^2*F[1, 1, 3])/9 - 
   (F[1, 1, 2]^2*F[1, 1, 3])/6 - (7*F[1, 1, 1]*F[1, 1, 3]^2)/18 - 
   (F[1, 1, 2]*F[1, 1, 3]^2)/6 + (7*F[1, 1, 3]^3)/18 - 
   (F[1, 1, 1]^2*F[1, 1, 4])/3 + (F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 4])/3 + 
   (2*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4])/9 + (5*F[1, 1, 3]^2*F[1, 1, 4])/36 - 
   (F[1, 1, 2]*F[1, 1, 4]^2)/3 + (5*F[1, 1, 3]*F[1, 1, 4]^2)/36 + 
   (F[1, 1, 2]^2*F[1, 1, 5])/9 - (2*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5])/9 + 
   (F[1, 1, 4]^2*F[1, 1, 5])/36 + (F[1, 1, 1]*F[1, 1, 5]^2)/6 + 
   (F[1, 1, 2]*F[1, 1, 5]^2)/18 - (F[1, 1, 3]*F[1, 1, 5]^2)/6 + 
   (F[1, 1, 4]*F[1, 1, 5]^2)/36 + F[1, 1, 5]^3/9 + 
   (2*F[1, 1, 1]^2*F[1, 1, 6])/9 - (F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 6])/3 - 
   (F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 6])/9 + (F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 6])/
    3 - (F[1, 1, 4]^2*F[1, 1, 6])/9 + (F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 6])/3 - 
   (F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 6])/3 - (F[1, 1, 5]^2*F[1, 1, 6])/3 - 
   (F[1, 1, 1]*F[1, 1, 6]^2)/9 + (F[1, 1, 4]*F[1, 1, 6]^2)/9 + 
   (17*F[1, 1, 6]^3)/27 - (2*F[1, 1, 1]^2*F[1, 1, 7])/9 + 
   (F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 7])/3 - 
   (5*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 7])/9 + 
   (F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 7])/3 + (F[1, 1, 4]^2*F[1, 1, 7])/9 - 
   (F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 7])/3 + (F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 7])/
    3 + (F[1, 1, 5]^2*F[1, 1, 7])/3 + (5*F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 7])/
    9 - (F[1, 1, 2]*F[1, 1, 6]*F[1, 1, 7])/3 - 
   (2*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 7])/9 - 
   (F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 7])/3 - (4*F[1, 1, 6]^2*F[1, 1, 7])/9 + 
   (F[1, 1, 1]*F[1, 1, 7]^2)/18 - (F[1, 1, 3]*F[1, 1, 7]^2)/6 + 
   (F[1, 1, 4]*F[1, 1, 7]^2)/9 + (F[1, 1, 5]*F[1, 1, 7]^2)/3 - 
   (5*F[1, 1, 6]*F[1, 1, 7]^2)/9 + (10*F[1, 1, 7]^3)/27 - 
   (F[1, 1, 1]^2*F[1, 1, 8])/18 + (F[1, 1, 3]^2*F[1, 1, 8])/4 + 
   (F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8])/9 - (F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8])/
    2 + (7*F[1, 1, 4]^2*F[1, 1, 8])/36 - (F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 8])/
    9 + (F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 8])/9 + 
   (F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 8])/3 - (F[1, 1, 6]^2*F[1, 1, 8])/3 + 
   (F[1, 1, 1]*F[1, 1, 7]*F[1, 1, 8])/9 - (F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 8])/
    9 - (F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8])/3 + 
   (F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 8])/3 - (4*F[1, 1, 1]*F[1, 1, 8]^2)/9 + 
   (F[1, 1, 3]*F[1, 1, 8]^2)/4 + (7*F[1, 1, 4]*F[1, 1, 8]^2)/36 - 
   (2*F[1, 1, 6]*F[1, 1, 8]^2)/9 + (2*F[1, 1, 7]*F[1, 1, 8]^2)/9 + 
   (F[1, 1, 2]^2*F[1, 1, 9])/18 - (F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9])/9 - 
   (F[1, 1, 4]^2*F[1, 1, 9])/36 + (F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9])/6 - 
   (F[1, 1, 5]^2*F[1, 1, 9])/12 + (F[1, 1, 2]*F[1, 1, 9]^2)/9 - 
   (F[1, 1, 4]*F[1, 1, 9]^2)/36 - (F[1, 1, 5]*F[1, 1, 9]^2)/12 + 
   (5*F[1, 1, 1]*F[2, 1, 1])/9 + (5*F[1, 1, 3]*F[2, 1, 1])/9 + 
   (F[1, 1, 2]*F[2, 1, 4])/9 + (F[1, 1, 5]*F[2, 1, 4])/9 + 
   (F[1, 1, 3]*F[2, 1, 5])/3 + (F[1, 1, 5]*F[2, 1, 5])/3 + 
   (2*F[1, 1, 1]*F[2, 1, 6])/3 - (2*F[1, 1, 2]*F[2, 1, 6])/3 - 
   (4*F[1, 1, 1]*F[2, 1, 8])/9 + (4*F[1, 1, 4]*F[2, 1, 8])/9 + 
   (2*F[1, 1, 5]*F[2, 1, 8])/3 + (14*F[1, 1, 6]*F[2, 1, 8])/9 + 
   (10*F[1, 1, 7]*F[2, 1, 8])/9 - (2*F[1, 1, 8]*F[2, 1, 8])/9 + 
   (7*F[1, 1, 1]*F[2, 1, 9])/9 + (7*F[1, 1, 8]*F[2, 1, 9])/9 - 
   (4*F[1, 1, 7]*F[2, 1, 10])/9 - (4*F[1, 1, 8]*F[2, 1, 10])/9 - 
   (F[1, 1, 2]*F[2, 1, 11])/9 - (F[1, 1, 9]*F[2, 1, 11])/9 - 
   (17*F[1, 1, 1]*tci[1, 1]^2)/18 - (F[1, 1, 2]*tci[1, 1]^2)/18 + 
   (95*F[1, 1, 3]*tci[1, 1]^2)/108 - (F[1, 1, 4]*tci[1, 1]^2)/18 + 
   (7*F[1, 1, 5]*tci[1, 1]^2)/108 - (4*F[1, 1, 6]*tci[1, 1]^2)/9 - 
   (19*F[1, 1, 7]*tci[1, 1]^2)/27 + (11*F[1, 1, 8]*tci[1, 1]^2)/108 - 
   (F[1, 1, 9]*tci[1, 1]^2)/27 + (2*F[1, 2, 3]*tci[1, 1]^2)/3 + 
   (F[1, 2, 7]*tci[1, 1]^2)/3 + (4*F[1, 2, 8]*tci[1, 1]^2)/9 - 
   (F[1, 1, 1]^2*tci[1, 2])/3 - (F[1, 1, 1]*F[1, 1, 2]*tci[1, 2])/3 + 
   (F[1, 1, 2]^2*tci[1, 2])/6 + (7*F[1, 1, 1]*F[1, 1, 3]*tci[1, 2])/9 + 
   (F[1, 1, 2]*F[1, 1, 3]*tci[1, 2])/3 - (5*F[1, 1, 3]^2*tci[1, 2])/6 + 
   F[1, 1, 1]*F[1, 1, 4]*tci[1, 2] - (F[1, 1, 2]*F[1, 1, 4]*tci[1, 2])/3 - 
   (5*F[1, 1, 3]*F[1, 1, 4]*tci[1, 2])/18 - (F[1, 1, 4]^2*tci[1, 2])/3 + 
   (2*F[1, 1, 2]*F[1, 1, 5]*tci[1, 2])/9 + (F[1, 1, 3]*F[1, 1, 5]*tci[1, 2])/
    3 - (F[1, 1, 4]*F[1, 1, 5]*tci[1, 2])/18 - (F[1, 1, 5]^2*tci[1, 2])/36 - 
   (2*F[1, 1, 1]*F[1, 1, 6]*tci[1, 2])/9 + 
   (2*F[1, 1, 4]*F[1, 1, 6]*tci[1, 2])/9 + (F[1, 1, 6]^2*tci[1, 2])/3 + 
   (8*F[1, 1, 1]*F[1, 1, 7]*tci[1, 2])/9 - 
   (2*F[1, 1, 2]*F[1, 1, 7]*tci[1, 2])/3 + 
   (4*F[1, 1, 4]*F[1, 1, 7]*tci[1, 2])/9 - 
   (2*F[1, 1, 6]*F[1, 1, 7]*tci[1, 2])/3 + (4*F[1, 1, 7]^2*tci[1, 2])/9 + 
   (8*F[1, 1, 1]*F[1, 1, 8]*tci[1, 2])/9 - (F[1, 1, 3]*F[1, 1, 8]*tci[1, 2])/
    2 - (7*F[1, 1, 4]*F[1, 1, 8]*tci[1, 2])/18 + 
   (4*F[1, 1, 6]*F[1, 1, 8]*tci[1, 2])/9 + (F[1, 1, 2]*F[1, 1, 9]*tci[1, 2])/
    9 + (F[1, 1, 4]*F[1, 1, 9]*tci[1, 2])/18 - 
   (F[1, 1, 5]*F[1, 1, 9]*tci[1, 2])/6 + (F[1, 1, 9]^2*tci[1, 2])/36 - 
   (2*F[1, 1, 1]*F[1, 2, 3]*tci[1, 2])/3 + 
   (2*F[1, 1, 2]*F[1, 2, 3]*tci[1, 2])/3 - (F[1, 1, 3]*F[1, 2, 7]*tci[1, 2])/
    3 - (F[1, 1, 5]*F[1, 2, 7]*tci[1, 2])/3 - 
   (4*F[1, 1, 7]*F[1, 2, 8]*tci[1, 2])/9 - 
   (4*F[1, 1, 8]*F[1, 2, 8]*tci[1, 2])/9 - (10*F[2, 1, 1]*tci[1, 2])/9 - 
   (F[2, 1, 5]*tci[1, 2])/3 - (2*F[2, 1, 6]*tci[1, 2])/3 + 
   (2*F[2, 1, 8]*tci[1, 2])/9 - (14*F[2, 1, 9]*tci[1, 2])/9 + 
   (4*F[2, 1, 10]*tci[1, 2])/9 - (2*tci[1, 1]^2*tci[1, 2])/27 + 
   (29*tci[1, 1]^2*tcr[1, 1])/36 + (tci[1, 2]*tcr[1, 1]^2)/6 - 
   (4*tcr[1, 1]^3)/9 - (17*tci[1, 1]^2*tcr[1, 2])/18 + 
   (tci[1, 2]*tcr[1, 1]*tcr[1, 2])/3 + (2*tcr[1, 2]^3)/3 + 
   (7*tci[1, 2]*tcr[2, 1])/3 - (7*tcr[1, 1]*tcr[2, 1])/3 - 2*tcr[3, 1] - 
   tcr[3, 2]/2 + (35*tcr[3, 3])/12)


==> anc/qg_W02_nfCF.m <==
(-19/162 + F[1, 1, 2]/18)*r[-144*q1 + 251*q10 + 36*q17 + 716*q2 + 36*q25 - 
    161*q3 - 161*q5 - 573*q7 - 36*q8 - 18*q9 - 54*q19*q2*s12 + 
    54*q2*q25*s12 - 36*q17*q3*s12 - 54*q19*q3*s12 - 537*q2*q3*s12 - 
    18*q25*q4*s12 - 18*q17*q5*s12 - 161*q3*q5*s12 + 36*q4*q5*s12 + 
    36*q17*q7*s12 + 36*q19*q7*s12 + 412*q2*q7*s12 + 161*q3*q7*s12 - 
    179*q5*q7*s12 + 18*q2*q8*s12 - 18*q7*q8*s12 - 18*q25*q3*q4*s12^2 - 
    18*q19*q2*q7*s12^2 - 179*q2*q3*q7*s12^2 - 179*q3*q5*q7*s12^2 + 
    18*q2*q7*q8*s12^2 + 502*q1*q10*s23 + 54*q1*q17*s23 + 54*q1*q19*s23 - 
    36*q10*q19*s23 + 36*q1*q25*s23 - 197*q10*q3*s23 + 18*q17*q3*s23 + 
    54*q19*q3*s23 - 18*q25*q3*s23 + 36*q25*q4*s23 + 18*q3*q4*s23 - 
    18*q1*q5*s23 - 358*q10*q5*s23 - 107*q3*q5*s23 - 36*q4*q5*s23 + 
    18*q1*q9*s23 + 36*q17*q3^2*s12*s23 - 18*q25*q3*q4*s12*s23 - 
    36*q3^2*q4*s12*s23 + 36*q25*q4^2*s12*s23 + 18*q17*q3*q5*s12*s23 + 
    18*q3*q4*q5*s12*s23 - 36*q4^2*q5*s12*s23 - 18*q25*q3*q4^2*s12^2*s23 + 
    18*q3*q4^2*q5*s12^2*s23 + 18*q1*q10*q19*s23^2 - 179*q1*q10*q5*s23^2 - 
    179*q10*q3*q5*s23^2 + 18*q17*q3*q5*s23^2 - 18*q3*q4*q5*s23^2 - 
    18*q17*q3^2*q5*s12*s23^2 + 18*q3^2*q4*q5*s12*s23^2 - 18*q1*q18*s34 - 
    36*q10*q18*s34 - 197*q1*q2*s34 - 36*q10*q2*s34 + 54*q12*q2*s34 + 
    54*q18*q2*s34 - 18*q1*q23*s34 - 36*q2*q23*s34 + 18*q1*q25*s34 - 
    54*q2*q25*s34 - 54*q18*q4*s34 + 36*q25*q4*s34 + 161*q1*q5*s34 - 
    358*q10*q5*s34 + 54*q2*q5*s34 - 36*q4*q5*s34 - 17*q10*q7*s34 - 
    54*q12*q7*s34 - 233*q2*q7*s34 - 54*q23*q7*s34 + 36*q4*q7*s34 - 
    179*q5*q7*s34 - 18*q1*q25*q4*s23*s34 - 18*q25*q4^2*s23*s34 + 
    18*q1*q4*q5*s23*s34 + 18*q4^2*q5*s23*s34 + 18*q1^2*q23*s34^2 - 
    18*q2^2*q23*s34^2 - 18*q10*q18*q4*s34^2 - 179*q10*q2*q5*s34^2 - 
    18*q1*q23*q5*s34^2 + 18*q10*q4*q7*s34^2 - 179*q10*q5*q7*s34^2 + 
    18*q1^2*q8*s34^2 + 18*q2^2*q9*s34^2 - 842*q1*q10*s45 + 54*q1*q12*s45 - 
    36*q1*q18*s45 - 18*q10*q18*s45 + 18*q10*q19*s45 - 304*q1*q2*s45 - 
    358*q10*q2*s45 - 36*q12*q2*s45 + 54*q18*q2*s45 + 36*q1*q23*s45 - 
    36*q2*q23*s45 - 358*q10*q3*s45 + 54*q18*q3*s45 + 537*q2*q3*s45 - 
    161*q1*q5*s45 + 54*q12*q5*s45 - 358*q3*q5*s45 - 554*q10*q7*s45 - 
    18*q12*q7*s45 + 36*q17*q7*s45 - 18*q19*q7*s45 - 698*q3*q7*s45 - 
    358*q5*q7*s45 + 36*q1*q8*s45 - 18*q3*q8*s45 - 18*q7*q8*s45 + 
    36*q2*q9*s45 - 18*q5*q9*s45 - 18*q17*q5*q7*s12*s45 - 
    161*q3*q5*q7*s12*s45 + 18*q17*q7^2*s12*s45 - 18*q7^2*q8*s12*s45 + 
    519*q1*q10*q5*s23*s45 - 161*q10*q3*q5*s23*s45 + 18*q1^2*q23*s34*s45 + 
    36*q2^2*q23*s34*s45 - 197*q1*q2*q5*s34*s45 + 161*q10*q2*q5*s34*s45 + 
    54*q12*q2*q5*s34*s45 - 18*q1*q23*q5*s34*s45 + 18*q2*q23*q5*s34*s45 - 
    519*q10*q5*q7*s34*s45 - 18*q12*q5*q7*s34*s45 + 18*q1^2*q8*s34*s45 - 
    36*q2^2*q9*s34*s45 - 36*q2*q5*q9*s34*s45 - 18*q2^2*q23*q5*s34^2*s45 + 
    18*q2^2*q5*q9*s34^2*s45 + 376*q1*q10*q2*s45^2 - 18*q1*q18*q3*s45^2 - 
    179*q1*q2*q3*s45^2 - 698*q1*q10*q5*s45^2 + 179*q1*q2*q5*s45^2 - 
    358*q10*q2*q5*s45^2 - 18*q12*q2*q5*s45^2 - 358*q10*q3*q5*s45^2 - 
    698*q10*q3*q7*s45^2 - 698*q10*q5*q7*s45^2 - 358*q3*q5*q7*s45^2 + 
    18*q1*q3*q8*s45^2 + 18*q2*q5*q9*s45^2 + 18*q12*q2*q5^2*s34*s45^2 - 
    18*q2*q5^2*q9*s34*s45^2 + 358*q1*q10*q2*q5*s45^3 - 
    358*q10*q3*q5*q7*s45^3 - 215*q1*q10*s51 + 54*q1*q12*s51 - 54*q1*q17*s51 + 
    54*q1*q18*s51 - 54*q10*q18*s51 - 18*q1*q19*s51 - 36*q10*q19*s51 + 
    376*q1*q2*s51 - 179*q10*q2*s51 - 18*q12*q2*s51 + 18*q19*q2*s51 + 
    36*q1*q23*s51 + 18*q2*q23*s51 + 18*q1*q25*s51 + 54*q1*q3*s51 - 
    179*q10*q3*s51 - 36*q17*q3*s51 - 537*q2*q3*s51 + 36*q10*q4*s51 - 
    54*q12*q4*s51 - 430*q1*q7*s51 - 71*q10*q7*s51 - 36*q12*q7*s51 + 
    18*q17*q7*s51 + 36*q19*q7*s51 + 824*q2*q7*s51 + 54*q23*q7*s51 + 
    340*q3*q7*s51 - 36*q10*q9*s51 - 54*q25*q9*s51 + 18*q17*q2*q3*s12*s51 - 
    18*q17*q3^2*s12*s51 + 18*q3^2*q4*s12*s51 - 18*q17*q2*q7*s12*s51 - 
    54*q19*q2*q7*s12*s51 - 519*q2*q3*q7*s12*s51 - 18*q17*q7^2*s12*s51 + 
    18*q7^2*q8*s12*s51 + 18*q19*q2^2*q7*s12^2*s51 - 18*q2^2*q7*q8*s12^2*s51 + 
    54*q1*q10*q19*s23*s51 - 54*q1*q10*q9*s23*s51 - 54*q1*q25*q9*s23*s51 + 
    18*q10*q3*q9*s23*s51 + 18*q25*q3*q9*s23*s51 - 18*q1^2*q10*q19*s23^2*s51 - 
    18*q1^2*q10*q9*s23^2*s51 - 36*q1^2*q23*s34*s51 + 36*q2^2*q23*s34*s51 + 
    18*q1*q18*q4*s34*s51 - 54*q10*q18*q4*s34*s51 - 18*q10*q2*q4*s34*s51 + 
    18*q12*q2*q4*s34*s51 - 197*q1*q2*q7*s34*s51 - 18*q1*q4*q7*s34*s51 + 
    108*q10*q4*q7*s34*s51 - 54*q12*q4*q7*s34*s51 - 36*q1^2*q8*s34*s51 - 
    36*q2^2*q9*s34*s51 - 18*q10*q18*q4^2*s34^2*s51 + 
    18*q10*q4^2*q7*s34^2*s51 + 197*q1*q10*q2*s45*s51 + 
    18*q10*q19*q2*s45*s51 - 36*q1^2*q23*s45*s51 - 18*q2^2*q23*s45*s51 + 
    54*q1*q18*q3*s45*s51 - 18*q10*q18*q3*s45*s51 + 161*q1*q2*q3*s45*s51 - 
    18*q1*q23*q3*s45*s51 + 18*q2*q23*q3*s45*s51 - 18*q1*q19*q7*s45*s51 - 
    197*q1*q3*q7*s45*s51 - 519*q10*q3*q7*s45*s51 - 36*q1^2*q8*s45*s51 - 
    36*q1*q3*q8*s45*s51 + 18*q2^2*q9*s45*s51 + 18*q1*q18*q3^2*s45^2*s51 - 
    18*q1*q3^2*q8*s45^2*s51 + 18*q10*q19*q2*s51^2 + 18*q1^2*q23*s51^2 - 
    18*q2^2*q23*s51^2 - 358*q1*q2*q3*s51^2 + 18*q2*q23*q3*s51^2 - 
    18*q1*q19*q7*s51^2 + 376*q1*q2*q7*s51^2 - 18*q17*q2*q7*s51^2 + 
    179*q1*q3*q7*s51^2 - 179*q10*q3*q7*s51^2 - 698*q2*q3*q7*s51^2 + 
    18*q10*q4*q7*s51^2 - 18*q12*q4*q7*s51^2 + 18*q1^2*q8*s51^2 - 
    18*q1*q10*q9*s51^2 + 18*q2^2*q9*s51^2 - 18*q1*q25*q9*s51^2 + 
    18*q17*q2*q7^2*s12*s51^2 - 18*q2*q7^2*q8*s12*s51^2 + 
    18*q1*q10*q9^2*s23*s51^2 + 18*q1*q25*q9^2*s23*s51^2 + 
    18*q10*q4^2*q7*s34*s51^2 - 18*q12*q4^2*q7*s34*s51^2 + 
    18*q1^2*q23*q3*s45*s51^2 + 18*q1^2*q3*q8*s45*s51^2 - 
    358*q1*q2*q3*q7*s51^3] + ((2*F[1, 1, 2])/9 - (2*F[1, 1, 7])/9)*
  r[6*q1 - 12*q10 + 16*q13 + 35*q2 + 32*q20 - 6*q3 + 6*q4 - 117*q5 - 28*q7 - 
    12*q9 + 16*q13*q2*s12 + 28*q2*q3*s12 + 19*q3^2*s12 + 6*q3*q4*s12 - 
    32*q13*q5*s12 - 44*q3*q5*s12 - 22*q3*q7*s12 - 19*q3^2*q5*s12^2 + 
    16*q13*q2*q7*s12^2 - 16*q2*q3*q7*s12^2 + 19*q3^2*q7*s12^2 - 
    6*q1*q10*s23 + 41*q1*q5*s23 - 152*q10*q5*s23 - 41*q3*q5*s23 + 
    6*q4*q5*s23 - 19*q3^2*q5*s12*s23 - 6*q3*q4*q5*s12*s23 + 19*q1^2*s34 + 
    16*q1*q13*s34 + 60*q10*q2*s34 + 16*q1*q5*s34 - 152*q10*q5*s34 + 
    32*q13*q5*s34 - 66*q10*q7*s34 - 6*q2*q9*s34 + 19*q1^2*q5*s23*s34 + 
    19*q1^2*s45 - 67*q1*q10*s45 + 32*q1*q13*s45 + 35*q1*q2*s45 - 
    111*q10*q2*s45 + 16*q13*q2*s45 - 38*q2^2*s45 - 79*q10*q3*s45 - 
    44*q2*q3*s45 - 19*q3^2*s45 - 117*q1*q5*s45 + 32*q13*q5*s45 + 
    3*q2*q5*s45 - 76*q3*q5*s45 - 243*q10*q7*s45 - 158*q3*q7*s45 - 
    60*q5*q7*s45 - 38*q7^2*s45 + 6*q2*q9*s45 - 19*q3^2*q5*s12*s45 - 
    38*q3^2*q7*s12*s45 - 60*q3*q5*q7*s12*s45 - 19*q3^2*q5*q7*s12^2*s45 - 
    19*q1^2*q5*s23*s45 + 60*q1*q10*q5*s23*s45 - 60*q10*q3*q5*s23*s45 - 
    19*q3^2*q5*s23*s45 - 19*q1^2*q2*s34*s45 - 38*q10*q2^2*s34*s45 - 
    38*q1^2*q5*s34*s45 - 16*q1*q2*q5*s34*s45 + 60*q10*q2*q5*s34*s45 - 
    60*q10*q5*q7*s34*s45 - 38*q10*q7^2*s34*s45 - 6*q2*q5*q9*s34*s45 + 
    19*q1^2*q10*s45^2 - 19*q1^2*q2*s45^2 + 130*q1*q10*q2*s45^2 - 
    16*q1*q13*q2*s45^2 + 38*q10*q2^2*s45^2 - 19*q10*q3^2*s45^2 + 
    38*q1^2*q5*s45^2 - 155*q1*q10*q5*s45^2 + 95*q1*q2*q5*s45^2 - 
    95*q10*q2*q5*s45^2 - 95*q10*q3*q5*s45^2 - 19*q3^2*q5*s45^2 - 
    212*q10*q3*q7*s45^2 - 38*q3^2*q7*s45^2 - 155*q10*q5*q7*s45^2 - 
    95*q3*q5*q7*s45^2 - 95*q10*q7^2*s45^2 - 57*q3*q7^2*s45^2 - 
    19*q5*q7^2*s45^2 - 19*q3^2*q5*q7*s12*s45^2 - 19*q3*q5*q7^2*s12*s45^2 - 
    19*q1^2*q10*q5*s23*s45^2 - 19*q10*q3^2*q5*s23*s45^2 + 
    19*q1^2*q2*q5*s34*s45^2 - 19*q10*q2^2*q5*s34*s45^2 - 
    19*q10*q5*q7^2*s34*s45^2 - 19*q1^2*q10*q2*s45^3 - 38*q1*q10*q2^2*s45^3 + 
    38*q1^2*q10*q5*s45^3 - 19*q1^2*q2*q5*s45^3 + 114*q1*q10*q2*q5*s45^3 - 
    19*q1*q2^2*q5*s45^3 + 19*q10*q2^2*q5*s45^3 - 19*q10*q3^2*q5*s45^3 - 
    38*q10*q3^2*q7*s45^3 - 114*q10*q3*q5*q7*s45^3 - 19*q3^2*q5*q7*s45^3 - 
    57*q10*q3*q7^2*s45^3 - 38*q10*q5*q7^2*s45^3 - 19*q3*q5*q7^2*s45^3 - 
    19*q1^2*q10*q2*q5*s45^4 - 19*q1*q10*q2^2*q5*s45^4 - 
    19*q10*q3^2*q5*q7*s45^4 - 19*q10*q3*q5*q7^2*s45^4 - 19*q1*q2*s51 - 
    16*q10*q2*s51 - 32*q13*q2*s51 - 19*q2^2*s51 + 22*q2*q3*s51 - 
    16*q20*q3*s51 + 44*q1*q7*s51 - 88*q10*q7*s51 - 3*q2*q7*s51 - 
    22*q3*q7*s51 - 32*q10*q8*s51 + 32*q20*q8*s51 + 6*q2*q9*s51 - 
    48*q13*q2^2*s12*s51 + 29*q2^2*q3*s12*s51 - 38*q2*q3^2*s12*s51 + 
    16*q13*q2*q7*s12*s51 - 10*q2*q3*q7*s12*s51 + 38*q3^2*q7*s12*s51 - 
    16*q13*q2^2*q7*s12^2*s51 + 16*q2^2*q3*q7*s12^2*s51 - 
    19*q2*q3^2*q7*s12^2*s51 + 6*q1*q10*q9*s23*s51 + 19*q1^2*q2*s34*s51 - 
    19*q10*q2^2*s34*s51 - 16*q1*q2*q20*s34*s51 - 6*q10*q4*q7*s34*s51 - 
    19*q10*q7^2*s34*s51 + 19*q1^2*q2*s45*s51 + 16*q1*q10*q2*s45*s51 + 
    16*q1*q13*q2*s45*s51 + 19*q10*q2^2*s45*s51 + 48*q13*q2^2*s45*s51 - 
    10*q2^2*q3*s45*s51 + 16*q1*q20*q3*s45*s51 + 19*q2*q3^2*s45*s51 - 
    16*q1*q3*q7*s45*s51 - 98*q10*q3*q7*s45*s51 - 19*q3^2*q7*s45*s51 - 
    76*q10*q7^2*s45*s51 - 19*q1*q10*q2^2*s45^2*s51 - 
    16*q1*q13*q2^2*s45^2*s51 - 3*q1*q2^2*q3*s45^2*s51 - 
    19*q10*q3^2*q7*s45^2*s51 - 57*q10*q3*q7^2*s45^2*s51 - 19*q1^2*q2*s51^2 - 
    16*q13*q2^2*s51^2 + 32*q1^2*q20*s51^2 + 16*q2^2*q3*s51^2 - 
    19*q2*q3^2*s51^2 - 13*q1^2*q7*s51^2 - 3*q1*q2*q7*s51^2 + 
    6*q2*q3*q7*s51^2 + 19*q3^2*q7*s51^2 + 19*q1*q7^2*s51^2 - 
    19*q10*q7^2*s51^2 - 32*q13*q2^2*q7*s12*s51^2 + 32*q2^2*q3*q7*s12*s51^2 - 
    38*q2*q3^2*q7*s12*s51^2 + 16*q1^2*q2*q20*s34*s51^2 + 
    3*q1^2*q2*q7*s34*s51^2 + 16*q1^2*q20*q3*s45*s51^2 - 
    16*q1^2*q3*q7*s45*s51^2 + 19*q1*q3*q7^2*s45*s51^2 - 
    19*q10*q3*q7^2*s45*s51^2 - 16*q1^2*q2*q20*s51^3 - 3*q1^2*q2*q7*s51^3 - 
    16*q13*q2^2*q7*s51^3 + 16*q2^2*q3*q7*s51^3 - 19*q2*q3^2*q7*s51^3] + 
 (-F[1, 1, 2]/9 + F[1, 1, 9]/9)*r[71*q1 + 37*q10 + 64*q16 - 76*q2 + 76*q23 + 
    57*q25 + 26*q3 + 6*q4 + 121*q5 + 27*q7 + 89*q8 - 190*q9 + 
    101*q2*q25*s12 - 57*q25^2*s12 + 12*q25*q3*s12 - 14*q25*q4*s12 + 
    6*q3*q4*s12 - 31*q4*q5*s12 + 63*q2*q7*s12 - 14*q3*q7*s12 + 32*q7*q8*s12 - 
    6*q2*q25*q3*s12^2 - 57*q25*q3*q4*s12^2 + 6*q3*q4*q5*s12^2 - 
    6*q2*q3*q7*s12^2 + 6*q3*q5*q7*s12^2 - 128*q1*q10*s23 - 38*q10^2*s23 - 
    52*q1*q25*s23 - 38*q25^2*s23 - 89*q10*q3*s23 + 12*q23*q3*s23 - 
    89*q25*q3*s23 + 44*q25*q4*s23 + 159*q1*q5*s23 + 38*q10*q5*s23 - 
    12*q23*q5*s23 + 33*q3*q5*s23 - 76*q4*q5*s23 - 88*q10*q9*s23 - 
    12*q25*q9*s23 + 19*q25^2*q4*s12*s23 - 89*q25*q3*q4*s12*s23 + 
    114*q25*q4^2*s12*s23 + 45*q3*q4*q5*s12*s23 - 114*q4^2*q5*s12*s23 + 
    38*q4*q5^2*s12*s23 + 19*q25^2*q3*q4*s12^2*s23 - 
    51*q25*q3*q4^2*s12^2*s23 + 51*q3*q4^2*q5*s12^2*s23 - 38*q1*q25^2*s23^2 - 
    38*q10^2*q3*s23^2 + 19*q25^2*q3*s23^2 + 57*q1*q25*q4*s23^2 - 
    38*q25^2*q4*s23^2 - 57*q25*q3*q4*s23^2 + 38*q25*q4^2*s23^2 - 
    57*q1*q10*q5*s23^2 + 95*q10*q3*q5*s23^2 - 12*q23*q3*q5*s23^2 - 
    57*q1*q4*q5*s23^2 + 57*q3*q4*q5*s23^2 - 38*q4^2*q5*s23^2 + 
    38*q1*q5^2*s23^2 + 38*q4*q5^2*s23^2 + 57*q1*q10*q9*s23^2 + 
    57*q1*q25*q9*s23^2 - 76*q10*q3*q9*s23^2 - 76*q25*q3*q9*s23^2 + 
    19*q25^2*q3*q4*s12*s23^2 - 38*q25^2*q4^2*s12*s23^2 - 
    19*q25*q3*q4^2*s12*s23^2 - 38*q25*q4^3*s12*s23^2 + 
    19*q3*q4^2*q5*s12*s23^2 + 38*q4^3*q5*s12*s23^2 + 
    19*q25^2*q3*q4^2*s12^2*s23^2 + 19*q25*q3*q4^3*s12^2*s23^2 - 
    19*q3*q4^3*q5*s12^2*s23^2 + 38*q1^2*s34 + 38*q10^2*s34 - 32*q1*q16*s34 + 
    114*q10*q2*s34 - 32*q16*q2*s34 - 95*q1*q23*s34 + 46*q2*q23*s34 + 
    114*q23^2*s34 - 32*q1*q25*s34 + 21*q2*q25*s34 + 57*q25^2*s34 + 
    38*q10*q4*s34 + 38*q25*q4*s34 + 78*q1*q5*s34 - 52*q10*q5*s34 - 
    32*q16*q5*s34 - 6*q23*q5*s34 - 51*q4*q5*s34 + 76*q5^2*s34 + 
    102*q10*q7*s34 - 64*q16*q7*s34 + q2*q7*s34 + 52*q23*q7*s34 + 
    32*q4*q7*s34 - 63*q1*q8*s34 - 76*q10*q9*s34 - 192*q2*q9*s34 + 
    33*q25*q9*s34 + 38*q5*q9*s34 - 19*q1*q25^2*s23*s34 + 
    45*q1*q25*q4*s23*s34 - 38*q25^2*q4*s23*s34 - 63*q25*q4^2*s23*s34 + 
    38*q1^2*q5*s23*s34 - 45*q1*q4*q5*s23*s34 + 63*q4^2*q5*s23*s34 + 
    114*q1*q5^2*s23*s34 - 38*q4*q5^2*s23*s34 + 19*q1*q25^2*q4*s23^2*s34 - 
    19*q1*q25*q4^2*s23^2*s34 + 19*q25^2*q4^2*s23^2*s34 + 
    19*q25*q4^3*s23^2*s34 + 19*q1*q4^2*q5*s23^2*s34 - 19*q4^3*q5*s23^2*s34 - 
    38*q1*q4*q5^2*s23^2*s34 + 38*q10^2*q2*s34^2 - 32*q10*q2^2*s34^2 + 
    32*q16*q2^2*s34^2 + 63*q1^2*q23*s34^2 + 26*q2^2*q23*s34^2 - 
    38*q1*q23^2*s34^2 + 19*q2*q23^2*s34^2 - 38*q1^2*q5*s34^2 - 
    58*q10*q2*q5*s34^2 + 64*q1*q23*q5*s34^2 + 6*q2*q23*q5*s34^2 + 
    19*q23^2*q5*s34^2 + 45*q10*q4*q7*s34^2 + 6*q10*q5*q7*s34^2 - 
    6*q23*q5*q7*s34^2 - 13*q1^2*q8*s34^2 - 26*q2^2*q9*s34^2 + 
    45*q2*q5*q9*s34^2 + 19*q1^3*q23*s34^3 + 19*q1^2*q23^2*s34^3 - 
    38*q1^2*q23*q5*s34^3 - 19*q1*q23^2*q5*s34^3 + 19*q1^3*q8*s34^3 + 
    38*q1^2*s45 + q1*q10*s45 + 64*q1*q16*s45 - 64*q10*q2*s45 + 
    64*q16*q2*s45 + 6*q1*q23*s45 - 6*q2*q23*s45 + 32*q10*q3*s45 - 
    12*q23*q3*s45 - 230*q1*q5*s45 + 287*q10*q5*s45 - 24*q23*q5*s45 - 
    6*q3*q5*s45 + 115*q10*q7*s45 - 6*q23*q7*s45 + 14*q3*q7*s45 - 
    108*q1*q8*s45 - 13*q7*q8*s45 + 152*q2*q9*s45 - 38*q1^2*q5*s23*s45 + 
    197*q1*q10*q5*s23*s45 + 114*q10^2*q5*s23*s45 + 45*q10*q3*q5*s23*s45 - 
    12*q23*q3*q5*s23*s45 - 114*q1*q5^2*s23*s45 + 114*q10*q5^2*s23*s45 + 
    38*q10^2*q3*q5*s23^2*s45 + 38*q1*q10*q5^2*s23^2*s45 + 
    6*q10*q2^2*s34*s45 + 32*q16*q2^2*s34*s45 + 139*q1^2*q23*s34*s45 - 
    83*q2^2*q23*s34*s45 - 57*q2*q23^2*s34*s45 - 76*q1^2*q5*s34*s45 + 
    114*q10^2*q5*s34*s45 - 7*q1*q2*q5*s34*s45 + 58*q10*q2*q5*s34*s45 + 
    32*q16*q2*q5*s34*s45 + 7*q1*q23*q5*s34*s45 - 7*q2*q23*q5*s34*s45 - 
    114*q1*q5^2*s34*s45 + 114*q10*q5^2*s34*s45 + 18*q10*q5*q7*s34*s45 - 
    18*q23*q5*q7*s34*s45 + 13*q10*q7^2*s34*s45 - 13*q23*q7^2*s34*s45 + 
    25*q1^2*q8*s34*s45 + 45*q2^2*q9*s34*s45 - 76*q2*q5*q9*s34*s45 + 
    38*q1^3*q23*s34^2*s45 + 38*q2^3*q23*s34^2*s45 + 38*q1^2*q23^2*s34^2*s45 - 
    38*q2^2*q23^2*s34^2*s45 + 38*q10^2*q2*q5*s34^2*s45 - 
    32*q10*q2^2*q5*s34^2*s45 + 32*q16*q2^2*q5*s34^2*s45 - 
    76*q1^2*q23*q5*s34^2*s45 + 26*q2^2*q23*q5*s34^2*s45 - 
    38*q1*q23^2*q5*s34^2*s45 + 19*q2*q23^2*q5*s34^2*s45 + 
    38*q10*q2*q5^2*s34^2*s45 + 38*q1^3*q8*s34^2*s45 - 38*q2^3*q9*s34^2*s45 - 
    26*q2^2*q5*q9*s34^2*s45 + 38*q1^2*q10*s45^2 + 102*q1*q10*q2*s45^2 - 
    96*q1*q16*q2*s45^2 - 6*q10*q2^2*s45^2 - 32*q16*q2^2*s45^2 + 
    76*q1^2*q23*s45^2 + 76*q2^2*q23*s45^2 + 38*q1*q23^2*s45^2 - 
    38*q2*q23^2*s45^2 + 57*q1*q2*q3*s45^2 + 57*q1*q23*q3*s45^2 - 
    57*q2*q23*q3*s45^2 + 76*q1^2*q5*s45^2 - 306*q1*q10*q5*s45^2 + 
    71*q1*q2*q5*s45^2 - 128*q10*q2*q5*s45^2 - 57*q1*q23*q5*s45^2 + 
    57*q2*q23*q5*s45^2 + 6*q10*q3*q5*s45^2 - 12*q23*q3*q5*s45^2 + 
    114*q1*q5^2*s45^2 - 114*q10*q5^2*s45^2 + 38*q10*q3*q7*s45^2 - 
    24*q23*q3*q7*s45^2 + 18*q10*q5*q7*s45^2 - 24*q23*q5*q7*s45^2 - 
    6*q3*q5*q7*s45^2 + 13*q10*q7^2*s45^2 - 13*q23*q7^2*s45^2 + 
    38*q1^2*q8*s45^2 - 38*q2^2*q9*s45^2 - 38*q1^2*q10*q5*s23*s45^2 - 
    114*q1*q10*q5^2*s23*s45^2 + 19*q1^3*q23*s34*s45^2 - 
    38*q2^3*q23*s34*s45^2 + 19*q1^2*q23^2*s34*s45^2 + 
    38*q2^2*q23^2*s34*s45^2 - 38*q1^2*q23*q5*s34*s45^2 - 
    38*q2^2*q23*q5*s34*s45^2 - 19*q1*q23^2*q5*s34*s45^2 + 
    19*q2*q23^2*q5*s34*s45^2 + 38*q1*q2*q5^2*s34*s45^2 - 
    38*q10*q2*q5^2*s34*s45^2 + 19*q1^3*q8*s34*s45^2 + 38*q2^3*q9*s34*s45^2 + 
    38*q2^2*q5*q9*s34*s45^2 + 19*q2^3*q23*q5*s34^2*s45^2 - 
    19*q2^2*q23^2*q5*s34^2*s45^2 - 19*q2^3*q5*q9*s34^2*s45^2 - 
    38*q1^2*q10*q2*s45^3 + 6*q1*q10*q2^2*s45^3 + 32*q1*q16*q2^2*s45^3 + 
    76*q1^2*q10*q5*s45^3 - 38*q1^2*q2*q5*s45^3 + 166*q1*q10*q2*q5*s45^3 + 
    114*q1*q10*q5^2*s45^3 - 38*q1*q2*q5^2*s45^3 + 38*q10*q2*q5^2*s45^3 + 
    6*q10*q3*q5*q7*s45^3 - 12*q23*q3*q5*q7*s45^3 - 38*q1^2*q10*q2*q5*s45^4 - 
    38*q1*q10*q2*q5^2*s45^4 - 77*q1*q10*s51 + 58*q1*q23*s51 - 89*q2*q23*s51 - 
    114*q23^2*s51 - 20*q1*q25*s51 + 68*q2*q25*s51 + 26*q2*q3*s51 - 
    6*q23*q3*s51 + 12*q25*q3*s51 - 12*q1*q7*s51 + 26*q10*q7*s51 + 
    62*q2*q7*s51 + 70*q23*q7*s51 - 14*q3*q7*s51 + 96*q1*q8*s51 - 
    38*q2*q8*s51 + 45*q7*q8*s51 + 38*q1*q9*s51 + 103*q10*q9*s51 + 
    114*q2*q9*s51 + 20*q25*q9*s51 - 13*q2^2*q25*s12*s51 - 
    18*q2*q25*q3*s12*s51 - 13*q2^2*q7*s12*s51 + 14*q2*q3*q7*s12*s51 - 
    32*q2*q7*q8*s12*s51 - 19*q1*q25^2*s23*s51 + 135*q1*q10*q9*s23*s51 + 
    38*q10^2*q9*s23*s51 + 59*q1*q25*q9*s23*s51 + 57*q25^2*q9*s23*s51 + 
    89*q10*q3*q9*s23*s51 + 89*q25*q3*q9*s23*s51 + 12*q10*q9^2*s23*s51 + 
    12*q25*q9^2*s23*s51 + 57*q1*q25^2*q9*s23^2*s51 + 
    38*q10^2*q3*q9*s23^2*s51 - 19*q25^2*q3*q9*s23^2*s51 + 
    19*q1*q10*q9^2*s23^2*s51 + 19*q1*q25*q9^2*s23^2*s51 + 
    19*q10*q3*q9^2*s23^2*s51 + 19*q25*q3*q9^2*s23^2*s51 + 
    6*q10*q2^2*s34*s51 + 32*q16*q2^2*s34*s51 - 57*q1^2*q23*s34*s51 - 
    45*q2^2*q23*s34*s51 + 76*q1*q23^2*s34*s51 - 76*q2*q23^2*s34*s51 - 
    6*q1*q2*q25*s34*s51 + 13*q2^2*q25*s34*s51 - 6*q1*q2*q7*s34*s51 + 
    13*q2^2*q7*s34*s51 + 32*q10*q4*q7*s34*s51 + 13*q10*q7^2*s34*s51 - 
    13*q23*q7^2*s34*s51 - 19*q1^2*q8*s34*s51 + 7*q2^2*q9*s34*s51 - 
    38*q1^3*q23*s34^2*s51 + 19*q2^3*q23*s34^2*s51 - 38*q1^2*q23^2*s34^2*s51 - 
    19*q2^2*q23^2*s34^2*s51 - 38*q1^3*q8*s34^2*s51 - 19*q2^3*q9*s34^2*s51 - 
    32*q1*q16*q2*s45*s51 - 6*q10*q2^2*s45*s51 - 32*q16*q2^2*s45*s51 - 
    95*q1^2*q23*s45*s51 + 133*q2^2*q23*s45*s51 + 57*q1*q23^2*s45*s51 - 
    45*q1*q2*q3*s45*s51 - 13*q1*q23*q3*s45*s51 + 13*q2*q23*q3*s45*s51 - 
    6*q1*q3*q7*s45*s51 + 32*q10*q3*q7*s45*s51 - 18*q23*q3*q7*s45*s51 + 
    13*q10*q7^2*s45*s51 - 13*q23*q7^2*s45*s51 - 57*q1^2*q8*s45*s51 + 
    32*q1*q3*q8*s45*s51 - 19*q2^2*q9*s45*s51 - 76*q1^3*q23*s34*s45*s51 - 
    76*q2^3*q23*s34*s45*s51 - 76*q1^2*q23^2*s34*s45*s51 + 
    76*q2^2*q23^2*s34*s45*s51 - 76*q1^3*q8*s34*s45*s51 + 
    76*q2^3*q9*s34*s45*s51 + 6*q1*q10*q2^2*s45^2*s51 + 
    32*q1*q16*q2^2*s45^2*s51 - 38*q1^3*q23*s45^2*s51 + 
    19*q2^3*q23*s45^2*s51 - 38*q1^2*q23^2*s45^2*s51 - 
    19*q2^2*q23^2*s45^2*s51 + 38*q1*q2^2*q3*s45^2*s51 - 
    38*q1^2*q23*q3*s45^2*s51 - 38*q2^2*q23*q3*s45^2*s51 - 
    19*q1*q23^2*q3*s45^2*s51 + 19*q2*q23^2*q3*s45^2*s51 - 
    38*q1^3*q8*s45^2*s51 - 38*q1^2*q3*q8*s45^2*s51 - 19*q2^3*q9*s45^2*s51 + 
    32*q1^2*q23*s51^2 + 57*q2^2*q23*s51^2 - 19*q1*q23^2*s51^2 + 
    38*q2*q23^2*s51^2 + 12*q1*q2*q25*s51^2 - 13*q2^2*q25*s51^2 + 
    6*q1*q2*q3*s51^2 + 38*q2^2*q3*s51^2 + 6*q1*q23*q3*s51^2 + 
    70*q2*q23*q3*s51^2 - 19*q23^2*q3*s51^2 - 24*q2*q25*q3*s51^2 + 
    12*q1*q2*q7*s51^2 - 13*q2^2*q7*s51^2 + 12*q1*q3*q7*s51^2 + 
    14*q2*q3*q7*s51^2 - 6*q23*q3*q7*s51^2 + 32*q1^2*q8*s51^2 - 
    45*q2*q7*q8*s51^2 + 77*q1*q10*q9*s51^2 + 19*q2^2*q9*s51^2 + 
    32*q1*q25*q9*s51^2 + 19*q1*q25^2*q9*s23*s51^2 - 7*q1*q10*q9^2*s23*s51^2 - 
    7*q1*q25*q9^2*s23*s51^2 - 19*q1*q25^2*q9^2*s23^2*s51^2 - 
    19*q1*q10*q9^3*s23^2*s51^2 - 19*q1*q25*q9^3*s23^2*s51^2 + 
    19*q1^3*q23*s34*s51^2 - 38*q2^3*q23*s34*s51^2 + 19*q1^2*q23^2*s34*s51^2 + 
    38*q2^2*q23^2*s34*s51^2 + 19*q1^3*q8*s34*s51^2 + 38*q2^3*q9*s34*s51^2 + 
    38*q1^3*q23*s45*s51^2 + 38*q2^3*q23*s45*s51^2 + 38*q1^2*q23^2*s45*s51^2 - 
    38*q2^2*q23^2*s45*s51^2 + 32*q1^2*q23*q3*s45*s51^2 - 
    76*q2^2*q23*q3*s45*s51^2 - 19*q1*q23^2*q3*s45*s51^2 + 
    38*q2*q23^2*q3*s45*s51^2 + 38*q1^3*q8*s45*s51^2 + 
    32*q1^2*q3*q8*s45*s51^2 - 38*q2^3*q9*s45*s51^2 + 
    19*q1^3*q23*q3*s45^2*s51^2 + 19*q1^2*q23^2*q3*s45^2*s51^2 + 
    19*q1^3*q3*q8*s45^2*s51^2 + 19*q2^3*q23*s51^3 - 19*q2^2*q23^2*s51^3 - 
    38*q2^2*q23*q3*s51^3 + 19*q2*q23^2*q3*s51^3 - 12*q1*q2*q25*q3*s51^3 - 
    6*q1*q2*q3*q7*s51^3 - 19*q2^3*q9*s51^3] + 
 ((2*F[1, 1, 2])/9 - (2*F[1, 1, 10])/9)*
  r[38*q1 - 47*q10 + 32*q16 + 54*q2 + 32*q22 - 117*q3 + 6*q4 - 6*q5 - 60*q7 - 
    12*q8 + 6*q3*q4*s12 - 41*q3*q5*s12 - 111*q3*q7*s12 - 6*q7*q8*s12 + 
    32*q1*q22*s23 - 16*q10*q22*s23 - 32*q22*q3*s23 + 6*q1*q5*s23 - 
    44*q3*q5*s23 + 6*q4*q5*s23 + 19*q5^2*s23 - 6*q3*q4*q5*s12*s23 - 
    19*q3*q5^2*s12*s23 + 16*q1^2*q22*s23^2 - 16*q1^2*q5*s23^2 + 
    19*q1*q5^2*s23^2 - 19*q3*q5^2*s23^2 - 19*q1^2*s34 - 16*q1*q16*s34 - 
    16*q1*q2*s34 + 41*q10*q2*s34 - 16*q16*q2*s34 - 16*q1*q22*s34 - 
    16*q16*q5*s34 - 88*q10*q7*s34 - 32*q16*q7*s34 + 6*q1*q8*s34 - 
    16*q1^2*q22*s23*s34 - 3*q1^2*q5*s23*s34 + 19*q10^2*q2*s34^2 - 
    16*q10*q2^2*s34^2 + 16*q16*q2^2*s34^2 - 19*q10^2*q7*s34^2 - 38*q1^2*s45 + 
    3*q1*q10*s45 - 38*q10^2*s45 + 32*q1*q16*s45 - 111*q1*q2*s45 + 
    3*q10*q2*s45 + 32*q16*q2*s45 - 16*q1*q22*s45 + 48*q10*q22*s45 + 
    32*q2*q22*s45 + 3*q1*q3*s45 - 60*q10*q3*s45 + 32*q22*q3*s45 - 
    6*q1*q5*s45 - 196*q10*q5*s45 - 76*q3*q5*s45 - 19*q5^2*s45 - 
    243*q10*q7*s45 - 117*q3*q7*s45 - 79*q5*q7*s45 + 6*q1*q8*s45 - 
    19*q3*q5^2*s12*s45 - 60*q3*q5*q7*s12*s45 - 32*q1^2*q22*s23*s45 + 
    48*q1*q10*q22*s23*s45 + 32*q1^2*q5*s23*s45 - 54*q1*q10*q5*s23*s45 - 
    60*q10*q3*q5*s23*s45 - 38*q1*q5^2*s23*s45 - 19*q3*q5^2*s23*s45 + 
    16*q1^2*q10*q22*s23^2*s45 - 16*q1^2*q10*q5*s23^2*s45 + 
    19*q1*q10*q5^2*s23^2*s45 - 19*q10*q3*q5^2*s23^2*s45 + 
    19*q1^2*q2*s34*s45 + 3*q10*q2^2*s34*s45 + 16*q16*q2^2*s34*s45 + 
    32*q1^2*q22*s34*s45 + 16*q1*q2*q22*s34*s45 + 6*q1^2*q5*s34*s45 - 
    16*q10*q2*q5*s34*s45 + 16*q16*q2*q5*s34*s45 - 76*q10^2*q7*s34*s45 - 
    98*q10*q5*q7*s34*s45 + 19*q10^2*q2*q5*s34^2*s45 - 
    16*q10*q2^2*q5*s34^2*s45 + 16*q16*q2^2*q5*s34^2*s45 - 
    19*q10^2*q5*q7*s34^2*s45 + 38*q1^2*q2*s45^2 - 3*q1*q10*q2*s45^2 - 
    48*q1*q16*q2*s45^2 + 19*q1*q2^2*s45^2 - 3*q10*q2^2*s45^2 - 
    16*q16*q2^2*s45^2 + 16*q1^2*q22*s45^2 - 48*q1*q10*q22*s45^2 - 
    16*q1*q2*q22*s45^2 - 19*q10^2*q3*s45^2 - 16*q1^2*q5*s45^2 + 
    54*q1*q10*q5*s45^2 - 57*q10^2*q5*s45^2 - 95*q10*q3*q5*s45^2 + 
    19*q1*q5^2*s45^2 - 57*q10*q5^2*s45^2 - 19*q3*q5^2*s45^2 - 
    95*q10^2*q7*s45^2 - 155*q10*q3*q7*s45^2 - 212*q10*q5*q7*s45^2 - 
    95*q3*q5*q7*s45^2 - 19*q5^2*q7*s45^2 - 19*q3*q5^2*q7*s12*s45^2 - 
    32*q1^2*q10*q22*s23*s45^2 + 32*q1^2*q10*q5*s23*s45^2 - 
    19*q10^2*q3*q5*s23*s45^2 - 38*q1*q10*q5^2*s23*s45^2 - 
    19*q10*q3*q5^2*s23*s45^2 - 16*q1^2*q2*q22*s34*s45^2 - 
    3*q1^2*q2*q5*s34*s45^2 - 57*q10^2*q5*q7*s34*s45^2 - 
    19*q10*q5^2*q7*s34*s45^2 + 3*q1*q10*q2^2*s45^3 + 16*q1*q16*q2^2*s45^3 + 
    16*q1^2*q10*q22*s45^3 - 16*q1^2*q10*q5*s45^3 - 19*q10^2*q3*q5*s45^3 + 
    19*q1*q10*q5^2*s45^3 - 19*q10*q3*q5^2*s45^3 - 38*q10^2*q3*q7*s45^3 - 
    57*q10^2*q5*q7*s45^3 - 114*q10*q3*q5*q7*s45^3 - 38*q10*q5^2*q7*s45^3 - 
    19*q3*q5^2*q7*s45^3 - 19*q10^2*q3*q5*q7*s45^4 - 19*q10*q3*q5^2*q7*s45^4 + 
    92*q1*q2*s51 + 38*q2^2*s51 + 16*q10*q22*s51 + 16*q2*q22*s51 - 
    63*q2*q3*s51 + 32*q22*q3*s51 - 32*q1*q7*s51 - 66*q10*q7*s51 + 
    29*q2*q7*s51 - 73*q3*q7*s51 - 6*q1*q8*s51 - 22*q2*q3*q7*s12*s51 + 
    6*q2*q7*q8*s12*s51 - 19*q1^2*q2*s34*s51 + 3*q10*q2^2*s34*s51 + 
    16*q16*q2^2*s34*s51 - 19*q10^2*q7*s34*s51 - 16*q1*q2*q7*s34*s51 - 
    6*q10*q4*q7*s34*s51 - 38*q1^2*q2*s45*s51 - 16*q1*q16*q2*s45*s51 - 
    19*q1*q2^2*s45*s51 - 3*q10*q2^2*s45*s51 - 16*q16*q2^2*s45*s51 + 
    60*q1*q2*q3*s45*s51 - 38*q10^2*q7*s45*s51 - 16*q1*q3*q7*s45*s51 - 
    60*q10*q3*q7*s45*s51 - 6*q1*q3*q8*s45*s51 + 3*q1*q10*q2^2*s45^2*s51 + 
    16*q1*q16*q2^2*s45^2*s51 - 19*q1^2*q2*q3*s45^2*s51 - 
    19*q10^2*q3*q7*s45^2*s51 + 38*q1^2*q2*s51^2 + 19*q1*q2^2*s51^2 - 
    57*q1*q2*q3*s51^2 - 38*q2^2*q3*s51^2 - 38*q1^2*q7*s51^2 + 
    73*q1*q2*q7*s51^2 + 19*q2^2*q7*s51^2 + 57*q1*q3*q7*s51^2 - 
    41*q2*q3*q7*s51^2 - 19*q2^2*q3*q7*s12*s51^2 - 19*q1^2*q2*q7*s34*s51^2 + 
    19*q1^2*q2*q3*s45*s51^2 + 19*q1*q2^2*q3*s45*s51^2 - 
    19*q1^2*q3*q7*s45*s51^2 - 19*q1^2*q2*q3*s51^3 - 19*q1*q2^2*q3*s51^3 + 
    38*q1^2*q2*q7*s51^3 + 19*q1*q2^2*q7*s51^3 + 19*q1^2*q3*q7*s51^3 - 
    38*q1*q2*q3*q7*s51^3 - 38*q2^2*q3*q7*s51^3 - 19*q1^2*q2*q3*q7*s51^4 - 
    19*q1*q2^2*q3*q7*s51^4] + (F[1, 1, 2]/9 - F[1, 1, 5]/9)*
  r[-32*q1 - 84*q10 - 32*q13 + 91*q18 + 154*q19 - 187*q2 + 6*q3 + 70*q4 - 
    6*q5 - 102*q7 - 96*q9 - 57*q19^2*s12 - 32*q13*q2*s12 - 116*q18*q2*s12 - 
    110*q19*q2*s12 - 33*q18*q3*s12 - 65*q19*q3*s12 + 232*q2*q3*s12 - 
    38*q3^2*s12 + 33*q18*q4*s12 - 6*q3*q4*s12 + 64*q13*q5*s12 - 
    58*q2*q5*s12 - 32*q3*q5*s12 + 58*q4*q5*s12 + 96*q19*q7*s12 - 
    90*q2*q7*s12 - 224*q3*q7*s12 + 76*q4*q7*s12 - 6*q5*q7*s12 + 
    109*q2*q8*s12 + 109*q3*q8*s12 - 45*q3*q4*q5*s12^2 - 32*q13*q2*q7*s12^2 - 
    51*q19*q2*q7*s12^2 + 6*q19*q3*q7*s12^2 + 128*q2*q3*q7*s12^2 - 
    38*q3^2*q7*s12^2 - 38*q3*q7^2*s12^2 - 38*q1^2*s23 - 128*q1*q10*s23 - 
    71*q1*q19*s23 + 70*q10*q19*s23 + 57*q19^2*s23 - 83*q19*q3*s23 - 
    77*q3*q5*s23 + 32*q4*q5*s23 - 64*q1*q9*s23 + 13*q19*q3^2*s12*s23 + 
    13*q3^2*q5*s12*s23 - 32*q3*q4*q5*s12*s23 - 38*q1*q10*q19*s23^2 + 
    6*q10*q19*q3*s23^2 - 6*q1*q10*q5*s23^2 + 6*q10*q3*q5*s23^2 - 
    32*q1*q13*s34 - 51*q1*q18*s34 + 64*q10*q18*s34 + 57*q18^2*s34 + 
    45*q1*q2*s34 + 32*q10*q2*s34 + 27*q18*q2*s34 + 38*q18*q4*s34 - 
    6*q1*q5*s34 - 64*q13*q5*s34 + 20*q2*q5*s34 - 13*q4*q5*s34 - 
    140*q10*q7*s34 + 45*q2*q7*s34 - 83*q4*q7*s34 - 6*q5*q7*s34 - 
    32*q2*q9*s34 + 6*q10*q18*q2*s34^2 + 38*q10*q18*q4*s34^2 + 
    6*q10*q2*q5*s34^2 - 38*q10*q4*q7*s34^2 - 6*q10*q5*q7*s34^2 + 
    76*q1^2*s45 + 186*q1*q10*s45 - 64*q1*q13*s45 - 90*q1*q18*s45 + 
    38*q10*q18*s45 + 57*q18^2*s45 + 33*q1*q19*s45 - 14*q10*q19*s45 + 
    154*q1*q2*s45 + 58*q10*q2*s45 - 32*q13*q2*s45 + 71*q18*q2*s45 + 
    33*q19*q2*s45 - 70*q10*q3*s45 + 110*q18*q3*s45 + 128*q19*q3*s45 - 
    200*q2*q3*s45 - 38*q3^2*s45 + 6*q1*q5*s45 - 64*q13*q5*s45 + 
    32*q2*q5*s45 + 64*q3*q5*s45 - 186*q10*q7*s45 - 27*q19*q7*s45 - 
    63*q3*q7*s45 - 6*q5*q7*s45 - 109*q2*q8*s45 - 109*q3*q8*s45 + 
    109*q1*q9*s45 + 84*q2*q9*s45 - 32*q5*q9*s45 + 6*q19*q3*q7*s12*s45 - 
    38*q3^2*q7*s12*s45 + 6*q10*q19*q3*s23*s45 + 12*q1*q10*q5*s23*s45 - 
    26*q10*q3*q5*s23*s45 + 6*q1*q18*q2*s34*s45 - 6*q10*q18*q2*s34*s45 - 
    13*q18*q2^2*s34*s45 + 6*q1*q2*q5*s34*s45 + 26*q10*q2*q5*s34*s45 - 
    13*q2^2*q5*s34*s45 - 12*q10*q5*q7*s34*s45 - 32*q2*q5*q9*s34*s45 - 
    38*q1^2*q2*s45^2 - 128*q1*q10*q2*s45^2 + 32*q1*q13*q2*s45^2 - 
    6*q1*q18*q2*s45^2 + 12*q10*q18*q2*s45^2 - 38*q10*q2^2*s45^2 - 
    51*q1*q18*q3*s45^2 + 12*q10*q19*q3*s45^2 + 96*q1*q2*q3*s45^2 - 
    38*q10*q3^2*s45^2 - 6*q1*q2*q5*s45^2 + 6*q10*q2*q5*s45^2 + 
    6*q10*q3*q5*s45^2 + 36*q10*q19*q7*s45^2 - 146*q10*q3*q7*s45^2 + 
    12*q19*q3*q7*s45^2 - 38*q3^2*q7*s45^2 + 6*q3*q5*q7*s45^2 + 
    45*q2*q5*q9*s45^2 - 12*q1*q10*q18*q2*s45^3 + 38*q1*q10*q2^2*s45^3 - 
    6*q1*q10*q2*q5*s45^3 + 12*q10*q19*q3*q7*s45^3 - 38*q10*q3^2*q7*s45^3 + 
    6*q10*q3*q5*q7*s45^3 - 38*q1^2*s51 - 57*q1*q10*s51 + 230*q1*q18*s51 + 
    115*q10*q18*s51 - 38*q1*q19*s51 + 89*q10*q19*s51 - 230*q1*q2*s51 + 
    64*q10*q2*s51 + 64*q13*q2*s51 - 6*q19*q2*s51 - 45*q18*q3*s51 + 
    460*q2*q3*s51 - 12*q18*q4*s51 - 243*q10*q7*s51 + 153*q19*q7*s51 - 
    332*q2*q7*s51 - 498*q3*q7*s51 + 88*q4*q7*s51 - 64*q1*q8*s51 - 
    33*q2*q8*s51 + 159*q3*q8*s51 + 33*q1*q9*s51 + 39*q2*q9*s51 - 
    57*q19^2*q2*s12*s51 + 96*q13*q2^2*s12*s51 + 45*q19*q2^2*s12*s51 - 
    58*q2^2*q3*s12*s51 + 76*q2*q3^2*s12*s51 + 38*q19^2*q7*s12*s51 - 
    32*q13*q2*q7*s12*s51 - 173*q19*q2*q7*s12*s51 + 454*q2*q3*q7*s12*s51 - 
    76*q3^2*q7*s12*s51 - 76*q2*q7^2*s12*s51 - 114*q3*q7^2*s12*s51 - 
    83*q2^2*q8*s12*s51 - 19*q19^2*q2*q7*s12^2*s51 + 
    32*q13*q2^2*q7*s12^2*s51 + 64*q19*q2^2*q7*s12^2*s51 - 
    32*q2^2*q3*q7*s12^2*s51 + 38*q2*q3^2*q7*s12^2*s51 + 
    38*q2*q3*q7^2*s12^2*s51 - 64*q2^2*q7*q8*s12^2*s51 + 45*q1^2*q19*s23*s51 - 
    77*q1*q10*q19*s23*s51 + 57*q1*q19^2*s23*s51 - 38*q10*q19^2*s23*s51 + 
    83*q1^2*q9*s23*s51 + 32*q1*q10*q9*s23*s51 + 32*q1^2*q10*q19*s23^2*s51 + 
    19*q1*q10*q19^2*s23^2*s51 + 32*q1^2*q10*q9*s23^2*s51 - 
    19*q1*q18^2*s34*s51 - 38*q10*q18^2*s34*s51 + 83*q1*q18*q4*s34*s51 + 
    77*q10*q18*q4*s34*s51 - 57*q18^2*q4*s34*s51 - 12*q18*q4^2*s34*s51 + 
    83*q1*q2*q7*s34*s51 - 83*q1*q4*q7*s34*s51 - 109*q10*q4*q7*s34*s51 + 
    12*q4^2*q7*s34*s51 + 38*q2*q7^2*s34*s51 - 38*q4*q7^2*s34*s51 - 
    19*q10*q18^2*q4*s34^2*s51 + 13*q10*q18*q4^2*s34^2*s51 - 
    13*q10*q4^2*q7*s34^2*s51 - 38*q1*q18^2*s45*s51 - 19*q10*q18^2*s45*s51 + 
    19*q10*q19^2*s45*s51 + 38*q1^2*q2*s45*s51 - 39*q1*q10*q2*s45*s51 - 
    32*q1*q13*q2*s45*s51 - 51*q10*q19*q2*s45*s51 - 76*q10*q2^2*s45*s51 - 
    96*q13*q2^2*s45*s51 + 211*q1*q18*q3*s45*s51 + 51*q10*q18*q3*s45*s51 + 
    57*q18^2*q3*s45*s51 - 242*q1*q2*q3*s45*s51 + 20*q2^2*q3*s45*s51 - 
    45*q18*q3^2*s45*s51 - 38*q2*q3^2*s45*s51 - 83*q1*q19*q7*s45*s51 + 
    36*q10*q19*q7*s45*s51 - 19*q19^2*q7*s45*s51 + 83*q1*q3*q7*s45*s51 - 
    235*q10*q3*q7*s45*s51 - 76*q3^2*q7*s45*s51 - 128*q1*q3*q8*s45*s51 + 
    83*q3^2*q8*s45*s51 + 38*q1*q10*q2^2*s45^2*s51 + 
    32*q1*q13*q2^2*s45^2*s51 - 19*q1*q18^2*q3*s45^2*s51 + 
    38*q1^2*q2*q3*s45^2*s51 + 6*q1*q2^2*q3*s45^2*s51 + 
    64*q1*q18*q3^2*s45^2*s51 - 76*q10*q3^2*q7*s45^2*s51 - 
    64*q1*q3^2*q8*s45^2*s51 + 57*q1*q18^2*s51^2 - 57*q10*q18^2*s51^2 - 
    38*q1^2*q19*s51^2 - 57*q1*q10*q19*s51^2 - 19*q1*q19^2*s51^2 - 
    38*q10*q19^2*s51^2 - 38*q1^2*q2*s51^2 + 44*q10*q19*q2*s51^2 + 
    19*q19^2*q2*s51^2 - 38*q10*q2^2*s51^2 + 32*q13*q2^2*s51^2 - 
    38*q19*q2^2*s51^2 - 114*q1*q18*q3*s51^2 + 95*q10*q18*q3*s51^2 + 
    280*q1*q2*q3*s51^2 - 32*q2^2*q3*s51^2 + 38*q2*q3^2*s51^2 - 
    76*q1*q18*q4*s51^2 + 57*q10*q18*q4*s51^2 - 7*q1*q19*q7*s51^2 + 
    12*q10*q19*q7*s51^2 + 38*q19^2*q7*s51^2 - 306*q1*q2*q7*s51^2 - 
    57*q19*q2*q7*s51^2 - 223*q1*q3*q7*s51^2 - 95*q10*q3*q7*s51^2 + 
    606*q2*q3*q7*s51^2 - 38*q3^2*q7*s51^2 + 76*q1*q4*q7*s51^2 - 
    57*q10*q4*q7*s51^2 - 152*q2*q7^2*s51^2 - 114*q3*q7^2*s51^2 + 
    57*q1*q3*q8*s51^2 - 57*q19^2*q2*q7*s12*s51^2 + 64*q13*q2^2*q7*s12*s51^2 + 
    38*q19*q2^2*q7*s12*s51^2 - 64*q2^2*q3*q7*s12*s51^2 + 
    76*q2*q3^2*q7*s12*s51^2 + 114*q2*q3*q7^2*s12*s51^2 - 
    38*q2^2*q7*q8*s12*s51^2 + 19*q19^2*q2^2*q7*s12^2*s51^2 - 
    19*q19*q2^3*q7*s12^2*s51^2 + 19*q2^3*q7*q8*s12^2*s51^2 + 
    38*q1^2*q10*q19*s23*s51^2 + 57*q1*q10*q19^2*s23*s51^2 + 
    38*q1^2*q10*q9*s23*s51^2 - 19*q1^3*q10*q19*s23^2*s51^2 - 
    19*q1^2*q10*q19^2*s23^2*s51^2 - 19*q1^3*q10*q9*s23^2*s51^2 + 
    19*q1*q18^2*q4*s34*s51^2 - 57*q10*q18^2*q4*s34*s51^2 - 
    19*q1*q18*q4^2*s34*s51^2 - 19*q10*q18*q4^2*s34*s51^2 + 
    19*q1*q4^2*q7*s34*s51^2 + 19*q10*q4^2*q7*s34*s51^2 + 
    38*q1*q2*q7^2*s34*s51^2 - 38*q1*q4*q7^2*s34*s51^2 - 
    19*q10*q18^2*q4^2*s34^2*s51^2 - 19*q10*q18*q4^3*s34^2*s51^2 + 
    19*q10*q4^3*q7*s34^2*s51^2 + 19*q10*q19^2*q2*s45*s51^2 - 
    38*q10*q19*q2^2*s45*s51^2 + 57*q1*q18^2*q3*s45*s51^2 - 
    19*q10*q18^2*q3*s45*s51^2 - 38*q1^2*q2*q3*s45*s51^2 - 
    76*q1*q18*q3^2*s45*s51^2 + 38*q10*q18*q3^2*s45*s51^2 - 
    38*q1^2*q19*q7*s45*s51^2 - 19*q1*q19^2*q7*s45*s51^2 + 
    38*q1^2*q3*q7*s45*s51^2 - 38*q10*q3^2*q7*s45*s51^2 + 
    76*q1*q3^2*q8*s45*s51^2 + 19*q1*q18^2*q3^2*s45^2*s51^2 - 
    19*q1*q18*q3^3*s45^2*s51^2 + 19*q1*q3^3*q8*s45^2*s51^2 + 
    19*q10*q19^2*q2*s51^3 - 38*q10*q19*q2^2*s51^3 + 38*q1^2*q2*q3*s51^3 - 
    38*q1^2*q19*q7*s51^3 - 19*q1*q19^2*q7*s51^3 - 38*q1^2*q2*q7*s51^3 + 
    32*q13*q2^2*q7*s51^3 - 38*q1^2*q3*q7*s51^3 + 318*q1*q2*q3*q7*s51^3 - 
    32*q2^2*q3*q7*s51^3 + 38*q2*q3^2*q7*s51^3 - 76*q1*q2*q7^2*s51^3 - 
    38*q1*q3*q7^2*s51^3 + 114*q2*q3*q7^2*s51^3 + 38*q1^2*q2*q3*q7*s51^4 + 
    38*q1*q2*q3*q7^2*s51^4] + 
 r[-4*q1 + 39*q10 + 5*q2 + 42*q3 + 21*q4 - 4*q5 + 12*q7 - 11*q8 + 
    12*q2*q3*s12 + 8*q3*q4*s12 - 13*q4^2*s12 + 9*q3*q5*s12 + 5*q4*q5*s12 + 
    47*q3*q7*s12 + 5*q4*q7*s12 - 4*q5*q7*s12 + 4*q7^2*s12 - 21*q2*q8*s12 - 
    5*q3*q8*s12 + 18*q7*q8*s12 - 39*q8^2*s12 - 13*q3*q4^2*s12^2 + 
    8*q3*q4*q5*s12^2 + 8*q2*q3*q7*s12^2 - 4*q3^2*q7*s12^2 + 
    12*q3*q5*q7*s12^2 - 8*q2*q7*q8*s12^2 - 13*q7*q8^2*s12^2 + 8*q10*q3*s23 + 
    4*q3^2*s23 + 13*q10*q4*s23 + 5*q3*q4*s23 - 13*q4^2*s23 + 8*q4*q5*s23 - 
    13*q3*q4^2*s12*s23 + 5*q3*q4*q5*s12*s23 - 13*q4^2*q5*s12*s23 + 
    13*q3*q4^2*q5*s12^2*s23 - 13*q4^2*q5*s23^2 + 13*q3*q4^2*q5*s12*s23^2 + 
    26*q10*q4*s34 + 44*q10*q7*s34 + 13*q4*q7*s34 + 8*q1*q8*s34 + 
    39*q8^2*s34 + 13*q10*q4*q7*s34^2 - 13*q1*q8^2*s34^2 + 21*q10*q3*s45 - 
    4*q2*q3*s45 + 4*q3^2*s45 + 48*q10*q7*s45 + 17*q3*q7*s45 + 8*q1*q8*s45 + 
    13*q2*q8*s45 + 5*q3*q8*s45 + 39*q8^2*s45 + 4*q3^2*q7*s12*s45 + 
    9*q3*q5*q7*s12*s45 + 4*q3*q7^2*s12*s45 + 4*q3*q5*q7^2*s12^2*s45 + 
    4*q10*q3^2*s23*s45 - 26*q1*q8^2*s34*s45 + 4*q10*q3^2*s45^2 + 
    21*q10*q3*q7*s45^2 + 4*q3^2*q7*s45^2 - 13*q1*q8^2*s45^2 + 
    4*q10*q3^2*q7*s45^3 + 12*q10*q3*s51 + 9*q2*q3*s51 + 21*q10*q4*s51 - 
    13*q1*q7*s51 + 69*q10*q7*s51 + 5*q2*q7*s51 + 55*q3*q7*s51 + 
    26*q4*q7*s51 - 13*q2*q8*s51 - 13*q3*q8*s51 + 8*q7*q8*s51 - 39*q8^2*s51 + 
    8*q2*q3^2*s12*s51 + 17*q2*q3*q7*s12*s51 - 8*q3^2*q7*s12*s51 - 
    31*q2*q7*q8*s12*s51 + 13*q2*q8^2*s12*s51 - 13*q7*q8^2*s12*s51 + 
    4*q2*q3^2*q7*s12^2*s51 + 13*q2*q7*q8^2*s12^2*s51 + 13*q10*q4^2*s34*s51 + 
    57*q10*q4*q7*s34*s51 + 13*q4^2*q7*s34*s51 + 26*q1*q8^2*s34*s51 + 
    13*q10*q4^2*q7*s34^2*s51 + 4*q10*q3^2*s45*s51 - 4*q2*q3^2*s45*s51 - 
    9*q1*q3*q7*s45*s51 + 33*q10*q3*q7*s45*s51 + 8*q3^2*q7*s45*s51 - 
    4*q3*q7^2*s45*s51 + 5*q1*q3*q8*s45*s51 + 39*q1*q8^2*s45*s51 - 
    13*q3*q8^2*s45*s51 + 8*q10*q3^2*q7*s45^2*s51 + 13*q1*q3*q8^2*s45^2*s51 + 
    4*q2*q3^2*s51^2 + 8*q1*q3*q7*s51^2 + 12*q10*q3*q7*s51^2 + 
    9*q2*q3*q7*s51^2 - 4*q3^2*q7*s51^2 + 21*q10*q4*q7*s51^2 - 
    4*q1*q7^2*s51^2 - 8*q1*q3*q8*s51^2 - 13*q2*q7*q8*s51^2 - 
    13*q1*q8^2*s51^2 + 8*q2*q3^2*q7*s12*s51^2 + 13*q2*q7*q8^2*s12*s51^2 + 
    13*q10*q4^2*q7*s34*s51^2 + 4*q10*q3^2*q7*s45*s51^2 - 
    4*q1*q3*q7^2*s45*s51^2 - 13*q1*q3*q8^2*s45*s51^2 + 4*q2*q3^2*q7*s51^3]*
  ((4*F[1, 1, 6]^2)/9 - (8*F[1, 1, 6]*F[1, 1, 9])/9 + (4*F[1, 1, 9]^2)/9 + 
   (8*F[2, 1, 14])/9 + (8*F[2, 1, 15])/9 - (4*tci[1, 1]^2)/27) + 
 r[-9*q1 - 136*q10 - 28*q2 - 134*q3 - 32*q4 - 45*q5 - 83*q7 + 30*q8 + 24*q9 + 
    30*q2*q3*s12 + 6*q3^2*s12 - 74*q3*q5*s12 - 8*q2*q7*s12 - 94*q3*q7*s12 - 
    10*q4*q7*s12 - 7*q5*q7*s12 - 9*q7^2*s12 + 20*q2*q8*s12 - 10*q3*q8*s12 + 
    19*q3^3*s12^2 - 32*q3^2*q5*s12^2 + 10*q3*q4*q5*s12^2 + 
    10*q2*q3*q7*s12^2 - 10*q3*q5*q7*s12^2 - 13*q3*q7^2*s12^2 + 
    10*q2*q7*q8*s12^2 - 12*q1*q10*s23 - 76*q10*q3*s23 - 38*q10*q4*s23 + 
    6*q1*q5*s23 - 100*q10*q5*s23 - 111*q3*q5*s23 + 24*q1*q9*s23 + 
    24*q10*q9*s23 - 6*q5*q9*s23 + 24*q9^2*s23 + 19*q3^3*s12*s23 - 
    54*q3^2*q5*s12*s23 + 32*q3*q4*q5*s12*s23 - 19*q3^3*q5*s12^2*s23 - 
    18*q1*q10*q5*s23^2 - 38*q10*q3*q5*s23^2 - 19*q3^2*q5*s23^2 + 
    38*q3*q4*q5*s23^2 + 30*q1*q10*q9*s23^2 - 19*q3^3*q5*s12*s23^2 + 
    10*q1*q2*s34 - 32*q10*q4*s34 - 9*q1*q5*s34 - 54*q10*q5*s34 - 
    94*q10*q7*s34 + 13*q2*q7*s34 - 10*q4*q7*s34 - 19*q5*q7*s34 + 3*q7^2*s34 - 
    10*q1*q8*s34 + 12*q2*q9*s34 - 12*q5*q9*s34 + 12*q9^2*s34 + 
    9*q10*q2*q5*s34^2 - 10*q10*q4*q7*s34^2 - 19*q10*q5*q7*s34^2 + 
    3*q10*q7^2*s34^2 - 48*q1*q10*s45 + 20*q1*q2*s45 - 24*q10*q2*s45 - 
    9*q1*q3*s45 - 248*q10*q3*s45 - 42*q2*q3*s45 - 152*q3^2*s45 + 
    3*q1*q5*s45 - 142*q10*q5*s45 - 87*q3*q5*s45 - 336*q10*q7*s45 - 
    223*q3*q7*s45 - 52*q5*q7*s45 + 3*q7^2*s45 - 20*q1*q8*s45 - 10*q2*q8*s45 + 
    20*q3*q8*s45 - 12*q2*q9*s45 + 12*q5*q9*s45 - 12*q9^2*s45 - 
    38*q3^3*s12*s45 - 51*q3^2*q5*s12*s45 - 121*q3^2*q7*s12*s45 - 
    42*q3*q5*q7*s12*s45 + 32*q3*q7^2*s12*s45 + 3*q5*q7^2*s12*s45 - 
    19*q3^3*q5*s12^2*s45 - 32*q3^2*q5*q7*s12^2*s45 + 19*q3*q7^3*s12^2*s45 - 
    57*q10*q3^2*s23*s45 - 19*q3^3*s23*s45 + 42*q1*q10*q5*s23*s45 - 
    140*q10*q3*q5*s23*s45 - 70*q3^2*q5*s23*s45 - 19*q3^3*q5*s12*s23*s45 - 
    38*q10*q3^2*q5*s23^2*s45 - 19*q3^3*q5*s23^2*s45 + 9*q1*q2*q5*s34*s45 - 
    9*q10*q2*q5*s34*s45 - 71*q10*q5*q7*s34*s45 + 6*q10*q7^2*s34*s45 + 
    3*q5*q7^2*s34*s45 - 12*q2*q9^2*s34*s45 + 12*q5*q9^2*s34*s45 + 
    3*q10*q5*q7^2*s34^2*s45 + 24*q1*q10*q2*s45^2 + 22*q1*q2*q3*s45^2 - 
    146*q10*q3^2*s45^2 - 38*q3^3*s45^2 - 24*q1*q10*q5*s45^2 - 
    9*q1*q2*q5*s45^2 - 182*q10*q3*q5*s45^2 - 70*q3^2*q5*s45^2 - 
    430*q10*q3*q7*s45^2 - 178*q3^2*q7*s45^2 - 164*q10*q5*q7*s45^2 - 
    112*q3*q5*q7*s45^2 + 3*q10*q7^2*s45^2 + 3*q5*q7^2*s45^2 - 
    10*q1*q3*q8*s45^2 - 19*q3^3*q5*s12*s45^2 - 57*q3^3*q7*s12*s45^2 - 
    51*q3^2*q5*q7*s12*s45^2 - 19*q3^3*q5*q7*s12^2*s45^2 - 
    19*q10*q3^3*s23*s45^2 - 89*q10*q3^2*q5*s23*s45^2 - 19*q3^3*q5*s23*s45^2 - 
    19*q10*q3^3*q5*s23^2*s45^2 + 6*q10*q5*q7^2*s34*s45^2 - 
    38*q10*q3^3*s45^3 - 89*q10*q3^2*q5*s45^3 - 19*q3^3*q5*s45^3 - 
    235*q10*q3^2*q7*s45^3 - 57*q3^3*q7*s45^3 - 182*q10*q3*q5*q7*s45^3 - 
    70*q3^2*q5*q7*s45^3 + 3*q10*q5*q7^2*s45^3 - 19*q3^3*q5*q7*s12*s45^3 - 
    19*q10*q3^3*q5*s23*s45^3 - 19*q10*q3^3*q5*s45^4 - 57*q10*q3^3*q7*s45^4 - 
    89*q10*q3^2*q5*q7*s45^4 - 19*q3^3*q5*q7*s45^4 - 19*q10*q3^3*q5*q7*s45^5 + 
    30*q1*q10*s51 - 84*q1*q2*s51 - 6*q10*q2*s51 - 76*q10*q3*s51 + 
    123*q2*q3*s51 - 38*q10*q4*s51 + 52*q1*q7*s51 - 210*q10*q7*s51 - 
    159*q2*q7*s51 - 234*q3*q7*s51 - 32*q4*q7*s51 + 74*q7^2*s51 + 
    32*q1*q8*s51 + 22*q2*q8*s51 - 32*q3*q8*s51 - 24*q1*q9*s51 - 
    24*q10*q9*s51 - 18*q2*q9*s51 - 36*q9^2*s51 - 3*q2*q3^2*s12*s51 + 
    126*q2*q3*q7*s12*s51 - 61*q2*q7^2*s12*s51 - 96*q3*q7^2*s12*s51 + 
    38*q7^3*s12*s51 + 32*q2*q7*q8*s12*s51 + 32*q2*q3*q7^2*s12^2*s51 - 
    19*q3*q7^3*s12^2*s51 - 12*q1*q10*q9^2*s23^2*s51 + 42*q1*q2*q7*s34*s51 - 
    32*q10*q4*q7*s34*s51 + 29*q2*q7^2*s34*s51 - 12*q2*q9^2*s34*s51 + 
    6*q1*q10*q2*s45*s51 - 39*q1*q2*q3*s45*s51 - 57*q10*q3^2*s45*s51 + 
    6*q2*q3^2*s45*s51 + 10*q1*q3*q7*s45*s51 - 324*q10*q3*q7*s45*s51 - 
    146*q3^2*q7*s45*s51 + 64*q3*q7^2*s45*s51 + 32*q1*q3*q8*s45*s51 + 
    12*q2*q9^2*s45*s51 + 57*q3*q7^3*s12*s45*s51 - 3*q1*q2*q3^2*s45^2*s51 - 
    19*q10*q3^3*s45^2*s51 - 203*q10*q3^2*q7*s45^2*s51 - 
    57*q3^3*q7*s45^2*s51 - 57*q10*q3^3*q7*s45^3*s51 + 112*q1*q2*q3*s51^2 - 
    186*q1*q2*q7*s51^2 - 74*q1*q3*q7*s51^2 - 76*q10*q3*q7*s51^2 + 
    298*q2*q3*q7*s51^2 - 38*q10*q4*q7*s51^2 + 83*q1*q7^2*s51^2 - 
    201*q2*q7^2*s51^2 - 153*q3*q7^2*s51^2 + 76*q7^3*s51^2 - 
    38*q1*q3*q8*s51^2 + 38*q2*q7*q8*s51^2 - 30*q1*q10*q9*s51^2 + 
    12*q2*q9^2*s51^2 + 153*q2*q3*q7^2*s12*s51^2 - 38*q2*q7^3*s12*s51^2 - 
    57*q3*q7^3*s12*s51^2 + 19*q2*q3*q7^3*s12^2*s51^2 + 
    12*q1*q10*q9^2*s23*s51^2 + 51*q1*q2*q7^2*s34*s51^2 + 
    19*q2*q7^3*s34*s51^2 - 57*q10*q3^2*q7*s45*s51^2 + 
    32*q1*q3*q7^2*s45*s51^2 + 57*q3*q7^3*s45*s51^2 - 
    19*q10*q3^3*q7*s45^2*s51^2 + 182*q1*q2*q3*q7*s51^3 - 
    140*q1*q2*q7^2*s51^3 - 70*q1*q3*q7^2*s51^3 + 210*q2*q3*q7^2*s51^3 + 
    38*q1*q7^3*s51^3 - 76*q2*q7^3*s51^3 - 57*q3*q7^3*s51^3 + 
    57*q2*q3*q7^3*s12*s51^3 + 19*q1*q2*q7^3*s34*s51^3 + 
    19*q1*q3*q7^3*s45*s51^3 + 89*q1*q2*q3*q7^2*s51^4 - 38*q1*q2*q7^3*s51^4 - 
    19*q1*q3*q7^3*s51^4 + 57*q2*q3*q7^3*s51^4 + 19*q1*q2*q3*q7^3*s51^5]*
  (F[1, 1, 2]^2/9 - F[1, 1, 5]^2/9 - (2*F[1, 1, 2]*F[1, 1, 7])/9 + 
   (2*F[1, 1, 5]*F[1, 1, 7])/9 + (2*F[2, 1, 4])/9 - (2*F[2, 1, 7])/9 - 
   tci[1, 1]^2/27) + r[-117*q10 - 64*q2 - 70*q3 + 32*q4 - 17*q5 - 16*q7 - 
    108*q9 + 27*q2*q3*s12 + 25*q2*q5*s12 - 42*q3*q5*s12 - 44*q5^2*s12 - 
    18*q2*q7*s12 - 81*q3*q7*s12 + 10*q4*q7*s12 + 2*q5*q7*s12 + 12*q2*q8*s12 - 
    12*q7*q8*s12 - 10*q3*q4*q5*s12^2 + 3*q3*q5^2*s12^2 + 9*q2*q3*q7*s12^2 - 
    19*q3*q5*q7*s12^2 + 32*q1*q10*s23 - 19*q10^2*s23 - 38*q10*q3*s23 + 
    38*q10*q4*s23 + 6*q1*q5*s23 - 89*q10*q5*s23 - 102*q3*q5*s23 - 
    57*q5^2*s23 - 76*q1*q9*s23 - 32*q10*q9*s23 + 38*q5*q9*s23 - 
    32*q3*q4*q5*s12*s23 + 19*q5^3*s12*s23 + 38*q1*q10*q5*s23^2 - 
    76*q10*q3*q5*s23^2 - 38*q3*q4*q5*s23^2 - 19*q1*q5^2*s23^2 + 
    19*q5^3*s23^2 - 38*q1*q10*q9*s23^2 - 51*q10^2*s34 + 9*q1*q2*s34 + 
    32*q10*q4*s34 + 3*q1*q5*s34 - 64*q10*q5*s34 + 4*q2*q5*s34 + 9*q5^2*s34 - 
    86*q10*q7*s34 + 9*q2*q7*s34 + 10*q4*q7*s34 - 10*q5*q7*s34 - 
    10*q10*q9*s34 - 32*q2*q9*s34 + 32*q5*q9*s34 + 6*q1*q5^2*s23*s34 - 
    19*q5^3*s23*s34 - 19*q1*q5^3*s23^2*s34 - 3*q10*q2*q5*s34^2 - 
    32*q10^2*q7*s34^2 + 10*q10*q4*q7*s34^2 - 10*q10*q5*q7*s34^2 + 
    10*q2*q5*q9*s34^2 + 41*q1*q10*s45 - 216*q10^2*s45 + 18*q1*q2*s45 + 
    32*q10*q2*s45 - 178*q10*q3*s45 - 36*q2*q3*s45 - 9*q1*q5*s45 - 
    336*q10*q5*s45 - 41*q2*q5*s45 - 112*q3*q5*s45 + 38*q5^2*s45 - 
    399*q10*q7*s45 - 170*q3*q7*s45 - 84*q5*q7*s45 - 12*q1*q8*s45 - 
    6*q2*q8*s45 + 24*q3*q8*s45 - 6*q7*q8*s45 + 24*q8^2*s45 + 38*q1*q9*s45 + 
    76*q2*q9*s45 - 76*q5*q9*s45 - 33*q3*q5*q7*s12*s45 + 12*q7*q8^2*s12*s45 + 
    3*q3*q5^2*q7*s12^2*s45 - 38*q10^3*s23*s45 - 38*q10^2*q3*s23*s45 - 
    89*q1*q10*q5*s23*s45 - 146*q10^2*q5*s23*s45 - 172*q10*q3*q5*s23*s45 + 
    32*q1*q5^2*s23*s45 - 32*q10*q5^2*s23*s45 - 57*q10^2*q3*q5*s23^2*s45 - 
    19*q1*q10*q5^2*s23^2*s45 + 19*q1*q5^3*s23^2*s45 - 76*q10^3*s34*s45 + 
    3*q10^2*q2*s34*s45 - 121*q10^2*q5*s34*s45 - 3*q1*q2*q5*s34*s45 + 
    3*q10*q2*q5*s34*s45 - 12*q1*q5^2*s34*s45 - 7*q10*q5^2*s34*s45 - 
    3*q2*q5^2*s34*s45 + 38*q5^3*s34*s45 - 245*q10^2*q7*s34*s45 - 
    126*q10*q5*q7*s34*s45 - 12*q1*q8^2*s34*s45 - 32*q2*q5*q9*s34*s45 + 
    57*q1*q5^3*s23*s34*s45 + 6*q10*q2*q5^2*s34^2*s45 - 
    38*q10^3*q7*s34^2*s45 - 32*q10^2*q5*q7*s34^2*s45 - 3*q1*q10^2*s45^2 - 
    95*q10^3*s45^2 - 29*q1*q10*q2*s45^2 - 3*q10^2*q2*s45^2 - 
    127*q10^2*q3*s45^2 + 18*q1*q2*q3*s45^2 + 67*q1*q10*q5*s45^2 - 
    210*q10^2*q5*s45^2 + 3*q1*q2*q5*s45^2 + 16*q10*q2*q5*s45^2 - 
    182*q10*q3*q5*s45^2 - 7*q1*q5^2*s45^2 + 7*q10*q5^2*s45^2 - 
    429*q10^2*q7*s45^2 - 360*q10*q3*q7*s45^2 - 298*q10*q5*q7*s45^2 - 
    112*q3*q5*q7*s45^2 - 18*q1*q3*q8*s45^2 - 12*q1*q8^2*s45^2 + 
    38*q2*q5*q9*s45^2 - 19*q10^3*q3*s23*s45^2 - 57*q10^3*q5*s23*s45^2 - 
    89*q10^2*q3*q5*s23*s45^2 + 32*q1*q10*q5^2*s23*s45^2 - 
    57*q1*q5^3*s23*s45^2 + 57*q10*q5^3*s23*s45^2 - 
    19*q10^3*q3*q5*s23^2*s45^2 + 19*q1*q10*q5^3*s23^2*s45^2 - 
    57*q10^3*q5*s34*s45^2 + 6*q1*q2*q5^2*s34*s45^2 - 
    6*q10*q2*q5^2*s34*s45^2 - 57*q1*q5^3*s34*s45^2 + 57*q10*q5^3*s34*s45^2 - 
    133*q10^3*q7*s34*s45^2 - 153*q10^2*q5*q7*s34*s45^2 + 
    19*q10*q2*q5^3*s34^2*s45^2 - 19*q10^3*q5*q7*s34^2*s45^2 + 
    3*q1*q10^2*q2*s45^3 - 38*q10^3*q3*s45^3 - 57*q10^3*q5*s45^3 - 
    16*q1*q10*q2*q5*s45^3 - 89*q10^2*q3*q5*s45^3 - 7*q1*q10*q5^2*s45^3 - 
    6*q1*q2*q5^2*s45^3 + 6*q10*q2*q5^2*s45^3 + 57*q1*q5^3*s45^3 - 
    57*q10*q5^3*s45^3 - 152*q10^3*q7*s45^3 - 216*q10^2*q3*q7*s45^3 - 
    210*q10^2*q5*q7*s45^3 - 182*q10*q3*q5*q7*s45^3 - 
    19*q10^3*q3*q5*s23*s45^3 - 57*q1*q10*q5^3*s23*s45^3 + 
    19*q1*q2*q5^3*s34*s45^3 - 19*q10*q2*q5^3*s34*s45^3 - 
    57*q10^3*q5*q7*s34*s45^3 - 19*q10^3*q3*q5*s45^4 - 
    6*q1*q10*q2*q5^2*s45^4 + 57*q1*q10*q5^3*s45^4 - 19*q1*q2*q5^3*s45^4 + 
    19*q10*q2*q5^3*s45^4 - 57*q10^3*q3*q7*s45^4 - 57*q10^3*q5*q7*s45^4 - 
    89*q10^2*q3*q5*q7*s45^4 - 19*q1*q10*q2*q5^3*s45^5 - 
    19*q10^3*q3*q5*q7*s45^5 + 10*q1*q10*s51 - 38*q10^2*s51 - 18*q1*q2*s51 + 
    25*q10*q2*s51 - 38*q10*q3*s51 + 24*q2*q3*s51 + 38*q10*q4*s51 + 
    24*q1*q7*s51 - 76*q10*q7*s51 - 36*q2*q7*s51 - 118*q3*q7*s51 + 
    32*q4*q7*s51 - 12*q1*q8*s51 - 6*q2*q8*s51 + 24*q3*q8*s51 - 6*q7*q8*s51 + 
    24*q8^2*s51 + 6*q1*q9*s51 - 10*q10*q9*s51 + 38*q2*q9*s51 + 
    27*q2*q3*q7*s12*s51 + 12*q2*q8^2*s12*s51 - 32*q1*q10*q9*s23*s51 - 
    19*q10^3*s34*s51 + 3*q10^2*q2*s34*s51 - 92*q10^2*q7*s34*s51 + 
    9*q1*q2*q7*s34*s51 + 32*q10*q4*q7*s34*s51 - 12*q1*q8^2*s34*s51 - 
    19*q10^3*q7*s34^2*s51 - 38*q10^3*s45*s51 - 22*q1*q10*q2*s45*s51 - 
    3*q10^2*q2*s45*s51 - 38*q10^2*q3*s45*s51 - 6*q1*q2*q3*s45*s51 - 
    257*q10^2*q7*s45*s51 + 6*q1*q3*q7*s45*s51 - 216*q10*q3*q7*s45*s51 - 
    95*q10^3*q7*s34*s45*s51 + 3*q1*q10^2*q2*s45^2*s51 - 
    19*q10^3*q3*s45^2*s51 - 133*q10^3*q7*s45^2*s51 - 
    165*q10^2*q3*q7*s45^2*s51 + 12*q1*q3*q8^2*s45^2*s51 - 
    57*q10^3*q3*q7*s45^3*s51 - 38*q10^2*q7*s51^2 - 18*q1*q2*q7*s51^2 - 
    18*q1*q3*q7*s51^2 - 38*q10*q3*q7*s51^2 + 18*q2*q3*q7*s51^2 + 
    38*q10*q4*q7*s51^2 + 18*q1*q3*q8*s51^2 + 12*q1*q8^2*s51^2 - 
    10*q1*q10*q9*s51^2 - 19*q10^3*q7*s34*s51^2 - 38*q10^3*q7*s45*s51^2 - 
    38*q10^2*q3*q7*s45*s51^2 + 12*q1*q3*q8^2*s45*s51^2 - 
    19*q10^3*q3*q7*s45^2*s51^2]*(F[1, 1, 2]^2/9 - F[1, 1, 9]^2/9 - 
   (2*F[1, 1, 2]*F[1, 1, 10])/9 + (2*F[1, 1, 9]*F[1, 1, 10])/9 + 
   (2*F[2, 1, 11])/9 - (2*F[2, 1, 15])/9 - tci[1, 1]^2/27) + 
 r[67*q1 - 16*q10 - 32*q14 - 32*q15 + 76*q2 - 38*q3 - 38*q5 - 25*q7 + 12*q8 + 
    12*q9 + 32*q15*q2*s12 + 19*q3^2*s12 + 16*q15*q5*s12 + 19*q5^2*s12 + 
    3*q2*q7*s12 - 3*q3*q7*s12 - 57*q5*q7*s12 + 38*q7^2*s12 + 6*q7*q8*s12 - 
    16*q15*q3*q5*s12^2 + 19*q3*q5*q7*s12^2 - 19*q3*q7^2*s12^2 + 
    47*q1*q10*s23 + 32*q1*q14*s23 - 57*q10*q3*s23 + 16*q14*q3*s23 + 
    19*q3^2*s23 - 3*q1*q5*s23 + 19*q5^2*s23 - 19*q1*q10*q5*s23^2 + 
    19*q10*q3*q5*s23^2 - 16*q14*q3*q5*s23^2 - 3*q1*q2*s34 - 3*q10*q2*s34 + 
    22*q1*q5*s34 + 16*q15*q5*s34 + 3*q2*q5*s34 - 19*q5^2*s34 - 3*q2*q7*s34 + 
    3*q5*q7*s34 - 6*q1*q8*s34 + 6*q2*q9*s34 - 19*q1*q5^2*s23*s34 + 
    16*q10*q15*q5*s34^2 - 19*q10*q2*q5*s34^2 + 3*q10*q5*q7*s34^2 - 
    85*q1*q10*s45 + 76*q10^2*s45 - 67*q1*q2*s45 - 3*q10*q2*s45 + 
    3*q10*q3*s45 + 19*q3^2*s45 - 16*q1*q5*s45 + 32*q10*q5*s45 + 19*q5^2*s45 + 
    16*q3*q7*s45 + 3*q5*q7*s45 - 6*q1*q8*s45 - 6*q2*q9*s45 + 
    16*q15*q3*q5*s12*s45 + 16*q15*q5^2*s12*s45 + 19*q3^2*q7*s12*s45 - 
    16*q3*q5*q7*s12*s45 + 3*q5^2*q7*s12*s45 + 57*q3*q7^2*s12*s45 + 
    16*q15*q3*q5^2*s12^2*s45 - 16*q3*q5^2*q7*s12^2*s45 + 
    19*q3*q5*q7^2*s12^2*s45 + 38*q1*q10^2*s23*s45 + 3*q10*q3^2*s23*s45 + 
    16*q14*q3^2*s23*s45 + 54*q1*q10*q5*s23*s45 - 16*q10*q3*q5*s23*s45 + 
    16*q14*q3*q5*s23*s45 + 19*q1*q5^2*s23*s45 - 19*q1*q10^2*q5*s23^2*s45 + 
    19*q10^2*q3*q5*s23^2*s45 - 16*q10*q3^2*q5*s23^2*s45 + 
    16*q14*q3^2*q5*s23^2*s45 + 38*q10^2*q2*s34*s45 + 16*q10*q15*q5*s34*s45 - 
    22*q1*q2*q5*s34*s45 + 16*q10*q2*q5*s34*s45 + 38*q1*q5^2*s34*s45 + 
    16*q15*q5^2*s34*s45 + 6*q10*q5*q7*s34*s45 + 3*q5^2*q7*s34*s45 + 
    6*q2*q5*q9*s34*s45 + 16*q10*q15*q5^2*s34^2*s45 - 
    19*q10*q2*q5^2*s34^2*s45 + 3*q10*q5^2*q7*s34^2*s45 - 76*q1*q10^2*s45^2 + 
    41*q1*q10*q2*s45^2 - 38*q10^2*q2*s45^2 + 3*q10*q3^2*s45^2 + 
    16*q14*q3^2*s45^2 - 73*q1*q10*q5*s45^2 + 57*q10^2*q5*s45^2 + 
    19*q1*q2*q5*s45^2 - 19*q10*q2*q5*s45^2 - 38*q1*q5^2*s45^2 + 
    57*q10*q5^2*s45^2 + 16*q15*q5^2*s45^2 + 3*q10*q3*q7*s45^2 + 
    19*q3^2*q7*s45^2 + 3*q10*q5*q7*s45^2 + 3*q5^2*q7*s45^2 + 
    57*q1*q10^2*q5*s23*s45^2 + 19*q1*q10*q5^2*s23*s45^2 + 
    19*q10^2*q2*q5*s34*s45^2 + 32*q10*q15*q5^2*s34*s45^2 - 
    19*q1*q2*q5^2*s34*s45^2 + 19*q10*q2*q5^2*s34*s45^2 + 
    6*q10*q5^2*q7*s34*s45^2 + 38*q1*q10^2*q2*s45^3 - 57*q1*q10^2*q5*s45^3 + 
    38*q1*q10*q2*q5*s45^3 - 19*q10^2*q2*q5*s45^3 - 38*q1*q10*q5^2*s45^3 + 
    16*q10*q15*q5^2*s45^3 + 19*q1*q2*q5^2*s45^3 - 19*q10*q2*q5^2*s45^3 + 
    3*q10*q3^2*q7*s45^3 + 16*q14*q3^2*q7*s45^3 + 3*q10*q5^2*q7*s45^3 + 
    19*q1*q10^2*q2*q5*s45^4 + 19*q1*q10*q2*q5^2*s45^4 - 22*q1*q10*s51 + 
    19*q10^2*s51 - 35*q1*q2*s51 - 3*q10*q2*s51 + 3*q1*q3*s51 + 3*q10*q3*s51 + 
    16*q14*q3*s51 + 63*q2*q3*s51 - 19*q3^2*s51 + 32*q1*q7*s51 - 
    67*q2*q7*s51 - 41*q3*q7*s51 + 76*q7^2*s51 + 6*q1*q8*s51 - 6*q2*q9*s51 + 
    60*q2*q3*q7*s12*s51 - 19*q3^2*q7*s12*s51 - 38*q2*q7^2*s12*s51 - 
    57*q3*q7^2*s12*s51 - 6*q2*q7*q8*s12*s51 + 19*q2*q3*q7^2*s12^2*s51 - 
    6*q1*q10*q9*s23*s51 + 19*q10^2*q2*s34*s51 + 16*q1*q2*q7*s34*s51 + 
    19*q2*q7^2*s34*s51 - 19*q1*q10^2*s45*s51 + 22*q1*q10*q2*s45*s51 - 
    19*q10^2*q2*s45*s51 - 22*q1*q2*q3*s45*s51 + 3*q10*q3^2*s45*s51 + 
    16*q14*q3^2*s45*s51 + 16*q1*q3*q7*s45*s51 + 6*q10*q3*q7*s45*s51 + 
    16*q14*q3*q7*s45*s51 + 38*q3^2*q7*s45*s51 + 57*q3*q7^2*s45*s51 + 
    6*q1*q3*q8*s45*s51 + 19*q1*q10^2*q2*s45^2*s51 + 6*q10*q3^2*q7*s45^2*s51 + 
    32*q14*q3^2*q7*s45^2*s51 + 19*q1*q2*q3*s51^2 + 38*q2*q3^2*s51^2 - 
    73*q1*q2*q7*s51^2 - 38*q1*q3*q7*s51^2 + 3*q10*q3*q7*s51^2 + 
    16*q14*q3*q7*s51^2 + 98*q2*q3*q7*s51^2 - 38*q3^2*q7*s51^2 + 
    38*q1*q7^2*s51^2 - 76*q2*q7^2*s51^2 - 57*q3*q7^2*s51^2 + 
    19*q2*q3^2*q7*s12*s51^2 + 57*q2*q3*q7^2*s12*s51^2 + 
    19*q1*q2*q7^2*s34*s51^2 - 19*q1*q2*q3^2*s45*s51^2 + 
    3*q10*q3^2*q7*s45*s51^2 + 16*q14*q3^2*q7*s45*s51^2 + 
    19*q1*q3*q7^2*s45*s51^2 + 19*q1*q2*q3^2*s51^3 + 38*q1*q2*q3*q7*s51^3 - 
    19*q1*q3^2*q7*s51^3 + 38*q2*q3^2*q7*s51^3 - 38*q1*q2*q7^2*s51^3 - 
    19*q1*q3*q7^2*s51^3 + 57*q2*q3*q7^2*s51^3 + 19*q1*q2*q3^2*q7*s51^4 + 
    19*q1*q2*q3*q7^2*s51^4]*((-2*F[1, 1, 2])/9 + (2*F[1, 1, 4])/9 - 
   (2*tci[1, 2])/9) + r[6*q1 + 308*q10 - 91*q12 + 154*q19 + 166*q2 + 64*q22 + 
    6*q3 - 70*q4 - 6*q5 + 25*q7 + 129*q8 + 33*q9 - 57*q19^2*s12 - 
    128*q19*q2*s12 - 83*q19*q3*s12 + 12*q2*q3*s12 - 32*q3*q4*s12 - 
    6*q3*q5*s12 + 108*q19*q7*s12 - 12*q3*q7*s12 + 147*q2*q8*s12 - 
    6*q7*q8*s12 - 57*q19*q2*q7*s12^2 + 6*q19*q3*q7*s12^2 + 6*q2*q3*q7*s12^2 + 
    51*q2*q7*q8*s12^2 - 38*q1^2*s23 - 140*q1*q10*s23 + 76*q10^2*s23 + 
    116*q1*q12*s23 - 53*q1*q19*s23 + 58*q10*q19*s23 + 57*q19^2*s23 + 
    64*q1*q22*s23 - 32*q10*q22*s23 + 58*q1*q3*s23 + 6*q10*q3*s23 - 
    65*q19*q3*s23 - 64*q22*q3*s23 - 76*q10*q4*s23 - 33*q12*q4*s23 - 
    58*q3*q4*s23 + 44*q1*q5*s23 - 52*q10*q5*s23 + 33*q12*q5*s23 - 
    33*q3*q5*s23 + 6*q4*q5*s23 + 38*q5^2*s23 - 26*q1*q9*s23 + 38*q10*q9*s23 - 
    109*q5*q9*s23 + 13*q19*q3^2*s12*s23 + 13*q3^2*q5*s12*s23 + 
    32*q3*q4*q5*s12*s23 - 32*q1*q10*q19*s23^2 + 32*q1^2*q22*s23^2 + 
    6*q10*q19*q3*s23^2 - 32*q1^2*q5*s23^2 - 58*q1*q10*q5*s23^2 + 
    6*q10*q3*q5*s23^2 + 45*q3*q4*q5*s23^2 + 38*q1*q5^2*s23^2 + 
    45*q1*q10*q9*s23^2 - 38*q1^2*s34 + 152*q10^2*s34 - 39*q1*q2*s34 + 
    242*q10*q2*s34 - 230*q12*q2*s34 - 32*q1*q22*s34 - 88*q10*q4*s34 + 
    12*q12*q4*s34 + 38*q10*q5*s34 + 45*q12*q5*s34 + 255*q10*q7*s34 - 
    115*q12*q7*s34 - 39*q1*q8*s34 + 64*q2*q9*s34 - 159*q5*q9*s34 - 
    32*q1^2*q22*s23*s34 - 6*q1^2*q5*s23*s34 + 76*q10^2*q2*s34^2 - 
    57*q12^2*q2*s34^2 - 76*q10*q2*q4*s34^2 + 76*q12*q2*q4*s34^2 - 
    57*q10*q2*q5*s34^2 + 114*q12*q2*q5*s34^2 + 57*q12^2*q7*s34^2 + 
    57*q10*q4*q7*s34^2 - 57*q12*q4*q7*s34^2 + 95*q10*q5*q7*s34^2 - 
    95*q12*q5*q7*s34^2 - 57*q2*q5*q9*s34^2 + 29*q1*q10*s45 - 152*q10^2*s45 - 
    71*q1*q12*s45 - 57*q12^2*s45 + 33*q1*q19*s45 - 8*q10*q19*s45 - 
    128*q1*q2*s45 - 218*q10*q2*s45 + 90*q12*q2*s45 + 33*q19*q2*s45 - 
    76*q2^2*s45 - 32*q1*q22*s45 + 96*q10*q22*s45 + 64*q2*q22*s45 - 
    32*q1*q3*s45 + 6*q10*q3*s45 + 128*q19*q3*s45 - 6*q2*q3*s45 + 
    64*q22*q3*s45 - 114*q1*q5*s45 + 377*q10*q5*s45 - 110*q12*q5*s45 + 
    64*q3*q5*s45 + 38*q5^2*s45 + 222*q10*q7*s45 - 38*q12*q7*s45 - 
    33*q19*q7*s45 + 70*q5*q7*s45 - 84*q1*q8*s45 - 109*q2*q8*s45 + 
    32*q3*q8*s45 + 109*q1*q9*s45 + 109*q5*q9*s45 + 6*q19*q3*q7*s12*s45 + 
    32*q3*q5*q7*s12*s45 - 76*q1*q10^2*s23*s45 - 64*q1^2*q22*s23*s45 + 
    96*q1*q10*q22*s23*s45 + 6*q10*q19*q3*s23*s45 + 64*q1^2*q5*s23*s45 + 
    98*q1*q10*q5*s23*s45 + 114*q10^2*q5*s23*s45 + 6*q10*q3*q5*s23*s45 - 
    76*q1*q5^2*s23*s45 + 114*q10*q5^2*s23*s45 + 32*q1^2*q10*q22*s23^2*s45 - 
    32*q1^2*q10*q5*s23^2*s45 + 38*q1*q10^2*q5*s23^2*s45 + 
    38*q1*q10*q5^2*s23^2*s45 + 38*q1^2*q2*s34*s45 - 76*q10^2*q2*s34*s45 + 
    38*q12^2*q2*s34*s45 - 76*q10*q2^2*s34*s45 + 64*q1^2*q22*s34*s45 + 
    32*q1*q2*q22*s34*s45 + 12*q1^2*q5*s34*s45 + 114*q10^2*q5*s34*s45 - 
    57*q12^2*q5*s34*s45 + 159*q10*q2*q5*s34*s45 - 211*q12*q2*q5*s34*s45 + 
    114*q10*q5^2*s34*s45 + 45*q12*q5^2*s34*s45 + 19*q12^2*q7*s34*s45 + 
    235*q10*q5*q7*s34*s45 - 51*q12*q5*q7*s34*s45 + 128*q2*q5*q9*s34*s45 - 
    83*q5^2*q9*s34*s45 + 38*q10^2*q2*q5*s34^2*s45 - 
    57*q12^2*q2*q5*s34^2*s45 + 76*q12*q2*q5^2*s34^2*s45 + 
    19*q12^2*q5*q7*s34^2*s45 + 38*q10*q5^2*q7*s34^2*s45 - 
    38*q12*q5^2*q7*s34^2*s45 - 76*q2*q5^2*q9*s34^2*s45 + 152*q1*q10^2*s45^2 + 
    38*q1^2*q2*s45^2 + 78*q1*q10*q2*s45^2 + 76*q10^2*q2*s45^2 - 
    6*q1*q12*q2*s45^2 + 38*q10*q2^2*s45^2 + 32*q1^2*q22*s45^2 - 
    96*q1*q10*q22*s45^2 - 32*q1*q2*q22*s45^2 + 12*q10*q19*q3*s45^2 - 
    32*q1^2*q5*s45^2 - 168*q1*q10*q5*s45^2 - 114*q10^2*q5*s45^2 + 
    108*q1*q2*q5*s45^2 - 204*q10*q2*q5*s45^2 + 51*q12*q2*q5*s45^2 + 
    6*q10*q3*q5*s45^2 + 38*q1*q5^2*s45^2 + 36*q10*q19*q7*s45^2 + 
    12*q19*q3*q7*s45^2 + 146*q10*q5*q7*s45^2 + 6*q3*q5*q7*s45^2 + 
    38*q5^2*q7*s45^2 - 45*q1*q3*q8*s45^2 - 64*q1^2*q10*q22*s23*s45^2 + 
    64*q1^2*q10*q5*s23*s45^2 - 114*q1*q10^2*q5*s23*s45^2 - 
    76*q1*q10*q5^2*s23*s45^2 - 32*q1^2*q2*q22*s34*s45^2 - 
    6*q1^2*q2*q5*s34*s45^2 - 38*q10^2*q2*q5*s34*s45^2 + 
    19*q12^2*q2*q5*s34*s45^2 - 38*q10*q2^2*q5*s34*s45^2 - 
    64*q12*q2*q5^2*s34*s45^2 + 76*q10*q5^2*q7*s34*s45^2 + 
    64*q2*q5^2*q9*s34*s45^2 - 19*q12^2*q2*q5^2*s34^2*s45^2 + 
    19*q12*q2*q5^3*s34^2*s45^2 - 19*q2*q5^3*q9*s34^2*s45^2 - 
    76*q1*q10^2*q2*s45^3 - 38*q1*q10*q2^2*s45^3 + 32*q1^2*q10*q22*s45^3 - 
    32*q1^2*q10*q5*s45^3 + 114*q1*q10^2*q5*s45^3 + 166*q1*q10*q2*q5*s45^3 + 
    38*q10^2*q2*q5*s45^3 - 38*q1*q2^2*q5*s45^3 + 38*q10*q2^2*q5*s45^3 + 
    38*q1*q10*q5^2*s45^3 + 12*q10*q19*q3*q7*s45^3 + 6*q10*q3*q5*q7*s45^3 + 
    38*q10*q5^2*q7*s45^3 - 38*q1*q10^2*q2*q5*s45^4 - 
    38*q1*q10*q2^2*q5*s45^4 - 38*q1^2*s51 - 64*q1*q10*s51 - 38*q10^2*s51 - 
    27*q1*q12*s51 - 57*q12^2*s51 - 44*q1*q19*s51 + 77*q10*q19*s51 + 
    128*q1*q2*s51 - 14*q10*q2*s51 + 51*q12*q2*s51 - 38*q2^2*s51 + 
    32*q10*q22*s51 + 32*q2*q22*s51 - 20*q1*q3*s51 + 6*q10*q3*s51 + 
    6*q2*q3*s51 + 64*q22*q3*s51 + 83*q10*q4*s51 - 38*q12*q4*s51 + 
    13*q3*q4*s51 - 154*q1*q7*s51 + 152*q10*q7*s51 - 64*q12*q7*s51 + 
    165*q19*q7*s51 + 129*q2*q7*s51 + 32*q1*q8*s51 - 33*q2*q8*s51 + 
    33*q1*q9*s51 - 57*q19^2*q2*s12*s51 + 45*q19*q2^2*s12*s51 + 
    38*q19^2*q7*s12*s51 - 191*q19*q2*q7*s12*s51 + 12*q2*q3*q7*s12*s51 - 
    83*q2^2*q8*s12*s51 + 44*q2*q7*q8*s12*s51 - 19*q19^2*q2*q7*s12^2*s51 + 
    70*q19*q2^2*q7*s12^2*s51 - 70*q2^2*q7*q8*s12^2*s51 + 
    45*q1^2*q19*s23*s51 - 59*q1*q10*q19*s23*s51 + 57*q1*q19^2*s23*s51 - 
    38*q10*q19^2*s23*s51 + 83*q1^2*q9*s23*s51 + 76*q1*q10*q9*s23*s51 + 
    26*q1^2*q10*q19*s23^2*s51 + 19*q1*q10*q19^2*s23^2*s51 + 
    26*q1^2*q10*q9*s23^2*s51 - 38*q1^2*q2*s34*s51 - 38*q10^2*q2*s34*s51 + 
    19*q12^2*q2*s34*s51 - 38*q10*q2^2*s34*s51 + 38*q10^2*q4*s34*s51 + 
    57*q12^2*q4*s34*s51 + 83*q10*q2*q4*s34*s51 - 83*q12*q2*q4*s34*s51 - 
    12*q10*q4^2*s34*s51 + 12*q12*q4^2*s34*s51 + 38*q12^2*q7*s34*s51 - 
    39*q1*q2*q7*s34*s51 + 109*q10*q4*q7*s34*s51 - 77*q12*q4*q7*s34*s51 + 
    38*q10^2*q2*q4*s34^2*s51 - 19*q12^2*q2*q4*s34^2*s51 - 
    19*q10*q2*q4^2*s34^2*s51 + 19*q12*q2*q4^2*s34^2*s51 + 
    57*q12^2*q4*q7*s34^2*s51 - 19*q10*q4^2*q7*s34^2*s51 + 
    19*q12*q4^2*q7*s34^2*s51 + 38*q1*q10^2*s45*s51 + 13*q1^2*q12*s45*s51 + 
    19*q10*q19^2*s45*s51 - 38*q1^2*q2*s45*s51 + 7*q1*q10*q2*s45*s51 + 
    38*q10^2*q2*s45*s51 + 6*q1*q12*q2*s45*s51 - 45*q10*q19*q2*s45*s51 - 
    38*q10*q2^2*s45*s51 + 13*q1^2*q3*s45*s51 - 6*q1*q12*q7*s45*s51 - 
    89*q1*q19*q7*s45*s51 + 36*q10*q19*q7*s45*s51 - 19*q19^2*q7*s45*s51 - 
    32*q1*q3*q7*s45*s51 + 12*q10*q3*q7*s45*s51 + 32*q1*q3*q8*s45*s51 - 
    38*q1*q10^2*q2*s45^2*s51 - 38*q1^2*q19*s51^2 - 57*q1*q10*q19*s51^2 - 
    19*q1*q19^2*s51^2 - 38*q10*q19^2*s51^2 + 38*q1^2*q2*s51^2 - 
    12*q1*q12*q2*s51^2 + 50*q10*q19*q2*s51^2 + 19*q19^2*q2*s51^2 - 
    38*q10*q2^2*s51^2 - 38*q19*q2^2*s51^2 - 6*q1*q2*q3*s51^2 - 
    76*q1^2*q7*s51^2 + 6*q1*q12*q7*s51^2 - 13*q1*q19*q7*s51^2 + 
    12*q10*q19*q7*s51^2 + 38*q19^2*q7*s51^2 + 128*q1*q2*q7*s51^2 - 
    57*q19*q2*q7*s51^2 + 6*q10*q3*q7*s51^2 + 38*q10*q4*q7*s51^2 - 
    38*q12*q4*q7*s51^2 - 57*q19^2*q2*q7*s12*s51^2 + 
    38*q19*q2^2*q7*s12*s51^2 - 38*q2^2*q7*q8*s12*s51^2 + 
    19*q19^2*q2^2*q7*s12^2*s51^2 - 19*q19*q2^3*q7*s12^2*s51^2 + 
    19*q2^3*q7*q8*s12^2*s51^2 + 38*q1^2*q10*q19*s23*s51^2 + 
    57*q1*q10*q19^2*s23*s51^2 + 38*q1^2*q10*q9*s23*s51^2 - 
    19*q1^3*q10*q19*s23^2*s51^2 - 19*q1^2*q10*q19^2*s23^2*s51^2 - 
    19*q1^3*q10*q9*s23^2*s51^2 - 38*q1^2*q2*q7*s34*s51^2 + 
    19*q12^2*q4*q7*s34*s51^2 + 13*q10*q4^2*q7*s34*s51^2 - 
    13*q12*q4^2*q7*s34*s51^2 + 19*q12^2*q4^2*q7*s34^2*s51^2 - 
    19*q10*q4^3*q7*s34^2*s51^2 + 19*q12*q4^3*q7*s34^2*s51^2 + 
    19*q10*q19^2*q2*s45*s51^2 - 38*q10*q19*q2^2*s45*s51^2 - 
    38*q1^2*q19*q7*s45*s51^2 - 19*q1*q19^2*q7*s45*s51^2 + 
    19*q10*q19^2*q2*s51^3 - 38*q10*q19*q2^2*s51^3 - 38*q1^2*q19*q7*s51^3 - 
    19*q1*q19^2*q7*s51^3 + 38*q1^2*q2*q7*s51^3 - 12*q1*q12*q2*q7*s51^3 - 
    6*q1*q2*q3*q7*s51^3]*(-F[1, 1, 2]/9 + F[1, 1, 3]/9 - tci[1, 2]/9) + 
 r[226*q1 + 674*q10 - 182*q12 - 128*q14 + 84*q17 - 156*q2 - 6*q25 + 701*q3 - 
    152*q4 + 203*q5 + 600*q7 - 288*q8 + 321*q9 - 76*q17^2*s12 + 
    9*q19*q2*s12 - 9*q2*q25*s12 - 58*q17*q3*s12 + 9*q19*q3*s12 + 
    126*q2*q3*s12 + 76*q3^2*s12 + 3*q25*q4*s12 - 152*q3*q4*s12 - 
    163*q17*q5*s12 + 357*q3*q5*s12 - 6*q4*q5*s12 - 82*q17*q7*s12 - 
    6*q19*q7*s12 - 93*q2*q7*s12 + 507*q3*q7*s12 + 42*q5*q7*s12 - 
    3*q2*q8*s12 - 315*q7*q8*s12 + 76*q17^2*q3*s12^2 - 114*q17*q2*q3*s12^2 + 
    152*q17*q3^2*s12^2 + 3*q25*q3*q4*s12^2 - 76*q3^2*q4*s12^2 + 
    38*q17^2*q5*s12^2 + 114*q17*q3*q5*s12^2 - 76*q17^2*q7*s12^2 + 
    114*q17*q2*q7*s12^2 + 3*q19*q2*q7*s12^2 - 72*q2*q3*q7*s12^2 + 
    76*q3^2*q7*s12^2 - 190*q17*q5*q7*s12^2 + 232*q3*q5*q7*s12^2 + 
    114*q17*q7^2*s12^2 - 3*q2*q7*q8*s12^2 - 114*q7^2*q8*s12^2 - 
    276*q1*q10*s23 + 152*q10^2*s23 + 232*q1*q12*s23 + 128*q1*q14*s23 + 
    157*q1*q17*s23 - 114*q17^2*s23 - 9*q1*q19*s23 + 6*q10*q19*s23 - 
    6*q1*q25*s23 + 116*q1*q3*s23 + 9*q10*q3*s23 + 64*q14*q3*s23 + 
    13*q17*q3*s23 - 9*q19*q3*s23 + 3*q25*q3*s23 + 76*q3^2*s23 - 
    152*q10*q4*s23 - 66*q12*q4*s23 - 6*q25*q4*s23 - 221*q3*q4*s23 - 
    9*q1*q5*s23 + 644*q10*q5*s23 + 66*q12*q5*s23 + 24*q17*q5*s23 + 
    362*q3*q5*s23 + 6*q4*q5*s23 + 61*q1*q9*s23 + 76*q10*q9*s23 - 
    218*q5*q9*s23 - 38*q17^2*q3*s12*s23 + 160*q17*q3^2*s12*s23 + 
    3*q25*q3*q4*s12*s23 - 84*q3^2*q4*s12*s23 - 6*q25*q4^2*s12*s23 + 
    163*q17*q3*q5*s12*s23 - 3*q3*q4*q5*s12*s23 + 6*q4^2*q5*s12*s23 + 
    76*q3*q5^2*s12*s23 - 76*q17^2*q3^2*s12^2*s23 - 76*q17*q3^3*s12^2*s23 + 
    76*q3^3*q4*s12^2*s23 + 3*q25*q3*q4^2*s12^2*s23 - 
    38*q17^2*q3*q5*s12^2*s23 - 76*q17*q3^2*q5*s12^2*s23 + 
    76*q3^2*q4*q5*s12^2*s23 - 3*q3*q4^2*q5*s12^2*s23 - 3*q1*q10*q19*s23^2 + 
    30*q1*q10*q5*s23^2 - 12*q1*q17*q5*s23^2 + 310*q10*q3*q5*s23^2 - 
    64*q14*q3*q5*s23^2 + 99*q17*q3*q5*s23^2 + 3*q3*q4*q5*s23^2 + 
    76*q3*q5^2*s23^2 + 90*q1*q10*q9*s23^2 - 38*q17^2*q3*q5*s12*s23^2 - 
    125*q17*q3^2*q5*s12*s23^2 + 125*q3^2*q4*q5*s12*s23^2 + 
    38*q17^2*q3^2*q5*s12^2*s23^2 + 38*q17*q3^3*q5*s12^2*s23^2 - 
    38*q3^3*q4*q5*s12^2*s23^2 + 304*q10^2*s34 + 3*q1*q18*s34 + 
    6*q10*q18*s34 + 57*q1*q2*s34 + 274*q10*q2*s34 - 505*q12*q2*s34 - 
    9*q18*q2*s34 + 3*q1*q23*s34 + 6*q2*q23*s34 - 3*q1*q25*s34 + 
    9*q2*q25*s34 - 176*q10*q4*s34 + 24*q12*q4*s34 + 9*q18*q4*s34 - 
    6*q25*q4*s34 - 51*q1*q5*s34 + 464*q10*q5*s34 + 90*q12*q5*s34 - 
    9*q2*q5*s34 + 6*q4*q5*s34 + 893*q10*q7*s34 - 185*q12*q7*s34 + 
    51*q2*q7*s34 + 9*q23*q7*s34 - 6*q4*q7*s34 + 42*q5*q7*s34 + 90*q1*q8*s34 + 
    228*q2*q9*s34 - 318*q5*q9*s34 + 3*q1*q25*q4*s23*s34 + 
    3*q25*q4^2*s23*s34 - 3*q1*q4*q5*s23*s34 - 3*q4^2*q5*s23*s34 + 
    152*q10^2*q2*s34^2 - 114*q12^2*q2*s34^2 - 3*q1^2*q23*s34^2 + 
    3*q2^2*q23*s34^2 + 3*q10*q18*q4*s34^2 - 152*q10*q2*q4*s34^2 + 
    152*q12*q2*q4*s34^2 - 72*q10*q2*q5*s34^2 + 228*q12*q2*q5*s34^2 + 
    3*q1*q23*q5*s34^2 + 114*q12^2*q7*s34^2 + 111*q10*q4*q7*s34^2 - 
    114*q12*q4*q7*s34^2 + 232*q10*q5*q7*s34^2 - 190*q12*q5*q7*s34^2 - 
    3*q1^2*q8*s34^2 - 3*q2^2*q9*s34^2 - 114*q2*q5*q9*s34^2 + 347*q1*q10*s45 - 
    187*q1*q12*s45 - 114*q12^2*s45 - 136*q1*q17*s45 + 6*q1*q18*s45 + 
    3*q10*q18*s45 - 3*q10*q19*s45 - 41*q1*q2*s45 + 124*q10*q2*s45 + 
    210*q12*q2*s45 - 24*q17*q2*s45 - 9*q18*q2*s45 - 6*q1*q23*s45 + 
    6*q2*q23*s45 - 76*q1*q3*s45 + 696*q10*q3*s45 - 9*q18*q3*s45 - 
    126*q2*q3*s45 + 76*q3^2*s45 + 75*q1*q5*s45 + 1030*q10*q5*s45 - 
    265*q12*q5*s45 - 24*q17*q5*s45 + 568*q3*q5*s45 + 152*q5^2*s45 + 
    2051*q10*q7*s45 - 61*q12*q7*s45 - 6*q17*q7*s45 + 3*q19*q7*s45 + 
    1311*q3*q7*s45 + 616*q5*q7*s45 + 152*q7^2*s45 + 58*q1*q8*s45 + 
    3*q3*q8*s45 - 87*q7*q8*s45 - 222*q2*q9*s45 + 297*q5*q9*s45 + 
    76*q3*q5^2*s12*s45 - 76*q17^2*q7*s12*s45 + 76*q3^2*q7*s12*s45 - 
    163*q17*q5*q7*s12*s45 + 509*q3*q5*q7*s12*s45 + 23*q17*q7^2*s12*s45 + 
    228*q3*q7^2*s12*s45 - 99*q7^2*q8*s12*s45 + 38*q17^2*q5*q7*s12^2*s45 - 
    38*q17^2*q7^2*s12^2*s45 - 76*q17*q5*q7^2*s12^2*s45 + 
    76*q3*q5*q7^2*s12^2*s45 + 38*q17*q7^3*s12^2*s45 - 38*q7^3*q8*s12^2*s45 + 
    26*q1^2*q10*s23*s45 + 26*q1^2*q17*s23*s45 + 12*q10*q3^2*s23*s45 + 
    64*q14*q3^2*s23*s45 - 87*q1*q10*q5*s23*s45 + 228*q10^2*q5*s23*s45 + 
    36*q1*q17*q5*s23*s45 + 307*q10*q3*q5*s23*s45 + 64*q14*q3*q5*s23*s45 + 
    228*q10*q5^2*s23*s45 + 76*q3*q5^2*s23*s45 + 76*q10^2*q3*q5*s23^2*s45 - 
    64*q10*q3^2*q5*s23^2*s45 + 64*q14*q3^2*q5*s23^2*s45 + 
    76*q10*q3*q5^2*s23^2*s45 + 76*q12^2*q2*s34*s45 - 3*q1^2*q23*s34*s45 - 
    6*q2^2*q23*s34*s45 + 228*q10^2*q5*s34*s45 - 114*q12^2*q5*s34*s45 + 
    57*q1*q2*q5*s34*s45 + 51*q10*q2*q5*s34*s45 - 467*q12*q2*q5*s34*s45 + 
    3*q1*q23*q5*s34*s45 - 3*q2*q23*q5*s34*s45 + 228*q10*q5^2*s34*s45 + 
    90*q12*q5^2*s34*s45 + 38*q12^2*q7*s34*s45 + 973*q10*q5*q7*s34*s45 - 
    87*q12*q5*q7*s34*s45 + 152*q10*q7^2*s34*s45 - 3*q1^2*q8*s34*s45 + 
    6*q2^2*q9*s34*s45 + 374*q2*q5*q9*s34*s45 - 166*q5^2*q9*s34*s45 + 
    76*q10^2*q2*q5*s34^2*s45 - 114*q12^2*q2*q5*s34^2*s45 + 
    3*q2^2*q23*q5*s34^2*s45 + 152*q12*q2*q5^2*s34^2*s45 + 
    38*q12^2*q5*q7*s34^2*s45 + 76*q10*q5^2*q7*s34^2*s45 - 
    76*q12*q5^2*q7*s34^2*s45 - 3*q2^2*q5*q9*s34^2*s45 - 
    152*q2*q5^2*q9*s34^2*s45 - 26*q1^2*q10*s45^2 - 26*q1^2*q17*s45^2 - 
    127*q1*q10*q2*s45^2 - 12*q1*q12*q2*s45^2 + 24*q1*q17*q2*s45^2 + 
    3*q1*q18*q3*s45^2 + 42*q1*q2*q3*s45^2 + 12*q10*q3^2*s45^2 + 
    64*q14*q3^2*s45^2 + 129*q1*q10*q5*s45^2 - 48*q1*q17*q5*s45^2 - 
    66*q1*q2*q5*s45^2 + 72*q10*q2*q5*s45^2 + 117*q12*q2*q5*s45^2 + 
    568*q10*q3*q5*s45^2 + 228*q10*q5^2*s45^2 + 76*q3*q5^2*s45^2 + 
    1413*q10*q3*q7*s45^2 + 76*q3^2*q7*s45^2 + 1461*q10*q5*q7*s45^2 + 
    720*q3*q5*q7*s45^2 + 152*q5^2*q7*s45^2 + 380*q10*q7^2*s45^2 + 
    228*q3*q7^2*s45^2 + 76*q5*q7^2*s45^2 - 3*q1*q3*q8*s45^2 - 
    105*q2*q5*q9*s45^2 + 76*q3*q5^2*q7*s12*s45^2 + 76*q3*q5*q7^2*s12*s45^2 + 
    76*q10*q3*q5^2*s23*s45^2 + 38*q12^2*q2*q5*s34*s45^2 - 
    143*q12*q2*q5^2*s34*s45^2 + 228*q10*q5^2*q7*s34*s45^2 + 
    76*q10*q5*q7^2*s34*s45^2 + 143*q2*q5^2*q9*s34*s45^2 - 
    38*q12^2*q2*q5^2*s34^2*s45^2 + 38*q12*q2*q5^3*s34^2*s45^2 - 
    38*q2*q5^3*q9*s34^2*s45^2 - 72*q1*q10*q2*q5*s45^3 + 
    24*q1*q17*q2*q5*s45^3 + 76*q10*q3*q5^2*s45^3 + 12*q10*q3^2*q7*s45^3 + 
    64*q14*q3^2*q7*s45^3 + 720*q10*q3*q5*q7*s45^3 + 228*q10*q5^2*q7*s45^3 + 
    76*q3*q5^2*q7*s45^3 + 228*q10*q3*q7^2*s45^3 + 152*q10*q5*q7^2*s45^3 + 
    76*q3*q5*q7^2*s45^3 + 76*q10*q3*q5^2*q7*s45^4 + 76*q10*q3*q5*q7^2*s45^4 + 
    190*q1*q10*s51 - 99*q1*q12*s51 - 114*q12^2*s51 + 87*q1*q17*s51 + 
    114*q17^2*s51 - 9*q1*q18*s51 + 9*q10*q18*s51 + 3*q1*q19*s51 + 
    6*q10*q19*s51 - 123*q1*q2*s51 + 94*q10*q2*s51 + 117*q12*q2*s51 - 
    3*q19*q2*s51 - 6*q1*q23*s51 - 3*q2*q23*s51 - 3*q1*q25*s51 - 
    73*q1*q3*s51 + 246*q10*q3*s51 + 64*q14*q3*s51 - 46*q17*q3*s51 + 
    74*q2*q3*s51 + 76*q3^2*s51 + 200*q10*q4*s51 - 31*q12*q4*s51 + 
    120*q1*q7*s51 + 1020*q10*q7*s51 - 98*q12*q7*s51 - 13*q17*q7*s51 - 
    6*q19*q7*s51 - 198*q2*q7*s51 - 9*q23*q7*s51 + 543*q3*q7*s51 + 
    76*q4*q7*s51 + 76*q7^2*s51 - 180*q1*q8*s51 + 76*q3*q8*s51 - 
    218*q7*q8*s51 + 6*q10*q9*s51 - 114*q2*q9*s51 + 9*q25*q9*s51 + 
    76*q17^2*q3*s12*s51 - 105*q17*q2*q3*s12*s51 - 35*q17*q3^2*s12*s51 - 
    41*q3^2*q4*s12*s51 - 38*q17^2*q7*s12*s51 + 105*q17*q2*q7*s12*s51 + 
    9*q19*q2*q7*s12*s51 - 43*q2*q3*q7*s12*s51 + 152*q3^2*q7*s12*s51 + 
    67*q17*q7^2*s12*s51 + 64*q2*q7*q8*s12*s51 - 67*q7^2*q8*s12*s51 - 
    38*q17^2*q2*q3*s12^2*s51 + 38*q17^2*q3^2*s12^2*s51 - 
    76*q17*q2*q3^2*s12^2*s51 + 38*q17*q3^3*s12^2*s51 - 38*q3^3*q4*s12^2*s51 + 
    38*q17^2*q2*q7*s12^2*s51 - 3*q19*q2^2*q7*s12^2*s51 - 
    76*q2*q3^2*q7*s12^2*s51 + 38*q17^2*q7^2*s12^2*s51 - 
    76*q17*q2*q7^2*s12^2*s51 - 38*q17*q7^3*s12^2*s51 + 
    3*q2^2*q7*q8*s12^2*s51 + 76*q2*q7^2*q8*s12^2*s51 + 38*q7^3*q8*s12^2*s51 - 
    9*q1*q10*q19*s23*s51 + 73*q1*q10*q9*s23*s51 + 9*q1*q25*q9*s23*s51 - 
    3*q10*q3*q9*s23*s51 - 3*q25*q3*q9*s23*s51 + 3*q1^2*q10*q19*s23^2*s51 + 
    3*q1^2*q10*q9*s23^2*s51 + 38*q12^2*q2*s34*s51 + 6*q1^2*q23*s34*s51 - 
    6*q2^2*q23*s34*s51 + 76*q10^2*q4*s34*s51 + 114*q12^2*q4*s34*s51 - 
    3*q1*q18*q4*s34*s51 + 9*q10*q18*q4*s34*s51 + 181*q10*q2*q4*s34*s51 - 
    181*q12*q2*q4*s34*s51 - 24*q10*q4^2*s34*s51 + 24*q12*q4^2*s34*s51 + 
    76*q12^2*q7*s34*s51 + 57*q1*q2*q7*s34*s51 + 3*q1*q4*q7*s34*s51 + 
    252*q10*q4*q7*s34*s51 - 109*q12*q4*q7*s34*s51 + 76*q10*q7^2*s34*s51 + 
    6*q1^2*q8*s34*s51 + 6*q2^2*q9*s34*s51 + 76*q10^2*q2*q4*s34^2*s51 - 
    38*q12^2*q2*q4*s34^2*s51 + 3*q10*q18*q4^2*s34^2*s51 - 
    38*q10*q2*q4^2*s34^2*s51 + 38*q12*q2*q4^2*s34^2*s51 + 
    114*q12^2*q4*q7*s34^2*s51 - 41*q10*q4^2*q7*s34^2*s51 + 
    38*q12*q4^2*q7*s34^2*s51 - 26*q1^2*q10*s45*s51 + 26*q1^2*q12*s45*s51 - 
    26*q1^2*q17*s45*s51 - 97*q1*q10*q2*s45*s51 + 12*q1*q12*q2*s45*s51 + 
    12*q1*q17*q2*s45*s51 - 3*q10*q19*q2*s45*s51 + 6*q1^2*q23*s45*s51 + 
    3*q2^2*q23*s45*s51 + 26*q1^2*q3*s45*s51 - 9*q1*q18*q3*s45*s51 + 
    3*q10*q18*q3*s45*s51 + 25*q1*q2*q3*s45*s51 + 3*q1*q23*q3*s45*s51 - 
    3*q2*q23*q3*s45*s51 + 12*q10*q3^2*s45*s51 + 64*q14*q3^2*s45*s51 - 
    12*q1*q12*q7*s45*s51 + 3*q1*q19*q7*s45*s51 + 45*q1*q3*q7*s45*s51 + 
    1015*q10*q3*q7*s45*s51 + 64*q14*q3*q7*s45*s51 + 152*q3^2*q7*s45*s51 + 
    304*q10*q7^2*s45*s51 + 228*q3*q7^2*s45*s51 + 6*q1^2*q8*s45*s51 - 
    58*q1*q3*q8*s45*s51 - 3*q2^2*q9*s45*s51 - 3*q1*q18*q3^2*s45^2*s51 + 
    24*q10*q3^2*q7*s45^2*s51 + 128*q14*q3^2*q7*s45^2*s51 + 
    228*q10*q3*q7^2*s45^2*s51 + 3*q1*q3^2*q8*s45^2*s51 - 24*q1*q12*q2*s51^2 - 
    3*q10*q19*q2*s51^2 - 3*q1^2*q23*s51^2 + 3*q2^2*q23*s51^2 + 
    72*q1*q2*q3*s51^2 - 3*q2*q23*q3*s51^2 - 76*q2*q3^2*s51^2 + 
    12*q1*q12*q7*s51^2 + 3*q1*q19*q7*s51^2 - 123*q1*q2*q7*s51^2 + 
    79*q17*q2*q7*s51^2 - 42*q1*q3*q7*s51^2 + 246*q10*q3*q7*s51^2 + 
    64*q14*q3*q7*s51^2 + 101*q2*q3*q7*s51^2 + 76*q3^2*q7*s51^2 + 
    151*q10*q4*q7*s51^2 - 61*q12*q4*q7*s51^2 + 76*q10*q7^2*s51^2 - 
    3*q1^2*q8*s51^2 + 90*q1*q3*q8*s51^2 + 3*q1*q10*q9*s51^2 - 
    3*q2^2*q9*s51^2 + 3*q1*q25*q9*s51^2 + 38*q17^2*q2*q7*s12*s51^2 - 
    152*q2*q3^2*q7*s12*s51^2 - 67*q17*q2*q7^2*s12*s51^2 + 
    67*q2*q7^2*q8*s12*s51^2 - 38*q17^2*q2*q7^2*s12^2*s51^2 + 
    38*q17*q2*q7^3*s12^2*s51^2 - 38*q2*q7^3*q8*s12^2*s51^2 - 
    3*q1*q10*q9^2*s23*s51^2 - 3*q1*q25*q9^2*s23*s51^2 + 
    38*q12^2*q4*q7*s34*s51^2 + 11*q10*q4^2*q7*s34*s51^2 - 
    11*q12*q4^2*q7*s34*s51^2 + 38*q12^2*q4^2*q7*s34^2*s51^2 - 
    38*q10*q4^3*q7*s34^2*s51^2 + 38*q12*q4^3*q7*s34^2*s51^2 - 
    3*q1^2*q23*q3*s45*s51^2 + 12*q10*q3^2*q7*s45*s51^2 + 
    64*q14*q3^2*q7*s45*s51^2 + 76*q10*q3*q7^2*s45*s51^2 - 
    3*q1^2*q3*q8*s45*s51^2 - 24*q1*q12*q2*q7*s51^3 + 72*q1*q2*q3*q7*s51^3 - 
    76*q2*q3^2*q7*s51^3]*(-F[1, 1, 1]/18 + F[1, 1, 2]/18 + tci[1, 2]/18) + 
 r[64*q1 - 108*q10 - 57*q17 - 82*q2 - 64*q20 + 76*q23 - 121*q3 - 6*q4 - 
    38*q5 - 102*q7 + 266*q8 - 64*q9 + 38*q17^2*s12 + 44*q17*q3*s12 + 
    32*q3*q4*s12 + 89*q17*q5*s12 - 45*q3*q5*s12 + 26*q17*q7*s12 - 
    197*q3*q7*s12 + 209*q7*q8*s12 - 38*q17^2*q3*s12^2 + 57*q17*q2*q3*s12^2 - 
    76*q17*q3^2*s12^2 + 38*q3^2*q4*s12^2 - 19*q17^2*q5*s12^2 - 
    57*q17*q3*q5*s12^2 + 38*q17^2*q7*s12^2 - 57*q17*q2*q7*s12^2 + 
    57*q2*q3*q7*s12^2 - 38*q3^2*q7*s12^2 + 95*q17*q5*q7*s12^2 - 
    95*q3*q5*q7*s12^2 - 57*q17*q7^2*s12^2 + 57*q7^2*q8*s12^2 - 
    82*q1*q10*s23 - 101*q1*q17*s23 + 57*q17^2*s23 - 14*q17*q3*s23 + 
    12*q23*q3*s23 + 45*q3*q4*s23 + 32*q1*q5*s23 - 12*q17*q5*s23 - 
    12*q23*q5*s23 - 12*q3*q5*s23 - 6*q4*q5*s23 + 19*q17^2*q3*s12*s23 - 
    95*q17*q3^2*s12*s23 + 57*q3^2*q4*s12*s23 - 89*q17*q3*q5*s12*s23 + 
    44*q3*q4*q5*s12*s23 + 38*q17^2*q3^2*s12^2*s23 + 38*q17*q3^3*s12^2*s23 - 
    38*q3^3*q4*s12^2*s23 + 19*q17^2*q3*q5*s12^2*s23 + 
    38*q17*q3^2*q5*s12^2*s23 - 38*q3^2*q4*q5*s12^2*s23 + 6*q1*q10*q5*s23^2 + 
    6*q1*q17*q5*s23^2 - 6*q10*q3*q5*s23^2 - 57*q17*q3*q5*s23^2 - 
    12*q23*q3*q5*s23^2 + 51*q3*q4*q5*s23^2 + 19*q17^2*q3*q5*s12*s23^2 + 
    70*q17*q3^2*q5*s12*s23^2 - 70*q3^2*q4*q5*s12*s23^2 - 
    19*q17^2*q3^2*q5*s12^2*s23^2 - 19*q17*q3^3*q5*s12^2*s23^2 + 
    19*q3^3*q4*q5*s12^2*s23^2 - 89*q1*q23*s34 + 58*q2*q23*s34 + 
    114*q23^2*s34 + 12*q1*q5*s34 - 6*q23*q5*s34 - 96*q10*q7*s34 + 
    70*q23*q7*s34 - 114*q1*q8*s34 - 96*q2*q9*s34 + 57*q1^2*q23*s34^2 + 
    32*q2^2*q23*s34^2 - 38*q1*q23^2*s34^2 + 19*q2*q23^2*s34^2 - 
    38*q1^2*q5*s34^2 - 6*q10*q2*q5*s34^2 + 70*q1*q23*q5*s34^2 + 
    6*q2*q23*q5*s34^2 + 19*q23^2*q5*s34^2 + 6*q10*q5*q7*s34^2 - 
    6*q23*q5*q7*s34^2 - 19*q1^2*q8*s34^2 - 32*q2^2*q9*s34^2 + 
    19*q1^3*q23*s34^3 + 19*q1^2*q23^2*s34^3 - 38*q1^2*q23*q5*s34^3 - 
    19*q1*q23^2*q5*s34^3 + 19*q1^3*q8*s34^3 + 81*q1*q10*s45 + 68*q1*q17*s45 + 
    12*q10*q2*s45 + 12*q17*q2*s45 - 6*q1*q23*s45 + 6*q2*q23*s45 - 
    12*q23*q3*s45 - 38*q1*q5*s45 + 12*q17*q5*s45 - 24*q23*q5*s45 - 
    6*q3*q5*s45 - 109*q10*q7*s45 - 12*q17*q7*s45 - 6*q23*q7*s45 - 
    57*q3*q7*s45 - 32*q5*q7*s45 - 152*q1*q8*s45 + 38*q7*q8*s45 + 
    108*q2*q9*s45 + 38*q17^2*q7*s12*s45 + 89*q17*q5*q7*s12*s45 - 
    45*q3*q5*q7*s12*s45 - 19*q17*q7^2*s12*s45 - 114*q3*q7^2*s12*s45 + 
    57*q7^2*q8*s12*s45 - 19*q17^2*q5*q7*s12^2*s45 + 19*q17^2*q7^2*s12^2*s45 + 
    38*q17*q5*q7^2*s12^2*s45 - 38*q3*q5*q7^2*s12^2*s45 - 
    19*q17*q7^3*s12^2*s45 + 19*q7^3*q8*s12^2*s45 - 13*q1^2*q10*s23*s45 - 
    13*q1^2*q17*s23*s45 + 14*q1*q10*q5*s23*s45 - 18*q1*q17*q5*s23*s45 - 
    12*q23*q3*q5*s23*s45 + 38*q1^2*q2*s34*s45 + 133*q1^2*q23*s34*s45 - 
    95*q2^2*q23*s34*s45 - 57*q2*q23^2*s34*s45 + 39*q1*q2*q5*s34*s45 + 
    13*q1*q23*q5*s34*s45 - 13*q2*q23*q5*s34*s45 - 14*q10*q5*q7*s34*s45 - 
    18*q23*q5*q7*s34*s45 + 13*q10*q7^2*s34*s45 - 13*q23*q7^2*s34*s45 + 
    19*q1^2*q8*s34*s45 + 57*q2^2*q9*s34*s45 - 32*q2*q5*q9*s34*s45 + 
    38*q1^3*q23*s34^2*s45 + 38*q2^3*q23*s34^2*s45 + 38*q1^2*q23^2*s34^2*s45 - 
    38*q2^2*q23^2*s34^2*s45 - 76*q1^2*q23*q5*s34^2*s45 + 
    32*q2^2*q23*q5*s34^2*s45 - 38*q1*q23^2*q5*s34^2*s45 + 
    19*q2*q23^2*q5*s34^2*s45 + 38*q1^3*q8*s34^2*s45 - 38*q2^3*q9*s34^2*s45 - 
    32*q2^2*q5*q9*s34^2*s45 + 13*q1^2*q10*s45^2 + 13*q1^2*q17*s45^2 + 
    38*q1^2*q2*s45^2 - 12*q1*q10*q2*s45^2 - 12*q1*q17*q2*s45^2 - 
    38*q1*q2^2*s45^2 + 76*q1^2*q23*s45^2 + 76*q2^2*q23*s45^2 + 
    38*q1*q23^2*s45^2 - 38*q2*q23^2*s45^2 + 57*q1*q2*q3*s45^2 + 
    57*q1*q23*q3*s45^2 - 57*q2*q23*q3*s45^2 - 14*q1*q10*q5*s45^2 + 
    24*q1*q17*q5*s45^2 - 51*q1*q2*q5*s45^2 + 6*q10*q2*q5*s45^2 - 
    57*q1*q23*q5*s45^2 + 57*q2*q23*q5*s45^2 + 6*q10*q3*q5*s45^2 - 
    12*q23*q3*q5*s45^2 + 6*q10*q3*q7*s45^2 - 24*q23*q3*q7*s45^2 - 
    14*q10*q5*q7*s45^2 - 24*q23*q5*q7*s45^2 - 6*q3*q5*q7*s45^2 + 
    13*q10*q7^2*s45^2 - 13*q23*q7^2*s45^2 + 38*q1^2*q8*s45^2 - 
    38*q2^2*q9*s45^2 + 19*q1^3*q23*s34*s45^2 - 38*q2^3*q23*s34*s45^2 + 
    19*q1^2*q23^2*s34*s45^2 + 38*q2^2*q23^2*s34*s45^2 - 
    38*q1^2*q2*q5*s34*s45^2 - 38*q1^2*q23*q5*s34*s45^2 - 
    38*q2^2*q23*q5*s34*s45^2 - 19*q1*q23^2*q5*s34*s45^2 + 
    19*q2*q23^2*q5*s34*s45^2 + 19*q1^3*q8*s34*s45^2 + 38*q2^3*q9*s34*s45^2 + 
    38*q2^2*q5*q9*s34*s45^2 + 19*q2^3*q23*q5*s34^2*s45^2 - 
    19*q2^2*q23^2*q5*s34^2*s45^2 - 19*q2^3*q5*q9*s34^2*s45^2 - 
    6*q1*q10*q2*q5*s45^3 - 12*q1*q17*q2*q5*s45^3 + 6*q10*q3*q5*q7*s45^3 - 
    12*q23*q3*q5*q7*s45^3 - 59*q1*q10*s51 - 21*q1*q17*s51 - 57*q17^2*s51 + 
    6*q1*q2*s51 + 6*q10*q2*s51 - 76*q2^2*s51 + 46*q1*q23*s51 - 
    95*q2*q23*s51 - 114*q23^2*s51 + 38*q17*q3*s51 + 76*q2*q3*s51 + 
    32*q20*q3*s51 - 6*q23*q3*s51 - 76*q3^2*s51 - 32*q10*q4*s51 + 
    13*q3*q4*s51 - 88*q1*q7*s51 - 154*q10*q7*s51 - q17*q7*s51 + 
    52*q23*q7*s51 - 102*q3*q7*s51 - 38*q4*q7*s51 - 38*q7^2*s51 + 
    192*q1*q8*s51 + 64*q10*q8*s51 - 38*q2*q8*s51 - 64*q20*q8*s51 - 
    38*q3*q8*s51 + 154*q7*q8*s51 + 38*q1*q9*s51 + 32*q10*q9*s51 + 
    63*q2*q9*s51 - 38*q17^2*q3*s12*s51 + 45*q17*q2*q3*s12*s51 + 
    25*q17*q3^2*s12*s51 + 13*q3^2*q4*s12*s51 + 19*q17^2*q7*s12*s51 - 
    45*q17*q2*q7*s12*s51 + 121*q2*q3*q7*s12*s51 - 114*q3^2*q7*s12*s51 - 
    26*q17*q7^2*s12*s51 - 76*q2*q7*q8*s12*s51 + 26*q7^2*q8*s12*s51 + 
    19*q17^2*q2*q3*s12^2*s51 - 19*q17^2*q3^2*s12^2*s51 + 
    38*q17*q2*q3^2*s12^2*s51 - 19*q17*q3^3*s12^2*s51 + 19*q3^3*q4*s12^2*s51 - 
    19*q17^2*q2*q7*s12^2*s51 + 38*q2*q3^2*q7*s12^2*s51 - 
    19*q17^2*q7^2*s12^2*s51 + 38*q17*q2*q7^2*s12^2*s51 + 
    19*q17*q7^3*s12^2*s51 - 38*q2*q7^2*q8*s12^2*s51 - 19*q7^3*q8*s12^2*s51 + 
    32*q1*q10*q9*s23*s51 - 38*q1^2*q2*s34*s51 + 32*q1*q2*q20*s34*s51 - 
    45*q1^2*q23*s34*s51 - 57*q2^2*q23*s34*s51 + 76*q1*q23^2*s34*s51 - 
    76*q2*q23^2*s34*s51 - 32*q10*q4*q7*s34*s51 + 13*q10*q7^2*s34*s51 - 
    13*q23*q7^2*s34*s51 - 7*q1^2*q8*s34*s51 + 19*q2^2*q9*s34*s51 - 
    38*q1^3*q23*s34^2*s51 + 19*q2^3*q23*s34^2*s51 - 38*q1^2*q23^2*s34^2*s51 - 
    19*q2^2*q23^2*s34^2*s51 - 38*q1^3*q8*s34^2*s51 - 19*q2^3*q9*s34^2*s51 + 
    13*q1^2*q10*s45*s51 + 13*q1^2*q17*s45*s51 - 38*q1^2*q2*s45*s51 - 
    6*q1*q10*q2*s45*s51 - 6*q1*q17*q2*s45*s51 + 38*q1*q2^2*s45*s51 - 
    83*q1^2*q23*s45*s51 + 139*q2^2*q23*s45*s51 + 57*q1*q23^2*s45*s51 - 
    83*q1*q2*q3*s45*s51 - 32*q1*q20*q3*s45*s51 - 7*q1*q23*q3*s45*s51 + 
    7*q2*q23*q3*s45*s51 + 32*q1*q3*q7*s45*s51 - 18*q23*q3*q7*s45*s51 + 
    13*q10*q7^2*s45*s51 - 13*q23*q7^2*s45*s51 - 114*q3*q7^2*s45*s51 - 
    45*q1^2*q8*s45*s51 + 76*q1*q3*q8*s45*s51 - 25*q2^2*q9*s45*s51 - 
    76*q1^3*q23*s34*s45*s51 - 76*q2^3*q23*s34*s45*s51 - 
    76*q1^2*q23^2*s34*s45*s51 + 76*q2^2*q23^2*s34*s45*s51 - 
    76*q1^3*q8*s34*s45*s51 + 76*q2^3*q9*s34*s45*s51 - 38*q1^3*q23*s45^2*s51 + 
    19*q2^3*q23*s45^2*s51 - 38*q1^2*q23^2*s45^2*s51 - 
    19*q2^2*q23^2*s45^2*s51 + 38*q1*q2^2*q3*s45^2*s51 - 
    38*q1^2*q23*q3*s45^2*s51 - 38*q2^2*q23*q3*s45^2*s51 - 
    19*q1*q23^2*q3*s45^2*s51 + 19*q2*q23^2*q3*s45^2*s51 - 
    38*q1^3*q8*s45^2*s51 - 38*q1^2*q3*q8*s45^2*s51 - 19*q2^3*q9*s45^2*s51 + 
    38*q1^2*q2*s51^2 - 38*q1*q2^2*s51^2 - 64*q1^2*q20*s51^2 + 
    26*q1^2*q23*s51^2 + 63*q2^2*q23*s51^2 - 19*q1*q23^2*s51^2 + 
    38*q2*q23^2*s51^2 + 52*q1*q2*q3*s51^2 + 114*q2^2*q3*s51^2 + 
    6*q1*q23*q3*s51^2 + 64*q2*q23*q3*s51^2 - 19*q23^2*q3*s51^2 + 
    114*q2*q3^2*s51^2 + 26*q1^2*q7*s51^2 + 12*q1*q2*q7*s51^2 - 
    32*q17*q2*q7*s51^2 - 38*q2^2*q7*s51^2 + 6*q1*q3*q7*s51^2 + 
    78*q2*q3*q7*s51^2 - 6*q23*q3*q7*s51^2 - 114*q3^2*q7*s51^2 - 
    45*q10*q4*q7*s51^2 - 38*q1*q7^2*s51^2 + 26*q1^2*q8*s51^2 - 
    45*q1*q3*q8*s51^2 - 45*q2*q7*q8*s51^2 + 45*q1*q10*q9*s51^2 + 
    13*q2^2*q9*s51^2 - 19*q17^2*q2*q7*s12*s51^2 + 38*q2^2*q3*q7*s12*s51^2 + 
    114*q2*q3^2*q7*s12*s51^2 + 26*q17*q2*q7^2*s12*s51^2 - 
    26*q2*q7^2*q8*s12*s51^2 + 19*q17^2*q2*q7^2*s12^2*s51^2 - 
    19*q17*q2*q7^3*s12^2*s51^2 + 19*q2*q7^3*q8*s12^2*s51^2 - 
    32*q1^2*q2*q20*s34*s51^2 + 19*q1^3*q23*s34*s51^2 - 
    38*q2^3*q23*s34*s51^2 + 19*q1^2*q23^2*s34*s51^2 + 
    38*q2^2*q23^2*s34*s51^2 - 6*q1^2*q2*q7*s34*s51^2 + 19*q1^3*q8*s34*s51^2 + 
    38*q2^3*q9*s34*s51^2 + 38*q1^3*q23*s45*s51^2 + 38*q2^3*q23*s45*s51^2 + 
    38*q1^2*q23^2*s45*s51^2 - 38*q2^2*q23^2*s45*s51^2 - 
    38*q1*q2^2*q3*s45*s51^2 - 32*q1^2*q20*q3*s45*s51^2 + 
    26*q1^2*q23*q3*s45*s51^2 - 76*q2^2*q23*q3*s45*s51^2 - 
    19*q1*q23^2*q3*s45*s51^2 + 38*q2*q23^2*q3*s45*s51^2 - 
    38*q1*q2*q3^2*s45*s51^2 + 32*q1^2*q3*q7*s45*s51^2 - 
    38*q1*q3*q7^2*s45*s51^2 + 38*q1^3*q8*s45*s51^2 + 
    26*q1^2*q3*q8*s45*s51^2 - 38*q2^3*q9*s45*s51^2 + 
    19*q1^3*q23*q3*s45^2*s51^2 + 19*q1^2*q23^2*q3*s45^2*s51^2 + 
    19*q1^3*q3*q8*s45^2*s51^2 + 32*q1^2*q2*q20*s51^3 + 19*q2^3*q23*s51^3 - 
    19*q2^2*q23^2*s51^3 + 38*q1*q2^2*q3*s51^3 - 38*q2^2*q23*q3*s51^3 + 
    19*q2*q23^2*q3*s51^3 + 38*q1*q2*q3^2*s51^3 + 6*q1^2*q2*q7*s51^3 - 
    38*q1*q2^2*q7*s51^3 + 14*q1*q2*q3*q7*s51^3 + 76*q2^2*q3*q7*s51^3 - 
    38*q1*q3^2*q7*s51^3 + 114*q2*q3^2*q7*s51^3 - 19*q2^3*q9*s51^3 + 
    38*q1*q2^2*q3*q7*s51^4 + 38*q1*q2*q3^2*q7*s51^4]*
  (F[1, 1, 2]/9 - F[1, 1, 8]/9 + tci[1, 2]/9) + 
 r[5*q1 + 22*q10 - 7*q12 - 4*q14 + 3*q17 + 19*q3 - 4*q4 + 4*q5 + 12*q7 - 
    9*q8 + 9*q9 - 2*q17^2*s12 - 2*q17*q3*s12 + 2*q3^2*s12 - 4*q3*q4*s12 - 
    5*q17*q5*s12 + 9*q3*q5*s12 - 2*q17*q7*s12 + 15*q3*q7*s12 - 9*q7*q8*s12 + 
    2*q17^2*q3*s12^2 - 3*q17*q2*q3*s12^2 + 4*q17*q3^2*s12^2 - 
    2*q3^2*q4*s12^2 + q17^2*q5*s12^2 + 3*q17*q3*q5*s12^2 - 2*q17^2*q7*s12^2 + 
    3*q17*q2*q7*s12^2 - 3*q2*q3*q7*s12^2 + 2*q3^2*q7*s12^2 - 
    5*q17*q5*q7*s12^2 + 5*q3*q5*q7*s12^2 + 3*q17*q7^2*s12^2 - 
    3*q7^2*q8*s12^2 - 6*q1*q10*s23 + 4*q10^2*s23 + 8*q1*q12*s23 + 
    3*q10*q12*s23 + 4*q1*q14*s23 + 5*q1*q17*s23 - 3*q17^2*s23 + 4*q1*q3*s23 + 
    2*q14*q3*s23 + 2*q17*q3*s23 + 2*q3^2*s23 - 7*q10*q4*s23 - 7*q3*q4*s23 + 
    16*q10*q5*s23 + 3*q12*q5*s23 + 10*q3*q5*s23 + 2*q1*q9*s23 + 
    2*q10*q9*s23 - 7*q5*q9*s23 - q17^2*q3*s12*s23 + 5*q17*q3^2*s12*s23 - 
    3*q3^2*q4*s12*s23 + 5*q17*q3*q5*s12*s23 + 2*q3*q5^2*s12*s23 - 
    2*q17^2*q3^2*s12^2*s23 - 2*q17*q3^3*s12^2*s23 + 2*q3^3*q4*s12^2*s23 - 
    q17^2*q3*q5*s12^2*s23 - 2*q17*q3^2*q5*s12^2*s23 + 
    2*q3^2*q4*q5*s12^2*s23 + 8*q10*q3*q5*s23^2 - 2*q14*q3*q5*s23^2 + 
    3*q17*q3*q5*s23^2 + 2*q3*q5^2*s23^2 + 3*q1*q10*q9*s23^2 - 
    q17^2*q3*q5*s12*s23^2 - 4*q17*q3^2*q5*s12*s23^2 + 
    4*q3^2*q4*q5*s12*s23^2 + q17^2*q3^2*q5*s12^2*s23^2 + 
    q17*q3^3*q5*s12^2*s23^2 - q3^3*q4*q5*s12^2*s23^2 + 8*q10^2*s34 + 
    8*q10*q2*s34 - 14*q12*q2*s34 - 4*q10*q4*s34 + 10*q10*q5*s34 + 
    3*q12*q5*s34 + 25*q10*q7*s34 - 7*q12*q7*s34 + 3*q1*q8*s34 + 6*q2*q9*s34 - 
    9*q5*q9*s34 + 4*q10^2*q2*s34^2 - 4*q10*q12*q2*s34^2 - 3*q12^2*q2*s34^2 - 
    3*q10*q2*q5*s34^2 + 6*q12*q2*q5*s34^2 + 3*q10*q12*q7*s34^2 + 
    3*q12^2*q7*s34^2 + 5*q10*q5*q7*s34^2 - 5*q12*q5*q7*s34^2 - 
    3*q2*q5*q9*s34^2 + 7*q1*q10*s45 - 5*q1*q12*s45 - 3*q12^2*s45 - 
    2*q1*q17*s45 - 4*q1*q2*s45 + 2*q10*q2*s45 + 6*q12*q2*s45 - 2*q1*q3*s45 + 
    18*q10*q3*s45 + 2*q3^2*s45 + 29*q10*q5*s45 - 8*q12*q5*s45 + 
    14*q3*q5*s45 + 4*q5^2*s45 + 55*q10*q7*s45 - 2*q12*q7*s45 + 33*q3*q7*s45 + 
    14*q5*q7*s45 + 4*q7^2*s45 + 2*q1*q8*s45 - 3*q7*q8*s45 - 6*q2*q9*s45 + 
    9*q5*q9*s45 + 2*q3*q5^2*s12*s45 - 2*q17^2*q7*s12*s45 + 
    2*q3^2*q7*s12*s45 - 5*q17*q5*q7*s12*s45 + 13*q3*q5*q7*s12*s45 + 
    q17*q7^2*s12*s45 + 6*q3*q7^2*s12*s45 - 3*q7^2*q8*s12*s45 + 
    q17^2*q5*q7*s12^2*s45 - q17^2*q7^2*s12^2*s45 - 2*q17*q5*q7^2*s12^2*s45 + 
    2*q3*q5*q7^2*s12^2*s45 + q17*q7^3*s12^2*s45 - q7^3*q8*s12^2*s45 + 
    q1^2*q10*s23*s45 + q1^2*q17*s23*s45 + 2*q14*q3^2*s23*s45 + 
    6*q10^2*q5*s23*s45 + 8*q10*q3*q5*s23*s45 + 2*q14*q3*q5*s23*s45 + 
    6*q10*q5^2*s23*s45 + 2*q3*q5^2*s23*s45 + 2*q10^2*q3*q5*s23^2*s45 - 
    2*q10*q3^2*q5*s23^2*s45 + 2*q14*q3^2*q5*s23^2*s45 + 
    2*q10*q3*q5^2*s23^2*s45 + 2*q12^2*q2*s34*s45 + 6*q10^2*q5*s34*s45 - 
    3*q12^2*q5*s34*s45 + 3*q10*q2*q5*s34*s45 - 13*q12*q2*q5*s34*s45 + 
    6*q10*q5^2*s34*s45 + 3*q12*q5^2*s34*s45 + q12^2*q7*s34*s45 + 
    23*q10*q5*q7*s34*s45 - 3*q12*q5*q7*s34*s45 + 4*q10*q7^2*s34*s45 + 
    10*q2*q5*q9*s34*s45 - 5*q5^2*q9*s34*s45 + 2*q10^2*q2*q5*s34^2*s45 - 
    3*q12^2*q2*q5*s34^2*s45 + 4*q12*q2*q5^2*s34^2*s45 + 
    q12^2*q5*q7*s34^2*s45 + 2*q10*q5^2*q7*s34^2*s45 - 
    2*q12*q5^2*q7*s34^2*s45 - 4*q2*q5^2*q9*s34^2*s45 - q1^2*q10*s45^2 - 
    q1^2*q17*s45^2 - 2*q1*q10*q2*s45^2 + 2*q14*q3^2*s45^2 + 
    3*q12*q2*q5*s45^2 + 14*q10*q3*q5*s45^2 + 6*q10*q5^2*s45^2 + 
    2*q3*q5^2*s45^2 + 36*q10*q3*q7*s45^2 + 2*q3^2*q7*s45^2 + 
    36*q10*q5*q7*s45^2 + 18*q3*q5*q7*s45^2 + 4*q5^2*q7*s45^2 + 
    10*q10*q7^2*s45^2 + 6*q3*q7^2*s45^2 + 2*q5*q7^2*s45^2 - 
    3*q2*q5*q9*s45^2 + 2*q3*q5^2*q7*s12*s45^2 + 2*q3*q5*q7^2*s12*s45^2 + 
    2*q10*q3*q5^2*s23*s45^2 + q12^2*q2*q5*s34*s45^2 - 
    4*q12*q2*q5^2*s34*s45^2 + 6*q10*q5^2*q7*s34*s45^2 + 
    2*q10*q5*q7^2*s34*s45^2 + 4*q2*q5^2*q9*s34*s45^2 - 
    q12^2*q2*q5^2*s34^2*s45^2 + q12*q2*q5^3*s34^2*s45^2 - 
    q2*q5^3*q9*s34^2*s45^2 + 2*q10*q3*q5^2*s45^3 + 2*q14*q3^2*q7*s45^3 + 
    18*q10*q3*q5*q7*s45^3 + 6*q10*q5^2*q7*s45^3 + 2*q3*q5^2*q7*s45^3 + 
    6*q10*q3*q7^2*s45^3 + 4*q10*q5*q7^2*s45^3 + 2*q3*q5*q7^2*s45^3 + 
    2*q10*q3*q5^2*q7*s45^4 + 2*q10*q3*q5*q7^2*s45^4 + 5*q1*q10*s51 - 
    3*q1*q12*s51 + 2*q10*q12*s51 - 3*q12^2*s51 + 3*q1*q17*s51 + 3*q17^2*s51 + 
    2*q10*q2*s51 + 3*q12*q2*s51 - 2*q1*q3*s51 + 6*q10*q3*s51 + 2*q14*q3*s51 - 
    2*q17*q3*s51 - 2*q2*q3*s51 + 2*q3^2*s51 + 5*q10*q4*s51 + 30*q10*q7*s51 - 
    4*q12*q7*s51 + q17*q7*s51 + 18*q3*q7*s51 + 2*q4*q7*s51 + 2*q7^2*s51 - 
    6*q1*q8*s51 + 2*q3*q8*s51 - 7*q7*q8*s51 - 3*q2*q9*s51 + 
    2*q17^2*q3*s12*s51 - 3*q17*q2*q3*s12*s51 - q17*q3^2*s12*s51 - 
    q3^2*q4*s12*s51 - q17^2*q7*s12*s51 + 3*q17*q2*q7*s12*s51 - 
    5*q2*q3*q7*s12*s51 + 4*q3^2*q7*s12*s51 + 2*q17*q7^2*s12*s51 + 
    2*q2*q7*q8*s12*s51 - 2*q7^2*q8*s12*s51 - q17^2*q2*q3*s12^2*s51 + 
    q17^2*q3^2*s12^2*s51 - 2*q17*q2*q3^2*s12^2*s51 + q17*q3^3*s12^2*s51 - 
    q3^3*q4*s12^2*s51 + q17^2*q2*q7*s12^2*s51 - 2*q2*q3^2*q7*s12^2*s51 + 
    q17^2*q7^2*s12^2*s51 - 2*q17*q2*q7^2*s12^2*s51 - q17*q7^3*s12^2*s51 + 
    2*q2*q7^2*q8*s12^2*s51 + q7^3*q8*s12^2*s51 + 2*q1*q10*q9*s23*s51 - 
    3*q10^2*q12*s34*s51 - 3*q10*q12^2*s34*s51 + 5*q10*q12*q2*s34*s51 + 
    q12^2*q2*s34*s51 + 5*q10^2*q4*s34*s51 + 5*q10*q12*q7*s34*s51 + 
    2*q12^2*q7*s34*s51 + 4*q10*q4*q7*s34*s51 + 2*q10*q7^2*s34*s51 + 
    2*q10^2*q12*q2*s34^2*s51 + q10*q12^2*q2*s34^2*s51 - 
    2*q10^2*q12*q7*s34^2*s51 - 3*q10*q12^2*q7*s34^2*s51 + 
    2*q10^2*q4*q7*s34^2*s51 - q1^2*q10*s45*s51 + q1^2*q12*s45*s51 - 
    q1^2*q17*s45*s51 - 2*q1*q10*q2*s45*s51 + q1^2*q3*s45*s51 + 
    2*q1*q2*q3*s45*s51 + 2*q14*q3^2*s45*s51 + 26*q10*q3*q7*s45*s51 + 
    2*q14*q3*q7*s45*s51 + 4*q3^2*q7*s45*s51 + 8*q10*q7^2*s45*s51 + 
    6*q3*q7^2*s45*s51 - 2*q1*q3*q8*s45*s51 + 4*q14*q3^2*q7*s45^2*s51 + 
    6*q10*q3*q7^2*s45^2*s51 - 2*q2*q3^2*s51^2 + 2*q10*q12*q7*s51^2 + 
    2*q17*q2*q7*s51^2 + 6*q10*q3*q7*s51^2 + 2*q14*q3*q7*s51^2 - 
    2*q2*q3*q7*s51^2 + 2*q3^2*q7*s51^2 + 3*q10*q4*q7*s51^2 + 
    2*q10*q7^2*s51^2 + 3*q1*q3*q8*s51^2 + q17^2*q2*q7*s12*s51^2 - 
    4*q2*q3^2*q7*s12*s51^2 - 2*q17*q2*q7^2*s12*s51^2 + 
    2*q2*q7^2*q8*s12*s51^2 - q17^2*q2*q7^2*s12^2*s51^2 + 
    q17*q2*q7^3*s12^2*s51^2 - q2*q7^3*q8*s12^2*s51^2 - 
    2*q10^2*q12*q7*s34*s51^2 - q10*q12^2*q7*s34*s51^2 + 
    2*q10^2*q4*q7*s34*s51^2 + q10^3*q12*q7*s34^2*s51^2 + 
    q10^2*q12^2*q7*s34^2*s51^2 - q10^3*q4*q7*s34^2*s51^2 + 
    2*q14*q3^2*q7*s45*s51^2 + 2*q10*q3*q7^2*s45*s51^2 - 2*q2*q3^2*q7*s51^3]*
  (F[1, 1, 1]^2/2 - F[1, 1, 2]^2/2 + tci[1, 1]^2/2 - F[1, 1, 1]*tci[1, 2]) + 
 r[20*q10 - 7*q12 + 10*q19 + 10*q2 + 4*q22 - 4*q4 + q7 + 9*q8 + 3*q9 - 
    3*q19^2*s12 - 8*q19*q2*s12 - 5*q19*q3*s12 - 2*q3*q4*s12 + 6*q19*q7*s12 + 
    9*q2*q8*s12 - 3*q19*q2*q7*s12^2 + 3*q2*q7*q8*s12^2 - 2*q1^2*s23 - 
    8*q1*q10*s23 + 4*q10^2*s23 + 8*q1*q12*s23 + 3*q10*q12*s23 - 
    5*q1*q19*s23 + 4*q10*q19*s23 + 3*q19^2*s23 + 4*q1*q22*s23 - 
    2*q10*q22*s23 + 4*q1*q3*s23 - 5*q19*q3*s23 - 4*q22*q3*s23 - 
    7*q10*q4*s23 - 4*q3*q4*s23 + 2*q1*q5*s23 - 4*q10*q5*s23 + 3*q12*q5*s23 - 
    3*q3*q5*s23 + 2*q5^2*s23 - 2*q1*q9*s23 + 2*q10*q9*s23 - 7*q5*q9*s23 + 
    q19*q3^2*s12*s23 + q3^2*q5*s12*s23 + 2*q3*q4*q5*s12*s23 - 
    2*q1*q10*q19*s23^2 + 2*q1^2*q22*s23^2 - 2*q1^2*q5*s23^2 - 
    4*q1*q10*q5*s23^2 + 3*q3*q4*q5*s23^2 + 2*q1*q5^2*s23^2 + 
    3*q1*q10*q9*s23^2 - 2*q1^2*s34 + 8*q10^2*s34 - 3*q1*q2*s34 + 
    14*q10*q2*s34 - 14*q12*q2*s34 - 2*q1*q22*s34 - 4*q10*q4*s34 + 
    2*q10*q5*s34 + 3*q12*q5*s34 + 15*q10*q7*s34 - 7*q12*q7*s34 - 
    3*q1*q8*s34 + 4*q2*q9*s34 - 9*q5*q9*s34 - 2*q1^2*q22*s23*s34 + 
    4*q10^2*q2*s34^2 - 4*q10*q12*q2*s34^2 - 3*q12^2*q2*s34^2 - 
    3*q10*q2*q5*s34^2 + 6*q12*q2*q5*s34^2 + 3*q10*q12*q7*s34^2 + 
    3*q12^2*q7*s34^2 + 5*q10*q5*q7*s34^2 - 5*q12*q5*q7*s34^2 - 
    3*q2*q5*q9*s34^2 - q1*q10*s45 - 8*q10^2*s45 - 5*q1*q12*s45 - 
    3*q12^2*s45 + 3*q1*q19*s45 - 2*q10*q19*s45 - 8*q1*q2*s45 - 
    14*q10*q2*s45 + 6*q12*q2*s45 + 3*q19*q2*s45 - 4*q2^2*s45 - 2*q1*q22*s45 + 
    6*q10*q22*s45 + 4*q2*q22*s45 - 2*q1*q3*s45 + 8*q19*q3*s45 + 
    4*q22*q3*s45 - 6*q1*q5*s45 + 23*q10*q5*s45 - 8*q12*q5*s45 + 4*q3*q5*s45 + 
    2*q5^2*s45 + 12*q10*q7*s45 - 2*q12*q7*s45 - 3*q19*q7*s45 + 4*q5*q7*s45 - 
    6*q1*q8*s45 - 7*q2*q8*s45 + 2*q3*q8*s45 + 7*q1*q9*s45 + 7*q5*q9*s45 + 
    2*q3*q5*q7*s12*s45 - 4*q1*q10^2*s23*s45 - 4*q1^2*q22*s23*s45 + 
    6*q1*q10*q22*s23*s45 + 4*q1^2*q5*s23*s45 + 8*q1*q10*q5*s23*s45 + 
    6*q10^2*q5*s23*s45 - 4*q1*q5^2*s23*s45 + 6*q10*q5^2*s23*s45 + 
    2*q1^2*q10*q22*s23^2*s45 - 2*q1^2*q10*q5*s23^2*s45 + 
    2*q1*q10^2*q5*s23^2*s45 + 2*q1*q10*q5^2*s23^2*s45 + 2*q1^2*q2*s34*s45 - 
    4*q10^2*q2*s34*s45 + 2*q12^2*q2*s34*s45 - 4*q10*q2^2*s34*s45 + 
    4*q1^2*q22*s34*s45 + 2*q1*q2*q22*s34*s45 + 6*q10^2*q5*s34*s45 - 
    3*q12^2*q5*s34*s45 + 9*q10*q2*q5*s34*s45 - 13*q12*q2*q5*s34*s45 + 
    6*q10*q5^2*s34*s45 + 3*q12*q5^2*s34*s45 + q12^2*q7*s34*s45 + 
    13*q10*q5*q7*s34*s45 - 3*q12*q5*q7*s34*s45 + 8*q2*q5*q9*s34*s45 - 
    5*q5^2*q9*s34*s45 + 2*q10^2*q2*q5*s34^2*s45 - 3*q12^2*q2*q5*s34^2*s45 + 
    4*q12*q2*q5^2*s34^2*s45 + q12^2*q5*q7*s34^2*s45 + 
    2*q10*q5^2*q7*s34^2*s45 - 2*q12*q5^2*q7*s34^2*s45 - 
    4*q2*q5^2*q9*s34^2*s45 + 8*q1*q10^2*s45^2 + 2*q1^2*q2*s45^2 + 
    6*q1*q10*q2*s45^2 + 4*q10^2*q2*s45^2 + 2*q10*q2^2*s45^2 + 
    2*q1^2*q22*s45^2 - 6*q1*q10*q22*s45^2 - 2*q1*q2*q22*s45^2 - 
    2*q1^2*q5*s45^2 - 12*q1*q10*q5*s45^2 - 6*q10^2*q5*s45^2 + 
    6*q1*q2*q5*s45^2 - 12*q10*q2*q5*s45^2 + 3*q12*q2*q5*s45^2 + 
    2*q1*q5^2*s45^2 + 8*q10*q5*q7*s45^2 + 2*q5^2*q7*s45^2 - 
    3*q1*q3*q8*s45^2 - 4*q1^2*q10*q22*s23*s45^2 + 4*q1^2*q10*q5*s23*s45^2 - 
    6*q1*q10^2*q5*s23*s45^2 - 4*q1*q10*q5^2*s23*s45^2 - 
    2*q1^2*q2*q22*s34*s45^2 - 2*q10^2*q2*q5*s34*s45^2 + 
    q12^2*q2*q5*s34*s45^2 - 2*q10*q2^2*q5*s34*s45^2 - 
    4*q12*q2*q5^2*s34*s45^2 + 4*q10*q5^2*q7*s34*s45^2 + 
    4*q2*q5^2*q9*s34*s45^2 - q12^2*q2*q5^2*s34^2*s45^2 + 
    q12*q2*q5^3*s34^2*s45^2 - q2*q5^3*q9*s34^2*s45^2 - 4*q1*q10^2*q2*s45^3 - 
    2*q1*q10*q2^2*s45^3 + 2*q1^2*q10*q22*s45^3 - 2*q1^2*q10*q5*s45^3 + 
    6*q1*q10^2*q5*s45^3 + 10*q1*q10*q2*q5*s45^3 + 2*q10^2*q2*q5*s45^3 - 
    2*q1*q2^2*q5*s45^3 + 2*q10*q2^2*q5*s45^3 + 2*q1*q10*q5^2*s45^3 + 
    2*q10*q5^2*q7*s45^3 - 2*q1*q10^2*q2*q5*s45^4 - 2*q1*q10*q2^2*q5*s45^4 - 
    2*q1^2*s51 - 4*q1*q10*s51 - 2*q10^2*s51 - 3*q1*q12*s51 + 2*q10*q12*s51 - 
    3*q12^2*s51 - 2*q1*q19*s51 + 5*q10*q19*s51 + 8*q1*q2*s51 - 2*q10*q2*s51 + 
    3*q12*q2*s51 - 2*q2^2*s51 + 2*q10*q22*s51 + 2*q2*q22*s51 - 2*q1*q3*s51 + 
    4*q22*q3*s51 + 3*q10*q4*s51 + q3*q4*s51 - 10*q1*q7*s51 + 8*q10*q7*s51 - 
    4*q12*q7*s51 + 9*q19*q7*s51 + 9*q2*q7*s51 + 2*q1*q8*s51 - 3*q2*q8*s51 + 
    3*q1*q9*s51 - 3*q19^2*q2*s12*s51 + 3*q19*q2^2*s12*s51 + 
    2*q19^2*q7*s12*s51 - 11*q19*q2*q7*s12*s51 - 5*q2^2*q8*s12*s51 + 
    2*q2*q7*q8*s12*s51 - q19^2*q2*q7*s12^2*s51 + 4*q19*q2^2*q7*s12^2*s51 - 
    4*q2^2*q7*q8*s12^2*s51 + 3*q1^2*q19*s23*s51 - 5*q1*q10*q19*s23*s51 + 
    3*q1*q19^2*s23*s51 - 2*q10*q19^2*s23*s51 + 5*q1^2*q9*s23*s51 + 
    4*q1*q10*q9*s23*s51 + 2*q1^2*q10*q19*s23^2*s51 + q1*q10*q19^2*s23^2*s51 + 
    2*q1^2*q10*q9*s23^2*s51 - 3*q10^2*q12*s34*s51 - 3*q10*q12^2*s34*s51 - 
    2*q1^2*q2*s34*s51 - 2*q10^2*q2*s34*s51 + 5*q10*q12*q2*s34*s51 + 
    q12^2*q2*s34*s51 - 2*q10*q2^2*s34*s51 + 5*q10^2*q4*s34*s51 + 
    5*q10*q12*q7*s34*s51 + 2*q12^2*q7*s34*s51 - 3*q1*q2*q7*s34*s51 + 
    2*q10*q4*q7*s34*s51 + 2*q10^2*q12*q2*s34^2*s51 + q10*q12^2*q2*s34^2*s51 - 
    2*q10^2*q12*q7*s34^2*s51 - 3*q10*q12^2*q7*s34^2*s51 + 
    2*q10^2*q4*q7*s34^2*s51 + 2*q1*q10^2*s45*s51 + q1^2*q12*s45*s51 + 
    q10*q19^2*s45*s51 - 2*q1^2*q2*s45*s51 + q1*q10*q2*s45*s51 + 
    2*q10^2*q2*s45*s51 - 3*q10*q19*q2*s45*s51 - 2*q10*q2^2*s45*s51 + 
    q1^2*q3*s45*s51 - 5*q1*q19*q7*s45*s51 - q19^2*q7*s45*s51 - 
    2*q1*q3*q7*s45*s51 + 2*q1*q3*q8*s45*s51 - 2*q1*q10^2*q2*s45^2*s51 - 
    2*q1^2*q19*s51^2 - 3*q1*q10*q19*s51^2 - q1*q19^2*s51^2 - 
    2*q10*q19^2*s51^2 + 2*q1^2*q2*s51^2 + 2*q10*q19*q2*s51^2 + 
    q19^2*q2*s51^2 - 2*q10*q2^2*s51^2 - 2*q19*q2^2*s51^2 - 4*q1^2*q7*s51^2 + 
    2*q10*q12*q7*s51^2 - q1*q19*q7*s51^2 + 2*q19^2*q7*s51^2 + 
    8*q1*q2*q7*s51^2 - 3*q19*q2*q7*s51^2 - 3*q19^2*q2*q7*s12*s51^2 + 
    2*q19*q2^2*q7*s12*s51^2 - 2*q2^2*q7*q8*s12*s51^2 + 
    q19^2*q2^2*q7*s12^2*s51^2 - q19*q2^3*q7*s12^2*s51^2 + 
    q2^3*q7*q8*s12^2*s51^2 + 2*q1^2*q10*q19*s23*s51^2 + 
    3*q1*q10*q19^2*s23*s51^2 + 2*q1^2*q10*q9*s23*s51^2 - 
    q1^3*q10*q19*s23^2*s51^2 - q1^2*q10*q19^2*s23^2*s51^2 - 
    q1^3*q10*q9*s23^2*s51^2 - 2*q10^2*q12*q7*s34*s51^2 - 
    q10*q12^2*q7*s34*s51^2 - 2*q1^2*q2*q7*s34*s51^2 + 
    2*q10^2*q4*q7*s34*s51^2 + q10^3*q12*q7*s34^2*s51^2 + 
    q10^2*q12^2*q7*s34^2*s51^2 - q10^3*q4*q7*s34^2*s51^2 + 
    q10*q19^2*q2*s45*s51^2 - 2*q10*q19*q2^2*s45*s51^2 - 
    2*q1^2*q19*q7*s45*s51^2 - q1*q19^2*q7*s45*s51^2 + q10*q19^2*q2*s51^3 - 
    2*q10*q19*q2^2*s51^3 - 2*q1^2*q19*q7*s51^3 - q1*q19^2*q7*s51^3 + 
    2*q1^2*q2*q7*s51^3]*(-F[1, 1, 1]^2/2 + F[1, 1, 2]^2/2 - tci[1, 1]^2/2 + 
   F[1, 1, 1]*tci[1, 2]) + 
 r[20*q10 - 7*q12 + 10*q19 + 10*q2 + 4*q22 - 4*q4 + q7 + 9*q8 + 3*q9 - 
    3*q19^2*s12 - 8*q19*q2*s12 - 5*q19*q3*s12 - 2*q3*q4*s12 + 6*q19*q7*s12 + 
    9*q2*q8*s12 - 3*q19*q2*q7*s12^2 + 3*q2*q7*q8*s12^2 - 2*q1^2*s23 - 
    8*q1*q10*s23 + 4*q10^2*s23 + 8*q1*q12*s23 - 5*q1*q19*s23 + 
    4*q10*q19*s23 + 3*q19^2*s23 + 4*q1*q22*s23 - 2*q10*q22*s23 + 
    4*q1*q3*s23 - 5*q19*q3*s23 - 4*q22*q3*s23 - 4*q10*q4*s23 - 3*q12*q4*s23 - 
    4*q3*q4*s23 + 2*q1*q5*s23 - 4*q10*q5*s23 + 3*q12*q5*s23 - 3*q3*q5*s23 + 
    2*q5^2*s23 - 2*q1*q9*s23 + 2*q10*q9*s23 - 7*q5*q9*s23 + 
    q19*q3^2*s12*s23 + q3^2*q5*s12*s23 + 2*q3*q4*q5*s12*s23 - 
    2*q1*q10*q19*s23^2 + 2*q1^2*q22*s23^2 - 2*q1^2*q5*s23^2 - 
    4*q1*q10*q5*s23^2 + 3*q3*q4*q5*s23^2 + 2*q1*q5^2*s23^2 + 
    3*q1*q10*q9*s23^2 - 2*q1^2*s34 + 8*q10^2*s34 - 3*q1*q2*s34 + 
    14*q10*q2*s34 - 14*q12*q2*s34 - 2*q1*q22*s34 - 4*q10*q4*s34 + 
    2*q10*q5*s34 + 3*q12*q5*s34 + 15*q10*q7*s34 - 7*q12*q7*s34 - 
    3*q1*q8*s34 + 4*q2*q9*s34 - 9*q5*q9*s34 - 2*q1^2*q22*s23*s34 + 
    4*q10^2*q2*s34^2 - 3*q12^2*q2*s34^2 - 4*q10*q2*q4*s34^2 + 
    4*q12*q2*q4*s34^2 - 3*q10*q2*q5*s34^2 + 6*q12*q2*q5*s34^2 + 
    3*q12^2*q7*s34^2 + 3*q10*q4*q7*s34^2 - 3*q12*q4*q7*s34^2 + 
    5*q10*q5*q7*s34^2 - 5*q12*q5*q7*s34^2 - 3*q2*q5*q9*s34^2 - q1*q10*s45 - 
    8*q10^2*s45 - 5*q1*q12*s45 - 3*q12^2*s45 + 3*q1*q19*s45 - 2*q10*q19*s45 - 
    8*q1*q2*s45 - 14*q10*q2*s45 + 6*q12*q2*s45 + 3*q19*q2*s45 - 4*q2^2*s45 - 
    2*q1*q22*s45 + 6*q10*q22*s45 + 4*q2*q22*s45 - 2*q1*q3*s45 + 
    8*q19*q3*s45 + 4*q22*q3*s45 - 6*q1*q5*s45 + 23*q10*q5*s45 - 
    8*q12*q5*s45 + 4*q3*q5*s45 + 2*q5^2*s45 + 12*q10*q7*s45 - 2*q12*q7*s45 - 
    3*q19*q7*s45 + 4*q5*q7*s45 - 6*q1*q8*s45 - 7*q2*q8*s45 + 2*q3*q8*s45 + 
    7*q1*q9*s45 + 7*q5*q9*s45 + 2*q3*q5*q7*s12*s45 - 4*q1*q10^2*s23*s45 - 
    4*q1^2*q22*s23*s45 + 6*q1*q10*q22*s23*s45 + 4*q1^2*q5*s23*s45 + 
    8*q1*q10*q5*s23*s45 + 6*q10^2*q5*s23*s45 - 4*q1*q5^2*s23*s45 + 
    6*q10*q5^2*s23*s45 + 2*q1^2*q10*q22*s23^2*s45 - 2*q1^2*q10*q5*s23^2*s45 + 
    2*q1*q10^2*q5*s23^2*s45 + 2*q1*q10*q5^2*s23^2*s45 + 2*q1^2*q2*s34*s45 - 
    4*q10^2*q2*s34*s45 + 2*q12^2*q2*s34*s45 - 4*q10*q2^2*s34*s45 + 
    4*q1^2*q22*s34*s45 + 2*q1*q2*q22*s34*s45 + 6*q10^2*q5*s34*s45 - 
    3*q12^2*q5*s34*s45 + 9*q10*q2*q5*s34*s45 - 13*q12*q2*q5*s34*s45 + 
    6*q10*q5^2*s34*s45 + 3*q12*q5^2*s34*s45 + q12^2*q7*s34*s45 + 
    13*q10*q5*q7*s34*s45 - 3*q12*q5*q7*s34*s45 + 8*q2*q5*q9*s34*s45 - 
    5*q5^2*q9*s34*s45 + 2*q10^2*q2*q5*s34^2*s45 - 3*q12^2*q2*q5*s34^2*s45 + 
    4*q12*q2*q5^2*s34^2*s45 + q12^2*q5*q7*s34^2*s45 + 
    2*q10*q5^2*q7*s34^2*s45 - 2*q12*q5^2*q7*s34^2*s45 - 
    4*q2*q5^2*q9*s34^2*s45 + 8*q1*q10^2*s45^2 + 2*q1^2*q2*s45^2 + 
    6*q1*q10*q2*s45^2 + 4*q10^2*q2*s45^2 + 2*q10*q2^2*s45^2 + 
    2*q1^2*q22*s45^2 - 6*q1*q10*q22*s45^2 - 2*q1*q2*q22*s45^2 - 
    2*q1^2*q5*s45^2 - 12*q1*q10*q5*s45^2 - 6*q10^2*q5*s45^2 + 
    6*q1*q2*q5*s45^2 - 12*q10*q2*q5*s45^2 + 3*q12*q2*q5*s45^2 + 
    2*q1*q5^2*s45^2 + 8*q10*q5*q7*s45^2 + 2*q5^2*q7*s45^2 - 
    3*q1*q3*q8*s45^2 - 4*q1^2*q10*q22*s23*s45^2 + 4*q1^2*q10*q5*s23*s45^2 - 
    6*q1*q10^2*q5*s23*s45^2 - 4*q1*q10*q5^2*s23*s45^2 - 
    2*q1^2*q2*q22*s34*s45^2 - 2*q10^2*q2*q5*s34*s45^2 + 
    q12^2*q2*q5*s34*s45^2 - 2*q10*q2^2*q5*s34*s45^2 - 
    4*q12*q2*q5^2*s34*s45^2 + 4*q10*q5^2*q7*s34*s45^2 + 
    4*q2*q5^2*q9*s34*s45^2 - q12^2*q2*q5^2*s34^2*s45^2 + 
    q12*q2*q5^3*s34^2*s45^2 - q2*q5^3*q9*s34^2*s45^2 - 4*q1*q10^2*q2*s45^3 - 
    2*q1*q10*q2^2*s45^3 + 2*q1^2*q10*q22*s45^3 - 2*q1^2*q10*q5*s45^3 + 
    6*q1*q10^2*q5*s45^3 + 10*q1*q10*q2*q5*s45^3 + 2*q10^2*q2*q5*s45^3 - 
    2*q1*q2^2*q5*s45^3 + 2*q10*q2^2*q5*s45^3 + 2*q1*q10*q5^2*s45^3 + 
    2*q10*q5^2*q7*s45^3 - 2*q1*q10^2*q2*q5*s45^4 - 2*q1*q10*q2^2*q5*s45^4 - 
    2*q1^2*s51 - 4*q1*q10*s51 - 2*q10^2*s51 - 3*q1*q12*s51 - 3*q12^2*s51 - 
    2*q1*q19*s51 + 5*q10*q19*s51 + 8*q1*q2*s51 - 2*q10*q2*s51 + 
    3*q12*q2*s51 - 2*q2^2*s51 + 2*q10*q22*s51 + 2*q2*q22*s51 - 2*q1*q3*s51 + 
    4*q22*q3*s51 + 5*q10*q4*s51 - 2*q12*q4*s51 + q3*q4*s51 - 10*q1*q7*s51 + 
    8*q10*q7*s51 - 4*q12*q7*s51 + 9*q19*q7*s51 + 9*q2*q7*s51 + 2*q1*q8*s51 - 
    3*q2*q8*s51 + 3*q1*q9*s51 - 3*q19^2*q2*s12*s51 + 3*q19*q2^2*s12*s51 + 
    2*q19^2*q7*s12*s51 - 11*q19*q2*q7*s12*s51 - 5*q2^2*q8*s12*s51 + 
    2*q2*q7*q8*s12*s51 - q19^2*q2*q7*s12^2*s51 + 4*q19*q2^2*q7*s12^2*s51 - 
    4*q2^2*q7*q8*s12^2*s51 + 3*q1^2*q19*s23*s51 - 5*q1*q10*q19*s23*s51 + 
    3*q1*q19^2*s23*s51 - 2*q10*q19^2*s23*s51 + 5*q1^2*q9*s23*s51 + 
    4*q1*q10*q9*s23*s51 + 2*q1^2*q10*q19*s23^2*s51 + q1*q10*q19^2*s23^2*s51 + 
    2*q1^2*q10*q9*s23^2*s51 - 2*q1^2*q2*s34*s51 - 2*q10^2*q2*s34*s51 + 
    q12^2*q2*s34*s51 - 2*q10*q2^2*s34*s51 + 2*q10^2*q4*s34*s51 + 
    3*q12^2*q4*s34*s51 + 5*q10*q2*q4*s34*s51 - 5*q12*q2*q4*s34*s51 + 
    2*q12^2*q7*s34*s51 - 3*q1*q2*q7*s34*s51 + 7*q10*q4*q7*s34*s51 - 
    5*q12*q4*q7*s34*s51 + 2*q10^2*q2*q4*s34^2*s51 - q12^2*q2*q4*s34^2*s51 - 
    q10*q2*q4^2*s34^2*s51 + q12*q2*q4^2*s34^2*s51 + 3*q12^2*q4*q7*s34^2*s51 - 
    q10*q4^2*q7*s34^2*s51 + q12*q4^2*q7*s34^2*s51 + 2*q1*q10^2*s45*s51 + 
    q1^2*q12*s45*s51 + q10*q19^2*s45*s51 - 2*q1^2*q2*s45*s51 + 
    q1*q10*q2*s45*s51 + 2*q10^2*q2*s45*s51 - 3*q10*q19*q2*s45*s51 - 
    2*q10*q2^2*s45*s51 + q1^2*q3*s45*s51 - 5*q1*q19*q7*s45*s51 - 
    q19^2*q7*s45*s51 - 2*q1*q3*q7*s45*s51 + 2*q1*q3*q8*s45*s51 - 
    2*q1*q10^2*q2*s45^2*s51 - 2*q1^2*q19*s51^2 - 3*q1*q10*q19*s51^2 - 
    q1*q19^2*s51^2 - 2*q10*q19^2*s51^2 + 2*q1^2*q2*s51^2 + 
    2*q10*q19*q2*s51^2 + q19^2*q2*s51^2 - 2*q10*q2^2*s51^2 - 
    2*q19*q2^2*s51^2 - 4*q1^2*q7*s51^2 - q1*q19*q7*s51^2 + 2*q19^2*q7*s51^2 + 
    8*q1*q2*q7*s51^2 - 3*q19*q2*q7*s51^2 + 2*q10*q4*q7*s51^2 - 
    2*q12*q4*q7*s51^2 - 3*q19^2*q2*q7*s12*s51^2 + 2*q19*q2^2*q7*s12*s51^2 - 
    2*q2^2*q7*q8*s12*s51^2 + q19^2*q2^2*q7*s12^2*s51^2 - 
    q19*q2^3*q7*s12^2*s51^2 + q2^3*q7*q8*s12^2*s51^2 + 
    2*q1^2*q10*q19*s23*s51^2 + 3*q1*q10*q19^2*s23*s51^2 + 
    2*q1^2*q10*q9*s23*s51^2 - q1^3*q10*q19*s23^2*s51^2 - 
    q1^2*q10*q19^2*s23^2*s51^2 - q1^3*q10*q9*s23^2*s51^2 - 
    2*q1^2*q2*q7*s34*s51^2 + q12^2*q4*q7*s34*s51^2 + q10*q4^2*q7*s34*s51^2 - 
    q12*q4^2*q7*s34*s51^2 + q12^2*q4^2*q7*s34^2*s51^2 - 
    q10*q4^3*q7*s34^2*s51^2 + q12*q4^3*q7*s34^2*s51^2 + 
    q10*q19^2*q2*s45*s51^2 - 2*q10*q19*q2^2*s45*s51^2 - 
    2*q1^2*q19*q7*s45*s51^2 - q1*q19^2*q7*s45*s51^2 + q10*q19^2*q2*s51^3 - 
    2*q10*q19*q2^2*s51^3 - 2*q1^2*q19*q7*s51^3 - q1*q19^2*q7*s51^3 + 
    2*q1^2*q2*q7*s51^3]*(F[1, 1, 1]^2/2 + (F[1, 1, 1]*F[1, 1, 2])/6 - 
   (F[1, 1, 1]*F[1, 1, 3])/6 - (F[1, 1, 2]*F[1, 1, 3])/6 - F[1, 1, 3]^2/3 - 
   (5*F[1, 1, 1]*tci[1, 2])/6 + (5*F[1, 1, 3]*tci[1, 2])/6) + 
 r[-2*q1 - 6*q10 - 2*q13 + 7*q18 + 10*q19 - 13*q2 + 4*q4 - 6*q7 - 6*q9 - 
    3*q19^2*s12 - 2*q13*q2*s12 - 8*q18*q2*s12 - 8*q19*q2*s12 - 3*q18*q3*s12 - 
    5*q19*q3*s12 + 16*q2*q3*s12 - 2*q3^2*s12 + 3*q18*q4*s12 + 4*q13*q5*s12 - 
    4*q2*q5*s12 - 2*q3*q5*s12 + 4*q4*q5*s12 + 6*q19*q7*s12 - 6*q2*q7*s12 - 
    14*q3*q7*s12 + 4*q4*q7*s12 + 7*q2*q8*s12 + 7*q3*q8*s12 - 
    3*q3*q4*q5*s12^2 - 2*q13*q2*q7*s12^2 - 3*q19*q2*q7*s12^2 + 
    8*q2*q3*q7*s12^2 - 2*q3^2*q7*s12^2 - 2*q3*q7^2*s12^2 - 2*q1^2*s23 - 
    8*q1*q10*s23 - 5*q1*q19*s23 + 4*q10*q19*s23 + 3*q19^2*s23 - 
    5*q19*q3*s23 - 5*q3*q5*s23 + 2*q4*q5*s23 - 4*q1*q9*s23 + 
    q19*q3^2*s12*s23 + q3^2*q5*s12*s23 - 2*q3*q4*q5*s12*s23 - 
    2*q1*q10*q19*s23^2 - 2*q1*q13*s34 - 3*q1*q18*s34 + 4*q10*q18*s34 + 
    3*q18^2*s34 + 3*q1*q2*s34 + 2*q10*q2*s34 + 3*q18*q2*s34 + 2*q18*q4*s34 - 
    4*q13*q5*s34 + 2*q2*q5*s34 - q4*q5*s34 - 8*q10*q7*s34 + 3*q2*q7*s34 - 
    5*q4*q7*s34 - 2*q2*q9*s34 + 2*q10*q18*q4*s34^2 - 2*q10*q4*q7*s34^2 + 
    4*q1^2*s45 + 12*q1*q10*s45 - 4*q1*q13*s45 - 6*q1*q18*s45 + 
    2*q10*q18*s45 + 3*q18^2*s45 + 3*q1*q19*s45 - 2*q10*q19*s45 + 
    10*q1*q2*s45 + 4*q10*q2*s45 - 2*q13*q2*s45 + 5*q18*q2*s45 + 
    3*q19*q2*s45 - 4*q10*q3*s45 + 8*q18*q3*s45 + 8*q19*q3*s45 - 
    14*q2*q3*s45 - 2*q3^2*s45 - 4*q13*q5*s45 + 2*q2*q5*s45 + 4*q3*q5*s45 - 
    12*q10*q7*s45 - 3*q19*q7*s45 - 3*q3*q7*s45 - 7*q2*q8*s45 - 7*q3*q8*s45 + 
    7*q1*q9*s45 + 6*q2*q9*s45 - 2*q5*q9*s45 - 2*q3^2*q7*s12*s45 - 
    2*q10*q3*q5*s23*s45 - q18*q2^2*s34*s45 + 2*q10*q2*q5*s34*s45 - 
    q2^2*q5*s34*s45 - 2*q2*q5*q9*s34*s45 - 2*q1^2*q2*s45^2 - 
    8*q1*q10*q2*s45^2 + 2*q1*q13*q2*s45^2 - 2*q10*q2^2*s45^2 - 
    3*q1*q18*q3*s45^2 + 6*q1*q2*q3*s45^2 - 2*q10*q3^2*s45^2 - 
    8*q10*q3*q7*s45^2 - 2*q3^2*q7*s45^2 + 3*q2*q5*q9*s45^2 + 
    2*q1*q10*q2^2*s45^3 - 2*q10*q3^2*q7*s45^3 - 2*q1^2*s51 - 3*q1*q10*s51 + 
    14*q1*q18*s51 + 7*q10*q18*s51 - 2*q1*q19*s51 + 5*q10*q19*s51 - 
    14*q1*q2*s51 + 4*q10*q2*s51 + 4*q13*q2*s51 - 3*q18*q3*s51 + 
    28*q2*q3*s51 - 15*q10*q7*s51 + 9*q19*q7*s51 - 20*q2*q7*s51 - 
    30*q3*q7*s51 + 4*q4*q7*s51 - 4*q1*q8*s51 - 3*q2*q8*s51 + 9*q3*q8*s51 + 
    3*q1*q9*s51 + 3*q2*q9*s51 - 3*q19^2*q2*s12*s51 + 6*q13*q2^2*s12*s51 + 
    3*q19*q2^2*s12*s51 - 4*q2^2*q3*s12*s51 + 4*q2*q3^2*s12*s51 + 
    2*q19^2*q7*s12*s51 - 2*q13*q2*q7*s12*s51 - 11*q19*q2*q7*s12*s51 + 
    28*q2*q3*q7*s12*s51 - 4*q3^2*q7*s12*s51 - 4*q2*q7^2*s12*s51 - 
    6*q3*q7^2*s12*s51 - 5*q2^2*q8*s12*s51 - q19^2*q2*q7*s12^2*s51 + 
    2*q13*q2^2*q7*s12^2*s51 + 4*q19*q2^2*q7*s12^2*s51 - 
    2*q2^2*q3*q7*s12^2*s51 + 2*q2*q3^2*q7*s12^2*s51 + 
    2*q2*q3*q7^2*s12^2*s51 - 4*q2^2*q7*q8*s12^2*s51 + 3*q1^2*q19*s23*s51 - 
    5*q1*q10*q19*s23*s51 + 3*q1*q19^2*s23*s51 - 2*q10*q19^2*s23*s51 + 
    5*q1^2*q9*s23*s51 + 2*q1*q10*q9*s23*s51 + 2*q1^2*q10*q19*s23^2*s51 + 
    q1*q10*q19^2*s23^2*s51 + 2*q1^2*q10*q9*s23^2*s51 - q1*q18^2*s34*s51 - 
    2*q10*q18^2*s34*s51 + 5*q1*q18*q4*s34*s51 + 5*q10*q18*q4*s34*s51 - 
    3*q18^2*q4*s34*s51 + 5*q1*q2*q7*s34*s51 - 5*q1*q4*q7*s34*s51 - 
    7*q10*q4*q7*s34*s51 + 2*q2*q7^2*s34*s51 - 2*q4*q7^2*s34*s51 - 
    q10*q18^2*q4*s34^2*s51 + q10*q18*q4^2*s34^2*s51 - q10*q4^2*q7*s34^2*s51 - 
    2*q1*q18^2*s45*s51 - q10*q18^2*s45*s51 + q10*q19^2*s45*s51 + 
    2*q1^2*q2*s45*s51 - 3*q1*q10*q2*s45*s51 - 2*q1*q13*q2*s45*s51 - 
    3*q10*q19*q2*s45*s51 - 4*q10*q2^2*s45*s51 - 6*q13*q2^2*s45*s51 + 
    13*q1*q18*q3*s45*s51 + 3*q10*q18*q3*s45*s51 + 3*q18^2*q3*s45*s51 - 
    14*q1*q2*q3*s45*s51 + 2*q2^2*q3*s45*s51 - 3*q18*q3^2*s45*s51 - 
    2*q2*q3^2*s45*s51 - 5*q1*q19*q7*s45*s51 - q19^2*q7*s45*s51 + 
    5*q1*q3*q7*s45*s51 - 13*q10*q3*q7*s45*s51 - 4*q3^2*q7*s45*s51 - 
    8*q1*q3*q8*s45*s51 + 5*q3^2*q8*s45*s51 + 2*q1*q10*q2^2*s45^2*s51 + 
    2*q1*q13*q2^2*s45^2*s51 - q1*q18^2*q3*s45^2*s51 + 
    2*q1^2*q2*q3*s45^2*s51 + 4*q1*q18*q3^2*s45^2*s51 - 
    4*q10*q3^2*q7*s45^2*s51 - 4*q1*q3^2*q8*s45^2*s51 + 3*q1*q18^2*s51^2 - 
    3*q10*q18^2*s51^2 - 2*q1^2*q19*s51^2 - 3*q1*q10*q19*s51^2 - 
    q1*q19^2*s51^2 - 2*q10*q19^2*s51^2 - 2*q1^2*q2*s51^2 + 
    2*q10*q19*q2*s51^2 + q19^2*q2*s51^2 - 2*q10*q2^2*s51^2 + 
    2*q13*q2^2*s51^2 - 2*q19*q2^2*s51^2 - 6*q1*q18*q3*s51^2 + 
    5*q10*q18*q3*s51^2 + 16*q1*q2*q3*s51^2 - 2*q2^2*q3*s51^2 + 
    2*q2*q3^2*s51^2 - 4*q1*q18*q4*s51^2 + 3*q10*q18*q4*s51^2 - 
    q1*q19*q7*s51^2 + 2*q19^2*q7*s51^2 - 18*q1*q2*q7*s51^2 - 
    3*q19*q2*q7*s51^2 - 13*q1*q3*q7*s51^2 - 5*q10*q3*q7*s51^2 + 
    36*q2*q3*q7*s51^2 - 2*q3^2*q7*s51^2 + 4*q1*q4*q7*s51^2 - 
    3*q10*q4*q7*s51^2 - 8*q2*q7^2*s51^2 - 6*q3*q7^2*s51^2 + 
    3*q1*q3*q8*s51^2 - 3*q19^2*q2*q7*s12*s51^2 + 4*q13*q2^2*q7*s12*s51^2 + 
    2*q19*q2^2*q7*s12*s51^2 - 4*q2^2*q3*q7*s12*s51^2 + 
    4*q2*q3^2*q7*s12*s51^2 + 6*q2*q3*q7^2*s12*s51^2 - 
    2*q2^2*q7*q8*s12*s51^2 + q19^2*q2^2*q7*s12^2*s51^2 - 
    q19*q2^3*q7*s12^2*s51^2 + q2^3*q7*q8*s12^2*s51^2 + 
    2*q1^2*q10*q19*s23*s51^2 + 3*q1*q10*q19^2*s23*s51^2 + 
    2*q1^2*q10*q9*s23*s51^2 - q1^3*q10*q19*s23^2*s51^2 - 
    q1^2*q10*q19^2*s23^2*s51^2 - q1^3*q10*q9*s23^2*s51^2 + 
    q1*q18^2*q4*s34*s51^2 - 3*q10*q18^2*q4*s34*s51^2 - 
    q1*q18*q4^2*s34*s51^2 - q10*q18*q4^2*s34*s51^2 + q1*q4^2*q7*s34*s51^2 + 
    q10*q4^2*q7*s34*s51^2 + 2*q1*q2*q7^2*s34*s51^2 - 2*q1*q4*q7^2*s34*s51^2 - 
    q10*q18^2*q4^2*s34^2*s51^2 - q10*q18*q4^3*s34^2*s51^2 + 
    q10*q4^3*q7*s34^2*s51^2 + q10*q19^2*q2*s45*s51^2 - 
    2*q10*q19*q2^2*s45*s51^2 + 3*q1*q18^2*q3*s45*s51^2 - 
    q10*q18^2*q3*s45*s51^2 - 2*q1^2*q2*q3*s45*s51^2 - 
    4*q1*q18*q3^2*s45*s51^2 + 2*q10*q18*q3^2*s45*s51^2 - 
    2*q1^2*q19*q7*s45*s51^2 - q1*q19^2*q7*s45*s51^2 + 
    2*q1^2*q3*q7*s45*s51^2 - 2*q10*q3^2*q7*s45*s51^2 + 
    4*q1*q3^2*q8*s45*s51^2 + q1*q18^2*q3^2*s45^2*s51^2 - 
    q1*q18*q3^3*s45^2*s51^2 + q1*q3^3*q8*s45^2*s51^2 + q10*q19^2*q2*s51^3 - 
    2*q10*q19*q2^2*s51^3 + 2*q1^2*q2*q3*s51^3 - 2*q1^2*q19*q7*s51^3 - 
    q1*q19^2*q7*s51^3 - 2*q1^2*q2*q7*s51^3 + 2*q13*q2^2*q7*s51^3 - 
    2*q1^2*q3*q7*s51^3 + 18*q1*q2*q3*q7*s51^3 - 2*q2^2*q3*q7*s51^3 + 
    2*q2*q3^2*q7*s51^3 - 4*q1*q2*q7^2*s51^3 - 2*q1*q3*q7^2*s51^3 + 
    6*q2*q3*q7^2*s51^3 + 2*q1^2*q2*q3*q7*s51^4 + 2*q1*q2*q3*q7^2*s51^4]*
  (-(F[1, 1, 1]*F[1, 1, 2])/6 - F[1, 1, 2]^2/2 + (F[1, 1, 1]*F[1, 1, 5])/6 + 
   (F[1, 1, 2]*F[1, 1, 5])/6 + F[1, 1, 5]^2/3 + (F[1, 1, 2]*tci[1, 2])/6 - 
   (F[1, 1, 5]*tci[1, 2])/6) + 
 r[-20*q1 - 35*q10 - 124*q2 + 23*q3 - 9*q5 - 7*q7 + 60*q8 - 144*q9 + 
    33*q2*q3*s12 - 9*q3*q5*s12 - 62*q2*q7*s12 + 9*q3*q7*s12 - 9*q5*q7*s12 + 
    40*q2*q8*s12 - 20*q3*q8*s12 + 24*q8^2*s12 + 11*q2*q3*q7*s12^2 - 
    9*q3*q5*q7*s12^2 + 20*q2*q7*q8*s12^2 - 14*q1*q10*s23 - 9*q10*q3*s23 - 
    72*q1*q5*s23 + 62*q10*q5*s23 - 9*q3*q5*s23 - 56*q1*q9*s23 - 
    16*q10*q9*s23 + 64*q5*q9*s23 + 48*q9^2*s23 + 31*q1*q10*q5*s23^2 - 
    9*q10*q3*q5*s23^2 - 16*q1*q10*q9*s23^2 + 32*q1^2*s34 + 51*q1*q2*s34 - 
    51*q1*q5*s34 + 42*q10*q5*s34 - 9*q10*q7*s34 + 31*q2*q7*s34 - 
    9*q5*q7*s34 - 20*q1*q8*s34 - 48*q8^2*s34 - 20*q10*q9*s34 - 40*q2*q9*s34 + 
    40*q5*q9*s34 + 24*q9^2*s34 - 32*q1^2*q5*s23*s34 + 11*q10*q2*q5*s34^2 - 
    9*q10*q5*q7*s34^2 + 24*q1*q8^2*s34^2 + 20*q2*q5*q9*s34^2 - 32*q1^2*s45 + 
    88*q1*q10*s45 - 12*q1*q11*s45 - 24*q10*q11*s45 - 2*q1*q2*s45 + 
    34*q10*q2*s45 - 18*q10*q3*s45 - 12*q11*q3*s45 - 33*q2*q3*s45 + 
    127*q1*q5*s45 - 100*q10*q5*s45 + 12*q11*q5*s45 - 18*q3*q5*s45 - 
    36*q10*q7*s45 + 12*q11*q7*s45 - 36*q3*q7*s45 - 18*q5*q7*s45 - 
    16*q1*q8*s45 - 48*q11*q8*s45 - 20*q2*q8*s45 + 40*q3*q8*s45 - 
    24*q7*q8*s45 - 24*q8^2*s45 + 40*q1*q9*s45 + 80*q2*q9*s45 - 
    128*q5*q9*s45 + 48*q8*q9*s45 - 72*q9^2*s45 - 9*q3*q5*q7*s12*s45 + 
    24*q7*q8^2*s12*s45 - 93*q1*q10*q5*s23*s45 - 9*q10*q3*q5*s23*s45 - 
    12*q1^2*q11*s34*s45 - 20*q1^2*q2*s34*s45 + 64*q1^2*q5*s34*s45 - 
    12*q1*q11*q5*s34*s45 + 51*q1*q2*q5*s34*s45 - 11*q10*q2*q5*s34*s45 - 
    27*q10*q5*q7*s34*s45 - 24*q11*q5*q8*s34*s45 + 48*q1*q8^2*s34*s45 + 
    24*q11*q8^2*s34*s45 - 40*q2*q5*q9*s34*s45 + 24*q5*q8*q9*s34*s45 - 
    24*q8^2*q9*s34*s45 + 24*q5*q9^2*s34*s45 + 24*q8*q9^2*s34*s45 - 
    12*q1^2*q11*s45^2 - 24*q1*q10*q11*s45^2 + 44*q1^2*q2*s45^2 - 
    46*q1*q10*q2*s45^2 - 24*q1*q11*q3*s45^2 + 11*q1*q2*q3*s45^2 + 
    84*q1*q10*q5*s45^2 - 24*q1*q11*q5*s45^2 - 31*q1*q2*q5*s45^2 + 
    22*q10*q2*q5*s45^2 - 18*q10*q3*q5*s45^2 - 36*q10*q3*q7*s45^2 - 
    36*q10*q5*q7*s45^2 - 18*q3*q5*q7*s45^2 + 4*q1*q3*q8*s45^2 - 
    24*q11*q3*q8*s45^2 - 24*q11*q5*q8*s45^2 + 24*q11*q7*q8*s45^2 + 
    24*q1*q8^2*s45^2 + 24*q11*q8^2*s45^2 - 24*q7*q8^2*s45^2 + 
    40*q2*q5*q9*s45^2 + 24*q5*q8*q9*s45^2 - 24*q8^2*q9*s45^2 + 
    24*q8*q9^2*s45^2 - 12*q1^2*q11*q5*s34*s45^2 - 20*q1^2*q2*q5*s34*s45^2 - 
    24*q11*q5*q8^2*s34*s45^2 + 24*q5*q8^2*q9*s34*s45^2 - 
    24*q5*q8*q9^2*s34*s45^2 - 12*q1^2*q10*q11*s45^3 + 12*q1^2*q10*q2*s45^3 - 
    22*q1*q10*q2*q5*s45^3 - 18*q10*q3*q5*q7*s45^3 + 24*q11*q7*q8^2*s45^3 - 
    37*q1*q10*s51 - 48*q1*q11*s51 + 72*q10*q11*s51 - 102*q1*q2*s51 + 
    23*q10*q2*s51 - 9*q10*q3*s51 + 21*q2*q3*s51 + 46*q1*q7*s51 - 
    9*q10*q7*s51 - 48*q11*q7*s51 - 144*q2*q7*s51 + 18*q3*q7*s51 + 
    40*q1*q8*s51 + 72*q11*q8*s51 + 20*q2*q8*s51 - 16*q3*q8*s51 + 
    24*q7*q8*s51 + 48*q8^2*s51 + 48*q1*q9*s51 - 44*q10*q9*s51 + 
    40*q2*q9*s51 - 72*q8*q9*s51 + 33*q2*q3*q7*s12*s51 + 40*q2*q7*q8*s12*s51 + 
    56*q1*q10*q9*s23*s51 - 24*q1*q9^2*s23*s51 - 24*q1*q10*q9^2*s23^2*s51 + 
    12*q1^2*q11*s34*s51 + 20*q1^2*q2*s34*s51 + 12*q1*q11*q7*s34*s51 + 
    51*q1*q2*q7*s34*s51 - 24*q10*q11*q8*s34*s51 - 48*q1*q8^2*s34*s51 - 
    24*q11*q8^2*s34*s51 + 24*q10*q8*q9*s34*s51 + 24*q8^2*q9*s34*s51 - 
    24*q8*q9^2*s34*s51 + 12*q1^2*q11*s45*s51 + 12*q1*q10*q11*s45*s51 + 
    20*q1^2*q2*s45*s51 - 35*q1*q10*q2*s45*s51 - 12*q1*q11*q3*s45*s51 + 
    13*q1*q2*q3*s45*s51 - 9*q1*q3*q7*s45*s51 - 27*q10*q3*q7*s45*s51 + 
    40*q1*q3*q8*s45*s51 - 24*q11*q3*q8*s45*s51 - 24*q11*q7*q8*s45*s51 - 
    72*q1*q8^2*s45*s51 - 24*q11*q8^2*s45*s51 + 24*q8^2*q9*s45*s51 - 
    24*q8*q9^2*s45*s51 - 12*q1^2*q10*q11*s45^2*s51 + 
    12*q1^2*q10*q2*s45^2*s51 + 12*q1^2*q11*q3*s45^2*s51 - 
    12*q1^2*q2*q3*s45^2*s51 - 24*q1*q3*q8^2*s45^2*s51 + 
    24*q11*q3*q8^2*s45^2*s51 + 24*q11*q7*q8^2*s45^2*s51 - 12*q1^2*q11*s51^2 - 
    20*q1^2*q2*s51^2 + 22*q1*q2*q3*s51^2 + 32*q1^2*q7*s51^2 - 
    60*q1*q11*q7*s51^2 - 102*q1*q2*q7*s51^2 + 9*q1*q3*q7*s51^2 - 
    9*q10*q3*q7*s51^2 + 44*q2*q3*q7*s51^2 + 96*q10*q11*q8*s51^2 - 
    40*q1*q3*q8*s51^2 + 40*q2*q7*q8*s51^2 + 24*q1*q8^2*s51^2 + 
    24*q11*q8^2*s51^2 + 28*q1*q10*q9*s51^2 - 96*q10*q8*q9*s51^2 - 
    24*q8^2*q9*s51^2 + 24*q10*q9^2*s51^2 + 24*q8*q9^2*s51^2 - 
    24*q1*q10*q9^2*s23*s51^2 + 12*q1^2*q11*q7*s34*s51^2 + 
    20*q1^2*q2*q7*s34*s51^2 - 24*q10*q11*q8^2*s34*s51^2 + 
    24*q10*q8^2*q9*s34*s51^2 - 24*q10*q8*q9^2*s34*s51^2 + 
    24*q1*q3*q8^2*s45*s51^2 - 12*q1^2*q11*q7*s51^3 - 20*q1^2*q2*q7*s51^3 + 
    22*q1*q2*q3*q7*s51^3 + 24*q10*q11*q8^2*s51^3 - 24*q10*q8^2*q9*s51^3 + 
    24*q10*q8*q9^2*s51^3]*((F[1, 1, 1]*F[1, 1, 4])/9 - 
   (F[1, 1, 2]*F[1, 1, 4])/9 - (F[1, 1, 1]*F[1, 1, 6])/9 + 
   (F[1, 1, 2]*F[1, 1, 6])/9 + tci[1, 1]^2/9 - (F[1, 1, 1]*tci[1, 2])/9 + 
   (F[1, 1, 2]*tci[1, 2])/9 - (F[1, 1, 4]*tci[1, 2])/9 + 
   (F[1, 1, 6]*tci[1, 2])/9) + 
 r[30*q10 - 4*q2 - 4*q3 + 21*q4 + 42*q5 + 39*q7 - 24*q9 + 8*q3*q4*s12 - 
    13*q4^2*s12 + 5*q4*q5*s12 + 4*q5^2*s12 + 13*q4*q7*s12 + 8*q5*q7*s12 - 
    13*q3*q4^2*s12^2 + 44*q1*q10*s23 + 4*q10^2*s23 - 4*q10*q3*s23 + 
    5*q10*q4*s23 + 5*q3*q4*s23 - 13*q4^2*s23 - 5*q1*q5*s23 + 64*q10*q5*s23 + 
    9*q3*q5*s23 + 8*q4*q5*s23 - 34*q1*q9*s23 - 26*q10*q9*s23 - 5*q5*q9*s23 - 
    26*q9^2*s23 - 13*q3*q4^2*s12*s23 + 5*q3*q4*q5*s12*s23 - 
    13*q4^2*q5*s12*s23 + 13*q3*q4^2*q5*s12^2*s23 + 8*q1*q10*q5*s23^2 + 
    12*q10*q3*q5*s23^2 + 8*q3*q4*q5*s23^2 - 13*q4^2*q5*s23^2 - 
    4*q1*q5^2*s23^2 - 21*q1*q10*q9*s23^2 + 13*q3*q4^2*q5*s12*s23^2 - 
    13*q10*q2*s34 + 26*q10*q4*s34 + 64*q10*q5*s34 + 69*q10*q7*s34 + 
    21*q4*q7*s34 + 12*q5*q7*s34 - 5*q10*q9*s34 - 13*q5*q9*s34 - 39*q9^2*s34 - 
    4*q10^2*q2*s34^2 + 8*q10*q2*q5*s34^2 + 21*q10*q4*q7*s34^2 + 
    12*q10*q5*q7*s34^2 - 8*q2*q5*q9*s34^2 - 13*q2*q9^2*s34^2 - 
    18*q1*q10*s45 + 5*q1*q5*s45 + 8*q10*q5*s45 + 4*q5^2*s45 + 48*q10*q7*s45 + 
    21*q5*q7*s45 + 13*q1*q9*s45 + 8*q2*q9*s45 + 5*q5*q9*s45 + 39*q9^2*s45 + 
    4*q5^2*q7*s12*s45 - 17*q1*q10*q5*s23*s45 + 4*q10^2*q5*s23*s45 + 
    9*q10*q3*q5*s23*s45 + 8*q1*q5^2*s23*s45 - 4*q10*q5^2*s23*s45 + 
    4*q10^2*q3*q5*s23^2*s45 - 4*q1*q10*q5^2*s23^2*s45 - 4*q10^2*q5*s34*s45 - 
    9*q10*q2*q5*s34*s45 + 4*q10*q5^2*s34*s45 + 33*q10*q5*q7*s34*s45 + 
    4*q5^2*q7*s34*s45 + 5*q2*q5*q9*s34*s45 + 39*q2*q9^2*s34*s45 - 
    13*q5*q9^2*s34*s45 - 4*q10^2*q2*q5*s34^2*s45 + 4*q10*q5^2*q7*s34^2*s45 - 
    13*q2*q5*q9^2*s34^2*s45 + 9*q1*q10*q5*s45^2 - 4*q1*q5^2*s45^2 + 
    8*q10*q5^2*s45^2 + 21*q10*q5*q7*s45^2 + 4*q5^2*q7*s45^2 - 
    13*q2*q9^2*s45^2 + 8*q1*q10*q5^2*s23*s45^2 + 8*q10*q5^2*q7*s34*s45^2 + 
    13*q2*q5*q9^2*s34*s45^2 - 4*q1*q10*q5^2*s45^3 + 4*q10*q5^2*q7*s45^3 + 
    13*q1*q10*s51 + 13*q10*q4*s51 + 44*q10*q7*s51 + 26*q4*q7*s51 - 
    13*q1*q9*s51 - 13*q10*q9*s51 + 8*q2*q9*s51 + 39*q9^2*s51 - 
    57*q1*q10*q9*s23*s51 + 13*q1*q9^2*s23*s51 + 13*q10*q9^2*s23*s51 + 
    13*q1*q10*q9^2*s23^2*s51 + 13*q10*q4^2*s34*s51 + 57*q10*q4*q7*s34*s51 + 
    13*q4^2*q7*s34*s51 + 26*q2*q9^2*s34*s51 + 13*q10*q4^2*q7*s34^2*s51 - 
    26*q2*q9^2*s45*s51 + 13*q10*q4*q7*s51^2 - 13*q1*q10*q9*s51^2 - 
    13*q2*q9^2*s51^2 + 13*q1*q10*q9^2*s23*s51^2 + 13*q10*q4^2*q7*s34*s51^2]*
  ((4*F[1, 1, 5]^2)/9 + (4*F[1, 1, 6]^2)/9 - (8*F[1, 1, 5]*F[1, 1, 7])/9 - 
   (8*F[1, 1, 6]*F[1, 1, 8])/9 + (8*F[1, 1, 7]*F[1, 1, 8])/9 + 
   (8*F[2, 1, 7])/9 + (8*F[2, 1, 8])/9 - (4*tci[1, 1]^2)/27 + 
   (8*F[1, 1, 6]*tci[1, 2])/9 - (8*F[1, 1, 7]*tci[1, 2])/9) + 
 r[-5*q1 + 20*q10 - 6*q24 + 15*q3 + 10*q4 - 8*q5 + 14*q7 - 20*q9 + 
    5*q3*q5*s12 + 15*q3*q7*s12 + 5*q4*q7*s12 + 5*q5*q7*s12 - 
    5*q3*q4*q5*s12^2 + 5*q3*q5*q7*s12^2 - 8*q1*q10*s23 - 8*q10^2*s23 + 
    18*q1*q24*s23 + 8*q10*q3*s23 - 12*q24*q3*s23 + 10*q10*q4*s23 - 
    24*q24*q4*s23 - 6*q3*q4*s23 - 45*q10*q5*s23 + 30*q24*q5*s23 - 
    5*q3*q5*s23 - 10*q1*q9*s23 + 2*q10*q9*s23 + 12*q4*q9*s23 + 5*q5*q9*s23 - 
    6*q3*q4^2*s12*s23 - 10*q3*q4*q5*s12*s23 - 12*q1*q24*q4*s23^2 - 
    12*q24*q3*q4*s23^2 - 6*q3*q4^2*s23^2 - q1*q10*q5*s23^2 + 
    9*q1*q24*q5*s23^2 - 14*q10*q3*q5*s23^2 + 9*q24*q3*q5*s23^2 - 
    10*q3*q4*q5*s23^2 + 7*q1*q10*q9*s23^2 + 12*q1*q4*q9*s23^2 + 
    16*q10*q2*s34 - 12*q2*q24*s34 - 2*q10*q4*s34 + 24*q24*q4*s34 - 
    5*q1*q5*s34 - 43*q10*q5*s34 + 30*q24*q5*s34 - 8*q10*q7*s34 + 
    18*q24*q7*s34 + 5*q4*q7*s34 + 5*q5*q7*s34 - 10*q10*q9*s34 - 4*q2*q9*s34 - 
    12*q4*q9*s34 + 10*q5*q9*s34 - 6*q9^2*s34 + 8*q10^2*q2*s34^2 + 
    12*q2*q24*q4*s34^2 - 9*q10*q2*q5*s34^2 + 9*q2*q24*q5*s34^2 - 
    7*q10*q4*q7*s34^2 + 12*q24*q4*q7*s34^2 - 4*q10*q5*q7*s34^2 + 
    9*q24*q5*q7*s34^2 - 12*q2*q4*q9*s34^2 + 10*q2*q5*q9*s34^2 - 
    6*q2*q9^2*s34^2 - 4*q1*q10*s45 - 6*q1*q24*s45 + 20*q10*q3*s45 + 
    5*q1*q5*s45 - 6*q10*q5*s45 + 10*q3*q5*s45 + 29*q10*q7*s45 + 
    6*q24*q7*s45 + 25*q3*q7*s45 + 7*q5*q7*s45 + 5*q1*q9*s45 + 10*q2*q9*s45 - 
    10*q5*q9*s45 + 5*q3*q5*q7*s12*s45 - 6*q1*q10*q5*s23*s45 - 
    8*q10^2*q5*s23*s45 - 15*q1*q24*q5*s23*s45 - 8*q10*q3*q5*s23*s45 + 
    3*q24*q3*q5*s23*s45 + 6*q10*q5^2*s23*s45 - 6*q24*q5^2*s23*s45 - 
    8*q10^2*q3*q5*s23^2*s45 + 3*q1*q10*q5^2*s23^2*s45 - 
    3*q1*q24*q5^2*s23^2*s45 + 3*q10*q3*q5^2*s23^2*s45 - 
    3*q24*q3*q5^2*s23^2*s45 + 8*q10^2*q5*s34*s45 + 5*q1*q2*q5*s34*s45 + 
    8*q10*q2*q5*s34*s45 - 3*q2*q24*q5*s34*s45 - 6*q10*q5^2*s34*s45 + 
    6*q24*q5^2*s34*s45 - 6*q10*q5*q7*s34*s45 + 15*q24*q5*q7*s34*s45 - 
    10*q2*q5*q9*s34*s45 + 6*q2*q9^2*s34*s45 + 8*q10^2*q2*q5*s34^2*s45 - 
    3*q10*q2*q5^2*s34^2*s45 + 3*q2*q24*q5^2*s34^2*s45 - 
    3*q10*q5^2*q7*s34^2*s45 + 3*q24*q5^2*q7*s34^2*s45 + 17*q1*q10*q5*s45^2 - 
    5*q1*q2*q5*s45^2 + 10*q10*q2*q5*s45^2 + 6*q1*q24*q5*s45^2 + 
    10*q10*q3*q5*s45^2 - 6*q10*q5^2*s45^2 + 6*q24*q5^2*s45^2 + 
    30*q10*q3*q7*s45^2 + 8*q10*q5*q7*s45^2 + 6*q24*q5*q7*s45^2 + 
    10*q3*q5*q7*s45^2 + 5*q2*q5*q9*s45^2 - 6*q1*q10*q5^2*s23*s45^2 + 
    6*q1*q24*q5^2*s23*s45^2 - 6*q10*q5^2*q7*s34*s45^2 + 
    6*q24*q5^2*q7*s34*s45^2 - 10*q1*q10*q2*q5*s45^3 + 3*q1*q10*q5^2*s45^3 - 
    3*q1*q24*q5^2*s45^3 + 10*q10*q3*q5*q7*s45^3 - 3*q10*q5^2*q7*s45^3 + 
    3*q24*q5^2*q7*s45^3 + 4*q1*q10*s51 + 3*q2*q24*s51 + 10*q10*q3*s51 + 
    3*q24*q3*s51 + 4*q10*q4*s51 + 12*q4^2*s51 + 22*q10*q7*s51 + 
    20*q3*q7*s51 + 4*q4*q7*s51 + q1*q9*s51 - 4*q10*q9*s51 + 5*q2*q9*s51 + 
    6*q4*q9*s51 + 18*q9^2*s51 + 6*q3*q4^2*s12*s51 - 6*q1*q24*q4*s23*s51 + 
    18*q24*q3*q4*s23*s51 + 36*q24*q4^2*s23*s51 + 12*q3*q4^2*s23*s51 + 
    14*q1*q10*q9*s23*s51 + 6*q1*q4*q9*s23*s51 - 18*q4^2*q9*s23*s51 - 
    6*q10*q9^2*s23*s51 - 18*q4*q9^2*s23*s51 + 6*q1*q24*q4^2*s23^2*s51 + 
    6*q24*q3*q4^2*s23^2*s51 - 6*q1*q4^2*q9*s23^2*s51 - 
    6*q1*q10*q9^2*s23^2*s51 - 6*q1*q4*q9^2*s23^2*s51 - 18*q2*q24*q4*s34*s51 - 
    6*q10*q4^2*s34*s51 + 36*q24*q4^2*s34*s51 - 14*q10*q4*q7*s34*s51 + 
    6*q24*q4*q7*s34*s51 + 18*q2*q4*q9*s34*s51 - 18*q4^2*q9*s34*s51 + 
    18*q2*q9^2*s34*s51 - 18*q4*q9^2*s34*s51 + 6*q2*q24*q4^2*s34^2*s51 - 
    6*q10*q4^2*q7*s34^2*s51 + 6*q24*q4^2*q7*s34^2*s51 - 
    6*q2*q4^2*q9*s34^2*s51 - 6*q2*q4*q9^2*s34^2*s51 + 30*q10*q3*q7*s45*s51 - 
    6*q2*q9^2*s45*s51 + 6*q2*q24*q4*s51^2 - 6*q24*q3*q4*s51^2 - 
    36*q24*q4^2*s51^2 - 6*q3*q4^2*s51^2 + 10*q10*q3*q7*s51^2 + 
    4*q10*q4*q7*s51^2 - 4*q1*q10*q9*s51^2 - 6*q2*q4*q9*s51^2 + 
    18*q4^2*q9*s51^2 - 12*q2*q9^2*s51^2 + 18*q4*q9^2*s51^2 - 
    12*q24*q3*q4^2*s23*s51^2 - 6*q1*q10*q9^2*s23*s51^2 - 
    12*q2*q24*q4^2*s34*s51^2 - 6*q10*q4^2*q7*s34*s51^2 + 
    12*q2*q4^2*q9*s34*s51^2 + 12*q2*q4*q9^2*s34*s51^2 + 6*q2*q24*q4^2*s51^3 + 
    6*q24*q3*q4^2*s51^3 - 6*q2*q4^2*q9*s51^3 - 6*q2*q4*q9^2*s51^3]*
  ((4*F[1, 1, 5]*F[1, 1, 6])/9 - (4*F[1, 1, 5]*F[1, 1, 7])/9 - 
   (4*F[1, 1, 6]*F[1, 1, 8])/9 + (4*F[1, 1, 7]*F[1, 1, 8])/9 + 
   (4*F[1, 1, 6]*tci[1, 2])/9 - (4*F[1, 1, 7]*tci[1, 2])/9) + 
 r[-22*q1 - 58*q10 - 38*q2 - 17*q3 + 32*q4 - 70*q5 - 73*q7 - 114*q8 + 
    95*q2*q3*s12 - 57*q3^2*s12 - 102*q3*q5*s12 - 178*q3*q7*s12 + 
    38*q4*q7*s12 - 38*q5*q7*s12 - 19*q7^2*s12 - 76*q2*q8*s12 + 38*q3*q8*s12 + 
    19*q3^3*s12^2 - 38*q3*q4*q5*s12^2 + 38*q2*q3*q7*s12^2 - 
    19*q3^2*q7*s12^2 - 76*q3*q5*q7*s12^2 - 38*q2*q7*q8*s12^2 - 
    18*q1*q10*s23 + 25*q1*q3*s23 + 2*q10*q3*s23 - 44*q3^2*s23 + 
    10*q10*q4*s23 - 54*q10*q5*s23 - 42*q3*q5*s23 + 19*q3^3*s12*s23 - 
    32*q3*q4*q5*s12*s23 + 9*q1*q10*q5*s23^2 - 19*q10*q3*q5*s23^2 + 
    3*q3^2*q5*s23^2 - 10*q3*q4*q5*s23^2 + 25*q1*q2*s34 + 6*q10*q2*s34 + 
    32*q10*q4*s34 + 6*q1*q5*s34 - 100*q10*q5*s34 - 76*q10*q7*s34 + 
    38*q4*q7*s34 - 38*q5*q7*s34 - 38*q7^2*s34 + 38*q1*q8*s34 - 6*q10*q9*s34 - 
    12*q2*q9*s34 + 24*q5*q9*s34 + 24*q9^2*s34 - 18*q10*q2*q5*s34^2 + 
    38*q10*q4*q7*s34^2 - 38*q10*q5*q7*s34^2 - 38*q10*q7^2*s34^2 + 
    18*q2*q5*q9*s34^2 + 12*q2*q9^2*s34^2 + 36*q1*q10*s45 + 32*q1*q2*s45 + 
    18*q10*q2*s45 - 41*q1*q3*s45 - 84*q10*q3*s45 - 76*q2*q3*s45 + 
    38*q3^2*s45 - 18*q1*q5*s45 - 188*q10*q5*s45 - 112*q3*q5*s45 - 
    399*q10*q7*s45 - 269*q3*q7*s45 - 178*q5*q7*s45 - 219*q7^2*s45 + 
    76*q1*q8*s45 + 38*q2*q8*s45 - 76*q3*q8*s45 - 6*q1*q9*s45 - 12*q2*q9*s45 + 
    24*q5*q9*s45 + 24*q9^2*s45 - 172*q3*q5*q7*s12*s45 - 146*q3*q7^2*s12*s45 - 
    38*q5*q7^2*s12*s45 - 38*q7^3*s12*s45 + 19*q3^3*q7*s12^2*s45 - 
    57*q3*q5*q7^2*s12^2*s45 - 27*q1*q10*q5*s23*s45 - 33*q10*q3*q5*s23*s45 + 
    3*q10*q3^2*q5*s23^2*s45 - 6*q1*q2*q5*s34*s45 + 6*q10*q2*q5*s34*s45 - 
    216*q10*q5*q7*s34*s45 - 257*q10*q7^2*s34*s45 - 38*q5*q7^2*s34*s45 - 
    38*q7^3*s34*s45 - 38*q10*q5*q7^2*s34^2*s45 - 38*q10*q7^3*s34^2*s45 + 
    12*q2*q5*q9^2*s34^2*s45 - 18*q1*q10*q2*s45^2 + 19*q1*q2*q3*s45^2 + 
    18*q1*q10*q5*s45^2 + 18*q1*q2*q5*s45^2 - 112*q10*q3*q5*s45^2 - 
    298*q10*q3*q7*s45^2 - 360*q10*q5*q7*s45^2 - 182*q3*q5*q7*s45^2 - 
    429*q10*q7^2*s45^2 - 210*q3*q7^2*s45^2 - 127*q5*q7^2*s45^2 - 
    95*q7^3*s45^2 + 38*q1*q3*q8*s45^2 - 18*q2*q5*q9*s45^2 - 
    12*q2*q9^2*s45^2 - 89*q3*q5*q7^2*s12*s45^2 - 57*q3*q7^3*s12*s45^2 - 
    19*q5*q7^3*s12*s45^2 - 19*q3*q5*q7^3*s12^2*s45^2 - 
    165*q10*q5*q7^2*s34*s45^2 - 133*q10*q7^3*s34*s45^2 - 
    19*q5*q7^3*s34*s45^2 + 12*q2*q5*q9^2*s34*s45^2 - 
    19*q10*q5*q7^3*s34^2*s45^2 - 182*q10*q3*q5*q7*s45^3 - 
    210*q10*q3*q7^2*s45^3 - 216*q10*q5*q7^2*s45^3 - 89*q3*q5*q7^2*s45^3 - 
    152*q10*q7^3*s45^3 - 57*q3*q7^3*s45^3 - 38*q5*q7^3*s45^3 - 
    19*q3*q5*q7^3*s12*s45^3 - 57*q10*q5*q7^3*s34*s45^3 - 
    89*q10*q3*q5*q7^2*s45^4 - 57*q10*q3*q7^3*s45^4 - 57*q10*q5*q7^3*s45^4 - 
    19*q3*q5*q7^3*s45^4 - 19*q10*q3*q5*q7^3*s45^5 + 9*q1*q10*s51 - 
    35*q1*q2*s51 + 9*q10*q2*s51 + 4*q1*q3*s51 - 10*q10*q3*s51 + 
    70*q2*q3*s51 + 9*q3^2*s51 + 10*q10*q4*s51 + 35*q1*q7*s51 - 
    86*q10*q7*s51 - 57*q2*q7*s51 - 131*q3*q7*s51 + 32*q4*q7*s51 - 
    48*q7^2*s51 - 32*q1*q8*s51 + 6*q2*q8*s51 + 32*q3*q8*s51 - 6*q1*q9*s51 + 
    6*q10*q9*s51 + 38*q2*q3^2*s12*s51 - 19*q3^3*s12*s51 + 
    89*q2*q3*q7*s12*s51 - 32*q3^2*q7*s12*s51 - 32*q2*q7*q8*s12*s51 + 
    19*q2*q3^2*q7*s12^2*s51 - 19*q3^3*q7*s12^2*s51 + 12*q1*q9^2*s23*s51 - 
    12*q10*q9^2*s23*s51 + 28*q1*q2*q7*s34*s51 + 32*q10*q4*q7*s34*s51 - 
    92*q10*q7^2*s34*s51 - 19*q7^3*s34*s51 - 12*q2*q9^2*s34*s51 - 
    19*q10*q7^3*s34^2*s51 - 9*q1*q10*q2*s45*s51 - 19*q1*q2*q3*s45*s51 - 
    3*q1*q3^2*s45*s51 - 19*q2*q3^2*s45*s51 + 38*q3^3*s45*s51 + 
    19*q1*q3*q7*s45*s51 - 126*q10*q3*q7*s45*s51 - 245*q10*q7^2*s45*s51 - 
    121*q3*q7^2*s45*s51 - 76*q7^3*s45*s51 - 32*q1*q3*q8*s45*s51 - 
    12*q2*q9^2*s45*s51 + 57*q3^3*q7*s12*s45*s51 - 95*q10*q7^3*s34*s45*s51 - 
    153*q10*q3*q7^2*s45^2*s51 - 133*q10*q7^3*s45^2*s51 - 
    57*q3*q7^3*s45^2*s51 - 57*q10*q3*q7^3*s45^3*s51 + 16*q1*q2*q3*s51^2 + 
    7*q2*q3^2*s51^2 - 38*q1*q2*q7*s51^2 - 19*q1*q3*q7*s51^2 - 
    10*q10*q3*q7*s51^2 + 67*q2*q3*q7*s51^2 - 7*q3^2*q7*s51^2 + 
    10*q10*q4*q7*s51^2 + 3*q1*q7^2*s51^2 - 32*q10*q7^2*s51^2 - 
    3*q2*q7^2*s51^2 + 10*q1*q3*q8*s51^2 - 10*q2*q7*q8*s51^2 + 
    57*q2*q3^3*s12*s51^2 + 32*q2*q3^2*q7*s12*s51^2 - 57*q3^3*q7*s12*s51^2 + 
    19*q2*q3^3*q7*s12^2*s51^2 + 3*q1*q2*q7^2*s34*s51^2 - 
    19*q10*q7^3*s34*s51^2 + 6*q1*q2*q3^2*s45*s51^2 - 57*q2*q3^3*s45*s51^2 + 
    57*q3^3*q7*s45*s51^2 - 32*q10*q3*q7^2*s45*s51^2 - 38*q10*q7^3*s45*s51^2 + 
    19*q1*q2*q3^3*s45^2*s51^2 - 19*q10*q3*q7^3*s45^2*s51^2 - 
    6*q1*q2*q3^2*s51^3 + 57*q2*q3^3*s51^3 + 16*q1*q2*q3*q7*s51^3 + 
    6*q1*q3^2*q7*s51^3 + 7*q2*q3^2*q7*s51^3 - 57*q3^3*q7*s51^3 - 
    3*q1*q2*q7^2*s51^3 + 57*q2*q3^3*q7*s12*s51^3 - 19*q1*q2*q3^3*s45*s51^3 + 
    19*q1*q3^3*q7*s45*s51^3 + 19*q1*q2*q3^3*s51^4 - 6*q1*q2*q3^2*q7*s51^4 - 
    19*q1*q3^3*q7*s51^4 + 57*q2*q3^3*q7*s51^4 + 19*q1*q2*q3^3*q7*s51^5]*
  (F[1, 1, 1]^2/9 - F[1, 1, 5]^2/9 - (2*F[1, 1, 1]*F[1, 1, 7])/9 + 
   (2*F[1, 1, 5]*F[1, 1, 7])/9 - (2*F[2, 1, 7])/9 + (2*F[2, 1, 9])/9 + 
   (2*tci[1, 1]^2)/27 - (2*F[1, 1, 1]*tci[1, 2])/9 + 
   (2*F[1, 1, 7]*tci[1, 2])/9) + 
 r[q13 + 2*q2 + 2*q20 - 6*q5 - q7 + q13*q2*s12 + q2*q3*s12 + q3^2*s12 - 
    2*q13*q5*s12 - 2*q3*q5*s12 - q3*q7*s12 - q3^2*q5*s12^2 + 
    q13*q2*q7*s12^2 - q2*q3*q7*s12^2 + q3^2*q7*s12^2 + 2*q1*q5*s23 - 
    8*q10*q5*s23 - 2*q3*q5*s23 - q3^2*q5*s12*s23 + q1^2*s34 + q1*q13*s34 + 
    3*q10*q2*s34 + q1*q5*s34 - 8*q10*q5*s34 + 2*q13*q5*s34 - 3*q10*q7*s34 + 
    q1^2*q5*s23*s34 + q1^2*s45 - 4*q1*q10*s45 + 2*q1*q13*s45 + 2*q1*q2*s45 - 
    6*q10*q2*s45 + q13*q2*s45 - 2*q2^2*s45 - 4*q10*q3*s45 - 2*q2*q3*s45 - 
    q3^2*s45 - 6*q1*q5*s45 + 2*q13*q5*s45 - 4*q3*q5*s45 - 12*q10*q7*s45 - 
    8*q3*q7*s45 - 3*q5*q7*s45 - 2*q7^2*s45 - q3^2*q5*s12*s45 - 
    2*q3^2*q7*s12*s45 - 3*q3*q5*q7*s12*s45 - q3^2*q5*q7*s12^2*s45 - 
    q1^2*q5*s23*s45 + 3*q1*q10*q5*s23*s45 - 3*q10*q3*q5*s23*s45 - 
    q3^2*q5*s23*s45 - q1^2*q2*s34*s45 - 2*q10*q2^2*s34*s45 - 
    2*q1^2*q5*s34*s45 - q1*q2*q5*s34*s45 + 3*q10*q2*q5*s34*s45 - 
    3*q10*q5*q7*s34*s45 - 2*q10*q7^2*s34*s45 + q1^2*q10*s45^2 - 
    q1^2*q2*s45^2 + 7*q1*q10*q2*s45^2 - q1*q13*q2*s45^2 + 2*q10*q2^2*s45^2 - 
    q10*q3^2*s45^2 + 2*q1^2*q5*s45^2 - 8*q1*q10*q5*s45^2 + 5*q1*q2*q5*s45^2 - 
    5*q10*q2*q5*s45^2 - 5*q10*q3*q5*s45^2 - q3^2*q5*s45^2 - 
    11*q10*q3*q7*s45^2 - 2*q3^2*q7*s45^2 - 8*q10*q5*q7*s45^2 - 
    5*q3*q5*q7*s45^2 - 5*q10*q7^2*s45^2 - 3*q3*q7^2*s45^2 - q5*q7^2*s45^2 - 
    q3^2*q5*q7*s12*s45^2 - q3*q5*q7^2*s12*s45^2 - q1^2*q10*q5*s23*s45^2 - 
    q10*q3^2*q5*s23*s45^2 + q1^2*q2*q5*s34*s45^2 - q10*q2^2*q5*s34*s45^2 - 
    q10*q5*q7^2*s34*s45^2 - q1^2*q10*q2*s45^3 - 2*q1*q10*q2^2*s45^3 + 
    2*q1^2*q10*q5*s45^3 - q1^2*q2*q5*s45^3 + 6*q1*q10*q2*q5*s45^3 - 
    q1*q2^2*q5*s45^3 + q10*q2^2*q5*s45^3 - q10*q3^2*q5*s45^3 - 
    2*q10*q3^2*q7*s45^3 - 6*q10*q3*q5*q7*s45^3 - q3^2*q5*q7*s45^3 - 
    3*q10*q3*q7^2*s45^3 - 2*q10*q5*q7^2*s45^3 - q3*q5*q7^2*s45^3 - 
    q1^2*q10*q2*q5*s45^4 - q1*q10*q2^2*q5*s45^4 - q10*q3^2*q5*q7*s45^4 - 
    q10*q3*q5*q7^2*s45^4 - q1*q2*s51 - q10*q2*s51 - 2*q13*q2*s51 - q2^2*s51 - 
    2*q10*q20*s51 + q2*q3*s51 - q20*q3*s51 + 2*q1*q7*s51 - 4*q10*q7*s51 - 
    q3*q7*s51 - 3*q13*q2^2*s12*s51 + 2*q2^2*q3*s12*s51 - 2*q2*q3^2*s12*s51 + 
    q13*q2*q7*s12*s51 - q2*q3*q7*s12*s51 + 2*q3^2*q7*s12*s51 - 
    q13*q2^2*q7*s12^2*s51 + q2^2*q3*q7*s12^2*s51 - q2*q3^2*q7*s12^2*s51 + 
    q1^2*q2*s34*s51 - q10*q2^2*s34*s51 - q1*q2*q20*s34*s51 - 
    q10*q7^2*s34*s51 + q1^2*q2*s45*s51 + q1*q10*q2*s45*s51 + 
    q1*q13*q2*s45*s51 + q10*q2^2*s45*s51 + 3*q13*q2^2*s45*s51 - 
    q2^2*q3*s45*s51 + q1*q20*q3*s45*s51 + q2*q3^2*s45*s51 - 
    q1*q3*q7*s45*s51 - 5*q10*q3*q7*s45*s51 - q3^2*q7*s45*s51 - 
    4*q10*q7^2*s45*s51 - q1*q10*q2^2*s45^2*s51 - q1*q13*q2^2*s45^2*s51 - 
    q10*q3^2*q7*s45^2*s51 - 3*q10*q3*q7^2*s45^2*s51 - q1^2*q2*s51^2 - 
    q13*q2^2*s51^2 + 2*q1^2*q20*s51^2 + q2^2*q3*s51^2 - q2*q3^2*s51^2 - 
    q1^2*q7*s51^2 + q3^2*q7*s51^2 + q1*q7^2*s51^2 - q10*q7^2*s51^2 - 
    2*q13*q2^2*q7*s12*s51^2 + 2*q2^2*q3*q7*s12*s51^2 - 
    2*q2*q3^2*q7*s12*s51^2 + q1^2*q2*q20*s34*s51^2 + q1^2*q20*q3*s45*s51^2 - 
    q1^2*q3*q7*s45*s51^2 + q1*q3*q7^2*s45*s51^2 - q10*q3*q7^2*s45*s51^2 - 
    q1^2*q2*q20*s51^3 - q13*q2^2*q7*s51^3 + q2^2*q3*q7*s51^3 - 
    q2*q3^2*q7*s51^3]*(-(F[1, 1, 1]*F[1, 1, 2])/3 - F[1, 1, 2]^2 + 
   (F[1, 1, 1]*F[1, 1, 8])/3 + (F[1, 1, 2]*F[1, 1, 8])/3 + 
   (2*F[1, 1, 8]^2)/3 + tci[1, 1]^2 - (F[1, 1, 1]*tci[1, 2])/3 - 
   (5*F[1, 1, 8]*tci[1, 2])/3) + 
 r[4*q1 - 6*q10 - 3*q17 - 4*q2 - 4*q20 + 4*q23 - 7*q3 - 2*q5 - 6*q7 + 14*q8 - 
    4*q9 + 2*q17^2*s12 + 2*q17*q3*s12 + 2*q3*q4*s12 + 5*q17*q5*s12 - 
    3*q3*q5*s12 + 2*q17*q7*s12 - 11*q3*q7*s12 + 11*q7*q8*s12 - 
    2*q17^2*q3*s12^2 + 3*q17*q2*q3*s12^2 - 4*q17*q3^2*s12^2 + 
    2*q3^2*q4*s12^2 - q17^2*q5*s12^2 - 3*q17*q3*q5*s12^2 + 2*q17^2*q7*s12^2 - 
    3*q17*q2*q7*s12^2 + 3*q2*q3*q7*s12^2 - 2*q3^2*q7*s12^2 + 
    5*q17*q5*q7*s12^2 - 5*q3*q5*q7*s12^2 - 3*q17*q7^2*s12^2 + 
    3*q7^2*q8*s12^2 - 4*q1*q10*s23 - 5*q1*q17*s23 + 3*q17^2*s23 - 
    2*q17*q3*s23 + 3*q3*q4*s23 + 2*q1*q5*s23 + q17^2*q3*s12*s23 - 
    5*q17*q3^2*s12*s23 + 3*q3^2*q4*s12*s23 - 5*q17*q3*q5*s12*s23 + 
    2*q3*q4*q5*s12*s23 + 2*q17^2*q3^2*s12^2*s23 + 2*q17*q3^3*s12^2*s23 - 
    2*q3^3*q4*s12^2*s23 + q17^2*q3*q5*s12^2*s23 + 2*q17*q3^2*q5*s12^2*s23 - 
    2*q3^2*q4*q5*s12^2*s23 - 3*q17*q3*q5*s23^2 + 3*q3*q4*q5*s23^2 + 
    q17^2*q3*q5*s12*s23^2 + 4*q17*q3^2*q5*s12*s23^2 - 
    4*q3^2*q4*q5*s12*s23^2 - q17^2*q3^2*q5*s12^2*s23^2 - 
    q17*q3^3*q5*s12^2*s23^2 + q3^3*q4*q5*s12^2*s23^2 - 5*q1*q23*s34 + 
    4*q2*q23*s34 + 6*q23^2*s34 - 6*q10*q7*s34 + 4*q23*q7*s34 - 6*q1*q8*s34 - 
    6*q2*q9*s34 + 3*q1^2*q23*s34^2 + 2*q2^2*q23*s34^2 - 2*q1*q23^2*s34^2 + 
    q2*q23^2*s34^2 - 2*q1^2*q5*s34^2 + 4*q1*q23*q5*s34^2 + q23^2*q5*s34^2 - 
    q1^2*q8*s34^2 - 2*q2^2*q9*s34^2 + q1^3*q23*s34^3 + q1^2*q23^2*s34^3 - 
    2*q1^2*q23*q5*s34^3 - q1*q23^2*q5*s34^3 + q1^3*q8*s34^3 + 3*q1*q10*s45 + 
    2*q1*q17*s45 - 2*q1*q5*s45 - 7*q10*q7*s45 - 3*q3*q7*s45 - 2*q5*q7*s45 - 
    8*q1*q8*s45 + 2*q7*q8*s45 + 6*q2*q9*s45 + 2*q17^2*q7*s12*s45 + 
    5*q17*q5*q7*s12*s45 - 3*q3*q5*q7*s12*s45 - q17*q7^2*s12*s45 - 
    6*q3*q7^2*s12*s45 + 3*q7^2*q8*s12*s45 - q17^2*q5*q7*s12^2*s45 + 
    q17^2*q7^2*s12^2*s45 + 2*q17*q5*q7^2*s12^2*s45 - 2*q3*q5*q7^2*s12^2*s45 - 
    q17*q7^3*s12^2*s45 + q7^3*q8*s12^2*s45 - q1^2*q10*s23*s45 - 
    q1^2*q17*s23*s45 + 2*q1*q10*q5*s23*s45 + 2*q1^2*q2*s34*s45 + 
    7*q1^2*q23*s34*s45 - 5*q2^2*q23*s34*s45 - 3*q2*q23^2*s34*s45 + 
    3*q1*q2*q5*s34*s45 + q1*q23*q5*s34*s45 - q2*q23*q5*s34*s45 - 
    2*q10*q5*q7*s34*s45 + q10*q7^2*s34*s45 - q23*q7^2*s34*s45 + 
    q1^2*q8*s34*s45 + 3*q2^2*q9*s34*s45 - 2*q2*q5*q9*s34*s45 + 
    2*q1^3*q23*s34^2*s45 + 2*q2^3*q23*s34^2*s45 + 2*q1^2*q23^2*s34^2*s45 - 
    2*q2^2*q23^2*s34^2*s45 - 4*q1^2*q23*q5*s34^2*s45 + 
    2*q2^2*q23*q5*s34^2*s45 - 2*q1*q23^2*q5*s34^2*s45 + 
    q2*q23^2*q5*s34^2*s45 + 2*q1^3*q8*s34^2*s45 - 2*q2^3*q9*s34^2*s45 - 
    2*q2^2*q5*q9*s34^2*s45 + q1^2*q10*s45^2 + q1^2*q17*s45^2 + 
    2*q1^2*q2*s45^2 - 2*q1*q2^2*s45^2 + 4*q1^2*q23*s45^2 + 4*q2^2*q23*s45^2 + 
    2*q1*q23^2*s45^2 - 2*q2*q23^2*s45^2 + 3*q1*q2*q3*s45^2 + 
    3*q1*q23*q3*s45^2 - 3*q2*q23*q3*s45^2 - 2*q1*q10*q5*s45^2 - 
    3*q1*q2*q5*s45^2 - 3*q1*q23*q5*s45^2 + 3*q2*q23*q5*s45^2 - 
    2*q10*q5*q7*s45^2 + q10*q7^2*s45^2 - q23*q7^2*s45^2 + 2*q1^2*q8*s45^2 - 
    2*q2^2*q9*s45^2 + q1^3*q23*s34*s45^2 - 2*q2^3*q23*s34*s45^2 + 
    q1^2*q23^2*s34*s45^2 + 2*q2^2*q23^2*s34*s45^2 - 2*q1^2*q2*q5*s34*s45^2 - 
    2*q1^2*q23*q5*s34*s45^2 - 2*q2^2*q23*q5*s34*s45^2 - 
    q1*q23^2*q5*s34*s45^2 + q2*q23^2*q5*s34*s45^2 + q1^3*q8*s34*s45^2 + 
    2*q2^3*q9*s34*s45^2 + 2*q2^2*q5*q9*s34*s45^2 + q2^3*q23*q5*s34^2*s45^2 - 
    q2^2*q23^2*q5*s34^2*s45^2 - q2^3*q5*q9*s34^2*s45^2 - 5*q1*q10*s51 - 
    3*q1*q17*s51 - 3*q17^2*s51 - 4*q2^2*s51 + 4*q10*q20*s51 + 4*q1*q23*s51 - 
    5*q2*q23*s51 - 6*q23^2*s51 + 2*q17*q3*s51 + 4*q2*q3*s51 + 2*q20*q3*s51 - 
    4*q3^2*s51 - 2*q10*q4*s51 + q3*q4*s51 - 4*q1*q7*s51 - 10*q10*q7*s51 - 
    q17*q7*s51 + 4*q23*q7*s51 - 6*q3*q7*s51 - 2*q4*q7*s51 - 2*q7^2*s51 + 
    12*q1*q8*s51 - 2*q2*q8*s51 - 2*q3*q8*s51 + 10*q7*q8*s51 + 2*q1*q9*s51 + 
    2*q10*q9*s51 + 3*q2*q9*s51 - 2*q17^2*q3*s12*s51 + 3*q17*q2*q3*s12*s51 + 
    q17*q3^2*s12*s51 + q3^2*q4*s12*s51 + q17^2*q7*s12*s51 - 
    3*q17*q2*q7*s12*s51 + 7*q2*q3*q7*s12*s51 - 6*q3^2*q7*s12*s51 - 
    2*q17*q7^2*s12*s51 - 4*q2*q7*q8*s12*s51 + 2*q7^2*q8*s12*s51 + 
    q17^2*q2*q3*s12^2*s51 - q17^2*q3^2*s12^2*s51 + 2*q17*q2*q3^2*s12^2*s51 - 
    q17*q3^3*s12^2*s51 + q3^3*q4*s12^2*s51 - q17^2*q2*q7*s12^2*s51 + 
    2*q2*q3^2*q7*s12^2*s51 - q17^2*q7^2*s12^2*s51 + 2*q17*q2*q7^2*s12^2*s51 + 
    q17*q7^3*s12^2*s51 - 2*q2*q7^2*q8*s12^2*s51 - q7^3*q8*s12^2*s51 + 
    2*q1*q10*q9*s23*s51 - 2*q1^2*q2*s34*s51 + 2*q1*q2*q20*s34*s51 - 
    3*q1^2*q23*s34*s51 - 3*q2^2*q23*s34*s51 + 4*q1*q23^2*s34*s51 - 
    4*q2*q23^2*s34*s51 - 2*q10*q4*q7*s34*s51 + q10*q7^2*s34*s51 - 
    q23*q7^2*s34*s51 - q1^2*q8*s34*s51 + q2^2*q9*s34*s51 - 
    2*q1^3*q23*s34^2*s51 + q2^3*q23*s34^2*s51 - 2*q1^2*q23^2*s34^2*s51 - 
    q2^2*q23^2*s34^2*s51 - 2*q1^3*q8*s34^2*s51 - q2^3*q9*s34^2*s51 + 
    q1^2*q10*s45*s51 + q1^2*q17*s45*s51 - 2*q1^2*q2*s45*s51 + 
    2*q1*q2^2*s45*s51 - 5*q1^2*q23*s45*s51 + 7*q2^2*q23*s45*s51 + 
    3*q1*q23^2*s45*s51 - 5*q1*q2*q3*s45*s51 - 2*q1*q20*q3*s45*s51 - 
    q1*q23*q3*s45*s51 + q2*q23*q3*s45*s51 + 2*q1*q3*q7*s45*s51 + 
    q10*q7^2*s45*s51 - q23*q7^2*s45*s51 - 6*q3*q7^2*s45*s51 - 
    3*q1^2*q8*s45*s51 + 4*q1*q3*q8*s45*s51 - q2^2*q9*s45*s51 - 
    4*q1^3*q23*s34*s45*s51 - 4*q2^3*q23*s34*s45*s51 - 
    4*q1^2*q23^2*s34*s45*s51 + 4*q2^2*q23^2*s34*s45*s51 - 
    4*q1^3*q8*s34*s45*s51 + 4*q2^3*q9*s34*s45*s51 - 2*q1^3*q23*s45^2*s51 + 
    q2^3*q23*s45^2*s51 - 2*q1^2*q23^2*s45^2*s51 - q2^2*q23^2*s45^2*s51 + 
    2*q1*q2^2*q3*s45^2*s51 - 2*q1^2*q23*q3*s45^2*s51 - 
    2*q2^2*q23*q3*s45^2*s51 - q1*q23^2*q3*s45^2*s51 + q2*q23^2*q3*s45^2*s51 - 
    2*q1^3*q8*s45^2*s51 - 2*q1^2*q3*q8*s45^2*s51 - q2^3*q9*s45^2*s51 + 
    2*q1^2*q2*s51^2 - 2*q1*q2^2*s51^2 - 4*q1^2*q20*s51^2 + 2*q1^2*q23*s51^2 + 
    3*q2^2*q23*s51^2 - q1*q23^2*s51^2 + 2*q2*q23^2*s51^2 + 4*q1*q2*q3*s51^2 + 
    6*q2^2*q3*s51^2 + 4*q2*q23*q3*s51^2 - q23^2*q3*s51^2 + 6*q2*q3^2*s51^2 + 
    2*q1^2*q7*s51^2 - 2*q17*q2*q7*s51^2 - 2*q2^2*q7*s51^2 + 
    6*q2*q3*q7*s51^2 - 6*q3^2*q7*s51^2 - 3*q10*q4*q7*s51^2 - 
    2*q1*q7^2*s51^2 + 2*q1^2*q8*s51^2 - 3*q1*q3*q8*s51^2 - 3*q2*q7*q8*s51^2 + 
    3*q1*q10*q9*s51^2 + q2^2*q9*s51^2 - q17^2*q2*q7*s12*s51^2 + 
    2*q2^2*q3*q7*s12*s51^2 + 6*q2*q3^2*q7*s12*s51^2 + 
    2*q17*q2*q7^2*s12*s51^2 - 2*q2*q7^2*q8*s12*s51^2 + 
    q17^2*q2*q7^2*s12^2*s51^2 - q17*q2*q7^3*s12^2*s51^2 + 
    q2*q7^3*q8*s12^2*s51^2 - 2*q1^2*q2*q20*s34*s51^2 + q1^3*q23*s34*s51^2 - 
    2*q2^3*q23*s34*s51^2 + q1^2*q23^2*s34*s51^2 + 2*q2^2*q23^2*s34*s51^2 + 
    q1^3*q8*s34*s51^2 + 2*q2^3*q9*s34*s51^2 + 2*q1^3*q23*s45*s51^2 + 
    2*q2^3*q23*s45*s51^2 + 2*q1^2*q23^2*s45*s51^2 - 2*q2^2*q23^2*s45*s51^2 - 
    2*q1*q2^2*q3*s45*s51^2 - 2*q1^2*q20*q3*s45*s51^2 + 
    2*q1^2*q23*q3*s45*s51^2 - 4*q2^2*q23*q3*s45*s51^2 - 
    q1*q23^2*q3*s45*s51^2 + 2*q2*q23^2*q3*s45*s51^2 - 
    2*q1*q2*q3^2*s45*s51^2 + 2*q1^2*q3*q7*s45*s51^2 - 
    2*q1*q3*q7^2*s45*s51^2 + 2*q1^3*q8*s45*s51^2 + 2*q1^2*q3*q8*s45*s51^2 - 
    2*q2^3*q9*s45*s51^2 + q1^3*q23*q3*s45^2*s51^2 + 
    q1^2*q23^2*q3*s45^2*s51^2 + q1^3*q3*q8*s45^2*s51^2 + 
    2*q1^2*q2*q20*s51^3 + q2^3*q23*s51^3 - q2^2*q23^2*s51^3 + 
    2*q1*q2^2*q3*s51^3 - 2*q2^2*q23*q3*s51^3 + q2*q23^2*q3*s51^3 + 
    2*q1*q2*q3^2*s51^3 - 2*q1*q2^2*q7*s51^3 + 2*q1*q2*q3*q7*s51^3 + 
    4*q2^2*q3*q7*s51^3 - 2*q1*q3^2*q7*s51^3 + 6*q2*q3^2*q7*s51^3 - 
    q2^3*q9*s51^3 + 2*q1*q2^2*q3*q7*s51^4 + 2*q1*q2*q3^2*q7*s51^4]*
  (-(F[1, 1, 1]*F[1, 1, 2])/6 - F[1, 1, 2]^2/2 + (F[1, 1, 1]*F[1, 1, 8])/6 + 
   (F[1, 1, 2]*F[1, 1, 8])/6 + F[1, 1, 8]^2/3 + tci[1, 1]^2/2 - 
   (F[1, 1, 1]*tci[1, 2])/6 - (5*F[1, 1, 8]*tci[1, 2])/6) + 
 r[q13 + 2*q2 + 2*q20 - 6*q5 - q7 + q13*q2*s12 + q2*q3*s12 + q3^2*s12 - 
    2*q13*q5*s12 - 2*q3*q5*s12 - q3*q7*s12 - q3^2*q5*s12^2 + 
    q13*q2*q7*s12^2 - q2*q3*q7*s12^2 + q3^2*q7*s12^2 + 2*q1*q5*s23 - 
    8*q10*q5*s23 - 2*q3*q5*s23 - q3^2*q5*s12*s23 + q1^2*s34 + q1*q13*s34 + 
    3*q10*q2*s34 + q1*q5*s34 - 8*q10*q5*s34 + 2*q13*q5*s34 - 3*q10*q7*s34 + 
    q1^2*q5*s23*s34 + q1^2*s45 - 4*q1*q10*s45 + 2*q1*q13*s45 + 2*q1*q2*s45 - 
    6*q10*q2*s45 + q13*q2*s45 - 2*q2^2*s45 - 4*q10*q3*s45 - 2*q2*q3*s45 - 
    q3^2*s45 - 6*q1*q5*s45 + 2*q13*q5*s45 - 4*q3*q5*s45 - 12*q10*q7*s45 - 
    8*q3*q7*s45 - 3*q5*q7*s45 - 2*q7^2*s45 - q3^2*q5*s12*s45 - 
    2*q3^2*q7*s12*s45 - 3*q3*q5*q7*s12*s45 - q3^2*q5*q7*s12^2*s45 - 
    q1^2*q5*s23*s45 + 3*q1*q10*q5*s23*s45 - 3*q10*q3*q5*s23*s45 - 
    q3^2*q5*s23*s45 - q1^2*q2*s34*s45 - 2*q10*q2^2*s34*s45 - 
    2*q1^2*q5*s34*s45 - q1*q2*q5*s34*s45 + 3*q10*q2*q5*s34*s45 - 
    3*q10*q5*q7*s34*s45 - 2*q10*q7^2*s34*s45 + q1^2*q10*s45^2 - 
    q1^2*q2*s45^2 + 7*q1*q10*q2*s45^2 - q1*q13*q2*s45^2 + 2*q10*q2^2*s45^2 - 
    q10*q3^2*s45^2 + 2*q1^2*q5*s45^2 - 8*q1*q10*q5*s45^2 + 5*q1*q2*q5*s45^2 - 
    5*q10*q2*q5*s45^2 - 5*q10*q3*q5*s45^2 - q3^2*q5*s45^2 - 
    11*q10*q3*q7*s45^2 - 2*q3^2*q7*s45^2 - 8*q10*q5*q7*s45^2 - 
    5*q3*q5*q7*s45^2 - 5*q10*q7^2*s45^2 - 3*q3*q7^2*s45^2 - q5*q7^2*s45^2 - 
    q3^2*q5*q7*s12*s45^2 - q3*q5*q7^2*s12*s45^2 - q1^2*q10*q5*s23*s45^2 - 
    q10*q3^2*q5*s23*s45^2 + q1^2*q2*q5*s34*s45^2 - q10*q2^2*q5*s34*s45^2 - 
    q10*q5*q7^2*s34*s45^2 - q1^2*q10*q2*s45^3 - 2*q1*q10*q2^2*s45^3 + 
    2*q1^2*q10*q5*s45^3 - q1^2*q2*q5*s45^3 + 6*q1*q10*q2*q5*s45^3 - 
    q1*q2^2*q5*s45^3 + q10*q2^2*q5*s45^3 - q10*q3^2*q5*s45^3 - 
    2*q10*q3^2*q7*s45^3 - 6*q10*q3*q5*q7*s45^3 - q3^2*q5*q7*s45^3 - 
    3*q10*q3*q7^2*s45^3 - 2*q10*q5*q7^2*s45^3 - q3*q5*q7^2*s45^3 - 
    q1^2*q10*q2*q5*s45^4 - q1*q10*q2^2*q5*s45^4 - q10*q3^2*q5*q7*s45^4 - 
    q10*q3*q5*q7^2*s45^4 - q1*q2*s51 - q10*q2*s51 - 2*q13*q2*s51 - q2^2*s51 + 
    q2*q3*s51 - q20*q3*s51 + 2*q1*q7*s51 - 4*q10*q7*s51 - q3*q7*s51 - 
    2*q10*q8*s51 + 2*q20*q8*s51 - 3*q13*q2^2*s12*s51 + 2*q2^2*q3*s12*s51 - 
    2*q2*q3^2*s12*s51 + q13*q2*q7*s12*s51 - q2*q3*q7*s12*s51 + 
    2*q3^2*q7*s12*s51 - q13*q2^2*q7*s12^2*s51 + q2^2*q3*q7*s12^2*s51 - 
    q2*q3^2*q7*s12^2*s51 + q1^2*q2*s34*s51 - q10*q2^2*s34*s51 - 
    q1*q2*q20*s34*s51 - q10*q7^2*s34*s51 + q1^2*q2*s45*s51 + 
    q1*q10*q2*s45*s51 + q1*q13*q2*s45*s51 + q10*q2^2*s45*s51 + 
    3*q13*q2^2*s45*s51 - q2^2*q3*s45*s51 + q1*q20*q3*s45*s51 + 
    q2*q3^2*s45*s51 - q1*q3*q7*s45*s51 - 5*q10*q3*q7*s45*s51 - 
    q3^2*q7*s45*s51 - 4*q10*q7^2*s45*s51 - q1*q10*q2^2*s45^2*s51 - 
    q1*q13*q2^2*s45^2*s51 - q10*q3^2*q7*s45^2*s51 - 3*q10*q3*q7^2*s45^2*s51 - 
    q1^2*q2*s51^2 - q13*q2^2*s51^2 + 2*q1^2*q20*s51^2 + q2^2*q3*s51^2 - 
    q2*q3^2*s51^2 - q1^2*q7*s51^2 + q3^2*q7*s51^2 + q1*q7^2*s51^2 - 
    q10*q7^2*s51^2 - 2*q13*q2^2*q7*s12*s51^2 + 2*q2^2*q3*q7*s12*s51^2 - 
    2*q2*q3^2*q7*s12*s51^2 + q1^2*q2*q20*s34*s51^2 + q1^2*q20*q3*s45*s51^2 - 
    q1^2*q3*q7*s45*s51^2 + q1*q3*q7^2*s45*s51^2 - q10*q3*q7^2*s45*s51^2 - 
    q1^2*q2*q20*s51^3 - q13*q2^2*q7*s51^3 + q2^2*q3*q7*s51^3 - 
    q2*q3^2*q7*s51^3]*((-2*F[1, 1, 5]^2)/3 + (F[1, 1, 1]*F[1, 1, 7])/3 + 
   (F[1, 1, 2]*F[1, 1, 7])/3 + (4*F[1, 1, 5]*F[1, 1, 7])/3 - 
   (F[1, 1, 1]*F[1, 1, 8])/3 - (F[1, 1, 2]*F[1, 1, 8])/3 - 
   (2*F[1, 1, 8]^2)/3 - (4*F[2, 1, 7])/3 - tci[1, 1]^2 + 
   (F[1, 1, 1]*tci[1, 2])/3 + (F[1, 1, 2]*tci[1, 2])/3 - 
   (F[1, 1, 7]*tci[1, 2])/3 + (5*F[1, 1, 8]*tci[1, 2])/3) + 
 r[5*q1 + q10 + 4*q16 - 4*q2 + 4*q23 + 3*q25 + 2*q3 + 7*q5 + 3*q7 + 5*q8 - 
    10*q9 + 5*q2*q25*s12 - 3*q25^2*s12 - 2*q25*q4*s12 - q4*q5*s12 + 
    3*q2*q7*s12 - 2*q3*q7*s12 + 2*q7*q8*s12 - 3*q25*q3*q4*s12^2 - 
    8*q1*q10*s23 - 2*q10^2*s23 - 4*q1*q25*s23 - 2*q25^2*s23 - 5*q10*q3*s23 - 
    5*q25*q3*s23 + 2*q25*q4*s23 + 9*q1*q5*s23 + 2*q10*q5*s23 + 3*q3*q5*s23 - 
    4*q4*q5*s23 - 4*q10*q9*s23 + q25^2*q4*s12*s23 - 5*q25*q3*q4*s12*s23 + 
    6*q25*q4^2*s12*s23 + 3*q3*q4*q5*s12*s23 - 6*q4^2*q5*s12*s23 + 
    2*q4*q5^2*s12*s23 + q25^2*q3*q4*s12^2*s23 - 3*q25*q3*q4^2*s12^2*s23 + 
    3*q3*q4^2*q5*s12^2*s23 - 2*q1*q25^2*s23^2 - 2*q10^2*q3*s23^2 + 
    q25^2*q3*s23^2 + 3*q1*q25*q4*s23^2 - 2*q25^2*q4*s23^2 - 
    3*q25*q3*q4*s23^2 + 2*q25*q4^2*s23^2 - 3*q1*q10*q5*s23^2 + 
    5*q10*q3*q5*s23^2 - 3*q1*q4*q5*s23^2 + 3*q3*q4*q5*s23^2 - 
    2*q4^2*q5*s23^2 + 2*q1*q5^2*s23^2 + 2*q4*q5^2*s23^2 + 3*q1*q10*q9*s23^2 + 
    3*q1*q25*q9*s23^2 - 4*q10*q3*q9*s23^2 - 4*q25*q3*q9*s23^2 + 
    q25^2*q3*q4*s12*s23^2 - 2*q25^2*q4^2*s12*s23^2 - q25*q3*q4^2*s12*s23^2 - 
    2*q25*q4^3*s12*s23^2 + q3*q4^2*q5*s12*s23^2 + 2*q4^3*q5*s12*s23^2 + 
    q25^2*q3*q4^2*s12^2*s23^2 + q25*q3*q4^3*s12^2*s23^2 - 
    q3*q4^3*q5*s12^2*s23^2 + 2*q1^2*s34 + 2*q10^2*s34 - 2*q1*q16*s34 + 
    6*q10*q2*s34 - 2*q16*q2*s34 - 5*q1*q23*s34 + 4*q2*q23*s34 + 6*q23^2*s34 - 
    2*q1*q25*s34 + 3*q2*q25*s34 + 3*q25^2*s34 + 2*q10*q4*s34 + 2*q25*q4*s34 + 
    6*q1*q5*s34 - 4*q10*q5*s34 - 2*q16*q5*s34 - 3*q4*q5*s34 + 4*q5^2*s34 + 
    6*q10*q7*s34 - 4*q16*q7*s34 + q2*q7*s34 + 4*q23*q7*s34 + 2*q4*q7*s34 - 
    3*q1*q8*s34 - 4*q10*q9*s34 - 12*q2*q9*s34 + 3*q25*q9*s34 + 2*q5*q9*s34 - 
    q1*q25^2*s23*s34 + 3*q1*q25*q4*s23*s34 - 2*q25^2*q4*s23*s34 - 
    3*q25*q4^2*s23*s34 + 2*q1^2*q5*s23*s34 - 3*q1*q4*q5*s23*s34 + 
    3*q4^2*q5*s23*s34 + 6*q1*q5^2*s23*s34 - 2*q4*q5^2*s23*s34 + 
    q1*q25^2*q4*s23^2*s34 - q1*q25*q4^2*s23^2*s34 + q25^2*q4^2*s23^2*s34 + 
    q25*q4^3*s23^2*s34 + q1*q4^2*q5*s23^2*s34 - q4^3*q5*s23^2*s34 - 
    2*q1*q4*q5^2*s23^2*s34 + 2*q10^2*q2*s34^2 - 2*q10*q2^2*s34^2 + 
    2*q16*q2^2*s34^2 + 3*q1^2*q23*s34^2 + 2*q2^2*q23*s34^2 - 
    2*q1*q23^2*s34^2 + q2*q23^2*s34^2 - 2*q1^2*q5*s34^2 - 4*q10*q2*q5*s34^2 + 
    4*q1*q23*q5*s34^2 + q23^2*q5*s34^2 + 3*q10*q4*q7*s34^2 - q1^2*q8*s34^2 - 
    2*q2^2*q9*s34^2 + 3*q2*q5*q9*s34^2 + q1^3*q23*s34^3 + q1^2*q23^2*s34^3 - 
    2*q1^2*q23*q5*s34^3 - q1*q23^2*q5*s34^3 + q1^3*q8*s34^3 + 2*q1^2*s45 + 
    q1*q10*s45 + 4*q1*q16*s45 - 4*q10*q2*s45 + 4*q16*q2*s45 + 2*q10*q3*s45 - 
    14*q1*q5*s45 + 17*q10*q5*s45 + 7*q10*q7*s45 + 2*q3*q7*s45 - 6*q1*q8*s45 - 
    q7*q8*s45 + 8*q2*q9*s45 - 2*q1^2*q5*s23*s45 + 11*q1*q10*q5*s23*s45 + 
    6*q10^2*q5*s23*s45 + 3*q10*q3*q5*s23*s45 - 6*q1*q5^2*s23*s45 + 
    6*q10*q5^2*s23*s45 + 2*q10^2*q3*q5*s23^2*s45 + 2*q1*q10*q5^2*s23^2*s45 + 
    2*q16*q2^2*s34*s45 + 7*q1^2*q23*s34*s45 - 5*q2^2*q23*s34*s45 - 
    3*q2*q23^2*s34*s45 - 4*q1^2*q5*s34*s45 + 6*q10^2*q5*s34*s45 - 
    q1*q2*q5*s34*s45 + 4*q10*q2*q5*s34*s45 + 2*q16*q2*q5*s34*s45 + 
    q1*q23*q5*s34*s45 - q2*q23*q5*s34*s45 - 6*q1*q5^2*s34*s45 + 
    6*q10*q5^2*s34*s45 + q10*q7^2*s34*s45 - q23*q7^2*s34*s45 + 
    q1^2*q8*s34*s45 + 3*q2^2*q9*s34*s45 - 4*q2*q5*q9*s34*s45 + 
    2*q1^3*q23*s34^2*s45 + 2*q2^3*q23*s34^2*s45 + 2*q1^2*q23^2*s34^2*s45 - 
    2*q2^2*q23^2*s34^2*s45 + 2*q10^2*q2*q5*s34^2*s45 - 
    2*q10*q2^2*q5*s34^2*s45 + 2*q16*q2^2*q5*s34^2*s45 - 
    4*q1^2*q23*q5*s34^2*s45 + 2*q2^2*q23*q5*s34^2*s45 - 
    2*q1*q23^2*q5*s34^2*s45 + q2*q23^2*q5*s34^2*s45 + 
    2*q10*q2*q5^2*s34^2*s45 + 2*q1^3*q8*s34^2*s45 - 2*q2^3*q9*s34^2*s45 - 
    2*q2^2*q5*q9*s34^2*s45 + 2*q1^2*q10*s45^2 + 6*q1*q10*q2*s45^2 - 
    6*q1*q16*q2*s45^2 - 2*q16*q2^2*s45^2 + 4*q1^2*q23*s45^2 + 
    4*q2^2*q23*s45^2 + 2*q1*q23^2*s45^2 - 2*q2*q23^2*s45^2 + 
    3*q1*q2*q3*s45^2 + 3*q1*q23*q3*s45^2 - 3*q2*q23*q3*s45^2 + 
    4*q1^2*q5*s45^2 - 18*q1*q10*q5*s45^2 + 5*q1*q2*q5*s45^2 - 
    8*q10*q2*q5*s45^2 - 3*q1*q23*q5*s45^2 + 3*q2*q23*q5*s45^2 + 
    6*q1*q5^2*s45^2 - 6*q10*q5^2*s45^2 + 2*q10*q3*q7*s45^2 + q10*q7^2*s45^2 - 
    q23*q7^2*s45^2 + 2*q1^2*q8*s45^2 - 2*q2^2*q9*s45^2 - 
    2*q1^2*q10*q5*s23*s45^2 - 6*q1*q10*q5^2*s23*s45^2 + q1^3*q23*s34*s45^2 - 
    2*q2^3*q23*s34*s45^2 + q1^2*q23^2*s34*s45^2 + 2*q2^2*q23^2*s34*s45^2 - 
    2*q1^2*q23*q5*s34*s45^2 - 2*q2^2*q23*q5*s34*s45^2 - 
    q1*q23^2*q5*s34*s45^2 + q2*q23^2*q5*s34*s45^2 + 2*q1*q2*q5^2*s34*s45^2 - 
    2*q10*q2*q5^2*s34*s45^2 + q1^3*q8*s34*s45^2 + 2*q2^3*q9*s34*s45^2 + 
    2*q2^2*q5*q9*s34*s45^2 + q2^3*q23*q5*s34^2*s45^2 - 
    q2^2*q23^2*q5*s34^2*s45^2 - q2^3*q5*q9*s34^2*s45^2 - 
    2*q1^2*q10*q2*s45^3 + 2*q1*q16*q2^2*s45^3 + 4*q1^2*q10*q5*s45^3 - 
    2*q1^2*q2*q5*s45^3 + 10*q1*q10*q2*q5*s45^3 + 6*q1*q10*q5^2*s45^3 - 
    2*q1*q2*q5^2*s45^3 + 2*q10*q2*q5^2*s45^3 - 2*q1^2*q10*q2*q5*s45^4 - 
    2*q1*q10*q2*q5^2*s45^4 - 5*q1*q10*s51 + 4*q1*q23*s51 - 5*q2*q23*s51 - 
    6*q23^2*s51 - 2*q1*q25*s51 + 2*q2*q25*s51 + 2*q2*q3*s51 + 2*q10*q7*s51 + 
    2*q2*q7*s51 + 4*q23*q7*s51 - 2*q3*q7*s51 + 6*q1*q8*s51 - 2*q2*q8*s51 + 
    3*q7*q8*s51 + 2*q1*q9*s51 + 7*q10*q9*s51 + 6*q2*q9*s51 + 2*q25*q9*s51 - 
    q2^2*q25*s12*s51 - q2^2*q7*s12*s51 + 2*q2*q3*q7*s12*s51 - 
    2*q2*q7*q8*s12*s51 - q1*q25^2*s23*s51 + 9*q1*q10*q9*s23*s51 + 
    2*q10^2*q9*s23*s51 + 5*q1*q25*q9*s23*s51 + 3*q25^2*q9*s23*s51 + 
    5*q10*q3*q9*s23*s51 + 5*q25*q3*q9*s23*s51 + 3*q1*q25^2*q9*s23^2*s51 + 
    2*q10^2*q3*q9*s23^2*s51 - q25^2*q3*q9*s23^2*s51 + q1*q10*q9^2*s23^2*s51 + 
    q1*q25*q9^2*s23^2*s51 + q10*q3*q9^2*s23^2*s51 + q25*q3*q9^2*s23^2*s51 + 
    2*q16*q2^2*s34*s51 - 3*q1^2*q23*s34*s51 - 3*q2^2*q23*s34*s51 + 
    4*q1*q23^2*s34*s51 - 4*q2*q23^2*s34*s51 + q2^2*q25*s34*s51 + 
    q2^2*q7*s34*s51 + 2*q10*q4*q7*s34*s51 + q10*q7^2*s34*s51 - 
    q23*q7^2*s34*s51 - q1^2*q8*s34*s51 + q2^2*q9*s34*s51 - 
    2*q1^3*q23*s34^2*s51 + q2^3*q23*s34^2*s51 - 2*q1^2*q23^2*s34^2*s51 - 
    q2^2*q23^2*s34^2*s51 - 2*q1^3*q8*s34^2*s51 - q2^3*q9*s34^2*s51 - 
    2*q1*q16*q2*s45*s51 - 2*q16*q2^2*s45*s51 - 5*q1^2*q23*s45*s51 + 
    7*q2^2*q23*s45*s51 + 3*q1*q23^2*s45*s51 - 3*q1*q2*q3*s45*s51 - 
    q1*q23*q3*s45*s51 + q2*q23*q3*s45*s51 + 2*q10*q3*q7*s45*s51 + 
    q10*q7^2*s45*s51 - q23*q7^2*s45*s51 - 3*q1^2*q8*s45*s51 + 
    2*q1*q3*q8*s45*s51 - q2^2*q9*s45*s51 - 4*q1^3*q23*s34*s45*s51 - 
    4*q2^3*q23*s34*s45*s51 - 4*q1^2*q23^2*s34*s45*s51 + 
    4*q2^2*q23^2*s34*s45*s51 - 4*q1^3*q8*s34*s45*s51 + 
    4*q2^3*q9*s34*s45*s51 + 2*q1*q16*q2^2*s45^2*s51 - 2*q1^3*q23*s45^2*s51 + 
    q2^3*q23*s45^2*s51 - 2*q1^2*q23^2*s45^2*s51 - q2^2*q23^2*s45^2*s51 + 
    2*q1*q2^2*q3*s45^2*s51 - 2*q1^2*q23*q3*s45^2*s51 - 
    2*q2^2*q23*q3*s45^2*s51 - q1*q23^2*q3*s45^2*s51 + q2*q23^2*q3*s45^2*s51 - 
    2*q1^3*q8*s45^2*s51 - 2*q1^2*q3*q8*s45^2*s51 - q2^3*q9*s45^2*s51 + 
    2*q1^2*q23*s51^2 + 3*q2^2*q23*s51^2 - q1*q23^2*s51^2 + 2*q2*q23^2*s51^2 - 
    q2^2*q25*s51^2 + 2*q2^2*q3*s51^2 + 4*q2*q23*q3*s51^2 - q23^2*q3*s51^2 - 
    q2^2*q7*s51^2 + 2*q2*q3*q7*s51^2 + 2*q1^2*q8*s51^2 - 3*q2*q7*q8*s51^2 + 
    5*q1*q10*q9*s51^2 + q2^2*q9*s51^2 + 2*q1*q25*q9*s51^2 + 
    q1*q25^2*q9*s23*s51^2 - q1*q10*q9^2*s23*s51^2 - q1*q25*q9^2*s23*s51^2 - 
    q1*q25^2*q9^2*s23^2*s51^2 - q1*q10*q9^3*s23^2*s51^2 - 
    q1*q25*q9^3*s23^2*s51^2 + q1^3*q23*s34*s51^2 - 2*q2^3*q23*s34*s51^2 + 
    q1^2*q23^2*s34*s51^2 + 2*q2^2*q23^2*s34*s51^2 + q1^3*q8*s34*s51^2 + 
    2*q2^3*q9*s34*s51^2 + 2*q1^3*q23*s45*s51^2 + 2*q2^3*q23*s45*s51^2 + 
    2*q1^2*q23^2*s45*s51^2 - 2*q2^2*q23^2*s45*s51^2 + 
    2*q1^2*q23*q3*s45*s51^2 - 4*q2^2*q23*q3*s45*s51^2 - 
    q1*q23^2*q3*s45*s51^2 + 2*q2*q23^2*q3*s45*s51^2 + 2*q1^3*q8*s45*s51^2 + 
    2*q1^2*q3*q8*s45*s51^2 - 2*q2^3*q9*s45*s51^2 + q1^3*q23*q3*s45^2*s51^2 + 
    q1^2*q23^2*q3*s45^2*s51^2 + q1^3*q3*q8*s45^2*s51^2 + q2^3*q23*s51^3 - 
    q2^2*q23^2*s51^3 - 2*q2^2*q23*q3*s51^3 + q2*q23^2*q3*s51^3 - 
    q2^3*q9*s51^3]*((F[1, 1, 1]*F[1, 1, 2])/6 + F[1, 1, 2]^2/2 - 
   (F[1, 1, 1]*F[1, 1, 9])/6 - (F[1, 1, 2]*F[1, 1, 9])/6 - F[1, 1, 9]^2/3 - 
   (F[1, 1, 2]*tci[1, 2])/6 + (F[1, 1, 9]*tci[1, 2])/6) + 
 r[2*q1 - 2*q10 + 2*q16 + 3*q2 + 2*q22 - 6*q3 - 3*q7 - 2*q3*q5*s12 - 
    6*q3*q7*s12 + 2*q1*q22*s23 - q10*q22*s23 - 2*q22*q3*s23 - 2*q3*q5*s23 + 
    q5^2*s23 - q3*q5^2*s12*s23 + q1^2*q22*s23^2 - q1^2*q5*s23^2 + 
    q1*q5^2*s23^2 - q3*q5^2*s23^2 - q1^2*s34 - q1*q16*s34 - q1*q2*s34 + 
    2*q10*q2*s34 - q16*q2*s34 - q1*q22*s34 - q16*q5*s34 - 4*q10*q7*s34 - 
    2*q16*q7*s34 - q1^2*q22*s23*s34 + q10^2*q2*s34^2 - q10*q2^2*s34^2 + 
    q16*q2^2*s34^2 - q10^2*q7*s34^2 - 2*q1^2*s45 - 2*q10^2*s45 + 
    2*q1*q16*s45 - 6*q1*q2*s45 + 2*q16*q2*s45 - q1*q22*s45 + 3*q10*q22*s45 + 
    2*q2*q22*s45 - 3*q10*q3*s45 + 2*q22*q3*s45 - 10*q10*q5*s45 - 
    4*q3*q5*s45 - q5^2*s45 - 12*q10*q7*s45 - 6*q3*q7*s45 - 4*q5*q7*s45 - 
    q3*q5^2*s12*s45 - 3*q3*q5*q7*s12*s45 - 2*q1^2*q22*s23*s45 + 
    3*q1*q10*q22*s23*s45 + 2*q1^2*q5*s23*s45 - 3*q1*q10*q5*s23*s45 - 
    3*q10*q3*q5*s23*s45 - 2*q1*q5^2*s23*s45 - q3*q5^2*s23*s45 + 
    q1^2*q10*q22*s23^2*s45 - q1^2*q10*q5*s23^2*s45 + q1*q10*q5^2*s23^2*s45 - 
    q10*q3*q5^2*s23^2*s45 + q1^2*q2*s34*s45 + q16*q2^2*s34*s45 + 
    2*q1^2*q22*s34*s45 + q1*q2*q22*s34*s45 - q10*q2*q5*s34*s45 + 
    q16*q2*q5*s34*s45 - 4*q10^2*q7*s34*s45 - 5*q10*q5*q7*s34*s45 + 
    q10^2*q2*q5*s34^2*s45 - q10*q2^2*q5*s34^2*s45 + q16*q2^2*q5*s34^2*s45 - 
    q10^2*q5*q7*s34^2*s45 + 2*q1^2*q2*s45^2 - 3*q1*q16*q2*s45^2 + 
    q1*q2^2*s45^2 - q16*q2^2*s45^2 + q1^2*q22*s45^2 - 3*q1*q10*q22*s45^2 - 
    q1*q2*q22*s45^2 - q10^2*q3*s45^2 - q1^2*q5*s45^2 + 3*q1*q10*q5*s45^2 - 
    3*q10^2*q5*s45^2 - 5*q10*q3*q5*s45^2 + q1*q5^2*s45^2 - 3*q10*q5^2*s45^2 - 
    q3*q5^2*s45^2 - 5*q10^2*q7*s45^2 - 8*q10*q3*q7*s45^2 - 
    11*q10*q5*q7*s45^2 - 5*q3*q5*q7*s45^2 - q5^2*q7*s45^2 - 
    q3*q5^2*q7*s12*s45^2 - 2*q1^2*q10*q22*s23*s45^2 + 
    2*q1^2*q10*q5*s23*s45^2 - q10^2*q3*q5*s23*s45^2 - 
    2*q1*q10*q5^2*s23*s45^2 - q10*q3*q5^2*s23*s45^2 - q1^2*q2*q22*s34*s45^2 - 
    3*q10^2*q5*q7*s34*s45^2 - q10*q5^2*q7*s34*s45^2 + q1*q16*q2^2*s45^3 + 
    q1^2*q10*q22*s45^3 - q1^2*q10*q5*s45^3 - q10^2*q3*q5*s45^3 + 
    q1*q10*q5^2*s45^3 - q10*q3*q5^2*s45^3 - 2*q10^2*q3*q7*s45^3 - 
    3*q10^2*q5*q7*s45^3 - 6*q10*q3*q5*q7*s45^3 - 2*q10*q5^2*q7*s45^3 - 
    q3*q5^2*q7*s45^3 - q10^2*q3*q5*q7*s45^4 - q10*q3*q5^2*q7*s45^4 + 
    5*q1*q2*s51 + 2*q2^2*s51 + q10*q22*s51 + q2*q22*s51 - 3*q2*q3*s51 + 
    2*q22*q3*s51 - 2*q1*q7*s51 - 3*q10*q7*s51 + 2*q2*q7*s51 - 4*q3*q7*s51 - 
    q2*q3*q7*s12*s51 - q1^2*q2*s34*s51 + q16*q2^2*s34*s51 - 
    q10^2*q7*s34*s51 - q1*q2*q7*s34*s51 - 2*q1^2*q2*s45*s51 - 
    q1*q16*q2*s45*s51 - q1*q2^2*s45*s51 - q16*q2^2*s45*s51 + 
    3*q1*q2*q3*s45*s51 - 2*q10^2*q7*s45*s51 - q1*q3*q7*s45*s51 - 
    3*q10*q3*q7*s45*s51 + q1*q16*q2^2*s45^2*s51 - q1^2*q2*q3*s45^2*s51 - 
    q10^2*q3*q7*s45^2*s51 + 2*q1^2*q2*s51^2 + q1*q2^2*s51^2 - 
    3*q1*q2*q3*s51^2 - 2*q2^2*q3*s51^2 - 2*q1^2*q7*s51^2 + 4*q1*q2*q7*s51^2 + 
    q2^2*q7*s51^2 + 3*q1*q3*q7*s51^2 - 2*q2*q3*q7*s51^2 - 
    q2^2*q3*q7*s12*s51^2 - q1^2*q2*q7*s34*s51^2 + q1^2*q2*q3*s45*s51^2 + 
    q1*q2^2*q3*s45*s51^2 - q1^2*q3*q7*s45*s51^2 - q1^2*q2*q3*s51^3 - 
    q1*q2^2*q3*s51^3 + 2*q1^2*q2*q7*s51^3 + q1*q2^2*q7*s51^3 + 
    q1^2*q3*q7*s51^3 - 2*q1*q2*q3*q7*s51^3 - 2*q2^2*q3*q7*s51^3 - 
    q1^2*q2*q3*q7*s51^4 - q1*q2^2*q3*q7*s51^4]*(-(F[1, 1, 1]*F[1, 1, 2])/3 - 
   F[1, 1, 2]^2 - (2*F[1, 1, 9]^2)/3 + (F[1, 1, 1]*F[1, 1, 10])/3 + 
   (F[1, 1, 2]*F[1, 1, 10])/3 + (4*F[1, 1, 9]*F[1, 1, 10])/3 - 
   (4*F[2, 1, 15])/3 + (F[1, 1, 2]*tci[1, 2])/3 - 
   (F[1, 1, 10]*tci[1, 2])/3) + 
 r[-22*q1 + 155*q10 - 15*q2 + 45*q3 + 32*q4 + 134*q5 + 178*q7 - 42*q8 - 
    52*q9 + 36*q2*q3*s12 + 111*q3*q5*s12 + 58*q3*q7*s12 + 38*q4*q7*s12 + 
    76*q5*q7*s12 - 24*q2*q8*s12 + 6*q3*q8*s12 - 36*q8^2*s12 - 
    38*q3*q4*q5*s12^2 + 19*q3*q5^2*s12^2 + 18*q2*q3*q7*s12^2 + 
    38*q3*q5*q7*s12^2 - 18*q2*q7*q8*s12^2 - 12*q7*q8^2*s12^2 + 
    17*q1*q10*s23 + 32*q10^2*s23 + 7*q10*q3*s23 + 10*q10*q4*s23 + 
    64*q10*q5*s23 + 74*q3*q5*s23 - 6*q5^2*s23 - 20*q1*q9*s23 - 
    32*q10*q9*s23 + 10*q5*q9*s23 - 32*q3*q4*q5*s12*s23 + 54*q3*q5^2*s12*s23 - 
    19*q5^3*s12*s23 + 19*q3*q5^3*s12^2*s23 + 3*q1*q10*q5*s23^2 + 
    10*q10*q3*q5*s23^2 - 10*q3*q4*q5*s23^2 + 32*q3*q5^2*s23^2 - 
    19*q5^3*s23^2 - 10*q1*q10*q9*s23^2 + 19*q3*q5^3*s12*s23^2 + 
    51*q10^2*s34 + 6*q1*q2*s34 + 32*q10*q2*s34 + 32*q10*q4*s34 + 
    22*q1*q5*s34 + 89*q10*q5*s34 + 210*q10*q7*s34 + 38*q4*q7*s34 + 
    76*q5*q7*s34 + 18*q1*q8*s34 + 36*q8^2*s34 - 38*q10*q9*s34 - 
    32*q2*q9*s34 + 32*q5*q9*s34 + 3*q1*q5^2*s23*s34 + 19*q10^2*q2*s34^2 - 
    38*q10*q2*q5*s34^2 + 38*q10*q4*q7*s34^2 + 76*q10*q5*q7*s34^2 - 
    12*q1*q8^2*s34^2 + 38*q2*q5*q9*s34^2 - 23*q1*q10*s45 - 52*q10^2*s45 + 
    24*q1*q2*s45 - 20*q10*q2*s45 + 52*q10*q3*s45 - 27*q2*q3*s45 - 
    7*q1*q5*s45 + 272*q10*q5*s45 + 9*q2*q5*s45 + 87*q3*q5*s45 + 
    152*q5^2*s45 + 336*q10*q7*s45 + 166*q3*q7*s45 + 248*q5*q7*s45 + 
    12*q1*q8*s45 - 12*q3*q8*s45 + 6*q7*q8*s45 + 12*q8^2*s45 + 10*q1*q9*s45 + 
    20*q2*q9*s45 - 20*q5*q9*s45 + 70*q3*q5^2*s12*s45 + 19*q5^3*s12*s45 + 
    140*q3*q5*q7*s12*s45 + 57*q5^2*q7*s12*s45 - 12*q7*q8^2*s12*s45 + 
    19*q3*q5^3*s12^2*s45 + 38*q3*q5^2*q7*s12^2*s45 + 15*q1*q10^2*s23*s45 - 
    38*q10^3*s23*s45 - 3*q10^2*q3*s23*s45 - 9*q1*q10*q5*s23*s45 + 
    7*q10^2*q5*s23*s45 + 42*q10*q3*q5*s23*s45 + 121*q10*q5^2*s23*s45 + 
    51*q3*q5^2*s23*s45 + 38*q5^3*s23*s45 + 19*q3*q5^3*s12*s23*s45 - 
    6*q1*q10^2*q5*s23^2*s45 + 32*q10*q3*q5^2*s23^2*s45 + 
    19*q3*q5^3*s23^2*s45 - 76*q10^3*s34*s45 - 64*q10^2*q2*s34*s45 + 
    32*q10^2*q5*s34*s45 - 22*q1*q2*q5*s34*s45 + 51*q10*q2*q5*s34*s45 - 
    6*q1*q5^2*s34*s45 + 146*q10*q5^2*s34*s45 + 324*q10*q5*q7*s34*s45 + 
    57*q5^2*q7*s34*s45 - 12*q1*q8^2*s34*s45 - 32*q2*q5*q9*s34*s45 - 
    38*q10^3*q2*s34^2*s45 + 19*q10^2*q2*q5*s34^2*s45 + 
    57*q10*q5^2*q7*s34^2*s45 - 27*q1*q10^2*s45^2 + 76*q10^3*s45^2 - 
    6*q1*q10*q2*s45^2 + 26*q10^2*q2*s45^2 - 3*q10^2*q3*s45^2 + 
    9*q1*q2*q3*s45^2 - 10*q1*q10*q5*s45^2 - 39*q10^2*q5*s45^2 + 
    7*q1*q2*q5*s45^2 - 29*q10*q2*q5*s45^2 + 112*q10*q3*q5*s45^2 + 
    178*q10*q5^2*s45^2 + 70*q3*q5^2*s45^2 + 38*q5^3*s45^2 - 
    3*q10^2*q7*s45^2 + 164*q10*q3*q7*s45^2 + 430*q10*q5*q7*s45^2 + 
    182*q3*q5*q7*s45^2 + 146*q5^2*q7*s45^2 + 10*q2*q5*q9*s45^2 + 
    19*q3*q5^3*s12*s45^2 + 89*q3*q5^2*q7*s12*s45^2 + 19*q5^3*q7*s12*s45^2 + 
    19*q3*q5^3*q7*s12^2*s45^2 + 38*q1*q10^3*s23*s45^2 + 
    18*q1*q10^2*q5*s23*s45^2 - 57*q10^3*q5*s23*s45^2 + 
    51*q10*q3*q5^2*s23*s45^2 + 57*q10*q5^3*s23*s45^2 + 19*q3*q5^3*s23*s45^2 - 
    19*q1*q10^3*q5*s23^2*s45^2 + 19*q10*q3*q5^3*s23^2*s45^2 + 
    38*q10^3*q2*s34*s45^2 - 57*q10^3*q5*s34*s45^2 - 
    32*q10^2*q2*q5*s34*s45^2 + 3*q1*q2*q5^2*s34*s45^2 + 
    57*q10*q5^3*s34*s45^2 + 203*q10*q5^2*q7*s34*s45^2 + 
    19*q5^3*q7*s34*s45^2 - 19*q10^3*q2*q5*s34^2*s45^2 + 
    19*q10*q5^3*q7*s34^2*s45^2 - 76*q1*q10^3*s45^3 + 12*q1*q10^2*q2*s45^3 - 
    38*q10^3*q2*s45^3 - 18*q1*q10^2*q5*s45^3 + 57*q10^3*q5*s45^3 + 
    16*q1*q10*q2*q5*s45^3 + 13*q10^2*q2*q5*s45^3 + 70*q10*q3*q5^2*s45^3 + 
    57*q10*q5^3*s45^3 + 19*q3*q5^3*s45^3 - 3*q10^2*q3*q7*s45^3 + 
    182*q10*q3*q5*q7*s45^3 + 235*q10*q5^2*q7*s45^3 + 89*q3*q5^2*q7*s45^3 + 
    38*q5^3*q7*s45^3 + 19*q3*q5^3*q7*s12*s45^3 + 57*q1*q10^3*q5*s23*s45^3 + 
    19*q10*q3*q5^3*s23*s45^3 + 19*q10^3*q2*q5*s34*s45^3 + 
    57*q10*q5^3*q7*s34*s45^3 + 38*q1*q10^3*q2*s45^4 - 57*q1*q10^3*q5*s45^4 + 
    6*q1*q10^2*q2*q5*s45^4 - 19*q10^3*q2*q5*s45^4 + 19*q10*q3*q5^3*s45^4 + 
    89*q10*q3*q5^2*q7*s45^4 + 57*q10*q5^3*q7*s45^4 + 19*q3*q5^3*q7*s45^4 + 
    19*q1*q10^3*q2*q5*s45^5 + 19*q10*q3*q5^3*q7*s45^5 + 35*q1*q10*s51 - 
    13*q10^2*s51 - 24*q1*q2*s51 - 10*q10*q2*s51 + 19*q10*q3*s51 + 
    33*q2*q3*s51 + 10*q10*q4*s51 + 24*q1*q7*s51 + 94*q10*q7*s51 - 
    18*q2*q7*s51 + 30*q3*q7*s51 + 32*q4*q7*s51 - 12*q1*q8*s51 + 
    24*q2*q8*s51 + 12*q3*q8*s51 - 30*q7*q8*s51 - 12*q8^2*s51 - 22*q1*q9*s51 - 
    38*q10*q9*s51 + 10*q2*q9*s51 + 42*q2*q3*q7*s12*s51 - 
    24*q2*q7*q8*s12*s51 + 12*q7*q8^2*s12*s51 + 12*q2*q7*q8^2*s12^2*s51 - 
    32*q1*q10*q9*s23*s51 - 19*q10^3*s34*s51 - 32*q10^2*q2*s34*s51 + 
    6*q1*q2*q7*s34*s51 + 32*q10*q4*q7*s34*s51 + 12*q1*q8^2*s34*s51 - 
    19*q10^3*q2*s34^2*s51 - 9*q1*q10^2*s45*s51 + 19*q10^3*s45*s51 - 
    3*q1*q10*q2*s45*s51 + 13*q10^2*q2*s45*s51 - 3*q10^2*q3*s45*s51 - 
    9*q1*q2*q3*s45*s51 - 6*q10^2*q7*s45*s51 + 9*q1*q3*q7*s45*s51 + 
    71*q10*q3*q7*s45*s51 + 12*q1*q8^2*s45*s51 - 12*q3*q8^2*s45*s51 + 
    19*q10^3*q2*s34*s45*s51 - 19*q1*q10^3*s45^2*s51 + 
    6*q1*q10^2*q2*s45^2*s51 - 19*q10^3*q2*s45^2*s51 - 
    6*q10^2*q3*q7*s45^2*s51 + 19*q1*q10^3*q2*s45^3*s51 - 3*q10^2*q7*s51^2 - 
    24*q1*q2*q7*s51^2 - 9*q1*q3*q7*s51^2 + 19*q10*q3*q7*s51^2 + 
    24*q2*q3*q7*s51^2 + 10*q10*q4*q7*s51^2 + 30*q2*q7*q8*s51^2 - 
    38*q1*q10*q9*s51^2 - 12*q2*q7*q8^2*s12*s51^2 - 3*q10^2*q3*q7*s45*s51^2]*
  (-F[1, 1, 1]^2/9 + F[1, 1, 9]^2/9 + (2*F[1, 1, 1]*F[1, 1, 10])/9 - 
   (2*F[1, 1, 9]*F[1, 1, 10])/9 - (2*F[2, 1, 1])/9 + (2*F[2, 1, 15])/9 - 
   (2*tci[1, 1]^2)/27 + (2*F[1, 1, 1]*tci[1, 2])/9 - 
   (2*F[1, 1, 10]*tci[1, 2])/9) + 
 r[14*q10 - 6*q21 - 8*q3 + 10*q4 + 15*q5 + 16*q7 - 21*q8 + 3*q2*q21*s12 + 
    15*q2*q3*s12 + 21*q21*q3*s12 - 18*q21*q4*s12 - 12*q21*q5*s12 - 
    5*q3*q5*s12 - 6*q4*q5*s12 - 51*q3*q7*s12 + 10*q4*q7*s12 + 8*q5*q7*s12 - 
    8*q7^2*s12 - 10*q2*q8*s12 + 5*q3*q8*s12 + 6*q4*q8*s12 - 6*q7*q8*s12 + 
    6*q2*q21*q3*s12^2 - 3*q21*q3^2*s12^2 - 6*q2*q21*q4*s12^2 - 
    6*q21*q4^2*s12^2 + 9*q21*q3*q5*s12^2 - 12*q21*q4*q5*s12^2 - 
    10*q3*q4*q5*s12^2 - 6*q4^2*q5*s12^2 - q2*q3*q7*s12^2 + 3*q3^2*q7*s12^2 - 
    14*q3*q5*q7*s12^2 + 6*q2*q4*q8*s12^2 + 6*q4^2*q8*s12^2 + q2*q7*q8*s12^2 + 
    6*q4*q8^2*s12^2 + 6*q7*q8^2*s12^2 + 5*q10*q3*s23 + 5*q10*q4*s23 + 
    15*q10*q5*s23 + 5*q3*q5*s23 - 10*q3*q4*q5*s12*s23 - 6*q4^2*q5*s12*s23 + 
    5*q10*q3*q5*s23^2 - 5*q3*q4*q5*s23^2 + 3*q1*q21*s34 + 4*q10*q4*s34 + 
    12*q4^2*s34 + 20*q10*q5*s34 + 3*q21*q5*s34 + 22*q10*q7*s34 + 
    4*q4*q7*s34 + 10*q5*q7*s34 + 5*q1*q8*s34 + 6*q4*q8*s34 + 18*q8^2*s34 + 
    36*q21*q4^2*s12*s34 + 18*q21*q4*q5*s12*s34 + 12*q4^2*q5*s12*s34 - 
    18*q4^2*q8*s12*s34 - 18*q4*q8^2*s12*s34 + 6*q21*q4^2*q5*s12^2*s34 + 
    6*q4^2*q5*s23*s34 + 6*q1*q21*q4*s34^2 - 36*q21*q4^2*s34^2 - 
    6*q21*q4*q5*s34^2 - 6*q4^2*q5*s34^2 + 4*q10*q4*q7*s34^2 + 
    10*q10*q5*q7*s34^2 - 6*q1*q4*q8*s34^2 + 18*q4^2*q8*s34^2 - 
    12*q1*q8^2*s34^2 + 18*q4*q8^2*s34^2 - 12*q21*q4^2*q5*s12*s34^2 + 
    6*q1*q21*q4^2*s34^3 + 6*q21*q4^2*q5*s34^3 - 6*q1*q4^2*q8*s34^3 - 
    6*q1*q4*q8^2*s34^3 + 6*q10*q21*s45 - 3*q2*q21*s45 + 7*q10*q3*s45 - 
    15*q2*q3*s45 + 3*q21*q3*s45 + 25*q10*q5*s45 + 10*q3*q5*s45 + 
    29*q10*q7*s45 + 11*q3*q7*s45 + 20*q5*q7*s45 + 10*q1*q8*s45 + 
    5*q2*q8*s45 - 10*q3*q8*s45 + 3*q21*q3*q5*s12*s45 - 8*q3*q5*q7*s12*s45 - 
    8*q3*q7^2*s12*s45 - 3*q21*q3^2*q5*s12^2*s45 + 3*q3^2*q5*q7*s12^2*s45 - 
    8*q3*q5*q7^2*s12^2*s45 + 5*q10*q3*q5*s23*s45 + 30*q10*q5*q7*s34*s45 - 
    6*q1*q8^2*s34*s45 + 5*q1*q2*q3*s45^2 + 6*q10*q21*q3*s45^2 + 
    3*q21*q3^2*s45^2 + 10*q10*q3*q5*s45^2 + 8*q10*q3*q7*s45^2 - 
    3*q3^2*q7*s45^2 + 30*q10*q5*q7*s45^2 + 10*q3*q5*q7*s45^2 + 
    5*q1*q3*q8*s45^2 + 3*q10*q21*q3^2*s45^3 - 3*q10*q3^2*q7*s45^3 + 
    10*q10*q3*q5*q7*s45^3 - 12*q1*q21*s51 + 18*q10*q21*s51 + 5*q10*q3*s51 + 
    12*q2*q3*s51 + 30*q21*q3*s51 + 5*q10*q4*s51 + 24*q21*q4*s51 + 
    16*q1*q7*s51 - 8*q10*q7*s51 - 60*q3*q7*s51 - 2*q4*q7*s51 - 4*q1*q8*s51 + 
    q2*q8*s51 + 10*q3*q8*s51 - 12*q4*q8*s51 - 6*q7*q8*s51 - 6*q8^2*s51 + 
    3*q2*q21*q3*s12*s51 - 6*q21*q3^2*s12*s51 - 6*q2*q21*q4*s12*s51 + 
    6*q2*q3*q7*s12*s51 + 6*q3^2*q7*s12*s51 + 6*q2*q4*q8*s12*s51 + 
    2*q2*q7*q8*s12*s51 + 6*q7*q8^2*s12*s51 + 3*q2*q21*q3^2*s12^2*s51 + 
    6*q2*q21*q4^2*s12^2*s51 - 3*q2*q3^2*q7*s12^2*s51 - 
    6*q2*q4^2*q8*s12^2*s51 - 6*q2*q4*q8^2*s12^2*s51 - 
    6*q2*q7*q8^2*s12^2*s51 - 18*q1*q21*q4*s34*s51 + 6*q10*q21*q4*s34*s51 + 
    36*q21*q4^2*s34*s51 - 14*q10*q4*q7*s34*s51 - 6*q4^2*q7*s34*s51 + 
    18*q1*q4*q8*s34*s51 - 18*q4^2*q8*s34*s51 + 18*q1*q8^2*s34*s51 - 
    18*q4*q8^2*s34*s51 - 12*q1*q21*q4^2*s34^2*s51 - 6*q10*q4^2*q7*s34^2*s51 + 
    12*q1*q4^2*q8*s34^2*s51 + 12*q1*q4*q8^2*s34^2*s51 - 5*q1*q2*q3*s45*s51 - 
    3*q1*q21*q3*s45*s51 + 15*q10*q21*q3*s45*s51 + 9*q21*q3^2*s45*s51 + 
    18*q1*q3*q7*s45*s51 - 6*q10*q3*q7*s45*s51 - 9*q3^2*q7*s45*s51 + 
    8*q3*q7^2*s45*s51 - 10*q1*q3*q8*s45*s51 + 6*q1*q8^2*s45*s51 + 
    6*q10*q21*q3^2*s45^2*s51 - 6*q10*q3^2*q7*s45^2*s51 + 10*q1*q2*q3*s51^2 + 
    9*q1*q21*q3*s51^2 + 9*q10*q21*q3*s51^2 - 3*q2*q21*q3*s51^2 - 
    3*q21*q3^2*s51^2 + 12*q1*q21*q4*s51^2 + 12*q10*q21*q4*s51^2 - 
    19*q1*q3*q7*s51^2 - 4*q10*q3*q7*s51^2 + 17*q2*q3*q7*s51^2 + 
    3*q3^2*q7*s51^2 - 7*q10*q4*q7*s51^2 + 8*q1*q7^2*s51^2 + 
    10*q1*q3*q8*s51^2 - 12*q1*q4*q8*s51^2 - 4*q2*q7*q8*s51^2 - 
    6*q1*q8^2*s51^2 + 6*q2*q21*q3^2*s12*s51^2 - 6*q2*q3^2*q7*s12*s51^2 - 
    6*q2*q7*q8^2*s12*s51^2 + 6*q1*q21*q4^2*s34*s51^2 + 
    6*q10*q21*q4^2*s34*s51^2 - 6*q10*q4^2*q7*s34*s51^2 - 
    6*q1*q4^2*q8*s34*s51^2 - 6*q1*q4*q8^2*s34*s51^2 + 
    3*q1*q21*q3^2*s45*s51^2 + 3*q10*q21*q3^2*s45*s51^2 - 
    3*q1*q3^2*q7*s45*s51^2 - 3*q10*q3^2*q7*s45*s51^2 + 
    8*q1*q3*q7^2*s45*s51^2 + 3*q2*q21*q3^2*s51^3 + 10*q1*q2*q3*q7*s51^3 - 
    3*q2*q3^2*q7*s51^3]*((4*F[1, 1, 3]*F[1, 1, 6])/9 - 
   (4*F[1, 1, 6]*F[1, 1, 9])/9 - (4*F[1, 1, 3]*F[1, 1, 10])/9 + 
   (4*F[1, 1, 9]*F[1, 1, 10])/9 - (4*F[1, 1, 6]*tci[1, 2])/9 + 
   (4*F[1, 1, 10]*tci[1, 2])/9) + 
 r[76*q1 - 116*q10 + 41*q2 + 12*q22 - 141*q3 - 24*q4 - 104*q5 - 177*q7 + 
    12*q8 - 36*q2*q3*s12 + 12*q4^2*s12 - 127*q3*q5*s12 - 152*q3*q7*s12 - 
    18*q4*q7*s12 - 60*q5*q7*s12 - 16*q7^2*s12 + 24*q2*q8*s12 - 6*q3*q8*s12 - 
    12*q7*q8*s12 + 24*q8^2*s12 + 12*q3*q4^2*s12^2 + 6*q3*q4*q5*s12^2 - 
    19*q3*q5^2*s12^2 - 18*q2*q3*q7*s12^2 - 66*q3*q5*q7*s12^2 + 
    18*q2*q7*q8*s12^2 + 12*q7*q8^2*s12^2 + 38*q1^2*s23 - 9*q1*q10*s23 + 
    12*q1*q22*s23 - 6*q10*q22*s23 - 25*q1*q3*s23 - 9*q10*q3*s23 - 
    12*q22*q3*s23 + 12*q3*q4*s23 + 12*q4^2*s23 - 3*q1*q5*s23 - 
    44*q10*q5*s23 - 79*q3*q5*s23 + 12*q5^2*s23 - 12*q3*q4^2*s12*s23 + 
    12*q3*q4*q5*s12*s23 + 12*q4^2*q5*s12*s23 - 60*q3*q5^2*s12*s23 + 
    19*q5^3*s12*s23 - 12*q3*q4^2*q5*s12^2*s23 - 19*q3*q5^3*s12^2*s23 + 
    6*q1^2*q22*s23^2 - 3*q1^2*q5*s23^2 + 9*q1*q10*q5*s23^2 - 
    9*q10*q3*q5*s23^2 + 6*q1*q5^2*s23^2 - 38*q3*q5^2*s23^2 + 19*q5^3*s23^2 - 
    19*q3*q5^3*s12*s23^2 - 38*q1^2*s34 - 19*q1*q2*s34 - 6*q1*q22*s34 - 
    24*q10*q4*s34 - 3*q1*q5*s34 - 100*q10*q5*s34 - 190*q10*q7*s34 - 
    30*q4*q7*s34 - 56*q5*q7*s34 - 12*q8^2*s34 - 19*q1^3*s23*s34 - 
    6*q1^2*q22*s23*s34 - 3*q1*q5^2*s23*s34 - 30*q10*q4*q7*s34^2 - 
    56*q10*q5*q7*s34^2 - 82*q1^2*s45 - 88*q1*q2*s45 - 6*q1*q22*s45 + 
    18*q10*q22*s45 + 12*q2*q22*s45 + 32*q1*q3*s45 - 74*q10*q3*s45 + 
    27*q2*q3*s45 + 12*q22*q3*s45 - 9*q1*q5*s45 - 231*q10*q5*s45 - 
    9*q2*q5*s45 - 88*q3*q5*s45 - 158*q5^2*s45 - 347*q10*q7*s45 - 
    187*q3*q7*s45 - 226*q5*q7*s45 + 12*q3*q8*s45 - 12*q8^2*s45 - 
    76*q3*q5^2*s12*s45 - 19*q5^3*s12*s45 - 162*q3*q5*q7*s12*s45 - 
    57*q5^2*q7*s12*s45 - 16*q3*q7^2*s12*s45 - 19*q3*q5^3*s12^2*s45 - 
    38*q3*q5^2*q7*s12^2*s45 - 16*q3*q5*q7^2*s12^2*s45 - 6*q1^2*q10*s23*s45 - 
    12*q1^2*q22*s23*s45 + 18*q1*q10*q22*s23*s45 + 6*q1^2*q5*s23*s45 - 
    27*q1*q10*q5*s23*s45 - 47*q10*q3*q5*s23*s45 - 12*q1*q5^2*s23*s45 - 
    121*q10*q5^2*s23*s45 - 57*q3*q5^2*s23*s45 - 38*q5^3*s23*s45 - 
    19*q3*q5^3*s12*s23*s45 + 6*q1^2*q10*q22*s23^2*s45 - 
    3*q1^2*q10*q5*s23^2*s45 + 6*q1*q10*q5^2*s23^2*s45 - 
    38*q10*q3*q5^2*s23^2*s45 - 19*q3*q5^3*s23^2*s45 + 38*q1^3*s34*s45 + 
    38*q1^2*q2*s34*s45 + 12*q1^2*q22*s34*s45 + 6*q1*q2*q22*s34*s45 + 
    3*q1*q2*q5*s34*s45 + 6*q1*q5^2*s34*s45 - 146*q10*q5^2*s34*s45 - 
    282*q10*q5*q7*s34*s45 - 57*q5^2*q7*s34*s45 - 57*q10*q5^2*q7*s34^2*s45 + 
    6*q1^2*q10*s45^2 + 44*q1^2*q2*s45^2 + 6*q1^2*q22*s45^2 - 
    18*q1*q10*q22*s45^2 - 6*q1*q2*q22*s45^2 - 9*q1*q2*q3*s45^2 - 
    3*q1^2*q5*s45^2 + 18*q1*q10*q5*s45^2 + 12*q1*q2*q5*s45^2 - 
    113*q10*q3*q5*s45^2 + 6*q1*q5^2*s45^2 - 196*q10*q5^2*s45^2 - 
    76*q3*q5^2*s45^2 - 38*q5^3*s45^2 - 187*q10*q3*q7*s45^2 - 
    415*q10*q5*q7*s45^2 - 189*q3*q5*q7*s45^2 - 152*q5^2*q7*s45^2 - 
    19*q3*q5^3*s12*s45^2 - 95*q3*q5^2*q7*s12*s45^2 - 19*q5^3*q7*s12*s45^2 - 
    19*q3*q5^3*q7*s12^2*s45^2 - 12*q1^2*q10*q22*s23*s45^2 + 
    6*q1^2*q10*q5*s23*s45^2 - 12*q1*q10*q5^2*s23*s45^2 - 
    57*q10*q3*q5^2*s23*s45^2 - 57*q10*q5^3*s23*s45^2 - 19*q3*q5^3*s23*s45^2 - 
    19*q10*q3*q5^3*s23^2*s45^2 - 19*q1^3*q2*s34*s45^2 - 
    6*q1^2*q2*q22*s34*s45^2 - 3*q1*q2*q5^2*s34*s45^2 - 
    57*q10*q5^3*s34*s45^2 - 209*q10*q5^2*q7*s34*s45^2 - 
    19*q5^3*q7*s34*s45^2 - 19*q10*q5^3*q7*s34^2*s45^2 + 
    6*q1^2*q10*q22*s45^3 - 3*q1^2*q10*q5*s45^3 + 6*q1*q10*q5^2*s45^3 - 
    76*q10*q3*q5^2*s45^3 - 57*q10*q5^3*s45^3 - 19*q3*q5^3*s45^3 - 
    189*q10*q3*q5*q7*s45^3 - 247*q10*q5^2*q7*s45^3 - 95*q3*q5^2*q7*s45^3 - 
    38*q5^3*q7*s45^3 - 19*q3*q5^3*q7*s12*s45^3 - 19*q10*q3*q5^3*s23*s45^3 - 
    57*q10*q5^3*q7*s34*s45^3 - 19*q10*q3*q5^3*s45^4 - 
    95*q10*q3*q5^2*q7*s45^4 - 57*q10*q5^3*q7*s45^4 - 19*q3*q5^3*q7*s45^4 - 
    19*q10*q3*q5^3*q7*s45^5 + 38*q1^2*s51 + 152*q1*q2*s51 + 6*q10*q22*s51 + 
    6*q2*q22*s51 - 19*q1*q3*s51 - 18*q10*q3*s51 - 159*q2*q3*s51 + 
    12*q22*q3*s51 - 24*q10*q4*s51 - 6*q3*q4*s51 + 12*q4^2*s51 - 
    50*q1*q7*s51 - 152*q10*q7*s51 + 57*q2*q7*s51 - 41*q3*q7*s51 - 
    48*q4*q7*s51 + 12*q1*q8*s51 + 24*q2*q8*s51 - 12*q3*q8*s51 - 
    12*q7*q8*s51 + 36*q8^2*s51 + 12*q3*q4^2*s12*s51 - 92*q2*q3*q7*s12*s51 + 
    48*q2*q7*q8*s12*s51 + 12*q7*q8^2*s12*s51 - 12*q2*q7*q8^2*s12^2*s51 - 
    19*q1^3*s34*s51 - 38*q1^2*q2*s34*s51 - 19*q1*q2*q7*s34*s51 - 
    72*q10*q4*q7*s34*s51 - 12*q4^2*q7*s34*s51 - 12*q1*q8^2*s34*s51 - 
    12*q10*q4^2*q7*s34^2*s51 - 38*q1^3*s45*s51 + 3*q1^2*q10*s45*s51 - 
    133*q1^2*q2*s45*s51 + 3*q1^2*q3*s45*s51 + 123*q1*q2*q3*s45*s51 - 
    27*q1*q3*q7*s45*s51 - 92*q10*q3*q7*s45*s51 + 16*q3*q7^2*s45*s51 + 
    12*q1*q3*q8*s45*s51 - 12*q1*q8^2*s45*s51 + 12*q3*q8^2*s45*s51 + 
    19*q1^3*q2*s34*s45*s51 + 38*q1^3*q2*s45^2*s51 - 38*q1^2*q2*q3*s45^2*s51 + 
    133*q1^2*q2*s51^2 - 189*q1*q2*q3*s51^2 - 95*q1^2*q7*s51^2 + 
    152*q1*q2*q7*s51^2 + 139*q1*q3*q7*s51^2 - 18*q10*q3*q7*s51^2 - 
    187*q2*q3*q7*s51^2 - 30*q10*q4*q7*s51^2 + 16*q1*q7^2*s51^2 - 
    6*q1*q3*q8*s51^2 + 30*q2*q7*q8*s51^2 + 12*q1*q8^2*s51^2 - 
    12*q2*q7*q8^2*s12*s51^2 - 19*q1^3*q2*s34*s51^2 - 
    38*q1^2*q2*q7*s34*s51^2 - 12*q10*q4^2*q7*s34*s51^2 - 
    38*q1^3*q2*s45*s51^2 + 95*q1^2*q2*q3*s45*s51^2 - 
    57*q1^2*q3*q7*s45*s51^2 + 16*q1*q3*q7^2*s45*s51^2 + 
    12*q1*q3*q8^2*s45*s51^2 - 19*q1^3*q2*q3*s45^2*s51^2 + 38*q1^3*q2*s51^3 - 
    95*q1^2*q2*q3*s51^3 - 38*q1^3*q7*s51^3 + 133*q1^2*q2*q7*s51^3 + 
    95*q1^2*q3*q7*s51^3 - 189*q1*q2*q3*q7*s51^3 - 19*q1^3*q2*q7*s34*s51^3 + 
    19*q1^3*q2*q3*s45*s51^3 - 19*q1^3*q3*q7*s45*s51^3 - 19*q1^3*q2*q3*s51^4 + 
    38*q1^3*q2*q7*s51^4 + 19*q1^3*q3*q7*s51^4 - 95*q1^2*q2*q3*q7*s51^4 - 
    19*q1^3*q2*q3*q7*s51^5]*(-F[1, 1, 3]^2/9 + F[1, 1, 9]^2/9 + 
   (2*F[1, 1, 3]*F[1, 1, 10])/9 - (2*F[1, 1, 9]*F[1, 1, 10])/9 - 
   (2*F[2, 1, 13])/9 + (2*F[2, 1, 15])/9 - (2*tci[1, 1]^2)/27 - 
   (2*F[1, 1, 10]*tci[1, 2])/9 + (2*F[1, 2, 2]*tci[1, 2])/9) + 
 r[5*q1 - 39*q10 - 22*q2 + 4*q3 + 4*q5 + 9*q7 - 13*q8 + 8*q9 - 4*q2*q3*s12 + 
    5*q2*q8*s12 + 13*q3*q8*s12 - 18*q7*q8*s12 + 39*q8^2*s12 + 
    13*q7*q8^2*s12^2 - 44*q1*q10*s23 - 4*q1*q5*s23 + 18*q1*q9*s23 + 
    26*q10*q9*s23 + 13*q5*q9*s23 + 26*q9^2*s23 + 13*q1*q10*q9*s23^2 + 
    4*q1^2*s34 + 9*q1*q2*s34 - 8*q10*q2*s34 - 9*q1*q5*s34 - 39*q8^2*s34 + 
    13*q10*q9*s34 + 13*q5*q9*s34 + 39*q9^2*s34 - 4*q1^2*q5*s23*s34 + 
    13*q1*q8^2*s34^2 + 13*q2*q9^2*s34^2 - 4*q1^2*s45 + 48*q1*q10*s45 - 
    11*q1*q2*s45 + 21*q10*q2*s45 - 4*q2^2*s45 + 12*q2*q3*s45 + 12*q1*q5*s45 + 
    8*q1*q8*s45 - 5*q2*q8*s45 - 21*q3*q8*s45 - 39*q8^2*s45 - 5*q1*q9*s45 + 
    8*q2*q9*s45 - 21*q5*q9*s45 - 39*q9^2*s45 - 4*q1^2*q2*s34*s45 + 
    4*q10*q2^2*s34*s45 + 8*q1^2*q5*s34*s45 + 9*q1*q2*q5*s34*s45 + 
    26*q1*q8^2*s34*s45 - 5*q2*q5*q9*s34*s45 - 39*q2*q9^2*s34*s45 + 
    13*q5*q9^2*s34*s45 + 13*q2*q5*q9^2*s34^2*s45 + 4*q1^2*q2*s45^2 - 
    21*q1*q10*q2*s45^2 + 8*q1*q2^2*s45^2 - 4*q10*q2^2*s45^2 - 
    8*q1*q2*q3*s45^2 - 8*q1*q2*q5*s45^2 + 8*q1*q3*q8*s45^2 + 
    13*q1*q8^2*s45^2 + 8*q2*q5*q9*s45^2 + 13*q2*q9^2*s45^2 - 
    4*q1^2*q2*q5*s34*s45^2 - 13*q2*q5*q9^2*s34*s45^2 + 4*q1*q10*q2^2*s45^3 - 
    21*q1*q10*s51 - 21*q1*q2*s51 + 9*q10*q2*s51 + 4*q2^2*s51 - 9*q2*q3*s51 + 
    13*q1*q7*s51 - 27*q2*q7*s51 + 21*q2*q8*s51 + 13*q3*q8*s51 - 8*q7*q8*s51 + 
    39*q8^2*s51 + 21*q1*q9*s51 + 21*q10*q9*s51 - 39*q9^2*s51 - 
    4*q2^2*q3*s12*s51 + 31*q2*q7*q8*s12*s51 - 13*q2*q8^2*s12*s51 + 
    13*q7*q8^2*s12*s51 - 13*q2*q7*q8^2*s12^2*s51 + 57*q1*q10*q9*s23*s51 - 
    13*q1*q9^2*s23*s51 - 13*q10*q9^2*s23*s51 - 13*q1*q10*q9^2*s23^2*s51 + 
    4*q1^2*q2*s34*s51 + 4*q10*q2^2*s34*s51 + 9*q1*q2*q7*s34*s51 - 
    26*q1*q8^2*s34*s51 - 26*q2*q9^2*s34*s51 + 4*q1^2*q2*s45*s51 - 
    9*q1*q10*q2*s45*s51 - 4*q10*q2^2*s45*s51 + 9*q1*q2*q3*s45*s51 + 
    8*q2^2*q3*s45*s51 - 5*q1*q3*q8*s45*s51 - 39*q1*q8^2*s45*s51 + 
    13*q3*q8^2*s45*s51 + 26*q2*q9^2*s45*s51 + 4*q1*q10*q2^2*s45^2*s51 - 
    4*q1*q2^2*q3*s45^2*s51 - 13*q1*q3*q8^2*s45^2*s51 - 4*q1^2*q2*s51^2 + 
    4*q1^2*q7*s51^2 - 21*q1*q2*q7*s51^2 + 21*q2*q7*q8*s51^2 + 
    13*q1*q8^2*s51^2 + 21*q1*q10*q9*s51^2 + 13*q2*q9^2*s51^2 - 
    13*q2*q7*q8^2*s12*s51^2 - 13*q1*q10*q9^2*s23*s51^2 + 
    4*q1^2*q2*q7*s34*s51^2 + 13*q1*q3*q8^2*s45*s51^2 - 4*q1^2*q2*q7*s51^3]*
  ((-4*F[1, 1, 2]^2)/9 - (8*F[1, 1, 1]*F[1, 1, 4])/9 + 
   (8*F[1, 1, 2]*F[1, 1, 4])/9 + (4*F[1, 1, 4]^2)/9 + 
   (8*F[1, 1, 1]*F[1, 1, 6])/9 - (8*F[1, 1, 4]*F[1, 1, 6])/9 - 
   (8*F[2, 1, 3])/9 + (8*F[2, 1, 6])/9 - (8*tci[1, 1]^2)/27 + 
   (8*F[1, 1, 1]*tci[1, 2])/9 + (8*F[1, 1, 4]*tci[1, 2])/9 - 
   (8*F[1, 2, 3]*tci[1, 2])/9 - (8*F[1, 2, 6]*tci[1, 2])/9) + 
 r[-8*q1 + 35*q10 - 12*q14 + 19*q2 + 42*q3 - 13*q5 - 12*q8 + 12*q9 + 
    71*q2*q3*s12 - 51*q3^2*s12 - 24*q3*q7*s12 - 36*q2*q8*s12 + 6*q3*q8*s12 + 
    24*q7*q8*s12 - 24*q8^2*s12 + 19*q3^3*s12^2 + 18*q2*q3*q7*s12^2 - 
    19*q3^2*q7*s12^2 - 18*q2*q7*q8*s12^2 - 12*q7*q8^2*s12^2 + 49*q1*q10*s23 - 
    32*q10^2*s23 + 12*q1*q14*s23 + 25*q1*q3*s23 - 3*q10*q3*s23 + 
    6*q14*q3*s23 - 38*q3^2*s23 - 20*q10*q5*s23 + 19*q3^3*s12*s23 - 
    10*q1*q10*q5*s23^2 - 3*q10*q3*q5*s23^2 - 6*q14*q3*q5*s23^2 + 
    3*q3^2*q5*s23^2 - 51*q10^2*s34 + 14*q10*q2*s34 + 11*q10*q5*s34 + 
    12*q8^2*s34 + 6*q10*q9*s34 + 24*q2*q9*s34 - 24*q5*q9*s34 - 24*q9^2*s34 - 
    19*q10^2*q2*s34^2 + 18*q10*q2*q5*s34^2 - 18*q2*q5*q9*s34^2 - 
    12*q2*q9^2*s34^2 - 99*q1*q10*s45 + 76*q10^2*s45 + 52*q1*q2*s45 - 
    40*q10*q2*s45 + 16*q2^2*s45 - 41*q1*q3*s45 - 84*q2*q3*s45 + 44*q3^2*s45 - 
    11*q10*q5*s45 + 6*q3*q7*s45 + 12*q1*q8*s45 + 18*q2*q8*s45 - 
    12*q3*q8*s45 - 6*q7*q8*s45 + 36*q8^2*s45 - 6*q1*q9*s45 - 24*q2*q9*s45 + 
    24*q5*q9*s45 + 24*q9^2*s45 + 6*q3^2*q7*s12*s45 + 12*q7*q8^2*s12*s45 + 
    19*q3^3*q7*s12^2*s45 - 3*q1*q10^2*s23*s45 + 38*q10^3*s23*s45 + 
    3*q10^2*q3*s23*s45 + 6*q14*q3^2*s23*s45 + 30*q1*q10*q5*s23*s45 - 
    7*q10^2*q5*s23*s45 + 3*q10*q3*q5*s23*s45 + 6*q14*q3*q5*s23*s45 + 
    6*q10^2*q3*q5*s23^2*s45 - 3*q10*q3^2*q5*s23^2*s45 + 
    6*q14*q3^2*q5*s23^2*s45 + 76*q10^3*s34*s45 + 76*q10^2*q2*s34*s45 - 
    16*q10*q2^2*s34*s45 - 32*q10^2*q5*s34*s45 - 37*q10*q2*q5*s34*s45 - 
    12*q1*q8^2*s34*s45 + 24*q2*q5*q9*s34*s45 + 36*q2*q9^2*s34*s45 + 
    38*q10^3*q2*s34^2*s45 - 19*q10^2*q2*q5*s34^2*s45 - 
    12*q2*q5*q9^2*s34^2*s45 + 3*q1*q10^2*s45^2 - 76*q10^3*s45^2 + 
    78*q1*q10*q2*s45^2 - 38*q10^2*q2*s45^2 - 32*q1*q2^2*s45^2 + 
    16*q10*q2^2*s45^2 + 3*q10^2*q3*s45^2 + 31*q1*q2*q3*s45^2 + 
    6*q14*q3^2*s45^2 - 21*q1*q10*q5*s45^2 + 57*q10^2*q5*s45^2 + 
    18*q10*q2*q5*s45^2 + 3*q10^2*q7*s45^2 + 6*q3^2*q7*s45^2 + 
    6*q1*q3*q8*s45^2 - 12*q1*q8^2*s45^2 - 18*q2*q5*q9*s45^2 - 
    12*q2*q9^2*s45^2 - 38*q1*q10^3*s23*s45^2 + 57*q10^3*q5*s23*s45^2 + 
    19*q1*q10^3*q5*s23^2*s45^2 - 38*q10^3*q2*s34*s45^2 + 
    57*q10^3*q5*s34*s45^2 + 38*q10^2*q2*q5*s34*s45^2 + 
    12*q2*q5*q9^2*s34*s45^2 + 19*q10^3*q2*q5*s34^2*s45^2 + 
    76*q1*q10^3*s45^3 + 38*q10^3*q2*s45^3 - 16*q1*q10*q2^2*s45^3 - 
    57*q10^3*q5*s45^3 + q1*q10*q2*q5*s45^3 - 19*q10^2*q2*q5*s45^3 + 
    3*q10^2*q3*q7*s45^3 + 6*q14*q3^2*q7*s45^3 - 57*q1*q10^3*q5*s23*s45^3 - 
    19*q10^3*q2*q5*s34*s45^3 - 38*q1*q10^3*q2*s45^4 + 57*q1*q10^3*q5*s45^4 + 
    19*q10^3*q2*q5*s45^4 - 19*q1*q10^3*q2*q5*s45^5 - 8*q1*q10*s51 + 
    19*q10^2*s51 - 11*q10*q2*s51 - 16*q2^2*s51 + 4*q1*q3*s51 - 9*q10*q3*s51 + 
    6*q14*q3*s51 + 46*q2*q3*s51 + 3*q3^2*s51 - 36*q3*q7*s51 - 30*q2*q8*s51 + 
    12*q3*q8*s51 + 30*q7*q8*s51 - 12*q8^2*s51 - 6*q1*q9*s51 - 6*q10*q9*s51 - 
    6*q2*q9*s51 + 24*q9^2*s51 + 16*q2^2*q3*s12*s51 + 38*q2*q3^2*s12*s51 - 
    19*q3^3*s12*s51 + 35*q2*q3*q7*s12*s51 - 38*q3^2*q7*s12*s51 - 
    48*q2*q7*q8*s12*s51 + 12*q2*q8^2*s12*s51 - 12*q7*q8^2*s12*s51 + 
    19*q2*q3^2*q7*s12^2*s51 - 19*q3^3*q7*s12^2*s51 + 
    12*q2*q7*q8^2*s12^2*s51 - 12*q1*q10*q9*s23*s51 + 12*q1*q9^2*s23*s51 + 
    12*q10*q9^2*s23*s51 + 19*q10^3*s34*s51 + 38*q10^2*q2*s34*s51 - 
    16*q10*q2^2*s34*s51 + 24*q2*q9^2*s34*s51 + 19*q10^3*q2*s34^2*s51 + 
    3*q1*q10^2*s45*s51 - 19*q10^3*s45*s51 + 30*q1*q10*q2*s45*s51 - 
    19*q10^2*q2*s45*s51 + 16*q10*q2^2*s45*s51 + 3*q10^2*q3*s45*s51 - 
    29*q1*q2*q3*s45*s51 - 32*q2^2*q3*s45*s51 - 3*q1*q3^2*s45*s51 + 
    6*q14*q3^2*s45*s51 - 19*q2*q3^2*s45*s51 + 38*q3^3*s45*s51 + 
    6*q10^2*q7*s45*s51 + 9*q1*q3*q7*s45*s51 - 9*q10*q3*q7*s45*s51 + 
    6*q14*q3*q7*s45*s51 + 12*q3^2*q7*s45*s51 - 12*q1*q3*q8*s45*s51 + 
    12*q1*q8^2*s45*s51 - 12*q3*q8^2*s45*s51 - 24*q2*q9^2*s45*s51 + 
    57*q3^3*q7*s12*s45*s51 - 19*q10^3*q2*s34*s45*s51 + 
    19*q1*q10^3*s45^2*s51 + 19*q10^3*q2*s45^2*s51 - 
    16*q1*q10*q2^2*s45^2*s51 + 16*q1*q2^2*q3*s45^2*s51 + 
    6*q10^2*q3*q7*s45^2*s51 + 12*q14*q3^2*q7*s45^2*s51 + 
    12*q1*q3*q8^2*s45^2*s51 - 19*q1*q10^3*q2*s45^3*s51 - q1*q2*q3*s51^2 + 
    19*q2*q3^2*s51^2 + 3*q10^2*q7*s51^2 - 9*q1*q3*q7*s51^2 - 
    9*q10*q3*q7*s51^2 + 6*q14*q3*q7*s51^2 + 16*q2*q3*q7*s51^2 - 
    19*q3^2*q7*s51^2 - 30*q2*q7*q8*s51^2 - 6*q1*q10*q9*s51^2 - 
    12*q2*q9^2*s51^2 + 57*q2*q3^3*s12*s51^2 + 38*q2*q3^2*q7*s12*s51^2 - 
    57*q3^3*q7*s12*s51^2 + 12*q2*q7*q8^2*s12*s51^2 + 
    19*q2*q3^3*q7*s12^2*s51^2 + 12*q1*q10*q9^2*s23*s51^2 - 
    57*q2*q3^3*s45*s51^2 + 3*q10^2*q3*q7*s45*s51^2 + 
    6*q14*q3^2*q7*s45*s51^2 + 57*q3^3*q7*s45*s51^2 + 
    19*q1*q2*q3^3*s45^2*s51^2 + 57*q2*q3^3*s51^3 - q1*q2*q3*q7*s51^3 + 
    19*q2*q3^2*q7*s51^3 - 57*q3^3*q7*s51^3 + 57*q2*q3^3*q7*s12*s51^3 - 
    19*q1*q2*q3^3*s45*s51^3 + 19*q1*q3^3*q7*s45*s51^3 + 19*q1*q2*q3^3*s51^4 - 
    19*q1*q3^3*q7*s51^4 + 57*q2*q3^3*q7*s51^4 + 19*q1*q2*q3^3*q7*s51^5]*
  (F[1, 1, 1]^2/9 - F[1, 1, 2]^2/9 - (2*F[1, 1, 1]*F[1, 1, 4])/9 + 
   (2*F[1, 1, 2]*F[1, 1, 4])/9 + (2*F[2, 1, 2])/9 - (2*F[2, 1, 3])/9 - 
   (2*tci[1, 1]^2)/27 + (2*F[1, 1, 4]*tci[1, 2])/9 - 
   (2*F[1, 2, 6]*tci[1, 2])/9) + 
 r[22*q1 + 12*q10 + 35*q2 - 57*q3 - 3*q5 - 19*q7 + 114*q8 - 12*q9 - 
    95*q2*q3*s12 + 57*q3^2*s12 + 38*q3*q7*s12 + 76*q2*q8*s12 - 38*q3*q8*s12 - 
    19*q3^3*s12^2 - 38*q2*q3*q7*s12^2 + 19*q3^2*q7*s12^2 + 
    38*q2*q7*q8*s12^2 + 18*q1*q10*s23 - 25*q1*q3*s23 - 12*q10*q3*s23 + 
    44*q3^2*s23 - 19*q3^3*s12*s23 - 9*q1*q10*q5*s23^2 + 9*q10*q3*q5*s23^2 - 
    3*q3^2*q5*s23^2 - 19*q1*q2*s34 + 6*q10*q2*s34 - 3*q1*q5*s34 - 
    38*q1*q8*s34 - 12*q2*q9*s34 - 36*q1*q10*s45 - 38*q1*q2*s45 - 
    18*q10*q2*s45 + 41*q1*q3*s45 + 76*q2*q3*s45 - 38*q3^2*s45 + 9*q1*q5*s45 + 
    18*q10*q5*s45 - 19*q3*q7*s45 - 76*q1*q8*s45 - 38*q2*q8*s45 + 
    76*q3*q8*s45 + 6*q1*q9*s45 + 24*q2*q9*s45 - 24*q5*q9*s45 - 24*q9^2*s45 - 
    19*q3^3*q7*s12^2*s45 + 27*q1*q10*q5*s23*s45 - 9*q10*q3*q5*s23*s45 - 
    3*q10*q3^2*q5*s23^2*s45 + 3*q1*q2*q5*s34*s45 + 6*q10*q2*q5*s34*s45 - 
    12*q2*q5*q9*s34*s45 - 24*q2*q9^2*s34*s45 + 18*q1*q10*q2*s45^2 - 
    19*q1*q2*q3*s45^2 - 27*q1*q10*q5*s45^2 - 9*q1*q2*q5*s45^2 - 
    9*q10*q2*q5*s45^2 - 38*q1*q3*q8*s45^2 + 18*q2*q5*q9*s45^2 + 
    12*q2*q9^2*s45^2 - 12*q2*q5*q9^2*s34*s45^2 + 9*q1*q10*q2*q5*s45^3 - 
    9*q1*q10*s51 + 38*q1*q2*s51 - 9*q10*q2*s51 - 4*q1*q3*s51 - 70*q2*q3*s51 - 
    9*q3^2*s51 - 38*q1*q7*s51 + 57*q2*q7*s51 + 57*q3*q7*s51 + 32*q1*q8*s51 - 
    6*q2*q8*s51 - 32*q3*q8*s51 + 6*q1*q9*s51 + 6*q2*q9*s51 - 24*q9^2*s51 - 
    38*q2*q3^2*s12*s51 + 19*q3^3*s12*s51 - 89*q2*q3*q7*s12*s51 + 
    32*q3^2*q7*s12*s51 + 32*q2*q7*q8*s12*s51 - 19*q2*q3^2*q7*s12^2*s51 + 
    19*q3^3*q7*s12^2*s51 - 12*q1*q9^2*s23*s51 - 19*q1*q2*q7*s34*s51 - 
    12*q2*q9^2*s34*s51 + 9*q1*q10*q2*s45*s51 + 19*q1*q2*q3*s45*s51 + 
    3*q1*q3^2*s45*s51 + 19*q2*q3^2*s45*s51 - 38*q3^3*s45*s51 - 
    19*q1*q3*q7*s45*s51 + 32*q1*q3*q8*s45*s51 + 24*q2*q9^2*s45*s51 - 
    57*q3^3*q7*s12*s45*s51 - 16*q1*q2*q3*s51^2 - 7*q2*q3^2*s51^2 + 
    38*q1*q2*q7*s51^2 + 19*q1*q3*q7*s51^2 - 67*q2*q3*q7*s51^2 + 
    7*q3^2*q7*s51^2 - 10*q1*q3*q8*s51^2 + 10*q2*q7*q8*s51^2 + 
    12*q2*q9^2*s51^2 - 57*q2*q3^3*s12*s51^2 - 32*q2*q3^2*q7*s12*s51^2 + 
    57*q3^3*q7*s12*s51^2 - 19*q2*q3^3*q7*s12^2*s51^2 - 
    6*q1*q2*q3^2*s45*s51^2 + 57*q2*q3^3*s45*s51^2 - 57*q3^3*q7*s45*s51^2 - 
    19*q1*q2*q3^3*s45^2*s51^2 + 6*q1*q2*q3^2*s51^3 - 57*q2*q3^3*s51^3 - 
    16*q1*q2*q3*q7*s51^3 - 6*q1*q3^2*q7*s51^3 - 7*q2*q3^2*q7*s51^3 + 
    57*q3^3*q7*s51^3 - 57*q2*q3^3*q7*s12*s51^3 + 19*q1*q2*q3^3*s45*s51^3 - 
    19*q1*q3^3*q7*s45*s51^3 - 19*q1*q2*q3^3*s51^4 + 6*q1*q2*q3^2*q7*s51^4 + 
    19*q1*q3^3*q7*s51^4 - 57*q2*q3^3*q7*s51^4 - 19*q1*q2*q3^3*q7*s51^5]*
  (-F[1, 1, 2]^2/9 + (2*F[1, 1, 2]*F[1, 1, 4])/9 - F[1, 1, 5]^2/9 - 
   (2*F[1, 1, 1]*F[1, 1, 7])/9 + (2*F[1, 1, 5]*F[1, 1, 7])/9 + 
   (2*F[1, 1, 1]*F[1, 1, 8])/9 - (2*F[1, 1, 4]*F[1, 1, 8])/9 - 
   (2*F[2, 1, 3])/9 - (2*F[2, 1, 7])/9 - tci[1, 1]^2/27 - 
   (2*F[1, 1, 1]*tci[1, 2])/9 + (2*F[1, 1, 4]*tci[1, 2])/9 + 
   (2*F[1, 1, 7]*tci[1, 2])/9 - (2*F[1, 2, 6]*tci[1, 2])/9) + 
 r[-22*q1 + 71*q10 - 6*q2 + 3*q3 + 3*q7 - 30*q8 - 52*q9 + 6*q3*q7*s12 - 
    12*q7*q8*s12 - 12*q8^2*s12 + 17*q1*q10*s23 + 32*q10^2*s23 - 
    3*q10*q3*s23 - 10*q10*q5*s23 - 20*q1*q9*s23 - 32*q10*q9*s23 + 
    10*q5*q9*s23 + 3*q1*q10*q5*s23^2 - 10*q1*q10*q9*s23^2 + 51*q10^2*s34 + 
    3*q1*q2*s34 + 32*q10*q2*s34 + 19*q1*q5*s34 - 51*q10*q5*s34 + 
    18*q1*q8*s34 + 24*q8^2*s34 - 38*q10*q9*s34 - 32*q2*q9*s34 + 
    32*q5*q9*s34 + 19*q10^2*q2*s34^2 - 38*q10*q2*q5*s34^2 - 
    12*q1*q8^2*s34^2 + 38*q2*q5*q9*s34^2 - 23*q1*q10*s45 - 52*q10^2*s45 + 
    12*q1*q2*s45 - 20*q10*q2*s45 - 19*q1*q5*s45 + 39*q10*q5*s45 + 
    3*q3*q7*s45 + 12*q1*q8*s45 + 6*q7*q8*s45 + 10*q1*q9*s45 + 20*q2*q9*s45 - 
    20*q5*q9*s45 - 12*q7*q8^2*s12*s45 + 15*q1*q10^2*s23*s45 - 
    38*q10^3*s23*s45 - 3*q10^2*q3*s23*s45 - 9*q1*q10*q5*s23*s45 + 
    7*q10^2*q5*s23*s45 - 6*q1*q10^2*q5*s23^2*s45 - 76*q10^3*s34*s45 - 
    64*q10^2*q2*s34*s45 + 32*q10^2*q5*s34*s45 - 19*q1*q2*q5*s34*s45 + 
    51*q10*q2*q5*s34*s45 - 12*q1*q8^2*s34*s45 - 32*q2*q5*q9*s34*s45 - 
    38*q10^3*q2*s34^2*s45 + 19*q10^2*q2*q5*s34^2*s45 - 27*q1*q10^2*s45^2 + 
    76*q10^3*s45^2 - 6*q1*q10*q2*s45^2 + 26*q10^2*q2*s45^2 - 
    3*q10^2*q3*s45^2 - 10*q1*q10*q5*s45^2 - 39*q10^2*q5*s45^2 + 
    19*q1*q2*q5*s45^2 - 29*q10*q2*q5*s45^2 - 3*q10^2*q7*s45^2 + 
    10*q2*q5*q9*s45^2 + 38*q1*q10^3*s23*s45^2 + 18*q1*q10^2*q5*s23*s45^2 - 
    57*q10^3*q5*s23*s45^2 - 19*q1*q10^3*q5*s23^2*s45^2 + 
    38*q10^3*q2*s34*s45^2 - 57*q10^3*q5*s34*s45^2 - 
    32*q10^2*q2*q5*s34*s45^2 - 19*q10^3*q2*q5*s34^2*s45^2 - 
    76*q1*q10^3*s45^3 + 12*q1*q10^2*q2*s45^3 - 38*q10^3*q2*s45^3 - 
    18*q1*q10^2*q5*s45^3 + 57*q10^3*q5*s45^3 + 16*q1*q10*q2*q5*s45^3 + 
    13*q10^2*q2*q5*s45^3 - 3*q10^2*q3*q7*s45^3 + 57*q1*q10^3*q5*s23*s45^3 + 
    19*q10^3*q2*q5*s34*s45^3 + 38*q1*q10^3*q2*s45^4 - 57*q1*q10^3*q5*s45^4 + 
    6*q1*q10^2*q2*q5*s45^4 - 19*q10^3*q2*q5*s45^4 + 19*q1*q10^3*q2*q5*s45^5 + 
    35*q1*q10*s51 - 13*q10^2*s51 - 12*q1*q2*s51 - 10*q10*q2*s51 + 
    9*q10*q3*s51 - 6*q2*q3*s51 + 12*q1*q7*s51 - 9*q2*q7*s51 + 15*q3*q7*s51 - 
    12*q1*q8*s51 + 24*q2*q8*s51 - 30*q7*q8*s51 - 22*q1*q9*s51 - 
    38*q10*q9*s51 + 10*q2*q9*s51 - 6*q2*q3*q7*s12*s51 + 12*q2*q7*q8*s12*s51 + 
    12*q7*q8^2*s12*s51 - 32*q1*q10*q9*s23*s51 - 19*q10^3*s34*s51 - 
    32*q10^2*q2*s34*s51 + 3*q1*q2*q7*s34*s51 + 12*q1*q8^2*s34*s51 - 
    19*q10^3*q2*s34^2*s51 - 9*q1*q10^2*s45*s51 + 19*q10^3*s45*s51 - 
    3*q1*q10*q2*s45*s51 + 13*q10^2*q2*s45*s51 - 3*q10^2*q3*s45*s51 - 
    6*q10^2*q7*s45*s51 + 9*q10*q3*q7*s45*s51 + 12*q1*q8^2*s45*s51 + 
    19*q10^3*q2*s34*s45*s51 - 19*q1*q10^3*s45^2*s51 + 
    6*q1*q10^2*q2*s45^2*s51 - 19*q10^3*q2*s45^2*s51 - 
    6*q10^2*q3*q7*s45^2*s51 + 19*q1*q10^3*q2*s45^3*s51 - 9*q1*q2*q3*s51^2 - 
    3*q10^2*q7*s51^2 - 12*q1*q2*q7*s51^2 + 9*q10*q3*q7*s51^2 - 
    15*q2*q3*q7*s51^2 + 30*q2*q7*q8*s51^2 - 38*q1*q10*q9*s51^2 - 
    12*q2*q7*q8^2*s12*s51^2 - 3*q10^2*q3*q7*s45*s51^2 - 9*q1*q2*q3*q7*s51^3]*
  (-F[1, 1, 2]^2/9 + (2*F[1, 1, 1]*F[1, 1, 3])/9 + 
   (2*F[1, 1, 2]*F[1, 1, 4])/9 - (2*F[1, 1, 3]*F[1, 1, 4])/9 - 
   F[1, 1, 9]^2/9 - (2*F[1, 1, 1]*F[1, 1, 10])/9 + 
   (2*F[1, 1, 9]*F[1, 1, 10])/9 - (2*F[2, 1, 3])/9 - (2*F[2, 1, 15])/9 - 
   tci[1, 1]^2/27 - (2*F[1, 1, 1]*tci[1, 2])/9 + (2*F[1, 1, 4]*tci[1, 2])/9 + 
   (2*F[1, 1, 10]*tci[1, 2])/9 - (2*F[1, 2, 6]*tci[1, 2])/9) + 
 r[-9*q1 + 30*q10 - 28*q2 - 3*q5 + q7 + 30*q8 + 12*q9 + 30*q2*q3*s12 - 
    8*q2*q7*s12 - 20*q3*q7*s12 + 3*q5*q7*s12 - 9*q7^2*s12 + 20*q2*q8*s12 - 
    10*q3*q8*s12 + 10*q2*q3*q7*s12^2 - 13*q3*q7^2*s12^2 + 10*q2*q7*q8*s12^2 + 
    24*q1*q10*s23 - 6*q1*q5*s23 + 10*q1*q2*s34 - 9*q1*q5*s34 + 13*q2*q7*s34 - 
    9*q5*q7*s34 + 3*q7^2*s34 - 10*q1*q8*s34 + 12*q2*q9*s34 + 
    9*q10*q2*q5*s34^2 - 9*q10*q5*q7*s34^2 + 3*q10*q7^2*s34^2 - 
    39*q1*q10*s45 + 20*q1*q2*s45 - 12*q10*q2*s45 - 30*q2*q3*s45 + 
    15*q1*q5*s45 - 18*q10*q5*s45 + 10*q3*q7*s45 + 3*q7^2*s45 - 20*q1*q8*s45 - 
    10*q2*q8*s45 + 20*q3*q8*s45 - 12*q2*q9*s45 + 32*q3*q7^2*s12*s45 + 
    3*q5*q7^2*s12*s45 + 19*q3*q7^3*s12^2*s45 - 6*q1*q10*q5*s23*s45 + 
    9*q1*q2*q5*s34*s45 - 9*q10*q2*q5*s34*s45 - 9*q10*q5*q7*s34*s45 + 
    6*q10*q7^2*s34*s45 + 3*q5*q7^2*s34*s45 - 12*q2*q9^2*s34*s45 + 
    3*q10*q5*q7^2*s34^2*s45 + 12*q1*q10*q2*s45^2 + 10*q1*q2*q3*s45^2 + 
    15*q1*q10*q5*s45^2 - 9*q1*q2*q5*s45^2 + 9*q10*q2*q5*s45^2 + 
    3*q10*q7^2*s45^2 + 3*q5*q7^2*s45^2 - 10*q1*q3*q8*s45^2 + 
    6*q10*q5*q7^2*s34*s45^2 - 9*q1*q10*q2*q5*s45^3 + 3*q10*q5*q7^2*s45^3 + 
    30*q1*q10*s51 - 84*q1*q2*s51 - 3*q10*q2*s51 + 126*q2*q3*s51 + 
    52*q1*q7*s51 - 159*q2*q7*s51 - 94*q3*q7*s51 + 74*q7^2*s51 + 
    32*q1*q8*s51 + 22*q2*q8*s51 - 32*q3*q8*s51 - 24*q1*q9*s51 - 
    24*q10*q9*s51 - 18*q2*q9*s51 - 24*q9^2*s51 + 126*q2*q3*q7*s12*s51 - 
    61*q2*q7^2*s12*s51 - 96*q3*q7^2*s12*s51 + 38*q7^3*s12*s51 + 
    32*q2*q7*q8*s12*s51 + 32*q2*q3*q7^2*s12^2*s51 - 19*q3*q7^3*s12^2*s51 - 
    36*q1*q10*q9*s23*s51 + 42*q1*q2*q7*s34*s51 + 29*q2*q7^2*s34*s51 - 
    12*q2*q9^2*s34*s51 + 3*q1*q10*q2*s45*s51 - 42*q1*q2*q3*s45*s51 + 
    10*q1*q3*q7*s45*s51 + 64*q3*q7^2*s45*s51 + 32*q1*q3*q8*s45*s51 + 
    12*q2*q9^2*s45*s51 + 57*q3*q7^3*s12*s45*s51 + 112*q1*q2*q3*s51^2 - 
    186*q1*q2*q7*s51^2 - 74*q1*q3*q7*s51^2 + 298*q2*q3*q7*s51^2 + 
    83*q1*q7^2*s51^2 - 201*q2*q7^2*s51^2 - 153*q3*q7^2*s51^2 + 
    76*q7^3*s51^2 - 38*q1*q3*q8*s51^2 + 38*q2*q7*q8*s51^2 - 
    30*q1*q10*q9*s51^2 + 12*q2*q9^2*s51^2 + 153*q2*q3*q7^2*s12*s51^2 - 
    38*q2*q7^3*s12*s51^2 - 57*q3*q7^3*s12*s51^2 + 19*q2*q3*q7^3*s12^2*s51^2 + 
    12*q1*q10*q9^2*s23*s51^2 + 51*q1*q2*q7^2*s34*s51^2 + 
    19*q2*q7^3*s34*s51^2 + 32*q1*q3*q7^2*s45*s51^2 + 57*q3*q7^3*s45*s51^2 + 
    182*q1*q2*q3*q7*s51^3 - 140*q1*q2*q7^2*s51^3 - 70*q1*q3*q7^2*s51^3 + 
    210*q2*q3*q7^2*s51^3 + 38*q1*q7^3*s51^3 - 76*q2*q7^3*s51^3 - 
    57*q3*q7^3*s51^3 + 57*q2*q3*q7^3*s12*s51^3 + 19*q1*q2*q7^3*s34*s51^3 + 
    19*q1*q3*q7^3*s45*s51^3 + 89*q1*q2*q3*q7^2*s51^4 - 38*q1*q2*q7^3*s51^4 - 
    19*q1*q3*q7^3*s51^4 + 57*q2*q3*q7^3*s51^4 + 19*q1*q2*q3*q7^3*s51^5]*
  (F[1, 1, 2]^2/9 - (2*F[1, 1, 2]*F[1, 1, 4])/9 - 
   (2*F[1, 1, 2]*F[1, 1, 5])/9 + (2*F[1, 1, 4]*F[1, 1, 5])/9 + 
   F[1, 1, 5]^2/9 + (2*F[1, 1, 2]*F[1, 1, 7])/9 - 
   (2*F[1, 1, 5]*F[1, 1, 7])/9 + (2*F[2, 1, 3])/9 + (2*F[2, 1, 7])/9 + 
   tci[1, 1]^2/27 - (2*F[1, 1, 5]*tci[1, 2])/9 + 
   (2*F[1, 2, 6]*tci[1, 2])/9) + 
 r[6*q1 - 28*q10 - 64*q2 + 3*q3 + 57*q5 + 24*q7 + 18*q8 - 108*q9 + 
    27*q2*q3*s12 + 25*q2*q5*s12 - 44*q5^2*s12 - 18*q2*q7*s12 - 27*q3*q7*s12 + 
    12*q5*q7*s12 + 12*q2*q8*s12 - 12*q8^2*s12 + 3*q3*q5^2*s12^2 + 
    9*q2*q3*q7*s12^2 - 9*q3*q5*q7*s12^2 + 32*q1*q10*s23 + 6*q1*q5*s23 + 
    51*q10*q5*s23 - 57*q5^2*s23 - 76*q1*q9*s23 - 32*q10*q9*s23 + 
    38*q5*q9*s23 + 19*q5^3*s12*s23 + 38*q1*q10*q5*s23^2 - 19*q1*q5^2*s23^2 + 
    19*q5^3*s23^2 - 38*q1*q10*q9*s23^2 + 9*q1*q2*s34 + 3*q1*q5*s34 + 
    10*q10*q5*s34 + 4*q2*q5*s34 + 9*q5^2*s34 + 9*q2*q7*s34 - 6*q1*q8*s34 + 
    24*q8^2*s34 - 10*q10*q9*s34 - 32*q2*q9*s34 + 32*q5*q9*s34 + 
    6*q1*q5^2*s23*s34 - 19*q5^3*s23*s34 - 19*q1*q5^3*s23^2*s34 - 
    3*q10*q2*q5*s34^2 - 12*q1*q8^2*s34^2 + 10*q2*q5*q9*s34^2 + 
    47*q1*q10*s45 + 18*q1*q2*s45 + 38*q10*q2*s45 - 36*q2*q3*s45 - 
    9*q1*q5*s45 - 48*q10*q5*s45 - 41*q2*q5*s45 + 38*q5^2*s45 + 9*q3*q7*s45 - 
    24*q1*q8*s45 - 6*q2*q8*s45 + 24*q3*q8*s45 + 24*q8^2*s45 + 38*q1*q9*s45 + 
    76*q2*q9*s45 - 76*q5*q9*s45 + 9*q3*q5*q7*s12*s45 + 
    3*q3*q5^2*q7*s12^2*s45 - 89*q1*q10*q5*s23*s45 + 32*q1*q5^2*s23*s45 - 
    32*q10*q5^2*s23*s45 - 19*q1*q10*q5^2*s23^2*s45 + 19*q1*q5^3*s23^2*s45 - 
    3*q1*q2*q5*s34*s45 + 3*q10*q2*q5*s34*s45 - 12*q1*q5^2*s34*s45 - 
    7*q10*q5^2*s34*s45 - 3*q2*q5^2*s34*s45 + 38*q5^3*s34*s45 - 
    24*q1*q8^2*s34*s45 - 32*q2*q5*q9*s34*s45 + 57*q1*q5^3*s23*s34*s45 + 
    6*q10*q2*q5^2*s34^2*s45 - 38*q1*q10*q2*s45^2 + 18*q1*q2*q3*s45^2 + 
    67*q1*q10*q5*s45^2 + 3*q1*q2*q5*s45^2 + 16*q10*q2*q5*s45^2 - 
    7*q1*q5^2*s45^2 + 7*q10*q5^2*s45^2 - 18*q1*q3*q8*s45^2 - 
    12*q1*q8^2*s45^2 + 38*q2*q5*q9*s45^2 + 32*q1*q10*q5^2*s23*s45^2 - 
    57*q1*q5^3*s23*s45^2 + 57*q10*q5^3*s23*s45^2 + 
    19*q1*q10*q5^3*s23^2*s45^2 + 6*q1*q2*q5^2*s34*s45^2 - 
    6*q10*q2*q5^2*s34*s45^2 - 57*q1*q5^3*s34*s45^2 + 57*q10*q5^3*s34*s45^2 + 
    19*q10*q2*q5^3*s34^2*s45^2 - 16*q1*q10*q2*q5*s45^3 - 
    7*q1*q10*q5^2*s45^3 - 6*q1*q2*q5^2*s45^3 + 6*q10*q2*q5^2*s45^3 + 
    57*q1*q5^3*s45^3 - 57*q10*q5^3*s45^3 - 57*q1*q10*q5^3*s23*s45^3 + 
    19*q1*q2*q5^3*s34*s45^3 - 19*q10*q2*q5^3*s34*s45^3 - 
    6*q1*q10*q2*q5^2*s45^4 + 57*q1*q10*q5^3*s45^4 - 19*q1*q2*q5^3*s45^4 + 
    19*q10*q2*q5^3*s45^4 - 19*q1*q10*q2*q5^3*s45^5 + 10*q1*q10*s51 - 
    18*q1*q2*s51 + 19*q10*q2*s51 + 30*q2*q3*s51 + 12*q1*q7*s51 - 
    36*q2*q7*s51 - 27*q3*q7*s51 + 12*q1*q8*s51 - 6*q2*q8*s51 + 6*q1*q9*s51 - 
    10*q10*q9*s51 + 38*q2*q9*s51 + 27*q2*q3*q7*s12*s51 + 12*q2*q8^2*s12*s51 - 
    32*q1*q10*q9*s23*s51 + 9*q1*q2*q7*s34*s51 + 12*q1*q8^2*s34*s51 - 
    19*q1*q10*q2*s45*s51 - 12*q1*q2*q3*s45*s51 + 3*q1*q3*q7*s45*s51 + 
    12*q1*q3*q8*s45*s51 + 24*q1*q8^2*s45*s51 + 12*q1*q3*q8^2*s45^2*s51 + 
    9*q1*q2*q3*s51^2 - 18*q1*q2*q7*s51^2 - 9*q1*q3*q7*s51^2 + 
    27*q2*q3*q7*s51^2 - 10*q1*q10*q9*s51^2 + 9*q1*q2*q3*q7*s51^3]*
  (F[1, 1, 2]^2/9 - (2*F[1, 1, 2]*F[1, 1, 4])/9 - 
   (2*F[1, 1, 2]*F[1, 1, 9])/9 + (2*F[1, 1, 4]*F[1, 1, 9])/9 + 
   F[1, 1, 9]^2/9 + (2*F[1, 1, 2]*F[1, 1, 10])/9 - 
   (2*F[1, 1, 9]*F[1, 1, 10])/9 + (2*F[2, 1, 3])/9 + (2*F[2, 1, 15])/9 + 
   tci[1, 1]^2/27 - (2*F[1, 1, 9]*tci[1, 2])/9 + 
   (2*F[1, 2, 6]*tci[1, 2])/9) + 
 r[4*q1 - q10 - 2*q14 - 2*q15 + 4*q2 - 2*q3 - 2*q5 - q7 + 2*q15*q2*s12 + 
    q3^2*s12 + q15*q5*s12 + q5^2*s12 - 3*q5*q7*s12 + 2*q7^2*s12 - 
    q15*q3*q5*s12^2 + q3*q5*q7*s12^2 - q3*q7^2*s12^2 + 2*q1*q10*s23 + 
    2*q1*q14*s23 - 3*q10*q3*s23 + q14*q3*s23 + q3^2*s23 + q5^2*s23 - 
    q1*q10*q5*s23^2 + q10*q3*q5*s23^2 - q14*q3*q5*s23^2 + q1*q5*s34 + 
    q15*q5*s34 - q5^2*s34 - q1*q5^2*s23*s34 + q10*q15*q5*s34^2 - 
    q10*q2*q5*s34^2 - 4*q1*q10*s45 + 4*q10^2*s45 - 4*q1*q2*s45 + q3^2*s45 - 
    q1*q5*s45 + 2*q10*q5*s45 + q5^2*s45 + q3*q7*s45 + q15*q3*q5*s12*s45 + 
    q15*q5^2*s12*s45 + q3^2*q7*s12*s45 - q3*q5*q7*s12*s45 + 
    3*q3*q7^2*s12*s45 + q15*q3*q5^2*s12^2*s45 - q3*q5^2*q7*s12^2*s45 + 
    q3*q5*q7^2*s12^2*s45 + 2*q1*q10^2*s23*s45 + q14*q3^2*s23*s45 + 
    3*q1*q10*q5*s23*s45 - q10*q3*q5*s23*s45 + q14*q3*q5*s23*s45 + 
    q1*q5^2*s23*s45 - q1*q10^2*q5*s23^2*s45 + q10^2*q3*q5*s23^2*s45 - 
    q10*q3^2*q5*s23^2*s45 + q14*q3^2*q5*s23^2*s45 + 2*q10^2*q2*s34*s45 + 
    q10*q15*q5*s34*s45 - q1*q2*q5*s34*s45 + q10*q2*q5*s34*s45 + 
    2*q1*q5^2*s34*s45 + q15*q5^2*s34*s45 + q10*q15*q5^2*s34^2*s45 - 
    q10*q2*q5^2*s34^2*s45 - 4*q1*q10^2*s45^2 + 2*q1*q10*q2*s45^2 - 
    2*q10^2*q2*s45^2 + q14*q3^2*s45^2 - 4*q1*q10*q5*s45^2 + 
    3*q10^2*q5*s45^2 + q1*q2*q5*s45^2 - q10*q2*q5*s45^2 - 2*q1*q5^2*s45^2 + 
    3*q10*q5^2*s45^2 + q15*q5^2*s45^2 + q3^2*q7*s45^2 + 
    3*q1*q10^2*q5*s23*s45^2 + q1*q10*q5^2*s23*s45^2 + q10^2*q2*q5*s34*s45^2 + 
    2*q10*q15*q5^2*s34*s45^2 - q1*q2*q5^2*s34*s45^2 + q10*q2*q5^2*s34*s45^2 + 
    2*q1*q10^2*q2*s45^3 - 3*q1*q10^2*q5*s45^3 + 2*q1*q10*q2*q5*s45^3 - 
    q10^2*q2*q5*s45^3 - 2*q1*q10*q5^2*s45^3 + q10*q15*q5^2*s45^3 + 
    q1*q2*q5^2*s45^3 - q10*q2*q5^2*s45^3 + q14*q3^2*q7*s45^3 + 
    q1*q10^2*q2*q5*s45^4 + q1*q10*q2*q5^2*s45^4 - q1*q10*s51 + q10^2*s51 - 
    2*q1*q2*s51 + q14*q3*s51 + 3*q2*q3*s51 - q3^2*s51 + 2*q1*q7*s51 - 
    4*q2*q7*s51 - 2*q3*q7*s51 + 4*q7^2*s51 + 3*q2*q3*q7*s12*s51 - 
    q3^2*q7*s12*s51 - 2*q2*q7^2*s12*s51 - 3*q3*q7^2*s12*s51 + 
    q2*q3*q7^2*s12^2*s51 + q10^2*q2*s34*s51 + q1*q2*q7*s34*s51 + 
    q2*q7^2*s34*s51 - q1*q10^2*s45*s51 + q1*q10*q2*s45*s51 - 
    q10^2*q2*s45*s51 - q1*q2*q3*s45*s51 + q14*q3^2*s45*s51 + 
    q1*q3*q7*s45*s51 + q14*q3*q7*s45*s51 + 2*q3^2*q7*s45*s51 + 
    3*q3*q7^2*s45*s51 + q1*q10^2*q2*s45^2*s51 + 2*q14*q3^2*q7*s45^2*s51 + 
    q1*q2*q3*s51^2 + 2*q2*q3^2*s51^2 - 4*q1*q2*q7*s51^2 - 2*q1*q3*q7*s51^2 + 
    q14*q3*q7*s51^2 + 5*q2*q3*q7*s51^2 - 2*q3^2*q7*s51^2 + 2*q1*q7^2*s51^2 - 
    4*q2*q7^2*s51^2 - 3*q3*q7^2*s51^2 + q2*q3^2*q7*s12*s51^2 + 
    3*q2*q3*q7^2*s12*s51^2 + q1*q2*q7^2*s34*s51^2 - q1*q2*q3^2*s45*s51^2 + 
    q14*q3^2*q7*s45*s51^2 + q1*q3*q7^2*s45*s51^2 + q1*q2*q3^2*s51^3 + 
    2*q1*q2*q3*q7*s51^3 - q1*q3^2*q7*s51^3 + 2*q2*q3^2*q7*s51^3 - 
    2*q1*q2*q7^2*s51^3 - q1*q3*q7^2*s51^3 + 3*q2*q3*q7^2*s51^3 + 
    q1*q2*q3^2*q7*s51^4 + q1*q2*q3*q7^2*s51^4]*((F[1, 1, 1]*F[1, 1, 2])/3 + 
   (5*F[1, 1, 2]^2)/3 - (F[1, 1, 1]*F[1, 1, 4])/3 - 
   (5*F[1, 1, 2]*F[1, 1, 4])/3 + (4*F[2, 1, 3])/3 - (5*tci[1, 1]^2)/9 + 
   (F[1, 1, 1]*tci[1, 2])/3 + (F[1, 1, 4]*tci[1, 2])/3 + 
   (4*F[1, 2, 6]*tci[1, 2])/3) + 
 r[-64*q1 + 48*q10 - 20*q2 + 53*q3 + 6*q5 + 34*q7 - 30*q8 + 30*q2*q3*s12 - 
    12*q3*q4*s12 - 8*q3*q7*s12 - 20*q2*q8*s12 + 10*q3*q8*s12 + 
    10*q2*q3*q7*s12^2 - 10*q2*q7*q8*s12^2 - 38*q1^2*s23 + 9*q1*q10*s23 + 
    25*q1*q3*s23 + 9*q10*q3*s23 - 12*q3*q4*s23 - 12*q4^2*s23 + 3*q1*q5*s23 + 
    9*q3*q5*s23 + 12*q3*q4^2*s12*s23 - 3*q1^2*q5*s23^2 - 9*q1*q10*q5*s23^2 + 
    9*q10*q3*q5*s23^2 + 32*q1^2*s34 + 10*q1*q2*s34 + 30*q10*q7*s34 + 
    10*q1*q8*s34 + 19*q1^3*s23*s34 + 70*q1^2*s45 + 52*q1*q2*s45 - 
    32*q1*q3*s45 + 30*q10*q3*s45 - 30*q2*q3*s45 - 3*q1*q5*s45 + 
    18*q10*q5*s45 + 9*q3*q5*s45 + 69*q10*q7*s45 + 40*q3*q7*s45 + 
    6*q5*q7*s45 + 20*q1*q8*s45 + 10*q2*q8*s45 - 20*q3*q8*s45 + 
    6*q1^2*q10*s23*s45 + 6*q1^2*q5*s23*s45 + 9*q1*q10*q5*s23*s45 + 
    9*q10*q3*q5*s23*s45 - 3*q1^2*q10*q5*s23^2*s45 - 38*q1^3*s34*s45 - 
    32*q1^2*q2*s34*s45 + 6*q10*q5*q7*s34*s45 - 6*q1^2*q10*s45^2 - 
    32*q1^2*q2*s45^2 + 10*q1*q2*q3*s45^2 - 3*q1^2*q5*s45^2 + 
    9*q10*q3*q5*s45^2 + 39*q10*q3*q7*s45^2 + 15*q10*q5*q7*s45^2 + 
    9*q3*q5*q7*s45^2 + 10*q1*q3*q8*s45^2 + 6*q1^2*q10*q5*s23*s45^2 + 
    19*q1^3*q2*s34*s45^2 - 3*q1^2*q10*q5*s45^3 + 9*q10*q3*q5*q7*s45^3 - 
    38*q1^2*s51 - 116*q1*q2*s51 + 19*q1*q3*s51 + 18*q10*q3*s51 + 
    126*q2*q3*s51 + 24*q10*q4*s51 + 6*q3*q4*s51 - 12*q4^2*s51 + 
    52*q1*q7*s51 + 84*q10*q7*s51 - 30*q2*q7*s51 - 64*q3*q7*s51 + 
    24*q4*q7*s51 - 32*q1*q8*s51 - 22*q2*q8*s51 + 32*q3*q8*s51 - 
    12*q3*q4^2*s12*s51 + 62*q2*q3*q7*s12*s51 - 32*q2*q7*q8*s12*s51 + 
    19*q1^3*s34*s51 + 32*q1^2*q2*s34*s51 + 10*q1*q2*q7*s34*s51 + 
    36*q10*q4*q7*s34*s51 + 38*q1^3*s45*s51 - 3*q1^2*q10*s45*s51 + 
    121*q1^2*q2*s45*s51 - 3*q1^2*q3*s45*s51 - 106*q1*q2*q3*s45*s51 + 
    42*q1*q3*q7*s45*s51 + 48*q10*q3*q7*s45*s51 - 32*q1*q3*q8*s45*s51 - 
    19*q1^3*q2*s34*s45*s51 - 38*q1^3*q2*s45^2*s51 + 32*q1^2*q2*q3*s45^2*s51 - 
    121*q1^2*q2*s51^2 + 182*q1*q2*q3*s51^2 + 83*q1^2*q7*s51^2 - 
    116*q1*q2*q7*s51^2 - 144*q1*q3*q7*s51^2 + 18*q10*q3*q7*s51^2 + 
    164*q2*q3*q7*s51^2 + 30*q10*q4*q7*s51^2 + 38*q1*q3*q8*s51^2 - 
    38*q2*q7*q8*s51^2 + 19*q1^3*q2*s34*s51^2 + 32*q1^2*q2*q7*s34*s51^2 + 
    12*q10*q4^2*q7*s34*s51^2 + 38*q1^3*q2*s45*s51^2 - 
    89*q1^2*q2*q3*s45*s51^2 + 51*q1^2*q3*q7*s45*s51^2 + 
    19*q1^3*q2*q3*s45^2*s51^2 - 38*q1^3*q2*s51^3 + 89*q1^2*q2*q3*s51^3 + 
    38*q1^3*q7*s51^3 - 121*q1^2*q2*q7*s51^3 - 89*q1^2*q3*q7*s51^3 + 
    182*q1*q2*q3*q7*s51^3 + 19*q1^3*q2*q7*s34*s51^3 - 
    19*q1^3*q2*q3*s45*s51^3 + 19*q1^3*q3*q7*s45*s51^3 + 19*q1^3*q2*q3*s51^4 - 
    38*q1^3*q2*q7*s51^4 - 19*q1^3*q3*q7*s51^4 + 89*q1^2*q2*q3*q7*s51^4 + 
    19*q1^3*q2*q3*q7*s51^5]*(F[1, 1, 3]^2/9 - (2*F[1, 1, 3]*F[1, 1, 5])/9 + 
   F[1, 1, 9]^2/9 + (2*F[1, 1, 5]*F[1, 1, 10])/9 - 
   (2*F[1, 1, 9]*F[1, 1, 10])/9 + (2*F[2, 1, 5])/9 + (2*F[2, 1, 15])/9 + 
   tci[1, 1]^2/9 + (2*F[1, 1, 5]*tci[1, 2])/9 - (2*F[1, 2, 7]*tci[1, 2])/9) + 
 r[-6*q1 + 42*q10 - 58*q2 + 6*q3 + 53*q5 + 42*q7 - 52*q9 - 44*q2^2*s12 - 
    12*q2*q3*s12 - 12*q4^2*s12 + 25*q2*q5*s12 + 9*q3*q5*s12 - 12*q4*q5*s12 + 
    15*q2*q7*s12 + 15*q3*q7*s12 + 9*q5*q7*s12 - 12*q2*q3*q7*s12^2 + 
    9*q3*q5*q7*s12^2 + 32*q1*q10*s23 - 32*q1*q5*s23 + 54*q10*q5*s23 - 
    12*q4*q5*s23 - 20*q1*q9*s23 - 32*q10*q9*s23 + 10*q5*q9*s23 + 
    12*q4^2*q5*s12*s23 + 10*q1*q10*q5*s23^2 - 10*q1*q10*q9*s23^2 - 
    64*q10*q2*s34 - 35*q2^2*s34 + 24*q10*q4*s34 - 12*q4^2*s34 - 
    38*q1*q5*s34 + 100*q10*q5*s34 + 19*q2*q5*s34 + 6*q4*q5*s34 + 
    84*q10*q7*s34 - 3*q2*q7*s34 + 24*q4*q7*s34 + 18*q5*q7*s34 - 
    38*q10*q9*s34 - 32*q2*q9*s34 + 32*q5*q9*s34 - 12*q4^2*q5*s23*s34 - 
    38*q10*q2^2*s34^2 + 38*q10*q2*q5*s34^2 + 30*q10*q4*q7*s34^2 + 
    18*q10*q5*q7*s34^2 + 38*q2*q5*q9*s34^2 - 8*q1*q10*s45 - 64*q1*q2*s45 + 
    116*q10*q2*s45 + 76*q2^2*s45 + 6*q10*q3*s45 + 134*q1*q5*s45 - 
    124*q10*q5*s45 - 32*q2*q5*s45 + 9*q3*q5*s45 + 69*q10*q7*s45 + 
    15*q3*q7*s45 + 30*q5*q7*s45 + 10*q1*q9*s45 + 20*q2*q9*s45 - 
    20*q5*q9*s45 + 9*q3*q5*q7*s12*s45 - 62*q1*q10*q5*s23*s45 + 
    121*q10*q2^2*s34*s45 + 38*q2^3*s34*s45 + 76*q1*q2*q5*s34*s45 - 
    140*q10*q2*q5*s34*s45 - 3*q2^2*q5*s34*s45 + 48*q10*q5*q7*s34*s45 - 
    32*q2*q5*q9*s34*s45 + 38*q10*q2^3*s34^2*s45 - 38*q10*q2^2*q5*s34^2*s45 - 
    116*q1*q10*q2*s45^2 + 89*q1*q2^2*s45^2 - 121*q10*q2^2*s45^2 + 
    164*q1*q10*q5*s45^2 - 172*q1*q2*q5*s45^2 + 182*q10*q2*q5*s45^2 + 
    9*q10*q3*q5*s45^2 + 15*q10*q3*q7*s45^2 + 39*q10*q5*q7*s45^2 + 
    9*q3*q5*q7*s45^2 + 10*q2*q5*q9*s45^2 - 38*q10*q2^3*s34*s45^2 - 
    57*q1*q2^2*q5*s34*s45^2 + 89*q10*q2^2*q5*s34*s45^2 + 
    19*q10*q2^3*q5*s34^2*s45^2 + 121*q1*q10*q2^2*s45^3 - 38*q1*q2^3*s45^3 + 
    38*q10*q2^3*s45^3 - 182*q1*q10*q2*q5*s45^3 + 89*q1*q2^2*q5*s45^3 - 
    89*q10*q2^2*q5*s45^3 + 9*q10*q3*q5*q7*s45^3 + 19*q1*q2^3*q5*s34*s45^3 - 
    19*q10*q2^3*q5*s34*s45^3 - 38*q1*q10*q2^3*s45^4 + 
    89*q1*q10*q2^2*q5*s45^4 - 19*q1*q2^3*q5*s45^4 + 19*q10*q2^3*q5*s45^4 - 
    19*q1*q10*q2^3*q5*s45^5 + 38*q1*q10*s51 + 10*q10*q2*s51 + 26*q2^2*s51 - 
    6*q2*q3*s51 + 30*q10*q7*s51 + 12*q2*q7*s51 + 6*q3*q7*s51 - 22*q1*q9*s51 - 
    38*q10*q9*s51 + 10*q2*q9*s51 + 19*q2^3*s12*s51 + 6*q2^2*q3*s12*s51 - 
    6*q2^2*q7*s12*s51 - 21*q2*q3*q7*s12*s51 + 3*q2^2*q3*q7*s12^2*s51 - 
    32*q1*q10*q9*s23*s51 + 32*q10*q2^2*s34*s51 + 19*q2^3*s34*s51 + 
    3*q2^2*q7*s34*s51 + 36*q10*q4*q7*s34*s51 + 19*q10*q2^3*s34^2*s51 + 
    12*q10*q4^2*q7*s34^2*s51 - 10*q1*q10*q2*s45*s51 - 32*q10*q2^2*s45*s51 - 
    38*q2^3*s45*s51 - 3*q2^2*q3*s45*s51 + 6*q10*q3*q7*s45*s51 - 
    19*q10*q2^3*s34*s45*s51 + 32*q1*q10*q2^2*s45^2*s51 + 
    19*q10*q2^3*s45^2*s51 - 19*q1*q10*q2^3*s45^3*s51 + 3*q2^2*q3*s51^2 - 
    6*q2^2*q7*s51^2 - 9*q2*q3*q7*s51^2 - 38*q1*q10*q9*s51^2 + 
    6*q2^2*q3*q7*s12*s51^2 + 3*q2^2*q3*q7*s51^3]*
  (-F[1, 1, 3]^2/9 + F[1, 1, 5]^2/9 + (2*F[1, 1, 3]*F[1, 1, 7])/9 - 
   (2*F[1, 1, 5]*F[1, 1, 7])/9 - (2*F[2, 1, 5])/9 + (2*F[2, 1, 7])/9 - 
   tci[1, 1]^2/27 - (2*F[1, 1, 7]*tci[1, 2])/9 + 
   (2*F[1, 2, 7]*tci[1, 2])/9) + 
 r[-7*q1 + 10*q10 + 13*q2 + 12*q20 - 56*q3 - 187*q5 - 182*q7 - 36*q9 + 
    12*q4^2*s12 - 94*q3*q5*s12 - 16*q5^2*s12 - 100*q3*q7*s12 + 6*q4*q7*s12 - 
    70*q5*q7*s12 - 19*q7^2*s12 + 12*q3*q4^2*s12^2 - 18*q3*q4*q5*s12^2 - 
    56*q3*q5*q7*s12^2 + 3*q1^2*s23 + 56*q1*q10*s23 + 6*q10*q4*s23 + 
    12*q3*q4*s23 + 32*q1*q5*s23 - 228*q10*q5*s23 - 56*q3*q5*s23 - 
    12*q4*q5*s23 + 18*q5*q9*s23 + 24*q9^2*s23 + 24*q3*q4^2*s12*s23 - 
    24*q3*q4*q5*s12*s23 + 12*q4^2*q5*s12*s23 - 12*q3*q4^2*q5*s12^2*s23 + 
    19*q1^2*q5*s23^2 - 50*q1*q10*q5*s23^2 - 18*q10*q3*q5*s23^2 - 
    18*q3*q4*q5*s23^2 + 12*q4^2*q5*s23^2 + 16*q1*q5^2*s23^2 + 
    6*q1*q10*q9*s23^2 - 12*q3*q4^2*q5*s12*s23^2 + 6*q1^2*s34 + 6*q1*q2*s34 + 
    56*q10*q2*s34 + 19*q1*q5*s34 - 244*q10*q5*s34 - 206*q10*q7*s34 - 
    6*q4*q7*s34 - 66*q5*q7*s34 - 38*q7^2*s34 - 6*q10*q9*s34 - 36*q2*q9*s34 + 
    36*q5*q9*s34 + 36*q9^2*s34 + 38*q1^2*q5*s23*s34 + 19*q1^3*q5*s23^2*s34 - 
    18*q10*q2*q5*s34^2 - 6*q10*q4*q7*s34^2 - 66*q10*q5*q7*s34^2 - 
    38*q10*q7^2*s34^2 + 18*q2*q5*q9*s34^2 + 12*q2*q9^2*s34^2 + 92*q1^2*s45 - 
    267*q1*q10*s45 + 70*q1*q2*s45 - 132*q10*q2*s45 - 94*q10*q3*s45 - 
    127*q1*q5*s45 - 32*q10*q5*s45 - 113*q3*q5*s45 - 16*q5^2*s45 - 
    519*q10*q7*s45 - 296*q3*q7*s45 - 228*q5*q7*s45 - 231*q7^2*s45 + 
    6*q1*q9*s45 + 36*q2*q9*s45 - 36*q5*q9*s45 - 36*q9^2*s45 - 
    170*q3*q5*q7*s12*s45 - 16*q5^2*q7*s12*s45 - 146*q3*q7^2*s12*s45 - 
    38*q5*q7^2*s12*s45 - 38*q7^3*s12*s45 - 57*q3*q5*q7^2*s12^2*s45 + 
    38*q1^3*s23*s45 - 73*q1^2*q10*s23*s45 - 114*q1^2*q5*s23*s45 + 
    230*q1*q10*q5*s23*s45 - 56*q10*q3*q5*s23*s45 - 32*q1*q5^2*s23*s45 + 
    16*q10*q5^2*s23*s45 - 19*q1^3*q5*s23^2*s45 + 38*q1^2*q10*q5*s23^2*s45 + 
    16*q1*q10*q5^2*s23^2*s45 - 6*q1^2*q2*s34*s45 - 76*q1^2*q5*s34*s45 - 
    19*q1*q2*q5*s34*s45 + 56*q10*q2*q5*s34*s45 - 16*q10*q5^2*s34*s45 - 
    294*q10*q5*q7*s34*s45 - 16*q5^2*q7*s34*s45 - 269*q10*q7^2*s34*s45 - 
    38*q5*q7^2*s34*s45 - 38*q7^3*s34*s45 - 24*q2*q5*q9*s34*s45 - 
    48*q2*q9^2*s34*s45 + 12*q5*q9^2*s34*s45 - 57*q1^3*q5*s23*s34*s45 - 
    16*q10*q5^2*q7*s34^2*s45 - 38*q10*q5*q7^2*s34^2*s45 - 
    38*q10*q7^3*s34^2*s45 + 12*q2*q5*q9^2*s34^2*s45 - 76*q1^3*s45^2 + 
    225*q1^2*q10*s45^2 - 95*q1^2*q2*s45^2 + 246*q1*q10*q2*s45^2 + 
    171*q1^2*q5*s45^2 - 369*q1*q10*q5*s45^2 + 95*q1*q2*q5*s45^2 - 
    113*q10*q2*q5*s45^2 - 113*q10*q3*q5*s45^2 + 16*q1*q5^2*s45^2 - 
    32*q10*q5^2*s45^2 - 321*q10*q3*q7*s45^2 - 417*q10*q5*q7*s45^2 - 
    189*q3*q5*q7*s45^2 - 16*q5^2*q7*s45^2 - 459*q10*q7^2*s45^2 - 
    228*q3*q7^2*s45^2 - 133*q5*q7^2*s45^2 - 95*q7^3*s45^2 + 
    18*q2*q5*q9*s45^2 + 12*q2*q9^2*s45^2 - 95*q3*q5*q7^2*s12*s45^2 - 
    57*q3*q7^3*s12*s45^2 - 19*q5*q7^3*s12*s45^2 - 19*q3*q5*q7^3*s12^2*s45^2 + 
    38*q1^3*q10*s23*s45^2 + 57*q1^3*q5*s23*s45^2 - 
    171*q1^2*q10*q5*s23*s45^2 - 32*q1*q10*q5^2*s23*s45^2 - 
    19*q1^3*q10*q5*s23^2*s45^2 + 57*q1^3*q5*s34*s45^2 + 
    38*q1^2*q2*q5*s34*s45^2 - 32*q10*q5^2*q7*s34*s45^2 - 
    171*q10*q5*q7^2*s34*s45^2 - 133*q10*q7^3*s34*s45^2 - 
    19*q5*q7^3*s34*s45^2 - 12*q2*q5*q9^2*s34*s45^2 - 
    19*q10*q5*q7^3*s34^2*s45^2 - 76*q1^3*q10*s45^3 + 38*q1^3*q2*s45^3 - 
    152*q1^2*q10*q2*s45^3 - 57*q1^3*q5*s45^3 + 228*q1^2*q10*q5*s45^3 - 
    76*q1^2*q2*q5*s45^3 + 189*q1*q10*q2*q5*s45^3 + 16*q1*q10*q5^2*s45^3 - 
    189*q10*q3*q5*q7*s45^3 - 16*q10*q5^2*q7*s45^3 - 228*q10*q3*q7^2*s45^3 - 
    228*q10*q5*q7^2*s45^3 - 95*q3*q5*q7^2*s45^3 - 152*q10*q7^3*s45^3 - 
    57*q3*q7^3*s45^3 - 38*q5*q7^3*s45^3 - 19*q3*q5*q7^3*s12*s45^3 + 
    57*q1^3*q10*q5*s23*s45^3 - 19*q1^3*q2*q5*s34*s45^3 - 
    57*q10*q5*q7^3*s34*s45^3 + 38*q1^3*q10*q2*s45^4 - 57*q1^3*q10*q5*s45^4 + 
    19*q1^3*q2*q5*s45^4 - 95*q1^2*q10*q2*q5*s45^4 - 95*q10*q3*q5*q7^2*s45^4 - 
    57*q10*q3*q7^3*s45^4 - 57*q10*q5*q7^3*s45^4 - 19*q3*q5*q7^3*s45^4 + 
    19*q1^3*q10*q2*q5*s45^5 - 19*q10*q3*q5*q7^3*s45^5 + 3*q1^2*s51 - 
    37*q1*q10*s51 - 3*q1*q2*s51 - 28*q10*q2*s51 + 9*q1*q3*s51 - 
    9*q10*q3*s51 - 6*q20*q3*s51 - 6*q10*q4*s51 + 6*q3*q4*s51 - 12*q4^2*s51 + 
    6*q1*q7*s51 - 155*q10*q7*s51 - 44*q3*q7*s51 - 48*q7^2*s51 - 
    12*q10*q8*s51 + 12*q20*q8*s51 + 6*q1*q9*s51 + 6*q10*q9*s51 + 
    12*q2*q9*s51 - 60*q9^2*s51 - 12*q3*q4^2*s12*s51 + 12*q1*q10*q9*s23*s51 - 
    12*q1*q9^2*s23*s51 - 12*q10*q9^2*s23*s51 - 12*q1*q10*q9^2*s23^2*s51 + 
    6*q1^2*q2*s34*s51 - 6*q1*q2*q20*s34*s51 - 12*q10*q4^2*s34*s51 + 
    9*q1*q2*q7*s34*s51 - 12*q10*q4*q7*s34*s51 - 12*q4^2*q7*s34*s51 - 
    98*q10*q7^2*s34*s51 - 19*q7^3*s34*s51 - 36*q2*q9^2*s34*s51 - 
    12*q10*q4^2*q7*s34^2*s51 - 19*q10*q7^3*s34^2*s51 + 35*q1^2*q10*s45*s51 + 
    6*q1^2*q2*s45*s51 + 66*q1*q10*q2*s45*s51 + 6*q1*q20*q3*s45*s51 + 
    3*q1*q3*q7*s45*s51 - 141*q10*q3*q7*s45*s51 - 269*q10*q7^2*s45*s51 - 
    121*q3*q7^2*s45*s51 - 76*q7^3*s45*s51 + 36*q2*q9^2*s45*s51 - 
    95*q10*q7^3*s34*s45*s51 - 19*q1^3*q10*s45^2*s51 - 
    57*q1^2*q10*q2*s45^2*s51 - 171*q10*q3*q7^2*s45^2*s51 - 
    133*q10*q7^3*s45^2*s51 - 57*q3*q7^3*s45^2*s51 + 
    19*q1^3*q10*q2*s45^3*s51 - 57*q10*q3*q7^3*s45^3*s51 - 6*q1^2*q2*s51^2 + 
    12*q1^2*q20*s51^2 - 3*q1^2*q7*s51^2 + 9*q1*q3*q7*s51^2 - 
    9*q10*q3*q7*s51^2 + 9*q1*q7^2*s51^2 - 38*q10*q7^2*s51^2 - 
    3*q2*q7^2*s51^2 + 24*q2*q9^2*s51^2 + 6*q1^2*q2*q20*s34*s51^2 + 
    3*q1*q2*q7^2*s34*s51^2 - 19*q10*q7^3*s34*s51^2 + 
    6*q1^2*q20*q3*s45*s51^2 - 3*q1^2*q3*q7*s45*s51^2 + 
    6*q1*q3*q7^2*s45*s51^2 - 38*q10*q3*q7^2*s45*s51^2 - 
    38*q10*q7^3*s45*s51^2 - 19*q10*q3*q7^3*s45^2*s51^2 - 
    6*q1^2*q2*q20*s51^3 - 3*q1*q2*q7^2*s51^3]*
  (F[1, 1, 5]^2/9 - (2*F[1, 1, 5]*F[1, 1, 7])/9 + F[1, 1, 7]^2/9 + 
   (2*F[2, 1, 7])/9 + (2*F[2, 1, 10])/9 - tci[1, 1]^2/27 - 
   (2*F[1, 1, 7]*tci[1, 2])/9 + (2*F[1, 2, 8]*tci[1, 2])/9) + 
 r[-13*q1 + 124*q10 - 12*q3 - 6*q5 - 6*q7 - 108*q9 + 12*q3*q4*s12 - 
    6*q3*q5*s12 + 3*q1^2*s23 + 140*q1*q10*s23 + 6*q10*q4*s23 + 12*q3*q4*s23 + 
    32*q1*q5*s23 - 100*q10*q5*s23 - 12*q3*q5*s23 - 12*q4*q5*s23 - 
    76*q1*q9*s23 - 32*q10*q9*s23 + 38*q5*q9*s23 + 24*q3*q4^2*s12*s23 - 
    12*q3*q4*q5*s12*s23 + 19*q1^2*q5*s23^2 - 38*q1*q10*q5*s23^2 - 
    18*q10*q3*q5*s23^2 - 18*q3*q4*q5*s23^2 + 12*q4^2*q5*s23^2 - 
    38*q1*q10*q9*s23^2 - 12*q3*q4^2*q5*s12*s23^2 + 32*q10*q2*s34 + 
    10*q1*q5*s34 - 54*q10*q5*s34 - 10*q10*q9*s34 - 32*q2*q9*s34 + 
    32*q5*q9*s34 + 32*q1^2*q5*s23*s34 + 19*q1^3*q5*s23^2*s34 - 
    10*q10*q2*q5*s34^2 + 10*q2*q5*q9*s34^2 + 86*q1^2*s45 - 321*q1*q10*s45 + 
    64*q1*q2*s45 - 140*q10*q2*s45 - 18*q10*q3*s45 - 106*q1*q5*s45 + 
    170*q10*q5*s45 - 9*q3*q5*s45 - 18*q10*q7*s45 - 18*q3*q7*s45 + 
    38*q1*q9*s45 + 76*q2*q9*s45 - 76*q5*q9*s45 - 6*q3*q5*q7*s12*s45 + 
    38*q1^3*s23*s45 - 73*q1^2*q10*s23*s45 - 108*q1^2*q5*s23*s45 + 
    216*q1*q10*q5*s23*s45 - 12*q10*q3*q5*s23*s45 - 19*q1^3*q5*s23^2*s45 + 
    38*q1^2*q10*q5*s23^2*s45 - 64*q1^2*q5*s34*s45 - 10*q1*q2*q5*s34*s45 + 
    42*q10*q2*q5*s34*s45 - 32*q2*q5*q9*s34*s45 - 57*q1^3*q5*s23*s34*s45 - 
    76*q1^3*s45^2 + 219*q1^2*q10*s45^2 - 89*q1^2*q2*s45^2 + 
    248*q1*q10*q2*s45^2 + 159*q1^2*q5*s45^2 - 360*q1*q10*q5*s45^2 + 
    74*q1*q2*q5*s45^2 - 112*q10*q2*q5*s45^2 - 9*q10*q3*q5*s45^2 - 
    27*q10*q3*q7*s45^2 - 9*q10*q5*q7*s45^2 - 9*q3*q5*q7*s45^2 + 
    38*q2*q5*q9*s45^2 + 38*q1^3*q10*s23*s45^2 + 57*q1^3*q5*s23*s45^2 - 
    165*q1^2*q10*q5*s23*s45^2 - 19*q1^3*q10*q5*s23^2*s45^2 + 
    57*q1^3*q5*s34*s45^2 + 32*q1^2*q2*q5*s34*s45^2 - 76*q1^3*q10*s45^3 + 
    38*q1^3*q2*s45^3 - 146*q1^2*q10*q2*s45^3 - 57*q1^3*q5*s45^3 + 
    216*q1^2*q10*q5*s45^3 - 70*q1^2*q2*q5*s45^3 + 182*q1*q10*q2*q5*s45^3 - 
    9*q10*q3*q5*q7*s45^3 + 57*q1^3*q10*q5*s23*s45^3 - 
    19*q1^3*q2*q5*s34*s45^3 + 38*q1^3*q10*q2*s45^4 - 57*q1^3*q10*q5*s45^4 + 
    19*q1^3*q2*q5*s45^4 - 89*q1^2*q10*q2*q5*s45^4 + 19*q1^3*q10*q2*q5*s45^5 + 
    3*q1^2*s51 - 47*q1*q10*s51 - 38*q10*q2*s51 + 9*q1*q3*s51 - 9*q10*q3*s51 - 
    6*q10*q4*s51 + 6*q3*q4*s51 - 12*q4^2*s51 - 3*q1*q7*s51 - 9*q10*q7*s51 + 
    6*q1*q9*s51 - 10*q10*q9*s51 + 38*q2*q9*s51 - 12*q3*q4^2*s12*s51 - 
    32*q1*q10*q9*s23*s51 - 12*q10*q4^2*s34*s51 + 35*q1^2*q10*s45*s51 + 
    76*q1*q10*q2*s45*s51 + 9*q1*q3*q7*s45*s51 - 27*q10*q3*q7*s45*s51 - 
    19*q1^3*q10*s45^2*s51 - 57*q1^2*q10*q2*s45^2*s51 + 
    19*q1^3*q10*q2*s45^3*s51 + 3*q1^2*q7*s51^2 + 9*q1*q3*q7*s51^2 - 
    9*q10*q3*q7*s51^2 - 10*q1*q10*q9*s51^2 + 3*q1^2*q3*q7*s45*s51^2]*
  (-F[1, 1, 5]^2/9 + (2*F[1, 1, 5]*F[1, 1, 7])/9 - F[1, 1, 8]^2/9 - 
   (2*F[1, 1, 7]*F[1, 1, 9])/9 + (2*F[1, 1, 8]*F[1, 1, 9])/9 - 
   (2*F[2, 1, 7])/9 - (2*F[2, 1, 12])/9 - tci[1, 1]^2/9 - 
   (2*F[1, 1, 9]*tci[1, 2])/9 + (2*F[1, 2, 9]*tci[1, 2])/9) + 
 r[6*q10 - 171*q2 + 6*q3 + 12*q5 + 54*q7 + 114*q8 - 38*q2^2*s12 + 
    76*q2*q3*s12 + 12*q3*q4*s12 + 12*q3*q5*s12 - 12*q4*q5*s12 - 
    73*q2*q7*s12 - 8*q3*q7*s12 - 6*q4*q7*s12 + 76*q2*q8*s12 - 38*q3*q8*s12 - 
    12*q3*q4^2*s12^2 + 18*q3*q4*q5*s12^2 + 19*q2*q3*q7*s12^2 + 
    18*q3*q5*q7*s12^2 + 38*q2*q7*q8*s12^2 + 6*q3*q5*s23 - 12*q4*q5*s23 + 
    12*q3*q4*q5*s12*s23 - 24*q4^2*q5*s12*s23 + 12*q3*q4^2*q5*s12^2*s23 + 
    38*q1*q2*s34 + 3*q10*q2*s34 + 13*q2^2*s34 + 12*q4^2*s34 - 9*q2*q5*s34 - 
    6*q4*q5*s34 + 9*q10*q7*s34 + 41*q2*q7*s34 + 6*q4*q7*s34 + 9*q5*q7*s34 - 
    38*q1*q8*s34 + 12*q4^2*q5*s23*s34 - 3*q10*q2^2*s34^2 - 
    9*q10*q2*q5*s34^2 + 9*q10*q5*q7*s34^2 + 76*q1*q2*s45 + 57*q2^2*s45 - 
    95*q2*q3*s45 + 18*q10*q5*s45 + 9*q3*q5*s45 + 18*q10*q7*s45 + 
    31*q3*q7*s45 + 18*q5*q7*s45 - 76*q1*q8*s45 - 38*q2*q8*s45 + 
    76*q3*q8*s45 + 12*q3*q5*q7*s12*s45 + 6*q10*q3*q5*s23*s45 - 
    38*q1*q2^2*s34*s45 - 19*q2^3*s34*s45 - 9*q10*q2*q5*s34*s45 + 
    27*q10*q5*q7*s34*s45 - 3*q10*q2^2*q5*s34^2*s45 - 19*q1*q2^2*s45^2 + 
    38*q1*q2*q3*s45^2 + 9*q10*q3*q5*s45^2 + 9*q10*q3*q7*s45^2 + 
    27*q10*q5*q7*s45^2 + 9*q3*q5*q7*s45^2 - 38*q1*q3*q8*s45^2 + 
    19*q1*q2^3*s34*s45^2 + 9*q10*q3*q5*q7*s45^3 - 70*q1*q2*s51 - 
    67*q2^2*s51 + 89*q2*q3*s51 + 38*q1*q7*s51 - 101*q2*q7*s51 - 
    45*q3*q7*s51 + 32*q1*q8*s51 - 6*q2*q8*s51 - 32*q3*q8*s51 - 
    38*q2^3*s12*s51 + 19*q2^2*q3*s12*s51 + 3*q2^2*q7*s12*s51 + 
    57*q2*q3*q7*s12*s51 + 32*q2*q7*q8*s12*s51 + 19*q1*q2^2*s34*s51 + 
    19*q2^3*s34*s51 + 19*q1*q2*q7*s34*s51 - 3*q2^2*q7*s34*s51 + 
    12*q4^2*q7*s34*s51 + 70*q1*q2^2*s45*s51 + 76*q2^3*s45*s51 - 
    51*q1*q2*q3*s45*s51 - 38*q2^2*q3*s45*s51 + 19*q1*q3*q7*s45*s51 + 
    32*q1*q3*q8*s45*s51 - 19*q1*q2^3*s34*s45*s51 - 38*q1*q2^3*s45^2*s51 + 
    19*q1*q2^2*q3*s45^2*s51 - 32*q1*q2^2*s51^2 - 76*q2^3*s51^2 + 
    29*q1*q2*q3*s51^2 + 45*q2^2*q3*s51^2 - 38*q1*q2*q7*s51^2 + 
    9*q2^2*q7*s51^2 - 19*q1*q3*q7*s51^2 + 54*q2*q3*q7*s51^2 - 
    10*q1*q3*q8*s51^2 + 10*q2*q7*q8*s51^2 + 57*q2^3*q3*s12*s51^2 - 
    38*q2^3*q7*s12*s51^2 - 6*q2^2*q3*q7*s12*s51^2 + 
    19*q2^3*q3*q7*s12^2*s51^2 + 19*q1*q2^3*s34*s51^2 + 19*q2^3*q7*s34*s51^2 + 
    38*q1*q2^3*s45*s51^2 - 32*q1*q2^2*q3*s45*s51^2 - 57*q2^3*q3*s45*s51^2 + 
    19*q1*q2^3*q3*s45^2*s51^2 - 38*q1*q2^3*s51^3 + 13*q1*q2^2*q3*s51^3 + 
    57*q2^3*q3*s51^3 + 6*q1*q2^2*q7*s51^3 - 76*q2^3*q7*s51^3 + 
    16*q1*q2*q3*q7*s51^3 - 12*q2^2*q3*q7*s51^3 + 57*q2^3*q3*q7*s12*s51^3 + 
    19*q1*q2^3*q7*s34*s51^3 - 19*q1*q2^3*q3*s45*s51^3 + 19*q1*q2^3*q3*s51^4 - 
    38*q1*q2^3*q7*s51^4 - 6*q1*q2^2*q3*q7*s51^4 + 57*q2^3*q3*q7*s51^4 + 
    19*q1*q2^3*q3*q7*s51^5]*(-F[1, 1, 8]^2/9 + F[1, 1, 9]^2/9 + 
   (2*F[1, 1, 8]*F[1, 1, 10])/9 - (2*F[1, 1, 9]*F[1, 1, 10])/9 - 
   (2*F[2, 1, 12])/9 + (2*F[2, 1, 15])/9 - tci[1, 1]^2/27 - 
   (2*F[1, 1, 10]*tci[1, 2])/9 + (2*F[1, 2, 9]*tci[1, 2])/9) + 
 r[-q1 + 6*q10 + 6*q2 + 6*q3 + 2*q4 - 3*q5 - q7 - 6*q8 - q2*q3*s12 - 
    q3*q5*s12 + 4*q2*q7*s12 + 3*q3*q7*s12 + q4*q7*s12 - q5*q7*s12 - 
    4*q2*q8*s12 + 2*q3*q8*s12 - q3*q4*q5*s12^2 - q3^2*q7*s12^2 - 
    q3*q5*q7*s12^2 - 2*q2*q7*q8*s12^2 + 2*q10*q3*s23 + q3^2*s23 + 
    2*q10*q4*s23 - 4*q10*q5*s23 - 2*q3*q5*s23 - 2*q3*q4*q5*s12*s23 - 
    2*q10*q3*q5*s23^2 - 2*q3*q4*q5*s23^2 - q1*q2*s34 + 2*q10*q4*s34 - 
    3*q10*q5*s34 + 3*q10*q7*s34 - 2*q2*q7*s34 + q4*q7*s34 - q5*q7*s34 + 
    2*q1*q8*s34 + q10*q4*q7*s34^2 - q10*q5*q7*s34^2 - 2*q1*q2*s45 + 
    2*q10*q3*s45 + 3*q2*q3*s45 + q3^2*s45 - 4*q10*q5*s45 - 2*q3*q5*s45 + 
    3*q10*q7*s45 - q3*q7*s45 - 2*q5*q7*s45 + 4*q1*q8*s45 + 2*q2*q8*s45 - 
    4*q3*q8*s45 + q3^2*q7*s12*s45 - q3*q5*q7*s12*s45 + q10*q3^2*s23*s45 - 
    2*q10*q3*q5*s23*s45 - 3*q10*q5*q7*s34*s45 - 2*q1*q2*q3*s45^2 + 
    q10*q3^2*s45^2 - 2*q10*q3*q5*s45^2 + q3^2*q7*s45^2 - 4*q10*q5*q7*s45^2 - 
    2*q3*q5*q7*s45^2 + 2*q1*q3*q8*s45^2 + q10*q3^2*q7*s45^3 - 
    2*q10*q3*q5*q7*s45^3 + 2*q1*q2*s51 + q10*q3*s51 - 3*q2*q3*s51 + 
    2*q10*q4*s51 - 2*q1*q7*s51 + 7*q10*q7*s51 + 5*q2*q7*s51 + 6*q3*q7*s51 + 
    2*q4*q7*s51 - 2*q1*q8*s51 + 2*q3*q8*s51 + 2*q2*q3^2*s12*s51 - 
    q2*q3*q7*s12*s51 - 2*q3^2*q7*s12*s51 - 2*q2*q7*q8*s12*s51 + 
    q2*q3^2*q7*s12^2*s51 - q1*q2*q7*s34*s51 + 2*q10*q4*q7*s34*s51 + 
    2*q1*q2*q3*s45*s51 + q10*q3^2*s45*s51 - q2*q3^2*s45*s51 - 
    q1*q3*q7*s45*s51 + 3*q10*q3*q7*s45*s51 + 2*q3^2*q7*s45*s51 - 
    2*q1*q3*q8*s45*s51 + 2*q10*q3^2*q7*s45^2*s51 - 2*q1*q2*q3*s51^2 + 
    q2*q3^2*s51^2 + 2*q1*q2*q7*s51^2 + q1*q3*q7*s51^2 + q10*q3*q7*s51^2 - 
    3*q2*q3*q7*s51^2 - q3^2*q7*s51^2 + 2*q10*q4*q7*s51^2 + q1*q3*q8*s51^2 - 
    q2*q7*q8*s51^2 + 2*q2*q3^2*q7*s12*s51^2 + q10*q3^2*q7*s45*s51^2 - 
    2*q1*q2*q3*q7*s51^3 + q2*q3^2*q7*s51^3]*
  ((4*F[3, 51])/9 + (2*F[3, 52])/9 + (8*F[3, 54])/3 + (4*F[3, 55])/9 + 
   (2*F[3, 56])/9 + (8*F[3, 58])/3 + (2*F[1, 1, 3]^2*F[1, 1, 6])/9 - 
   (F[1, 1, 1]*F[1, 1, 6]^2)/6 - (F[1, 1, 2]*F[1, 1, 6]^2)/6 + 
   (2*F[1, 1, 3]*F[1, 1, 6]^2)/9 - (10*F[1, 1, 6]^3)/9 - 
   (2*F[1, 1, 3]^2*F[1, 1, 9])/9 + (F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 9])/3 + 
   (F[1, 1, 2]*F[1, 1, 6]*F[1, 1, 9])/3 - (F[1, 1, 1]*F[1, 1, 9]^2)/6 - 
   (F[1, 1, 2]*F[1, 1, 9]^2)/6 - (2*F[1, 1, 3]*F[1, 1, 9]^2)/9 + 
   (2*F[1, 1, 6]*F[1, 1, 9]^2)/3 + (4*F[1, 1, 9]^3)/9 - 
   (4*F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 10])/9 + (8*F[1, 1, 6]^2*F[1, 1, 10])/9 + 
   (4*F[1, 1, 3]*F[1, 1, 9]*F[1, 1, 10])/9 - (8*F[1, 1, 9]^2*F[1, 1, 10])/9 + 
   (2*F[1, 1, 6]*F[1, 1, 10]^2)/3 - (2*F[1, 1, 9]*F[1, 1, 10]^2)/3 - 
   (F[1, 1, 1]*F[2, 1, 14])/3 - (F[1, 1, 2]*F[2, 1, 14])/3 - 
   (20*F[1, 1, 6]*F[2, 1, 14])/9 - (4*F[1, 1, 9]*F[2, 1, 14])/3 - 
   (8*F[1, 1, 10]*F[2, 1, 14])/9 - (F[1, 1, 1]*F[2, 1, 15])/3 - 
   (F[1, 1, 2]*F[2, 1, 15])/3 + (8*F[1, 1, 9]*F[2, 1, 15])/9 + 
   (8*F[1, 1, 10]*F[2, 1, 15])/9 + (F[1, 1, 1]*tci[1, 1]^2)/18 + 
   (F[1, 1, 2]*tci[1, 1]^2)/18 + (14*F[1, 1, 6]*tci[1, 1]^2)/27 - 
   (8*F[1, 1, 9]*tci[1, 1]^2)/27 - (4*F[1, 1, 3]*F[1, 1, 6]*tci[1, 2])/9 - 
   (F[1, 1, 6]^2*tci[1, 2])/18 + (4*F[1, 1, 3]*F[1, 1, 9]*tci[1, 2])/9 - 
   (F[1, 1, 6]*F[1, 1, 9]*tci[1, 2])/3 + (7*F[1, 1, 9]^2*tci[1, 2])/18 + 
   (4*F[1, 1, 6]*F[1, 1, 10]*tci[1, 2])/9 - 
   (4*F[1, 1, 9]*F[1, 1, 10]*tci[1, 2])/9 + (F[2, 1, 14]*tci[1, 2])/3 + 
   (F[2, 1, 15]*tci[1, 2])/3 - (tci[1, 1]^2*tci[1, 2])/18) + 
 r[-q1 + 7*q10 + 3*q3 + 2*q4 - q5 + 4*q7 - 4*q9 + q3*q5*s12 + 3*q3*q7*s12 + 
    q4*q7*s12 + q5*q7*s12 - q3*q4*q5*s12^2 + q3*q5*q7*s12^2 + 2*q1*q10*s23 - 
    q10^2*s23 + q10*q3*s23 + 2*q10*q4*s23 - 3*q10*q5*s23 - q3*q5*s23 - 
    2*q1*q9*s23 - 2*q10*q9*s23 + q5*q9*s23 - 2*q3*q4*q5*s12*s23 + 
    q1*q10*q5*s23^2 - q10*q3*q5*s23^2 - 2*q3*q4*q5*s23^2 - q1*q10*q9*s23^2 + 
    2*q10*q2*s34 + 2*q10*q4*s34 - q1*q5*s34 - 2*q10*q5*s34 + 5*q10*q7*s34 + 
    q4*q7*s34 + q5*q7*s34 - 2*q10*q9*s34 - 2*q2*q9*s34 + 2*q5*q9*s34 + 
    q10^2*q2*s34^2 + q10*q4*q7*s34^2 + q10*q5*q7*s34^2 + 2*q2*q5*q9*s34^2 - 
    2*q1*q10*s45 + 4*q10*q3*s45 + q1*q5*s45 + 2*q3*q5*s45 + 10*q10*q7*s45 + 
    5*q3*q7*s45 + 2*q5*q7*s45 + q1*q9*s45 + 2*q2*q9*s45 - 2*q5*q9*s45 + 
    q3*q5*q7*s12*s45 - 3*q1*q10*q5*s23*s45 - q10^2*q5*s23*s45 - 
    q10*q3*q5*s23*s45 - q10^2*q3*q5*s23^2*s45 + q10^2*q5*s34*s45 + 
    q1*q2*q5*s34*s45 + q10*q2*q5*s34*s45 + 3*q10*q5*q7*s34*s45 - 
    2*q2*q5*q9*s34*s45 + q10^2*q2*q5*s34^2*s45 + 4*q1*q10*q5*s45^2 - 
    q1*q2*q5*s45^2 + 2*q10*q2*q5*s45^2 + 2*q10*q3*q5*s45^2 + 
    6*q10*q3*q7*s45^2 + 4*q10*q5*q7*s45^2 + 2*q3*q5*q7*s45^2 + 
    q2*q5*q9*s45^2 - 2*q1*q10*q2*q5*s45^3 + 2*q10*q3*q5*q7*s45^3 + 
    2*q1*q10*s51 + 2*q10*q3*s51 + 2*q10*q4*s51 + 8*q10*q7*s51 + 4*q3*q7*s51 + 
    2*q4*q7*s51 - q1*q9*s51 - 2*q10*q9*s51 + q2*q9*s51 - 
    2*q1*q10*q9*s23*s51 + 2*q10*q4*q7*s34*s51 + 6*q10*q3*q7*s45*s51 + 
    2*q10*q3*q7*s51^2 + 2*q10*q4*q7*s51^2 - 2*q1*q10*q9*s51^2]*
  ((-4*F[3, 31])/9 - (2*F[3, 32])/9 - (8*F[3, 34])/3 - (4*F[3, 36])/9 - 
   (2*F[3, 37])/9 - (8*F[3, 39])/3 + (F[1, 1, 1]*F[1, 1, 5]^2)/6 + 
   (F[1, 1, 2]*F[1, 1, 5]^2)/6 - (4*F[1, 1, 5]^3)/9 - 
   (F[1, 1, 1]*F[1, 1, 5]*F[1, 1, 6])/3 - (F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 6])/
    3 - (2*F[1, 1, 5]^2*F[1, 1, 6])/3 + (F[1, 1, 1]*F[1, 1, 6]^2)/6 + 
   (F[1, 1, 2]*F[1, 1, 6]^2)/6 + (10*F[1, 1, 6]^3)/9 + 
   (8*F[1, 1, 5]^2*F[1, 1, 7])/9 - (8*F[1, 1, 6]^2*F[1, 1, 7])/9 + 
   (2*F[1, 1, 5]*F[1, 1, 7]^2)/3 - (2*F[1, 1, 6]*F[1, 1, 7]^2)/3 + 
   (2*F[1, 1, 5]^2*F[1, 1, 8])/9 - (2*F[1, 1, 6]^2*F[1, 1, 8])/9 - 
   (4*F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8])/9 + 
   (4*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 8])/9 + (2*F[1, 1, 5]*F[1, 1, 8]^2)/9 - 
   (2*F[1, 1, 6]*F[1, 1, 8]^2)/9 + (F[1, 1, 1]*F[2, 1, 7])/3 + 
   (F[1, 1, 2]*F[2, 1, 7])/3 - (8*F[1, 1, 5]*F[2, 1, 7])/9 - 
   (8*F[1, 1, 7]*F[2, 1, 7])/9 + (F[1, 1, 1]*F[2, 1, 8])/3 + 
   (F[1, 1, 2]*F[2, 1, 8])/3 + (4*F[1, 1, 5]*F[2, 1, 8])/3 + 
   (20*F[1, 1, 6]*F[2, 1, 8])/9 + (8*F[1, 1, 7]*F[2, 1, 8])/9 - 
   (F[1, 1, 1]*tci[1, 1]^2)/18 - (F[1, 1, 2]*tci[1, 1]^2)/18 + 
   (8*F[1, 1, 5]*tci[1, 1]^2)/27 - (14*F[1, 1, 6]*tci[1, 1]^2)/27 - 
   (7*F[1, 1, 5]^2*tci[1, 2])/18 + (F[1, 1, 5]*F[1, 1, 6]*tci[1, 2])/3 + 
   (F[1, 1, 6]^2*tci[1, 2])/18 + (4*F[1, 1, 5]*F[1, 1, 7]*tci[1, 2])/9 - 
   (4*F[1, 1, 6]*F[1, 1, 7]*tci[1, 2])/9 - 
   (4*F[1, 1, 5]*F[1, 1, 8]*tci[1, 2])/9 + 
   (4*F[1, 1, 6]*F[1, 1, 8]*tci[1, 2])/9 - (F[2, 1, 7]*tci[1, 2])/3 - 
   (F[2, 1, 8]*tci[1, 2])/3 + (tci[1, 1]^2*tci[1, 2])/18) + 
 r[-2*q1*q10*q2 - 4*q1*q10*q5 + q1*q2*q5 - q10*q2*q5 + 2*q10*q4*q5 + 
    8*q1*q10*q9 + q1*q2*q9 + q10*q2*q9 - 2*q10*q4*q9 + 2*q1*q5*q9 - 
    2*q4*q5*q9 - 2*q1*q9^2 - 2*q10*q9^2 - 2*q2*q9^2 + 2*q5*q9^2 - 4*q9^3 + 
    2*q1*q10*q4*q5*s23 - 2*q1*q10*q4*q9*s23 - 2*q1*q4*q5*q9*s23 - 
    4*q1*q10*q9^2*s23 + q10*q2*q4*q5*s34 - q10*q2*q4*q9*s34 - 
    q2*q4*q5*q9*s34 + 2*q2*q5*q9^2*s34 - 2*q2*q9^3*s34 + 2*q1*q10*q2*q5*s45 - 
    q1*q2*q5*q9*s45 - 2*q2*q5*q9^2*s45 + 2*q2*q9^3*s45 - 
    2*q2*q5*q9^3*s34*s45 + 2*q1*q10*q2*q9*s51 - 4*q1*q10*q9^2*s51 + 
    2*q2*q9^3*s51 + 2*q1*q10*q9^3*s23*s51]*((2*eps5t*F[3, 70])/3 + 
   (4*eps5t*tci[1, 1]^3)/81 - (4*eps5t*tci[1, 2]*tci[2, 1])/3) + 
 r[-2*q1*q2*q3 + q1*q2*q7 - 2*q2*q3*q7 + 2*q1*q3*q8 + 2*q2*q3*q8 - q1*q7*q8 - 
    2*q2*q7*q8 + 2*q3*q7*q8 + 2*q1*q8^2 + 2*q2*q8^2 - 2*q3*q8^2 + 2*q7*q8^2 - 
    4*q8^3 + q2*q3*q7*q8*s12 + 2*q2*q7*q8^2*s12 - 2*q7*q8^3*s12 + 
    2*q1*q8^3*s34 - 2*q1*q2*q3*q8*s45 + 2*q1*q3*q8^2*s45 + 2*q1*q8^3*s45 - 
    2*q1*q2*q3*q7*s51 + q1*q2*q7*q8*s51 + 2*q1*q3*q7*q8*s51 - 
    2*q1*q3*q8^2*s51 - 2*q1*q8^3*s51 + 2*q2*q7*q8^3*s12*s51 - 
    2*q1*q3*q8^3*s45*s51]*((-2*eps5t*F[3, 71])/3 + (4*eps5t*tci[1, 1]^3)/81 - 
   (4*eps5t*tci[1, 2]*tci[2, 1])/3) + 
 r[q1*q10*q3 + q1*q10*q4 + q1*q3*q4 + 2*q10*q4^2 - 2*q4^3 + q10*q3*q5 + 
    2*q10*q4*q5 + q2*q4*q5 + 4*q10*q3*q7 + 8*q10*q4*q7 + q2*q4*q7 + 
    2*q3*q4*q7 + 2*q4^2*q7 + 4*q10*q5*q7 + q2*q5*q7 + q3*q5*q7 - 
    2*q3*q4^3*s12 + q2*q3*q4*q5*s12 - 2*q3*q4^2*q5*s12 + q2*q3*q4*q7*s12 + 
    q2*q3*q5*q7*s12 + q1*q10*q3*q5*s23 + q1*q10*q4*q5*s23 + q1*q3*q4*q5*s23 - 
    2*q3*q4^2*q5*s23 - 2*q4^3*q5*s23 + 2*q3*q4^3*q5*s12*s23 + 
    2*q10*q2*q4*q5*s34 + 2*q10*q2*q4*q7*s34 + 4*q10*q4^2*q7*s34 + 
    2*q10*q2*q5*q7*s34 + 2*q10*q3*q5*q7*s45 + 2*q1*q10*q3*q7*s51 + 
    2*q1*q10*q4*q7*s51 + 2*q1*q3*q4*q7*s51 + 4*q10*q4^2*q7*s51 + 
    2*q10*q4^3*q7*s34*s51]*((2*eps5t*F[3, 78])/3 - (4*eps5t*tci[1, 1]^3)/81 + 
   (4*eps5t*tci[1, 2]*tci[2, 1])/3) + 
 r[-2*q10*q4^2 - 2*q4^3 + 2*q10*q3*q5 + 2*q10*q4*q5 + 2*q3*q4*q5 + 
    2*q10*q3*q7 - 2*q10*q4*q7 + 2*q3*q4*q7 - 2*q4^2*q7 + 2*q10*q5*q7 + 
    2*q3*q5*q7 - 2*q3*q4^3*s12 + 2*q2*q3*q4*q5*s12 + 2*q3*q4^2*q5*s12 + 
    2*q2*q3*q4*q7*s12 + 2*q2*q3*q5*q7*s12 + 2*q1*q10*q3*q5*s23 + 
    2*q1*q10*q4*q5*s23 + 2*q1*q3*q4*q5*s23 + 2*q3*q4^2*q5*s23 - 
    2*q4^3*q5*s23 + 2*q3*q4^3*q5*s12*s23 + q10*q2*q4*q5*s34 + 
    q10*q2*q4*q7*s34 + q10*q2*q5*q7*s34 + 2*q10*q3*q5*q7*s45 + 
    q1*q10*q3*q7*s51 + q1*q10*q4*q7*s51 + q1*q3*q4*q7*s51 + 
    2*q10*q4^3*q7*s34*s51]*((-2*eps5t*F[3, 80])/3 - (4*eps5t*tci[1, 1]^3)/81 + 
   (4*eps5t*tci[1, 2]*tci[2, 1])/3) + 
 r[-2*q1*q10*q5 - 2*q10*q2*q5 + 2*q10*q4*q5 - 2*q1*q10*q9 - 2*q10*q4*q9 + 
    2*q1*q5*q9 + 2*q2*q5*q9 - 2*q4*q5*q9 + 2*q1*q9^2 + 2*q10*q9^2 + 
    2*q2*q9^2 - 2*q5*q9^2 - 4*q9^3 + q1*q10*q4*q5*s23 - q1*q10*q4*q9*s23 - 
    q1*q4*q5*q9*s23 + 2*q10*q2*q4*q5*s34 - 2*q10*q2*q4*q9*s34 - 
    2*q2*q4*q5*q9*s34 - 2*q2*q5*q9^2*s34 - 2*q2*q9^3*s34 + 
    2*q1*q10*q2*q5*s45 - 2*q1*q2*q5*q9*s45 + 2*q2*q5*q9^2*s45 + 
    2*q2*q9^3*s45 - 2*q2*q5*q9^3*s34*s45 + q1*q10*q2*q9*s51 + 2*q2*q9^3*s51 + 
    2*q1*q10*q9^3*s23*s51]*((-2*eps5t*F[3, 45])/3 + 
   (11*eps5t*tci[1, 1]^3)/405 + (4*eps5t*tci[1, 2]*tci[2, 1])/9 + 
   (16*eps5t*tci[3, 1])/5 + (4*eps5t*tci[2, 1]*tcr[1, 1])/3 - 
   (eps5t*tci[1, 1]*tcr[1, 1]^2)/15) + 
 r[-(q1*q2*q3) + q1*q3*q7 - 4*q2*q3*q7 + q1*q2*q8 + 2*q2*q3*q8 - q1*q7*q8 + 
    4*q2*q7*q8 + 2*q3*q7*q8 - 2*q1*q8^2 - 2*q2*q8^2 + 2*q3*q8^2 + 2*q7*q8^2 - 
    4*q8^3 + 2*q2*q3*q7*q8*s12 - 2*q2*q7*q8^2*s12 - 2*q7*q8^3*s12 + 
    2*q1*q8^3*s34 - q1*q2*q3*q8*s45 - 2*q1*q3*q8^2*s45 + 2*q1*q8^3*s45 - 
    2*q1*q2*q3*q7*s51 + 2*q1*q2*q7*q8*s51 + q1*q3*q7*q8*s51 + 
    2*q1*q3*q8^2*s51 - 4*q2*q7*q8^2*s51 - 2*q1*q8^3*s51 + 
    2*q2*q7*q8^3*s12*s51 - 2*q1*q3*q8^3*s45*s51]*
  ((2*eps5t*F[3, 63])/3 + (11*eps5t*tci[1, 1]^3)/405 + 
   (4*eps5t*tci[1, 2]*tci[2, 1])/9 + (16*eps5t*tci[3, 1])/5 + 
   (4*eps5t*tci[2, 1]*tcr[1, 1])/3 - (eps5t*tci[1, 1]*tcr[1, 1]^2)/15) + 
 r[q1 - q2 - q3 + 2*q5 + 2*q7 - q3*q7*s12 + 3*q1*q5*s23 - q10*q5*s23 - 
    q5^2*s23 - q1*q5^2*s23^2 - q1^2*s34 - q1*q2*s34 + q1*q5*s34 - 
    q10*q5*s34 + q1^2*q5*s23*s34 + q1^2*s45 + 2*q1*q2*s45 - 3*q1*q5*s45 + 
    q10*q5*s45 - q3*q7*s45 - q3*q7^2*s12*s45 + q1*q10*q5*s23*s45 + 
    2*q1*q5^2*s23*s45 - 2*q10*q5^2*s23*s45 - q1*q10*q5^2*s23^2*s45 + 
    q1^2*q2*s34*s45 - 2*q1^2*q5*s34*s45 - q1*q2*q5*s34*s45 - 
    q10*q5^2*s34*s45 - q1^2*q2*s45^2 - q1*q10*q5*s45^2 - q1*q5^2*s45^2 + 
    q10*q5^2*s45^2 + 2*q1*q10*q5^2*s23*s45^2 + q1^2*q2*q5*s34*s45^2 - 
    q1*q10*q5^2*s45^3 + 2*q1*q2*s51 + q2*q7*s51 - q3*q7*s51 - q7^2*s51 - 
    q1^2*q2*s34*s51 - q1*q2*q7*s34*s51 - q1^2*q2*s45*s51 - q1*q3*q7*s45*s51 - 
    2*q3*q7^2*s45*s51 + q1^2*q2*s51^2 - q1^2*q7*s51^2 + 2*q1*q2*q7*s51^2 - 
    q1*q7^2*s51^2 - q1^2*q2*q7*s34*s51^2 - q1*q3*q7^2*s45*s51^2 + 
    q1^2*q2*q7*s51^3]*((-8*F[3, 3])/27 - (2*F[3, 5])/27 + (8*F[3, 11])/27 + 
   (2*F[3, 13])/27 - (2*F[3, 17])/9 - (8*F[3, 20])/27 - (2*F[3, 31])/9 - 
   (19*F[3, 32])/18 - (4*F[3, 33])/3 - (20*F[3, 34])/9 - (4*F[3, 36])/9 + 
   F[3, 37]/18 - F[3, 40]/6 + (4*F[3, 44])/9 + (4*F[3, 69])/9 - 
   (F[1, 1, 1]*F[1, 1, 2]^2)/6 - (155*F[1, 1, 2]^3)/162 + 
   (F[1, 1, 1]*F[1, 1, 4]^2)/6 + (23*F[1, 1, 2]*F[1, 1, 4]^2)/18 - 
   (62*F[1, 1, 4]^3)/81 - (4*F[1, 1, 2]^2*F[1, 1, 5])/27 + 
   (8*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5])/27 - (10*F[1, 1, 4]^2*F[1, 1, 5])/
    27 + (16*F[1, 1, 2]*F[1, 1, 5]^2)/27 - (10*F[1, 1, 4]*F[1, 1, 5]^2)/27 + 
   F[1, 1, 5]^3/81 - (2*F[1, 1, 1]^2*F[1, 1, 6])/9 + 
   (F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 6])/3 + F[1, 1, 2]^2*F[1, 1, 6] + 
   (F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 6])/9 - 
   (5*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 6])/3 + (4*F[1, 1, 4]^2*F[1, 1, 6])/9 - 
   (F[1, 1, 5]^2*F[1, 1, 6])/6 - (8*F[1, 1, 1]*F[1, 1, 6]^2)/9 + 
   (2*F[1, 1, 2]*F[1, 1, 6]^2)/3 + (2*F[1, 1, 4]*F[1, 1, 6]^2)/9 - 
   (F[1, 1, 5]*F[1, 1, 6]^2)/6 + (25*F[1, 1, 6]^3)/27 + 
   (2*F[1, 1, 1]^2*F[1, 1, 7])/9 - (4*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 7])/9 + 
   (2*F[1, 1, 4]^2*F[1, 1, 7])/9 + (F[1, 1, 5]^2*F[1, 1, 7])/9 + 
   (4*F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 7])/9 - 
   (4*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 7])/9 - (5*F[1, 1, 6]^2*F[1, 1, 7])/9 + 
   (4*F[1, 1, 1]*F[1, 1, 7]^2)/9 + (8*F[1, 1, 4]*F[1, 1, 7]^2)/9 - 
   (13*F[1, 1, 6]*F[1, 1, 7]^2)/9 + (8*F[1, 1, 7]^3)/27 - 
   (F[1, 1, 5]^2*F[1, 1, 8])/18 + (4*F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 8])/9 - 
   (4*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 8])/9 + 
   (F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 8])/3 - (F[1, 1, 6]^2*F[1, 1, 8])/6 - 
   (4*F[1, 1, 1]*F[1, 1, 7]*F[1, 1, 8])/9 + 
   (4*F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 8])/9 - 
   (2*F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8])/9 + (F[1, 1, 7]^2*F[1, 1, 8])/9 - 
   (F[1, 1, 5]*F[1, 1, 8]^2)/18 - (11*F[1, 1, 6]*F[1, 1, 8]^2)/18 + 
   (2*F[1, 1, 7]*F[1, 1, 8]^2)/3 + (4*F[1, 1, 2]^2*F[1, 1, 9])/27 - 
   (8*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9])/27 - (2*F[1, 1, 4]^2*F[1, 1, 9])/27 + 
   (4*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9])/9 - (2*F[1, 1, 5]^2*F[1, 1, 9])/9 + 
   (8*F[1, 1, 2]*F[1, 1, 9]^2)/27 - (2*F[1, 1, 4]*F[1, 1, 9]^2)/27 - 
   (2*F[1, 1, 5]*F[1, 1, 9]^2)/9 - (F[1, 1, 1]*F[2, 1, 3])/3 - 
   (37*F[1, 1, 2]*F[2, 1, 3])/27 - (16*F[1, 1, 4]*F[2, 1, 3])/27 - 
   (8*F[1, 1, 5]*F[2, 1, 3])/9 - (8*F[1, 1, 2]*F[2, 1, 4])/27 - 
   (8*F[1, 1, 5]*F[2, 1, 4])/27 + (F[1, 1, 1]*F[2, 1, 6])/3 + 
   (5*F[1, 1, 2]*F[2, 1, 6])/3 - (4*F[1, 1, 4]*F[2, 1, 6])/3 - 
   (4*F[1, 1, 7]*F[2, 1, 6])/3 + (2*F[1, 1, 5]*F[2, 1, 7])/9 + 
   (2*F[1, 1, 7]*F[2, 1, 7])/9 - (8*F[1, 1, 1]*F[2, 1, 8])/9 + 
   (8*F[1, 1, 4]*F[2, 1, 8])/9 + (16*F[1, 1, 6]*F[2, 1, 8])/9 + 
   (14*F[1, 1, 7]*F[2, 1, 8])/9 + (8*F[1, 1, 8]*F[2, 1, 8])/9 - 
   (10*F[1, 1, 7]*F[2, 1, 10])/9 - (10*F[1, 1, 8]*F[2, 1, 10])/9 - 
   (8*F[1, 1, 2]*F[2, 1, 11])/27 - (8*F[1, 1, 9]*F[2, 1, 11])/27 + 
   (2*F[1, 1, 1]*tci[1, 1]^2)/9 + (19*F[1, 1, 2]*tci[1, 1]^2)/81 - 
   (16*F[1, 1, 4]*tci[1, 1]^2)/27 - (8*F[1, 1, 5]*tci[1, 1]^2)/27 - 
   (5*F[1, 1, 6]*tci[1, 1]^2)/9 + (10*F[1, 1, 7]*tci[1, 1]^2)/27 + 
   (5*F[1, 1, 8]*tci[1, 1]^2)/54 - (8*F[1, 1, 9]*tci[1, 1]^2)/81 - 
   F[1, 2, 3]*tci[1, 1]^2 + (25*F[1, 2, 6]*tci[1, 1]^2)/27 + 
   (10*F[1, 2, 8]*tci[1, 1]^2)/9 + (F[1, 1, 1]*F[1, 1, 2]*tci[1, 2])/3 + 
   (83*F[1, 1, 2]^2*tci[1, 2])/54 - (8*F[1, 1, 2]*F[1, 1, 4]*tci[1, 2])/27 + 
   (43*F[1, 1, 4]^2*tci[1, 2])/54 + (16*F[1, 1, 2]*F[1, 1, 5]*tci[1, 2])/27 + 
   (20*F[1, 1, 4]*F[1, 1, 5]*tci[1, 2])/27 + (23*F[1, 1, 5]^2*tci[1, 2])/54 - 
   (F[1, 1, 1]*F[1, 1, 6]*tci[1, 2])/9 + (4*F[1, 1, 2]*F[1, 1, 6]*tci[1, 2])/
    3 - (5*F[1, 1, 4]*F[1, 1, 6]*tci[1, 2])/9 - 
   (F[1, 1, 5]*F[1, 1, 6]*tci[1, 2])/3 + (5*F[1, 1, 6]^2*tci[1, 2])/6 + 
   (4*F[1, 1, 1]*F[1, 1, 7]*tci[1, 2])/9 - 
   (16*F[1, 1, 4]*F[1, 1, 7]*tci[1, 2])/9 + 
   (2*F[1, 1, 5]*F[1, 1, 7]*tci[1, 2])/9 - (F[1, 1, 7]^2*tci[1, 2])/3 + 
   (F[1, 1, 5]*F[1, 1, 8]*tci[1, 2])/9 + (11*F[1, 1, 6]*F[1, 1, 8]*tci[1, 2])/
    9 - (2*F[1, 1, 7]*F[1, 1, 8]*tci[1, 2])/9 + 
   (8*F[1, 1, 2]*F[1, 1, 9]*tci[1, 2])/27 + 
   (4*F[1, 1, 4]*F[1, 1, 9]*tci[1, 2])/27 - 
   (4*F[1, 1, 5]*F[1, 1, 9]*tci[1, 2])/9 + (2*F[1, 1, 9]^2*tci[1, 2])/27 - 
   (F[1, 1, 1]*F[1, 2, 3]*tci[1, 2])/3 - (5*F[1, 1, 2]*F[1, 2, 3]*tci[1, 2])/
    3 + (4*F[1, 1, 4]*F[1, 2, 3]*tci[1, 2])/3 + 
   (4*F[1, 1, 7]*F[1, 2, 3]*tci[1, 2])/3 - (F[1, 1, 1]*F[1, 2, 6]*tci[1, 2])/
    3 - (37*F[1, 1, 2]*F[1, 2, 6]*tci[1, 2])/27 - 
   (16*F[1, 1, 4]*F[1, 2, 6]*tci[1, 2])/27 - 
   (8*F[1, 1, 5]*F[1, 2, 6]*tci[1, 2])/9 - 
   (10*F[1, 1, 7]*F[1, 2, 8]*tci[1, 2])/9 - 
   (10*F[1, 1, 8]*F[1, 2, 8]*tci[1, 2])/9 + (25*F[2, 1, 3]*tci[1, 2])/27 + 
   F[2, 1, 6]*tci[1, 2] - (8*F[2, 1, 8]*tci[1, 2])/9 + 
   (10*F[2, 1, 10]*tci[1, 2])/9 + (5*tci[1, 1]^2*tci[1, 2])/162 - 
   (10*tci[1, 1]^2*tcr[1, 2])/27) + 
 r[3*q10 - q2 + 2*q5 - 6*q9 + 6*q1*q10*s23 + q10*q5*s23 - q5^2*s23 - 
    4*q1*q9*s23 - 2*q10*q9*s23 + 2*q5*q9*s23 - q1*q5^2*s23^2 - 
    2*q1*q10*q9*s23^2 - q10*q9*s34 - 2*q2*q9*s34 + 2*q5*q9*s34 - 
    q10*q2*q5*s34^2 + q2*q5*q9*s34^2 - 6*q1*q10*s45 - 2*q10*q2*s45 + 
    2*q10*q5*s45 + 2*q1*q9*s45 + 4*q2*q9*s45 - 4*q5*q9*s45 + 
    q1*q10*q5*s23*s45 + 2*q1*q5^2*s23*s45 - 2*q10*q5^2*s23*s45 - 
    q1*q10*q5^2*s23^2*s45 + q10*q2*q5*s34*s45 - q10*q5^2*s34*s45 - 
    2*q2*q5*q9*s34*s45 + 2*q1*q10*q2*s45^2 - 3*q1*q10*q5*s45^2 - 
    2*q10*q2*q5*s45^2 - q1*q5^2*s45^2 + q10*q5^2*s45^2 + 2*q2*q5*q9*s45^2 + 
    2*q1*q10*q5^2*s23*s45^2 + 2*q1*q10*q2*q5*s45^3 - q1*q10*q5^2*s45^3 - 
    q1*q10*s51 - q10*q2*s51 - q10*q9*s51 + 2*q2*q9*s51 - 
    2*q1*q10*q9*s23*s51 + q1*q10*q2*s45*s51 - q1*q10*q9*s51^2]*
  ((8*F[3, 3])/27 + (2*F[3, 5])/27 - (8*F[3, 11])/27 - (2*F[3, 13])/27 + 
   (2*F[3, 17])/9 + (8*F[3, 20])/27 + (2*F[3, 31])/9 + (19*F[3, 32])/18 + 
   (4*F[3, 33])/3 + (20*F[3, 34])/9 + (4*F[3, 36])/9 - F[3, 37]/18 + 
   F[3, 40]/6 - (4*F[3, 44])/9 - (4*F[3, 69])/9 + 
   (F[1, 1, 1]*F[1, 1, 2]^2)/6 + (155*F[1, 1, 2]^3)/162 - 
   (F[1, 1, 1]*F[1, 1, 4]^2)/6 - (23*F[1, 1, 2]*F[1, 1, 4]^2)/18 + 
   (62*F[1, 1, 4]^3)/81 + (4*F[1, 1, 2]^2*F[1, 1, 5])/27 - 
   (8*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5])/27 + (10*F[1, 1, 4]^2*F[1, 1, 5])/
    27 - (16*F[1, 1, 2]*F[1, 1, 5]^2)/27 + (10*F[1, 1, 4]*F[1, 1, 5]^2)/27 - 
   F[1, 1, 5]^3/81 + (2*F[1, 1, 1]^2*F[1, 1, 6])/9 - 
   (F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 6])/3 - F[1, 1, 2]^2*F[1, 1, 6] - 
   (F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 6])/9 + 
   (5*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 6])/3 - (4*F[1, 1, 4]^2*F[1, 1, 6])/9 + 
   (F[1, 1, 5]^2*F[1, 1, 6])/6 + (8*F[1, 1, 1]*F[1, 1, 6]^2)/9 - 
   (2*F[1, 1, 2]*F[1, 1, 6]^2)/3 - (2*F[1, 1, 4]*F[1, 1, 6]^2)/9 + 
   (F[1, 1, 5]*F[1, 1, 6]^2)/6 - (25*F[1, 1, 6]^3)/27 - 
   (2*F[1, 1, 1]^2*F[1, 1, 7])/9 + (4*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 7])/9 - 
   (2*F[1, 1, 4]^2*F[1, 1, 7])/9 - (F[1, 1, 5]^2*F[1, 1, 7])/9 - 
   (4*F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 7])/9 + 
   (4*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 7])/9 + (5*F[1, 1, 6]^2*F[1, 1, 7])/9 - 
   (4*F[1, 1, 1]*F[1, 1, 7]^2)/9 - (8*F[1, 1, 4]*F[1, 1, 7]^2)/9 + 
   (13*F[1, 1, 6]*F[1, 1, 7]^2)/9 - (8*F[1, 1, 7]^3)/27 + 
   (F[1, 1, 5]^2*F[1, 1, 8])/18 - (4*F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 8])/9 + 
   (4*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 8])/9 - 
   (F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 8])/3 + (F[1, 1, 6]^2*F[1, 1, 8])/6 + 
   (4*F[1, 1, 1]*F[1, 1, 7]*F[1, 1, 8])/9 - 
   (4*F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 8])/9 + 
   (2*F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8])/9 - (F[1, 1, 7]^2*F[1, 1, 8])/9 + 
   (F[1, 1, 5]*F[1, 1, 8]^2)/18 + (11*F[1, 1, 6]*F[1, 1, 8]^2)/18 - 
   (2*F[1, 1, 7]*F[1, 1, 8]^2)/3 - (4*F[1, 1, 2]^2*F[1, 1, 9])/27 + 
   (8*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9])/27 + (2*F[1, 1, 4]^2*F[1, 1, 9])/27 - 
   (4*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9])/9 + (2*F[1, 1, 5]^2*F[1, 1, 9])/9 - 
   (8*F[1, 1, 2]*F[1, 1, 9]^2)/27 + (2*F[1, 1, 4]*F[1, 1, 9]^2)/27 + 
   (2*F[1, 1, 5]*F[1, 1, 9]^2)/9 + (F[1, 1, 1]*F[2, 1, 3])/3 + 
   (37*F[1, 1, 2]*F[2, 1, 3])/27 + (16*F[1, 1, 4]*F[2, 1, 3])/27 + 
   (8*F[1, 1, 5]*F[2, 1, 3])/9 + (8*F[1, 1, 2]*F[2, 1, 4])/27 + 
   (8*F[1, 1, 5]*F[2, 1, 4])/27 - (F[1, 1, 1]*F[2, 1, 6])/3 - 
   (5*F[1, 1, 2]*F[2, 1, 6])/3 + (4*F[1, 1, 4]*F[2, 1, 6])/3 + 
   (4*F[1, 1, 7]*F[2, 1, 6])/3 - (2*F[1, 1, 5]*F[2, 1, 7])/9 - 
   (2*F[1, 1, 7]*F[2, 1, 7])/9 + (8*F[1, 1, 1]*F[2, 1, 8])/9 - 
   (8*F[1, 1, 4]*F[2, 1, 8])/9 - (16*F[1, 1, 6]*F[2, 1, 8])/9 - 
   (14*F[1, 1, 7]*F[2, 1, 8])/9 - (8*F[1, 1, 8]*F[2, 1, 8])/9 + 
   (10*F[1, 1, 7]*F[2, 1, 10])/9 + (10*F[1, 1, 8]*F[2, 1, 10])/9 + 
   (8*F[1, 1, 2]*F[2, 1, 11])/27 + (8*F[1, 1, 9]*F[2, 1, 11])/27 - 
   (2*F[1, 1, 1]*tci[1, 1]^2)/9 - (19*F[1, 1, 2]*tci[1, 1]^2)/81 + 
   (16*F[1, 1, 4]*tci[1, 1]^2)/27 + (8*F[1, 1, 5]*tci[1, 1]^2)/27 + 
   (5*F[1, 1, 6]*tci[1, 1]^2)/9 - (10*F[1, 1, 7]*tci[1, 1]^2)/27 - 
   (5*F[1, 1, 8]*tci[1, 1]^2)/54 + (8*F[1, 1, 9]*tci[1, 1]^2)/81 + 
   F[1, 2, 3]*tci[1, 1]^2 - (25*F[1, 2, 6]*tci[1, 1]^2)/27 - 
   (10*F[1, 2, 8]*tci[1, 1]^2)/9 - (F[1, 1, 1]*F[1, 1, 2]*tci[1, 2])/3 - 
   (83*F[1, 1, 2]^2*tci[1, 2])/54 + (8*F[1, 1, 2]*F[1, 1, 4]*tci[1, 2])/27 - 
   (43*F[1, 1, 4]^2*tci[1, 2])/54 - (16*F[1, 1, 2]*F[1, 1, 5]*tci[1, 2])/27 - 
   (20*F[1, 1, 4]*F[1, 1, 5]*tci[1, 2])/27 - (23*F[1, 1, 5]^2*tci[1, 2])/54 + 
   (F[1, 1, 1]*F[1, 1, 6]*tci[1, 2])/9 - (4*F[1, 1, 2]*F[1, 1, 6]*tci[1, 2])/
    3 + (5*F[1, 1, 4]*F[1, 1, 6]*tci[1, 2])/9 + 
   (F[1, 1, 5]*F[1, 1, 6]*tci[1, 2])/3 - (5*F[1, 1, 6]^2*tci[1, 2])/6 - 
   (4*F[1, 1, 1]*F[1, 1, 7]*tci[1, 2])/9 + 
   (16*F[1, 1, 4]*F[1, 1, 7]*tci[1, 2])/9 - 
   (2*F[1, 1, 5]*F[1, 1, 7]*tci[1, 2])/9 + (F[1, 1, 7]^2*tci[1, 2])/3 - 
   (F[1, 1, 5]*F[1, 1, 8]*tci[1, 2])/9 - (11*F[1, 1, 6]*F[1, 1, 8]*tci[1, 2])/
    9 + (2*F[1, 1, 7]*F[1, 1, 8]*tci[1, 2])/9 - 
   (8*F[1, 1, 2]*F[1, 1, 9]*tci[1, 2])/27 - 
   (4*F[1, 1, 4]*F[1, 1, 9]*tci[1, 2])/27 + 
   (4*F[1, 1, 5]*F[1, 1, 9]*tci[1, 2])/9 - (2*F[1, 1, 9]^2*tci[1, 2])/27 + 
   (F[1, 1, 1]*F[1, 2, 3]*tci[1, 2])/3 + (5*F[1, 1, 2]*F[1, 2, 3]*tci[1, 2])/
    3 - (4*F[1, 1, 4]*F[1, 2, 3]*tci[1, 2])/3 - 
   (4*F[1, 1, 7]*F[1, 2, 3]*tci[1, 2])/3 + (F[1, 1, 1]*F[1, 2, 6]*tci[1, 2])/
    3 + (37*F[1, 1, 2]*F[1, 2, 6]*tci[1, 2])/27 + 
   (16*F[1, 1, 4]*F[1, 2, 6]*tci[1, 2])/27 + 
   (8*F[1, 1, 5]*F[1, 2, 6]*tci[1, 2])/9 + 
   (10*F[1, 1, 7]*F[1, 2, 8]*tci[1, 2])/9 + 
   (10*F[1, 1, 8]*F[1, 2, 8]*tci[1, 2])/9 - (25*F[2, 1, 3]*tci[1, 2])/27 - 
   F[2, 1, 6]*tci[1, 2] + (8*F[2, 1, 8]*tci[1, 2])/9 - 
   (10*F[2, 1, 10]*tci[1, 2])/9 - (5*tci[1, 1]^2*tci[1, 2])/162 + 
   (10*tci[1, 1]^2*tcr[1, 2])/27) + 
 r[-q7 + 3*q8 - 3*q2*q3*s12 + 3*q3*q7*s12 + 2*q2*q8*s12 - q3*q8*s12 - 
    q2*q3*q7*s12^2 + q2*q7*q8*s12^2 - q1*q8*s34 + 3*q2*q3*s45 - 3*q3*q7*s45 - 
    2*q1*q8*s45 - q2*q8*s45 + 2*q3*q8*s45 - q3*q7^2*s12*s45 - 
    q1*q2*q3*s45^2 - q1*q3*q8*s45^2 - 3*q2*q3*s51 - 2*q1*q7*s51 + 
    5*q3*q7*s51 - q7^2*s51 + 2*q1*q8*s51 + q2*q8*s51 - 2*q3*q8*s51 - 
    3*q2*q3*q7*s12*s51 + 2*q2*q7*q8*s12*s51 + q1*q2*q3*s45*s51 - 
    3*q1*q3*q7*s45*s51 - 2*q3*q7^2*s45*s51 + 2*q1*q3*q8*s45*s51 - 
    2*q1*q2*q3*s51^2 + 2*q1*q3*q7*s51^2 - 4*q2*q3*q7*s51^2 - q1*q7^2*s51^2 - 
    2*q1*q3*q8*s51^2 + 2*q2*q7*q8*s51^2 - q1*q3*q7^2*s45*s51^2 - 
    2*q1*q2*q3*q7*s51^3]*((8*F[3, 3])/27 + (2*F[3, 5])/27 - (8*F[3, 11])/27 - 
   (2*F[3, 13])/27 + (2*F[3, 17])/9 + (8*F[3, 20])/27 + (2*F[3, 31])/9 + 
   (19*F[3, 32])/18 + (4*F[3, 33])/3 + (20*F[3, 34])/9 + (4*F[3, 36])/9 - 
   F[3, 37]/18 + F[3, 40]/6 - (4*F[3, 44])/9 - (4*F[3, 69])/9 + 
   (F[1, 1, 1]*F[1, 1, 2]^2)/6 + (155*F[1, 1, 2]^3)/162 - 
   (F[1, 1, 1]*F[1, 1, 4]^2)/6 - (23*F[1, 1, 2]*F[1, 1, 4]^2)/18 + 
   (62*F[1, 1, 4]^3)/81 + (4*F[1, 1, 2]^2*F[1, 1, 5])/27 - 
   (8*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5])/27 + (10*F[1, 1, 4]^2*F[1, 1, 5])/
    27 - (16*F[1, 1, 2]*F[1, 1, 5]^2)/27 + (10*F[1, 1, 4]*F[1, 1, 5]^2)/27 - 
   F[1, 1, 5]^3/81 + (2*F[1, 1, 1]^2*F[1, 1, 6])/9 - 
   (F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 6])/3 - F[1, 1, 2]^2*F[1, 1, 6] - 
   (F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 6])/9 + 
   (5*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 6])/3 - (4*F[1, 1, 4]^2*F[1, 1, 6])/9 + 
   (F[1, 1, 5]^2*F[1, 1, 6])/6 + (8*F[1, 1, 1]*F[1, 1, 6]^2)/9 - 
   (2*F[1, 1, 2]*F[1, 1, 6]^2)/3 - (2*F[1, 1, 4]*F[1, 1, 6]^2)/9 + 
   (F[1, 1, 5]*F[1, 1, 6]^2)/6 - (25*F[1, 1, 6]^3)/27 - 
   (2*F[1, 1, 1]^2*F[1, 1, 7])/9 + (4*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 7])/9 - 
   (2*F[1, 1, 4]^2*F[1, 1, 7])/9 - (F[1, 1, 5]^2*F[1, 1, 7])/9 - 
   (4*F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 7])/9 + 
   (4*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 7])/9 + (5*F[1, 1, 6]^2*F[1, 1, 7])/9 - 
   (4*F[1, 1, 1]*F[1, 1, 7]^2)/9 - (8*F[1, 1, 4]*F[1, 1, 7]^2)/9 + 
   (13*F[1, 1, 6]*F[1, 1, 7]^2)/9 - (8*F[1, 1, 7]^3)/27 + 
   (F[1, 1, 5]^2*F[1, 1, 8])/18 - (4*F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 8])/9 + 
   (4*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 8])/9 - 
   (F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 8])/3 + (F[1, 1, 6]^2*F[1, 1, 8])/6 + 
   (4*F[1, 1, 1]*F[1, 1, 7]*F[1, 1, 8])/9 - 
   (4*F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 8])/9 + 
   (2*F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8])/9 - (F[1, 1, 7]^2*F[1, 1, 8])/9 + 
   (F[1, 1, 5]*F[1, 1, 8]^2)/18 + (11*F[1, 1, 6]*F[1, 1, 8]^2)/18 - 
   (2*F[1, 1, 7]*F[1, 1, 8]^2)/3 - (4*F[1, 1, 2]^2*F[1, 1, 9])/27 + 
   (8*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9])/27 + (2*F[1, 1, 4]^2*F[1, 1, 9])/27 - 
   (4*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9])/9 + (2*F[1, 1, 5]^2*F[1, 1, 9])/9 - 
   (8*F[1, 1, 2]*F[1, 1, 9]^2)/27 + (2*F[1, 1, 4]*F[1, 1, 9]^2)/27 + 
   (2*F[1, 1, 5]*F[1, 1, 9]^2)/9 + (F[1, 1, 1]*F[2, 1, 3])/3 + 
   (37*F[1, 1, 2]*F[2, 1, 3])/27 + (16*F[1, 1, 4]*F[2, 1, 3])/27 + 
   (8*F[1, 1, 5]*F[2, 1, 3])/9 + (8*F[1, 1, 2]*F[2, 1, 4])/27 + 
   (8*F[1, 1, 5]*F[2, 1, 4])/27 - (F[1, 1, 1]*F[2, 1, 6])/3 - 
   (5*F[1, 1, 2]*F[2, 1, 6])/3 + (4*F[1, 1, 4]*F[2, 1, 6])/3 + 
   (4*F[1, 1, 7]*F[2, 1, 6])/3 - (2*F[1, 1, 5]*F[2, 1, 7])/9 - 
   (2*F[1, 1, 7]*F[2, 1, 7])/9 + (8*F[1, 1, 1]*F[2, 1, 8])/9 - 
   (8*F[1, 1, 4]*F[2, 1, 8])/9 - (16*F[1, 1, 6]*F[2, 1, 8])/9 - 
   (14*F[1, 1, 7]*F[2, 1, 8])/9 - (8*F[1, 1, 8]*F[2, 1, 8])/9 + 
   (10*F[1, 1, 7]*F[2, 1, 10])/9 + (10*F[1, 1, 8]*F[2, 1, 10])/9 + 
   (8*F[1, 1, 2]*F[2, 1, 11])/27 + (8*F[1, 1, 9]*F[2, 1, 11])/27 - 
   (2*F[1, 1, 1]*tci[1, 1]^2)/9 - (19*F[1, 1, 2]*tci[1, 1]^2)/81 + 
   (16*F[1, 1, 4]*tci[1, 1]^2)/27 + (8*F[1, 1, 5]*tci[1, 1]^2)/27 + 
   (5*F[1, 1, 6]*tci[1, 1]^2)/9 - (10*F[1, 1, 7]*tci[1, 1]^2)/27 - 
   (5*F[1, 1, 8]*tci[1, 1]^2)/54 + (8*F[1, 1, 9]*tci[1, 1]^2)/81 + 
   F[1, 2, 3]*tci[1, 1]^2 - (25*F[1, 2, 6]*tci[1, 1]^2)/27 - 
   (10*F[1, 2, 8]*tci[1, 1]^2)/9 - (F[1, 1, 1]*F[1, 1, 2]*tci[1, 2])/3 - 
   (83*F[1, 1, 2]^2*tci[1, 2])/54 + (8*F[1, 1, 2]*F[1, 1, 4]*tci[1, 2])/27 - 
   (43*F[1, 1, 4]^2*tci[1, 2])/54 - (16*F[1, 1, 2]*F[1, 1, 5]*tci[1, 2])/27 - 
   (20*F[1, 1, 4]*F[1, 1, 5]*tci[1, 2])/27 - (23*F[1, 1, 5]^2*tci[1, 2])/54 + 
   (F[1, 1, 1]*F[1, 1, 6]*tci[1, 2])/9 - (4*F[1, 1, 2]*F[1, 1, 6]*tci[1, 2])/
    3 + (5*F[1, 1, 4]*F[1, 1, 6]*tci[1, 2])/9 + 
   (F[1, 1, 5]*F[1, 1, 6]*tci[1, 2])/3 - (5*F[1, 1, 6]^2*tci[1, 2])/6 - 
   (4*F[1, 1, 1]*F[1, 1, 7]*tci[1, 2])/9 + 
   (16*F[1, 1, 4]*F[1, 1, 7]*tci[1, 2])/9 - 
   (2*F[1, 1, 5]*F[1, 1, 7]*tci[1, 2])/9 + (F[1, 1, 7]^2*tci[1, 2])/3 - 
   (F[1, 1, 5]*F[1, 1, 8]*tci[1, 2])/9 - (11*F[1, 1, 6]*F[1, 1, 8]*tci[1, 2])/
    9 + (2*F[1, 1, 7]*F[1, 1, 8]*tci[1, 2])/9 - 
   (8*F[1, 1, 2]*F[1, 1, 9]*tci[1, 2])/27 - 
   (4*F[1, 1, 4]*F[1, 1, 9]*tci[1, 2])/27 + 
   (4*F[1, 1, 5]*F[1, 1, 9]*tci[1, 2])/9 - (2*F[1, 1, 9]^2*tci[1, 2])/27 + 
   (F[1, 1, 1]*F[1, 2, 3]*tci[1, 2])/3 + (5*F[1, 1, 2]*F[1, 2, 3]*tci[1, 2])/
    3 - (4*F[1, 1, 4]*F[1, 2, 3]*tci[1, 2])/3 - 
   (4*F[1, 1, 7]*F[1, 2, 3]*tci[1, 2])/3 + (F[1, 1, 1]*F[1, 2, 6]*tci[1, 2])/
    3 + (37*F[1, 1, 2]*F[1, 2, 6]*tci[1, 2])/27 + 
   (16*F[1, 1, 4]*F[1, 2, 6]*tci[1, 2])/27 + 
   (8*F[1, 1, 5]*F[1, 2, 6]*tci[1, 2])/9 + 
   (10*F[1, 1, 7]*F[1, 2, 8]*tci[1, 2])/9 + 
   (10*F[1, 1, 8]*F[1, 2, 8]*tci[1, 2])/9 - (25*F[2, 1, 3]*tci[1, 2])/27 - 
   F[2, 1, 6]*tci[1, 2] + (8*F[2, 1, 8]*tci[1, 2])/9 - 
   (10*F[2, 1, 10]*tci[1, 2])/9 - (5*tci[1, 1]^2*tci[1, 2])/162 + 
   (10*tci[1, 1]^2*tcr[1, 2])/27) + 
 r[2*q3 - 2*q4 + 2*q5 + 2*q3*q4*s12 + 2*q3*q5*s12 + 4*q3*q7*s12 - 
    2*q3*q4^2*s12^2 + 2*q3*q4*q5*s12^2 + 2*q3*q5*q7*s12^2 + 4*q10*q5*s23 + 
    2*q3*q5*s23 + 2*q4*q5*s23 + 2*q4^3*s12*s23 + 2*q3*q4*q5*s12*s23 - 
    4*q3*q4^3*s12^2*s23 + 2*q3*q4^2*q5*s12^2*s23 + 2*q10*q3*q5*s23^2 + 
    2*q3*q4*q5*s23^2 - 2*q4^2*q5*s23^2 + 2*q3*q4^2*q5*s12*s23^2 - 
    4*q4^3*q5*s12*s23^2 + 2*q3*q4^3*q5*s12^2*s23^2 + 3*q10*q5*s34 + 
    q4*q5*s34 + q10*q7*s34 + q5*q7*s34 + 2*q4^3*s23*s34 - 2*q4^2*q5*s23*s34 + 
    2*q4^3*q5*s23^2*s34 - q10*q4*q7*s34^2 + q10*q5*q7*s34^2 + 2*q10*q3*s45 + 
    4*q10*q5*s45 + 2*q3*q5*s45 + 4*q10*q7*s45 + 4*q3*q7*s45 + 2*q5*q7*s45 + 
    2*q3*q5*q7*s12*s45 + 2*q10*q3*q5*s23*s45 + 3*q10*q5*q7*s34*s45 + 
    2*q10*q3*q5*s45^2 + 4*q10*q3*q7*s45^2 + 4*q10*q5*q7*s45^2 + 
    2*q3*q5*q7*s45^2 + 2*q10*q3*q5*q7*s45^3 + q10*q3*s51 + q3*q4*s51 + 
    q10*q7*s51 + 3*q3*q7*s51 - 2*q3*q4^2*s12*s51 + 2*q4^3*s12*s51 + 
    2*q3*q4^3*s12^2*s51 + 2*q4^3*s34*s51 - 2*q10*q4^2*q7*s34^2*s51 + 
    3*q10*q3*q7*s45*s51 + q10*q3*q7*s51^2 - q10*q4*q7*s51^2 - 
    2*q10*q4^2*q7*s34*s51^2 - 2*q10*q4^3*q7*s34^2*s51^2]*
  ((-2*F[3, 1])/3 + (2*F[3, 2])/3 + (2*F[3, 3])/9 + F[3, 4]/6 + 
   (11*F[3, 5])/18 + (4*F[3, 6])/9 + F[3, 7]/3 + (16*F[3, 8])/9 + 
   F[3, 10]/3 + (2*F[3, 11])/9 - (7*F[3, 12])/18 - F[3, 13]/18 - 
   (2*F[3, 14])/3 + F[3, 17]/6 - F[3, 18]/6 - (2*F[3, 19])/9 - 
   (2*F[3, 24])/9 - (2*F[3, 31])/9 + F[3, 32]/9 + (8*F[3, 36])/9 + 
   (5*F[3, 37])/9 + (2*F[3, 38])/3 - F[3, 40] - (2*F[3, 42])/3 + 
   (2*F[3, 51])/9 - F[3, 52]/9 - (8*F[3, 55])/9 - (5*F[3, 56])/9 - 
   (2*F[3, 57])/3 + F[3, 59] + (2*F[3, 61])/3 - (2*F[1, 1, 1]^3)/9 - 
   (F[1, 1, 1]^2*F[1, 1, 2])/9 - (4*F[1, 1, 1]*F[1, 1, 2]^2)/9 + 
   (11*F[1, 1, 2]^3)/27 + (F[1, 1, 1]^2*F[1, 1, 3])/3 - F[1, 1, 3]^3 + 
   (F[1, 1, 1]^2*F[1, 1, 4])/9 + (2*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 4])/9 + 
   (F[1, 1, 2]^2*F[1, 1, 4])/9 - (2*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4])/3 + 
   (F[1, 1, 3]^2*F[1, 1, 4])/6 + (2*F[1, 1, 1]*F[1, 1, 4]^2)/9 - 
   (4*F[1, 1, 2]*F[1, 1, 4]^2)/9 + (F[1, 1, 3]*F[1, 1, 4]^2)/6 - 
   (F[1, 1, 1]^2*F[1, 1, 5])/3 - (F[1, 1, 2]^2*F[1, 1, 5])/9 + 
   (F[1, 1, 3]^2*F[1, 1, 5])/3 + (2*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5])/9 + 
   (F[1, 1, 4]^2*F[1, 1, 5])/18 - (2*F[1, 1, 1]*F[1, 1, 5]^2)/3 - 
   (2*F[1, 1, 2]*F[1, 1, 5]^2)/9 + (2*F[1, 1, 3]*F[1, 1, 5]^2)/3 + 
   (F[1, 1, 4]*F[1, 1, 5]^2)/18 + (8*F[1, 1, 5]^3)/9 - 
   (F[1, 1, 3]^2*F[1, 1, 6])/9 + (2*F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 6])/3 - 
   F[1, 1, 5]^2*F[1, 1, 6] + (5*F[1, 1, 3]*F[1, 1, 6]^2)/9 - 
   (F[1, 1, 5]*F[1, 1, 6]^2)/3 + (2*F[1, 1, 1]^2*F[1, 1, 7])/3 - 
   (2*F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 7])/3 + (4*F[1, 1, 5]^2*F[1, 1, 7])/9 - 
   (2*F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 7])/3 - 
   (2*F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 7])/3 + (4*F[1, 1, 6]^2*F[1, 1, 7])/9 + 
   (F[1, 1, 1]*F[1, 1, 7]^2)/3 + (F[1, 1, 3]*F[1, 1, 7]^2)/3 - 
   (2*F[1, 1, 5]*F[1, 1, 7]^2)/3 - (2*F[1, 1, 7]^3)/9 - 
   (2*F[1, 1, 1]^2*F[1, 1, 8])/9 + (2*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 8])/9 + 
   (F[1, 1, 2]^2*F[1, 1, 8])/9 - (F[1, 1, 3]^2*F[1, 1, 8])/6 + 
   (4*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8])/9 - 
   (2*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 8])/9 + 
   (F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8])/3 - (7*F[1, 1, 4]^2*F[1, 1, 8])/18 - 
   (5*F[1, 1, 5]^2*F[1, 1, 8])/9 + (4*F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 8])/3 - 
   (5*F[1, 1, 6]^2*F[1, 1, 8])/9 - (2*F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8])/9 - 
   (2*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 8])/9 + (2*F[1, 1, 7]^2*F[1, 1, 8])/9 + 
   (5*F[1, 1, 1]*F[1, 1, 8]^2)/9 - (F[1, 1, 2]*F[1, 1, 8]^2)/9 - 
   (F[1, 1, 3]*F[1, 1, 8]^2)/6 - (7*F[1, 1, 4]*F[1, 1, 8]^2)/18 - 
   (5*F[1, 1, 5]*F[1, 1, 8]^2)/9 + (F[1, 1, 6]*F[1, 1, 8]^2)/9 + 
   (4*F[1, 1, 7]*F[1, 1, 8]^2)/9 + (7*F[1, 1, 8]^3)/9 + 
   (4*F[1, 1, 1]^2*F[1, 1, 9])/9 + (2*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 9])/9 + 
   (2*F[1, 1, 2]^2*F[1, 1, 9])/9 + (5*F[1, 1, 3]^2*F[1, 1, 9])/9 - 
   (2*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 9])/9 - 
   (4*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9])/9 + (7*F[1, 1, 4]^2*F[1, 1, 9])/18 - 
   (F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9])/3 + (F[1, 1, 5]^2*F[1, 1, 9])/6 - 
   (4*F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 9])/3 + (F[1, 1, 6]^2*F[1, 1, 9])/3 - 
   (2*F[1, 1, 1]*F[1, 1, 7]*F[1, 1, 9])/3 + 
   (2*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 9])/3 - 
   (2*F[1, 1, 1]*F[1, 1, 8]*F[1, 1, 9])/9 - 
   (2*F[1, 1, 2]*F[1, 1, 8]*F[1, 1, 9])/9 + 
   (2*F[1, 1, 4]*F[1, 1, 8]*F[1, 1, 9])/9 - 
   (2*F[1, 1, 6]*F[1, 1, 8]*F[1, 1, 9])/3 + 
   (2*F[1, 1, 7]*F[1, 1, 8]*F[1, 1, 9])/3 - (2*F[1, 1, 8]^2*F[1, 1, 9])/9 + 
   (5*F[1, 1, 1]*F[1, 1, 9]^2)/9 - (5*F[1, 1, 2]*F[1, 1, 9]^2)/9 + 
   (5*F[1, 1, 3]*F[1, 1, 9]^2)/9 + (7*F[1, 1, 4]*F[1, 1, 9]^2)/18 + 
   (F[1, 1, 5]*F[1, 1, 9]^2)/6 + F[1, 1, 6]*F[1, 1, 9]^2 - 
   (5*F[1, 1, 8]*F[1, 1, 9]^2)/9 - (26*F[1, 1, 9]^3)/27 - 
   (2*F[1, 1, 1]^2*F[1, 1, 10])/3 - (2*F[1, 1, 3]^2*F[1, 1, 10])/9 + 
   (2*F[1, 1, 1]*F[1, 1, 5]*F[1, 1, 10])/3 - 
   (2*F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 10])/3 + 
   (2*F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 10])/9 - 
   (2*F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 10])/3 - (4*F[1, 1, 6]^2*F[1, 1, 10])/9 + 
   (2*F[1, 1, 3]*F[1, 1, 7]*F[1, 1, 10])/3 + 
   (2*F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 10])/3 + 
   (2*F[1, 1, 6]*F[1, 1, 8]*F[1, 1, 10])/3 - 
   (2*F[1, 1, 7]*F[1, 1, 8]*F[1, 1, 10])/3 + 
   (2*F[1, 1, 3]*F[1, 1, 9]*F[1, 1, 10])/9 + 
   (2*F[1, 1, 6]*F[1, 1, 9]*F[1, 1, 10])/3 - 
   (2*F[1, 1, 7]*F[1, 1, 9]*F[1, 1, 10])/3 + 
   (2*F[1, 1, 8]*F[1, 1, 9]*F[1, 1, 10])/3 - (4*F[1, 1, 9]^2*F[1, 1, 10])/9 - 
   (F[1, 1, 1]*F[1, 1, 10]^2)/3 - (F[1, 1, 8]*F[1, 1, 10]^2)/3 + 
   (2*F[1, 1, 9]*F[1, 1, 10]^2)/3 + (2*F[1, 1, 1]*F[2, 1, 1])/3 + 
   (2*F[1, 1, 3]*F[2, 1, 1])/3 - (2*F[1, 1, 1]*F[2, 1, 2])/9 - 
   (2*F[1, 1, 4]*F[2, 1, 2])/9 + (2*F[1, 1, 2]*F[2, 1, 3])/3 + 
   (2*F[1, 1, 4]*F[2, 1, 3])/3 + (2*F[1, 1, 2]*F[2, 1, 4])/9 + 
   (2*F[1, 1, 5]*F[2, 1, 4])/9 - (2*F[1, 1, 3]*F[2, 1, 5])/3 - 
   (2*F[1, 1, 5]*F[2, 1, 5])/3 + (20*F[1, 1, 5]*F[2, 1, 7])/9 + 
   (20*F[1, 1, 7]*F[2, 1, 7])/9 + (4*F[1, 1, 5]*F[2, 1, 8])/3 + 
   (8*F[1, 1, 6]*F[2, 1, 8])/9 + (8*F[1, 1, 7]*F[2, 1, 8])/9 - 
   (4*F[1, 1, 8]*F[2, 1, 8])/3 - (14*F[1, 1, 1]*F[2, 1, 9])/9 - 
   (14*F[1, 1, 8]*F[2, 1, 9])/9 - (4*F[1, 1, 7]*F[2, 1, 10])/9 - 
   (4*F[1, 1, 8]*F[2, 1, 10])/9 - (4*F[1, 1, 1]*F[2, 1, 11])/9 + 
   (10*F[1, 1, 2]*F[2, 1, 11])/9 + (4*F[1, 1, 4]*F[2, 1, 11])/9 + 
   (4*F[1, 1, 8]*F[2, 1, 11])/9 + (14*F[1, 1, 9]*F[2, 1, 11])/9 + 
   (2*F[1, 1, 8]*F[2, 1, 12])/3 + (2*F[1, 1, 9]*F[2, 1, 12])/3 - 
   (4*F[1, 1, 3]*F[2, 1, 13])/9 - (4*F[1, 1, 10]*F[2, 1, 13])/9 + 
   (4*F[1, 1, 3]*F[2, 1, 14])/3 - (8*F[1, 1, 6]*F[2, 1, 14])/9 - 
   (4*F[1, 1, 9]*F[2, 1, 14])/3 - (8*F[1, 1, 10]*F[2, 1, 14])/9 - 
   (20*F[1, 1, 9]*F[2, 1, 15])/9 - (20*F[1, 1, 10]*F[2, 1, 15])/9 + 
   (8*F[1, 1, 1]*tci[1, 1]^2)/27 - (2*F[1, 1, 2]*tci[1, 1]^2)/27 - 
   (31*F[1, 1, 3]*tci[1, 1]^2)/18 - (2*F[1, 1, 4]*tci[1, 1]^2)/27 - 
   (13*F[1, 1, 5]*tci[1, 1]^2)/18 + (2*F[1, 1, 7]*tci[1, 1]^2)/3 + 
   (85*F[1, 1, 8]*tci[1, 1]^2)/54 + (35*F[1, 1, 9]*tci[1, 1]^2)/27 - 
   (20*F[1, 1, 10]*tci[1, 1]^2)/27 - (4*F[1, 2, 2]*tci[1, 1]^2)/9 - 
   (2*F[1, 2, 6]*tci[1, 1]^2)/3 - (2*F[1, 2, 7]*tci[1, 1]^2)/3 + 
   (4*F[1, 2, 8]*tci[1, 1]^2)/9 + (2*F[1, 2, 9]*tci[1, 1]^2)/3 + 
   (4*F[1, 1, 1]^2*tci[1, 2])/9 - (2*F[1, 1, 1]*F[1, 1, 2]*tci[1, 2])/9 - 
   (4*F[1, 1, 2]^2*tci[1, 2])/9 + (17*F[1, 1, 3]^2*tci[1, 2])/9 - 
   (4*F[1, 1, 1]*F[1, 1, 4]*tci[1, 2])/9 + 
   (2*F[1, 1, 2]*F[1, 1, 4]*tci[1, 2])/9 - (F[1, 1, 3]*F[1, 1, 4]*tci[1, 2])/
    3 + (2*F[1, 1, 1]*F[1, 1, 5]*tci[1, 2])/3 - 
   (2*F[1, 1, 2]*F[1, 1, 5]*tci[1, 2])/9 - 
   (4*F[1, 1, 3]*F[1, 1, 5]*tci[1, 2])/3 - (F[1, 1, 4]*F[1, 1, 5]*tci[1, 2])/
    9 + (F[1, 1, 5]^2*tci[1, 2])/2 + (2*F[1, 1, 3]*F[1, 1, 6]*tci[1, 2])/9 - 
   2*F[1, 1, 5]*F[1, 1, 6]*tci[1, 2] - (4*F[1, 1, 1]*F[1, 1, 7]*tci[1, 2])/
    3 + (8*F[1, 1, 5]*F[1, 1, 7]*tci[1, 2])/9 + 
   (8*F[1, 1, 6]*F[1, 1, 7]*tci[1, 2])/9 - (4*F[1, 1, 7]^2*tci[1, 2])/9 - 
   (10*F[1, 1, 1]*F[1, 1, 8]*tci[1, 2])/9 + 
   (2*F[1, 1, 2]*F[1, 1, 8]*tci[1, 2])/9 + (F[1, 1, 3]*F[1, 1, 8]*tci[1, 2])/
    3 + (7*F[1, 1, 4]*F[1, 1, 8]*tci[1, 2])/9 + 
   (10*F[1, 1, 5]*F[1, 1, 8]*tci[1, 2])/9 - 
   (2*F[1, 1, 6]*F[1, 1, 8]*tci[1, 2])/9 - 
   (4*F[1, 1, 7]*F[1, 1, 8]*tci[1, 2])/9 - (5*F[1, 1, 8]^2*tci[1, 2])/3 - 
   (4*F[1, 1, 1]*F[1, 1, 9]*tci[1, 2])/9 + 
   (4*F[1, 1, 2]*F[1, 1, 9]*tci[1, 2])/9 - 
   (10*F[1, 1, 3]*F[1, 1, 9]*tci[1, 2])/9 - 
   (7*F[1, 1, 4]*F[1, 1, 9]*tci[1, 2])/9 + (F[1, 1, 5]*F[1, 1, 9]*tci[1, 2])/
    3 + 2*F[1, 1, 6]*F[1, 1, 9]*tci[1, 2] + 
   (10*F[1, 1, 8]*F[1, 1, 9]*tci[1, 2])/9 - (17*F[1, 1, 9]^2*tci[1, 2])/18 + 
   (4*F[1, 1, 1]*F[1, 1, 10]*tci[1, 2])/3 - 
   (8*F[1, 1, 6]*F[1, 1, 10]*tci[1, 2])/9 - 
   (8*F[1, 1, 9]*F[1, 1, 10]*tci[1, 2])/9 + (2*F[1, 1, 10]^2*tci[1, 2])/3 + 
   (4*F[1, 1, 3]*F[1, 2, 2]*tci[1, 2])/9 + 
   (4*F[1, 1, 10]*F[1, 2, 2]*tci[1, 2])/9 + 
   (2*F[1, 1, 2]*F[1, 2, 6]*tci[1, 2])/3 + 
   (2*F[1, 1, 4]*F[1, 2, 6]*tci[1, 2])/3 + 
   (2*F[1, 1, 3]*F[1, 2, 7]*tci[1, 2])/3 + 
   (2*F[1, 1, 5]*F[1, 2, 7]*tci[1, 2])/3 - 
   (4*F[1, 1, 7]*F[1, 2, 8]*tci[1, 2])/9 - 
   (4*F[1, 1, 8]*F[1, 2, 8]*tci[1, 2])/9 - 
   (2*F[1, 1, 8]*F[1, 2, 9]*tci[1, 2])/3 - 
   (2*F[1, 1, 9]*F[1, 2, 9]*tci[1, 2])/3 - (4*F[2, 1, 1]*tci[1, 2])/3 + 
   (4*F[2, 1, 2]*tci[1, 2])/9 - (2*F[2, 1, 3]*tci[1, 2])/3 + 
   (2*F[2, 1, 5]*tci[1, 2])/3 + (4*F[2, 1, 8]*tci[1, 2])/3 + 
   (28*F[2, 1, 9]*tci[1, 2])/9 + (4*F[2, 1, 10]*tci[1, 2])/9 - 
   (4*F[2, 1, 11]*tci[1, 2])/9 - (2*F[2, 1, 12]*tci[1, 2])/3 + 
   (4*F[2, 1, 13]*tci[1, 2])/9 - (4*F[2, 1, 14]*tci[1, 2])/3 + 
   (tci[1, 1]^2*tci[1, 2])/54 - (8*tci[1, 1]^2*tcr[1, 1])/27 - 
   (4*tci[1, 2]*tcr[1, 1]^2)/9 + (2*tcr[1, 1]^3)/9 + 
   (2*tci[1, 1]^2*tcr[1, 2])/3 - (20*tci[1, 2]*tcr[2, 1])/9 + 
   (10*tcr[1, 1]*tcr[2, 1])/9) + 
 r[-q1 + 5*q10 - 8*q9 + 12*q1*q10*s23 - 2*q1*q5*s23 + 4*q10*q5*s23 - 
    8*q1*q9*s23 - 8*q10*q9*s23 - 6*q9^2*s23 + 2*q1*q10*q5*s23^2 - 
    6*q1*q10*q9*s23^2 - q1*q5*s34 + 3*q10*q5*s34 - 3*q10*q9*s34 - 
    2*q2*q9*s34 - 8*q9^2*s34 + q10*q2*q5*s34^2 + q2*q5*q9*s34^2 - 
    2*q2*q9^2*s34^2 - 6*q1*q10*s45 + 3*q1*q5*s45 - 5*q10*q5*s45 + 
    3*q1*q9*s45 + 2*q2*q9*s45 + 8*q9^2*s45 - 6*q1*q10*q5*s23*s45 + 
    q1*q2*q5*s34*s45 - q10*q2*q5*s34*s45 + 8*q2*q9^2*s34*s45 + 
    6*q9^3*s34*s45 - 2*q2*q5*q9^2*s34^2*s45 + 4*q2*q9^3*s34^2*s45 + 
    6*q1*q10*q5*s45^2 - q1*q2*q5*s45^2 + 2*q10*q2*q5*s45^2 + q2*q5*q9*s45^2 - 
    2*q2*q9^2*s45^2 + 2*q2*q5*q9^2*s34*s45^2 - 4*q2*q9^3*s34*s45^2 + 
    2*q2*q5*q9^3*s34^2*s45^2 - 2*q1*q10*q2*q5*s45^3 + 6*q1*q10*s51 - 
    5*q1*q9*s51 - 5*q10*q9*s51 + 2*q2*q9*s51 + 10*q9^2*s51 - 
    18*q1*q10*q9*s23*s51 + 4*q1*q9^2*s23*s51 + 4*q10*q9^2*s23*s51 + 
    6*q9^3*s23*s51 + 6*q1*q10*q9^2*s23^2*s51 + 6*q2*q9^2*s34*s51 + 
    6*q9^3*s34*s51 + 2*q2*q9^3*s34^2*s51 - 6*q2*q9^2*s45*s51 - 
    6*q9^3*s45*s51 - 8*q2*q9^3*s34*s45*s51 + 2*q2*q9^3*s45^2*s51 - 
    6*q1*q10*q9*s51^2 - 4*q2*q9^2*s51^2 - 6*q9^3*s51^2 + 
    6*q1*q10*q9^2*s23*s51^2 - 2*q1*q10*q9^3*s23^2*s51^2 - 
    4*q2*q9^3*s34*s51^2 + 4*q2*q9^3*s45*s51^2 + 2*q2*q9^3*s51^3]*
  ((-4*F[3, 1])/3 + (2*F[3, 2])/3 - (2*F[3, 3])/3 - (2*F[3, 4])/3 - 
   (2*F[3, 6])/3 - (2*F[3, 12])/3 - (4*F[3, 14])/3 - (4*F[3, 18])/3 - 
   (4*F[3, 19])/9 + (2*F[3, 22])/3 + (2*F[3, 31])/3 + (8*F[3, 32])/9 + 
   (2*F[3, 33])/3 + (32*F[3, 34])/9 - (2*F[3, 35])/3 + (4*F[3, 36])/9 + 
   (2*F[3, 38])/3 + (2*F[3, 40])/3 - (2*F[3, 42])/3 - (4*F[3, 44])/9 - 
   2*F[1, 1, 1]^3 - (2*F[1, 1, 1]^2*F[1, 1, 2])/3 - 
   (F[1, 1, 1]*F[1, 1, 2]^2)/3 + (2*F[1, 1, 1]^2*F[1, 1, 3])/3 + 
   (F[1, 1, 2]^2*F[1, 1, 3])/3 + 2*F[1, 1, 1]*F[1, 1, 3]^2 + 
   (2*F[1, 1, 2]*F[1, 1, 3]^2)/3 - (2*F[1, 1, 3]^3)/3 + 
   (4*F[1, 1, 1]^2*F[1, 1, 4])/3 - (4*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4])/3 - 
   (2*F[1, 1, 3]^2*F[1, 1, 4])/3 + (2*F[1, 1, 1]*F[1, 1, 4]^2)/3 + 
   (2*F[1, 1, 2]*F[1, 1, 4]^2)/3 - (2*F[1, 1, 3]*F[1, 1, 4]^2)/3 - 
   (2*F[1, 1, 1]*F[1, 1, 5]^2)/3 + (2*F[1, 1, 3]*F[1, 1, 5]^2)/3 - 
   (4*F[1, 1, 5]^3)/9 - (4*F[1, 1, 1]^2*F[1, 1, 6])/9 + 
   (2*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 6])/3 + 
   (2*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 6])/9 - 
   (2*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 6])/3 + (2*F[1, 1, 4]^2*F[1, 1, 6])/9 - 
   (2*F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 6])/3 + 
   (2*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 6])/3 + (2*F[1, 1, 5]^2*F[1, 1, 6])/3 + 
   (2*F[1, 1, 1]*F[1, 1, 6]^2)/9 - (2*F[1, 1, 4]*F[1, 1, 6]^2)/9 - 
   (34*F[1, 1, 6]^3)/27 + (4*F[1, 1, 1]^2*F[1, 1, 7])/9 - 
   (2*F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 7])/3 + 
   (10*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 7])/9 - 
   (2*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 7])/3 - (2*F[1, 1, 4]^2*F[1, 1, 7])/9 + 
   (2*F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 7])/3 - 
   (2*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 7])/3 - (2*F[1, 1, 5]^2*F[1, 1, 7])/3 - 
   (10*F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 7])/9 + 
   (2*F[1, 1, 2]*F[1, 1, 6]*F[1, 1, 7])/3 + 
   (4*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 7])/9 + 
   (2*F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 7])/3 + (8*F[1, 1, 6]^2*F[1, 1, 7])/9 - 
   (F[1, 1, 1]*F[1, 1, 7]^2)/9 + (F[1, 1, 3]*F[1, 1, 7]^2)/3 - 
   (2*F[1, 1, 4]*F[1, 1, 7]^2)/9 - (2*F[1, 1, 5]*F[1, 1, 7]^2)/3 + 
   (10*F[1, 1, 6]*F[1, 1, 7]^2)/9 - (20*F[1, 1, 7]^3)/27 + 
   (2*F[1, 1, 1]^2*F[1, 1, 8])/3 - (4*F[1, 1, 3]^2*F[1, 1, 8])/3 - 
   (4*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8])/3 + 
   (8*F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8])/3 - (2*F[1, 1, 4]^2*F[1, 1, 8])/3 + 
   (2*F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 8])/9 - 
   (2*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 8])/9 - 
   (2*F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 8])/3 + (2*F[1, 1, 6]^2*F[1, 1, 8])/3 - 
   (2*F[1, 1, 1]*F[1, 1, 7]*F[1, 1, 8])/9 + 
   (2*F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 8])/9 + 
   (2*F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8])/3 - 
   (2*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 8])/3 + 2*F[1, 1, 1]*F[1, 1, 8]^2 - 
   (4*F[1, 1, 3]*F[1, 1, 8]^2)/3 - (2*F[1, 1, 4]*F[1, 1, 8]^2)/3 + 
   (4*F[1, 1, 6]*F[1, 1, 8]^2)/9 - (4*F[1, 1, 7]*F[1, 1, 8]^2)/9 - 
   (8*F[1, 1, 1]*F[2, 1, 1])/3 - (8*F[1, 1, 3]*F[2, 1, 1])/3 - 
   (4*F[1, 1, 3]*F[2, 1, 5])/3 - (4*F[1, 1, 5]*F[2, 1, 5])/3 - 
   (4*F[1, 1, 1]*F[2, 1, 6])/3 + (4*F[1, 1, 2]*F[2, 1, 6])/3 + 
   (8*F[1, 1, 1]*F[2, 1, 8])/9 - (8*F[1, 1, 4]*F[2, 1, 8])/9 - 
   (4*F[1, 1, 5]*F[2, 1, 8])/3 - (28*F[1, 1, 6]*F[2, 1, 8])/9 - 
   (20*F[1, 1, 7]*F[2, 1, 8])/9 + (4*F[1, 1, 8]*F[2, 1, 8])/9 - 
   (8*F[1, 1, 1]*F[2, 1, 9])/3 - (8*F[1, 1, 8]*F[2, 1, 9])/3 + 
   (8*F[1, 1, 7]*F[2, 1, 10])/9 + (8*F[1, 1, 8]*F[2, 1, 10])/9 + 
   (11*F[1, 1, 1]*tci[1, 1]^2)/9 + (2*F[1, 1, 2]*tci[1, 1]^2)/9 - 
   (5*F[1, 1, 3]*tci[1, 1]^2)/9 - (F[1, 1, 5]*tci[1, 1]^2)/9 + 
   (8*F[1, 1, 6]*tci[1, 1]^2)/9 + (38*F[1, 1, 7]*tci[1, 1]^2)/27 - 
   (8*F[1, 1, 8]*tci[1, 1]^2)/27 - (4*F[1, 2, 3]*tci[1, 1]^2)/3 - 
   (4*F[1, 2, 7]*tci[1, 1]^2)/3 - (8*F[1, 2, 8]*tci[1, 1]^2)/9 + 
   (10*F[1, 1, 1]^2*tci[1, 2])/3 + (4*F[1, 1, 1]*F[1, 1, 2]*tci[1, 2])/3 - 
   4*F[1, 1, 1]*F[1, 1, 3]*tci[1, 2] - (4*F[1, 1, 2]*F[1, 1, 3]*tci[1, 2])/
    3 + (2*F[1, 1, 3]^2*tci[1, 2])/3 - (8*F[1, 1, 1]*F[1, 1, 4]*tci[1, 2])/
    3 + (4*F[1, 1, 3]*F[1, 1, 4]*tci[1, 2])/3 + (2*F[1, 1, 4]^2*tci[1, 2])/
    3 - (4*F[1, 1, 3]*F[1, 1, 5]*tci[1, 2])/3 + 
   (4*F[1, 1, 1]*F[1, 1, 6]*tci[1, 2])/9 - 
   (4*F[1, 1, 4]*F[1, 1, 6]*tci[1, 2])/9 - (2*F[1, 1, 6]^2*tci[1, 2])/3 - 
   (16*F[1, 1, 1]*F[1, 1, 7]*tci[1, 2])/9 + 
   (4*F[1, 1, 2]*F[1, 1, 7]*tci[1, 2])/3 - 
   (8*F[1, 1, 4]*F[1, 1, 7]*tci[1, 2])/9 + 
   (4*F[1, 1, 6]*F[1, 1, 7]*tci[1, 2])/3 - (8*F[1, 1, 7]^2*tci[1, 2])/9 - 
   4*F[1, 1, 1]*F[1, 1, 8]*tci[1, 2] + (8*F[1, 1, 3]*F[1, 1, 8]*tci[1, 2])/
    3 + (4*F[1, 1, 4]*F[1, 1, 8]*tci[1, 2])/3 - 
   (8*F[1, 1, 6]*F[1, 1, 8]*tci[1, 2])/9 + 
   (4*F[1, 1, 1]*F[1, 2, 3]*tci[1, 2])/3 - 
   (4*F[1, 1, 2]*F[1, 2, 3]*tci[1, 2])/3 + 
   (4*F[1, 1, 3]*F[1, 2, 7]*tci[1, 2])/3 + 
   (4*F[1, 1, 5]*F[1, 2, 7]*tci[1, 2])/3 + 
   (8*F[1, 1, 7]*F[1, 2, 8]*tci[1, 2])/9 + 
   (8*F[1, 1, 8]*F[1, 2, 8]*tci[1, 2])/9 + (16*F[2, 1, 1]*tci[1, 2])/3 + 
   (4*F[2, 1, 5]*tci[1, 2])/3 + (4*F[2, 1, 6]*tci[1, 2])/3 - 
   (4*F[2, 1, 8]*tci[1, 2])/9 + (16*F[2, 1, 9]*tci[1, 2])/3 - 
   (8*F[2, 1, 10]*tci[1, 2])/9 + (10*tci[1, 1]^2*tci[1, 2])/27 - 
   (10*tci[1, 1]^2*tcr[1, 1])/9 - (8*tci[1, 2]*tcr[1, 1]^2)/3 + 
   (20*tcr[1, 1]^3)/9 + (22*tci[1, 1]^2*tcr[1, 2])/9 - 
   (4*tci[1, 2]*tcr[1, 1]*tcr[1, 2])/3 - (8*tcr[1, 2]^3)/9 - 
   (28*tci[1, 2]*tcr[2, 1])/3 + (20*tcr[1, 1]*tcr[2, 1])/3 + 
   (8*tcr[3, 1])/3 + (2*tcr[3, 2])/3 - (35*tcr[3, 3])/9) + 
 r[10*q10 + 5*q3 + 6*q4 + 5*q5 + 10*q7 + 2*q3*q4*s12 - 4*q4^2*s12 + 
    3*q3*q5*s12 + 2*q4*q5*s12 + 7*q3*q7*s12 + 3*q4*q7*s12 + q5*q7*s12 - 
    4*q3*q4^2*s12^2 + q3*q4*q5*s12^2 + 3*q3*q5*q7*s12^2 + q10*q3*s23 + 
    3*q10*q4*s23 + 2*q3*q4*s23 - 4*q4^2*s23 + 7*q10*q5*s23 + 3*q3*q5*s23 + 
    2*q4*q5*s23 - 4*q3*q4^2*s12*s23 + 2*q3*q4*q5*s12*s23 - 
    4*q4^2*q5*s12*s23 + 4*q3*q4^2*q5*s12^2*s23 + 3*q10*q3*q5*s23^2 + 
    q3*q4*q5*s23^2 - 4*q4^2*q5*s23^2 + 4*q3*q4^2*q5*s12*s23^2 + 
    8*q10*q4*s34 + 7*q10*q5*s34 + 19*q10*q7*s34 + 5*q4*q7*s34 + 3*q5*q7*s34 + 
    5*q10*q4*q7*s34^2 + 3*q10*q5*q7*s34^2 + 6*q10*q3*s45 + 9*q10*q5*s45 + 
    4*q3*q5*s45 + 22*q10*q7*s45 + 9*q3*q7*s45 + 6*q5*q7*s45 + 
    3*q3*q5*q7*s12*s45 + 3*q10*q3*q5*s23*s45 + 9*q10*q5*q7*s34*s45 + 
    4*q10*q3*q5*s45^2 + 10*q10*q3*q7*s45^2 + 10*q10*q5*q7*s45^2 + 
    4*q3*q5*q7*s45^2 + 4*q10*q3*q5*q7*s45^3 + 3*q10*q3*s51 + 5*q10*q4*s51 + 
    19*q10*q7*s51 + 7*q3*q7*s51 + 8*q4*q7*s51 + 4*q10*q4^2*s34*s51 + 
    18*q10*q4*q7*s34*s51 + 4*q4^2*q7*s34*s51 + 4*q10*q4^2*q7*s34^2*s51 + 
    9*q10*q3*q7*s45*s51 + 3*q10*q3*q7*s51^2 + 5*q10*q4*q7*s51^2 + 
    4*q10*q4^2*q7*s34*s51^2]*((4*F[3, 1])/3 - F[3, 2] + (2*F[3, 3])/9 - 
   F[3, 4]/6 + (11*F[3, 5])/18 - (2*F[3, 6])/9 + F[3, 7]/3 + (16*F[3, 8])/9 + 
   (2*F[3, 11])/9 - F[3, 12]/18 - F[3, 13]/18 + F[3, 17]/6 - F[3, 18]/6 + 
   (4*F[3, 19])/9 - (2*F[3, 24])/9 + (4*F[3, 31])/3 + 2*F[3, 32] + F[3, 33] + 
   (56*F[3, 34])/9 - (2*F[3, 37])/3 - F[3, 38]/3 + (5*F[3, 40])/3 - 
   (4*F[3, 44])/9 + (2*F[3, 51])/3 + (8*F[3, 52])/9 + F[3, 53]/3 + 
   (8*F[3, 54])/3 + (4*F[3, 55])/9 + F[3, 57]/3 + F[3, 59]/3 - 
   (2*F[3, 61])/3 - (7*F[1, 1, 1]^3)/9 - (F[1, 1, 1]^2*F[1, 1, 2])/9 - 
   (4*F[1, 1, 1]*F[1, 1, 2]^2)/9 + (11*F[1, 1, 2]^3)/27 + 
   (F[1, 1, 1]*F[1, 1, 3]^2)/3 + (2*F[1, 1, 3]^3)/9 + 
   (F[1, 1, 1]^2*F[1, 1, 4])/9 + (2*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 4])/9 + 
   (F[1, 1, 2]^2*F[1, 1, 4])/9 - (F[1, 1, 3]^2*F[1, 1, 4])/6 + 
   (2*F[1, 1, 1]*F[1, 1, 4]^2)/9 - (4*F[1, 1, 2]*F[1, 1, 4]^2)/9 - 
   (F[1, 1, 3]*F[1, 1, 4]^2)/6 + (2*F[1, 1, 4]^3)/3 + 
   (F[1, 1, 1]^2*F[1, 1, 5])/3 - (F[1, 1, 2]^2*F[1, 1, 5])/9 - 
   (F[1, 1, 3]^2*F[1, 1, 5])/3 + (2*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5])/9 + 
   (F[1, 1, 4]^2*F[1, 1, 5])/18 - (10*F[1, 1, 5]^2)/9 + 
   F[1, 1, 1]*F[1, 1, 5]^2 - (2*F[1, 1, 2]*F[1, 1, 5]^2)/9 - 
   F[1, 1, 3]*F[1, 1, 5]^2 + (F[1, 1, 4]*F[1, 1, 5]^2)/18 - 
   (8*F[1, 1, 5]^3)/9 + (2*F[1, 1, 1]^2*F[1, 1, 6])/9 + 
   (8*F[1, 1, 3]^2*F[1, 1, 6])/9 - (4*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 6])/9 + 
   (2*F[1, 1, 4]^2*F[1, 1, 6])/9 - (2*F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 6])/3 + 
   (5*F[1, 1, 5]^2*F[1, 1, 6])/3 + (5*F[1, 1, 1]*F[1, 1, 6]^2)/9 - 
   (F[1, 1, 2]*F[1, 1, 6]^2)/3 + (2*F[1, 1, 3]*F[1, 1, 6]^2)/9 - 
   (8*F[1, 1, 4]*F[1, 1, 6]^2)/9 + F[1, 1, 5]*F[1, 1, 6]^2 - 
   (142*F[1, 1, 6]^3)/27 - (2*F[1, 1, 1]^2*F[1, 1, 7])/9 - 
   (F[1, 1, 3]^2*F[1, 1, 7])/3 + (4*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 7])/9 - 
   (5*F[1, 1, 4]^2*F[1, 1, 7])/9 + (20*F[1, 1, 5]*F[1, 1, 7])/9 + 
   (2*F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 7])/3 - F[1, 1, 5]^2*F[1, 1, 7] - 
   (20*F[1, 1, 6]*F[1, 1, 7])/9 - (F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 7])/9 + 
   (F[1, 1, 2]*F[1, 1, 6]*F[1, 1, 7])/3 + 
   (2*F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 7])/3 + 
   (4*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 7])/9 + 
   (2*F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 7])/3 + (5*F[1, 1, 6]^2*F[1, 1, 7])/3 - 
   (4*F[1, 1, 1]*F[1, 1, 7]^2)/9 - (F[1, 1, 3]*F[1, 1, 7]^2)/3 - 
   (5*F[1, 1, 4]*F[1, 1, 7]^2)/9 + (F[1, 1, 5]*F[1, 1, 7]^2)/3 + 
   (19*F[1, 1, 6]*F[1, 1, 7]^2)/9 - (14*F[1, 1, 7]^3)/27 + 
   (F[1, 1, 1]^2*F[1, 1, 8])/9 + (2*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 8])/9 + 
   (F[1, 1, 2]^2*F[1, 1, 8])/9 - (F[1, 1, 3]^2*F[1, 1, 8])/6 - 
   (2*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8])/9 - 
   (2*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 8])/9 + 
   (F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8])/3 - (F[1, 1, 4]^2*F[1, 1, 8])/18 + 
   (2*F[1, 1, 5]^2*F[1, 1, 8])/3 + (20*F[1, 1, 6]*F[1, 1, 8])/9 - 
   (4*F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 8])/9 + 
   (4*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 8])/9 - 
   (8*F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 8])/3 + (10*F[1, 1, 6]^2*F[1, 1, 8])/9 - 
   (20*F[1, 1, 7]*F[1, 1, 8])/9 + (4*F[1, 1, 1]*F[1, 1, 7]*F[1, 1, 8])/9 - 
   (4*F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 8])/9 + 
   (4*F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8])/3 + 
   (4*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 8])/9 - (8*F[1, 1, 7]^2*F[1, 1, 8])/9 + 
   (2*F[1, 1, 1]*F[1, 1, 8]^2)/9 - (F[1, 1, 2]*F[1, 1, 8]^2)/9 - 
   (F[1, 1, 3]*F[1, 1, 8]^2)/6 - (F[1, 1, 4]*F[1, 1, 8]^2)/18 + 
   (2*F[1, 1, 5]*F[1, 1, 8]^2)/3 + (14*F[1, 1, 6]*F[1, 1, 8]^2)/9 - 
   (20*F[1, 1, 7]*F[1, 1, 8]^2)/9 - F[1, 1, 8]^3/9 + 
   (F[1, 1, 1]^2*F[1, 1, 9])/9 + (2*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 9])/9 + 
   (2*F[1, 1, 2]^2*F[1, 1, 9])/9 - (2*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 9])/9 - 
   (4*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9])/9 + (7*F[1, 1, 4]^2*F[1, 1, 9])/18 - 
   (F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9])/3 + (F[1, 1, 5]^2*F[1, 1, 9])/6 + 
   (20*F[1, 1, 6]*F[1, 1, 9])/9 - (2*F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 9])/3 + 
   (F[1, 1, 6]^2*F[1, 1, 9])/3 - (2*F[1, 1, 1]*F[1, 1, 8]*F[1, 1, 9])/9 - 
   (2*F[1, 1, 2]*F[1, 1, 8]*F[1, 1, 9])/9 + 
   (2*F[1, 1, 4]*F[1, 1, 8]*F[1, 1, 9])/9 + (F[1, 1, 8]^2*F[1, 1, 9])/9 - 
   (10*F[1, 1, 9]^2)/9 + (2*F[1, 1, 1]*F[1, 1, 9]^2)/9 - 
   (5*F[1, 1, 2]*F[1, 1, 9]^2)/9 + (7*F[1, 1, 4]*F[1, 1, 9]^2)/18 + 
   (F[1, 1, 5]*F[1, 1, 9]^2)/6 + (F[1, 1, 6]*F[1, 1, 9]^2)/3 - 
   (2*F[1, 1, 8]*F[1, 1, 9]^2)/9 + (4*F[1, 1, 9]^3)/27 + 
   (2*F[1, 1, 1]^2*F[1, 1, 10])/3 - (4*F[1, 1, 3]^2*F[1, 1, 10])/9 - 
   (F[1, 1, 4]^2*F[1, 1, 10])/3 - (2*F[1, 1, 1]*F[1, 1, 5]*F[1, 1, 10])/3 + 
   (2*F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 10])/3 - (20*F[1, 1, 6]*F[1, 1, 10])/9 + 
   (F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 10])/3 + 
   (F[1, 1, 2]*F[1, 1, 6]*F[1, 1, 10])/3 + 
   (2*F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 10])/9 + 
   (2*F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 10])/3 + (11*F[1, 1, 6]^2*F[1, 1, 10])/
    9 + (20*F[1, 1, 7]*F[1, 1, 10])/9 - (F[1, 1, 1]*F[1, 1, 7]*F[1, 1, 10])/
    3 - (F[1, 1, 2]*F[1, 1, 7]*F[1, 1, 10])/3 - 
   (2*F[1, 1, 3]*F[1, 1, 7]*F[1, 1, 10])/3 + 
   (2*F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 10])/3 - 
   (2*F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 10])/3 - 
   (2*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 10])/3 - (F[1, 1, 8]^2*F[1, 1, 10])/3 + 
   (2*F[1, 1, 3]*F[1, 1, 9]*F[1, 1, 10])/3 - (F[1, 1, 9]^2*F[1, 1, 10])/3 + 
   (F[1, 1, 1]*F[1, 1, 10]^2)/3 - (F[1, 1, 4]*F[1, 1, 10]^2)/3 + 
   F[1, 1, 6]*F[1, 1, 10]^2 - (F[1, 1, 9]*F[1, 1, 10]^2)/3 - 
   (2*F[1, 1, 10]^3)/3 - (2*F[1, 1, 1]*F[2, 1, 1])/3 - 
   (2*F[1, 1, 3]*F[2, 1, 1])/3 - (2*F[1, 1, 1]*F[2, 1, 2])/9 - 
   (2*F[1, 1, 4]*F[2, 1, 2])/9 + (2*F[1, 1, 2]*F[2, 1, 3])/3 + 
   (2*F[1, 1, 4]*F[2, 1, 3])/3 + (2*F[1, 1, 2]*F[2, 1, 4])/9 + 
   (2*F[1, 1, 5]*F[2, 1, 4])/9 + (4*F[1, 1, 3]*F[2, 1, 5])/3 + 
   (4*F[1, 1, 5]*F[2, 1, 5])/3 + (4*F[1, 1, 4]*F[2, 1, 6])/3 + 
   (4*F[1, 1, 6]*F[2, 1, 6])/3 - (20*F[2, 1, 7])/9 - 
   (8*F[1, 1, 5]*F[2, 1, 7])/3 - (8*F[1, 1, 7]*F[2, 1, 7])/3 + 
   (5*F[1, 1, 1]*F[2, 1, 8])/9 - (F[1, 1, 2]*F[2, 1, 8])/3 - 
   (8*F[1, 1, 4]*F[2, 1, 8])/9 - (4*F[1, 1, 5]*F[2, 1, 8])/3 - 
   (68*F[1, 1, 6]*F[2, 1, 8])/9 - (16*F[1, 1, 7]*F[2, 1, 8])/3 - 
   (8*F[1, 1, 8]*F[2, 1, 8])/9 - (2*F[1, 1, 1]*F[2, 1, 9])/9 - 
   (2*F[1, 1, 8]*F[2, 1, 9])/9 + (8*F[1, 1, 7]*F[2, 1, 10])/3 + 
   (8*F[1, 1, 8]*F[2, 1, 10])/3 - (4*F[1, 1, 1]*F[2, 1, 11])/9 + 
   (10*F[1, 1, 2]*F[2, 1, 11])/9 + (4*F[1, 1, 4]*F[2, 1, 11])/9 + 
   (4*F[1, 1, 8]*F[2, 1, 11])/9 + (14*F[1, 1, 9]*F[2, 1, 11])/9 + 
   (2*F[1, 1, 8]*F[2, 1, 12])/3 + (2*F[1, 1, 9]*F[2, 1, 12])/3 - 
   (8*F[1, 1, 3]*F[2, 1, 13])/9 - (8*F[1, 1, 10]*F[2, 1, 13])/9 - 
   (F[1, 1, 1]*F[2, 1, 14])/3 - (F[1, 1, 2]*F[2, 1, 14])/3 - 
   (4*F[1, 1, 3]*F[2, 1, 14])/3 - (32*F[1, 1, 6]*F[2, 1, 14])/9 - 
   (20*F[1, 1, 10]*F[2, 1, 14])/9 - (20*F[2, 1, 15])/9 + (10*tci[1, 1]^2)/9 - 
   (59*F[1, 1, 1]*tci[1, 1]^2)/54 - (7*F[1, 1, 2]*tci[1, 1]^2)/54 + 
   (F[1, 1, 3]*tci[1, 1]^2)/18 + (7*F[1, 1, 4]*tci[1, 1]^2)/27 + 
   (29*F[1, 1, 5]*tci[1, 1]^2)/27 + (32*F[1, 1, 6]*tci[1, 1]^2)/9 - 
   (28*F[1, 1, 7]*tci[1, 1]^2)/27 - (85*F[1, 1, 8]*tci[1, 1]^2)/54 + 
   (5*F[1, 1, 9]*tci[1, 1]^2)/9 - (10*F[1, 1, 10]*tci[1, 1]^2)/27 - 
   (8*F[1, 2, 2]*tci[1, 1]^2)/9 + (4*F[1, 2, 3]*tci[1, 1]^2)/3 - 
   (2*F[1, 2, 6]*tci[1, 1]^2)/3 + (4*F[1, 2, 7]*tci[1, 1]^2)/3 - 
   (8*F[1, 2, 8]*tci[1, 1]^2)/3 + (2*F[1, 2, 9]*tci[1, 1]^2)/3 + 
   (19*F[1, 1, 1]^2*tci[1, 2])/9 - (2*F[1, 1, 1]*F[1, 1, 2]*tci[1, 2])/9 - 
   (4*F[1, 1, 2]^2*tci[1, 2])/9 - (2*F[1, 1, 1]*F[1, 1, 3]*tci[1, 2])/3 - 
   (2*F[1, 1, 3]^2*tci[1, 2])/9 - (4*F[1, 1, 1]*F[1, 1, 4]*tci[1, 2])/9 + 
   (2*F[1, 1, 2]*F[1, 1, 4]*tci[1, 2])/9 + (F[1, 1, 3]*F[1, 1, 4]*tci[1, 2])/
    3 - (2*F[1, 1, 4]^2*tci[1, 2])/3 - (2*F[1, 1, 1]*F[1, 1, 5]*tci[1, 2])/
    3 - (2*F[1, 1, 2]*F[1, 1, 5]*tci[1, 2])/9 + 2*F[1, 1, 3]*F[1, 1, 5]*
    tci[1, 2] - (F[1, 1, 4]*F[1, 1, 5]*tci[1, 2])/9 - 
   (13*F[1, 1, 5]^2*tci[1, 2])/18 - (20*F[1, 1, 6]*tci[1, 2])/9 + 
   (4*F[1, 1, 1]*F[1, 1, 6]*tci[1, 2])/9 - 
   (16*F[1, 1, 3]*F[1, 1, 6]*tci[1, 2])/9 + 
   (8*F[1, 1, 4]*F[1, 1, 6]*tci[1, 2])/9 + 
   (10*F[1, 1, 5]*F[1, 1, 6]*tci[1, 2])/3 - F[1, 1, 6]^2*tci[1, 2] + 
   (20*F[1, 1, 7]*tci[1, 2])/9 - (4*F[1, 1, 1]*F[1, 1, 7]*tci[1, 2])/9 + 
   (2*F[1, 1, 3]*F[1, 1, 7]*tci[1, 2])/3 + 
   (10*F[1, 1, 4]*F[1, 1, 7]*tci[1, 2])/9 - 2*F[1, 1, 5]*F[1, 1, 7]*
    tci[1, 2] - (13*F[1, 1, 6]*F[1, 1, 7]*tci[1, 2])/9 - 
   (4*F[1, 1, 7]^2*tci[1, 2])/9 - (4*F[1, 1, 1]*F[1, 1, 8]*tci[1, 2])/9 + 
   (2*F[1, 1, 2]*F[1, 1, 8]*tci[1, 2])/9 + (F[1, 1, 3]*F[1, 1, 8]*tci[1, 2])/
    3 + (F[1, 1, 4]*F[1, 1, 8]*tci[1, 2])/9 - 
   (4*F[1, 1, 5]*F[1, 1, 8]*tci[1, 2])/3 - 
   (28*F[1, 1, 6]*F[1, 1, 8]*tci[1, 2])/9 + 
   (16*F[1, 1, 7]*F[1, 1, 8]*tci[1, 2])/9 + F[1, 1, 8]^2*tci[1, 2] + 
   (2*F[1, 1, 1]*F[1, 1, 9]*tci[1, 2])/9 + 
   (4*F[1, 1, 2]*F[1, 1, 9]*tci[1, 2])/9 - 
   (7*F[1, 1, 4]*F[1, 1, 9]*tci[1, 2])/9 + (F[1, 1, 5]*F[1, 1, 9]*tci[1, 2])/
    3 + (2*F[1, 1, 6]*F[1, 1, 9]*tci[1, 2])/3 + 
   (4*F[1, 1, 8]*F[1, 1, 9]*tci[1, 2])/9 - (7*F[1, 1, 9]^2*tci[1, 2])/18 - 
   (4*F[1, 1, 1]*F[1, 1, 10]*tci[1, 2])/3 + 
   (2*F[1, 1, 4]*F[1, 1, 10]*tci[1, 2])/3 - 
   (5*F[1, 1, 6]*F[1, 1, 10]*tci[1, 2])/9 + 
   (F[1, 1, 7]*F[1, 1, 10]*tci[1, 2])/3 + 
   (2*F[1, 1, 8]*F[1, 1, 10]*tci[1, 2])/3 - 
   (2*F[1, 1, 9]*F[1, 1, 10]*tci[1, 2])/3 + 
   (8*F[1, 1, 3]*F[1, 2, 2]*tci[1, 2])/9 + 
   (8*F[1, 1, 10]*F[1, 2, 2]*tci[1, 2])/9 - 
   (4*F[1, 1, 4]*F[1, 2, 3]*tci[1, 2])/3 - 
   (4*F[1, 1, 6]*F[1, 2, 3]*tci[1, 2])/3 + 
   (2*F[1, 1, 2]*F[1, 2, 6]*tci[1, 2])/3 + 
   (2*F[1, 1, 4]*F[1, 2, 6]*tci[1, 2])/3 - 
   (4*F[1, 1, 3]*F[1, 2, 7]*tci[1, 2])/3 - 
   (4*F[1, 1, 5]*F[1, 2, 7]*tci[1, 2])/3 + 
   (8*F[1, 1, 7]*F[1, 2, 8]*tci[1, 2])/3 + 
   (8*F[1, 1, 8]*F[1, 2, 8]*tci[1, 2])/3 - 
   (2*F[1, 1, 8]*F[1, 2, 9]*tci[1, 2])/3 - 
   (2*F[1, 1, 9]*F[1, 2, 9]*tci[1, 2])/3 + (4*F[2, 1, 1]*tci[1, 2])/3 + 
   (4*F[2, 1, 2]*tci[1, 2])/9 - (2*F[2, 1, 3]*tci[1, 2])/3 - 
   (4*F[2, 1, 5]*tci[1, 2])/3 - (4*F[2, 1, 6]*tci[1, 2])/3 + 
   (11*F[2, 1, 8]*tci[1, 2])/9 + (4*F[2, 1, 9]*tci[1, 2])/9 - 
   (8*F[2, 1, 10]*tci[1, 2])/3 - (4*F[2, 1, 11]*tci[1, 2])/9 - 
   (2*F[2, 1, 12]*tci[1, 2])/3 + (8*F[2, 1, 13]*tci[1, 2])/9 + 
   (5*F[2, 1, 14]*tci[1, 2])/3 - (29*tci[1, 1]^2*tci[1, 2])/54 + 
   (16*tci[1, 1]^2*tcr[1, 1])/27 - (25*tci[1, 2]*tcr[1, 1]^2)/9 + 
   (7*tcr[1, 1]^3)/9 + (8*tci[1, 1]^2*tcr[1, 2])/9 + 
   (4*tci[1, 2]*tcr[1, 1]*tcr[1, 2])/3 - (32*tci[1, 2]*tcr[2, 1])/9 + 
   (10*tcr[1, 1]*tcr[2, 1])/9 - (26*tcr[3, 3])/9) + 
 r[-q1 + 5*q10 - 4*q9 + 2*q1*q10*s23 + 2*q10^2*s23 - q10*q5*s23 - 
    2*q1*q9*s23 - 2*q10*q9*s23 + q5*q9*s23 - q1*q10*q9*s23^2 + 3*q10^2*s34 + 
    2*q10*q2*s34 + q1*q5*s34 - 3*q10*q5*s34 - 2*q10*q9*s34 - 2*q2*q9*s34 + 
    2*q5*q9*s34 + q10^2*q2*s34^2 - 2*q10*q2*q5*s34^2 + 2*q2*q5*q9*s34^2 - 
    2*q1*q10*s45 - 4*q10^2*s45 - 2*q10*q2*s45 - q1*q5*s45 + 3*q10*q5*s45 + 
    q1*q9*s45 + 2*q2*q9*s45 - 2*q5*q9*s45 - 2*q10^3*s23*s45 + 
    q10^2*q5*s23*s45 - 4*q10^3*s34*s45 - 4*q10^2*q2*s34*s45 + 
    2*q10^2*q5*s34*s45 - q1*q2*q5*s34*s45 + 3*q10*q2*q5*s34*s45 - 
    2*q2*q5*q9*s34*s45 - 2*q10^3*q2*s34^2*s45 + q10^2*q2*q5*s34^2*s45 + 
    4*q10^3*s45^2 + 2*q10^2*q2*s45^2 - q1*q10*q5*s45^2 - 3*q10^2*q5*s45^2 + 
    q1*q2*q5*s45^2 - 2*q10*q2*q5*s45^2 + q2*q5*q9*s45^2 + 
    2*q1*q10^3*s23*s45^2 - 3*q10^3*q5*s23*s45^2 - q1*q10^3*q5*s23^2*s45^2 + 
    2*q10^3*q2*s34*s45^2 - 3*q10^3*q5*s34*s45^2 - 2*q10^2*q2*q5*s34*s45^2 - 
    q10^3*q2*q5*s34^2*s45^2 - 4*q1*q10^3*s45^3 - 2*q10^3*q2*s45^3 + 
    3*q10^3*q5*s45^3 + q1*q10*q2*q5*s45^3 + q10^2*q2*q5*s45^3 + 
    3*q1*q10^3*q5*s23*s45^3 + q10^3*q2*q5*s34*s45^3 + 2*q1*q10^3*q2*s45^4 - 
    3*q1*q10^3*q5*s45^4 - q10^3*q2*q5*s45^4 + q1*q10^3*q2*q5*s45^5 + 
    2*q1*q10*s51 - q10^2*s51 - q10*q2*s51 - q1*q9*s51 - 2*q10*q9*s51 + 
    q2*q9*s51 - 2*q1*q10*q9*s23*s51 - q10^3*s34*s51 - 2*q10^2*q2*s34*s51 - 
    q10^3*q2*s34^2*s51 + q10^3*s45*s51 + q10^2*q2*s45*s51 + 
    q10^3*q2*s34*s45*s51 - q1*q10^3*s45^2*s51 - q10^3*q2*s45^2*s51 + 
    q1*q10^3*q2*s45^3*s51 - 2*q1*q10*q9*s51^2]*((-4*F[3, 1])/3 + F[3, 4]/9 - 
   (4*F[3, 6])/9 - F[3, 12]/9 + (4*F[3, 14])/9 - F[3, 18]/3 + 
   (4*F[3, 21])/9 + F[1, 1, 1]^3/3 + (F[1, 1, 1]^2*F[1, 1, 2])/3 + 
   (F[1, 1, 1]^2*F[1, 1, 3])/9 - (F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 3])/3 - 
   (4*F[1, 1, 1]*F[1, 1, 3]^2)/9 - (F[1, 1, 1]^2*F[1, 1, 4])/3 - 
   (F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 4])/3 - 
   (5*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4])/9 + 
   (F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 4])/3 + (7*F[1, 1, 3]^2*F[1, 1, 4])/9 + 
   (F[1, 1, 3]*F[1, 1, 4]^2)/9 + (2*F[1, 1, 1]^2*F[1, 1, 8])/9 - 
   (F[1, 1, 3]^2*F[1, 1, 8])/3 - (4*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8])/9 + 
   (2*F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8])/3 - (F[1, 1, 4]^2*F[1, 1, 8])/9 + 
   (4*F[1, 1, 1]*F[1, 1, 8]^2)/9 - (F[1, 1, 3]*F[1, 1, 8]^2)/3 - 
   (F[1, 1, 4]*F[1, 1, 8]^2)/9 - (5*F[1, 1, 1]*F[2, 1, 1])/9 + 
   (F[1, 1, 2]*F[2, 1, 1])/3 - (8*F[1, 1, 3]*F[2, 1, 1])/9 + 
   (F[1, 1, 1]*F[2, 1, 2])/3 + (F[1, 1, 2]*F[2, 1, 2])/3 + 
   (4*F[1, 1, 3]*F[2, 1, 2])/3 - (4*F[1, 1, 1]*F[2, 1, 9])/9 - 
   (4*F[1, 1, 8]*F[2, 1, 9])/9 + (F[1, 1, 1]*tci[1, 1]^2)/18 + 
   (F[1, 1, 2]*tci[1, 1]^2)/18 + (F[1, 1, 3]*tci[1, 1]^2)/27 - 
   (F[1, 1, 4]*tci[1, 1]^2)/9 - (F[1, 1, 8]*tci[1, 1]^2)/27 - 
   F[1, 1, 1]^2*tci[1, 2] + (11*F[1, 1, 1]*F[1, 1, 3]*tci[1, 2])/9 + 
   (5*F[1, 1, 1]*F[1, 1, 4]*tci[1, 2])/3 - 
   (17*F[1, 1, 3]*F[1, 1, 4]*tci[1, 2])/9 - 
   (8*F[1, 1, 1]*F[1, 1, 8]*tci[1, 2])/9 + 
   (2*F[1, 1, 3]*F[1, 1, 8]*tci[1, 2])/3 + 
   (2*F[1, 1, 4]*F[1, 1, 8]*tci[1, 2])/9 + (13*F[2, 1, 1]*tci[1, 2])/9 - 
   (5*F[2, 1, 2]*tci[1, 2])/3 + (8*F[2, 1, 9]*tci[1, 2])/9 - 
   (5*tci[1, 1]^2*tci[1, 2])/18 - (2*tci[1, 2]*tcr[1, 1]^2)/3 + 
   (8*tcr[1, 1]^3)/9 + (tci[1, 1]^2*tcr[1, 2])/9 - (4*tcr[1, 2]^3)/9 - 
   4*tci[1, 2]*tcr[2, 1] + 4*tcr[1, 1]*tcr[2, 1] + (8*tcr[3, 1])/3 + 
   tcr[3, 2]/3 - (5*tcr[3, 3])/2) + 
 r[-2*q10 - 4*q2 + 2*q7 + 3*q2*q3*s12 - 2*q2*q7*s12 - 2*q3*q7*s12 + 
    q2*q3*q7*s12^2 - 2*q1*q10*s23 + q10*q5*s23 + q1*q10*q5*s23^2 + 
    q1*q2*s34 - q1*q5*s34 + q10*q5*s34 + q2*q7*s34 + q10*q2*q5*s34^2 + 
    4*q1*q10*s45 + 2*q1*q2*s45 + 2*q10*q2*s45 - 3*q2*q3*s45 + q1*q5*s45 - 
    3*q10*q5*s45 + q3*q7*s45 - 3*q1*q10*q5*s23*s45 + q1*q2*q5*s34*s45 - 
    q10*q2*q5*s34*s45 - 2*q1*q10*q2*s45^2 + q1*q2*q3*s45^2 + 
    4*q1*q10*q5*s45^2 - q1*q2*q5*s45^2 + 2*q10*q2*q5*s45^2 - 
    2*q1*q10*q2*q5*s45^3 + q1*q10*s51 - 2*q1*q2*s51 + q10*q2*s51 + 
    3*q2*q3*s51 + 2*q1*q7*s51 - 4*q2*q7*s51 - 3*q3*q7*s51 + 
    3*q2*q3*q7*s12*s51 + q1*q2*q7*s34*s51 - q1*q10*q2*s45*s51 - 
    q1*q2*q3*s45*s51 + q1*q3*q7*s45*s51 + 2*q1*q2*q3*s51^2 - 
    2*q1*q2*q7*s51^2 - q1*q3*q7*s51^2 + 4*q2*q3*q7*s51^2 + 
    2*q1*q2*q3*q7*s51^3]*((-8*F[3, 1])/3 + (16*F[3, 3])/27 + (8*F[3, 4])/9 + 
   (4*F[3, 5])/27 - (16*F[3, 11])/27 - (4*F[3, 13])/27 + (8*F[3, 14])/9 + 
   (4*F[3, 17])/9 + (16*F[3, 20])/27 + (8*F[3, 21])/9 + (8*F[3, 31])/9 + 
   (38*F[3, 32])/9 + (16*F[3, 33])/3 + (80*F[3, 34])/9 + (16*F[3, 36])/9 - 
   (2*F[3, 37])/9 + (2*F[3, 40])/3 - (16*F[3, 44])/9 - (16*F[3, 69])/9 + 
   (11*F[1, 1, 1]^3)/9 + (F[1, 1, 1]^2*F[1, 1, 2])/3 + 
   (F[1, 1, 1]*F[1, 1, 2]^2)/3 + (155*F[1, 1, 2]^3)/81 + 
   (8*F[1, 1, 1]^2*F[1, 1, 3])/9 - (8*F[1, 1, 1]*F[1, 1, 3]^2)/9 + 
   (8*F[1, 1, 1]^2*F[1, 1, 4])/9 - (16*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4])/9 + 
   (8*F[1, 1, 3]^2*F[1, 1, 4])/9 - (26*F[1, 1, 1]*F[1, 1, 4]^2)/9 - 
   (26*F[1, 1, 2]*F[1, 1, 4]^2)/9 + (8*F[1, 1, 3]*F[1, 1, 4]^2)/9 + 
   (232*F[1, 1, 4]^3)/81 + (8*F[1, 1, 2]^2*F[1, 1, 5])/27 - 
   (16*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5])/27 + (20*F[1, 1, 4]^2*F[1, 1, 5])/
    27 - (32*F[1, 1, 2]*F[1, 1, 5]^2)/27 + (20*F[1, 1, 4]*F[1, 1, 5]^2)/27 - 
   (20*F[1, 1, 5]^3)/81 - (10*F[1, 1, 1]^2*F[1, 1, 6])/9 - 
   (4*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 6])/3 - 2*F[1, 1, 2]^2*F[1, 1, 6] + 
   (20*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 6])/9 + 4*F[1, 1, 2]*F[1, 1, 4]*
    F[1, 1, 6] - (16*F[1, 1, 4]^2*F[1, 1, 6])/9 + 
   (2*F[1, 1, 5]^2*F[1, 1, 6])/3 + (20*F[1, 1, 1]*F[1, 1, 6]^2)/9 - 
   (4*F[1, 1, 2]*F[1, 1, 6]^2)/3 - (8*F[1, 1, 4]*F[1, 1, 6]^2)/9 + 
   (2*F[1, 1, 5]*F[1, 1, 6]^2)/3 - (100*F[1, 1, 6]^3)/27 - 
   (8*F[1, 1, 1]^2*F[1, 1, 7])/9 + (16*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 7])/9 - 
   (8*F[1, 1, 4]^2*F[1, 1, 7])/9 - (4*F[1, 1, 5]^2*F[1, 1, 7])/9 - 
   (16*F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 7])/9 + 
   (16*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 7])/9 + (20*F[1, 1, 6]^2*F[1, 1, 7])/9 - 
   (16*F[1, 1, 1]*F[1, 1, 7]^2)/9 - (32*F[1, 1, 4]*F[1, 1, 7]^2)/9 + 
   (52*F[1, 1, 6]*F[1, 1, 7]^2)/9 - (32*F[1, 1, 7]^3)/27 + 
   (2*F[1, 1, 5]^2*F[1, 1, 8])/9 - (16*F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 8])/9 + 
   (16*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 8])/9 - 
   (4*F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 8])/3 + (2*F[1, 1, 6]^2*F[1, 1, 8])/3 + 
   (16*F[1, 1, 1]*F[1, 1, 7]*F[1, 1, 8])/9 - 
   (16*F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 8])/9 + 
   (8*F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8])/9 - (4*F[1, 1, 7]^2*F[1, 1, 8])/9 + 
   (2*F[1, 1, 5]*F[1, 1, 8]^2)/9 + (22*F[1, 1, 6]*F[1, 1, 8]^2)/9 - 
   (8*F[1, 1, 7]*F[1, 1, 8]^2)/3 - (8*F[1, 1, 2]^2*F[1, 1, 9])/27 + 
   (16*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9])/27 + (4*F[1, 1, 4]^2*F[1, 1, 9])/
    27 - (8*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9])/9 + 
   (4*F[1, 1, 5]^2*F[1, 1, 9])/9 - (16*F[1, 1, 2]*F[1, 1, 9]^2)/27 + 
   (4*F[1, 1, 4]*F[1, 1, 9]^2)/27 + (4*F[1, 1, 5]*F[1, 1, 9]^2)/9 - 
   (16*F[1, 1, 1]*F[2, 1, 1])/9 - (16*F[1, 1, 3]*F[2, 1, 1])/9 + 
   (14*F[1, 1, 1]*F[2, 1, 2])/9 + (2*F[1, 1, 2]*F[2, 1, 2])/3 + 
   (8*F[1, 1, 3]*F[2, 1, 2])/3 + (8*F[1, 1, 4]*F[2, 1, 2])/9 + 
   (2*F[1, 1, 1]*F[2, 1, 3])/3 + (74*F[1, 1, 2]*F[2, 1, 3])/27 + 
   (32*F[1, 1, 4]*F[2, 1, 3])/27 + (16*F[1, 1, 5]*F[2, 1, 3])/9 + 
   (16*F[1, 1, 2]*F[2, 1, 4])/27 + (16*F[1, 1, 5]*F[2, 1, 4])/27 - 
   4*F[1, 1, 1]*F[2, 1, 6] - 4*F[1, 1, 2]*F[2, 1, 6] + 
   (16*F[1, 1, 4]*F[2, 1, 6])/3 + (16*F[1, 1, 7]*F[2, 1, 6])/3 - 
   (8*F[1, 1, 5]*F[2, 1, 7])/9 - (8*F[1, 1, 7]*F[2, 1, 7])/9 + 
   (32*F[1, 1, 1]*F[2, 1, 8])/9 - (32*F[1, 1, 4]*F[2, 1, 8])/9 - 
   (64*F[1, 1, 6]*F[2, 1, 8])/9 - (56*F[1, 1, 7]*F[2, 1, 8])/9 - 
   (32*F[1, 1, 8]*F[2, 1, 8])/9 + (40*F[1, 1, 7]*F[2, 1, 10])/9 + 
   (40*F[1, 1, 8]*F[2, 1, 10])/9 + (16*F[1, 1, 2]*F[2, 1, 11])/27 + 
   (16*F[1, 1, 9]*F[2, 1, 11])/27 + (58*F[1, 1, 1]*tci[1, 1]^2)/27 - 
   (38*F[1, 1, 2]*tci[1, 1]^2)/81 - (4*F[1, 1, 3]*tci[1, 1]^2)/27 + 
   (52*F[1, 1, 4]*tci[1, 1]^2)/27 + (20*F[1, 1, 5]*tci[1, 1]^2)/27 + 
   (26*F[1, 1, 6]*tci[1, 1]^2)/9 - (40*F[1, 1, 7]*tci[1, 1]^2)/27 - 
   (10*F[1, 1, 8]*tci[1, 1]^2)/27 + (16*F[1, 1, 9]*tci[1, 1]^2)/81 + 
   (4*F[1, 2, 3]*tci[1, 1]^2)/3 - (50*F[1, 2, 6]*tci[1, 1]^2)/27 - 
   (40*F[1, 2, 8]*tci[1, 1]^2)/9 - (49*F[1, 1, 1]^2*tci[1, 2])/9 - 
   (4*F[1, 1, 1]*F[1, 1, 2]*tci[1, 2])/3 - (83*F[1, 1, 2]^2*tci[1, 2])/27 + 
   (16*F[1, 1, 1]*F[1, 1, 3]*tci[1, 2])/9 + 
   (16*F[1, 1, 1]*F[1, 1, 4]*tci[1, 2])/9 + 
   (16*F[1, 1, 2]*F[1, 1, 4]*tci[1, 2])/27 - 
   (16*F[1, 1, 3]*F[1, 1, 4]*tci[1, 2])/9 - (34*F[1, 1, 4]^2*tci[1, 2])/27 - 
   (32*F[1, 1, 2]*F[1, 1, 5]*tci[1, 2])/27 - 
   (40*F[1, 1, 4]*F[1, 1, 5]*tci[1, 2])/27 - (26*F[1, 1, 5]^2*tci[1, 2])/27 + 
   (16*F[1, 1, 1]*F[1, 1, 6]*tci[1, 2])/9 - 
   (8*F[1, 1, 2]*F[1, 1, 6]*tci[1, 2])/3 - 
   (4*F[1, 1, 4]*F[1, 1, 6]*tci[1, 2])/9 + 
   (4*F[1, 1, 5]*F[1, 1, 6]*tci[1, 2])/3 - 2*F[1, 1, 6]^2*tci[1, 2] - 
   (16*F[1, 1, 1]*F[1, 1, 7]*tci[1, 2])/9 + 
   (64*F[1, 1, 4]*F[1, 1, 7]*tci[1, 2])/9 - 
   (8*F[1, 1, 5]*F[1, 1, 7]*tci[1, 2])/9 + (4*F[1, 1, 7]^2*tci[1, 2])/3 - 
   (4*F[1, 1, 5]*F[1, 1, 8]*tci[1, 2])/9 - 
   (44*F[1, 1, 6]*F[1, 1, 8]*tci[1, 2])/9 + 
   (8*F[1, 1, 7]*F[1, 1, 8]*tci[1, 2])/9 - 
   (16*F[1, 1, 2]*F[1, 1, 9]*tci[1, 2])/27 - 
   (8*F[1, 1, 4]*F[1, 1, 9]*tci[1, 2])/27 + 
   (8*F[1, 1, 5]*F[1, 1, 9]*tci[1, 2])/9 - (4*F[1, 1, 9]^2*tci[1, 2])/27 + 
   4*F[1, 1, 1]*F[1, 2, 3]*tci[1, 2] + 4*F[1, 1, 2]*F[1, 2, 3]*tci[1, 2] - 
   (16*F[1, 1, 4]*F[1, 2, 3]*tci[1, 2])/3 - 
   (16*F[1, 1, 7]*F[1, 2, 3]*tci[1, 2])/3 + 
   (2*F[1, 1, 1]*F[1, 2, 6]*tci[1, 2])/3 + 
   (74*F[1, 1, 2]*F[1, 2, 6]*tci[1, 2])/27 + 
   (32*F[1, 1, 4]*F[1, 2, 6]*tci[1, 2])/27 + 
   (16*F[1, 1, 5]*F[1, 2, 6]*tci[1, 2])/9 + 
   (40*F[1, 1, 7]*F[1, 2, 8]*tci[1, 2])/9 + 
   (40*F[1, 1, 8]*F[1, 2, 8]*tci[1, 2])/9 + (32*F[2, 1, 1]*tci[1, 2])/9 - 
   (46*F[2, 1, 2]*tci[1, 2])/9 - (50*F[2, 1, 3]*tci[1, 2])/27 - 
   (4*F[2, 1, 6]*tci[1, 2])/3 + (32*F[2, 1, 8]*tci[1, 2])/9 - 
   (40*F[2, 1, 10]*tci[1, 2])/9 - (38*tci[1, 1]^2*tci[1, 2])/81 - 
   (4*tci[1, 1]^2*tcr[1, 1])/27 + (16*tci[1, 2]*tcr[1, 1]^2)/9 + 
   (26*tci[1, 1]^2*tcr[1, 2])/27 - (4*tci[1, 2]*tcr[1, 2]^2)/3 - 
   (16*tci[1, 2]*tcr[2, 1])/9 + (32*tcr[1, 1]*tcr[2, 1])/9 + 
   (8*tcr[3, 1])/3 - (7*tcr[3, 3])/3) + 
 r[-4*q1 - 2*q2 + 2*q3 + q7 - 3*q8 + 3*q2*q3*s12 - 2*q3*q7*s12 - 
    2*q2*q8*s12 + q3*q8*s12 + q2*q3*q7*s12^2 - q2*q7*q8*s12^2 - 2*q1^2*s23 + 
    q1*q3*s23 + 2*q1^2*s34 + q1*q2*s34 + q1*q8*s34 + q1^3*s23*s34 + 
    4*q1^2*s45 + 4*q1*q2*s45 - 2*q1*q3*s45 - 3*q2*q3*s45 + q3*q7*s45 + 
    2*q1*q8*s45 + q2*q8*s45 - 2*q3*q8*s45 - 2*q1^3*s34*s45 - 
    2*q1^2*q2*s34*s45 - 2*q1^2*q2*s45^2 + q1*q2*q3*s45^2 + q1*q3*q8*s45^2 + 
    q1^3*q2*s34*s45^2 - 2*q1^2*s51 - 8*q1*q2*s51 + q1*q3*s51 + 9*q2*q3*s51 + 
    4*q1*q7*s51 - 3*q2*q7*s51 - 7*q3*q7*s51 - 2*q1*q8*s51 - q2*q8*s51 + 
    2*q3*q8*s51 + 5*q2*q3*q7*s12*s51 - 2*q2*q7*q8*s12*s51 + q1^3*s34*s51 + 
    2*q1^2*q2*s34*s51 + q1*q2*q7*s34*s51 + 2*q1^3*s45*s51 + 
    7*q1^2*q2*s45*s51 - 7*q1*q2*q3*s45*s51 + 3*q1*q3*q7*s45*s51 - 
    2*q1*q3*q8*s45*s51 - q1^3*q2*s34*s45*s51 - 2*q1^3*q2*s45^2*s51 + 
    2*q1^2*q2*q3*s45^2*s51 - 7*q1^2*q2*s51^2 + 11*q1*q2*q3*s51^2 + 
    5*q1^2*q7*s51^2 - 8*q1*q2*q7*s51^2 - 9*q1*q3*q7*s51^2 + 
    11*q2*q3*q7*s51^2 + 2*q1*q3*q8*s51^2 - 2*q2*q7*q8*s51^2 + 
    q1^3*q2*s34*s51^2 + 2*q1^2*q2*q7*s34*s51^2 + 2*q1^3*q2*s45*s51^2 - 
    5*q1^2*q2*q3*s45*s51^2 + 3*q1^2*q3*q7*s45*s51^2 + 
    q1^3*q2*q3*s45^2*s51^2 - 2*q1^3*q2*s51^3 + 5*q1^2*q2*q3*s51^3 + 
    2*q1^3*q7*s51^3 - 7*q1^2*q2*q7*s51^3 - 5*q1^2*q3*q7*s51^3 + 
    11*q1*q2*q3*q7*s51^3 + q1^3*q2*q7*s34*s51^3 - q1^3*q2*q3*s45*s51^3 + 
    q1^3*q3*q7*s45*s51^3 + q1^3*q2*q3*s51^4 - 2*q1^3*q2*q7*s51^4 - 
    q1^3*q3*q7*s51^4 + 5*q1^2*q2*q3*q7*s51^4 + q1^3*q2*q3*q7*s51^5]*
  ((4*F[3, 1])/3 - (2*F[3, 2])/3 + F[3, 4]/3 + (4*F[3, 6])/9 + F[3, 12]/9 + 
   F[3, 18]/3 + (4*F[3, 19])/9 - (4*F[3, 51])/27 - F[3, 52]/27 + 
   (4*F[3, 55])/27 + F[3, 56]/27 - F[3, 59]/9 + (8*F[3, 60])/27 + 
   (4*F[1, 1, 1]^3)/9 - F[1, 1, 1]*F[1, 1, 3]^2 - 
   (F[1, 1, 2]*F[1, 1, 3]^2)/3 - (34*F[1, 1, 3]^3)/81 - 
   (2*F[1, 1, 1]^2*F[1, 1, 4])/9 + (F[1, 1, 3]^2*F[1, 1, 4])/3 - 
   (4*F[1, 1, 1]*F[1, 1, 4]^2)/9 + (F[1, 1, 3]*F[1, 1, 4]^2)/3 + 
   (F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 5])/3 + (F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 5])/
    3 + (2*F[1, 1, 1]*F[1, 1, 5]^2)/3 + (4*F[1, 1, 5]^3)/9 - 
   (F[1, 1, 3]^2*F[1, 1, 6])/27 - (F[1, 1, 3]*F[1, 1, 6]^2)/27 + 
   (2*F[1, 1, 6]^3)/27 - (2*F[1, 1, 1]^2*F[1, 1, 8])/9 + 
   (F[1, 1, 3]^2*F[1, 1, 8])/3 + (4*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8])/9 - 
   (2*F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8])/3 + (F[1, 1, 4]^2*F[1, 1, 8])/9 - 
   (4*F[1, 1, 1]*F[1, 1, 8]^2)/9 + (F[1, 1, 3]*F[1, 1, 8]^2)/3 + 
   (F[1, 1, 4]*F[1, 1, 8]^2)/9 - (5*F[1, 1, 3]^2*F[1, 1, 9])/27 + 
   (2*F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 9])/9 - (F[1, 1, 6]^2*F[1, 1, 9])/9 + 
   (7*F[1, 1, 3]*F[1, 1, 9]^2)/27 - (F[1, 1, 6]*F[1, 1, 9]^2)/9 + 
   (14*F[1, 1, 9]^3)/81 + (F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 10])/3 + 
   (F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 10])/3 + (20*F[1, 1, 3]^2*F[1, 1, 10])/27 - 
   (F[1, 1, 1]*F[1, 1, 5]*F[1, 1, 10])/3 - 
   (F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 10])/3 - (2*F[1, 1, 5]^2*F[1, 1, 10])/3 - 
   (4*F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 10])/27 + (2*F[1, 1, 6]^2*F[1, 1, 10])/
    27 + (4*F[1, 1, 3]*F[1, 1, 9]*F[1, 1, 10])/27 - 
   (2*F[1, 1, 9]^2*F[1, 1, 10])/9 + (2*F[1, 1, 3]*F[1, 1, 10]^2)/27 - 
   (4*F[1, 1, 9]*F[1, 1, 10]^2)/27 - (2*F[1, 1, 10]^3)/81 + 
   (4*F[1, 1, 1]*F[2, 1, 1])/3 + (4*F[1, 1, 3]*F[2, 1, 1])/3 + 
   (4*F[1, 1, 1]*F[2, 1, 2])/9 + (4*F[1, 1, 4]*F[2, 1, 2])/9 - 
   (F[1, 1, 1]*F[2, 1, 5])/3 - (F[1, 1, 2]*F[2, 1, 5])/3 + 
   (4*F[1, 1, 1]*F[2, 1, 9])/9 + (4*F[1, 1, 8]*F[2, 1, 9])/9 - 
   (F[1, 1, 1]*F[2, 1, 13])/3 - (F[1, 1, 2]*F[2, 1, 13])/3 - 
   (28*F[1, 1, 3]*F[2, 1, 13])/27 - (8*F[1, 1, 9]*F[2, 1, 13])/9 - 
   (4*F[1, 1, 10]*F[2, 1, 13])/27 + (4*F[1, 1, 6]*F[2, 1, 14])/27 + 
   (4*F[1, 1, 10]*F[2, 1, 14])/27 + (4*F[1, 1, 9]*F[2, 1, 15])/27 + 
   (4*F[1, 1, 10]*F[2, 1, 15])/27 - (47*F[1, 1, 1]*tci[1, 1]^2)/54 - 
   (5*F[1, 1, 2]*tci[1, 1]^2)/18 + (4*F[1, 1, 3]*tci[1, 1]^2)/81 + 
   (F[1, 1, 4]*tci[1, 1]^2)/27 + (4*F[1, 1, 5]*tci[1, 1]^2)/9 - 
   (4*F[1, 1, 6]*tci[1, 1]^2)/81 + (F[1, 1, 8]*tci[1, 1]^2)/27 - 
   (2*F[1, 1, 9]*tci[1, 1]^2)/27 + (29*F[1, 1, 10]*tci[1, 1]^2)/27 - 
   (37*F[1, 2, 2]*tci[1, 1]^2)/27 - (F[1, 2, 7]*tci[1, 1]^2)/3 - 
   (8*F[1, 1, 1]^2*tci[1, 2])/9 + (4*F[1, 1, 1]*F[1, 1, 3]*tci[1, 2])/3 + 
   (5*F[1, 1, 3]^2*tci[1, 2])/9 + (8*F[1, 1, 1]*F[1, 1, 4]*tci[1, 2])/9 - 
   (2*F[1, 1, 3]*F[1, 1, 4]*tci[1, 2])/3 - (F[1, 1, 1]*F[1, 1, 5]*tci[1, 2])/
    3 - (F[1, 1, 2]*F[1, 1, 5]*tci[1, 2])/3 - 
   (F[1, 1, 3]*F[1, 1, 5]*tci[1, 2])/3 - (2*F[1, 1, 5]^2*tci[1, 2])/3 + 
   (2*F[1, 1, 3]*F[1, 1, 6]*tci[1, 2])/27 + (F[1, 1, 6]^2*tci[1, 2])/27 + 
   (8*F[1, 1, 1]*F[1, 1, 8]*tci[1, 2])/9 - 
   (2*F[1, 1, 3]*F[1, 1, 8]*tci[1, 2])/3 - 
   (2*F[1, 1, 4]*F[1, 1, 8]*tci[1, 2])/9 - 
   (14*F[1, 1, 3]*F[1, 1, 9]*tci[1, 2])/27 - 
   (2*F[1, 1, 6]*F[1, 1, 9]*tci[1, 2])/9 - (7*F[1, 1, 9]^2*tci[1, 2])/27 - 
   (F[1, 1, 1]*F[1, 1, 10]*tci[1, 2])/3 - (F[1, 1, 2]*F[1, 1, 10]*tci[1, 2])/
    3 - (53*F[1, 1, 3]*F[1, 1, 10]*tci[1, 2])/27 + 
   (F[1, 1, 5]*F[1, 1, 10]*tci[1, 2])/3 + 
   (4*F[1, 1, 6]*F[1, 1, 10]*tci[1, 2])/27 - 
   (4*F[1, 1, 9]*F[1, 1, 10]*tci[1, 2])/27 - (2*F[1, 1, 10]^2*tci[1, 2])/27 + 
   (F[1, 1, 1]*F[1, 2, 2]*tci[1, 2])/3 + (F[1, 1, 2]*F[1, 2, 2]*tci[1, 2])/
    3 + (28*F[1, 1, 3]*F[1, 2, 2]*tci[1, 2])/27 + 
   (8*F[1, 1, 9]*F[1, 2, 2]*tci[1, 2])/9 + 
   (4*F[1, 1, 10]*F[1, 2, 2]*tci[1, 2])/27 + 
   (F[1, 1, 1]*F[1, 2, 7]*tci[1, 2])/3 + (F[1, 1, 2]*F[1, 2, 7]*tci[1, 2])/
    3 - (8*F[2, 1, 1]*tci[1, 2])/3 - (8*F[2, 1, 2]*tci[1, 2])/9 + 
   (F[2, 1, 5]*tci[1, 2])/3 - (8*F[2, 1, 9]*tci[1, 2])/9 + 
   (37*F[2, 1, 13]*tci[1, 2])/27 + (95*tci[1, 1]^2*tci[1, 2])/162 + 
   (16*tci[1, 1]^2*tcr[1, 1])/27 + (8*tci[1, 2]*tcr[1, 1]^2)/9 - 
   (4*tcr[1, 1]^3)/9 - (17*tci[1, 1]^2*tcr[1, 2])/27 + 
   (2*tci[1, 2]*tcr[1, 2]^2)/3 + (40*tci[1, 2]*tcr[2, 1])/9 - 
   (20*tcr[1, 1]*tcr[2, 1])/9 - (13*tcr[3, 3])/6) + 
 r[-10*q10 - 8*q3 - 2*q4 - 3*q5 - 6*q7 - 5*q3*q5*s12 - 5*q3*q7*s12 - 
    q4*q7*s12 - q5*q7*s12 + q3^3*s12^2 - 2*q3^2*q5*s12^2 + q3*q4*q5*s12^2 - 
    q3*q5*q7*s12^2 - 4*q10*q3*s23 - 2*q10*q4*s23 - 4*q10*q5*s23 - 
    6*q3*q5*s23 + q3^3*s12*s23 - 3*q3^2*q5*s12*s23 + 2*q3*q4*q5*s12*s23 - 
    q3^3*q5*s12^2*s23 - 2*q10*q3*q5*s23^2 - q3^2*q5*s23^2 + 
    2*q3*q4*q5*s23^2 - q3^3*q5*s12*s23^2 - 2*q10*q4*s34 - 3*q10*q5*s34 - 
    7*q10*q7*s34 - q4*q7*s34 - q5*q7*s34 - q10*q4*q7*s34^2 - 
    q10*q5*q7*s34^2 - 14*q10*q3*s45 - 8*q3^2*s45 - 10*q10*q5*s45 - 
    6*q3*q5*s45 - 21*q10*q7*s45 - 14*q3*q7*s45 - 4*q5*q7*s45 - 
    2*q3^3*s12*s45 - 3*q3^2*q5*s12*s45 - 7*q3^2*q7*s12*s45 - 
    3*q3*q5*q7*s12*s45 - q3^3*q5*s12^2*s45 - 2*q3^2*q5*q7*s12^2*s45 - 
    3*q10*q3^2*s23*s45 - q3^3*s23*s45 - 8*q10*q3*q5*s23*s45 - 
    4*q3^2*q5*s23*s45 - q3^3*q5*s12*s23*s45 - 2*q10*q3^2*q5*s23^2*s45 - 
    q3^3*q5*s23^2*s45 - 5*q10*q5*q7*s34*s45 - 8*q10*q3^2*s45^2 - 
    2*q3^3*s45^2 - 11*q10*q3*q5*s45^2 - 4*q3^2*q5*s45^2 - 
    25*q10*q3*q7*s45^2 - 10*q3^2*q7*s45^2 - 11*q10*q5*q7*s45^2 - 
    7*q3*q5*q7*s45^2 - q3^3*q5*s12*s45^2 - 3*q3^3*q7*s12*s45^2 - 
    3*q3^2*q5*q7*s12*s45^2 - q3^3*q5*q7*s12^2*s45^2 - q10*q3^3*s23*s45^2 - 
    5*q10*q3^2*q5*s23*s45^2 - q3^3*q5*s23*s45^2 - q10*q3^3*q5*s23^2*s45^2 - 
    2*q10*q3^3*s45^3 - 5*q10*q3^2*q5*s45^3 - q3^3*q5*s45^3 - 
    13*q10*q3^2*q7*s45^3 - 3*q3^3*q7*s45^3 - 11*q10*q3*q5*q7*s45^3 - 
    4*q3^2*q5*q7*s45^3 - q3^3*q5*q7*s12*s45^3 - q10*q3^3*q5*s23*s45^3 - 
    q10*q3^3*q5*s45^4 - 3*q10*q3^3*q7*s45^4 - 5*q10*q3^2*q5*q7*s45^4 - 
    q3^3*q5*q7*s45^4 - q10*q3^3*q5*q7*s45^5 - 4*q10*q3*s51 - 2*q10*q4*s51 - 
    12*q10*q7*s51 - 8*q3*q7*s51 - 2*q4*q7*s51 - 2*q10*q4*q7*s34*s51 - 
    3*q10*q3^2*s45*s51 - 18*q10*q3*q7*s45*s51 - 8*q3^2*q7*s45*s51 - 
    q10*q3^3*s45^2*s51 - 11*q10*q3^2*q7*s45^2*s51 - 3*q3^3*q7*s45^2*s51 - 
    3*q10*q3^3*q7*s45^3*s51 - 4*q10*q3*q7*s51^2 - 2*q10*q4*q7*s51^2 - 
    3*q10*q3^2*q7*s45*s51^2 - q10*q3^3*q7*s45^2*s51^2]*
  (-F[3, 5]/9 + (4*F[3, 11])/9 + F[3, 13]/3 - F[3, 17]/3 + F[3, 32]/9 - 
   (4*F[3, 36])/9 - F[3, 37]/3 - (8*F[3, 39])/3 + F[3, 40]/3 - 
   (F[1, 1, 1]*F[1, 1, 2]^2)/6 - (23*F[1, 1, 2]^3)/18 + 
   (2*F[1, 1, 2]^2*F[1, 1, 4])/9 + (4*F[1, 1, 2]*F[1, 1, 4]^2)/9 - 
   (F[1, 1, 4]^2*F[1, 1, 5])/3 + (F[1, 1, 1]*F[1, 1, 5]^2)/6 + 
   (5*F[1, 1, 2]*F[1, 1, 5]^2)/6 - (F[1, 1, 4]*F[1, 1, 5]^2)/3 - 
   (2*F[1, 1, 5]^3)/3 + (F[1, 1, 5]^2*F[1, 1, 6])/3 + 
   (F[1, 1, 5]*F[1, 1, 6]^2)/3 - (2*F[1, 1, 6]^3)/9 + 
   (F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 7])/3 + F[1, 1, 2]^2*F[1, 1, 7] - 
   (F[1, 1, 1]*F[1, 1, 5]*F[1, 1, 7])/3 - (F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 7])/
    3 - (2*F[1, 1, 6]^2*F[1, 1, 7])/9 + (2*F[1, 1, 5]*F[1, 1, 7]^2)/3 - 
   (4*F[1, 1, 7]^3)/9 + (F[1, 1, 5]^2*F[1, 1, 8])/3 - 
   (2*F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 8])/3 + (F[1, 1, 6]^2*F[1, 1, 8])/9 + 
   (4*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 8])/9 - (2*F[1, 1, 7]^2*F[1, 1, 8])/9 + 
   (F[1, 1, 5]*F[1, 1, 8]^2)/3 + (F[1, 1, 6]*F[1, 1, 8]^2)/9 - 
   (4*F[1, 1, 7]*F[1, 1, 8]^2)/9 + (2*F[1, 1, 2]^2*F[1, 1, 9])/9 - 
   (4*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9])/9 - (F[1, 1, 4]^2*F[1, 1, 9])/9 + 
   (2*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9])/3 - (F[1, 1, 5]^2*F[1, 1, 9])/3 + 
   (4*F[1, 1, 2]*F[1, 1, 9]^2)/9 - (F[1, 1, 4]*F[1, 1, 9]^2)/9 - 
   (F[1, 1, 5]*F[1, 1, 9]^2)/3 - (4*F[1, 1, 2]*F[2, 1, 3])/9 - 
   (4*F[1, 1, 4]*F[2, 1, 3])/9 - (F[1, 1, 1]*F[2, 1, 4])/3 - 
   (5*F[1, 1, 2]*F[2, 1, 4])/3 - (4*F[1, 1, 5]*F[2, 1, 4])/3 + 
   (F[1, 1, 1]*F[2, 1, 7])/3 + (F[1, 1, 2]*F[2, 1, 7])/3 - 
   (4*F[1, 1, 5]*F[2, 1, 7])/3 - (4*F[1, 1, 7]*F[2, 1, 7])/3 - 
   (4*F[1, 1, 6]*F[2, 1, 8])/9 - (4*F[1, 1, 7]*F[2, 1, 8])/9 + 
   (4*F[1, 1, 7]*F[2, 1, 10])/9 + (4*F[1, 1, 8]*F[2, 1, 10])/9 - 
   (4*F[1, 1, 2]*F[2, 1, 11])/9 - (4*F[1, 1, 9]*F[2, 1, 11])/9 + 
   (F[1, 1, 1]*tci[1, 1]^2)/18 + (5*F[1, 1, 2]*tci[1, 1]^2)/18 + 
   (F[1, 1, 4]*tci[1, 1]^2)/27 + (4*F[1, 1, 6]*tci[1, 1]^2)/27 - 
   (F[1, 1, 8]*tci[1, 1]^2)/27 - (4*F[1, 1, 9]*tci[1, 1]^2)/27 + 
   (4*F[1, 2, 6]*tci[1, 1]^2)/9 - (4*F[1, 2, 8]*tci[1, 1]^2)/9 + 
   (7*F[1, 1, 2]^2*tci[1, 2])/18 - (4*F[1, 1, 2]*F[1, 1, 4]*tci[1, 2])/9 + 
   (2*F[1, 1, 4]*F[1, 1, 5]*tci[1, 2])/3 - (F[1, 1, 5]^2*tci[1, 2])/6 + 
   (2*F[1, 1, 5]*F[1, 1, 6]*tci[1, 2])/3 - (F[1, 1, 6]^2*tci[1, 2])/9 - 
   (F[1, 1, 2]*F[1, 1, 7]*tci[1, 2])/3 + (F[1, 1, 5]*F[1, 1, 7]*tci[1, 2])/
    3 - (4*F[1, 1, 6]*F[1, 1, 7]*tci[1, 2])/9 - (2*F[1, 1, 7]^2*tci[1, 2])/
    9 - (2*F[1, 1, 5]*F[1, 1, 8]*tci[1, 2])/3 - 
   (2*F[1, 1, 6]*F[1, 1, 8]*tci[1, 2])/9 + 
   (4*F[1, 1, 7]*F[1, 1, 8]*tci[1, 2])/9 + 
   (4*F[1, 1, 2]*F[1, 1, 9]*tci[1, 2])/9 + 
   (2*F[1, 1, 4]*F[1, 1, 9]*tci[1, 2])/9 - 
   (2*F[1, 1, 5]*F[1, 1, 9]*tci[1, 2])/3 + (F[1, 1, 9]^2*tci[1, 2])/9 - 
   (4*F[1, 1, 2]*F[1, 2, 6]*tci[1, 2])/9 - 
   (4*F[1, 1, 4]*F[1, 2, 6]*tci[1, 2])/9 + 
   (4*F[1, 1, 7]*F[1, 2, 8]*tci[1, 2])/9 + 
   (4*F[1, 1, 8]*F[1, 2, 8]*tci[1, 2])/9 + (4*F[2, 1, 3]*tci[1, 2])/9 + 
   (F[2, 1, 4]*tci[1, 2])/3 - (F[2, 1, 7]*tci[1, 2])/3 - 
   (4*F[2, 1, 10]*tci[1, 2])/9 - (tci[1, 1]^2*tci[1, 2])/18 - 
   (4*tcr[3, 3])/3) + r[-5*q10 - 4*q3 + 2*q4 - 5*q5 - 4*q7 - 3*q3*q5*s12 - 
    3*q3*q7*s12 + q4*q7*s12 - q5*q7*s12 - q3*q4*q5*s12^2 - q3*q5*q7*s12^2 - 
    q10^2*s23 - 2*q10*q3*s23 + 2*q10*q4*s23 - 8*q10*q5*s23 - 6*q3*q5*s23 - 
    2*q3*q4*q5*s12*s23 - 4*q10*q3*q5*s23^2 - 2*q3*q4*q5*s23^2 - 3*q10^2*s34 + 
    2*q10*q4*s34 - 5*q10*q5*s34 - 5*q10*q7*s34 + q4*q7*s34 - q5*q7*s34 - 
    2*q10^2*q7*s34^2 + q10*q4*q7*s34^2 - q10*q5*q7*s34^2 - 12*q10^2*s45 - 
    10*q10*q3*s45 - 18*q10*q5*s45 - 7*q3*q5*s45 - 24*q10*q7*s45 - 
    11*q3*q7*s45 - 6*q5*q7*s45 - 3*q3*q5*q7*s12*s45 - 2*q10^3*s23*s45 - 
    2*q10^2*q3*s23*s45 - 8*q10^2*q5*s23*s45 - 10*q10*q3*q5*s23*s45 - 
    3*q10^2*q3*q5*s23^2*s45 - 4*q10^3*s34*s45 - 7*q10^2*q5*s34*s45 - 
    14*q10^2*q7*s34*s45 - 9*q10*q5*q7*s34*s45 - 2*q10^3*q7*s34^2*s45 - 
    2*q10^2*q5*q7*s34^2*s45 - 5*q10^3*s45^2 - 7*q10^2*q3*s45^2 - 
    12*q10^2*q5*s45^2 - 11*q10*q3*q5*s45^2 - 24*q10^2*q7*s45^2 - 
    21*q10*q3*q7*s45^2 - 19*q10*q5*q7*s45^2 - 7*q3*q5*q7*s45^2 - 
    q10^3*q3*s23*s45^2 - 3*q10^3*q5*s23*s45^2 - 5*q10^2*q3*q5*s23*s45^2 - 
    q10^3*q3*q5*s23^2*s45^2 - 3*q10^3*q5*s34*s45^2 - 7*q10^3*q7*s34*s45^2 - 
    9*q10^2*q5*q7*s34*s45^2 - q10^3*q5*q7*s34^2*s45^2 - 2*q10^3*q3*s45^3 - 
    3*q10^3*q5*s45^3 - 5*q10^2*q3*q5*s45^3 - 8*q10^3*q7*s45^3 - 
    12*q10^2*q3*q7*s45^3 - 12*q10^2*q5*q7*s45^3 - 11*q10*q3*q5*q7*s45^3 - 
    q10^3*q3*q5*s23*s45^3 - 3*q10^3*q5*q7*s34*s45^3 - q10^3*q3*q5*s45^4 - 
    3*q10^3*q3*q7*s45^4 - 3*q10^3*q5*q7*s45^4 - 5*q10^2*q3*q5*q7*s45^4 - 
    q10^3*q3*q5*q7*s45^5 - 2*q10^2*s51 - 2*q10*q3*s51 + 2*q10*q4*s51 - 
    4*q10*q7*s51 - 4*q3*q7*s51 + 2*q4*q7*s51 - q10^3*s34*s51 - 
    5*q10^2*q7*s34*s51 + 2*q10*q4*q7*s34*s51 - q10^3*q7*s34^2*s51 - 
    2*q10^3*s45*s51 - 2*q10^2*q3*s45*s51 - 14*q10^2*q7*s45*s51 - 
    12*q10*q3*q7*s45*s51 - 5*q10^3*q7*s34*s45*s51 - q10^3*q3*s45^2*s51 - 
    7*q10^3*q7*s45^2*s51 - 9*q10^2*q3*q7*s45^2*s51 - 
    3*q10^3*q3*q7*s45^3*s51 - 2*q10^2*q7*s51^2 - 2*q10*q3*q7*s51^2 + 
    2*q10*q4*q7*s51^2 - q10^3*q7*s34*s51^2 - 2*q10^3*q7*s45*s51^2 - 
    2*q10^2*q3*q7*s45*s51^2 - q10^3*q3*q7*s45^2*s51^2]*
  ((-4*F[3, 3])/9 - F[3, 5]/3 + F[3, 13]/9 - F[3, 17]/3 + F[3, 52]/9 - 
   (4*F[3, 55])/9 - F[3, 56]/3 - (8*F[3, 58])/3 + F[3, 59]/3 - 
   (F[1, 1, 1]*F[1, 1, 2]^2)/6 - (23*F[1, 1, 2]^3)/18 - (2*F[1, 1, 3]^3)/9 + 
   (2*F[1, 1, 2]^2*F[1, 1, 4])/9 + (4*F[1, 1, 2]*F[1, 1, 4]^2)/9 + 
   (2*F[1, 1, 2]^2*F[1, 1, 5])/9 - (4*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5])/9 - 
   (F[1, 1, 4]^2*F[1, 1, 5])/9 + (4*F[1, 1, 2]*F[1, 1, 5]^2)/9 - 
   (F[1, 1, 4]*F[1, 1, 5]^2)/9 + (F[1, 1, 3]^2*F[1, 1, 6])/9 + 
   (F[1, 1, 3]*F[1, 1, 6]^2)/9 - (2*F[1, 1, 6]^3)/9 + 
   (F[1, 1, 3]^2*F[1, 1, 9])/3 - (F[1, 1, 4]^2*F[1, 1, 9])/3 + 
   (2*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9])/3 - (F[1, 1, 5]^2*F[1, 1, 9])/3 - 
   (2*F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 9])/3 + (F[1, 1, 6]^2*F[1, 1, 9])/3 + 
   (F[1, 1, 1]*F[1, 1, 9]^2)/6 + (5*F[1, 1, 2]*F[1, 1, 9]^2)/6 + 
   (F[1, 1, 3]*F[1, 1, 9]^2)/3 - (F[1, 1, 4]*F[1, 1, 9]^2)/3 - 
   (F[1, 1, 5]*F[1, 1, 9]^2)/3 + (F[1, 1, 6]*F[1, 1, 9]^2)/3 - 
   (2*F[1, 1, 9]^3)/3 + (F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 10])/3 + 
   F[1, 1, 2]^2*F[1, 1, 10] - (2*F[1, 1, 3]^2*F[1, 1, 10])/9 + 
   (4*F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 10])/9 - (2*F[1, 1, 6]^2*F[1, 1, 10])/9 - 
   (F[1, 1, 1]*F[1, 1, 9]*F[1, 1, 10])/3 - 
   (F[1, 1, 2]*F[1, 1, 9]*F[1, 1, 10])/3 + (2*F[1, 1, 9]*F[1, 1, 10]^2)/3 - 
   (2*F[1, 1, 10]^3)/3 - (4*F[1, 1, 2]*F[2, 1, 3])/9 - 
   (4*F[1, 1, 4]*F[2, 1, 3])/9 - (4*F[1, 1, 2]*F[2, 1, 4])/9 - 
   (4*F[1, 1, 5]*F[2, 1, 4])/9 - (F[1, 1, 1]*F[2, 1, 11])/3 - 
   (5*F[1, 1, 2]*F[2, 1, 11])/3 - (4*F[1, 1, 9]*F[2, 1, 11])/3 - 
   (4*F[1, 1, 3]*F[2, 1, 13])/9 - (4*F[1, 1, 10]*F[2, 1, 13])/9 - 
   (4*F[1, 1, 6]*F[2, 1, 14])/9 - (4*F[1, 1, 10]*F[2, 1, 14])/9 + 
   (F[1, 1, 1]*F[2, 1, 15])/3 + (F[1, 1, 2]*F[2, 1, 15])/3 - 
   (4*F[1, 1, 9]*F[2, 1, 15])/3 - (4*F[1, 1, 10]*F[2, 1, 15])/3 + 
   (F[1, 1, 1]*tci[1, 1]^2)/18 + (5*F[1, 1, 2]*tci[1, 1]^2)/18 - 
   (F[1, 1, 3]*tci[1, 1]^2)/9 + (F[1, 1, 4]*tci[1, 1]^2)/27 - 
   (4*F[1, 1, 5]*tci[1, 1]^2)/27 + (4*F[1, 1, 6]*tci[1, 1]^2)/27 - 
   (2*F[1, 1, 10]*tci[1, 1]^2)/27 - (4*F[1, 2, 2]*tci[1, 1]^2)/9 + 
   (4*F[1, 2, 6]*tci[1, 1]^2)/9 + (7*F[1, 1, 2]^2*tci[1, 2])/18 + 
   (2*F[1, 1, 3]^2*tci[1, 2])/9 - (4*F[1, 1, 2]*F[1, 1, 4]*tci[1, 2])/9 + 
   (4*F[1, 1, 2]*F[1, 1, 5]*tci[1, 2])/9 + 
   (2*F[1, 1, 4]*F[1, 1, 5]*tci[1, 2])/9 + (F[1, 1, 5]^2*tci[1, 2])/9 - 
   (2*F[1, 1, 3]*F[1, 1, 6]*tci[1, 2])/9 - (F[1, 1, 6]^2*tci[1, 2])/9 - 
   (2*F[1, 1, 3]*F[1, 1, 9]*tci[1, 2])/3 + 
   (2*F[1, 1, 4]*F[1, 1, 9]*tci[1, 2])/3 - 
   (2*F[1, 1, 5]*F[1, 1, 9]*tci[1, 2])/3 + 
   (2*F[1, 1, 6]*F[1, 1, 9]*tci[1, 2])/3 - (F[1, 1, 9]^2*tci[1, 2])/6 - 
   (F[1, 1, 2]*F[1, 1, 10]*tci[1, 2])/3 - 
   (4*F[1, 1, 6]*F[1, 1, 10]*tci[1, 2])/9 + 
   (F[1, 1, 9]*F[1, 1, 10]*tci[1, 2])/3 + (4*F[1, 1, 3]*F[1, 2, 2]*tci[1, 2])/
    9 + (4*F[1, 1, 10]*F[1, 2, 2]*tci[1, 2])/9 - 
   (4*F[1, 1, 2]*F[1, 2, 6]*tci[1, 2])/9 - 
   (4*F[1, 1, 4]*F[1, 2, 6]*tci[1, 2])/9 + (4*F[2, 1, 3]*tci[1, 2])/9 + 
   (F[2, 1, 11]*tci[1, 2])/3 + (4*F[2, 1, 13]*tci[1, 2])/9 - 
   (F[2, 1, 15]*tci[1, 2])/3 + (tci[1, 1]^2*tci[1, 2])/54 - 
   (4*tcr[3, 3])/3) + r[-6*q10 - 3*q3 - 2*q4 - 8*q5 - 10*q7 - 6*q3*q5*s12 - 
    4*q3*q7*s12 - 2*q4*q7*s12 - 4*q5*q7*s12 + 2*q3*q4*q5*s12^2 - 
    q3*q5^2*s12^2 - 2*q3*q5*q7*s12^2 - q10*q3*s23 - q10*q4*s23 - 
    5*q10*q5*s23 - 5*q3*q5*s23 + 2*q3*q4*q5*s12*s23 - 3*q3*q5^2*s12*s23 + 
    q5^3*s12*s23 - q3*q5^3*s12^2*s23 - q10*q3*q5*s23^2 + q3*q4*q5*s23^2 - 
    2*q3*q5^2*s23^2 + q5^3*s23^2 - q3*q5^3*s12*s23^2 - 2*q10*q4*s34 - 
    8*q10*q5*s34 - 12*q10*q7*s34 - 2*q4*q7*s34 - 4*q5*q7*s34 - 
    2*q10*q4*q7*s34^2 - 4*q10*q5*q7*s34^2 - 4*q10*q3*s45 - 14*q10*q5*s45 - 
    6*q3*q5*s45 - 8*q5^2*s45 - 21*q10*q7*s45 - 10*q3*q7*s45 - 14*q5*q7*s45 - 
    4*q3*q5^2*s12*s45 - q5^3*s12*s45 - 8*q3*q5*q7*s12*s45 - 
    3*q5^2*q7*s12*s45 - q3*q5^3*s12^2*s45 - 2*q3*q5^2*q7*s12^2*s45 - 
    3*q10*q3*q5*s23*s45 - 7*q10*q5^2*s23*s45 - 3*q3*q5^2*s23*s45 - 
    2*q5^3*s23*s45 - q3*q5^3*s12*s23*s45 - 2*q10*q3*q5^2*s23^2*s45 - 
    q3*q5^3*s23^2*s45 - 8*q10*q5^2*s34*s45 - 18*q10*q5*q7*s34*s45 - 
    3*q5^2*q7*s34*s45 - 3*q10*q5^2*q7*s34^2*s45 - 7*q10*q3*q5*s45^2 - 
    10*q10*q5^2*s45^2 - 4*q3*q5^2*s45^2 - 2*q5^3*s45^2 - 11*q10*q3*q7*s45^2 - 
    25*q10*q5*q7*s45^2 - 11*q3*q5*q7*s45^2 - 8*q5^2*q7*s45^2 - 
    q3*q5^3*s12*s45^2 - 5*q3*q5^2*q7*s12*s45^2 - q5^3*q7*s12*s45^2 - 
    q3*q5^3*q7*s12^2*s45^2 - 3*q10*q3*q5^2*s23*s45^2 - 3*q10*q5^3*s23*s45^2 - 
    q3*q5^3*s23*s45^2 - q10*q3*q5^3*s23^2*s45^2 - 3*q10*q5^3*s34*s45^2 - 
    11*q10*q5^2*q7*s34*s45^2 - q5^3*q7*s34*s45^2 - q10*q5^3*q7*s34^2*s45^2 - 
    4*q10*q3*q5^2*s45^3 - 3*q10*q5^3*s45^3 - q3*q5^3*s45^3 - 
    11*q10*q3*q5*q7*s45^3 - 13*q10*q5^2*q7*s45^3 - 5*q3*q5^2*q7*s45^3 - 
    2*q5^3*q7*s45^3 - q3*q5^3*q7*s12*s45^3 - q10*q3*q5^3*s23*s45^3 - 
    3*q10*q5^3*q7*s34*s45^3 - q10*q3*q5^3*s45^4 - 5*q10*q3*q5^2*q7*s45^4 - 
    3*q10*q5^3*q7*s45^4 - q3*q5^3*q7*s45^4 - q10*q3*q5^3*q7*s45^5 - 
    q10*q3*s51 - q10*q4*s51 - 7*q10*q7*s51 - 3*q3*q7*s51 - 2*q4*q7*s51 - 
    2*q10*q4*q7*s34*s51 - 5*q10*q3*q7*s45*s51 - q10*q3*q7*s51^2 - 
    q10*q4*q7*s51^2]*(-F[3, 4]/3 - (4*F[3, 6])/9 - F[3, 12]/9 - F[3, 18]/3 + 
   (4*F[3, 51])/27 + F[3, 52]/27 - (4*F[3, 55])/27 - F[3, 56]/27 + 
   F[3, 59]/9 - (8*F[3, 60])/27 - (23*F[1, 1, 1]^3)/18 - 
   (F[1, 1, 1]^2*F[1, 1, 2])/6 + (5*F[1, 1, 1]*F[1, 1, 3]^2)/6 + 
   (F[1, 1, 2]*F[1, 1, 3]^2)/6 + (34*F[1, 1, 3]^3)/81 + 
   (2*F[1, 1, 1]^2*F[1, 1, 4])/9 - (F[1, 1, 3]^2*F[1, 1, 4])/3 + 
   (4*F[1, 1, 1]*F[1, 1, 4]^2)/9 - (F[1, 1, 3]*F[1, 1, 4]^2)/3 + 
   (F[1, 1, 3]^2*F[1, 1, 6])/27 + (F[1, 1, 3]*F[1, 1, 6]^2)/27 - 
   (2*F[1, 1, 6]^3)/27 + (2*F[1, 1, 1]^2*F[1, 1, 8])/9 - 
   (F[1, 1, 3]^2*F[1, 1, 8])/3 - (4*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8])/9 + 
   (2*F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8])/3 - (F[1, 1, 4]^2*F[1, 1, 8])/9 + 
   (4*F[1, 1, 1]*F[1, 1, 8]^2)/9 - (F[1, 1, 3]*F[1, 1, 8]^2)/3 - 
   (F[1, 1, 4]*F[1, 1, 8]^2)/9 + (5*F[1, 1, 3]^2*F[1, 1, 9])/27 - 
   (2*F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 9])/9 + (F[1, 1, 6]^2*F[1, 1, 9])/9 - 
   (7*F[1, 1, 3]*F[1, 1, 9]^2)/27 + (F[1, 1, 6]*F[1, 1, 9]^2)/9 - 
   (14*F[1, 1, 9]^3)/81 + F[1, 1, 1]^2*F[1, 1, 10] + 
   (F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 10])/3 - 
   (F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 10])/3 - 
   (F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 10])/3 - (20*F[1, 1, 3]^2*F[1, 1, 10])/27 + 
   (4*F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 10])/27 - (2*F[1, 1, 6]^2*F[1, 1, 10])/
    27 - (4*F[1, 1, 3]*F[1, 1, 9]*F[1, 1, 10])/27 + 
   (2*F[1, 1, 9]^2*F[1, 1, 10])/9 - (2*F[1, 1, 3]*F[1, 1, 10]^2)/27 + 
   (4*F[1, 1, 9]*F[1, 1, 10]^2)/27 + (2*F[1, 1, 10]^3)/81 - 
   (5*F[1, 1, 1]*F[2, 1, 1])/3 - (F[1, 1, 2]*F[2, 1, 1])/3 - 
   (4*F[1, 1, 3]*F[2, 1, 1])/3 - (4*F[1, 1, 1]*F[2, 1, 2])/9 - 
   (4*F[1, 1, 4]*F[2, 1, 2])/9 - (4*F[1, 1, 1]*F[2, 1, 9])/9 - 
   (4*F[1, 1, 8]*F[2, 1, 9])/9 + (F[1, 1, 1]*F[2, 1, 13])/3 + 
   (F[1, 1, 2]*F[2, 1, 13])/3 + (28*F[1, 1, 3]*F[2, 1, 13])/27 + 
   (8*F[1, 1, 9]*F[2, 1, 13])/9 + (4*F[1, 1, 10]*F[2, 1, 13])/27 - 
   (4*F[1, 1, 6]*F[2, 1, 14])/27 - (4*F[1, 1, 10]*F[2, 1, 14])/27 - 
   (4*F[1, 1, 9]*F[2, 1, 15])/27 - (4*F[1, 1, 10]*F[2, 1, 15])/27 - 
   (41*F[1, 1, 1]*tci[1, 1]^2)/27 - (4*F[1, 1, 3]*tci[1, 1]^2)/81 - 
   (F[1, 1, 4]*tci[1, 1]^2)/27 + (4*F[1, 1, 6]*tci[1, 1]^2)/81 - 
   (F[1, 1, 8]*tci[1, 1]^2)/27 + (2*F[1, 1, 9]*tci[1, 1]^2)/27 - 
   (2*F[1, 1, 10]*tci[1, 1]^2)/27 + (37*F[1, 2, 2]*tci[1, 1]^2)/27 + 
   (61*F[1, 1, 1]^2*tci[1, 2])/18 + (F[1, 1, 1]*F[1, 1, 2]*tci[1, 2])/3 - 
   (4*F[1, 1, 1]*F[1, 1, 3]*tci[1, 2])/3 - (7*F[1, 1, 3]^2*tci[1, 2])/18 - 
   (8*F[1, 1, 1]*F[1, 1, 4]*tci[1, 2])/9 + 
   (2*F[1, 1, 3]*F[1, 1, 4]*tci[1, 2])/3 - 
   (2*F[1, 1, 3]*F[1, 1, 6]*tci[1, 2])/27 - (F[1, 1, 6]^2*tci[1, 2])/27 - 
   (8*F[1, 1, 1]*F[1, 1, 8]*tci[1, 2])/9 + 
   (2*F[1, 1, 3]*F[1, 1, 8]*tci[1, 2])/3 + 
   (2*F[1, 1, 4]*F[1, 1, 8]*tci[1, 2])/9 + 
   (14*F[1, 1, 3]*F[1, 1, 9]*tci[1, 2])/27 + 
   (2*F[1, 1, 6]*F[1, 1, 9]*tci[1, 2])/9 + (7*F[1, 1, 9]^2*tci[1, 2])/27 - 
   (5*F[1, 1, 1]*F[1, 1, 10]*tci[1, 2])/3 + 
   (53*F[1, 1, 3]*F[1, 1, 10]*tci[1, 2])/27 - 
   (4*F[1, 1, 6]*F[1, 1, 10]*tci[1, 2])/27 + 
   (4*F[1, 1, 9]*F[1, 1, 10]*tci[1, 2])/27 + (2*F[1, 1, 10]^2*tci[1, 2])/27 - 
   (F[1, 1, 1]*F[1, 2, 2]*tci[1, 2])/3 - (F[1, 1, 2]*F[1, 2, 2]*tci[1, 2])/
    3 - (28*F[1, 1, 3]*F[1, 2, 2]*tci[1, 2])/27 - 
   (8*F[1, 1, 9]*F[1, 2, 2]*tci[1, 2])/9 - 
   (4*F[1, 1, 10]*F[1, 2, 2]*tci[1, 2])/27 + 3*F[2, 1, 1]*tci[1, 2] + 
   (8*F[2, 1, 2]*tci[1, 2])/9 + (8*F[2, 1, 9]*tci[1, 2])/9 - 
   (37*F[2, 1, 13]*tci[1, 2])/27 + (2*tci[1, 1]^2*tci[1, 2])/81 + 
   (2*tci[1, 1]^2*tcr[1, 1])/27 - (14*tci[1, 2]*tcr[1, 1]^2)/9 + 
   (8*tcr[1, 1]^3)/9 + (2*tci[1, 1]^2*tcr[1, 2])/27 - 
   (2*tci[1, 2]*tcr[1, 2]^2)/3 - (4*tcr[1, 2]^3)/9 - 
   (28*tci[1, 2]*tcr[2, 1])/9 + (20*tcr[1, 1]*tcr[2, 1])/9 + 
   (4*tcr[3, 1])/3 + tcr[3, 2]/3 - (4*tcr[3, 3])/3) + 
 r[-4*q10 - 5*q3 + 2*q4 - 4*q5 - 5*q7 - 6*q3*q5*s12 - 8*q3*q7*s12 + 
    2*q4*q7*s12 - 2*q5*q7*s12 - q7^2*s12 - 2*q3*q4*q5*s12^2 - 
    4*q3*q5*q7*s12^2 - q10*q3*s23 + q10*q4*s23 - 3*q10*q5*s23 - 3*q3*q5*s23 - 
    2*q3*q4*q5*s12*s23 - q10*q3*q5*s23^2 - q3*q4*q5*s23^2 + 2*q10*q4*s34 - 
    4*q10*q5*s34 - 4*q10*q7*s34 + 2*q4*q7*s34 - 2*q5*q7*s34 - 2*q7^2*s34 + 
    2*q10*q4*q7*s34^2 - 2*q10*q5*q7*s34^2 - 2*q10*q7^2*s34^2 - 6*q10*q3*s45 - 
    11*q10*q5*s45 - 7*q3*q5*s45 - 24*q10*q7*s45 - 18*q3*q7*s45 - 
    10*q5*q7*s45 - 12*q7^2*s45 - 10*q3*q5*q7*s12*s45 - 8*q3*q7^2*s12*s45 - 
    2*q5*q7^2*s12*s45 - 2*q7^3*s12*s45 - 3*q3*q5*q7^2*s12^2*s45 - 
    3*q10*q3*q5*s23*s45 - 12*q10*q5*q7*s34*s45 - 14*q10*q7^2*s34*s45 - 
    2*q5*q7^2*s34*s45 - 2*q7^3*s34*s45 - 2*q10*q5*q7^2*s34^2*s45 - 
    2*q10*q7^3*s34^2*s45 - 7*q10*q3*q5*s45^2 - 19*q10*q3*q7*s45^2 - 
    21*q10*q5*q7*s45^2 - 11*q3*q5*q7*s45^2 - 24*q10*q7^2*s45^2 - 
    12*q3*q7^2*s45^2 - 7*q5*q7^2*s45^2 - 5*q7^3*s45^2 - 
    5*q3*q5*q7^2*s12*s45^2 - 3*q3*q7^3*s12*s45^2 - q5*q7^3*s12*s45^2 - 
    q3*q5*q7^3*s12^2*s45^2 - 9*q10*q5*q7^2*s34*s45^2 - 7*q10*q7^3*s34*s45^2 - 
    q5*q7^3*s34*s45^2 - q10*q5*q7^3*s34^2*s45^2 - 11*q10*q3*q5*q7*s45^3 - 
    12*q10*q3*q7^2*s45^3 - 12*q10*q5*q7^2*s45^3 - 5*q3*q5*q7^2*s45^3 - 
    8*q10*q7^3*s45^3 - 3*q3*q7^3*s45^3 - 2*q5*q7^3*s45^3 - 
    q3*q5*q7^3*s12*s45^3 - 3*q10*q5*q7^3*s34*s45^3 - 5*q10*q3*q5*q7^2*s45^4 - 
    3*q10*q3*q7^3*s45^4 - 3*q10*q5*q7^3*s45^4 - q3*q5*q7^3*s45^4 - 
    q10*q3*q5*q7^3*s45^5 - q10*q3*s51 + q10*q4*s51 - 5*q10*q7*s51 - 
    5*q3*q7*s51 + 2*q4*q7*s51 - 3*q7^2*s51 + 2*q10*q4*q7*s34*s51 - 
    5*q10*q7^2*s34*s51 - q7^3*s34*s51 - q10*q7^3*s34^2*s51 - 
    9*q10*q3*q7*s45*s51 - 14*q10*q7^2*s45*s51 - 7*q3*q7^2*s45*s51 - 
    4*q7^3*s45*s51 - 5*q10*q7^3*s34*s45*s51 - 9*q10*q3*q7^2*s45^2*s51 - 
    7*q10*q7^3*s45^2*s51 - 3*q3*q7^3*s45^2*s51 - 3*q10*q3*q7^3*s45^3*s51 - 
    q10*q3*q7*s51^2 + q10*q4*q7*s51^2 - 2*q10*q7^2*s51^2 - 
    q10*q7^3*s34*s51^2 - 2*q10*q3*q7^2*s45*s51^2 - 2*q10*q7^3*s45*s51^2 - 
    q10*q3*q7^3*s45^2*s51^2]*(-F[3, 4]/9 - F[3, 12]/3 - (4*F[3, 14])/9 - 
   F[3, 18]/3 + (4*F[3, 31])/27 + F[3, 32]/27 - (4*F[3, 36])/27 - 
   F[3, 37]/27 + F[3, 40]/9 - (8*F[3, 41])/27 - (23*F[1, 1, 1]^3)/18 - 
   (F[1, 1, 1]^2*F[1, 1, 2])/6 + (2*F[1, 1, 1]^2*F[1, 1, 3])/9 + 
   (4*F[1, 1, 1]*F[1, 1, 3]^2)/9 + (2*F[1, 1, 1]^2*F[1, 1, 4])/9 - 
   (4*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4])/9 - (F[1, 1, 3]^2*F[1, 1, 4])/9 + 
   (4*F[1, 1, 1]*F[1, 1, 4]^2)/9 - (F[1, 1, 3]*F[1, 1, 4]^2)/9 - 
   (14*F[1, 1, 5]^3)/81 + (F[1, 1, 5]^2*F[1, 1, 6])/9 + 
   (F[1, 1, 5]*F[1, 1, 6]^2)/9 - (2*F[1, 1, 6]^3)/27 + 
   F[1, 1, 1]^2*F[1, 1, 7] + (F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 7])/3 + 
   (2*F[1, 1, 5]^2*F[1, 1, 7])/9 - (2*F[1, 1, 6]^2*F[1, 1, 7])/27 - 
   (F[1, 1, 1]*F[1, 1, 7]^2)/6 - (F[1, 1, 2]*F[1, 1, 7]^2)/6 - 
   (8*F[1, 1, 5]*F[1, 1, 7]^2)/27 - (4*F[1, 1, 7]^3)/81 - 
   (F[1, 1, 3]^2*F[1, 1, 8])/3 + (2*F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8])/3 - 
   (F[1, 1, 4]^2*F[1, 1, 8])/3 - (7*F[1, 1, 5]^2*F[1, 1, 8])/27 - 
   (2*F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 8])/9 + (F[1, 1, 6]^2*F[1, 1, 8])/27 + 
   (20*F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8])/27 + 
   (4*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 8])/27 - (4*F[1, 1, 7]^2*F[1, 1, 8])/9 + 
   (2*F[1, 1, 1]*F[1, 1, 8]^2)/3 - (F[1, 1, 3]*F[1, 1, 8]^2)/3 - 
   (F[1, 1, 4]*F[1, 1, 8]^2)/3 - (7*F[1, 1, 5]*F[1, 1, 8]^2)/27 + 
   (F[1, 1, 6]*F[1, 1, 8]^2)/27 + (2*F[1, 1, 7]*F[1, 1, 8]^2)/9 - 
   (8*F[1, 1, 8]^3)/81 - (4*F[1, 1, 1]*F[2, 1, 1])/9 - 
   (4*F[1, 1, 3]*F[2, 1, 1])/9 - (4*F[1, 1, 1]*F[2, 1, 2])/9 - 
   (4*F[1, 1, 4]*F[2, 1, 2])/9 - (4*F[1, 1, 5]*F[2, 1, 7])/27 - 
   (4*F[1, 1, 7]*F[2, 1, 7])/27 - (4*F[1, 1, 6]*F[2, 1, 8])/27 - 
   (4*F[1, 1, 7]*F[2, 1, 8])/27 - (5*F[1, 1, 1]*F[2, 1, 9])/3 - 
   (F[1, 1, 2]*F[2, 1, 9])/3 - (4*F[1, 1, 8]*F[2, 1, 9])/3 - 
   (F[1, 1, 1]*F[2, 1, 10])/3 - (F[1, 1, 2]*F[2, 1, 10])/3 - 
   (8*F[1, 1, 5]*F[2, 1, 10])/9 - (4*F[1, 1, 7]*F[2, 1, 10])/27 - 
   (28*F[1, 1, 8]*F[2, 1, 10])/27 - (85*F[1, 1, 1]*tci[1, 1]^2)/54 - 
   (F[1, 1, 2]*tci[1, 1]^2)/18 - (F[1, 1, 3]*tci[1, 1]^2)/27 - 
   (F[1, 1, 4]*tci[1, 1]^2)/27 - (2*F[1, 1, 5]*tci[1, 1]^2)/27 + 
   (4*F[1, 1, 6]*tci[1, 1]^2)/81 - (8*F[1, 1, 7]*tci[1, 1]^2)/81 - 
   (2*F[1, 1, 8]*tci[1, 1]^2)/9 + (37*F[1, 2, 8]*tci[1, 1]^2)/27 + 
   (61*F[1, 1, 1]^2*tci[1, 2])/18 + (F[1, 1, 1]*F[1, 1, 2]*tci[1, 2])/3 - 
   (8*F[1, 1, 1]*F[1, 1, 3]*tci[1, 2])/9 - 
   (8*F[1, 1, 1]*F[1, 1, 4]*tci[1, 2])/9 + 
   (2*F[1, 1, 3]*F[1, 1, 4]*tci[1, 2])/9 + (7*F[1, 1, 5]^2*tci[1, 2])/27 + 
   (2*F[1, 1, 5]*F[1, 1, 6]*tci[1, 2])/9 - (F[1, 1, 6]^2*tci[1, 2])/27 - 
   (5*F[1, 1, 1]*F[1, 1, 7]*tci[1, 2])/3 + 
   (4*F[1, 1, 5]*F[1, 1, 7]*tci[1, 2])/27 - 
   (4*F[1, 1, 6]*F[1, 1, 7]*tci[1, 2])/27 + (41*F[1, 1, 7]^2*tci[1, 2])/54 - 
   (4*F[1, 1, 1]*F[1, 1, 8]*tci[1, 2])/3 + 
   (2*F[1, 1, 3]*F[1, 1, 8]*tci[1, 2])/3 + 
   (2*F[1, 1, 4]*F[1, 1, 8]*tci[1, 2])/3 + 
   (14*F[1, 1, 5]*F[1, 1, 8]*tci[1, 2])/27 - 
   (2*F[1, 1, 6]*F[1, 1, 8]*tci[1, 2])/27 + 
   (16*F[1, 1, 7]*F[1, 1, 8]*tci[1, 2])/27 + (8*F[1, 1, 8]^2*tci[1, 2])/27 - 
   (F[1, 1, 1]*F[1, 2, 8]*tci[1, 2])/3 - (F[1, 1, 2]*F[1, 2, 8]*tci[1, 2])/
    3 - (8*F[1, 1, 5]*F[1, 2, 8]*tci[1, 2])/9 - 
   (4*F[1, 1, 7]*F[1, 2, 8]*tci[1, 2])/27 - 
   (28*F[1, 1, 8]*F[1, 2, 8]*tci[1, 2])/27 + (8*F[2, 1, 1]*tci[1, 2])/9 + 
   (8*F[2, 1, 2]*tci[1, 2])/9 + 3*F[2, 1, 9]*tci[1, 2] + 
   (37*F[2, 1, 10]*tci[1, 2])/27 + (41*tci[1, 1]^2*tci[1, 2])/162 + 
   (2*tci[1, 1]^2*tcr[1, 1])/27 - (14*tci[1, 2]*tcr[1, 1]^2)/9 + 
   (8*tcr[1, 1]^3)/9 + (2*tci[1, 1]^2*tcr[1, 2])/27 - 
   (2*tci[1, 2]*tcr[1, 2]^2)/3 - (4*tcr[1, 2]^3)/9 - 
   (28*tci[1, 2]*tcr[2, 1])/9 + (20*tcr[1, 1]*tcr[2, 1])/9 + 
   (4*tcr[3, 1])/3 + tcr[3, 2]/3 - (4*tcr[3, 3])/3) + 
 r[5*q10 - q2 - 3*q3 + 2*q4 + 6*q5 + 6*q7 - 6*q9 - 2*q3*q5*s12 + q5^2*s12 - 
    4*q3*q7*s12 + 2*q4*q7*s12 + 2*q5*q7*s12 - 2*q3*q4*q5*s12^2 - 
    2*q3*q5*q7*s12^2 + 6*q1*q10*s23 - q10*q3*s23 + q10*q4*s23 + 
    2*q10*q5*s23 - q3*q5*s23 - 4*q1*q9*s23 - 2*q10*q9*s23 + 2*q5*q9*s23 - 
    2*q3*q4*q5*s12*s23 - q10*q3*q5*s23^2 - q3*q4*q5*s23^2 - q1*q5^2*s23^2 - 
    2*q1*q10*q9*s23^2 + 2*q10*q4*s34 + 3*q10*q5*s34 + 7*q10*q7*s34 + 
    2*q4*q7*s34 + q5*q7*s34 - q10*q9*s34 - 2*q2*q9*s34 + 2*q5*q9*s34 - 
    q10*q2*q5*s34^2 + 2*q10*q4*q7*s34^2 + q10*q5*q7*s34^2 + q2*q5*q9*s34^2 - 
    6*q1*q10*s45 - 2*q10*q2*s45 - 2*q10*q3*s45 + 2*q10*q5*s45 - 2*q3*q5*s45 + 
    q5^2*s45 + 3*q10*q7*s45 - 4*q3*q7*s45 + 2*q5*q7*s45 + 2*q1*q9*s45 + 
    4*q2*q9*s45 - 4*q5*q9*s45 - 2*q3*q5*q7*s12*s45 + q5^2*q7*s12*s45 + 
    q1*q10*q5*s23*s45 - q10*q3*q5*s23*s45 + 2*q1*q5^2*s23*s45 - 
    q10*q5^2*s23*s45 - q1*q10*q5^2*s23^2*s45 + q10*q2*q5*s34*s45 + 
    q10*q5^2*s34*s45 + 3*q10*q5*q7*s34*s45 + q5^2*q7*s34*s45 - 
    2*q2*q5*q9*s34*s45 + q10*q5^2*q7*s34^2*s45 + 2*q1*q10*q2*s45^2 - 
    3*q1*q10*q5*s45^2 - 2*q10*q2*q5*s45^2 - 2*q10*q3*q5*s45^2 - 
    q1*q5^2*s45^2 + 2*q10*q5^2*s45^2 - 4*q10*q3*q7*s45^2 - 2*q3*q5*q7*s45^2 + 
    q5^2*q7*s45^2 + 2*q2*q5*q9*s45^2 + 2*q1*q10*q5^2*s23*s45^2 + 
    2*q10*q5^2*q7*s34*s45^2 + 2*q1*q10*q2*q5*s45^3 - q1*q10*q5^2*s45^3 - 
    2*q10*q3*q5*q7*s45^3 + q10*q5^2*q7*s45^3 - q1*q10*s51 - q10*q2*s51 - 
    q10*q3*s51 + q10*q4*s51 + 3*q10*q7*s51 - 3*q3*q7*s51 + 2*q4*q7*s51 - 
    q10*q9*s51 + 2*q2*q9*s51 - 2*q1*q10*q9*s23*s51 + 2*q10*q4*q7*s34*s51 + 
    q1*q10*q2*s45*s51 - 3*q10*q3*q7*s45*s51 - q10*q3*q7*s51^2 + 
    q10*q4*q7*s51^2 - q1*q10*q9*s51^2]*((8*F[3, 31])/27 + (8*F[3, 32])/27 + 
   (8*F[3, 34])/3 + (4*F[3, 36])/27 - (2*F[3, 37])/27 + (2*F[3, 40])/9 + 
   (8*F[3, 41])/27 - (4*F[1, 1, 5]^3)/81 + (2*F[1, 1, 5]^2*F[1, 1, 6])/9 - 
   (F[1, 1, 1]*F[1, 1, 6]^2)/6 - (F[1, 1, 2]*F[1, 1, 6]^2)/6 + 
   (2*F[1, 1, 5]*F[1, 1, 6]^2)/9 - (34*F[1, 1, 6]^3)/27 - 
   (4*F[1, 1, 5]^2*F[1, 1, 7])/9 + (20*F[1, 1, 6]^2*F[1, 1, 7])/27 + 
   (F[1, 1, 1]*F[1, 1, 7]^2)/6 + (F[1, 1, 2]*F[1, 1, 7]^2)/6 + 
   (8*F[1, 1, 5]*F[1, 1, 7]^2)/27 + (2*F[1, 1, 6]*F[1, 1, 7]^2)/3 - 
   (32*F[1, 1, 7]^3)/81 + (10*F[1, 1, 5]^2*F[1, 1, 8])/27 + 
   (F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 8])/3 + (F[1, 1, 2]*F[1, 1, 6]*F[1, 1, 8])/
    3 - (4*F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 8])/9 + (8*F[1, 1, 6]^2*F[1, 1, 8])/
    27 - (F[1, 1, 1]*F[1, 1, 7]*F[1, 1, 8])/3 - 
   (F[1, 1, 2]*F[1, 1, 7]*F[1, 1, 8])/3 - 
   (8*F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8])/27 - 
   (4*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 8])/27 + (2*F[1, 1, 7]^2*F[1, 1, 8])/9 + 
   (10*F[1, 1, 5]*F[1, 1, 8]^2)/27 + (26*F[1, 1, 6]*F[1, 1, 8]^2)/27 - 
   (4*F[1, 1, 7]*F[1, 1, 8]^2)/3 + (8*F[1, 1, 8]^3)/81 - 
   (8*F[1, 1, 5]*F[2, 1, 7])/27 - (8*F[1, 1, 7]*F[2, 1, 7])/27 - 
   (F[1, 1, 1]*F[2, 1, 8])/3 - (F[1, 1, 2]*F[2, 1, 8])/3 - 
   (68*F[1, 1, 6]*F[2, 1, 8])/27 - (32*F[1, 1, 7]*F[2, 1, 8])/27 - 
   (4*F[1, 1, 8]*F[2, 1, 8])/3 + (F[1, 1, 1]*F[2, 1, 10])/3 + 
   (F[1, 1, 2]*F[2, 1, 10])/3 + (8*F[1, 1, 5]*F[2, 1, 10])/9 + 
   (16*F[1, 1, 7]*F[2, 1, 10])/27 + (40*F[1, 1, 8]*F[2, 1, 10])/27 + 
   (2*F[1, 1, 5]*tci[1, 1]^2)/9 + (131*F[1, 1, 6]*tci[1, 1]^2)/81 + 
   (8*F[1, 1, 7]*tci[1, 1]^2)/81 + (2*F[1, 1, 8]*tci[1, 1]^2)/27 - 
   (49*F[1, 2, 8]*tci[1, 1]^2)/27 - (10*F[1, 1, 5]^2*tci[1, 2])/27 - 
   (F[1, 1, 1]*F[1, 1, 6]*tci[1, 2])/3 - (F[1, 1, 2]*F[1, 1, 6]*tci[1, 2])/
    3 + (4*F[1, 1, 5]*F[1, 1, 6]*tci[1, 2])/9 - (7*F[1, 1, 6]^2*tci[1, 2])/
    54 - (16*F[1, 1, 5]*F[1, 1, 7]*tci[1, 2])/27 + 
   (4*F[1, 1, 6]*F[1, 1, 7]*tci[1, 2])/27 - (53*F[1, 1, 7]^2*tci[1, 2])/54 - 
   (20*F[1, 1, 5]*F[1, 1, 8]*tci[1, 2])/27 - 
   (61*F[1, 1, 6]*F[1, 1, 8]*tci[1, 2])/27 + 
   (41*F[1, 1, 7]*F[1, 1, 8]*tci[1, 2])/27 - (8*F[1, 1, 8]^2*tci[1, 2])/27 + 
   (F[1, 1, 1]*F[1, 2, 8]*tci[1, 2])/3 + (F[1, 1, 2]*F[1, 2, 8]*tci[1, 2])/
    3 + (8*F[1, 1, 5]*F[1, 2, 8]*tci[1, 2])/9 + 
   (16*F[1, 1, 7]*F[1, 2, 8]*tci[1, 2])/27 + 
   (40*F[1, 1, 8]*F[1, 2, 8]*tci[1, 2])/27 + (5*F[2, 1, 8]*tci[1, 2])/3 - 
   (49*F[2, 1, 10]*tci[1, 2])/27 - (tci[1, 1]^2*tci[1, 2])/81 + 
   (13*tci[1, 1]^2*tcr[1, 2])/27 + (2*tci[1, 2]*tcr[1, 2]^2)/3 - 
   (7*tcr[3, 3])/6) + r[-q1 + 6*q2 + 2*q3 - 3*q7 - 6*q8 - q2*q3*s12 - 
    q3^2*s12 + 4*q2*q7*s12 + 2*q3*q7*s12 - 4*q2*q8*s12 + 2*q3*q8*s12 - 
    q3^2*q7*s12^2 - 2*q2*q7*q8*s12^2 - q1*q2*s34 - 2*q2*q7*s34 + 
    2*q1*q8*s34 - 2*q1*q2*s45 + 3*q2*q3*s45 - q3*q7*s45 + 4*q1*q8*s45 + 
    2*q2*q8*s45 - 4*q3*q8*s45 - 2*q1*q2*q3*s45^2 + 2*q1*q3*q8*s45^2 + 
    2*q1*q2*s51 - 3*q2*q3*s51 - 2*q1*q7*s51 + 5*q2*q7*s51 + 3*q3*q7*s51 - 
    2*q1*q8*s51 + 2*q3*q8*s51 + 2*q2*q3^2*s12*s51 - q2*q3*q7*s12*s51 - 
    2*q3^2*q7*s12*s51 - 2*q2*q7*q8*s12*s51 + q2*q3^2*q7*s12^2*s51 - 
    q1*q2*q7*s34*s51 + 2*q1*q2*q3*s45*s51 - q2*q3^2*s45*s51 - 
    q1*q3*q7*s45*s51 - 2*q1*q3*q8*s45*s51 - 2*q1*q2*q3*s51^2 + 
    q2*q3^2*s51^2 + 2*q1*q2*q7*s51^2 + q1*q3*q7*s51^2 - 3*q2*q3*q7*s51^2 - 
    q3^2*q7*s51^2 + q1*q3*q8*s51^2 - q2*q7*q8*s51^2 + 
    2*q2*q3^2*q7*s12*s51^2 - 2*q1*q2*q3*q7*s51^3 + q2*q3^2*q7*s51^3]*
  ((-4*F[3, 1])/3 + (4*F[3, 4])/9 + (4*F[3, 14])/9 + (4*F[3, 21])/9 + 
   (2*F[3, 31])/9 + (19*F[3, 32])/18 + (4*F[3, 33])/3 + (20*F[3, 34])/9 + 
   (4*F[3, 36])/9 - F[3, 37]/18 + F[3, 40]/6 - (4*F[3, 44])/9 - 
   (4*F[3, 69])/9 + (11*F[1, 1, 1]^3)/18 + (F[1, 1, 1]^2*F[1, 1, 2])/6 + 
   (4*F[1, 1, 1]^2*F[1, 1, 3])/9 - (4*F[1, 1, 1]*F[1, 1, 3]^2)/9 + 
   (4*F[1, 1, 1]^2*F[1, 1, 4])/9 - (8*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4])/9 + 
   (4*F[1, 1, 3]^2*F[1, 1, 4])/9 - (23*F[1, 1, 1]*F[1, 1, 4]^2)/18 - 
   (F[1, 1, 2]*F[1, 1, 4]^2)/6 + (4*F[1, 1, 3]*F[1, 1, 4]^2)/9 + 
   (2*F[1, 1, 4]^3)/3 - F[1, 1, 5]^3/9 - (7*F[1, 1, 1]^2*F[1, 1, 6])/9 - 
   (F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 6])/3 + 
   (11*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 6])/9 + 
   (F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 6])/3 - (4*F[1, 1, 4]^2*F[1, 1, 6])/9 + 
   (F[1, 1, 5]^2*F[1, 1, 6])/6 + (2*F[1, 1, 1]*F[1, 1, 6]^2)/9 - 
   (2*F[1, 1, 4]*F[1, 1, 6]^2)/9 + (F[1, 1, 5]*F[1, 1, 6]^2)/6 - 
   (25*F[1, 1, 6]^3)/27 - (2*F[1, 1, 1]^2*F[1, 1, 7])/9 + 
   (4*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 7])/9 - (2*F[1, 1, 4]^2*F[1, 1, 7])/9 - 
   (F[1, 1, 5]^2*F[1, 1, 7])/9 - (4*F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 7])/9 + 
   (4*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 7])/9 + (5*F[1, 1, 6]^2*F[1, 1, 7])/9 - 
   (4*F[1, 1, 1]*F[1, 1, 7]^2)/9 - (8*F[1, 1, 4]*F[1, 1, 7]^2)/9 + 
   (13*F[1, 1, 6]*F[1, 1, 7]^2)/9 - (8*F[1, 1, 7]^3)/27 + 
   (F[1, 1, 5]^2*F[1, 1, 8])/18 - (4*F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 8])/9 + 
   (4*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 8])/9 - 
   (F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 8])/3 + (F[1, 1, 6]^2*F[1, 1, 8])/6 + 
   (4*F[1, 1, 1]*F[1, 1, 7]*F[1, 1, 8])/9 - 
   (4*F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 8])/9 + 
   (2*F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8])/9 - (F[1, 1, 7]^2*F[1, 1, 8])/9 + 
   (F[1, 1, 5]*F[1, 1, 8]^2)/18 + (11*F[1, 1, 6]*F[1, 1, 8]^2)/18 - 
   (2*F[1, 1, 7]*F[1, 1, 8]^2)/3 - (8*F[1, 1, 1]*F[2, 1, 1])/9 - 
   (8*F[1, 1, 3]*F[2, 1, 1])/9 + (7*F[1, 1, 1]*F[2, 1, 2])/9 + 
   (F[1, 1, 2]*F[2, 1, 2])/3 + (4*F[1, 1, 3]*F[2, 1, 2])/3 + 
   (4*F[1, 1, 4]*F[2, 1, 2])/9 - (5*F[1, 1, 1]*F[2, 1, 6])/3 - 
   (F[1, 1, 2]*F[2, 1, 6])/3 + (4*F[1, 1, 4]*F[2, 1, 6])/3 + 
   (4*F[1, 1, 7]*F[2, 1, 6])/3 - (2*F[1, 1, 5]*F[2, 1, 7])/9 - 
   (2*F[1, 1, 7]*F[2, 1, 7])/9 + (8*F[1, 1, 1]*F[2, 1, 8])/9 - 
   (8*F[1, 1, 4]*F[2, 1, 8])/9 - (16*F[1, 1, 6]*F[2, 1, 8])/9 - 
   (14*F[1, 1, 7]*F[2, 1, 8])/9 - (8*F[1, 1, 8]*F[2, 1, 8])/9 + 
   (10*F[1, 1, 7]*F[2, 1, 10])/9 + (10*F[1, 1, 8]*F[2, 1, 10])/9 + 
   (35*F[1, 1, 1]*tci[1, 1]^2)/27 - (2*F[1, 1, 3]*tci[1, 1]^2)/27 + 
   (10*F[1, 1, 4]*tci[1, 1]^2)/27 + (2*F[1, 1, 5]*tci[1, 1]^2)/27 + 
   (8*F[1, 1, 6]*tci[1, 1]^2)/9 - (10*F[1, 1, 7]*tci[1, 1]^2)/27 - 
   (5*F[1, 1, 8]*tci[1, 1]^2)/54 - (F[1, 2, 3]*tci[1, 1]^2)/3 - 
   (10*F[1, 2, 8]*tci[1, 1]^2)/9 - (49*F[1, 1, 1]^2*tci[1, 2])/18 - 
   (F[1, 1, 1]*F[1, 1, 2]*tci[1, 2])/3 + (8*F[1, 1, 1]*F[1, 1, 3]*tci[1, 2])/
    9 + (8*F[1, 1, 1]*F[1, 1, 4]*tci[1, 2])/9 - 
   (8*F[1, 1, 3]*F[1, 1, 4]*tci[1, 2])/9 + (F[1, 1, 4]^2*tci[1, 2])/6 - 
   (F[1, 1, 5]^2*tci[1, 2])/18 + (7*F[1, 1, 1]*F[1, 1, 6]*tci[1, 2])/9 - 
   (7*F[1, 1, 4]*F[1, 1, 6]*tci[1, 2])/9 + (F[1, 1, 5]*F[1, 1, 6]*tci[1, 2])/
    3 - (F[1, 1, 6]^2*tci[1, 2])/6 - (4*F[1, 1, 1]*F[1, 1, 7]*tci[1, 2])/9 + 
   (16*F[1, 1, 4]*F[1, 1, 7]*tci[1, 2])/9 - 
   (2*F[1, 1, 5]*F[1, 1, 7]*tci[1, 2])/9 + (F[1, 1, 7]^2*tci[1, 2])/3 - 
   (F[1, 1, 5]*F[1, 1, 8]*tci[1, 2])/9 - (11*F[1, 1, 6]*F[1, 1, 8]*tci[1, 2])/
    9 + (2*F[1, 1, 7]*F[1, 1, 8]*tci[1, 2])/9 + 
   (5*F[1, 1, 1]*F[1, 2, 3]*tci[1, 2])/3 + (F[1, 1, 2]*F[1, 2, 3]*tci[1, 2])/
    3 - (4*F[1, 1, 4]*F[1, 2, 3]*tci[1, 2])/3 - 
   (4*F[1, 1, 7]*F[1, 2, 3]*tci[1, 2])/3 + 
   (10*F[1, 1, 7]*F[1, 2, 8]*tci[1, 2])/9 + 
   (10*F[1, 1, 8]*F[1, 2, 8]*tci[1, 2])/9 + (16*F[2, 1, 1]*tci[1, 2])/9 - 
   (23*F[2, 1, 2]*tci[1, 2])/9 + (F[2, 1, 6]*tci[1, 2])/3 + 
   (8*F[2, 1, 8]*tci[1, 2])/9 - (10*F[2, 1, 10]*tci[1, 2])/9 - 
   (11*tci[1, 1]^2*tci[1, 2])/54 - (2*tci[1, 1]^2*tcr[1, 1])/27 + 
   (8*tci[1, 2]*tcr[1, 1]^2)/9 + (tci[1, 1]^2*tcr[1, 2])/9 - 
   (2*tci[1, 2]*tcr[1, 2]^2)/3 - (8*tci[1, 2]*tcr[2, 1])/9 + 
   (16*tcr[1, 1]*tcr[2, 1])/9 + (4*tcr[3, 1])/3 - (7*tcr[3, 3])/6) + 
 r[-9*q2 + 3*q7 + 6*q8 - 2*q2^2*s12 + 4*q2*q3*s12 - 4*q2*q7*s12 - 
    2*q3*q7*s12 + 4*q2*q8*s12 - 2*q3*q8*s12 + q2*q3*q7*s12^2 + 
    2*q2*q7*q8*s12^2 + 2*q1*q2*s34 + q2^2*s34 + 2*q2*q7*s34 - 2*q1*q8*s34 + 
    4*q1*q2*s45 + 3*q2^2*s45 - 5*q2*q3*s45 + q3*q7*s45 - 4*q1*q8*s45 - 
    2*q2*q8*s45 + 4*q3*q8*s45 - 2*q1*q2^2*s34*s45 - q2^3*s34*s45 - 
    q1*q2^2*s45^2 + 2*q1*q2*q3*s45^2 - 2*q1*q3*q8*s45^2 + q1*q2^3*s34*s45^2 - 
    4*q1*q2*s51 - 4*q2^2*s51 + 5*q2*q3*s51 + 2*q1*q7*s51 - 5*q2*q7*s51 - 
    3*q3*q7*s51 + 2*q1*q8*s51 - 2*q3*q8*s51 - 2*q2^3*s12*s51 + 
    q2^2*q3*s12*s51 + 3*q2*q3*q7*s12*s51 + 2*q2*q7*q8*s12*s51 + 
    q1*q2^2*s34*s51 + q2^3*s34*s51 + q1*q2*q7*s34*s51 + 4*q1*q2^2*s45*s51 + 
    4*q2^3*s45*s51 - 3*q1*q2*q3*s45*s51 - 2*q2^2*q3*s45*s51 + 
    q1*q3*q7*s45*s51 + 2*q1*q3*q8*s45*s51 - q1*q2^3*s34*s45*s51 - 
    2*q1*q2^3*s45^2*s51 + q1*q2^2*q3*s45^2*s51 - 2*q1*q2^2*s51^2 - 
    4*q2^3*s51^2 + 2*q1*q2*q3*s51^2 + 3*q2^2*q3*s51^2 - 2*q1*q2*q7*s51^2 - 
    q1*q3*q7*s51^2 + 3*q2*q3*q7*s51^2 - q1*q3*q8*s51^2 + q2*q7*q8*s51^2 + 
    3*q2^3*q3*s12*s51^2 - 2*q2^3*q7*s12*s51^2 + q2^3*q3*q7*s12^2*s51^2 + 
    q1*q2^3*s34*s51^2 + q2^3*q7*s34*s51^2 + 2*q1*q2^3*s45*s51^2 - 
    2*q1*q2^2*q3*s45*s51^2 - 3*q2^3*q3*s45*s51^2 + q1*q2^3*q3*s45^2*s51^2 - 
    2*q1*q2^3*s51^3 + q1*q2^2*q3*s51^3 + 3*q2^3*q3*s51^3 - 4*q2^3*q7*s51^3 + 
    q1*q2*q3*q7*s51^3 + 3*q2^3*q3*q7*s12*s51^3 + q1*q2^3*q7*s34*s51^3 - 
    q1*q2^3*q3*s45*s51^3 + q1*q2^3*q3*s51^4 - 2*q1*q2^3*q7*s51^4 + 
    3*q2^3*q3*q7*s51^4 + q1*q2^3*q3*q7*s51^5]*
  ((4*F[3, 3])/9 + (11*F[3, 5])/9 + (2*F[3, 7])/3 + (32*F[3, 8])/9 + 
   (4*F[3, 11])/9 - F[3, 13]/9 + F[3, 17]/3 - (4*F[3, 24])/9 - F[3, 52]/9 + 
   (4*F[3, 55])/9 + F[3, 56]/3 + (8*F[3, 58])/3 - F[3, 59]/3 - 
   (2*F[1, 1, 1]^2*F[1, 1, 2])/9 - (8*F[1, 1, 1]*F[1, 1, 2]^2)/9 + 
   (22*F[1, 1, 2]^3)/27 + (2*F[1, 1, 3]^3)/9 + 
   (4*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 4])/9 + (2*F[1, 1, 2]^2*F[1, 1, 4])/9 - 
   (8*F[1, 1, 2]*F[1, 1, 4]^2)/9 - (2*F[1, 1, 2]^2*F[1, 1, 5])/9 + 
   (4*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5])/9 + (F[1, 1, 4]^2*F[1, 1, 5])/9 - 
   (4*F[1, 1, 2]*F[1, 1, 5]^2)/9 + (F[1, 1, 4]*F[1, 1, 5]^2)/9 - 
   (F[1, 1, 3]^2*F[1, 1, 6])/9 - (F[1, 1, 3]*F[1, 1, 6]^2)/9 + 
   (2*F[1, 1, 6]^3)/9 + (4*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 8])/9 + 
   (2*F[1, 1, 2]^2*F[1, 1, 8])/9 - (4*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 8])/9 + 
   (F[1, 1, 1]*F[1, 1, 8]^2)/6 - (F[1, 1, 2]*F[1, 1, 8]^2)/18 + 
   (2*F[1, 1, 8]^3)/3 + (2*F[1, 1, 1]^2*F[1, 1, 9])/9 + 
   (4*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 9])/9 + (4*F[1, 1, 2]^2*F[1, 1, 9])/9 - 
   (F[1, 1, 3]^2*F[1, 1, 9])/3 - (4*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 9])/9 - 
   (8*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9])/9 + (7*F[1, 1, 4]^2*F[1, 1, 9])/9 - 
   (2*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9])/3 + (F[1, 1, 5]^2*F[1, 1, 9])/3 + 
   (2*F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 9])/3 - (F[1, 1, 6]^2*F[1, 1, 9])/3 - 
   (4*F[1, 1, 1]*F[1, 1, 8]*F[1, 1, 9])/9 - 
   (4*F[1, 1, 2]*F[1, 1, 8]*F[1, 1, 9])/9 + 
   (4*F[1, 1, 4]*F[1, 1, 8]*F[1, 1, 9])/9 + (2*F[1, 1, 8]^2*F[1, 1, 9])/9 + 
   (5*F[1, 1, 1]*F[1, 1, 9]^2)/18 - (23*F[1, 1, 2]*F[1, 1, 9]^2)/18 - 
   (F[1, 1, 3]*F[1, 1, 9]^2)/3 + (7*F[1, 1, 4]*F[1, 1, 9]^2)/9 + 
   (F[1, 1, 5]*F[1, 1, 9]^2)/3 - (F[1, 1, 6]*F[1, 1, 9]^2)/3 - 
   (4*F[1, 1, 8]*F[1, 1, 9]^2)/9 + (26*F[1, 1, 9]^3)/27 + 
   (2*F[1, 1, 3]^2*F[1, 1, 10])/9 - (4*F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 10])/9 + 
   (2*F[1, 1, 6]^2*F[1, 1, 10])/9 - (F[1, 1, 1]*F[1, 1, 8]*F[1, 1, 10])/3 - 
   (F[1, 1, 2]*F[1, 1, 8]*F[1, 1, 10])/3 - (2*F[1, 1, 8]^2*F[1, 1, 10])/3 + 
   (F[1, 1, 1]*F[1, 1, 9]*F[1, 1, 10])/3 + 
   (F[1, 1, 2]*F[1, 1, 9]*F[1, 1, 10])/3 - (2*F[1, 1, 9]*F[1, 1, 10]^2)/3 + 
   (2*F[1, 1, 10]^3)/3 + (4*F[1, 1, 2]*F[2, 1, 3])/3 + 
   (4*F[1, 1, 4]*F[2, 1, 3])/3 + (4*F[1, 1, 2]*F[2, 1, 4])/9 + 
   (4*F[1, 1, 5]*F[2, 1, 4])/9 - (8*F[1, 1, 1]*F[2, 1, 11])/9 + 
   (20*F[1, 1, 2]*F[2, 1, 11])/9 + (8*F[1, 1, 4]*F[2, 1, 11])/9 + 
   (8*F[1, 1, 8]*F[2, 1, 11])/9 + (28*F[1, 1, 9]*F[2, 1, 11])/9 + 
   (F[1, 1, 1]*F[2, 1, 12])/3 + (F[1, 1, 2]*F[2, 1, 12])/3 + 
   (4*F[1, 1, 8]*F[2, 1, 12])/3 + (4*F[1, 1, 9]*F[2, 1, 12])/3 + 
   (4*F[1, 1, 3]*F[2, 1, 13])/9 + (4*F[1, 1, 10]*F[2, 1, 13])/9 + 
   (4*F[1, 1, 6]*F[2, 1, 14])/9 + (4*F[1, 1, 10]*F[2, 1, 14])/9 - 
   (F[1, 1, 1]*F[2, 1, 15])/3 - (F[1, 1, 2]*F[2, 1, 15])/3 + 
   (4*F[1, 1, 9]*F[2, 1, 15])/3 + (4*F[1, 1, 10]*F[2, 1, 15])/3 + 
   (F[1, 1, 1]*tci[1, 1]^2)/18 - (5*F[1, 1, 2]*tci[1, 1]^2)/54 + 
   (F[1, 1, 3]*tci[1, 1]^2)/9 - (F[1, 1, 4]*tci[1, 1]^2)/9 + 
   (4*F[1, 1, 5]*tci[1, 1]^2)/27 - (4*F[1, 1, 6]*tci[1, 1]^2)/27 + 
   (2*F[1, 1, 8]*tci[1, 1]^2)/9 + (2*F[1, 1, 9]*tci[1, 1]^2)/3 - 
   (25*F[1, 1, 10]*tci[1, 1]^2)/27 + (4*F[1, 2, 2]*tci[1, 1]^2)/9 - 
   (4*F[1, 2, 6]*tci[1, 1]^2)/3 + (5*F[1, 2, 9]*tci[1, 1]^2)/3 - 
   (4*F[1, 1, 1]*F[1, 1, 2]*tci[1, 2])/9 - (8*F[1, 1, 2]^2*tci[1, 2])/9 - 
   (2*F[1, 1, 3]^2*tci[1, 2])/9 + (4*F[1, 1, 2]*F[1, 1, 4]*tci[1, 2])/9 - 
   (4*F[1, 1, 2]*F[1, 1, 5]*tci[1, 2])/9 - 
   (2*F[1, 1, 4]*F[1, 1, 5]*tci[1, 2])/9 - (F[1, 1, 5]^2*tci[1, 2])/9 + 
   (2*F[1, 1, 3]*F[1, 1, 6]*tci[1, 2])/9 + (F[1, 1, 6]^2*tci[1, 2])/9 + 
   (4*F[1, 1, 2]*F[1, 1, 8]*tci[1, 2])/9 - (5*F[1, 1, 8]^2*tci[1, 2])/6 + 
   (4*F[1, 1, 1]*F[1, 1, 9]*tci[1, 2])/9 + 
   (8*F[1, 1, 2]*F[1, 1, 9]*tci[1, 2])/9 + 
   (2*F[1, 1, 3]*F[1, 1, 9]*tci[1, 2])/3 - 
   (14*F[1, 1, 4]*F[1, 1, 9]*tci[1, 2])/9 + 
   (2*F[1, 1, 5]*F[1, 1, 9]*tci[1, 2])/3 - 
   (2*F[1, 1, 6]*F[1, 1, 9]*tci[1, 2])/3 + 
   (8*F[1, 1, 8]*F[1, 1, 9]*tci[1, 2])/9 - (5*F[1, 1, 9]^2*tci[1, 2])/18 + 
   (F[1, 1, 1]*F[1, 1, 10]*tci[1, 2])/3 + (F[1, 1, 2]*F[1, 1, 10]*tci[1, 2])/
    3 + (4*F[1, 1, 6]*F[1, 1, 10]*tci[1, 2])/9 + 
   (5*F[1, 1, 8]*F[1, 1, 10]*tci[1, 2])/3 - 
   (F[1, 1, 9]*F[1, 1, 10]*tci[1, 2])/3 - (4*F[1, 1, 3]*F[1, 2, 2]*tci[1, 2])/
    9 - (4*F[1, 1, 10]*F[1, 2, 2]*tci[1, 2])/9 + 
   (4*F[1, 1, 2]*F[1, 2, 6]*tci[1, 2])/3 + 
   (4*F[1, 1, 4]*F[1, 2, 6]*tci[1, 2])/3 - (F[1, 1, 1]*F[1, 2, 9]*tci[1, 2])/
    3 - (F[1, 1, 2]*F[1, 2, 9]*tci[1, 2])/3 - 
   (4*F[1, 1, 8]*F[1, 2, 9]*tci[1, 2])/3 - 
   (4*F[1, 1, 9]*F[1, 2, 9]*tci[1, 2])/3 - (4*F[2, 1, 3]*tci[1, 2])/3 - 
   (8*F[2, 1, 11]*tci[1, 2])/9 - (5*F[2, 1, 12]*tci[1, 2])/3 - 
   (4*F[2, 1, 13]*tci[1, 2])/9 + (F[2, 1, 15]*tci[1, 2])/3 - 
   (17*tci[1, 1]^2*tci[1, 2])/54 + (2*tci[1, 1]^2*tcr[1, 2])/9 - tcr[3, 3]) + 
 r[-4*q2 + 2*q5 - 4*q9 - 2*q2^2*s12 + q2*q5*s12 + 2*q1*q10*s23 - 
    2*q1*q5*s23 + 3*q10*q5*s23 - 2*q1*q9*s23 - 2*q10*q9*s23 + q5*q9*s23 + 
    q1*q10*q5*s23^2 - q1*q10*q9*s23^2 - 4*q10*q2*s34 - 2*q2^2*s34 - 
    2*q1*q5*s34 + 4*q10*q5*s34 + q2*q5*s34 - 2*q10*q9*s34 - 2*q2*q9*s34 + 
    2*q5*q9*s34 - 2*q10*q2^2*s34^2 + 2*q10*q2*q5*s34^2 + 2*q2*q5*q9*s34^2 + 
    q1*q10*s45 - 4*q1*q2*s45 + 8*q10*q2*s45 + 4*q2^2*s45 + 8*q1*q5*s45 - 
    10*q10*q5*s45 - 2*q2*q5*s45 + q1*q9*s45 + 2*q2*q9*s45 - 2*q5*q9*s45 - 
    5*q1*q10*q5*s23*s45 + 7*q10*q2^2*s34*s45 + 2*q2^3*s34*s45 + 
    4*q1*q2*q5*s34*s45 - 8*q10*q2*q5*s34*s45 - 2*q2*q5*q9*s34*s45 + 
    2*q10*q2^3*s34^2*s45 - 2*q10*q2^2*q5*s34^2*s45 - 8*q1*q10*q2*s45^2 + 
    5*q1*q2^2*s45^2 - 7*q10*q2^2*s45^2 + 11*q1*q10*q5*s45^2 - 
    10*q1*q2*q5*s45^2 + 11*q10*q2*q5*s45^2 + q2*q5*q9*s45^2 - 
    2*q10*q2^3*s34*s45^2 - 3*q1*q2^2*q5*s34*s45^2 + 5*q10*q2^2*q5*s34*s45^2 + 
    q10*q2^3*q5*s34^2*s45^2 + 7*q1*q10*q2^2*s45^3 - 2*q1*q2^3*s45^3 + 
    2*q10*q2^3*s45^3 - 11*q1*q10*q2*q5*s45^3 + 5*q1*q2^2*q5*s45^3 - 
    5*q10*q2^2*q5*s45^3 + q1*q2^3*q5*s34*s45^3 - q10*q2^3*q5*s34*s45^3 - 
    2*q1*q10*q2^3*s45^4 + 5*q1*q10*q2^2*q5*s45^4 - q1*q2^3*q5*s45^4 + 
    q10*q2^3*q5*s45^4 - q1*q10*q2^3*q5*s45^5 + 2*q1*q10*s51 + q10*q2*s51 + 
    2*q2^2*s51 - q1*q9*s51 - 2*q10*q9*s51 + q2*q9*s51 + q2^3*s12*s51 - 
    2*q1*q10*q9*s23*s51 + 2*q10*q2^2*s34*s51 + q2^3*s34*s51 + 
    q10*q2^3*s34^2*s51 - q1*q10*q2*s45*s51 - 2*q10*q2^2*s45*s51 - 
    2*q2^3*s45*s51 - q10*q2^3*s34*s45*s51 + 2*q1*q10*q2^2*s45^2*s51 + 
    q10*q2^3*s45^2*s51 - q1*q10*q2^3*s45^3*s51 - 2*q1*q10*q9*s51^2]*
  ((4*F[3, 1])/3 - (2*F[3, 2])/3 + F[3, 4]/3 + (4*F[3, 6])/9 + F[3, 12]/9 + 
   F[3, 18]/3 + (4*F[3, 19])/9 - F[3, 32]/9 + (4*F[3, 36])/9 + F[3, 37]/3 + 
   (8*F[3, 39])/3 - F[3, 40]/3 + (4*F[1, 1, 1]^3)/9 - 
   (F[1, 1, 1]*F[1, 1, 3]^2)/2 + (F[1, 1, 2]*F[1, 1, 3]^2)/6 + 
   (2*F[1, 1, 3]^3)/3 - (2*F[1, 1, 1]^2*F[1, 1, 4])/9 + 
   (F[1, 1, 3]^2*F[1, 1, 4])/3 - (4*F[1, 1, 1]*F[1, 1, 4]^2)/9 + 
   (F[1, 1, 3]*F[1, 1, 4]^2)/3 + (F[1, 1, 1]*F[1, 1, 5]^2)/2 - 
   (F[1, 1, 2]*F[1, 1, 5]^2)/6 - (2*F[1, 1, 3]*F[1, 1, 5]^2)/3 + 
   (10*F[1, 1, 5]^3)/9 - (F[1, 1, 5]^2*F[1, 1, 6])/3 - 
   (F[1, 1, 5]*F[1, 1, 6]^2)/3 + (2*F[1, 1, 6]^3)/9 - 
   (F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 7])/3 - (F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 7])/
    3 - (2*F[1, 1, 3]^2*F[1, 1, 7])/3 + (F[1, 1, 1]*F[1, 1, 5]*F[1, 1, 7])/
    3 + (F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 7])/3 + (2*F[1, 1, 6]^2*F[1, 1, 7])/
    9 - (2*F[1, 1, 5]*F[1, 1, 7]^2)/3 + (4*F[1, 1, 7]^3)/9 - 
   (2*F[1, 1, 1]^2*F[1, 1, 8])/9 + (F[1, 1, 3]^2*F[1, 1, 8])/3 + 
   (4*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8])/9 - 
   (2*F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8])/3 + (F[1, 1, 4]^2*F[1, 1, 8])/9 - 
   (F[1, 1, 5]^2*F[1, 1, 8])/3 + (2*F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 8])/3 - 
   (F[1, 1, 6]^2*F[1, 1, 8])/9 - (4*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 8])/9 + 
   (2*F[1, 1, 7]^2*F[1, 1, 8])/9 - (4*F[1, 1, 1]*F[1, 1, 8]^2)/9 + 
   (F[1, 1, 3]*F[1, 1, 8]^2)/3 + (F[1, 1, 4]*F[1, 1, 8]^2)/9 - 
   (F[1, 1, 5]*F[1, 1, 8]^2)/3 - (F[1, 1, 6]*F[1, 1, 8]^2)/9 + 
   (4*F[1, 1, 7]*F[1, 1, 8]^2)/9 + (4*F[1, 1, 1]*F[2, 1, 1])/3 + 
   (4*F[1, 1, 3]*F[2, 1, 1])/3 + (4*F[1, 1, 1]*F[2, 1, 2])/9 + 
   (4*F[1, 1, 4]*F[2, 1, 2])/9 + (F[1, 1, 1]*F[2, 1, 5])/3 + 
   (F[1, 1, 2]*F[2, 1, 5])/3 + (4*F[1, 1, 3]*F[2, 1, 5])/3 + 
   (4*F[1, 1, 5]*F[2, 1, 5])/3 - (F[1, 1, 1]*F[2, 1, 7])/3 - 
   (F[1, 1, 2]*F[2, 1, 7])/3 + (4*F[1, 1, 5]*F[2, 1, 7])/3 + 
   (4*F[1, 1, 7]*F[2, 1, 7])/3 + (4*F[1, 1, 6]*F[2, 1, 8])/9 + 
   (4*F[1, 1, 7]*F[2, 1, 8])/9 + (4*F[1, 1, 1]*F[2, 1, 9])/9 + 
   (4*F[1, 1, 8]*F[2, 1, 9])/9 - (4*F[1, 1, 7]*F[2, 1, 10])/9 - 
   (4*F[1, 1, 8]*F[2, 1, 10])/9 - (29*F[1, 1, 1]*tci[1, 1]^2)/54 + 
   (F[1, 1, 2]*tci[1, 1]^2)/18 + (F[1, 1, 3]*tci[1, 1]^2)/3 + 
   (F[1, 1, 4]*tci[1, 1]^2)/27 - (F[1, 1, 5]*tci[1, 1]^2)/3 - 
   (4*F[1, 1, 6]*tci[1, 1]^2)/27 - F[1, 1, 7]*tci[1, 1]^2 + 
   (2*F[1, 1, 8]*tci[1, 1]^2)/27 + (5*F[1, 2, 7]*tci[1, 1]^2)/3 + 
   (4*F[1, 2, 8]*tci[1, 1]^2)/9 - (8*F[1, 1, 1]^2*tci[1, 2])/9 + 
   (4*F[1, 1, 1]*F[1, 1, 3]*tci[1, 2])/3 - (5*F[1, 1, 3]^2*tci[1, 2])/6 + 
   (8*F[1, 1, 1]*F[1, 1, 4]*tci[1, 2])/9 - 
   (2*F[1, 1, 3]*F[1, 1, 4]*tci[1, 2])/3 + 
   (4*F[1, 1, 3]*F[1, 1, 5]*tci[1, 2])/3 + (F[1, 1, 5]^2*tci[1, 2])/2 - 
   (2*F[1, 1, 5]*F[1, 1, 6]*tci[1, 2])/3 + (F[1, 1, 6]^2*tci[1, 2])/9 + 
   (F[1, 1, 1]*F[1, 1, 7]*tci[1, 2])/3 + (F[1, 1, 2]*F[1, 1, 7]*tci[1, 2])/
    3 + (5*F[1, 1, 3]*F[1, 1, 7]*tci[1, 2])/3 - 
   (F[1, 1, 5]*F[1, 1, 7]*tci[1, 2])/3 + (4*F[1, 1, 6]*F[1, 1, 7]*tci[1, 2])/
    9 + (2*F[1, 1, 7]^2*tci[1, 2])/9 + (8*F[1, 1, 1]*F[1, 1, 8]*tci[1, 2])/
    9 - (2*F[1, 1, 3]*F[1, 1, 8]*tci[1, 2])/3 - 
   (2*F[1, 1, 4]*F[1, 1, 8]*tci[1, 2])/9 + 
   (2*F[1, 1, 5]*F[1, 1, 8]*tci[1, 2])/3 + 
   (2*F[1, 1, 6]*F[1, 1, 8]*tci[1, 2])/9 - 
   (4*F[1, 1, 7]*F[1, 1, 8]*tci[1, 2])/9 - (F[1, 1, 1]*F[1, 2, 7]*tci[1, 2])/
    3 - (F[1, 1, 2]*F[1, 2, 7]*tci[1, 2])/3 - 
   (4*F[1, 1, 3]*F[1, 2, 7]*tci[1, 2])/3 - 
   (4*F[1, 1, 5]*F[1, 2, 7]*tci[1, 2])/3 - 
   (4*F[1, 1, 7]*F[1, 2, 8]*tci[1, 2])/9 - 
   (4*F[1, 1, 8]*F[1, 2, 8]*tci[1, 2])/9 - (8*F[2, 1, 1]*tci[1, 2])/3 - 
   (8*F[2, 1, 2]*tci[1, 2])/9 - (5*F[2, 1, 5]*tci[1, 2])/3 + 
   (F[2, 1, 7]*tci[1, 2])/3 - (8*F[2, 1, 9]*tci[1, 2])/9 + 
   (4*F[2, 1, 10]*tci[1, 2])/9 - (7*tci[1, 1]^2*tci[1, 2])/54 + 
   (16*tci[1, 1]^2*tcr[1, 1])/27 + (8*tci[1, 2]*tcr[1, 1]^2)/9 - 
   (4*tcr[1, 1]^3)/9 - (10*tci[1, 1]^2*tcr[1, 2])/9 + 
   (40*tci[1, 2]*tcr[2, 1])/9 - (20*tcr[1, 1]*tcr[2, 1])/9 - tcr[3, 3]) + 
 r[-4*q2 + q7 + 3*q8 + 3*q2*q3*s12 - 2*q2*q7*s12 - 2*q3*q7*s12 + 
    2*q2*q8*s12 - q3*q8*s12 + q2*q3*q7*s12^2 - q3*q7^2*s12^2 + 
    q2*q7*q8*s12^2 + q1*q2*s34 + q2*q7*s34 - q1*q8*s34 + 2*q1*q2*s45 - 
    3*q2*q3*s45 + q3*q7*s45 - 2*q1*q8*s45 - q2*q8*s45 + 2*q3*q8*s45 + 
    2*q3*q7^2*s12*s45 + q3*q7^3*s12^2*s45 + q1*q2*q3*s45^2 - q1*q3*q8*s45^2 - 
    6*q1*q2*s51 + 9*q2*q3*s51 + 4*q1*q7*s51 - 12*q2*q7*s51 - 7*q3*q7*s51 + 
    5*q7^2*s51 + 2*q1*q8*s51 + q2*q8*s51 - 2*q3*q8*s51 + 9*q2*q3*q7*s12*s51 - 
    4*q2*q7^2*s12*s51 - 6*q3*q7^2*s12*s51 + 2*q7^3*s12*s51 + 
    2*q2*q7*q8*s12*s51 + 2*q2*q3*q7^2*s12^2*s51 - q3*q7^3*s12^2*s51 + 
    3*q1*q2*q7*s34*s51 + 2*q2*q7^2*s34*s51 - 3*q1*q2*q3*s45*s51 + 
    q1*q3*q7*s45*s51 + 4*q3*q7^2*s45*s51 + 2*q1*q3*q8*s45*s51 + 
    3*q3*q7^3*s12*s45*s51 + 7*q1*q2*q3*s51^2 - 12*q1*q2*q7*s51^2 - 
    5*q1*q3*q7*s51^2 + 19*q2*q3*q7*s51^2 + 5*q1*q7^2*s51^2 - 
    12*q2*q7^2*s51^2 - 9*q3*q7^2*s51^2 + 4*q7^3*s51^2 - 2*q1*q3*q8*s51^2 + 
    2*q2*q7*q8*s51^2 + 9*q2*q3*q7^2*s12*s51^2 - 2*q2*q7^3*s12*s51^2 - 
    3*q3*q7^3*s12*s51^2 + q2*q3*q7^3*s12^2*s51^2 + 3*q1*q2*q7^2*s34*s51^2 + 
    q2*q7^3*s34*s51^2 + 2*q1*q3*q7^2*s45*s51^2 + 3*q3*q7^3*s45*s51^2 + 
    11*q1*q2*q3*q7*s51^3 - 8*q1*q2*q7^2*s51^3 - 4*q1*q3*q7^2*s51^3 + 
    12*q2*q3*q7^2*s51^3 + 2*q1*q7^3*s51^3 - 4*q2*q7^3*s51^3 - 
    3*q3*q7^3*s51^3 + 3*q2*q3*q7^3*s12*s51^3 + q1*q2*q7^3*s34*s51^3 + 
    q1*q3*q7^3*s45*s51^3 + 5*q1*q2*q3*q7^2*s51^4 - 2*q1*q2*q7^3*s51^4 - 
    q1*q3*q7^3*s51^4 + 3*q2*q3*q7^3*s51^4 + q1*q2*q3*q7^3*s51^5]*
  ((-8*F[3, 3])/27 + F[3, 5]/27 - (4*F[3, 11])/27 - (7*F[3, 13])/27 + 
   F[3, 17]/9 - (8*F[3, 20])/27 - (F[1, 1, 1]*F[1, 1, 2]^2)/3 - 
   (55*F[1, 1, 2]^3)/81 + (F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 4])/3 + 
   (7*F[1, 1, 2]^2*F[1, 1, 4])/9 - (8*F[1, 1, 4]^3)/81 + 
   (F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 5])/3 + (5*F[1, 1, 2]^2*F[1, 1, 5])/27 - 
   (F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 5])/3 - (F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5])/
    27 - (F[1, 1, 4]^2*F[1, 1, 5])/27 + (16*F[1, 1, 2]*F[1, 1, 5]^2)/27 - 
   (19*F[1, 1, 4]*F[1, 1, 5]^2)/27 - (8*F[1, 1, 5]^3)/81 - 
   (2*F[1, 1, 2]^2*F[1, 1, 9])/27 + (4*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9])/27 + 
   (F[1, 1, 4]^2*F[1, 1, 9])/27 - (2*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9])/9 + 
   (F[1, 1, 5]^2*F[1, 1, 9])/9 - (4*F[1, 1, 2]*F[1, 1, 9]^2)/27 + 
   (F[1, 1, 4]*F[1, 1, 9]^2)/27 + (F[1, 1, 5]*F[1, 1, 9]^2)/9 - 
   (F[1, 1, 1]*F[2, 1, 3])/3 - (25*F[1, 1, 2]*F[2, 1, 3])/27 - 
   (4*F[1, 1, 4]*F[2, 1, 3])/27 - (8*F[1, 1, 5]*F[2, 1, 3])/9 - 
   (F[1, 1, 1]*F[2, 1, 4])/3 - (17*F[1, 1, 2]*F[2, 1, 4])/27 - 
   (8*F[1, 1, 5]*F[2, 1, 4])/27 + (4*F[1, 1, 2]*F[2, 1, 11])/27 + 
   (4*F[1, 1, 9]*F[2, 1, 11])/27 - (8*F[1, 1, 2]*tci[1, 1]^2)/81 - 
   (5*F[1, 1, 4]*tci[1, 1]^2)/27 - (F[1, 1, 5]*tci[1, 1]^2)/3 + 
   (4*F[1, 1, 9]*tci[1, 1]^2)/81 + (13*F[1, 2, 6]*tci[1, 1]^2)/27 + 
   (13*F[1, 1, 2]^2*tci[1, 2])/27 - (5*F[1, 1, 2]*F[1, 1, 4]*tci[1, 2])/27 + 
   (8*F[1, 1, 4]^2*tci[1, 2])/27 + (F[1, 1, 1]*F[1, 1, 5]*tci[1, 2])/3 + 
   (16*F[1, 1, 2]*F[1, 1, 5]*tci[1, 2])/27 + 
   (11*F[1, 1, 4]*F[1, 1, 5]*tci[1, 2])/27 + (19*F[1, 1, 5]^2*tci[1, 2])/27 - 
   (4*F[1, 1, 2]*F[1, 1, 9]*tci[1, 2])/27 - 
   (2*F[1, 1, 4]*F[1, 1, 9]*tci[1, 2])/27 + 
   (2*F[1, 1, 5]*F[1, 1, 9]*tci[1, 2])/9 - (F[1, 1, 9]^2*tci[1, 2])/27 - 
   (F[1, 1, 1]*F[1, 2, 6]*tci[1, 2])/3 - (25*F[1, 1, 2]*F[1, 2, 6]*tci[1, 2])/
    27 - (4*F[1, 1, 4]*F[1, 2, 6]*tci[1, 2])/27 - 
   (8*F[1, 1, 5]*F[1, 2, 6]*tci[1, 2])/9 + (13*F[2, 1, 3]*tci[1, 2])/27 + 
   (F[2, 1, 4]*tci[1, 2])/3 + (tci[1, 1]^2*tci[1, 2])/81 + 
   (5*tci[1, 1]^2*tcr[1, 2])/27 - (2*tci[1, 2]*tcr[1, 2]^2)/3 + 
   tcr[3, 3]/6) + r[-q10 - q2 + 3*q5 - 6*q9 + q2*q5*s12 - 2*q5^2*s12 + 
    2*q1*q10*s23 + 3*q10*q5*s23 - 3*q5^2*s23 - 4*q1*q9*s23 - 2*q10*q9*s23 + 
    2*q5*q9*s23 + q5^3*s12*s23 + 2*q1*q10*q5*s23^2 - q1*q5^2*s23^2 + 
    q5^3*s23^2 - 2*q1*q10*q9*s23^2 + q10*q5*s34 + q2*q5*s34 - q10*q9*s34 - 
    2*q2*q9*s34 + 2*q5*q9*s34 - q5^3*s23*s34 - q1*q5^3*s23^2*s34 + 
    q2*q5*q9*s34^2 + 2*q1*q10*s45 + 2*q10*q2*s45 - 3*q10*q5*s45 - 
    2*q2*q5*s45 + 2*q5^2*s45 + 2*q1*q9*s45 + 4*q2*q9*s45 - 4*q5*q9*s45 - 
    5*q1*q10*q5*s23*s45 + 2*q1*q5^2*s23*s45 - 2*q10*q5^2*s23*s45 - 
    q1*q10*q5^2*s23^2*s45 + q1*q5^3*s23^2*s45 - q10*q5^2*s34*s45 + 
    2*q5^3*s34*s45 - 2*q2*q5*q9*s34*s45 + 3*q1*q5^3*s23*s34*s45 - 
    2*q1*q10*q2*s45^2 + 4*q1*q10*q5*s45^2 + q10*q2*q5*s45^2 - q1*q5^2*s45^2 + 
    q10*q5^2*s45^2 + 2*q2*q5*q9*s45^2 + 2*q1*q10*q5^2*s23*s45^2 - 
    3*q1*q5^3*s23*s45^2 + 3*q10*q5^3*s23*s45^2 + q1*q10*q5^3*s23^2*s45^2 - 
    3*q1*q5^3*s34*s45^2 + 3*q10*q5^3*s34*s45^2 + q10*q2*q5^3*s34^2*s45^2 - 
    q1*q10*q2*q5*s45^3 - q1*q10*q5^2*s45^3 + 3*q1*q5^3*s45^3 - 
    3*q10*q5^3*s45^3 - 3*q1*q10*q5^3*s23*s45^3 + q1*q2*q5^3*s34*s45^3 - 
    q10*q2*q5^3*s34*s45^3 + 3*q1*q10*q5^3*s45^4 - q1*q2*q5^3*s45^4 + 
    q10*q2*q5^3*s45^4 - q1*q10*q2*q5^3*s45^5 + q1*q10*s51 + q10*q2*s51 - 
    q10*q9*s51 + 2*q2*q9*s51 - 2*q1*q10*q9*s23*s51 - q1*q10*q2*s45*s51 - 
    q1*q10*q9*s51^2]*((4*F[3, 3])/27 + (7*F[3, 5])/27 + (8*F[3, 11])/27 - 
   F[3, 13]/27 + F[3, 17]/9 - (8*F[3, 20])/27 - (F[1, 1, 1]*F[1, 1, 2]^2)/3 - 
   (55*F[1, 1, 2]^3)/81 + (F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 4])/3 + 
   (7*F[1, 1, 2]^2*F[1, 1, 4])/9 - (8*F[1, 1, 4]^3)/81 - 
   (10*F[1, 1, 2]^2*F[1, 1, 5])/27 + (20*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5])/
    27 - (7*F[1, 1, 4]^2*F[1, 1, 5])/27 + (4*F[1, 1, 2]*F[1, 1, 5]^2)/27 - 
   (7*F[1, 1, 4]*F[1, 1, 5]^2)/27 - (8*F[1, 1, 5]^3)/81 + 
   (F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 9])/3 + (13*F[1, 1, 2]^2*F[1, 1, 9])/27 - 
   (F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 9])/3 - 
   (17*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9])/27 + (7*F[1, 1, 4]^2*F[1, 1, 9])/
    27 - (2*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9])/9 + 
   (F[1, 1, 5]^2*F[1, 1, 9])/9 + (8*F[1, 1, 2]*F[1, 1, 9]^2)/27 - 
   (11*F[1, 1, 4]*F[1, 1, 9]^2)/27 + (F[1, 1, 5]*F[1, 1, 9]^2)/9 - 
   (F[1, 1, 1]*F[2, 1, 3])/3 - (25*F[1, 1, 2]*F[2, 1, 3])/27 - 
   (4*F[1, 1, 4]*F[2, 1, 3])/27 - (8*F[1, 1, 5]*F[2, 1, 3])/9 + 
   (4*F[1, 1, 2]*F[2, 1, 4])/27 + (4*F[1, 1, 5]*F[2, 1, 4])/27 - 
   (F[1, 1, 1]*F[2, 1, 11])/3 - (17*F[1, 1, 2]*F[2, 1, 11])/27 - 
   (8*F[1, 1, 9]*F[2, 1, 11])/27 - (8*F[1, 1, 2]*tci[1, 1]^2)/81 - 
   (5*F[1, 1, 4]*tci[1, 1]^2)/27 - (2*F[1, 1, 5]*tci[1, 1]^2)/27 - 
   (17*F[1, 1, 9]*tci[1, 1]^2)/81 + (13*F[1, 2, 6]*tci[1, 1]^2)/27 + 
   (13*F[1, 1, 2]^2*tci[1, 2])/27 - (5*F[1, 1, 2]*F[1, 1, 4]*tci[1, 2])/27 + 
   (8*F[1, 1, 4]^2*tci[1, 2])/27 + (4*F[1, 1, 2]*F[1, 1, 5]*tci[1, 2])/27 + 
   (14*F[1, 1, 4]*F[1, 1, 5]*tci[1, 2])/27 + (7*F[1, 1, 5]^2*tci[1, 2])/27 + 
   (F[1, 1, 1]*F[1, 1, 9]*tci[1, 2])/3 + (8*F[1, 1, 2]*F[1, 1, 9]*tci[1, 2])/
    27 - (5*F[1, 1, 4]*F[1, 1, 9]*tci[1, 2])/27 + 
   (2*F[1, 1, 5]*F[1, 1, 9]*tci[1, 2])/9 + (11*F[1, 1, 9]^2*tci[1, 2])/27 - 
   (F[1, 1, 1]*F[1, 2, 6]*tci[1, 2])/3 - (25*F[1, 1, 2]*F[1, 2, 6]*tci[1, 2])/
    27 - (4*F[1, 1, 4]*F[1, 2, 6]*tci[1, 2])/27 - 
   (8*F[1, 1, 5]*F[1, 2, 6]*tci[1, 2])/9 + (13*F[2, 1, 3]*tci[1, 2])/27 + 
   (F[2, 1, 11]*tci[1, 2])/3 + (tci[1, 1]^2*tci[1, 2])/81 + 
   (5*tci[1, 1]^2*tcr[1, 2])/27 - (2*tci[1, 2]*tcr[1, 2]^2)/3 + 
   tcr[3, 3]/6) + r[q10 + 4*q2 - q3 - q5 - 3*q7 - 3*q2*q3*s12 - q3*q5*s12 + 
    2*q2*q7*s12 + q3*q7*s12 - q5*q7*s12 - q2*q3*q7*s12^2 - q3*q5*q7*s12^2 + 
    2*q1*q10*s23 - q10*q3*s23 - 2*q10*q5*s23 - q3*q5*s23 - q1*q10*q5*s23^2 - 
    q10*q3*q5*s23^2 - q1*q2*s34 + q1*q5*s34 - 2*q10*q5*s34 - q10*q7*s34 - 
    q2*q7*s34 - q5*q7*s34 - q10*q2*q5*s34^2 - q10*q5*q7*s34^2 - 
    4*q1*q10*s45 - 2*q1*q2*s45 - 2*q10*q2*s45 - 2*q10*q3*s45 + 3*q2*q3*s45 - 
    q1*q5*s45 - 2*q3*q5*s45 - 4*q10*q7*s45 - 4*q3*q7*s45 - 2*q5*q7*s45 - 
    q3*q5*q7*s12*s45 + 3*q1*q10*q5*s23*s45 - q10*q3*q5*s23*s45 - 
    q1*q2*q5*s34*s45 + q10*q2*q5*s34*s45 - 3*q10*q5*q7*s34*s45 + 
    2*q1*q10*q2*s45^2 - q1*q2*q3*s45^2 - 4*q1*q10*q5*s45^2 + q1*q2*q5*s45^2 - 
    2*q10*q2*q5*s45^2 - 2*q10*q3*q5*s45^2 - 4*q10*q3*q7*s45^2 - 
    4*q10*q5*q7*s45^2 - 2*q3*q5*q7*s45^2 + 2*q1*q10*q2*q5*s45^3 - 
    2*q10*q3*q5*q7*s45^3 - q1*q10*s51 + 2*q1*q2*s51 - q10*q2*s51 - 
    q10*q3*s51 - 3*q2*q3*s51 - 2*q1*q7*s51 - q10*q7*s51 + 4*q2*q7*s51 + 
    2*q3*q7*s51 - 3*q2*q3*q7*s12*s51 - q1*q2*q7*s34*s51 + q1*q10*q2*s45*s51 + 
    q1*q2*q3*s45*s51 - q1*q3*q7*s45*s51 - 3*q10*q3*q7*s45*s51 - 
    2*q1*q2*q3*s51^2 + 2*q1*q2*q7*s51^2 + q1*q3*q7*s51^2 - q10*q3*q7*s51^2 - 
    4*q2*q3*q7*s51^2 - 2*q1*q2*q3*q7*s51^3]*((85*F[1, 1, 2])/18 - 
   F[1, 1, 1]*F[1, 1, 2] - 3*F[1, 1, 2]^2 - F[1, 1, 1]*F[1, 1, 4] + 
   F[1, 1, 2]*F[1, 1, 4] - (68*F[1, 1, 6])/27 + 2*F[1, 1, 1]*F[1, 1, 6] + 
   2*F[1, 1, 6]^2 - (8*tci[1, 1]^2)/9 - (F[1, 1, 6]*tci[1, 1]^2)/3 + 
   F[1, 1, 1]*tci[1, 2] + F[1, 1, 4]*tci[1, 2] - 2*F[1, 1, 6]*tci[1, 2] + 
   (2*tcr[3, 3])/9) + r[4*q10 - q3 + 2*q4 + 3*q5 + 5*q7 - 3*q8 + 
    3*q2*q3*s12 - q3*q5*s12 - 6*q3*q7*s12 + 2*q4*q7*s12 + q5*q7*s12 - 
    q7^2*s12 - 2*q2*q8*s12 + q3*q8*s12 - 2*q3*q4*q5*s12^2 + q2*q3*q7*s12^2 - 
    q3*q5*q7*s12^2 - q2*q7*q8*s12^2 + q10*q3*s23 + q10*q4*s23 + 
    3*q10*q5*s23 + q3*q5*s23 - 2*q3*q4*q5*s12*s23 + q10*q3*q5*s23^2 - 
    q3*q4*q5*s23^2 + 2*q10*q4*s34 + 4*q10*q5*s34 + 8*q10*q7*s34 + 
    2*q4*q7*s34 + 2*q5*q7*s34 + q1*q8*s34 + 2*q10*q4*q7*s34^2 + 
    2*q10*q5*q7*s34^2 + 2*q10*q3*s45 - 3*q2*q3*s45 + 5*q10*q5*s45 + 
    2*q3*q5*s45 + 10*q10*q7*s45 + 4*q3*q7*s45 + 4*q5*q7*s45 + 2*q1*q8*s45 + 
    q2*q8*s45 - 2*q3*q8*s45 - q3*q5*q7*s12*s45 - q3*q7^2*s12*s45 - 
    q3*q5*q7^2*s12^2*s45 + q10*q3*q5*s23*s45 + 6*q10*q5*q7*s34*s45 + 
    q1*q2*q3*s45^2 + 2*q10*q3*q5*s45^2 + 4*q10*q3*q7*s45^2 + 
    6*q10*q5*q7*s45^2 + 2*q3*q5*q7*s45^2 + q1*q3*q8*s45^2 + 
    2*q10*q3*q5*q7*s45^3 + q10*q3*s51 + 3*q2*q3*s51 + q10*q4*s51 + 
    2*q1*q7*s51 + 5*q10*q7*s51 - 6*q3*q7*s51 + 2*q4*q7*s51 - 2*q1*q8*s51 - 
    q2*q8*s51 + 2*q3*q8*s51 + 3*q2*q3*q7*s12*s51 - 2*q2*q7*q8*s12*s51 + 
    2*q10*q4*q7*s34*s51 - q1*q2*q3*s45*s51 + 3*q1*q3*q7*s45*s51 + 
    3*q10*q3*q7*s45*s51 + q3*q7^2*s45*s51 - 2*q1*q3*q8*s45*s51 + 
    2*q1*q2*q3*s51^2 - 2*q1*q3*q7*s51^2 + q10*q3*q7*s51^2 + 
    4*q2*q3*q7*s51^2 + q10*q4*q7*s51^2 + q1*q7^2*s51^2 + 2*q1*q3*q8*s51^2 - 
    2*q2*q7*q8*s51^2 + q1*q3*q7^2*s45*s51^2 + 2*q1*q2*q3*q7*s51^3]*
  ((-8*F[3, 51])/27 - (8*F[3, 52])/27 - (8*F[3, 54])/3 - (4*F[3, 55])/27 + 
   (2*F[3, 56])/27 - (2*F[3, 59])/9 - (8*F[3, 60])/27 + 
   (F[1, 1, 1]*F[1, 1, 3]^2)/6 + (F[1, 1, 2]*F[1, 1, 3]^2)/6 + 
   (52*F[1, 1, 3]^3)/81 - (F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 6])/3 - 
   (F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 6])/3 - (26*F[1, 1, 3]^2*F[1, 1, 6])/27 + 
   (F[1, 1, 1]*F[1, 1, 6]^2)/6 + (F[1, 1, 2]*F[1, 1, 6]^2)/6 - 
   (8*F[1, 1, 3]*F[1, 1, 6]^2)/27 + (34*F[1, 1, 6]^3)/27 + 
   (2*F[1, 1, 3]^2*F[1, 1, 9])/27 + (4*F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 9])/9 - 
   (2*F[1, 1, 6]^2*F[1, 1, 9])/9 - (10*F[1, 1, 3]*F[1, 1, 9]^2)/27 - 
   (2*F[1, 1, 6]*F[1, 1, 9]^2)/9 + (4*F[1, 1, 9]^3)/81 + 
   (4*F[1, 1, 3]^2*F[1, 1, 10])/27 + (4*F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 10])/
    27 - (20*F[1, 1, 6]^2*F[1, 1, 10])/27 - 
   (16*F[1, 1, 3]*F[1, 1, 9]*F[1, 1, 10])/27 + (4*F[1, 1, 9]^2*F[1, 1, 10])/
    9 - (2*F[1, 1, 3]*F[1, 1, 10]^2)/27 - (2*F[1, 1, 6]*F[1, 1, 10]^2)/3 + 
   (4*F[1, 1, 9]*F[1, 1, 10]^2)/27 + (56*F[1, 1, 10]^3)/81 + 
   (F[1, 1, 1]*F[2, 1, 13])/3 + (F[1, 1, 2]*F[2, 1, 13])/3 + 
   (40*F[1, 1, 3]*F[2, 1, 13])/27 + (8*F[1, 1, 9]*F[2, 1, 13])/9 + 
   (16*F[1, 1, 10]*F[2, 1, 13])/27 + (F[1, 1, 1]*F[2, 1, 14])/3 + 
   (F[1, 1, 2]*F[2, 1, 14])/3 + (4*F[1, 1, 3]*F[2, 1, 14])/3 + 
   (68*F[1, 1, 6]*F[2, 1, 14])/27 + (32*F[1, 1, 10]*F[2, 1, 14])/27 + 
   (8*F[1, 1, 9]*F[2, 1, 15])/27 + (8*F[1, 1, 10]*F[2, 1, 15])/27 + 
   (F[1, 1, 1]*tci[1, 1]^2)/18 + (F[1, 1, 2]*tci[1, 1]^2)/18 + 
   (14*F[1, 1, 3]*tci[1, 1]^2)/81 - (131*F[1, 1, 6]*tci[1, 1]^2)/81 - 
   (2*F[1, 1, 9]*tci[1, 1]^2)/27 + (49*F[1, 2, 2]*tci[1, 1]^2)/27 - 
   (11*F[1, 1, 3]^2*tci[1, 2])/18 + (F[1, 1, 1]*F[1, 1, 6]*tci[1, 2])/3 + 
   (F[1, 1, 2]*F[1, 1, 6]*tci[1, 2])/3 + (61*F[1, 1, 3]*F[1, 1, 6]*tci[1, 2])/
    27 + (7*F[1, 1, 6]^2*tci[1, 2])/54 + (20*F[1, 1, 3]*F[1, 1, 9]*tci[1, 2])/
    27 - (4*F[1, 1, 6]*F[1, 1, 9]*tci[1, 2])/9 + (10*F[1, 1, 9]^2*tci[1, 2])/
    27 + (8*F[1, 1, 3]*F[1, 1, 10]*tci[1, 2])/27 - 
   (4*F[1, 1, 6]*F[1, 1, 10]*tci[1, 2])/27 + 
   (16*F[1, 1, 9]*F[1, 1, 10]*tci[1, 2])/27 + (2*F[1, 1, 10]^2*tci[1, 2])/
    27 - (F[1, 1, 1]*F[1, 2, 2]*tci[1, 2])/3 - 
   (F[1, 1, 2]*F[1, 2, 2]*tci[1, 2])/3 - (40*F[1, 1, 3]*F[1, 2, 2]*tci[1, 2])/
    27 - (8*F[1, 1, 9]*F[1, 2, 2]*tci[1, 2])/9 - 
   (16*F[1, 1, 10]*F[1, 2, 2]*tci[1, 2])/27 - (49*F[2, 1, 13]*tci[1, 2])/27 - 
   (5*F[2, 1, 14]*tci[1, 2])/3 - (47*tci[1, 1]^2*tci[1, 2])/162 - 
   (13*tci[1, 1]^2*tcr[1, 2])/27 - (2*tci[1, 2]*tcr[1, 2]^2)/3 + 
   (7*tcr[3, 3])/6) + r[-q1 + 3*q10 - 4*q9 + 2*q1*q10*s23 - 2*q1*q9*s23 - 
    2*q10*q9*s23 + q5*q9*s23 + q1*q10*q5*s23^2 - q1*q10*q9*s23^2 + 
    q10^2*s34 + 2*q10*q2*s34 - q1*q5*s34 - q10*q5*s34 - 2*q10*q9*s34 - 
    2*q2*q9*s34 + 2*q5*q9*s34 + q10^2*q2*s34^2 + 2*q2*q5*q9*s34^2 - 
    2*q1*q10*s45 + q1*q5*s45 - q10*q5*s45 + q1*q9*s45 + 2*q2*q9*s45 - 
    2*q5*q9*s45 - 3*q1*q10*q5*s23*s45 + q10^2*q5*s23*s45 + 
    2*q10^2*q5*s34*s45 + q1*q2*q5*s34*s45 + q10*q2*q5*s34*s45 - 
    2*q2*q5*q9*s34*s45 + q10^2*q2*q5*s34^2*s45 + 4*q1*q10*q5*s45^2 - 
    q1*q2*q5*s45^2 + 2*q10*q2*q5*s45^2 + q2*q5*q9*s45^2 - 
    2*q1*q10*q2*q5*s45^3 + 2*q1*q10*s51 - q1*q9*s51 - 2*q10*q9*s51 + 
    q2*q9*s51 - 2*q1*q10*q9*s23*s51 - 2*q1*q10*q9*s51^2]*
  ((4*F[3, 1])/3 - (4*F[3, 4])/9 - (4*F[3, 14])/9 - (4*F[3, 21])/9 - 
   (2*F[3, 31])/9 - (19*F[3, 32])/18 - (4*F[3, 33])/3 - (20*F[3, 34])/9 - 
   (4*F[3, 36])/9 + F[3, 37]/18 - F[3, 40]/6 + (4*F[3, 44])/9 + 
   (4*F[3, 69])/9 - (11*F[1, 1, 1]^3)/18 - (F[1, 1, 1]^2*F[1, 1, 2])/6 - 
   (4*F[1, 1, 1]^2*F[1, 1, 3])/9 + (4*F[1, 1, 1]*F[1, 1, 3]^2)/9 - 
   (4*F[1, 1, 1]^2*F[1, 1, 4])/9 + (8*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4])/9 - 
   (4*F[1, 1, 3]^2*F[1, 1, 4])/9 + (23*F[1, 1, 1]*F[1, 1, 4]^2)/18 + 
   (F[1, 1, 2]*F[1, 1, 4]^2)/6 - (4*F[1, 1, 3]*F[1, 1, 4]^2)/9 - 
   (2*F[1, 1, 4]^3)/3 + F[1, 1, 5]^3/9 + (7*F[1, 1, 1]^2*F[1, 1, 6])/9 + 
   (F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 6])/3 - 
   (11*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 6])/9 - 
   (F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 6])/3 + (4*F[1, 1, 4]^2*F[1, 1, 6])/9 - 
   (F[1, 1, 5]^2*F[1, 1, 6])/6 - (2*F[1, 1, 1]*F[1, 1, 6]^2)/9 + 
   (2*F[1, 1, 4]*F[1, 1, 6]^2)/9 - (F[1, 1, 5]*F[1, 1, 6]^2)/6 + 
   (25*F[1, 1, 6]^3)/27 + (2*F[1, 1, 1]^2*F[1, 1, 7])/9 - 
   (4*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 7])/9 + (2*F[1, 1, 4]^2*F[1, 1, 7])/9 + 
   (F[1, 1, 5]^2*F[1, 1, 7])/9 + (4*F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 7])/9 - 
   (4*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 7])/9 - (5*F[1, 1, 6]^2*F[1, 1, 7])/9 + 
   (4*F[1, 1, 1]*F[1, 1, 7]^2)/9 + (8*F[1, 1, 4]*F[1, 1, 7]^2)/9 - 
   (13*F[1, 1, 6]*F[1, 1, 7]^2)/9 + (8*F[1, 1, 7]^3)/27 - 
   (F[1, 1, 5]^2*F[1, 1, 8])/18 + (4*F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 8])/9 - 
   (4*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 8])/9 + 
   (F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 8])/3 - (F[1, 1, 6]^2*F[1, 1, 8])/6 - 
   (4*F[1, 1, 1]*F[1, 1, 7]*F[1, 1, 8])/9 + 
   (4*F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 8])/9 - 
   (2*F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8])/9 + (F[1, 1, 7]^2*F[1, 1, 8])/9 - 
   (F[1, 1, 5]*F[1, 1, 8]^2)/18 - (11*F[1, 1, 6]*F[1, 1, 8]^2)/18 + 
   (2*F[1, 1, 7]*F[1, 1, 8]^2)/3 + (8*F[1, 1, 1]*F[2, 1, 1])/9 + 
   (8*F[1, 1, 3]*F[2, 1, 1])/9 - (7*F[1, 1, 1]*F[2, 1, 2])/9 - 
   (F[1, 1, 2]*F[2, 1, 2])/3 - (4*F[1, 1, 3]*F[2, 1, 2])/3 - 
   (4*F[1, 1, 4]*F[2, 1, 2])/9 + (5*F[1, 1, 1]*F[2, 1, 6])/3 + 
   (F[1, 1, 2]*F[2, 1, 6])/3 - (4*F[1, 1, 4]*F[2, 1, 6])/3 - 
   (4*F[1, 1, 7]*F[2, 1, 6])/3 + (2*F[1, 1, 5]*F[2, 1, 7])/9 + 
   (2*F[1, 1, 7]*F[2, 1, 7])/9 - (8*F[1, 1, 1]*F[2, 1, 8])/9 + 
   (8*F[1, 1, 4]*F[2, 1, 8])/9 + (16*F[1, 1, 6]*F[2, 1, 8])/9 + 
   (14*F[1, 1, 7]*F[2, 1, 8])/9 + (8*F[1, 1, 8]*F[2, 1, 8])/9 - 
   (10*F[1, 1, 7]*F[2, 1, 10])/9 - (10*F[1, 1, 8]*F[2, 1, 10])/9 - 
   (35*F[1, 1, 1]*tci[1, 1]^2)/27 + (2*F[1, 1, 3]*tci[1, 1]^2)/27 - 
   (10*F[1, 1, 4]*tci[1, 1]^2)/27 - (2*F[1, 1, 5]*tci[1, 1]^2)/27 - 
   (8*F[1, 1, 6]*tci[1, 1]^2)/9 + (10*F[1, 1, 7]*tci[1, 1]^2)/27 + 
   (5*F[1, 1, 8]*tci[1, 1]^2)/54 + (F[1, 2, 3]*tci[1, 1]^2)/3 + 
   (10*F[1, 2, 8]*tci[1, 1]^2)/9 + (49*F[1, 1, 1]^2*tci[1, 2])/18 + 
   (F[1, 1, 1]*F[1, 1, 2]*tci[1, 2])/3 - (8*F[1, 1, 1]*F[1, 1, 3]*tci[1, 2])/
    9 - (8*F[1, 1, 1]*F[1, 1, 4]*tci[1, 2])/9 + 
   (8*F[1, 1, 3]*F[1, 1, 4]*tci[1, 2])/9 - (F[1, 1, 4]^2*tci[1, 2])/6 + 
   (F[1, 1, 5]^2*tci[1, 2])/18 - (7*F[1, 1, 1]*F[1, 1, 6]*tci[1, 2])/9 + 
   (7*F[1, 1, 4]*F[1, 1, 6]*tci[1, 2])/9 - (F[1, 1, 5]*F[1, 1, 6]*tci[1, 2])/
    3 + (F[1, 1, 6]^2*tci[1, 2])/6 + (4*F[1, 1, 1]*F[1, 1, 7]*tci[1, 2])/9 - 
   (16*F[1, 1, 4]*F[1, 1, 7]*tci[1, 2])/9 + 
   (2*F[1, 1, 5]*F[1, 1, 7]*tci[1, 2])/9 - (F[1, 1, 7]^2*tci[1, 2])/3 + 
   (F[1, 1, 5]*F[1, 1, 8]*tci[1, 2])/9 + (11*F[1, 1, 6]*F[1, 1, 8]*tci[1, 2])/
    9 - (2*F[1, 1, 7]*F[1, 1, 8]*tci[1, 2])/9 - 
   (5*F[1, 1, 1]*F[1, 2, 3]*tci[1, 2])/3 - (F[1, 1, 2]*F[1, 2, 3]*tci[1, 2])/
    3 + (4*F[1, 1, 4]*F[1, 2, 3]*tci[1, 2])/3 + 
   (4*F[1, 1, 7]*F[1, 2, 3]*tci[1, 2])/3 - 
   (10*F[1, 1, 7]*F[1, 2, 8]*tci[1, 2])/9 - 
   (10*F[1, 1, 8]*F[1, 2, 8]*tci[1, 2])/9 - (16*F[2, 1, 1]*tci[1, 2])/9 + 
   (23*F[2, 1, 2]*tci[1, 2])/9 - (F[2, 1, 6]*tci[1, 2])/3 - 
   (8*F[2, 1, 8]*tci[1, 2])/9 + (10*F[2, 1, 10]*tci[1, 2])/9 + 
   (11*tci[1, 1]^2*tci[1, 2])/54 + (2*tci[1, 1]^2*tcr[1, 1])/27 - 
   (8*tci[1, 2]*tcr[1, 1]^2)/9 - (tci[1, 1]^2*tcr[1, 2])/9 + 
   (2*tci[1, 2]*tcr[1, 2]^2)/3 + (8*tci[1, 2]*tcr[2, 1])/9 - 
   (16*tcr[1, 1]*tcr[2, 1])/9 - (4*tcr[3, 1])/3 + (7*tcr[3, 3])/6) + 
 r[-2*q1 + 3*q10 + q2 + 2*q3 - q5 + 2*q2*q3*s12 - q3^2*s12 - q3^2*q7*s12^2 - 
    q10*q5*s23 - q10^2*s34 + 2*q10*q2*s34 - q10*q5*s34 - q10^2*q2*s34^2 - 
    q1*q10*s45 + 4*q1*q2*s45 - 2*q10*q2*s45 + q2^2*s45 - 2*q2*q3*s45 - 
    q10*q5*s45 - q10^2*q5*s23*s45 - q10*q2^2*s34*s45 - 2*q10^2*q5*s34*s45 - 
    q10*q2*q5*s34*s45 - q10^2*q2*q5*s34^2*s45 + 2*q1*q10*q2*s45^2 - 
    2*q1*q2^2*s45^2 + q10*q2^2*s45^2 - q1*q10*q2^2*s45^3 - q10*q2*s51 - 
    q2^2*s51 + q2^2*q3*s12*s51 + 2*q2*q3^2*s12*s51 - q2*q3*q7*s12*s51 - 
    2*q3^2*q7*s12*s51 + q2*q3^2*q7*s12^2*s51 - q10*q2^2*s34*s51 + 
    q1*q10*q2*s45*s51 + q10*q2^2*s45*s51 - q1*q2*q3*s45*s51 - 
    2*q2^2*q3*s45*s51 - q2*q3^2*s45*s51 - q1*q10*q2^2*s45^2*s51 + 
    q1*q2^2*q3*s45^2*s51 + q2*q3^2*s51^2 - q2*q3*q7*s51^2 - q3^2*q7*s51^2 + 
    2*q2*q3^2*q7*s12*s51^2 + q2*q3^2*q7*s51^3]*
  ((4*F[3, 1])/3 - (4*F[3, 4])/9 - (4*F[3, 14])/9 - (4*F[3, 21])/9 - 
   (2*F[3, 31])/9 - (19*F[3, 32])/18 - (4*F[3, 33])/3 - (20*F[3, 34])/9 - 
   (4*F[3, 36])/9 + F[3, 37]/18 - F[3, 40]/6 + (4*F[3, 44])/9 + 
   (4*F[3, 69])/9 - (11*F[1, 1, 1]^3)/18 - (F[1, 1, 1]^2*F[1, 1, 2])/6 - 
   (4*F[1, 1, 1]^2*F[1, 1, 3])/9 + (4*F[1, 1, 1]*F[1, 1, 3]^2)/9 - 
   (4*F[1, 1, 1]^2*F[1, 1, 4])/9 + (8*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4])/9 - 
   (4*F[1, 1, 3]^2*F[1, 1, 4])/9 + (23*F[1, 1, 1]*F[1, 1, 4]^2)/18 + 
   (F[1, 1, 2]*F[1, 1, 4]^2)/6 - (4*F[1, 1, 3]*F[1, 1, 4]^2)/9 - 
   (2*F[1, 1, 4]^3)/3 + F[1, 1, 5]^3/9 + (7*F[1, 1, 1]^2*F[1, 1, 6])/9 + 
   (F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 6])/3 - 
   (11*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 6])/9 - 
   (F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 6])/3 + (4*F[1, 1, 4]^2*F[1, 1, 6])/9 - 
   (F[1, 1, 5]^2*F[1, 1, 6])/6 - (2*F[1, 1, 1]*F[1, 1, 6]^2)/9 + 
   (2*F[1, 1, 4]*F[1, 1, 6]^2)/9 - (F[1, 1, 5]*F[1, 1, 6]^2)/6 + 
   (25*F[1, 1, 6]^3)/27 + (2*F[1, 1, 1]^2*F[1, 1, 7])/9 - 
   (4*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 7])/9 + (2*F[1, 1, 4]^2*F[1, 1, 7])/9 + 
   (F[1, 1, 5]^2*F[1, 1, 7])/9 + (4*F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 7])/9 - 
   (4*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 7])/9 - (5*F[1, 1, 6]^2*F[1, 1, 7])/9 + 
   (4*F[1, 1, 1]*F[1, 1, 7]^2)/9 + (8*F[1, 1, 4]*F[1, 1, 7]^2)/9 - 
   (13*F[1, 1, 6]*F[1, 1, 7]^2)/9 + (8*F[1, 1, 7]^3)/27 - 
   (F[1, 1, 5]^2*F[1, 1, 8])/18 + (4*F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 8])/9 - 
   (4*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 8])/9 + 
   (F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 8])/3 - (F[1, 1, 6]^2*F[1, 1, 8])/6 - 
   (4*F[1, 1, 1]*F[1, 1, 7]*F[1, 1, 8])/9 + 
   (4*F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 8])/9 - 
   (2*F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8])/9 + (F[1, 1, 7]^2*F[1, 1, 8])/9 - 
   (F[1, 1, 5]*F[1, 1, 8]^2)/18 - (11*F[1, 1, 6]*F[1, 1, 8]^2)/18 + 
   (2*F[1, 1, 7]*F[1, 1, 8]^2)/3 + (8*F[1, 1, 1]*F[2, 1, 1])/9 + 
   (8*F[1, 1, 3]*F[2, 1, 1])/9 - (7*F[1, 1, 1]*F[2, 1, 2])/9 - 
   (F[1, 1, 2]*F[2, 1, 2])/3 - (4*F[1, 1, 3]*F[2, 1, 2])/3 - 
   (4*F[1, 1, 4]*F[2, 1, 2])/9 + (5*F[1, 1, 1]*F[2, 1, 6])/3 + 
   (F[1, 1, 2]*F[2, 1, 6])/3 - (4*F[1, 1, 4]*F[2, 1, 6])/3 - 
   (4*F[1, 1, 7]*F[2, 1, 6])/3 + (2*F[1, 1, 5]*F[2, 1, 7])/9 + 
   (2*F[1, 1, 7]*F[2, 1, 7])/9 - (8*F[1, 1, 1]*F[2, 1, 8])/9 + 
   (8*F[1, 1, 4]*F[2, 1, 8])/9 + (16*F[1, 1, 6]*F[2, 1, 8])/9 + 
   (14*F[1, 1, 7]*F[2, 1, 8])/9 + (8*F[1, 1, 8]*F[2, 1, 8])/9 - 
   (10*F[1, 1, 7]*F[2, 1, 10])/9 - (10*F[1, 1, 8]*F[2, 1, 10])/9 - 
   (35*F[1, 1, 1]*tci[1, 1]^2)/27 + (2*F[1, 1, 3]*tci[1, 1]^2)/27 - 
   (10*F[1, 1, 4]*tci[1, 1]^2)/27 - (2*F[1, 1, 5]*tci[1, 1]^2)/27 - 
   (8*F[1, 1, 6]*tci[1, 1]^2)/9 + (10*F[1, 1, 7]*tci[1, 1]^2)/27 + 
   (5*F[1, 1, 8]*tci[1, 1]^2)/54 + (F[1, 2, 3]*tci[1, 1]^2)/3 + 
   (10*F[1, 2, 8]*tci[1, 1]^2)/9 + (49*F[1, 1, 1]^2*tci[1, 2])/18 + 
   (F[1, 1, 1]*F[1, 1, 2]*tci[1, 2])/3 - (8*F[1, 1, 1]*F[1, 1, 3]*tci[1, 2])/
    9 - (8*F[1, 1, 1]*F[1, 1, 4]*tci[1, 2])/9 + 
   (8*F[1, 1, 3]*F[1, 1, 4]*tci[1, 2])/9 - (F[1, 1, 4]^2*tci[1, 2])/6 + 
   (F[1, 1, 5]^2*tci[1, 2])/18 - (7*F[1, 1, 1]*F[1, 1, 6]*tci[1, 2])/9 + 
   (7*F[1, 1, 4]*F[1, 1, 6]*tci[1, 2])/9 - (F[1, 1, 5]*F[1, 1, 6]*tci[1, 2])/
    3 + (F[1, 1, 6]^2*tci[1, 2])/6 + (4*F[1, 1, 1]*F[1, 1, 7]*tci[1, 2])/9 - 
   (16*F[1, 1, 4]*F[1, 1, 7]*tci[1, 2])/9 + 
   (2*F[1, 1, 5]*F[1, 1, 7]*tci[1, 2])/9 - (F[1, 1, 7]^2*tci[1, 2])/3 + 
   (F[1, 1, 5]*F[1, 1, 8]*tci[1, 2])/9 + (11*F[1, 1, 6]*F[1, 1, 8]*tci[1, 2])/
    9 - (2*F[1, 1, 7]*F[1, 1, 8]*tci[1, 2])/9 - 
   (5*F[1, 1, 1]*F[1, 2, 3]*tci[1, 2])/3 - (F[1, 1, 2]*F[1, 2, 3]*tci[1, 2])/
    3 + (4*F[1, 1, 4]*F[1, 2, 3]*tci[1, 2])/3 + 
   (4*F[1, 1, 7]*F[1, 2, 3]*tci[1, 2])/3 - 
   (10*F[1, 1, 7]*F[1, 2, 8]*tci[1, 2])/9 - 
   (10*F[1, 1, 8]*F[1, 2, 8]*tci[1, 2])/9 - (16*F[2, 1, 1]*tci[1, 2])/9 + 
   (23*F[2, 1, 2]*tci[1, 2])/9 - (F[2, 1, 6]*tci[1, 2])/3 - 
   (8*F[2, 1, 8]*tci[1, 2])/9 + (10*F[2, 1, 10]*tci[1, 2])/9 + 
   (11*tci[1, 1]^2*tci[1, 2])/54 + (2*tci[1, 1]^2*tcr[1, 1])/27 - 
   (8*tci[1, 2]*tcr[1, 1]^2)/9 - (tci[1, 1]^2*tcr[1, 2])/9 + 
   (2*tci[1, 2]*tcr[1, 2]^2)/3 + (8*tci[1, 2]*tcr[2, 1])/9 - 
   (16*tcr[1, 1]*tcr[2, 1])/9 - (4*tcr[3, 1])/3 + (7*tcr[3, 3])/6) + 
 r[-4*q2 - q7 + q8 + 7*q2*q3*s12 - 4*q2*q7*s12 - 2*q3*q7*s12 - 4*q2*q8*s12 - 
    3*q3*q8*s12 + 6*q7*q8*s12 - 12*q8^2*s12 + 3*q2*q3*q7*s12^2 - 
    q2*q7*q8*s12^2 - 4*q7*q8^2*s12^2 + q1*q2*s34 + 2*q2*q7*s34 + q1*q8*s34 + 
    12*q8^2*s34 - 4*q1*q8^2*s34^2 + 2*q1*q2*s45 - 7*q2*q3*s45 + q3*q7*s45 + 
    3*q2*q8*s45 + 4*q3*q8*s45 + 12*q8^2*s45 - 8*q1*q8^2*s34*s45 + 
    3*q1*q2*q3*s45^2 - q1*q3*q8*s45^2 - 4*q1*q8^2*s45^2 - 2*q1*q2*s51 + 
    9*q2*q3*s51 - 3*q2*q7*s51 - 3*q3*q7*s51 - 5*q2*q8*s51 - 4*q3*q8*s51 + 
    2*q7*q8*s51 - 12*q8^2*s51 + 9*q2*q3*q7*s12*s51 - 10*q2*q7*q8*s12*s51 + 
    4*q2*q8^2*s12*s51 - 4*q7*q8^2*s12*s51 + 4*q2*q7*q8^2*s12^2*s51 + 
    q1*q2*q7*s34*s51 + 8*q1*q8^2*s34*s51 - 3*q1*q2*q3*s45*s51 + 
    q1*q3*q7*s45*s51 + 2*q1*q3*q8*s45*s51 + 12*q1*q8^2*s45*s51 - 
    4*q3*q8^2*s45*s51 + 4*q1*q3*q8^2*s45^2*s51 + 4*q1*q2*q3*s51^2 - 
    2*q1*q2*q7*s51^2 - q1*q3*q7*s51^2 + 10*q2*q3*q7*s51^2 - q1*q3*q8*s51^2 - 
    5*q2*q7*q8*s51^2 - 4*q1*q8^2*s51^2 + 4*q2*q7*q8^2*s12*s51^2 - 
    4*q1*q3*q8^2*s45*s51^2 + 4*q1*q2*q3*q7*s51^3]*
  ((-2*F[3, 1])/3 + F[3, 2]/3 - (2*F[3, 3])/3 - F[3, 4]/3 - (4*F[3, 5])/3 - 
   (8*F[3, 6])/9 - F[3, 7] - (32*F[3, 8])/9 - (2*F[3, 12])/9 - 
   (2*F[3, 14])/3 - F[3, 15]/3 - F[3, 17]/3 - (2*F[3, 18])/3 - 
   (2*F[3, 19])/9 + (2*F[3, 22])/3 + (4*F[3, 24])/9 + (2*F[3, 31])/9 + 
   F[3, 32]/6 - (2*F[3, 33])/3 + (4*F[3, 34])/3 - F[3, 35]/3 - F[3, 37]/18 + 
   F[3, 40]/6 + (4*F[3, 51])/9 + F[3, 52]/3 - F[3, 53]/3 + (8*F[3, 54])/3 - 
   F[3, 56]/9 + F[3, 57]/3 + (2*F[3, 59])/3 + (4*F[3, 69])/9 - F[1, 1, 1]^3 - 
   (4*F[1, 1, 1]^2*F[1, 1, 2])/9 - (10*F[1, 1, 2]^2)/9 + 
   (5*F[1, 1, 1]*F[1, 1, 2]^2)/9 - (22*F[1, 1, 2]^3)/27 + 
   (F[1, 1, 1]^2*F[1, 1, 3])/3 + F[1, 1, 1]*F[1, 1, 3]^2 + 
   (F[1, 1, 2]*F[1, 1, 3]^2)/3 - F[1, 1, 3]^3/9 - 
   (20*F[1, 1, 1]*F[1, 1, 4])/9 + (7*F[1, 1, 1]^2*F[1, 1, 4])/9 + 
   (20*F[1, 1, 2]*F[1, 1, 4])/9 - (4*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 4])/9 - 
   (2*F[1, 1, 2]^2*F[1, 1, 4])/9 - (2*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4])/3 - 
   (F[1, 1, 3]^2*F[1, 1, 4])/3 + (13*F[1, 1, 1]*F[1, 1, 4]^2)/18 + 
   (31*F[1, 1, 2]*F[1, 1, 4]^2)/18 - (F[1, 1, 3]*F[1, 1, 4]^2)/3 - 
   (2*F[1, 1, 4]^3)/3 + (F[1, 1, 2]^2*F[1, 1, 5])/3 - 
   (2*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5])/3 - (F[1, 1, 1]*F[1, 1, 5]^2)/3 + 
   (F[1, 1, 2]*F[1, 1, 5]^2)/3 + (F[1, 1, 3]*F[1, 1, 5]^2)/3 - 
   F[1, 1, 5]^3/3 + (20*F[1, 1, 1]*F[1, 1, 6])/9 - 
   (F[1, 1, 1]^2*F[1, 1, 6])/3 + (2*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 6])/3 + 
   (F[1, 1, 3]^2*F[1, 1, 6])/3 - (20*F[1, 1, 4]*F[1, 1, 6])/9 - 
   (2*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 6])/3 + (F[1, 1, 4]^2*F[1, 1, 6])/3 + 
   (F[1, 1, 5]^2*F[1, 1, 6])/6 - (F[1, 1, 1]*F[1, 1, 6]^2)/2 - 
   (F[1, 1, 2]*F[1, 1, 6]^2)/6 + (F[1, 1, 3]*F[1, 1, 6]^2)/3 + 
   (F[1, 1, 4]*F[1, 1, 6]^2)/3 + (F[1, 1, 5]*F[1, 1, 6]^2)/6 - 
   (5*F[1, 1, 6]^3)/3 - (F[1, 1, 5]^2*F[1, 1, 7])/9 + 
   (F[1, 1, 6]^2*F[1, 1, 7])/3 + (2*F[1, 1, 4]*F[1, 1, 7]^2)/3 - 
   (F[1, 1, 6]*F[1, 1, 7]^2)/3 - (2*F[1, 1, 7]^3)/9 + 
   (4*F[1, 1, 1]^2*F[1, 1, 8])/9 - (4*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 8])/9 + 
   (F[1, 1, 2]^2*F[1, 1, 8])/9 - (2*F[1, 1, 3]^2*F[1, 1, 8])/3 - 
   (8*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8])/9 + 
   (4*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 8])/9 + 
   (4*F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8])/3 - (2*F[1, 1, 4]^2*F[1, 1, 8])/9 + 
   (F[1, 1, 5]^2*F[1, 1, 8])/18 - (F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 8])/3 + 
   (F[1, 1, 6]^2*F[1, 1, 8])/6 + (2*F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8])/9 - 
   (F[1, 1, 7]^2*F[1, 1, 8])/9 + (8*F[1, 1, 1]*F[1, 1, 8]^2)/9 + 
   (5*F[1, 1, 2]*F[1, 1, 8]^2)/9 - (2*F[1, 1, 3]*F[1, 1, 8]^2)/3 - 
   (2*F[1, 1, 4]*F[1, 1, 8]^2)/9 + (F[1, 1, 5]*F[1, 1, 8]^2)/18 + 
   (F[1, 1, 6]*F[1, 1, 8]^2)/6 - (2*F[1, 1, 7]*F[1, 1, 8]^2)/9 - 
   (2*F[1, 1, 8]^3)/3 - (2*F[1, 1, 1]^2*F[1, 1, 9])/9 - 
   (4*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 9])/9 - (5*F[1, 1, 2]^2*F[1, 1, 9])/9 + 
   (F[1, 1, 3]^2*F[1, 1, 9])/9 + (4*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 9])/9 + 
   (10*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9])/9 - (8*F[1, 1, 4]^2*F[1, 1, 9])/9 + 
   (2*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9])/3 - (F[1, 1, 5]^2*F[1, 1, 9])/3 + 
   (20*F[1, 1, 6]*F[1, 1, 9])/9 - (2*F[1, 1, 2]*F[1, 1, 6]*F[1, 1, 9])/3 - 
   (2*F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 9])/3 + 
   (2*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 9])/3 + 
   (4*F[1, 1, 1]*F[1, 1, 8]*F[1, 1, 9])/9 + 
   (4*F[1, 1, 2]*F[1, 1, 8]*F[1, 1, 9])/9 - 
   (4*F[1, 1, 4]*F[1, 1, 8]*F[1, 1, 9])/9 - (2*F[1, 1, 8]^2*F[1, 1, 9])/9 - 
   (10*F[1, 1, 9]^2)/9 - (4*F[1, 1, 1]*F[1, 1, 9]^2)/9 + 
   (11*F[1, 1, 2]*F[1, 1, 9]^2)/9 + (F[1, 1, 3]*F[1, 1, 9]^2)/9 - 
   (8*F[1, 1, 4]*F[1, 1, 9]^2)/9 - (F[1, 1, 5]*F[1, 1, 9]^2)/3 + 
   (2*F[1, 1, 6]*F[1, 1, 9]^2)/3 + (4*F[1, 1, 8]*F[1, 1, 9]^2)/9 - 
   (14*F[1, 1, 9]^3)/27 - (2*F[1, 1, 3]^2*F[1, 1, 10])/9 + 
   (20*F[1, 1, 4]*F[1, 1, 10])/9 - (F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 10])/3 - 
   F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 10] + (F[1, 1, 4]^2*F[1, 1, 10])/3 - 
   (20*F[1, 1, 6]*F[1, 1, 10])/9 + (F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 10])/3 + 
   F[1, 1, 2]*F[1, 1, 6]*F[1, 1, 10] - (2*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 10])/
    3 + F[1, 1, 6]^2*F[1, 1, 10] - (2*F[1, 1, 2]*F[1, 1, 8]*F[1, 1, 10])/3 + 
   (F[1, 1, 8]^2*F[1, 1, 10])/3 + (2*F[1, 1, 2]*F[1, 1, 9]*F[1, 1, 10])/3 + 
   (4*F[1, 1, 3]*F[1, 1, 9]*F[1, 1, 10])/9 - 
   (2*F[1, 1, 4]*F[1, 1, 9]*F[1, 1, 10])/3 + 
   (2*F[1, 1, 6]*F[1, 1, 9]*F[1, 1, 10])/3 - (5*F[1, 1, 9]^2*F[1, 1, 10])/9 + 
   (F[1, 1, 4]*F[1, 1, 10]^2)/3 + (F[1, 1, 6]*F[1, 1, 10]^2)/3 + 
   (F[1, 1, 8]*F[1, 1, 10]^2)/3 - (F[1, 1, 9]*F[1, 1, 10]^2)/3 - 
   (2*F[1, 1, 10]^3)/3 - (4*F[1, 1, 1]*F[2, 1, 1])/3 - 
   (4*F[1, 1, 3]*F[2, 1, 1])/3 + (4*F[1, 1, 1]*F[2, 1, 2])/9 + 
   (4*F[1, 1, 4]*F[2, 1, 2])/9 - (20*F[2, 1, 3])/9 - 
   (4*F[1, 1, 2]*F[2, 1, 3])/3 - (4*F[1, 1, 4]*F[2, 1, 3])/3 - 
   (2*F[1, 1, 3]*F[2, 1, 5])/3 - (2*F[1, 1, 5]*F[2, 1, 5])/3 + 
   (F[1, 1, 1]*F[2, 1, 6])/3 + (5*F[1, 1, 2]*F[2, 1, 6])/3 - 
   (4*F[1, 1, 4]*F[2, 1, 6])/3 - (4*F[1, 1, 7]*F[2, 1, 6])/3 - 
   (2*F[1, 1, 5]*F[2, 1, 7])/9 - (2*F[1, 1, 7]*F[2, 1, 7])/9 - 
   (4*F[1, 1, 6]*F[2, 1, 8])/3 - (2*F[1, 1, 7]*F[2, 1, 8])/3 - 
   (8*F[1, 1, 1]*F[2, 1, 9])/9 - (8*F[1, 1, 8]*F[2, 1, 9])/9 + 
   (2*F[1, 1, 7]*F[2, 1, 10])/9 + (2*F[1, 1, 8]*F[2, 1, 10])/9 + 
   (8*F[1, 1, 1]*F[2, 1, 11])/9 - (8*F[1, 1, 2]*F[2, 1, 11])/3 - 
   (8*F[1, 1, 4]*F[2, 1, 11])/9 - (8*F[1, 1, 8]*F[2, 1, 11])/9 - 
   (32*F[1, 1, 9]*F[2, 1, 11])/9 - (4*F[1, 1, 8]*F[2, 1, 12])/3 - 
   (4*F[1, 1, 9]*F[2, 1, 12])/3 - (4*F[1, 1, 3]*F[2, 1, 13])/9 - 
   (4*F[1, 1, 10]*F[2, 1, 13])/9 - (F[1, 1, 1]*F[2, 1, 14])/3 - 
   (F[1, 1, 2]*F[2, 1, 14])/3 - (8*F[1, 1, 6]*F[2, 1, 14])/3 - 
   (4*F[1, 1, 9]*F[2, 1, 14])/3 - (4*F[1, 1, 10]*F[2, 1, 14])/3 - 
   (20*F[2, 1, 15])/9 - (4*F[1, 1, 9]*F[2, 1, 15])/9 - 
   (4*F[1, 1, 10]*F[2, 1, 15])/9 - (20*tci[1, 1]^2)/27 + 
   (25*F[1, 1, 1]*tci[1, 1]^2)/54 + (23*F[1, 1, 2]*tci[1, 1]^2)/54 + 
   (10*F[1, 1, 3]*tci[1, 1]^2)/9 - (8*F[1, 1, 4]*tci[1, 1]^2)/27 + 
   (F[1, 1, 5]*tci[1, 1]^2)/54 + (8*F[1, 1, 6]*tci[1, 1]^2)/9 + 
   (2*F[1, 1, 7]*tci[1, 1]^2)/9 - (23*F[1, 1, 8]*tci[1, 1]^2)/54 - 
   (10*F[1, 1, 9]*tci[1, 1]^2)/9 + (7*F[1, 1, 10]*tci[1, 1]^2)/27 - 
   (4*F[1, 2, 2]*tci[1, 1]^2)/9 - F[1, 2, 3]*tci[1, 1]^2 + 
   (4*F[1, 2, 6]*tci[1, 1]^2)/3 - (2*F[1, 2, 7]*tci[1, 1]^2)/3 - 
   (2*F[1, 2, 8]*tci[1, 1]^2)/9 - (4*F[1, 2, 9]*tci[1, 1]^2)/3 + 
   (20*F[1, 1, 1]*tci[1, 2])/9 + (13*F[1, 1, 1]^2*tci[1, 2])/9 + 
   (16*F[1, 1, 1]*F[1, 1, 2]*tci[1, 2])/9 + (8*F[1, 1, 2]^2*tci[1, 2])/9 - 
   2*F[1, 1, 1]*F[1, 1, 3]*tci[1, 2] - (2*F[1, 1, 2]*F[1, 1, 3]*tci[1, 2])/
    3 - (7*F[1, 1, 3]^2*tci[1, 2])/9 + (20*F[1, 1, 4]*tci[1, 2])/9 - 
   (10*F[1, 1, 1]*F[1, 1, 4]*tci[1, 2])/9 - 
   (4*F[1, 1, 2]*F[1, 1, 4]*tci[1, 2])/9 + 
   (2*F[1, 1, 3]*F[1, 1, 4]*tci[1, 2])/3 + (F[1, 1, 4]^2*tci[1, 2])/2 + 
   (2*F[1, 1, 2]*F[1, 1, 5]*tci[1, 2])/3 - 
   (2*F[1, 1, 3]*F[1, 1, 5]*tci[1, 2])/3 - (F[1, 1, 5]^2*tci[1, 2])/18 + 
   (2*F[1, 1, 1]*F[1, 1, 6]*tci[1, 2])/3 - 
   (2*F[1, 1, 3]*F[1, 1, 6]*tci[1, 2])/3 - 
   (2*F[1, 1, 4]*F[1, 1, 6]*tci[1, 2])/3 + (F[1, 1, 5]*F[1, 1, 6]*tci[1, 2])/
    3 - (F[1, 1, 6]^2*tci[1, 2])/3 - (4*F[1, 1, 4]*F[1, 1, 7]*tci[1, 2])/3 - 
   (2*F[1, 1, 5]*F[1, 1, 7]*tci[1, 2])/9 - (7*F[1, 1, 7]^2*tci[1, 2])/9 - 
   (16*F[1, 1, 1]*F[1, 1, 8]*tci[1, 2])/9 - 
   (10*F[1, 1, 2]*F[1, 1, 8]*tci[1, 2])/9 + 
   (4*F[1, 1, 3]*F[1, 1, 8]*tci[1, 2])/3 + 
   (4*F[1, 1, 4]*F[1, 1, 8]*tci[1, 2])/9 - (F[1, 1, 5]*F[1, 1, 8]*tci[1, 2])/
    9 - (F[1, 1, 6]*F[1, 1, 8]*tci[1, 2])/3 + 
   (2*F[1, 1, 7]*F[1, 1, 8]*tci[1, 2])/9 + (2*F[1, 1, 8]^2*tci[1, 2])/3 - 
   (4*F[1, 1, 1]*F[1, 1, 9]*tci[1, 2])/9 - 
   (10*F[1, 1, 2]*F[1, 1, 9]*tci[1, 2])/9 - 
   (2*F[1, 1, 3]*F[1, 1, 9]*tci[1, 2])/9 + 
   (16*F[1, 1, 4]*F[1, 1, 9]*tci[1, 2])/9 - 
   (2*F[1, 1, 5]*F[1, 1, 9]*tci[1, 2])/3 - 
   (8*F[1, 1, 8]*F[1, 1, 9]*tci[1, 2])/9 + (7*F[1, 1, 9]^2*tci[1, 2])/9 - 
   (20*F[1, 1, 10]*tci[1, 2])/9 + (F[1, 1, 1]*F[1, 1, 10]*tci[1, 2])/3 + 
   (5*F[1, 1, 2]*F[1, 1, 10]*tci[1, 2])/3 - 
   (F[1, 1, 4]*F[1, 1, 10]*tci[1, 2])/3 + (F[1, 1, 6]*F[1, 1, 10]*tci[1, 2])/
    3 - (2*F[1, 1, 8]*F[1, 1, 10]*tci[1, 2])/3 + 
   (2*F[1, 1, 9]*F[1, 1, 10]*tci[1, 2])/9 - (2*F[1, 1, 10]^2*tci[1, 2])/3 + 
   (4*F[1, 1, 3]*F[1, 2, 2]*tci[1, 2])/9 + 
   (4*F[1, 1, 10]*F[1, 2, 2]*tci[1, 2])/9 - (F[1, 1, 1]*F[1, 2, 3]*tci[1, 2])/
    3 - (5*F[1, 1, 2]*F[1, 2, 3]*tci[1, 2])/3 + 
   (4*F[1, 1, 4]*F[1, 2, 3]*tci[1, 2])/3 + 
   (4*F[1, 1, 7]*F[1, 2, 3]*tci[1, 2])/3 - (20*F[1, 2, 6]*tci[1, 2])/9 - 
   (4*F[1, 1, 2]*F[1, 2, 6]*tci[1, 2])/3 - 
   (4*F[1, 1, 4]*F[1, 2, 6]*tci[1, 2])/3 + 
   (2*F[1, 1, 3]*F[1, 2, 7]*tci[1, 2])/3 + 
   (2*F[1, 1, 5]*F[1, 2, 7]*tci[1, 2])/3 + 
   (2*F[1, 1, 7]*F[1, 2, 8]*tci[1, 2])/9 + 
   (2*F[1, 1, 8]*F[1, 2, 8]*tci[1, 2])/9 + 
   (4*F[1, 1, 8]*F[1, 2, 9]*tci[1, 2])/3 + 
   (4*F[1, 1, 9]*F[1, 2, 9]*tci[1, 2])/3 + (8*F[2, 1, 1]*tci[1, 2])/3 - 
   (8*F[2, 1, 2]*tci[1, 2])/9 + (4*F[2, 1, 3]*tci[1, 2])/3 + 
   (2*F[2, 1, 5]*tci[1, 2])/3 + F[2, 1, 6]*tci[1, 2] + 
   (16*F[2, 1, 9]*tci[1, 2])/9 - (2*F[2, 1, 10]*tci[1, 2])/9 + 
   (8*F[2, 1, 11]*tci[1, 2])/9 + (4*F[2, 1, 12]*tci[1, 2])/3 + 
   (4*F[2, 1, 13]*tci[1, 2])/9 + (F[2, 1, 14]*tci[1, 2])/3 + 
   (25*tci[1, 1]^2*tci[1, 2])/54 + (tci[1, 1]^2*tcr[1, 1])/27 - 
   (7*tci[1, 2]*tcr[1, 1]^2)/9 + tcr[1, 1]^3 + (7*tci[1, 1]^2*tcr[1, 2])/3 - 
   (4*tci[1, 2]*tcr[1, 1]*tcr[1, 2])/3 + (2*tci[1, 2]*tcr[1, 2]^2)/3 - 
   (20*tci[1, 2]*tcr[2, 1])/9 + (16*tcr[1, 1]*tcr[2, 1])/9 + 
   (25*tcr[3, 3])/18) + r[-q1 + 7*q10 - 6*q9 + 8*q1*q10*s23 + 2*q1*q5*s23 - 
    4*q10*q5*s23 - 4*q1*q9*s23 - 2*q10*q9*s23 + 2*q5*q9*s23 + q1^2*q5*s23^2 - 
    2*q1*q10*q5*s23^2 - 2*q1*q10*q9*s23^2 + 2*q10*q2*s34 + q1*q5*s34 - 
    3*q10*q5*s34 - q10*q9*s34 - 2*q2*q9*s34 + 2*q5*q9*s34 + 
    2*q1^2*q5*s23*s34 + q1^3*q5*s23^2*s34 - q10*q2*q5*s34^2 + 
    q2*q5*q9*s34^2 + 5*q1^2*s45 - 18*q1*q10*s45 + 4*q1*q2*s45 - 
    8*q10*q2*s45 - 7*q1*q5*s45 + 11*q10*q5*s45 + 2*q1*q9*s45 + 4*q2*q9*s45 - 
    4*q5*q9*s45 + 2*q1^3*s23*s45 - 4*q1^2*q10*s23*s45 - 6*q1^2*q5*s23*s45 + 
    12*q1*q10*q5*s23*s45 - q1^3*q5*s23^2*s45 + 2*q1^2*q10*q5*s23^2*s45 - 
    4*q1^2*q5*s34*s45 - q1*q2*q5*s34*s45 + 3*q10*q2*q5*s34*s45 - 
    2*q2*q5*q9*s34*s45 - 3*q1^3*q5*s23*s34*s45 - 4*q1^3*s45^2 + 
    12*q1^2*q10*s45^2 - 5*q1^2*q2*s45^2 + 14*q1*q10*q2*s45^2 + 
    9*q1^2*q5*s45^2 - 21*q1*q10*q5*s45^2 + 5*q1*q2*q5*s45^2 - 
    7*q10*q2*q5*s45^2 + 2*q2*q5*q9*s45^2 + 2*q1^3*q10*s23*s45^2 + 
    3*q1^3*q5*s23*s45^2 - 9*q1^2*q10*q5*s23*s45^2 - q1^3*q10*q5*s23^2*s45^2 + 
    3*q1^3*q5*s34*s45^2 + 2*q1^2*q2*q5*s34*s45^2 - 4*q1^3*q10*s45^3 + 
    2*q1^3*q2*s45^3 - 8*q1^2*q10*q2*s45^3 - 3*q1^3*q5*s45^3 + 
    12*q1^2*q10*q5*s45^3 - 4*q1^2*q2*q5*s45^3 + 11*q1*q10*q2*q5*s45^3 + 
    3*q1^3*q10*q5*s23*s45^3 - q1^3*q2*q5*s34*s45^3 + 2*q1^3*q10*q2*s45^4 - 
    3*q1^3*q10*q5*s45^4 + q1^3*q2*q5*s45^4 - 5*q1^2*q10*q2*q5*s45^4 + 
    q1^3*q10*q2*q5*s45^5 - 2*q1*q10*s51 - 2*q10*q2*s51 - q10*q9*s51 + 
    2*q2*q9*s51 - 2*q1*q10*q9*s23*s51 + 2*q1^2*q10*s45*s51 + 
    4*q1*q10*q2*s45*s51 - q1^3*q10*s45^2*s51 - 3*q1^2*q10*q2*s45^2*s51 + 
    q1^3*q10*q2*s45^3*s51 - q1*q10*q9*s51^2]*
  ((-4*F[3, 3])/9 - (11*F[3, 5])/9 - (2*F[3, 7])/3 - (32*F[3, 8])/9 - 
   (4*F[3, 11])/9 + F[3, 13]/9 - F[3, 17]/3 + (4*F[3, 24])/9 + 
   (4*F[3, 31])/27 + F[3, 32]/27 - (4*F[3, 36])/27 - F[3, 37]/27 + 
   F[3, 40]/9 - (8*F[3, 41])/27 + (2*F[1, 1, 1]^2*F[1, 1, 2])/9 + 
   (8*F[1, 1, 1]*F[1, 1, 2]^2)/9 - (22*F[1, 1, 2]^3)/27 - 
   (4*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 4])/9 - (2*F[1, 1, 2]^2*F[1, 1, 4])/9 + 
   (8*F[1, 1, 2]*F[1, 1, 4]^2)/9 + (2*F[1, 1, 2]^2*F[1, 1, 5])/9 - 
   (4*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5])/9 - (F[1, 1, 4]^2*F[1, 1, 5])/9 + 
   (4*F[1, 1, 2]*F[1, 1, 5]^2)/9 - (F[1, 1, 4]*F[1, 1, 5]^2)/9 - 
   (14*F[1, 1, 5]^3)/81 + (F[1, 1, 5]^2*F[1, 1, 6])/9 + 
   (F[1, 1, 5]*F[1, 1, 6]^2)/9 - (2*F[1, 1, 6]^3)/27 + 
   (2*F[1, 1, 5]^2*F[1, 1, 7])/9 - (2*F[1, 1, 6]^2*F[1, 1, 7])/27 - 
   (F[1, 1, 1]*F[1, 1, 7]^2)/6 - (F[1, 1, 2]*F[1, 1, 7]^2)/6 - 
   (8*F[1, 1, 5]*F[1, 1, 7]^2)/27 - (4*F[1, 1, 7]^3)/81 - 
   (4*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 8])/9 - (2*F[1, 1, 2]^2*F[1, 1, 8])/9 + 
   (4*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 8])/9 - (7*F[1, 1, 5]^2*F[1, 1, 8])/27 - 
   (2*F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 8])/9 + (F[1, 1, 6]^2*F[1, 1, 8])/27 + 
   (20*F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8])/27 + 
   (4*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 8])/27 - (4*F[1, 1, 7]^2*F[1, 1, 8])/9 + 
   (F[1, 1, 1]*F[1, 1, 8]^2)/6 + (7*F[1, 1, 2]*F[1, 1, 8]^2)/18 - 
   (7*F[1, 1, 5]*F[1, 1, 8]^2)/27 + (F[1, 1, 6]*F[1, 1, 8]^2)/27 + 
   (2*F[1, 1, 7]*F[1, 1, 8]^2)/9 - (8*F[1, 1, 8]^3)/81 - 
   (2*F[1, 1, 1]^2*F[1, 1, 9])/9 - (4*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 9])/9 - 
   (4*F[1, 1, 2]^2*F[1, 1, 9])/9 + (4*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 9])/9 + 
   (8*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9])/9 - (7*F[1, 1, 4]^2*F[1, 1, 9])/9 + 
   (2*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9])/3 - (F[1, 1, 5]^2*F[1, 1, 9])/3 + 
   (F[1, 1, 1]*F[1, 1, 7]*F[1, 1, 9])/3 + (F[1, 1, 2]*F[1, 1, 7]*F[1, 1, 9])/
    3 + (F[1, 1, 1]*F[1, 1, 8]*F[1, 1, 9])/9 + 
   (F[1, 1, 2]*F[1, 1, 8]*F[1, 1, 9])/9 - 
   (4*F[1, 1, 4]*F[1, 1, 8]*F[1, 1, 9])/9 - (2*F[1, 1, 8]^2*F[1, 1, 9])/9 - 
   (4*F[1, 1, 1]*F[1, 1, 9]^2)/9 + (10*F[1, 1, 2]*F[1, 1, 9]^2)/9 - 
   (7*F[1, 1, 4]*F[1, 1, 9]^2)/9 - (F[1, 1, 5]*F[1, 1, 9]^2)/3 + 
   (2*F[1, 1, 7]*F[1, 1, 9]^2)/3 - (2*F[1, 1, 8]*F[1, 1, 9]^2)/9 - 
   (8*F[1, 1, 9]^3)/27 - (4*F[1, 1, 2]*F[2, 1, 3])/3 - 
   (4*F[1, 1, 4]*F[2, 1, 3])/3 - (4*F[1, 1, 2]*F[2, 1, 4])/9 - 
   (4*F[1, 1, 5]*F[2, 1, 4])/9 - (4*F[1, 1, 5]*F[2, 1, 7])/27 - 
   (4*F[1, 1, 7]*F[2, 1, 7])/27 - (4*F[1, 1, 6]*F[2, 1, 8])/27 - 
   (4*F[1, 1, 7]*F[2, 1, 8])/27 - (F[1, 1, 1]*F[2, 1, 10])/3 - 
   (F[1, 1, 2]*F[2, 1, 10])/3 - (8*F[1, 1, 5]*F[2, 1, 10])/9 - 
   (4*F[1, 1, 7]*F[2, 1, 10])/27 - (28*F[1, 1, 8]*F[2, 1, 10])/27 + 
   (8*F[1, 1, 1]*F[2, 1, 11])/9 - (20*F[1, 1, 2]*F[2, 1, 11])/9 - 
   (8*F[1, 1, 4]*F[2, 1, 11])/9 - (8*F[1, 1, 8]*F[2, 1, 11])/9 - 
   (28*F[1, 1, 9]*F[2, 1, 11])/9 + (F[1, 1, 1]*F[2, 1, 12])/3 + 
   (F[1, 1, 2]*F[2, 1, 12])/3 + (2*F[1, 1, 1]*tci[1, 1]^2)/9 + 
   (10*F[1, 1, 2]*tci[1, 1]^2)/27 + (F[1, 1, 4]*tci[1, 1]^2)/9 - 
   (2*F[1, 1, 5]*tci[1, 1]^2)/9 + (4*F[1, 1, 6]*tci[1, 1]^2)/81 - 
   (89*F[1, 1, 7]*tci[1, 1]^2)/81 - (F[1, 1, 8]*tci[1, 1]^2)/9 - 
   (13*F[1, 1, 9]*tci[1, 1]^2)/9 + (4*F[1, 2, 6]*tci[1, 1]^2)/3 + 
   (37*F[1, 2, 8]*tci[1, 1]^2)/27 + (F[1, 2, 9]*tci[1, 1]^2)/3 + 
   (4*F[1, 1, 1]*F[1, 1, 2]*tci[1, 2])/9 + (8*F[1, 1, 2]^2*tci[1, 2])/9 - 
   (4*F[1, 1, 2]*F[1, 1, 4]*tci[1, 2])/9 + 
   (4*F[1, 1, 2]*F[1, 1, 5]*tci[1, 2])/9 + 
   (2*F[1, 1, 4]*F[1, 1, 5]*tci[1, 2])/9 + (10*F[1, 1, 5]^2*tci[1, 2])/27 + 
   (2*F[1, 1, 5]*F[1, 1, 6]*tci[1, 2])/9 - (F[1, 1, 6]^2*tci[1, 2])/27 + 
   (F[1, 1, 1]*F[1, 1, 7]*tci[1, 2])/3 + (F[1, 1, 2]*F[1, 1, 7]*tci[1, 2])/
    3 + (4*F[1, 1, 5]*F[1, 1, 7]*tci[1, 2])/27 - 
   (4*F[1, 1, 6]*F[1, 1, 7]*tci[1, 2])/27 + (41*F[1, 1, 7]^2*tci[1, 2])/54 - 
   (4*F[1, 1, 2]*F[1, 1, 8]*tci[1, 2])/9 + 
   (14*F[1, 1, 5]*F[1, 1, 8]*tci[1, 2])/27 - 
   (2*F[1, 1, 6]*F[1, 1, 8]*tci[1, 2])/27 + 
   (16*F[1, 1, 7]*F[1, 1, 8]*tci[1, 2])/27 + (7*F[1, 1, 8]^2*tci[1, 2])/54 - 
   (F[1, 1, 1]*F[1, 1, 9]*tci[1, 2])/9 - (5*F[1, 1, 2]*F[1, 1, 9]*tci[1, 2])/
    9 + (14*F[1, 1, 4]*F[1, 1, 9]*tci[1, 2])/9 - 
   (2*F[1, 1, 5]*F[1, 1, 9]*tci[1, 2])/3 - (F[1, 1, 7]*F[1, 1, 9]*tci[1, 2])/
    3 + (7*F[1, 1, 8]*F[1, 1, 9]*tci[1, 2])/9 + (13*F[1, 1, 9]^2*tci[1, 2])/
    9 - (4*F[1, 1, 2]*F[1, 2, 6]*tci[1, 2])/3 - 
   (4*F[1, 1, 4]*F[1, 2, 6]*tci[1, 2])/3 - (F[1, 1, 1]*F[1, 2, 8]*tci[1, 2])/
    3 - (F[1, 1, 2]*F[1, 2, 8]*tci[1, 2])/3 - 
   (8*F[1, 1, 5]*F[1, 2, 8]*tci[1, 2])/9 - 
   (4*F[1, 1, 7]*F[1, 2, 8]*tci[1, 2])/27 - 
   (28*F[1, 1, 8]*F[1, 2, 8]*tci[1, 2])/27 - 
   (F[1, 1, 1]*F[1, 2, 9]*tci[1, 2])/3 - (F[1, 1, 2]*F[1, 2, 9]*tci[1, 2])/
    3 + (4*F[2, 1, 3]*tci[1, 2])/3 + (37*F[2, 1, 10]*tci[1, 2])/27 + 
   (8*F[2, 1, 11]*tci[1, 2])/9 - (F[2, 1, 12]*tci[1, 2])/3 - 
   (20*tci[1, 1]^2*tci[1, 2])/81 - (19*tci[1, 1]^2*tcr[1, 2])/27 - 
   (2*tci[1, 2]*tcr[1, 2]^2)/3 + (13*tcr[3, 3])/6) + 
 r[-q1 - 2*q2 + 3*q3 + q7 - 6*q8 + 5*q2*q3*s12 - 3*q3^2*s12 - 2*q3*q7*s12 - 
    4*q2*q8*s12 + 2*q3*q8*s12 + q3^3*s12^2 + 2*q2*q3*q7*s12^2 - 
    q3^2*q7*s12^2 - 2*q2*q7*q8*s12^2 + q1*q3*s23 - 2*q3^2*s23 + 
    q3^3*s12*s23 + q1*q2*s34 + 2*q1*q8*s34 + 2*q1*q2*s45 - 2*q1*q3*s45 - 
    4*q2*q3*s45 + 2*q3^2*s45 + q3*q7*s45 + 4*q1*q8*s45 + 2*q2*q8*s45 - 
    4*q3*q8*s45 + q3^3*q7*s12^2*s45 + q1*q2*q3*s45^2 + 2*q1*q3*q8*s45^2 - 
    2*q1*q2*s51 + q1*q3*s51 + 4*q2*q3*s51 + 2*q1*q7*s51 - 3*q2*q7*s51 - 
    3*q3*q7*s51 - 2*q1*q8*s51 + 2*q3*q8*s51 + 2*q2*q3^2*s12*s51 - 
    q3^3*s12*s51 + 5*q2*q3*q7*s12*s51 - 2*q3^2*q7*s12*s51 - 
    2*q2*q7*q8*s12*s51 + q2*q3^2*q7*s12^2*s51 - q3^3*q7*s12^2*s51 + 
    q1*q2*q7*s34*s51 - q1*q2*q3*s45*s51 - q2*q3^2*s45*s51 + 2*q3^3*s45*s51 + 
    q1*q3*q7*s45*s51 - 2*q1*q3*q8*s45*s51 + 3*q3^3*q7*s12*s45*s51 + 
    q1*q2*q3*s51^2 + q2*q3^2*s51^2 - 2*q1*q2*q7*s51^2 - q1*q3*q7*s51^2 + 
    4*q2*q3*q7*s51^2 - q3^2*q7*s51^2 + q1*q3*q8*s51^2 - q2*q7*q8*s51^2 + 
    3*q2*q3^3*s12*s51^2 + 2*q2*q3^2*q7*s12*s51^2 - 3*q3^3*q7*s12*s51^2 + 
    q2*q3^3*q7*s12^2*s51^2 - 3*q2*q3^3*s45*s51^2 + 3*q3^3*q7*s45*s51^2 + 
    q1*q2*q3^3*s45^2*s51^2 + 3*q2*q3^3*s51^3 + q1*q2*q3*q7*s51^3 + 
    q2*q3^2*q7*s51^3 - 3*q3^3*q7*s51^3 + 3*q2*q3^3*q7*s12*s51^3 - 
    q1*q2*q3^3*s45*s51^3 + q1*q3^3*q7*s45*s51^3 + q1*q2*q3^3*s51^4 - 
    q1*q3^3*q7*s51^4 + 3*q2*q3^3*q7*s51^4 + q1*q2*q3^3*q7*s51^5]*
  ((4*F[3, 1])/3 - F[3, 4]/3 + F[3, 12]/3 + F[3, 18]/3 - (4*F[3, 21])/9 - 
   F[1, 1, 1]^3/3 - (F[1, 1, 1]^2*F[1, 1, 2])/3 - 
   (2*F[1, 1, 1]^2*F[1, 1, 3])/3 + (F[1, 1, 1]^2*F[1, 1, 4])/3 + 
   (F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 4])/3 + 
   (4*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4])/3 - (F[1, 1, 3]^2*F[1, 1, 4])/3 - 
   (F[1, 1, 3]*F[1, 1, 4]^2)/3 + (F[1, 1, 1]^2*F[1, 1, 8])/3 + 
   (F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 8])/3 + (F[1, 1, 3]^2*F[1, 1, 8])/3 - 
   (F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8])/3 - (F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 8])/
    3 - (2*F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8])/3 + (F[1, 1, 4]^2*F[1, 1, 8])/
    3 + (F[1, 1, 3]*F[1, 1, 8]^2)/3 - (F[1, 1, 4]*F[1, 1, 8]^2)/3 + 
   (4*F[1, 1, 1]*F[2, 1, 1])/3 + (4*F[1, 1, 3]*F[2, 1, 1])/3 - 
   (F[1, 1, 1]*F[2, 1, 2])/3 - (F[1, 1, 2]*F[2, 1, 2])/3 - 
   (4*F[1, 1, 3]*F[2, 1, 2])/3 - (F[1, 1, 1]*F[2, 1, 9])/3 - 
   (F[1, 1, 2]*F[2, 1, 9])/3 - (F[1, 1, 1]*tci[1, 1]^2)/18 - 
   (F[1, 1, 2]*tci[1, 1]^2)/18 + (F[1, 1, 3]*tci[1, 1]^2)/9 + 
   (F[1, 1, 4]*tci[1, 1]^2)/9 - (F[1, 1, 8]*tci[1, 1]^2)/9 + 
   F[1, 1, 1]^2*tci[1, 2] - (5*F[1, 1, 1]*F[1, 1, 4]*tci[1, 2])/3 + 
   (2*F[1, 1, 3]*F[1, 1, 4]*tci[1, 2])/3 - (F[1, 1, 1]*F[1, 1, 8]*tci[1, 2])/
    3 - (2*F[1, 1, 3]*F[1, 1, 8]*tci[1, 2])/3 + F[1, 1, 4]*F[1, 1, 8]*
    tci[1, 2] - (8*F[2, 1, 1]*tci[1, 2])/3 + (5*F[2, 1, 2]*tci[1, 2])/3 + 
   (F[2, 1, 9]*tci[1, 2])/3 + (5*tci[1, 1]^2*tci[1, 2])/18 + 
   (2*tci[1, 2]*tcr[1, 1]^2)/3 - (8*tcr[1, 1]^3)/9 - 
   (tci[1, 1]^2*tcr[1, 2])/9 + (4*tcr[1, 2]^3)/9 + 4*tci[1, 2]*tcr[2, 1] - 
   4*tcr[1, 1]*tcr[2, 1] - (8*tcr[3, 1])/3 - tcr[3, 2]/3 + (5*tcr[3, 3])/2) + 
 r[-4*q8 + 4*q2*q3*s12 - 2*q3*q7*s12 - 4*q2*q8*s12 + 2*q7*q8*s12 - 
    8*q8^2*s12 + 2*q2*q3*q7*s12^2 - 2*q2*q7*q8*s12^2 - 2*q7*q8^2*s12^2 - 
    2*q8^3*s12^2 + 2*q1*q8*s34 + 10*q8^2*s34 + 6*q8^3*s12*s34 - 
    4*q1*q8^2*s34^2 - 6*q8^3*s34^2 + 2*q1*q8^3*s34^3 - 3*q2*q3*s45 + 
    q3*q7*s45 + 2*q1*q8*s45 + 3*q2*q8*s45 - q7*q8*s45 + 8*q8^2*s45 + 
    2*q7*q8^2*s12*s45 - 2*q7*q8^3*s12^2*s45 - 6*q1*q8^2*s34*s45 - 
    6*q8^3*s34*s45 + 4*q1*q8^3*s34^2*s45 + q1*q2*q3*s45^2 + q1*q3*q8*s45^2 - 
    2*q1*q8^2*s45^2 + 2*q1*q8^3*s34*s45^2 + 5*q2*q3*s51 - 3*q3*q7*s51 - 
    2*q1*q8*s51 - 5*q2*q8*s51 + 3*q7*q8*s51 - 8*q8^2*s51 + 
    6*q2*q3*q7*s12*s51 - 6*q2*q7*q8*s12*s51 + 4*q2*q8^2*s12*s51 - 
    6*q7*q8^2*s12*s51 + 2*q2*q7*q8^2*s12^2*s51 + 2*q7*q8^3*s12^2*s51 + 
    6*q1*q8^2*s34*s51 + 6*q8^3*s34*s51 - 4*q1*q8^3*s34^2*s51 - 
    q1*q2*q3*s45*s51 + q1*q3*q7*s45*s51 + 8*q1*q8^2*s45*s51 + 
    6*q8^3*s45*s51 - 8*q1*q8^3*s34*s45*s51 + 2*q1*q3*q8^2*s45^2*s51 - 
    4*q1*q8^3*s45^2*s51 + 2*q1*q2*q3*s51^2 - q1*q3*q7*s51^2 + 
    6*q2*q3*q7*s51^2 + q1*q3*q8*s51^2 - 6*q2*q7*q8*s51^2 - 2*q1*q8^2*s51^2 + 
    6*q2*q7*q8^2*s12*s51^2 - 2*q2*q7*q8^3*s12^2*s51^2 + 2*q1*q8^3*s34*s51^2 - 
    2*q1*q3*q8^2*s45*s51^2 + 4*q1*q8^3*s45*s51^2 + 2*q1*q3*q8^3*s45^2*s51^2 + 
    2*q1*q2*q3*q7*s51^3]*((2*F[3, 1])/3 - F[3, 2]/3 + (4*F[3, 3])/9 + 
   (13*F[3, 4])/18 + (13*F[3, 5])/18 + (14*F[3, 6])/9 + (2*F[3, 7])/3 + 
   (16*F[3, 8])/9 - (2*F[3, 11])/9 + (7*F[3, 12])/18 + F[3, 13]/18 + 
   (2*F[3, 14])/9 + F[3, 15]/3 + F[3, 17]/6 + (7*F[3, 18])/6 + 
   (2*F[3, 19])/9 - (2*F[3, 22])/3 - (2*F[3, 24])/9 - (4*F[3, 31])/9 - 
   (11*F[3, 32])/9 - (2*F[3, 33])/3 - (32*F[3, 34])/9 + (2*F[3, 35])/3 - 
   (4*F[3, 36])/9 + F[3, 37]/9 - F[3, 40]/3 + (4*F[3, 44])/9 - 
   (2*F[3, 51])/9 + F[3, 52]/3 - F[3, 56]/9 - (2*F[3, 57])/3 - F[3, 59]/3 + 
   (2*F[3, 61])/3 + (16*F[1, 1, 1]^3)/9 + (5*F[1, 1, 1]^2*F[1, 1, 2])/9 - 
   (F[1, 1, 1]*F[1, 1, 2]^2)/9 + (11*F[1, 1, 2]^3)/27 - 
   (4*F[1, 1, 1]^2*F[1, 1, 3])/9 - (17*F[1, 1, 1]*F[1, 1, 3]^2)/9 - 
   (F[1, 1, 2]*F[1, 1, 3]^2)/3 - F[1, 1, 3]^3/3 - 
   (11*F[1, 1, 1]^2*F[1, 1, 4])/9 + (2*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 4])/9 + 
   (F[1, 1, 2]^2*F[1, 1, 4])/9 + (8*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4])/9 + 
   (13*F[1, 1, 3]^2*F[1, 1, 4])/18 - (4*F[1, 1, 1]*F[1, 1, 4]^2)/9 - 
   (10*F[1, 1, 2]*F[1, 1, 4]^2)/9 + (13*F[1, 1, 3]*F[1, 1, 4]^2)/18 - 
   (2*F[1, 1, 2]^2*F[1, 1, 5])/9 + (4*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5])/9 - 
   (F[1, 1, 4]^2*F[1, 1, 5])/18 + (F[1, 1, 1]*F[1, 1, 5]^2)/3 - 
   (F[1, 1, 2]*F[1, 1, 5]^2)/9 - (F[1, 1, 3]*F[1, 1, 5]^2)/3 - 
   (F[1, 1, 4]*F[1, 1, 5]^2)/18 + (4*F[1, 1, 5]^3)/9 + 
   (4*F[1, 1, 1]^2*F[1, 1, 6])/9 - (2*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 6])/3 - 
   (2*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 6])/3 + (F[1, 1, 3]^2*F[1, 1, 6])/3 - 
   (2*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 6])/9 + 
   (2*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 6])/3 + 
   (2*F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 6])/3 - (2*F[1, 1, 4]^2*F[1, 1, 6])/9 - 
   (F[1, 1, 5]^2*F[1, 1, 6])/3 - (2*F[1, 1, 1]*F[1, 1, 6]^2)/9 - 
   (F[1, 1, 3]*F[1, 1, 6]^2)/3 + (2*F[1, 1, 4]*F[1, 1, 6]^2)/9 - 
   (F[1, 1, 5]*F[1, 1, 6]^2)/3 + (34*F[1, 1, 6]^3)/27 + 
   (2*F[1, 1, 1]^2*F[1, 1, 7])/9 - (4*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 7])/9 + 
   (2*F[1, 1, 4]^2*F[1, 1, 7])/9 + (2*F[1, 1, 5]^2*F[1, 1, 7])/9 + 
   (4*F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 7])/9 - 
   (4*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 7])/9 - (8*F[1, 1, 6]^2*F[1, 1, 7])/9 + 
   (4*F[1, 1, 1]*F[1, 1, 7]^2)/9 + (2*F[1, 1, 4]*F[1, 1, 7]^2)/9 - 
   (10*F[1, 1, 6]*F[1, 1, 7]^2)/9 + (14*F[1, 1, 7]^3)/27 - 
   (7*F[1, 1, 1]^2*F[1, 1, 8])/9 + (2*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 8])/9 - 
   (2*F[1, 1, 2]^2*F[1, 1, 8])/9 + (7*F[1, 1, 3]^2*F[1, 1, 8])/6 + 
   (14*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8])/9 - 
   (2*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 8])/9 - 
   (7*F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8])/3 + (7*F[1, 1, 4]^2*F[1, 1, 8])/18 - 
   (F[1, 1, 5]^2*F[1, 1, 8])/9 + (4*F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 8])/9 - 
   (4*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 8])/9 + 
   (2*F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 8])/3 - (F[1, 1, 6]^2*F[1, 1, 8])/3 - 
   (4*F[1, 1, 1]*F[1, 1, 7]*F[1, 1, 8])/9 + 
   (4*F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 8])/9 - 
   (4*F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8])/9 + (2*F[1, 1, 7]^2*F[1, 1, 8])/9 - 
   (14*F[1, 1, 1]*F[1, 1, 8]^2)/9 - (4*F[1, 1, 2]*F[1, 1, 8]^2)/9 + 
   (7*F[1, 1, 3]*F[1, 1, 8]^2)/6 + (7*F[1, 1, 4]*F[1, 1, 8]^2)/18 - 
   (F[1, 1, 5]*F[1, 1, 8]^2)/9 - (7*F[1, 1, 6]*F[1, 1, 8]^2)/9 + 
   (8*F[1, 1, 7]*F[1, 1, 8]^2)/9 + (7*F[1, 1, 8]^3)/9 + 
   (F[1, 1, 1]^2*F[1, 1, 9])/9 + (2*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 9])/9 + 
   (F[1, 1, 2]^2*F[1, 1, 9])/3 + (F[1, 1, 3]^2*F[1, 1, 9])/9 - 
   (2*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 9])/9 - 
   (2*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9])/3 + (F[1, 1, 4]^2*F[1, 1, 9])/2 - 
   (F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9])/3 + (F[1, 1, 5]^2*F[1, 1, 9])/6 + 
   (2*F[1, 1, 2]*F[1, 1, 6]*F[1, 1, 9])/3 - 
   (2*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 9])/3 + (F[1, 1, 6]^2*F[1, 1, 9])/3 - 
   (2*F[1, 1, 1]*F[1, 1, 8]*F[1, 1, 9])/9 - 
   (2*F[1, 1, 2]*F[1, 1, 8]*F[1, 1, 9])/9 + 
   (2*F[1, 1, 4]*F[1, 1, 8]*F[1, 1, 9])/9 + (F[1, 1, 8]^2*F[1, 1, 9])/9 + 
   (2*F[1, 1, 1]*F[1, 1, 9]^2)/9 - (2*F[1, 1, 2]*F[1, 1, 9]^2)/3 + 
   (F[1, 1, 3]*F[1, 1, 9]^2)/9 + (F[1, 1, 4]*F[1, 1, 9]^2)/2 + 
   (F[1, 1, 5]*F[1, 1, 9]^2)/6 - (F[1, 1, 6]*F[1, 1, 9]^2)/3 - 
   (2*F[1, 1, 8]*F[1, 1, 9]^2)/9 - (2*F[1, 1, 9]^3)/27 - 
   (2*F[1, 1, 1]^2*F[1, 1, 10])/3 + (2*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 10])/3 - 
   (2*F[1, 1, 3]^2*F[1, 1, 10])/9 - (2*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 10])/3 + 
   (2*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 10])/3 - 
   (2*F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 10])/3 + 
   (2*F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 10])/3 - 
   (2*F[1, 1, 2]*F[1, 1, 6]*F[1, 1, 10])/3 + 
   (2*F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 10])/3 + 
   (2*F[1, 1, 2]*F[1, 1, 8]*F[1, 1, 10])/3 - 
   (2*F[1, 1, 2]*F[1, 1, 9]*F[1, 1, 10])/3 - 
   (2*F[1, 1, 3]*F[1, 1, 9]*F[1, 1, 10])/9 + 
   (2*F[1, 1, 4]*F[1, 1, 9]*F[1, 1, 10])/3 - 
   (2*F[1, 1, 6]*F[1, 1, 9]*F[1, 1, 10])/3 + (4*F[1, 1, 9]^2*F[1, 1, 10])/9 - 
   (F[1, 1, 1]*F[1, 1, 10]^2)/3 - (F[1, 1, 8]*F[1, 1, 10]^2)/3 + 
   (2*F[1, 1, 9]*F[1, 1, 10]^2)/3 + (26*F[1, 1, 1]*F[2, 1, 1])/9 + 
   (26*F[1, 1, 3]*F[2, 1, 1])/9 - (2*F[1, 1, 1]*F[2, 1, 2])/9 - 
   (2*F[1, 1, 4]*F[2, 1, 2])/9 + (2*F[1, 1, 2]*F[2, 1, 3])/3 + 
   (2*F[1, 1, 4]*F[2, 1, 3])/3 - (2*F[1, 1, 2]*F[2, 1, 4])/9 - 
   (2*F[1, 1, 5]*F[2, 1, 4])/9 + (2*F[1, 1, 3]*F[2, 1, 5])/3 + 
   (2*F[1, 1, 5]*F[2, 1, 5])/3 + (4*F[1, 1, 1]*F[2, 1, 6])/3 - 
   (4*F[1, 1, 2]*F[2, 1, 6])/3 + (4*F[1, 1, 5]*F[2, 1, 7])/9 + 
   (4*F[1, 1, 7]*F[2, 1, 7])/9 - (8*F[1, 1, 1]*F[2, 1, 8])/9 + 
   (8*F[1, 1, 4]*F[2, 1, 8])/9 + (28*F[1, 1, 6]*F[2, 1, 8])/9 + 
   (20*F[1, 1, 7]*F[2, 1, 8])/9 + (8*F[1, 1, 8]*F[2, 1, 8])/9 + 
   (14*F[1, 1, 1]*F[2, 1, 9])/9 + (14*F[1, 1, 8]*F[2, 1, 9])/9 - 
   (4*F[1, 1, 7]*F[2, 1, 10])/3 - (4*F[1, 1, 8]*F[2, 1, 10])/3 - 
   (4*F[1, 1, 1]*F[2, 1, 11])/9 + (14*F[1, 1, 2]*F[2, 1, 11])/9 + 
   (4*F[1, 1, 4]*F[2, 1, 11])/9 + (4*F[1, 1, 8]*F[2, 1, 11])/9 + 
   2*F[1, 1, 9]*F[2, 1, 11] + (2*F[1, 1, 8]*F[2, 1, 12])/3 + 
   (2*F[1, 1, 9]*F[2, 1, 12])/3 - (4*F[1, 1, 3]*F[2, 1, 13])/9 - 
   (4*F[1, 1, 10]*F[2, 1, 13])/9 - (4*F[1, 1, 3]*F[2, 1, 14])/3 + 
   (4*F[1, 1, 9]*F[2, 1, 14])/3 - (4*F[1, 1, 9]*F[2, 1, 15])/9 - 
   (4*F[1, 1, 10]*F[2, 1, 15])/9 - (25*F[1, 1, 1]*tci[1, 1]^2)/27 - 
   (8*F[1, 1, 2]*tci[1, 1]^2)/27 - (65*F[1, 1, 3]*tci[1, 1]^2)/54 - 
   (2*F[1, 1, 4]*tci[1, 1]^2)/27 - (F[1, 1, 5]*tci[1, 1]^2)/6 - 
   (8*F[1, 1, 6]*tci[1, 1]^2)/9 + (4*F[1, 1, 7]*tci[1, 1]^2)/27 + 
   (103*F[1, 1, 8]*tci[1, 1]^2)/54 + (23*F[1, 1, 9]*tci[1, 1]^2)/27 - 
   (44*F[1, 1, 10]*tci[1, 1]^2)/27 - (4*F[1, 2, 2]*tci[1, 1]^2)/9 + 
   (4*F[1, 2, 3]*tci[1, 1]^2)/3 - (2*F[1, 2, 6]*tci[1, 1]^2)/3 + 
   (2*F[1, 2, 7]*tci[1, 1]^2)/3 + (4*F[1, 2, 8]*tci[1, 1]^2)/3 + 
   (2*F[1, 2, 9]*tci[1, 1]^2)/3 - (26*F[1, 1, 1]^2*tci[1, 2])/9 - 
   (14*F[1, 1, 1]*F[1, 1, 2]*tci[1, 2])/9 - (4*F[1, 1, 2]^2*tci[1, 2])/9 + 
   (34*F[1, 1, 1]*F[1, 1, 3]*tci[1, 2])/9 + 
   (2*F[1, 1, 2]*F[1, 1, 3]*tci[1, 2])/3 + (11*F[1, 1, 3]^2*tci[1, 2])/9 + 
   (20*F[1, 1, 1]*F[1, 1, 4]*tci[1, 2])/9 + 
   (2*F[1, 1, 2]*F[1, 1, 4]*tci[1, 2])/9 - 
   (13*F[1, 1, 3]*F[1, 1, 4]*tci[1, 2])/9 - (2*F[1, 1, 4]^2*tci[1, 2])/3 - 
   (4*F[1, 1, 2]*F[1, 1, 5]*tci[1, 2])/9 + 
   (2*F[1, 1, 3]*F[1, 1, 5]*tci[1, 2])/3 + (F[1, 1, 4]*F[1, 1, 5]*tci[1, 2])/
    9 + (F[1, 1, 5]^2*tci[1, 2])/6 - (4*F[1, 1, 1]*F[1, 1, 6]*tci[1, 2])/9 - 
   (2*F[1, 1, 3]*F[1, 1, 6]*tci[1, 2])/3 + 
   (4*F[1, 1, 4]*F[1, 1, 6]*tci[1, 2])/9 - 
   (2*F[1, 1, 5]*F[1, 1, 6]*tci[1, 2])/3 + (2*F[1, 1, 6]^2*tci[1, 2])/3 + 
   (4*F[1, 1, 1]*F[1, 1, 7]*tci[1, 2])/9 - 
   (4*F[1, 1, 4]*F[1, 1, 7]*tci[1, 2])/9 + 
   (4*F[1, 1, 5]*F[1, 1, 7]*tci[1, 2])/9 + (4*F[1, 1, 7]^2*tci[1, 2])/9 + 
   (28*F[1, 1, 1]*F[1, 1, 8]*tci[1, 2])/9 + 
   (8*F[1, 1, 2]*F[1, 1, 8]*tci[1, 2])/9 - 
   (7*F[1, 1, 3]*F[1, 1, 8]*tci[1, 2])/3 - 
   (7*F[1, 1, 4]*F[1, 1, 8]*tci[1, 2])/9 + 
   (2*F[1, 1, 5]*F[1, 1, 8]*tci[1, 2])/9 + 
   (14*F[1, 1, 6]*F[1, 1, 8]*tci[1, 2])/9 - 
   (4*F[1, 1, 7]*F[1, 1, 8]*tci[1, 2])/9 - (5*F[1, 1, 8]^2*tci[1, 2])/3 + 
   (2*F[1, 1, 1]*F[1, 1, 9]*tci[1, 2])/9 + 
   (2*F[1, 1, 2]*F[1, 1, 9]*tci[1, 2])/3 - 
   (2*F[1, 1, 3]*F[1, 1, 9]*tci[1, 2])/9 - F[1, 1, 4]*F[1, 1, 9]*tci[1, 2] + 
   (F[1, 1, 5]*F[1, 1, 9]*tci[1, 2])/3 + (2*F[1, 1, 6]*F[1, 1, 9]*tci[1, 2])/
    3 + (4*F[1, 1, 8]*F[1, 1, 9]*tci[1, 2])/9 - (11*F[1, 1, 9]^2*tci[1, 2])/
    18 + (4*F[1, 1, 1]*F[1, 1, 10]*tci[1, 2])/3 - 
   (4*F[1, 1, 2]*F[1, 1, 10]*tci[1, 2])/3 + 
   (4*F[1, 1, 4]*F[1, 1, 10]*tci[1, 2])/3 - 
   (4*F[1, 1, 6]*F[1, 1, 10]*tci[1, 2])/3 - 
   (4*F[1, 1, 9]*F[1, 1, 10]*tci[1, 2])/9 + (2*F[1, 1, 10]^2*tci[1, 2])/3 + 
   (4*F[1, 1, 3]*F[1, 2, 2]*tci[1, 2])/9 + 
   (4*F[1, 1, 10]*F[1, 2, 2]*tci[1, 2])/9 - 
   (4*F[1, 1, 1]*F[1, 2, 3]*tci[1, 2])/3 + 
   (4*F[1, 1, 2]*F[1, 2, 3]*tci[1, 2])/3 + 
   (2*F[1, 1, 2]*F[1, 2, 6]*tci[1, 2])/3 + 
   (2*F[1, 1, 4]*F[1, 2, 6]*tci[1, 2])/3 - 
   (2*F[1, 1, 3]*F[1, 2, 7]*tci[1, 2])/3 - 
   (2*F[1, 1, 5]*F[1, 2, 7]*tci[1, 2])/3 - 
   (4*F[1, 1, 7]*F[1, 2, 8]*tci[1, 2])/3 - 
   (4*F[1, 1, 8]*F[1, 2, 8]*tci[1, 2])/3 - 
   (2*F[1, 1, 8]*F[1, 2, 9]*tci[1, 2])/3 - 
   (2*F[1, 1, 9]*F[1, 2, 9]*tci[1, 2])/3 - (52*F[2, 1, 1]*tci[1, 2])/9 + 
   (4*F[2, 1, 2]*tci[1, 2])/9 - (2*F[2, 1, 3]*tci[1, 2])/3 - 
   (2*F[2, 1, 5]*tci[1, 2])/3 - (4*F[2, 1, 6]*tci[1, 2])/3 - 
   (8*F[2, 1, 8]*tci[1, 2])/9 - (28*F[2, 1, 9]*tci[1, 2])/9 + 
   (4*F[2, 1, 10]*tci[1, 2])/3 - (4*F[2, 1, 11]*tci[1, 2])/9 - 
   (2*F[2, 1, 12]*tci[1, 2])/3 + (4*F[2, 1, 13]*tci[1, 2])/9 + 
   (4*F[2, 1, 14]*tci[1, 2])/3 - (19*tci[1, 1]^2*tci[1, 2])/54 + 
   (22*tci[1, 1]^2*tcr[1, 1])/27 + (20*tci[1, 2]*tcr[1, 1]^2)/9 - 
   2*tcr[1, 1]^3 - (16*tci[1, 1]^2*tcr[1, 2])/9 + 
   (4*tci[1, 2]*tcr[1, 1]*tcr[1, 2])/3 + (8*tcr[1, 2]^3)/9 + 
   (64*tci[1, 2]*tcr[2, 1])/9 - (50*tcr[1, 1]*tcr[2, 1])/9 - 
   (8*tcr[3, 1])/3 - (2*tcr[3, 2])/3 + (35*tcr[3, 3])/9) + 
 r[-q1 + q10 - 4*q9 + 10*q1*q10*s23 - 2*q1*q5*s23 + 7*q10*q5*s23 - 
    8*q1*q9*s23 - 8*q10*q9*s23 - 3*q5*q9*s23 - 8*q9^2*s23 + 
    3*q1*q10*q5*s23^2 - 5*q1*q10*q9*s23^2 - 2*q10*q2*s34 - q1*q5*s34 + 
    7*q10*q5*s34 - 3*q10*q9*s34 - 4*q5*q9*s34 - 12*q9^2*s34 + 
    3*q10*q2*q5*s34^2 - q2*q5*q9*s34^2 - 4*q2*q9^2*s34^2 - 2*q1*q10*s45 + 
    2*q10*q2*s45 + 3*q1*q5*s45 - 9*q10*q5*s45 + 3*q1*q9*s45 + 4*q5*q9*s45 + 
    12*q9^2*s45 - 9*q1*q10*q5*s23*s45 + q1*q2*q5*s34*s45 - 
    3*q10*q2*q5*s34*s45 + 2*q2*q5*q9*s34*s45 + 12*q2*q9^2*s34*s45 - 
    4*q5*q9^2*s34*s45 - 4*q2*q5*q9^2*s34^2*s45 - 2*q1*q10*q2*s45^2 + 
    10*q1*q10*q5*s45^2 - q1*q2*q5*s45^2 + 4*q10*q2*q5*s45^2 - 
    q2*q5*q9*s45^2 - 4*q2*q9^2*s45^2 + 4*q2*q5*q9^2*s34*s45^2 - 
    4*q1*q10*q2*q5*s45^3 + 7*q1*q10*s51 + q10*q2*s51 - 5*q1*q9*s51 - 
    5*q10*q9*s51 + q2*q9*s51 + 12*q9^2*s51 - 18*q1*q10*q9*s23*s51 + 
    4*q1*q9^2*s23*s51 + 4*q10*q9^2*s23*s51 + 4*q1*q10*q9^2*s23^2*s51 + 
    8*q2*q9^2*s34*s51 - q1*q10*q2*s45*s51 - 8*q2*q9^2*s45*s51 - 
    5*q1*q10*q9*s51^2 - 4*q2*q9^2*s51^2 + 4*q1*q10*q9^2*s23*s51^2]*
  ((-2*F[3, 1])/3 + F[3, 2]/3 - (2*F[3, 6])/3 + F[3, 12]/3 + (2*F[3, 14])/3 + 
   F[3, 18]/3 - (2*F[3, 19])/9 - (7*F[3, 32])/18 - (5*F[3, 33])/3 + 
   (4*F[3, 34])/9 + F[3, 35]/3 - (4*F[3, 36])/9 - F[3, 37]/6 - F[3, 38]/3 + 
   F[3, 40]/6 + (2*F[3, 42])/3 + (4*F[3, 44])/9 + (4*F[3, 69])/9 + 
   (5*F[1, 1, 1]^3)/9 - (10*F[1, 1, 2]^2)/9 - (F[1, 1, 1]^2*F[1, 1, 3])/3 - 
   (F[1, 1, 1]*F[1, 1, 3]^2)/3 + F[1, 1, 3]^3/9 - 
   (20*F[1, 1, 1]*F[1, 1, 4])/9 - (F[1, 1, 1]^2*F[1, 1, 4])/3 + 
   (20*F[1, 1, 2]*F[1, 1, 4])/9 + (2*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4])/3 + 
   (F[1, 1, 1]*F[1, 1, 4]^2)/2 + (F[1, 1, 2]*F[1, 1, 4]^2)/6 - 
   (2*F[1, 1, 4]^3)/3 - (10*F[1, 1, 5]^2)/9 - (F[1, 1, 1]*F[1, 1, 5]^2)/3 + 
   (F[1, 1, 3]*F[1, 1, 5]^2)/3 - (5*F[1, 1, 5]^3)/9 + 
   (20*F[1, 1, 1]*F[1, 1, 6])/9 + (F[1, 1, 1]^2*F[1, 1, 6])/9 - 
   (20*F[1, 1, 4]*F[1, 1, 6])/9 - (2*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 6])/9 + 
   (F[1, 1, 4]^2*F[1, 1, 6])/9 + (F[1, 1, 5]^2*F[1, 1, 6])/6 - 
   (13*F[1, 1, 1]*F[1, 1, 6]^2)/18 - (F[1, 1, 2]*F[1, 1, 6]^2)/6 + 
   (5*F[1, 1, 4]*F[1, 1, 6]^2)/9 + (F[1, 1, 5]*F[1, 1, 6]^2)/6 - 
   (11*F[1, 1, 6]^3)/27 - (4*F[1, 1, 1]^2*F[1, 1, 7])/9 + 
   (F[1, 1, 3]^2*F[1, 1, 7])/3 + (20*F[1, 1, 4]*F[1, 1, 7])/9 - 
   (13*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 7])/9 - 
   (F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 7])/3 + (5*F[1, 1, 4]^2*F[1, 1, 7])/9 + 
   (20*F[1, 1, 5]*F[1, 1, 7])/9 - (20*F[1, 1, 6]*F[1, 1, 7])/9 + 
   (13*F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 7])/9 + 
   (F[1, 1, 2]*F[1, 1, 6]*F[1, 1, 7])/3 - 
   (10*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 7])/9 + (4*F[1, 1, 6]^2*F[1, 1, 7])/9 + 
   (F[1, 1, 1]*F[1, 1, 7]^2)/9 + (11*F[1, 1, 4]*F[1, 1, 7]^2)/9 + 
   (F[1, 1, 5]*F[1, 1, 7]^2)/3 - (10*F[1, 1, 6]*F[1, 1, 7]^2)/9 + 
   (2*F[1, 1, 7]^3)/27 + (F[1, 1, 3]^2*F[1, 1, 8])/3 - 
   (2*F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8])/3 + (F[1, 1, 4]^2*F[1, 1, 8])/3 + 
   (F[1, 1, 5]^2*F[1, 1, 8])/6 + (20*F[1, 1, 6]*F[1, 1, 8])/9 - 
   (2*F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 8])/9 + 
   (2*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 8])/9 - 
   (F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 8])/3 - (F[1, 1, 6]^2*F[1, 1, 8])/6 - 
   (20*F[1, 1, 7]*F[1, 1, 8])/9 + (2*F[1, 1, 1]*F[1, 1, 7]*F[1, 1, 8])/9 - 
   (2*F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 8])/9 + 
   (2*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 8])/3 - (F[1, 1, 7]^2*F[1, 1, 8])/3 - 
   (2*F[1, 1, 1]*F[1, 1, 8]^2)/3 + (F[1, 1, 3]*F[1, 1, 8]^2)/3 + 
   (F[1, 1, 4]*F[1, 1, 8]^2)/3 + (F[1, 1, 5]*F[1, 1, 8]^2)/6 + 
   (F[1, 1, 6]*F[1, 1, 8]^2)/18 - (2*F[1, 1, 7]*F[1, 1, 8]^2)/9 - 
   (20*F[2, 1, 3])/9 - (2*F[1, 1, 3]*F[2, 1, 5])/3 - 
   (2*F[1, 1, 5]*F[2, 1, 5])/3 + (5*F[1, 1, 1]*F[2, 1, 6])/3 + 
   (F[1, 1, 2]*F[2, 1, 6])/3 - (4*F[1, 1, 4]*F[2, 1, 6])/3 - 
   (4*F[1, 1, 7]*F[2, 1, 6])/3 - (20*F[2, 1, 7])/9 - 
   (2*F[1, 1, 5]*F[2, 1, 7])/3 - (2*F[1, 1, 7]*F[2, 1, 7])/3 - 
   (11*F[1, 1, 1]*F[2, 1, 8])/9 - (F[1, 1, 2]*F[2, 1, 8])/3 + 
   (8*F[1, 1, 4]*F[2, 1, 8])/9 - (8*F[1, 1, 6]*F[2, 1, 8])/9 + 
   (2*F[1, 1, 7]*F[2, 1, 8])/9 - (4*F[1, 1, 8]*F[2, 1, 8])/9 + 
   (4*F[1, 1, 1]*F[2, 1, 9])/3 + (4*F[1, 1, 8]*F[2, 1, 9])/3 - 
   (2*F[1, 1, 7]*F[2, 1, 10])/9 - (2*F[1, 1, 8]*F[2, 1, 10])/9 - 
   (20*tci[1, 1]^2)/27 - (F[1, 1, 1]*tci[1, 1]^2)/6 + 
   (F[1, 1, 2]*tci[1, 1]^2)/18 + (4*F[1, 1, 3]*tci[1, 1]^2)/3 - 
   (4*F[1, 1, 4]*tci[1, 1]^2)/9 + (F[1, 1, 5]*tci[1, 1]^2)/6 - 
   (23*F[1, 1, 7]*tci[1, 1]^2)/27 + (7*F[1, 1, 8]*tci[1, 1]^2)/54 + 
   (F[1, 2, 3]*tci[1, 1]^2)/3 - (2*F[1, 2, 7]*tci[1, 1]^2)/3 + 
   (2*F[1, 2, 8]*tci[1, 1]^2)/9 + (20*F[1, 1, 1]*tci[1, 2])/9 - 
   F[1, 1, 1]^2*tci[1, 2] + (2*F[1, 1, 1]*F[1, 1, 3]*tci[1, 2])/3 - 
   F[1, 1, 3]^2*tci[1, 2] + (20*F[1, 1, 4]*tci[1, 2])/9 + 
   (2*F[1, 1, 1]*F[1, 1, 4]*tci[1, 2])/3 - (F[1, 1, 4]^2*tci[1, 2])/6 - 
   (2*F[1, 1, 3]*F[1, 1, 5]*tci[1, 2])/3 - (F[1, 1, 5]^2*tci[1, 2])/6 - 
   (20*F[1, 1, 6]*tci[1, 2])/9 + (2*F[1, 1, 1]*F[1, 1, 6]*tci[1, 2])/9 - 
   (2*F[1, 1, 4]*F[1, 1, 6]*tci[1, 2])/9 + (F[1, 1, 5]*F[1, 1, 6]*tci[1, 2])/
    3 + (F[1, 1, 6]^2*tci[1, 2])/3 + (19*F[1, 1, 1]*F[1, 1, 7]*tci[1, 2])/9 + 
   (F[1, 1, 2]*F[1, 1, 7]*tci[1, 2])/3 - (2*F[1, 1, 3]*F[1, 1, 7]*tci[1, 2])/
    3 - (7*F[1, 1, 4]*F[1, 1, 7]*tci[1, 2])/9 - F[1, 1, 6]*F[1, 1, 7]*
    tci[1, 2] - (7*F[1, 1, 7]^2*tci[1, 2])/9 + 
   (4*F[1, 1, 1]*F[1, 1, 8]*tci[1, 2])/3 - 
   (2*F[1, 1, 3]*F[1, 1, 8]*tci[1, 2])/3 - 
   (2*F[1, 1, 4]*F[1, 1, 8]*tci[1, 2])/3 - (F[1, 1, 5]*F[1, 1, 8]*tci[1, 2])/
    3 - (F[1, 1, 6]*F[1, 1, 8]*tci[1, 2])/9 + 
   (2*F[1, 1, 7]*F[1, 1, 8]*tci[1, 2])/3 - 
   (5*F[1, 1, 1]*F[1, 2, 3]*tci[1, 2])/3 - (F[1, 1, 2]*F[1, 2, 3]*tci[1, 2])/
    3 + (4*F[1, 1, 4]*F[1, 2, 3]*tci[1, 2])/3 + 
   (4*F[1, 1, 7]*F[1, 2, 3]*tci[1, 2])/3 - (20*F[1, 2, 6]*tci[1, 2])/9 + 
   (2*F[1, 1, 3]*F[1, 2, 7]*tci[1, 2])/3 + 
   (2*F[1, 1, 5]*F[1, 2, 7]*tci[1, 2])/3 - 
   (2*F[1, 1, 7]*F[1, 2, 8]*tci[1, 2])/9 - 
   (2*F[1, 1, 8]*F[1, 2, 8]*tci[1, 2])/9 + (2*F[2, 1, 5]*tci[1, 2])/3 - 
   (F[2, 1, 6]*tci[1, 2])/3 + (7*F[2, 1, 8]*tci[1, 2])/9 - 
   (8*F[2, 1, 9]*tci[1, 2])/3 + (2*F[2, 1, 10]*tci[1, 2])/9 - 
   (5*tci[1, 1]^2*tci[1, 2])/54 + (5*tci[1, 1]^2*tcr[1, 1])/9 + 
   tci[1, 2]*tcr[1, 1]^2 - (7*tcr[1, 1]^3)/9 + (11*tci[1, 1]^2*tcr[1, 2])/9 + 
   (2*tci[1, 2]*tcr[1, 2]^2)/3 + (8*tcr[1, 2]^3)/9 + 
   (8*tci[1, 2]*tcr[2, 1])/3 - (8*tcr[1, 1]*tcr[2, 1])/3 - (8*tcr[3, 1])/3 - 
   (2*tcr[3, 2])/3 + (95*tcr[3, 3])/18)


==> anc/qg_W02_nfnf.m <==
(-(r[q10 + 4*q2 - q3 - q5 - 3*q7 - 3*q2*q3*s12 - q3*q5*s12 + 
      2*q2*q7*s12 + q3*q7*s12 - q5*q7*s12 - q2*q3*q7*s12^2 - 
      q3*q5*q7*s12^2 + 2*q1*q10*s23 - q10*q3*s23 - 2*q10*q5*s23 - 
      q3*q5*s23 - q1*q10*q5*s23^2 - q10*q3*q5*s23^2 - q1*q2*s34 + 
      q1*q5*s34 - 2*q10*q5*s34 - q10*q7*s34 - q2*q7*s34 - q5*q7*s34 - 
      q10*q2*q5*s34^2 - q10*q5*q7*s34^2 - 4*q1*q10*s45 - 
      2*q1*q2*s45 - 2*q10*q2*s45 - 2*q10*q3*s45 + 3*q2*q3*s45 - 
      q1*q5*s45 - 2*q3*q5*s45 - 4*q10*q7*s45 - 4*q3*q7*s45 - 
      2*q5*q7*s45 - q3*q5*q7*s12*s45 + 3*q1*q10*q5*s23*s45 - 
      q10*q3*q5*s23*s45 - q1*q2*q5*s34*s45 + q10*q2*q5*s34*s45 - 
      3*q10*q5*q7*s34*s45 + 2*q1*q10*q2*s45^2 - q1*q2*q3*s45^2 - 
      4*q1*q10*q5*s45^2 + q1*q2*q5*s45^2 - 2*q10*q2*q5*s45^2 - 
      2*q10*q3*q5*s45^2 - 4*q10*q3*q7*s45^2 - 4*q10*q5*q7*s45^2 - 
      2*q3*q5*q7*s45^2 + 2*q1*q10*q2*q5*s45^3 - 2*q10*q3*q5*q7*s45^3 -
       q1*q10*s51 + 2*q1*q2*s51 - q10*q2*s51 - q10*q3*s51 - 
      3*q2*q3*s51 - 2*q1*q7*s51 - q10*q7*s51 + 4*q2*q7*s51 + 
      2*q3*q7*s51 - 3*q2*q3*q7*s12*s51 - q1*q2*q7*s34*s51 + 
      q1*q10*q2*s45*s51 + q1*q2*q3*s45*s51 - q1*q3*q7*s45*s51 - 
      3*q10*q3*q7*s45*s51 - 2*q1*q2*q3*s51^2 + 2*q1*q2*q7*s51^2 + 
      q1*q3*q7*s51^2 - q10*q3*q7*s51^2 - 4*q2*q3*q7*s51^2 - 
      2*q1*q2*q3*q7*s51^3]*((-10*F[1, 1, 1])/27 + 
      (5*F[1, 1, 1]^2)/36 - (10*F[1, 1, 2])/27 + (F[1, 1, 1]*F[1, 1, 2])/18 +
      (5*F[1, 1, 2]^2)/36 + (13*tci[1, 1]^2)/108 + 
      (10*tci[1, 2])/27 - (5*F[1, 1, 1]*tci[1, 2])/18 - (F[1, 1, 2]*tci[1, 2])/18)))


==> anc/qg_W02_nfnfaa.m <==
r[q10 + 2*q21 + 4*q24 - q3 - q4 - 5*q6 - q7 + 2*q8 - 2*q9 + 2*q21*q4*s12 + 
    q3*q4*s12 - 2*q4^2*s12 + 3*q21*q5*s12 - q3*q5*s12 + 2*q4*q5*s12 + 
    q21*q7*s12 - 2*q4*q8*s12 - q7*q8*s12 - 2*q8^2*s12 - 3*q1*q10*s23 + 
    3*q1*q24*s23 + q11*q3*s23 + 3*q24*q3*s23 + 2*q3*q4*s23 - q11*q5*s23 - 
    q4*q5*s23 + 2*q4*q6*s23 - 2*q5*q6*s23 + 4*q3*q4^2*s12*s23 - 
    q3*q4*q5*s12*s23 + 2*q4^2*q5*s12*s23 - 2*q3*q4^2*s23^2 - 
    2*q3*q4*q5*s23^2 + 2*q4^2*q5*s23^2 - 2*q3*q4*q6*s23^2 - 2*q4^2*q6*s23^2 - 
    3*q3*q5*q6*s23^2 + 4*q4*q5*q6*s23^2 - 2*q3*q4^2*q5*s12*s23^2 + 
    2*q3*q4^2*q5*s23^3 + 2*q3*q4^2*q6*s23^3 + 4*q3*q4*q5*q6*s23^3 - 
    2*q4^2*q5*q6*s23^3 - 2*q3*q4^2*q5*q6*s23^4 - 2*q10*q11*s34 + q11*q2*s34 - 
    q1*q21*s34 + 2*q10*q21*s34 + 3*q2*q24*s34 - 2*q4^2*s34 + q11*q5*s34 - 
    q21*q5*s34 - q2*q6*s34 - q5*q6*s34 - 4*q10*q7*s34 + 3*q24*q7*s34 + 
    q1*q8*s34 - 4*q11*q8*s34 - 2*q8^2*s34 - 3*q2*q9*s34 - 2*q6*q9*s34 + 
    4*q8*q9*s34 - 2*q21*q4^2*s12*s34 - 4*q21*q4*q5*s12*s34 - 
    2*q4^2*q5*s12*s34 + 2*q4^2*q8*s12*s34 + 2*q4*q8^2*s12*s34 - 
    2*q4^2*q5*s23*s34 - 2*q1*q21*q4*s34^2 + 8*q21*q4^2*s34^2 + 
    2*q21*q4*q5*s34^2 + 2*q4^2*q5*s34^2 + 2*q1*q4*q8*s34^2 - 
    4*q4^2*q8*s34^2 - 2*q11*q5*q8*s34^2 + 4*q1*q8^2*s34^2 + 
    2*q11*q8^2*s34^2 - 4*q4*q8^2*s34^2 - 2*q5*q6*q9*s34^2 + 
    2*q5*q8*q9*s34^2 - 2*q8^2*q9*s34^2 - 2*q6*q9^2*s34^2 + 2*q8*q9^2*s34^2 + 
    2*q21*q4^2*q5*s12*s34^2 - 2*q1*q21*q4^2*s34^3 - 2*q21*q4^2*q5*s34^3 + 
    2*q1*q4^2*q8*s34^3 + 2*q1*q4*q8^2*s34^3 + 2*q1*q10*s45 - 2*q1*q11*s45 - 
    4*q10*q11*s45 - q11*q2*s45 + 2*q10*q21*s45 + q2*q21*s45 - 2*q1*q24*s45 - 
    2*q2*q6*s45 - 4*q10*q7*s45 - q11*q7*s45 - q21*q7*s45 + 2*q24*q7*s45 + 
    q1*q8*s45 - 4*q11*q8*s45 + 2*q7*q8*s45 + 2*q8^2*s45 + 3*q2*q9*s45 - 
    2*q6*q9*s45 - q21*q3*q5*s12*s45 - 2*q7*q8^2*s12*s45 + 
    q1*q10*q24*s23*s45 - q24*q3*q5*s23*s45 + q3*q5*q6*s23*s45 + 
    q11*q2*q5*s34*s45 + q2*q24*q5*s34*s45 - q2*q5*q6*s34*s45 - 
    q10*q24*q7*s34*s45 + 2*q1*q8^2*s34*s45 + 4*q11*q8^2*s34*s45 - 
    q2*q5*q9*s34*s45 - 4*q8^2*q9*s34*s45 - 6*q2*q9^2*s34*s45 + 
    2*q6*q9^2*s34*s45 + 4*q8*q9^2*s34*s45 - 2*q11*q5*q8^2*s34^2*s45 + 
    2*q5*q8^2*q9*s34^2*s45 + 2*q5*q6*q9^2*s34^2*s45 - 
    2*q5*q8*q9^2*s34^2*s45 - q1*q10*q11*s45^2 - q1*q10*q24*s45^2 - 
    2*q2*q5*q6*s45^2 - q10*q21*q7*s45^2 - q10*q24*q7*s45^2 - 
    2*q11*q7*q8*s45^2 - 2*q11*q8^2*s45^2 + 2*q7*q8^2*s45^2 + 
    2*q2*q5*q9*s45^2 + 8*q2*q6*q9*s45^2 - 2*q5*q6*q9*s45^2 - 
    4*q2*q9^2*s45^2 + 4*q6*q9^2*s45^2 - 2*q2*q5*q9^2*s34*s45^2 + 
    2*q5*q6*q9^2*s34*s45^2 - 2*q11*q7*q8^2*s45^3 + 4*q2*q5*q6*q9*s45^3 - 
    2*q2*q5*q9^2*s45^3 - 6*q2*q6*q9^2*s45^3 + 2*q5*q6*q9^2*s45^3 - 
    2*q2*q5*q6*q9^2*s45^4 + 7*q10*q11*s51 - q11*q2*s51 + 3*q1*q21*s51 + 
    3*q10*q21*s51 + q2*q21*s51 + 2*q1*q24*s51 - q2*q24*s51 + q11*q3*s51 - 
    q24*q3*s51 - 2*q4^2*s51 - 2*q10*q6*s51 - 2*q2*q6*s51 - q3*q6*s51 - 
    3*q10*q7*s51 + 3*q11*q7*s51 + q21*q7*s51 + 2*q24*q7*s51 - q6*q7*s51 - 
    3*q1*q8*s51 + 6*q11*q8*s51 - 4*q7*q8*s51 + 2*q8^2*s51 - 6*q10*q9*s51 + 
    q2*q9*s51 - 6*q8*q9*s51 - 2*q21*q4^2*s12*s51 - 2*q3*q4^2*s12*s51 - 
    q2*q21*q7*s12*s51 + 2*q4^2*q8*s12*s51 + q2*q7*q8*s12*s51 + 
    2*q4*q8^2*s12*s51 + 2*q7*q8^2*s12*s51 - 4*q1*q24*q4*s23*s51 - 
    4*q24*q3*q4*s23*s51 - 2*q3*q4^2*s23*s51 + 5*q1*q10*q9*s23*s51 + 
    4*q1*q4*q9*s23*s51 + 4*q1*q21*q4*s34*s51 + 4*q10*q21*q4*s34*s51 + 
    4*q2*q24*q4*s34*s51 - 2*q4^2*q6*s34*s51 + q11*q2*q7*s34*s51 - 
    5*q10*q4*q7*s34*s51 + 4*q24*q4*q7*s34*s51 - q2*q6*q7*s34*s51 - 
    8*q10*q11*q8*s34*s51 - 4*q1*q4*q8*s34*s51 - 6*q1*q8^2*s34*s51 - 
    4*q11*q8^2*s34*s51 - 4*q2*q4*q9*s34*s51 + 8*q10*q8*q9*s34*s51 + 
    4*q8^2*q9*s34*s51 - 6*q2*q9^2*s34*s51 - 2*q6*q9^2*s34*s51 - 
    4*q8*q9^2*s34*s51 + 2*q1*q21*q4^2*s34^2*s51 + 2*q10*q21*q4^2*s34^2*s51 - 
    2*q10*q4^2*q6*s34^2*s51 - 2*q1*q4^2*q8*s34^2*s51 + 
    2*q10*q11*q8^2*s34^2*s51 - 2*q1*q4*q8^2*s34^2*s51 - 
    2*q10*q8^2*q9*s34^2*s51 - 2*q10*q6*q9^2*s34^2*s51 + 
    2*q10*q8*q9^2*s34^2*s51 - q1*q10*q11*s45*s51 + q1*q11*q3*s45*s51 + 
    q1*q21*q3*s45*s51 + q1*q10*q6*s45*s51 - q1*q3*q6*s45*s51 - 
    q10*q21*q7*s45*s51 - q10*q6*q7*s45*s51 - q1*q3*q8*s45*s51 - 
    4*q1*q8^2*s45*s51 - 2*q11*q8^2*s45*s51 + 2*q7*q8^2*s45*s51 + 
    4*q2*q6*q9*s45*s51 + 2*q8^2*q9*s45*s51 + 2*q6*q9^2*s45*s51 - 
    2*q8*q9^2*s45*s51 - 4*q11*q7*q8^2*s45^2*s51 - 6*q2*q6*q9^2*s45^2*s51 - 
    2*q2*q24*q4*s51^2 + 2*q24*q3*q4*s51^2 + 8*q24*q4^2*s51^2 + 
    2*q3*q4^2*s51^2 - 2*q1*q10*q6*s51^2 - 2*q1*q3*q6*s51^2 - 
    2*q10*q4*q6*s51^2 - q11*q2*q7*s51^2 - q2*q21*q7*s51^2 + 
    2*q10*q4*q7*s51^2 - 3*q10*q6*q7*s51^2 - 2*q2*q6*q7*s51^2 - 
    2*q4*q6*q7*s51^2 + 8*q10*q11*q8*s51^2 + 2*q1*q3*q8*s51^2 + 
    2*q11*q3*q8*s51^2 + 2*q1*q6*q8*s51^2 - 4*q2*q6*q8*s51^2 - 
    4*q3*q6*q8*s51^2 + 2*q11*q7*q8*s51^2 + 4*q2*q7*q8*s51^2 + 
    2*q6*q7*q8*s51^2 + 2*q11*q8^2*s51^2 - 2*q7*q8^2*s51^2 - 
    2*q1*q10*q9*s51^2 + 2*q2*q4*q9*s51^2 - 4*q4^2*q9*s51^2 + 
    2*q1*q6*q9*s51^2 + 2*q10*q6*q9*s51^2 - 8*q10*q8*q9*s51^2 - 
    2*q8^2*q9*s51^2 + 4*q10*q9^2*s51^2 + 4*q2*q9^2*s51^2 - 4*q4*q9^2*s51^2 - 
    2*q6*q9^2*s51^2 + 2*q8*q9^2*s51^2 + 2*q2*q21*q4^2*s12*s51^2 - 
    2*q2*q4^2*q8*s12*s51^2 - 2*q2*q4*q8^2*s12*s51^2 - 
    2*q2*q7*q8^2*s12*s51^2 + 2*q1*q24*q4^2*s23*s51^2 + 
    2*q24*q3*q4^2*s23*s51^2 - 2*q1*q4^2*q9*s23*s51^2 - 
    2*q1*q10*q9^2*s23*s51^2 - 2*q1*q4*q9^2*s23*s51^2 + 
    2*q2*q24*q4^2*s34*s51^2 + 2*q10*q4^2*q6*s34*s51^2 - 
    2*q10*q4^2*q7*s34*s51^2 + 2*q24*q4^2*q7*s34*s51^2 - 
    4*q10*q11*q8^2*s34*s51^2 - 2*q2*q4^2*q9*s34*s51^2 + 
    4*q10*q8^2*q9*s34*s51^2 - 2*q2*q4*q9^2*s34*s51^2 - 
    2*q10*q6*q9^2*s34*s51^2 - 4*q10*q8*q9^2*s34*s51^2 + 
    2*q1*q3*q8^2*s45*s51^2 - 2*q11*q3*q8^2*s45*s51^2 - 
    2*q11*q7*q8^2*s45*s51^2 - 2*q2*q6*q9^2*s45*s51^2 - 2*q2*q24*q4^2*s51^3 - 
    2*q24*q3*q4^2*s51^3 - 2*q10*q4^2*q6*s51^3 + 2*q10*q4^2*q7*s51^3 - 
    4*q10*q4*q6*q7*s51^3 - 2*q4^2*q6*q7*s51^3 - 4*q1*q3*q6*q8*s51^3 - 
    4*q2*q6*q7*q8*s51^3 + 2*q10*q11*q8^2*s51^3 + 2*q1*q3*q8^2*s51^3 + 
    2*q1*q6*q8^2*s51^3 - 2*q2*q6*q8^2*s51^3 - 2*q3*q6*q8^2*s51^3 + 
    2*q2*q7*q8^2*s51^3 + 2*q6*q7*q8^2*s51^3 + 2*q2*q4^2*q9*s51^3 + 
    4*q1*q10*q6*q9*s51^3 - 2*q10*q8^2*q9*s51^3 + 2*q1*q10*q9^2*s51^3 + 
    2*q2*q4*q9^2*s51^3 - 2*q1*q6*q9^2*s51^3 - 2*q10*q6*q9^2*s51^3 + 
    2*q10*q8*q9^2*s51^3 - 2*q10*q4^2*q6*q7*s51^4 - 2*q1*q3*q6*q8^2*s51^4 - 
    2*q2*q6*q7*q8^2*s51^4 - 2*q1*q10*q6*q9^2*s51^4]*
  (-20/9 + F[1, 1, 1]/3 + F[1, 1, 2]/3 + (4*F[1, 1, 6])/3 - tci[1, 2]/3) + 
 r[-4*q6 + 2*q8 + 2*q9 + 2*q8^2*s12 + 2*q1*q10*s23 + q11*q3*s23 - 
    q11*q5*s23 - q3*q6*s23 + q5*q6*s23 + q11*q2*s34 + q11*q5*s34 - 
    q2*q6*s34 - q5*q6*s34 - 2*q11*q8*s34 - 6*q8^2*s34 - 2*q6*q9*s34 + 
    2*q8*q9*s34 - 4*q8^3*s12*s34 - 2*q11*q5*q8*s34^2 + 4*q1*q8^2*s34^2 + 
    2*q11*q8^2*s34^2 + 8*q8^3*s34^2 - 2*q5*q6*q9*s34^2 + 2*q5*q8*q9*s34^2 - 
    2*q8^2*q9*s34^2 - 2*q6*q9^2*s34^2 + 2*q8*q9^2*s34^2 - 4*q1*q8^3*s34^3 - 
    4*q1*q11*s45 - 2*q10*q11*s45 - 2*q11*q2*s45 - q11*q5*s45 + 2*q3*q6*s45 + 
    q5*q6*s45 - 2*q11*q7*s45 + 2*q1*q8*s45 - 2*q11*q8*s45 + 4*q7*q8*s45 - 
    4*q8^2*s45 + 4*q2*q9*s45 - 2*q8*q9*s45 - 2*q7*q8^2*s12*s45 + 
    4*q8^3*s12*s45 - q11^2*q3*s23*s45 + q11^2*q5*s23*s45 + 
    2*q10*q11^2*s34*s45 - q11^2*q2*s34*s45 - q11^2*q5*s34*s45 + 
    q11*q2*q5*s34*s45 - q2*q5*q6*s34*s45 + 4*q11^2*q8*s34*s45 + 
    2*q11*q5*q8*s34*s45 + 4*q1*q8^2*s34*s45 + 4*q11*q8^2*s34*s45 + 
    4*q8^3*s34*s45 + 4*q5*q6*q9*s34*s45 - 2*q5*q8*q9*s34*s45 - 
    4*q8^2*q9*s34*s45 - 4*q2*q9^2*s34*s45 + 6*q6*q9^2*s34*s45 + 
    2*q11^2*q5*q8*s34^2*s45 - 2*q11^2*q8^2*s34^2*s45 - 
    4*q11*q5*q8^2*s34^2*s45 - 8*q1*q8^3*s34^2*s45 + 4*q5*q8^2*q9*s34^2*s45 + 
    6*q5*q6*q9^2*s34^2*s45 - 6*q5*q8*q9^2*s34^2*s45 + 2*q8^2*q9^2*s34^2*s45 + 
    4*q6*q9^3*s34^2*s45 - 4*q8*q9^3*s34^2*s45 - 2*q1*q10*q11*s45^2 + 
    2*q1*q11^2*s45^2 + 4*q10*q11^2*s45^2 + q11^2*q2*s45^2 - 
    4*q2*q5*q6*s45^2 + q11^2*q7*s45^2 + 4*q11^2*q8*s45^2 - 
    4*q11*q7*q8*s45^2 + 2*q11*q8^2*s45^2 - 4*q8^3*s45^2 + 4*q2*q5*q9*s45^2 + 
    14*q2*q6*q9*s45^2 - 4*q5*q6*q9*s45^2 - 8*q2*q9^2*s45^2 + 
    8*q6*q9^2*s45^2 + 4*q7*q8^3*s12*s45^2 - q11^2*q2*q5*s34*s45^2 - 
    4*q11^2*q8^2*s34*s45^2 - 4*q1*q8^3*s34*s45^2 - 2*q2*q5*q9^2*s34*s45^2 + 
    2*q5*q6*q9^2*s34*s45^2 + 4*q8^2*q9^2*s34*s45^2 + 12*q2*q9^3*s34*s45^2 - 
    4*q6*q9^3*s34*s45^2 - 8*q8*q9^3*s34*s45^2 + 2*q11^2*q5*q8^2*s34^2*s45^2 - 
    2*q5*q8^2*q9^2*s34^2*s45^2 - 4*q5*q6*q9^3*s34^2*s45^2 + 
    4*q5*q8*q9^3*s34^2*s45^2 + q1*q10*q11^2*s45^3 + 2*q11^2*q7*q8*s45^3 + 
    2*q11^2*q8^2*s45^3 - 2*q11*q7*q8^2*s45^3 + 4*q11*q8^3*s45^3 - 
    4*q7*q8^3*s45^3 + 10*q2*q5*q6*q9*s45^3 - 6*q2*q5*q9^2*s45^3 - 
    22*q2*q6*q9^2*s45^3 + 6*q5*q6*q9^2*s45^3 + 8*q2*q9^3*s45^3 - 
    8*q6*q9^3*s45^3 + 4*q2*q5*q9^3*s34*s45^3 - 4*q5*q6*q9^3*s34*s45^3 + 
    2*q11^2*q7*q8^2*s45^4 + 4*q11*q7*q8^3*s45^4 - 10*q2*q5*q6*q9^2*s45^4 + 
    4*q2*q5*q9^3*s45^4 + 12*q2*q6*q9^3*s45^4 - 4*q5*q6*q9^3*s45^4 + 
    4*q2*q5*q6*q9^3*s45^5 + 2*q1*q10*s51 - 3*q10*q11*s51 - 2*q11*q2*s51 + 
    q11*q3*s51 + q10*q6*s51 - 4*q2*q6*s51 - q3*q6*s51 + 4*q11*q7*s51 + 
    2*q6*q7*s51 - 4*q11*q8*s51 + 4*q2*q8*s51 - 6*q7*q8*s51 + 2*q8^2*s51 + 
    6*q10*q9*s51 - 2*q6*q9*s51 + 4*q8*q9*s51 - 14*q9^2*s51 + 
    2*q7*q8^2*s12*s51 - 4*q8^3*s12*s51 - 8*q1*q10*q9*s23*s51 - 
    8*q10*q11^2*s34*s51 + q11^2*q2*s34*s51 - q11^2*q7*s34*s51 + 
    q11*q2*q7*s34*s51 - q2*q6*q7*s34*s51 + 6*q10*q11*q8*s34*s51 - 
    8*q11^2*q8*s34*s51 - 2*q1*q8^2*s34*s51 - 6*q10*q8*q9*s34*s51 - 
    2*q2*q9^2*s34*s51 - 2*q6*q9^2*s34*s51 + 8*q8*q9^2*s34*s51 + 
    2*q10*q11^2*q8*s34^2*s51 + 2*q11^2*q8^2*s34^2*s51 + 4*q1*q8^3*s34^2*s51 + 
    2*q10*q6*q9^2*s34^2*s51 - 2*q10*q8*q9^2*s34^2*s51 - 
    2*q8^2*q9^2*s34^2*s51 - 4*q6*q9^3*s34^2*s51 + 4*q8*q9^3*s34^2*s51 - 
    q1*q10*q11*s45*s51 - 7*q10*q11^2*s45*s51 + q11^2*q2*s45*s51 + 
    q1*q11*q3*s45*s51 - q11^2*q3*s45*s51 - q1*q10*q6*s45*s51 + 
    q1*q3*q6*s45*s51 - 3*q11^2*q7*s45*s51 - 6*q11^2*q8*s45*s51 - 
    2*q1*q3*q8*s45*s51 - 2*q11*q3*q8*s45*s51 - 2*q1*q6*q8*s45*s51 + 
    6*q2*q6*q8*s45*s51 + 6*q3*q6*q8*s45*s51 - 2*q11*q7*q8*s45*s51 - 
    2*q6*q7*q8*s45*s51 - 2*q1*q8^2*s45*s51 + 10*q7*q8^2*s45*s51 - 
    4*q8^3*s45*s51 + 2*q1*q6*q9*s45*s51 + 4*q2*q6*q9*s45*s51 + 
    2*q2*q9^2*s45*s51 + 2*q6*q9^2*s45*s51 + 6*q8*q9^2*s45*s51 - 
    4*q7*q8^3*s12*s45*s51 + 4*q11^2*q8^2*s34*s45*s51 + 
    12*q1*q8^3*s34*s45*s51 - 4*q8^2*q9^2*s34*s45*s51 + 
    12*q2*q9^3*s34*s45*s51 + 4*q6*q9^3*s34*s45*s51 + 8*q8*q9^3*s34*s45*s51 + 
    q1*q10*q11^2*s45^2*s51 - q1*q11^2*q3*s45^2*s51 + 2*q11^2*q8^2*s45^2*s51 - 
    8*q11*q7*q8^2*s45^2*s51 + 8*q1*q8^3*s45^2*s51 - 4*q7*q8^3*s45^2*s51 - 
    14*q2*q6*q9^2*s45^2*s51 - 2*q8^2*q9^2*s45^2*s51 - 4*q6*q9^3*s45^2*s51 + 
    4*q8*q9^3*s45^2*s51 + 4*q11^2*q7*q8^2*s45^3*s51 + 
    8*q11*q7*q8^3*s45^3*s51 + 12*q2*q6*q9^3*s45^3*s51 + 8*q10*q11^2*s51^2 - 
    q11^2*q2*s51^2 + 4*q1*q10*q6*s51^2 + 4*q1*q3*q6*s51^2 + q11^2*q7*s51^2 - 
    2*q11*q2*q7*s51^2 - 4*q2*q6*q7*s51^2 - 14*q10*q11*q8*s51^2 + 
    8*q11^2*q8*s51^2 - 4*q1*q3*q8*s51^2 + 2*q11*q3*q8*s51^2 - 
    4*q1*q6*q8*s51^2 - 10*q2*q6*q8*s51^2 + 2*q3*q6*q8*s51^2 + 
    2*q11*q7*q8*s51^2 + 6*q2*q7*q8*s51^2 + 8*q6*q7*q8*s51^2 - 
    2*q11*q8^2*s51^2 + 8*q2*q8^2*s51^2 - 10*q7*q8^2*s51^2 - 
    4*q1*q6*q9*s51^2 - 4*q10*q6*q9*s51^2 + 14*q10*q8*q9*s51^2 + 
    2*q8^2*q9*s51^2 - 4*q1*q9^2*s51^2 - 14*q10*q9^2*s51^2 + 4*q2*q9^2*s51^2 + 
    2*q6*q9^2*s51^2 - 10*q8*q9^2*s51^2 + 16*q9^3*s51^2 - 
    2*q2*q7*q8^2*s12*s51^2 + 4*q7*q8^3*s12*s51^2 + 10*q1*q10*q9^2*s23*s51^2 + 
    q11^2*q2*q7*s34*s51^2 - 12*q10*q11^2*q8*s34*s51^2 + 
    4*q10*q11*q8^2*s34*s51^2 - 4*q11^2*q8^2*s34*s51^2 - 
    4*q10*q8^2*q9*s34*s51^2 + 2*q10*q6*q9^2*s34*s51^2 + 
    16*q10*q8*q9^2*s34*s51^2 + 4*q8^2*q9^2*s34*s51^2 + 4*q2*q9^3*s34*s51^2 - 
    4*q6*q9^3*s34*s51^2 - 8*q8*q9^3*s34*s51^2 + 2*q10*q11^2*q8^2*s34^2*
     s51^2 - 2*q10*q8^2*q9^2*s34^2*s51^2 - 4*q10*q6*q9^3*s34^2*s51^2 + 
    4*q10*q8*q9^3*s34^2*s51^2 - 2*q11^2*q3*q8*s45*s51^2 - 
    2*q11^2*q7*q8*s45*s51^2 - 2*q11^2*q8^2*s45*s51^2 - 
    2*q1*q3*q8^2*s45*s51^2 - 6*q11*q3*q8^2*s45*s51^2 - 
    4*q1*q6*q8^2*s45*s51^2 + 8*q2*q6*q8^2*s45*s51^2 + 
    8*q3*q6*q8^2*s45*s51^2 - 6*q11*q7*q8^2*s45*s51^2 - 
    4*q6*q7*q8^2*s45*s51^2 + 4*q7*q8^3*s45*s51^2 - 4*q1*q6*q9^2*s45*s51^2 - 
    2*q2*q6*q9^2*s45*s51^2 + 2*q8^2*q9^2*s45*s51^2 - 8*q2*q9^3*s45*s51^2 + 
    4*q6*q9^3*s45*s51^2 - 4*q8*q9^3*s45*s51^2 + 2*q11^2*q3*q8^2*s45^2*s51^2 + 
    2*q11^2*q7*q8^2*s45^2*s51^2 - 4*q1*q3*q8^3*s45^2*s51^2 + 
    4*q11*q3*q8^3*s45^2*s51^2 + 4*q11*q7*q8^3*s45^2*s51^2 + 
    4*q2*q6*q9^3*s45^2*s51^2 - q11^2*q2*q7*s51^3 + 10*q10*q11^2*q8*s51^3 + 
    10*q1*q3*q6*q8*s51^3 - 10*q2*q6*q7*q8*s51^3 - 4*q10*q11*q8^2*s51^3 + 
    2*q11^2*q8^2*s51^3 - 6*q1*q3*q8^2*s51^3 - 6*q1*q6*q8^2*s51^3 - 
    10*q2*q6*q8^2*s51^3 + 6*q3*q6*q8^2*s51^3 + 10*q2*q7*q8^2*s51^3 + 
    10*q6*q7*q8^2*s51^3 + 4*q2*q8^3*s51^3 - 4*q7*q8^3*s51^3 - 
    10*q1*q10*q6*q9*s51^3 + 4*q10*q8^2*q9*s51^3 - 6*q1*q10*q9^2*s51^3 + 
    6*q1*q6*q9^2*s51^3 + 6*q10*q6*q9^2*s51^3 - 14*q10*q8*q9^2*s51^3 - 
    2*q8^2*q9^2*s51^3 + 4*q1*q9^3*s51^3 + 8*q10*q9^3*s51^3 - 
    4*q2*q9^3*s51^3 - 4*q6*q9^3*s51^3 + 4*q8*q9^3*s51^3 - 
    4*q2*q7*q8^3*s12*s51^3 - 4*q1*q10*q9^3*s23*s51^3 - 
    4*q10*q11^2*q8^2*s34*s51^3 + 4*q10*q8^2*q9^2*s34*s51^3 - 
    4*q10*q6*q9^3*s34*s51^3 - 8*q10*q8*q9^3*s34*s51^3 - 
    4*q1*q3*q8^3*s45*s51^3 - 4*q1*q6*q8^3*s45*s51^3 + 
    4*q2*q6*q8^3*s45*s51^3 + 4*q3*q6*q8^3*s45*s51^3 - 
    4*q6*q7*q8^3*s45*s51^3 + 4*q1*q6*q9^3*s45*s51^3 + 
    2*q10*q11^2*q8^2*s51^4 + 10*q1*q3*q6*q8^2*s51^4 - 
    10*q2*q6*q7*q8^2*s51^4 - 4*q1*q3*q8^3*s51^4 - 4*q1*q6*q8^3*s51^4 - 
    4*q2*q6*q8^3*s51^4 + 4*q3*q6*q8^3*s51^4 + 4*q2*q7*q8^3*s51^4 + 
    4*q6*q7*q8^3*s51^4 + 10*q1*q10*q6*q9^2*s51^4 - 2*q10*q8^2*q9^2*s51^4 + 
    4*q1*q10*q9^3*s51^4 - 4*q1*q6*q9^3*s51^4 - 4*q10*q6*q9^3*s51^4 + 
    4*q10*q8*q9^3*s51^4 + 4*q1*q3*q6*q8^3*s51^5 - 4*q2*q6*q7*q8^3*s51^5 - 
    4*q1*q10*q6*q9^3*s51^5]*((-20*F[1, 1, 4])/9 + (F[1, 1, 1]*F[1, 1, 4])/3 + 
   (F[1, 1, 2]*F[1, 1, 4])/3 + (20*F[1, 1, 6])/9 - 
   (F[1, 1, 1]*F[1, 1, 6])/3 - (F[1, 1, 2]*F[1, 1, 6])/3 + 
   (4*F[1, 1, 4]*F[1, 1, 6])/3 - (4*F[1, 1, 6]^2)/3 + tci[1, 1]^2/3 + 
   (20*tci[1, 2])/9 - (F[1, 1, 1]*tci[1, 2])/3 - (F[1, 1, 2]*tci[1, 2])/3 - 
   (F[1, 1, 4]*tci[1, 2])/3 - F[1, 1, 6]*tci[1, 2]) + 
 r[q1 + 3*q6 - 2*q9 + 4*q1*q10*s23 - 8*q1*q24*s23 + q10*q24*s23 + 
    10*q24^2*s23 + 5*q24*q3*s23 + 4*q24*q4*s23 + 6*q3*q4*s23 - 2*q4^2*s23 - 
    4*q4*q5*s23 + 3*q3*q6*s23 - 4*q4*q6*s23 - 8*q5*q6*s23 - 2*q10*q9*s23 - 
    4*q4*q9*s23 + 4*q3*q4^2*s12*s23 + 3*q1*q24^2*s23^2 + 3*q24^2*q3*s23^2 + 
    4*q1*q24*q4*s23^2 - 8*q3*q4^2*s23^2 + 8*q4^3*s23^2 - q24*q3*q5*s23^2 - 
    4*q3*q4*q5*s23^2 + 10*q4^2*q5*s23^2 - 10*q3*q4*q6*s23^2 + 
    6*q4^2*q6*s23^2 - 5*q3*q5*q6*s23^2 + 16*q4*q5*q6*s23^2 - 
    4*q1*q10*q9*s23^2 - 4*q1*q4*q9*s23^2 - 12*q3*q4^3*s12*s23^2 - 
    2*q3*q4^2*q5*s12*s23^2 + 8*q3*q4^3*s23^3 + 6*q3*q4^2*q5*s23^3 - 
    8*q4^3*q5*s23^3 + 14*q3*q4^2*q6*s23^3 - 4*q4^3*q6*s23^3 + 
    10*q3*q4*q5*q6*s23^3 - 18*q4^2*q5*q6*s23^3 + 4*q3*q4^3*q5*s12*s23^3 - 
    4*q3*q4^3*q5*s23^4 - 8*q3*q4^3*q6*s23^4 - 10*q3*q4^2*q5*q6*s23^4 + 
    8*q4^3*q5*q6*s23^4 + 4*q3*q4^3*q5*q6*s23^5 + 4*q2*q24*s34 + 
    10*q24^2*s34 + 2*q10*q4*s34 - 4*q24*q4*s34 + q24*q5*s34 + 2*q4*q6*s34 - 
    q5*q6*s34 + 3*q10*q7*s34 - 3*q24*q7*s34 - 4*q2*q9*s34 - 2*q5*q9*s34 + 
    2*q6*q9*s34 - 2*q9^2*s34 - 4*q4^2*q6*s23*s34 + 6*q4*q5*q6*s23*s34 + 
    4*q4^3*q6*s23^2*s34 - 8*q4^2*q5*q6*s23^2*s34 + 4*q4^3*q5*q6*s23^3*s34 + 
    3*q2*q24^2*s34^2 - q10*q24*q7*s34^2 + 3*q24^2*q7*s34^2 + 
    4*q10*q4*q7*s34^2 - 4*q24*q4*q7*s34^2 + 2*q5*q6*q9*s34^2 - 
    2*q2*q9^2*s34^2 + 2*q6*q9^2*s34^2 - q1*q10*s45 + 4*q1*q24*s45 - 
    2*q10*q24*s45 + 2*q2*q6*s45 - 2*q2*q9*s45 - q1*q10*q24*s23*s45 - 
    5*q1*q24^2*s23*s45 + q10*q24^2*s23*s45 + q24^2*q3*s23*s45 - 
    q24^2*q5*s23*s45 - q24*q3*q5*s23*s45 + q3*q5*q6*s23*s45 + 
    q1*q10*q24^2*s23^2*s45 - q24^2*q3*q5*s23^2*s45 - q10*q24^2*s34*s45 - 
    q2*q24^2*s34*s45 + q2*q24*q5*s34*s45 + q24^2*q5*s34*s45 + 
    q2*q5*q6*s34*s45 - 3*q10*q24*q7*s34*s45 + 5*q24^2*q7*s34*s45 - 
    2*q2*q5*q9*s34*s45 - 4*q5*q6*q9*s34*s45 - 2*q2*q9^2*s34*s45 - 
    6*q6*q9^2*s34*s45 + q2*q24^2*q5*s34^2*s45 - q10*q24^2*q7*s34^2*s45 - 
    6*q5*q6*q9^2*s34^2*s45 - 12*q2*q9^3*s34^2*s45 - 4*q6*q9^3*s34^2*s45 + 
    q1*q10*q24*s45^2 + 2*q1*q24^2*s45^2 - 2*q10*q24^2*s45^2 + 
    4*q2*q5*q6*s45^2 - 2*q10*q24*q7*s45^2 + 2*q24^2*q7*s45^2 - 
    4*q2*q5*q9*s45^2 - 14*q2*q6*q9*s45^2 + 4*q5*q6*q9*s45^2 + 
    8*q2*q9^2*s45^2 - 8*q6*q9^2*s45^2 - 2*q1*q10*q24^2*s23*s45^2 - 
    2*q10*q24^2*q7*s34*s45^2 + 2*q2*q5*q9^2*s34*s45^2 - 
    2*q5*q6*q9^2*s34*s45^2 - 4*q2*q9^3*s34*s45^2 + 4*q6*q9^3*s34*s45^2 - 
    4*q2*q5*q9^3*s34^2*s45^2 + 4*q5*q6*q9^3*s34^2*s45^2 + 
    q1*q10*q24^2*s45^3 - q10*q24^2*q7*s45^3 - 10*q2*q5*q6*q9*s45^3 + 
    6*q2*q5*q9^2*s45^3 + 22*q2*q6*q9^2*s45^3 - 6*q5*q6*q9^2*s45^3 - 
    8*q2*q9^3*s45^3 + 8*q6*q9^3*s45^3 - 4*q2*q5*q9^3*s34*s45^3 + 
    4*q5*q6*q9^3*s34*s45^3 + 10*q2*q5*q6*q9^2*s45^4 - 4*q2*q5*q9^3*s45^4 - 
    12*q2*q6*q9^3*s45^4 + 4*q5*q6*q9^3*s45^4 - 4*q2*q5*q6*q9^3*s45^5 + 
    2*q1*q10*s51 - 2*q1*q24*s51 - 2*q2*q24*s51 - 2*q24^2*s51 - 2*q24*q3*s51 - 
    2*q3*q4*s51 - 8*q4^2*s51 - 2*q10*q6*s51 - 2*q4*q6*s51 + 3*q10*q7*s51 - 
    q6*q7*s51 - 2*q1*q9*s51 + 2*q2*q9*s51 - 4*q4*q9*s51 + 2*q6*q9*s51 - 
    10*q9^2*s51 - 2*q3*q4^2*s12*s51 + 6*q1*q24^2*s23*s51 - 
    4*q24^2*q3*s23*s51 + 6*q1*q24*q4*s23*s51 - 8*q24^2*q4*s23*s51 - 
    6*q24*q3*q4*s23*s51 - 8*q24*q4^2*s23*s51 - 2*q3*q4^2*s23*s51 + 
    8*q4^3*s23*s51 + 2*q3*q4*q6*s23*s51 + 4*q4^2*q6*s23*s51 - 
    6*q1*q10*q9*s23*s51 - 6*q1*q4*q9*s23*s51 + 8*q4^2*q9*s23*s51 - 
    2*q10*q9^2*s23*s51 + 12*q4*q9^2*s23*s51 + 12*q3*q4^3*s12*s23*s51 - 
    4*q1*q24^2*q4*s23^2*s51 - 4*q24^2*q3*q4*s23^2*s51 - 
    4*q1*q24*q4^2*s23^2*s51 + 4*q24*q3*q4^2*s23^2*s51 - 
    4*q3*q4^2*q6*s23^2*s51 - 4*q4^3*q6*s23^2*s51 + 4*q1*q4^2*q9*s23^2*s51 + 
    8*q1*q10*q9^2*s23^2*s51 + 8*q1*q4*q9^2*s23^2*s51 + 
    4*q3*q4^3*q6*s23^3*s51 - 4*q2*q24^2*s34*s51 + 6*q2*q24*q4*s34*s51 + 
    8*q24^2*q4*s34*s51 - 16*q24*q4^2*s34*s51 - 2*q4^2*q6*s34*s51 + 
    6*q24^2*q7*s34*s51 + 6*q10*q4*q7*s34*s51 - 6*q24*q4*q7*s34*s51 + 
    2*q4*q6*q7*s34*s51 - 6*q2*q4*q9*s34*s51 + 4*q4^2*q9*s34*s51 + 
    2*q10*q9^2*s34*s51 - 6*q2*q9^2*s34*s51 + 2*q6*q9^2*s34*s51 - 
    24*q9^3*s34*s51 + 4*q4^3*q6*s23*s34*s51 + 4*q2*q24^2*q4*s34^2*s51 - 
    2*q10*q4^2*q6*s34^2*s51 + 4*q24^2*q4*q7*s34^2*s51 + 
    8*q10*q4^2*q7*s34^2*s51 - 8*q24*q4^2*q7*s34^2*s51 - 
    4*q2*q4*q9^2*s34^2*s51 - 2*q10*q6*q9^2*s34^2*s51 - 12*q2*q9^3*s34^2*s51 + 
    4*q6*q9^3*s34^2*s51 - 2*q1*q24^2*s45*s51 + q1*q10*q6*s45*s51 + 
    2*q24^2*q7*s45*s51 - q10*q6*q7*s45*s51 - 2*q1*q6*q9*s45*s51 - 
    4*q2*q6*q9*s45*s51 + 4*q2*q9^2*s45*s51 - 2*q6*q9^2*s45*s51 + 
    12*q2*q9^3*s34*s45*s51 - 4*q6*q9^3*s34*s45*s51 + 
    14*q2*q6*q9^2*s45^2*s51 - 4*q2*q9^3*s45^2*s51 + 4*q6*q9^3*s45^2*s51 - 
    12*q2*q6*q9^3*s45^3*s51 + q2*q24^2*s51^2 + q24^2*q3*s51^2 - 
    4*q2*q24*q4*s51^2 + 4*q24*q3*q4*s51^2 + 18*q24*q4^2*s51^2 + 
    4*q3*q4^2*s51^2 - 8*q4^3*s51^2 - 4*q1*q10*q6*s51^2 - 4*q10*q4*q6*s51^2 + 
    4*q10*q4*q7*s51^2 - 5*q10*q6*q7*s51^2 - 4*q4*q6*q7*s51^2 - 
    4*q1*q10*q9*s51^2 + 4*q2*q4*q9*s51^2 - 10*q4^2*q9*s51^2 + 
    4*q1*q6*q9*s51^2 + 4*q10*q6*q9*s51^2 + 4*q1*q9^2*s51^2 + 
    2*q10*q9^2*s51^2 + 6*q2*q9^2*s51^2 - 8*q4*q9^2*s51^2 - 2*q6*q9^2*s51^2 + 
    8*q9^3*s51^2 - 4*q3*q4^3*s12*s51^2 - 2*q1*q24^2*q4*s23*s51^2 + 
    6*q24^2*q3*q4*s23*s51^2 + 12*q24^2*q4^2*s23*s51^2 - 
    2*q24*q3*q4^2*s23*s51^2 - 12*q24*q4^3*s23*s51^2 - 8*q3*q4^3*s23*s51^2 - 
    2*q1*q10*q9^2*s23*s51^2 + 2*q1*q4*q9^2*s23*s51^2 - 
    6*q4^2*q9^2*s23*s51^2 + 4*q10*q9^3*s23*s51^2 - 12*q4*q9^3*s23*s51^2 + 
    2*q1*q24^2*q4^2*s23^2*s51^2 + 2*q24^2*q3*q4^2*s23^2*s51^2 - 
    4*q24*q3*q4^3*s23^2*s51^2 - 2*q1*q4^2*q9^2*s23^2*s51^2 - 
    4*q1*q10*q9^3*s23^2*s51^2 - 4*q1*q4*q9^3*s23^2*s51^2 - 
    6*q2*q24^2*q4*s34*s51^2 + 4*q2*q24*q4^2*s34*s51^2 + 
    12*q24^2*q4^2*s34*s51^2 - 12*q24*q4^3*s34*s51^2 + 
    2*q10*q4^2*q6*s34*s51^2 + 2*q24^2*q4*q7*s34*s51^2 - 
    2*q10*q4^2*q7*s34*s51^2 - 2*q24*q4^2*q7*s34*s51^2 + 
    4*q4^2*q6*q7*s34*s51^2 - 4*q2*q4^2*q9*s34*s51^2 + 
    2*q2*q4*q9^2*s34*s51^2 - 6*q4^2*q9^2*s34*s51^2 - 
    2*q10*q6*q9^2*s34*s51^2 - 4*q10*q9^3*s34*s51^2 + 20*q2*q9^3*s34*s51^2 - 
    12*q4*q9^3*s34*s51^2 + 4*q6*q9^3*s34*s51^2 + 2*q2*q24^2*q4^2*s34^2*
     s51^2 - 4*q10*q4^3*q6*s34^2*s51^2 + 2*q24^2*q4^2*q7*s34^2*s51^2 + 
    4*q10*q4^3*q7*s34^2*s51^2 - 4*q24*q4^3*q7*s34^2*s51^2 - 
    2*q2*q4^2*q9^2*s34^2*s51^2 - 4*q2*q4*q9^3*s34^2*s51^2 + 
    4*q10*q6*q9^3*s34^2*s51^2 + 4*q1*q6*q9^2*s45*s51^2 + 
    2*q2*q6*q9^2*s45*s51^2 - 4*q2*q9^3*s45*s51^2 - 4*q6*q9^3*s45*s51^2 - 
    4*q2*q6*q9^3*s45^2*s51^2 + 2*q2*q24^2*q4*s51^3 - 2*q24^2*q3*q4*s51^3 - 
    4*q2*q24*q4^2*s51^3 - 12*q24^2*q4^2*s51^3 - 2*q24*q3*q4^2*s51^3 + 
    12*q24*q4^3*s51^3 + 4*q3*q4^3*s51^3 - 6*q10*q4^2*q6*s51^3 + 
    6*q10*q4^2*q7*s51^3 - 10*q10*q4*q6*q7*s51^3 - 6*q4^2*q6*q7*s51^3 + 
    4*q2*q4^2*q9*s51^3 + 10*q1*q10*q6*q9*s51^3 + 6*q1*q10*q9^2*s51^3 + 
    2*q2*q4*q9^2*s51^3 + 6*q4^2*q9^2*s51^3 - 6*q1*q6*q9^2*s51^3 - 
    6*q10*q6*q9^2*s51^3 - 4*q1*q9^3*s51^3 - 4*q10*q9^3*s51^3 - 
    8*q2*q9^3*s51^3 + 12*q4*q9^3*s51^3 + 4*q6*q9^3*s51^3 - 
    4*q24^2*q3*q4^2*s23*s51^3 + 8*q24*q3*q4^3*s23*s51^3 + 
    4*q1*q10*q9^3*s23*s51^3 - 4*q2*q24^2*q4^2*s34*s51^3 + 
    4*q10*q4^3*q6*s34*s51^3 - 4*q10*q4^3*q7*s34*s51^3 + 
    4*q4^3*q6*q7*s34*s51^3 + 4*q2*q4^2*q9^2*s34*s51^3 + 
    8*q2*q4*q9^3*s34*s51^3 + 4*q10*q6*q9^3*s34*s51^3 - 
    4*q1*q6*q9^3*s45*s51^3 + 2*q2*q24^2*q4^2*s51^4 + 2*q24^2*q3*q4^2*s51^4 - 
    4*q24*q3*q4^3*s51^4 - 4*q10*q4^3*q6*s51^4 + 4*q10*q4^3*q7*s51^4 - 
    10*q10*q4^2*q6*q7*s51^4 - 4*q4^3*q6*q7*s51^4 - 2*q2*q4^2*q9^2*s51^4 - 
    10*q1*q10*q6*q9^2*s51^4 - 4*q1*q10*q9^3*s51^4 - 4*q2*q4*q9^3*s51^4 + 
    4*q1*q6*q9^3*s51^4 + 4*q10*q6*q9^3*s51^4 - 4*q10*q4^3*q6*q7*s51^5 + 
    4*q1*q10*q6*q9^3*s51^5]*((20*F[1, 1, 6])/9 - (F[1, 1, 1]*F[1, 1, 6])/3 - 
   (F[1, 1, 2]*F[1, 1, 6])/3 - (4*F[1, 1, 6]^2)/3 - (20*F[1, 1, 7])/9 + 
   (F[1, 1, 1]*F[1, 1, 7])/3 + (F[1, 1, 2]*F[1, 1, 7])/3 + 
   (4*F[1, 1, 6]*F[1, 1, 7])/3 + (F[1, 1, 6]*tci[1, 2])/3 - 
   (F[1, 1, 7]*tci[1, 2])/3) + 
 r[2*q2 - 2*q21 + 2*q3 + 2*q4 + q5 - q6 - q7 + 2*q8 - q2*q21*s12 - 
    6*q21^2*s12 - 2*q3*q4*s12 - 5*q21*q5*s12 + q3*q5*s12 - 2*q4*q5*s12 + 
    2*q7*q8*s12 - 4*q8^2*s12 - 2*q21^2*q4*s12^2 - 2*q21*q4^2*s12^2 - 
    4*q4^3*s12^2 - 3*q21^2*q5*s12^2 + q21*q3*q5*s12^2 + 2*q4^2*q5*s12^2 - 
    q21^2*q7*s12^2 + 2*q4^2*q8*s12^2 + 4*q4*q8^2*s12^2 + 4*q8^3*s12^2 + 
    4*q3*q4*s23 - 2*q4^2*s23 + q3*q5*s23 - 6*q4*q5*s23 + 2*q3*q6*s23 - 
    4*q4*q6*s23 - 7*q5*q6*s23 - 2*q3*q4^2*s12*s23 - 4*q4^3*s12*s23 + 
    2*q3*q4*q5*s12*s23 - 6*q4^2*q5*s12*s23 + 8*q3*q4^3*s12^2*s23 + 
    4*q4^3*q5*s12^2*s23 - 6*q3*q4^2*s23^2 + 4*q4^3*s23^2 - 4*q3*q4*q5*s23^2 + 
    10*q4^2*q5*s23^2 - 10*q3*q4*q6*s23^2 + 6*q4^2*q6*s23^2 - 
    5*q3*q5*q6*s23^2 + 16*q4*q5*q6*s23^2 - 8*q3*q4^3*s12*s23^2 - 
    2*q3*q4^2*q5*s12*s23^2 + 8*q4^3*q5*s12*s23^2 - 4*q3*q4^3*q5*s12^2*s23^2 + 
    8*q3*q4^3*s23^3 + 6*q3*q4^2*q5*s23^3 - 8*q4^3*q5*s23^3 + 
    14*q3*q4^2*q6*s23^3 - 4*q4^3*q6*s23^3 + 10*q3*q4*q5*q6*s23^3 - 
    18*q4^2*q5*q6*s23^3 + 4*q3*q4^3*q5*s12*s23^3 - 4*q3*q4^3*q5*s23^4 - 
    8*q3*q4^3*q6*s23^4 - 10*q3*q4^2*q5*q6*s23^4 + 8*q4^3*q5*q6*s23^4 + 
    4*q3*q4^3*q5*q6*s23^5 + 2*q1*q21*s34 + 2*q21^2*s34 + 8*q4^2*s34 + 
    2*q21*q5*s34 - q2*q6*s34 + 2*q4*q6*s34 - 2*q5*q6*s34 - 2*q10*q7*s34 - 
    2*q1*q8*s34 + 4*q4*q8*s34 + 10*q8^2*s34 + 6*q21^2*q4*s12*s34 + 
    8*q21*q4^2*s12*s34 - 4*q4^3*s12*s34 + 4*q21^2*q5*s12*s34 + 
    6*q21*q4*q5*s12*s34 + 2*q4^2*q5*s12*s34 - 8*q4^2*q8*s12*s34 - 
    10*q4*q8^2*s12*s34 + 2*q21^2*q4^2*s12^2*s34 + 4*q21^2*q4*q5*s12^2*s34 - 
    4*q21*q4^2*q5*s12^2*s34 - 4*q4^3*q5*s12^2*s34 - 2*q4^2*q8^2*s12^2*s34 - 
    4*q4*q8^3*s12^2*s34 - 4*q4^3*s23*s34 + 6*q4^2*q5*s23*s34 - 
    4*q4^2*q6*s23*s34 + 6*q4*q5*q6*s23*s34 - 8*q4^3*q5*s12*s23*s34 - 
    4*q4^3*q5*s23^2*s34 + 4*q4^3*q6*s23^2*s34 - 8*q4^2*q5*q6*s23^2*s34 + 
    4*q4^3*q5*q6*s23^3*s34 - q1*q21^2*s34^2 + 4*q1*q21*q4*s34^2 - 
    18*q21*q4^2*s34^2 + 8*q4^3*s34^2 - q21^2*q5*s34^2 - 4*q21*q4*q5*s34^2 - 
    4*q4^2*q5*s34^2 - 4*q1*q4*q8*s34^2 + 10*q4^2*q8*s34^2 - 6*q1*q8^2*s34^2 + 
    8*q4*q8^2*s34^2 - 12*q8^3*s34^2 - 12*q21^2*q4^2*s12*s34^2 + 
    12*q21*q4^3*s12*s34^2 - 6*q21^2*q4*q5*s12*s34^2 + 
    2*q21*q4^2*q5*s12*s34^2 + 8*q4^3*q5*s12*s34^2 + 6*q4^2*q8^2*s12*s34^2 + 
    12*q4*q8^3*s12*s34^2 - 2*q21^2*q4^2*q5*s12^2*s34^2 + 
    4*q21*q4^3*q5*s12^2*s34^2 + 4*q4^3*q5*s23*s34^2 - 2*q1*q21^2*q4*s34^3 + 
    4*q1*q21*q4^2*s34^3 + 12*q21^2*q4^2*s34^3 - 12*q21*q4^3*s34^3 + 
    2*q21^2*q4*q5*s34^3 + 2*q21*q4^2*q5*s34^3 - 4*q4^3*q5*s34^3 - 
    4*q1*q4^2*q8*s34^3 - 2*q1*q4*q8^2*s34^3 - 6*q4^2*q8^2*s34^3 + 
    8*q1*q8^3*s34^3 - 12*q4*q8^3*s34^3 + 4*q21^2*q4^2*q5*s12*s34^3 - 
    8*q21*q4^3*q5*s12*s34^3 - 2*q1*q21^2*q4^2*s34^4 - 2*q21^2*q4^2*q5*s34^4 + 
    4*q21*q4^3*q5*s34^4 + 2*q1*q4^2*q8^2*s34^4 + 4*q1*q4*q8^3*s34^4 + 
    q2*q21*s45 - 2*q21^2*s45 + 2*q2*q6*s45 + 2*q3*q6*s45 + q5*q6*s45 + 
    q21*q7*s45 + 2*q7*q8*s45 - q2*q21^2*s12*s45 + q21^2*q3*s12*s45 - 
    q21^2*q5*s12*s45 + q21*q3*q5*s12*s45 + q21^2*q7*s12*s45 - 
    4*q7*q8^2*s12*s45 + q21^2*q3*q5*s12^2*s45 + 4*q7*q8^3*s12^2*s45 + 
    q3*q5*q6*s23*s45 - 2*q10*q21^2*s34*s45 - 2*q1*q8^2*s34*s45 + 
    4*q1*q8^3*s34^2*s45 - 2*q10*q21^2*s45^2 + q2*q21^2*s45^2 + 
    2*q10*q21*q7*s45^2 + q21^2*q7*s45^2 + q10*q21^2*q7*s45^3 - 4*q1*q21*s51 + 
    3*q10*q21*s51 + q2*q21*s51 - 10*q21^2*s51 - q21*q3*s51 + 4*q21*q4*s51 - 
    2*q3*q4*s51 - q10*q6*s51 - 4*q2*q6*s51 - q3*q6*s51 - 2*q4*q6*s51 - 
    2*q10*q7*s51 + 3*q2*q7*s51 + q21*q7*s51 - 2*q4*q7*s51 + q6*q7*s51 + 
    4*q1*q8*s51 + 6*q2*q8*s51 + 2*q3*q8*s51 - 8*q7*q8*s51 + 2*q8^2*s51 - 
    2*q2*q21*q4*s12*s51 - 2*q21^2*q4*s12*s51 + 4*q3*q4^2*s12*s51 - 
    4*q4^3*s12*s51 - q2*q21*q7*s12*s51 - 2*q21^2*q7*s12*s51 + 
    2*q2*q4*q8*s12*s51 - 2*q2*q7*q8*s12*s51 + 2*q4*q8^2*s12*s51 + 
    10*q7*q8^2*s12*s51 - 4*q8^3*s12*s51 + 2*q21^2*q4^2*s12^2*s51 - 
    4*q3*q4^3*s12^2*s51 + q2*q21^2*q7*s12^2*s51 - 2*q4^2*q8^2*s12^2*s51 - 
    4*q4*q8^3*s12^2*s51 - 4*q7*q8^3*s12^2*s51 + 4*q4^3*s23*s51 + 
    2*q3*q4*q6*s23*s51 + 4*q4^2*q6*s23*s51 + 4*q3*q4^3*s12*s23*s51 - 
    4*q3*q4^3*s23^2*s51 - 4*q3*q4^2*q6*s23^2*s51 - 4*q4^3*q6*s23^2*s51 + 
    4*q3*q4^3*q6*s23^3*s51 + 4*q1*q21^2*s34*s51 - 6*q10*q21^2*s34*s51 - 
    6*q1*q21*q4*s34*s51 + 6*q10*q21*q4*s34*s51 - 8*q21^2*q4*s34*s51 + 
    16*q21*q4^2*s34*s51 - 4*q4^3*s34*s51 - 2*q4^2*q6*s34*s51 - 
    8*q10*q4*q7*s34*s51 - q2*q6*q7*s34*s51 + 2*q4*q6*q7*s34*s51 + 
    6*q1*q4*q8*s34*s51 - 4*q4^2*q8*s34*s51 + 6*q1*q8^2*s34*s51 + 
    20*q8^3*s34*s51 + 4*q4^3*q6*s23*s34*s51 + 6*q1*q21^2*q4*s34^2*s51 - 
    2*q10*q21^2*q4*s34^2*s51 - 4*q1*q21*q4^2*s34^2*s51 + 
    2*q10*q21*q4^2*s34^2*s51 - 12*q21^2*q4^2*s34^2*s51 + 
    12*q21*q4^3*s34^2*s51 - 2*q10*q4^2*q6*s34^2*s51 + 
    4*q1*q4^2*q8*s34^2*s51 - 2*q1*q4*q8^2*s34^2*s51 + 6*q4^2*q8^2*s34^2*s51 - 
    20*q1*q8^3*s34^2*s51 + 12*q4*q8^3*s34^2*s51 + 4*q1*q21^2*q4^2*s34^3*s51 - 
    4*q1*q4^2*q8^2*s34^3*s51 - 8*q1*q4*q8^3*s34^3*s51 + q1*q21^2*s45*s51 - 
    5*q10*q21^2*s45*s51 + q2*q21^2*s45*s51 - q1*q21*q3*s45*s51 - 
    q21^2*q3*s45*s51 + q1*q3*q6*s45*s51 + 3*q10*q21*q7*s45*s51 + 
    2*q21^2*q7*s45*s51 - q10*q6*q7*s45*s51 - 2*q1*q6*q8*s45*s51 + 
    6*q2*q6*q8*s45*s51 + 6*q3*q6*q8*s45*s51 - 2*q6*q7*q8*s45*s51 + 
    4*q1*q8^2*s45*s51 + 4*q7*q8^2*s45*s51 - 4*q7*q8^3*s12*s45*s51 - 
    12*q1*q8^3*s34*s45*s51 + 2*q10*q21^2*q7*s45^2*s51 - 3*q1*q21^2*s51^2 - 
    3*q10*q21^2*s51^2 + q2*q21^2*s51^2 + 4*q10*q21*q4*s51^2 + 
    4*q1*q3*q6*s51^2 - 4*q10*q4*q6*s51^2 + q10*q21*q7*s51^2 - 
    q2*q21*q7*s51^2 - q21^2*q7*s51^2 - 5*q10*q6*q7*s51^2 - 4*q2*q6*q7*s51^2 - 
    4*q4*q6*q7*s51^2 - 4*q1*q3*q8*s51^2 - 4*q1*q6*q8*s51^2 - 
    10*q2*q6*q8*s51^2 + 2*q3*q6*q8*s51^2 + 10*q2*q7*q8*s51^2 + 
    8*q6*q7*q8*s51^2 + 2*q1*q8^2*s51^2 + 8*q2*q8^2*s51^2 - 10*q7*q8^2*s51^2 + 
    2*q2*q21^2*q4*s12*s51^2 + 2*q2*q21^2*q7*s12*s51^2 - 
    2*q2*q4*q8^2*s12*s51^2 - 10*q2*q7*q8^2*s12*s51^2 + 4*q7*q8^3*s12*s51^2 - 
    2*q2*q21^2*q4^2*s12^2*s51^2 + 2*q2*q4^2*q8^2*s12^2*s51^2 + 
    4*q2*q4*q8^3*s12^2*s51^2 + 4*q2*q7*q8^3*s12^2*s51^2 - 
    4*q1*q21^2*q4*s34*s51^2 - 4*q10*q21^2*q4*s34*s51^2 + 
    8*q10*q21*q4^2*s34*s51^2 + 2*q10*q4^2*q6*s34*s51^2 - 
    10*q10*q4^2*q7*s34*s51^2 + 4*q4^2*q6*q7*s34*s51^2 + 
    4*q1*q4*q8^2*s34*s51^2 + 12*q1*q8^3*s34*s51^2 - 
    2*q1*q21^2*q4^2*s34^2*s51^2 - 2*q10*q21^2*q4^2*s34^2*s51^2 + 
    4*q10*q21*q4^3*s34^2*s51^2 - 4*q10*q4^3*q6*s34^2*s51^2 + 
    2*q1*q4^2*q8^2*s34^2*s51^2 + 4*q1*q4*q8^3*s34^2*s51^2 - 
    q1*q21^2*q3*s45*s51^2 + q10*q21^2*q7*s45*s51^2 - 2*q1*q3*q8^2*s45*s51^2 - 
    4*q1*q6*q8^2*s45*s51^2 + 8*q2*q6*q8^2*s45*s51^2 + 
    8*q3*q6*q8^2*s45*s51^2 - 4*q6*q7*q8^2*s45*s51^2 + 12*q1*q8^3*s45*s51^2 + 
    4*q7*q8^3*s45*s51^2 - 6*q10*q4^2*q6*s51^3 + q2*q21^2*q7*s51^3 + 
    6*q10*q4^2*q7*s51^3 - 10*q10*q4*q6*q7*s51^3 - 6*q4^2*q6*q7*s51^3 + 
    10*q1*q3*q6*q8*s51^3 - 10*q2*q6*q7*q8*s51^3 - 6*q1*q3*q8^2*s51^3 - 
    6*q1*q6*q8^2*s51^3 - 10*q2*q6*q8^2*s51^3 + 6*q3*q6*q8^2*s51^3 + 
    10*q2*q7*q8^2*s51^3 + 10*q6*q7*q8^2*s51^3 + 4*q2*q8^3*s51^3 - 
    4*q7*q8^3*s51^3 - 4*q2*q7*q8^3*s12*s51^3 + 4*q10*q4^3*q6*s34*s51^3 - 
    4*q10*q4^3*q7*s34*s51^3 + 4*q4^3*q6*q7*s34*s51^3 - 
    4*q1*q3*q8^3*s45*s51^3 - 4*q1*q6*q8^3*s45*s51^3 + 
    4*q2*q6*q8^3*s45*s51^3 + 4*q3*q6*q8^3*s45*s51^3 - 
    4*q6*q7*q8^3*s45*s51^3 - 4*q10*q4^3*q6*s51^4 + 4*q10*q4^3*q7*s51^4 - 
    10*q10*q4^2*q6*q7*s51^4 - 4*q4^3*q6*q7*s51^4 + 10*q1*q3*q6*q8^2*s51^4 - 
    10*q2*q6*q7*q8^2*s51^4 - 4*q1*q3*q8^3*s51^4 - 4*q1*q6*q8^3*s51^4 - 
    4*q2*q6*q8^3*s51^4 + 4*q3*q6*q8^3*s51^4 + 4*q2*q7*q8^3*s51^4 + 
    4*q6*q7*q8^3*s51^4 - 4*q10*q4^3*q6*q7*s51^5 + 4*q1*q3*q6*q8^3*s51^5 - 
    4*q2*q6*q7*q8^3*s51^5]*((-20*F[1, 1, 6])/9 + (F[1, 1, 1]*F[1, 1, 6])/3 + 
   (F[1, 1, 2]*F[1, 1, 6])/3 + (4*F[1, 1, 6]^2)/3 + (20*F[1, 1, 10])/9 - 
   (F[1, 1, 1]*F[1, 1, 10])/3 - (F[1, 1, 2]*F[1, 1, 10])/3 - 
   (4*F[1, 1, 6]*F[1, 1, 10])/3 - (F[1, 1, 6]*tci[1, 2])/3 + 
   (F[1, 1, 10]*tci[1, 2])/3) + 
 r[-q10 - q4 - q5 - q6 - q7 + q4^2*s12 - q4*q5*s12 - q4*q7*s12 + 
    q3*q4^2*s12^2 - q10*q4*s23 - 3*q3*q4*s23 + 13*q4^2*s23 - q3*q5*s23 + 
    6*q4*q5*s23 - 3*q3*q6*s23 + 12*q4*q6*s23 + 7*q5*q6*s23 - 
    3*q3*q4^2*s12*s23 + 6*q4^3*s12*s23 - q3*q4*q5*s12*s23 + 
    5*q4^2*q5*s12*s23 - 4*q3*q4^3*s12^2*s23 - q3*q4^2*q5*s12^2*s23 + 
    12*q3*q4^2*s23^2 - 20*q4^3*s23^2 + 4*q3*q4*q5*s23^2 - 15*q4^2*q5*s23^2 + 
    14*q3*q4*q6*s23^2 - 32*q4^2*q6*s23^2 + 5*q3*q5*q6*s23^2 - 
    22*q4*q5*q6*s23^2 + 4*q3*q4^3*s12*s23^2 - 20*q4^4*s12*s23^2 + 
    3*q3*q4^2*q5*s12*s23^2 - 12*q4^3*q5*s12*s23^2 + 12*q3*q4^4*s12^2*s23^2 + 
    2*q3*q4^3*q5*s12^2*s23^2 - 16*q3*q4^3*s23^3 + 20*q4^4*s23^3 - 
    8*q3*q4^2*q5*s23^3 + 20*q4^3*q5*s23^3 - 28*q3*q4^2*q6*s23^3 + 
    40*q4^3*q6*s23^3 - 12*q3*q4*q5*q6*s23^3 + 36*q4^2*q5*q6*s23^3 - 
    12*q3*q4^4*s12*s23^3 - 4*q3*q4^3*q5*s12*s23^3 + 12*q4^4*q5*s12*s23^3 - 
    4*q3*q4^4*q5*s12^2*s23^3 + 12*q3*q4^4*s23^4 + 8*q3*q4^3*q5*s23^4 - 
    12*q4^4*q5*s23^4 + 28*q3*q4^3*q6*s23^4 - 20*q4^4*q6*s23^4 + 
    16*q3*q4^2*q5*q6*s23^4 - 32*q4^3*q5*q6*s23^4 + 4*q3*q4^4*q5*s12*s23^4 - 
    4*q3*q4^4*q5*s23^5 - 12*q3*q4^4*q6*s23^5 - 12*q3*q4^3*q5*q6*s23^5 + 
    12*q4^4*q5*q6*s23^5 + 4*q3*q4^4*q5*q6*s23^6 - 2*q10*q4*s34 + 
    2*q4*q5*s34 + 2*q4*q6*s34 + 2*q5*q6*s34 - 4*q10*q7*s34 - q4*q7*s34 + 
    2*q4^3*s23*s34 - 10*q4^2*q5*s23*s34 - 6*q4^2*q6*s23*s34 - 
    12*q4*q5*q6*s23*s34 + 4*q4^4*s23^2*s34 + 18*q4^3*q5*s23^2*s34 + 
    8*q4^3*q6*s23^2*s34 + 26*q4^2*q5*q6*s23^2*s34 - 12*q4^4*q5*s23^3*s34 - 
    4*q4^4*q6*s23^3*s34 - 28*q4^3*q5*q6*s23^3*s34 + 12*q4^4*q5*q6*s23^4*s34 + 
    2*q4^2*q6*s34^2 - 2*q4*q5*q6*s34^2 - 3*q10*q4*q7*s34^2 - 
    4*q4^3*q6*s23*s34^2 + 6*q4^2*q5*q6*s23*s34^2 + 4*q4^4*q6*s23^2*s34^2 - 
    8*q4^3*q5*q6*s23^2*s34^2 + 4*q4^4*q5*q6*s23^3*s34^2 - q5*q6*s45 - 
    2*q10*q7*s45 - q3*q5*q6*s23*s45 - q10*q4*s51 - 2*q4^2*s51 + q10*q6*s51 - 
    5*q10*q7*s51 - 2*q4*q7*s51 + q6*q7*s51 + 6*q4^3*s12*s51 + 
    2*q3*q4^3*s12^2*s51 - 6*q3*q4^2*s23*s51 - 4*q3*q4*q6*s23*s51 + 
    2*q4^2*q6*s23*s51 + 4*q3*q4^3*s12*s23*s51 + 4*q4^4*s12*s23*s51 - 
    12*q3*q4^4*s12^2*s23*s51 + 8*q3*q4^3*s23^2*s51 - 4*q4^4*s23^2*s51 + 
    14*q3*q4^2*q6*s23^2*s51 - 4*q4^3*q6*s23^2*s51 + 
    12*q3*q4^4*s12*s23^2*s51 - 12*q3*q4^4*s23^3*s51 - 
    20*q3*q4^3*q6*s23^3*s51 + 4*q4^4*q6*s23^3*s51 + 12*q3*q4^4*q6*s23^4*s51 - 
    3*q10*q4^2*s34*s51 + 6*q4^3*s34*s51 - 9*q10*q4*q7*s34*s51 - 
    3*q4^2*q7*s34*s51 + 4*q4^4*s23*s34*s51 + 4*q4^3*q6*s23*s34*s51 - 
    4*q4^4*q6*s23^2*s34*s51 + 2*q10*q4^2*q6*s34^2*s51 - 
    9*q10*q4^2*q7*s34^2*s51 + 2*q4^2*q6*q7*s34^2*s51 + 
    4*q4^4*q6*s23*s34^2*s51 + q10*q6*q7*s45*s51 + 2*q3*q4^2*s51^2 + 
    4*q10*q4*q6*s51^2 + 2*q4^2*q6*s51^2 - 7*q10*q4*q7*s51^2 + 
    5*q10*q6*q7*s51^2 + 4*q4*q6*q7*s51^2 - 4*q3*q4^3*s12*s51^2 + 
    4*q4^4*s12*s51^2 + 4*q3*q4^4*s12^2*s51^2 - 4*q4^4*s23*s51^2 - 
    2*q3*q4^2*q6*s23*s51^2 - 4*q4^3*q6*s23*s51^2 - 4*q3*q4^4*s12*s23*s51^2 + 
    4*q3*q4^4*s23^2*s51^2 + 4*q3*q4^3*q6*s23^2*s51^2 + 
    4*q4^4*q6*s23^2*s51^2 - 4*q3*q4^4*q6*s23^3*s51^2 + 4*q4^4*s34*s51^2 - 
    2*q10*q4^2*q6*s34*s51^2 + 4*q4^3*q6*s34*s51^2 - 5*q10*q4^2*q7*s34*s51^2 - 
    2*q4^2*q6*q7*s34*s51^2 - 4*q4^4*q6*s23*s34*s51^2 + 
    4*q10*q4^3*q6*s34^2*s51^2 + 4*q4^4*q6*s34^2*s51^2 - 
    10*q10*q4^3*q7*s34^2*s51^2 + 4*q4^3*q6*q7*s34^2*s51^2 + 
    8*q10*q4^2*q6*s51^3 - 8*q10*q4^2*q7*s51^3 + 12*q10*q4*q6*q7*s51^3 + 
    8*q4^2*q6*q7*s51^3 - 4*q10*q4^3*q6*s34*s51^3 + 4*q10*q4^3*q7*s34*s51^3 - 
    4*q4^3*q6*q7*s34*s51^3 + 4*q10*q4^4*q6*s34^2*s51^3 - 
    4*q10*q4^4*q7*s34^2*s51^3 + 4*q4^4*q6*q7*s34^2*s51^3 + 
    8*q10*q4^3*q6*s51^4 - 8*q10*q4^3*q7*s51^4 + 16*q10*q4^2*q6*q7*s51^4 + 
    8*q4^3*q6*q7*s51^4 - 4*q10*q4^4*q6*s34*s51^4 + 4*q10*q4^4*q7*s34*s51^4 - 
    4*q4^4*q6*q7*s34*s51^4 + 4*q10*q4^4*q6*s51^5 - 4*q10*q4^4*q7*s51^5 + 
    12*q10*q4^3*q6*q7*s51^5 + 4*q4^4*q6*q7*s51^5 + 4*q10*q4^4*q6*q7*s51^6]*
  ((-20*F[1, 1, 6]^2)/9 + (F[1, 1, 1]*F[1, 1, 6]^2)/3 + 
   (F[1, 1, 2]*F[1, 1, 6]^2)/3 + (4*F[1, 1, 6]^3)/3 + 
   (20*F[1, 1, 6]*F[1, 1, 7])/9 - (F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 7])/3 - 
   (F[1, 1, 2]*F[1, 1, 6]*F[1, 1, 7])/3 - (4*F[1, 1, 6]^2*F[1, 1, 7])/3 + 
   (20*F[1, 1, 6]*F[1, 1, 10])/9 - (F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 10])/3 - 
   (F[1, 1, 2]*F[1, 1, 6]*F[1, 1, 10])/3 - (4*F[1, 1, 6]^2*F[1, 1, 10])/3 - 
   (20*F[1, 1, 7]*F[1, 1, 10])/9 + (F[1, 1, 1]*F[1, 1, 7]*F[1, 1, 10])/3 + 
   (F[1, 1, 2]*F[1, 1, 7]*F[1, 1, 10])/3 + 
   (4*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 10])/3 - (20*F[2, 1, 8])/9 + 
   (F[1, 1, 1]*F[2, 1, 8])/3 + (F[1, 1, 2]*F[2, 1, 8])/3 + 
   (4*F[1, 1, 6]*F[2, 1, 8])/3 - (20*F[2, 1, 14])/9 + 
   (F[1, 1, 1]*F[2, 1, 14])/3 + (F[1, 1, 2]*F[2, 1, 14])/3 + 
   (4*F[1, 1, 6]*F[2, 1, 14])/3 - (10*tci[1, 1]^2)/27 + 
   (F[1, 1, 1]*tci[1, 1]^2)/18 + (F[1, 1, 2]*tci[1, 1]^2)/18 + 
   (2*F[1, 1, 6]*tci[1, 1]^2)/9 - (F[1, 1, 6]^2*tci[1, 2])/3 + 
   (F[1, 1, 6]*F[1, 1, 7]*tci[1, 2])/3 + (F[1, 1, 6]*F[1, 1, 10]*tci[1, 2])/
    3 - (F[1, 1, 7]*F[1, 1, 10]*tci[1, 2])/3 - (F[2, 1, 8]*tci[1, 2])/3 - 
   (F[2, 1, 14]*tci[1, 2])/3 - (tci[1, 1]^2*tci[1, 2])/18) + 
 r[q1 - q10 + 2*q6 - 2*q9 - 4*q1*q10*s23 - q5*q6*s23 + 2*q1*q9*s23 + 
    2*q10*q9*s23 + q5*q9*s23 + 4*q9^2*s23 + 3*q1*q10*q9*s23^2 + q5*q6*s34 + 
    q10*q9*s34 - q5*q9*s34 + 2*q6*q9*s34 + q9^2*s34 + 2*q5*q6*q9*s34^2 + 
    q2*q9^2*s34^2 + 2*q6*q9^2*s34^2 + 2*q1*q10*s45 + 2*q2*q6*s45 - 
    q5*q6*s45 - q1*q9*s45 - 2*q2*q9*s45 + q5*q9*s45 - q9^2*s45 + 
    q2*q5*q6*s34*s45 - q2*q5*q9*s34*s45 - 4*q5*q6*q9*s34*s45 + 
    q2*q9^2*s34*s45 + 3*q5*q9^2*s34*s45 - 6*q6*q9^2*s34*s45 + 
    2*q9^3*s34*s45 + q2*q5*q9^2*s34^2*s45 - 6*q5*q6*q9^2*s34^2*s45 - 
    4*q2*q9^3*s34^2*s45 - 4*q6*q9^3*s34^2*s45 + 4*q2*q5*q6*s45^2 - 
    4*q2*q5*q9*s45^2 - 14*q2*q6*q9*s45^2 + 6*q5*q6*q9*s45^2 + 
    9*q2*q9^2*s45^2 - 6*q6*q9^2*s45^2 + 3*q2*q5*q9^2*s34*s45^2 + 
    2*q5*q6*q9^2*s34*s45^2 + 8*q6*q9^3*s34*s45^2 - 2*q2*q5*q9^3*s34^2*s45^2 + 
    8*q5*q6*q9^3*s34^2*s45^2 + 12*q2*q9^4*s34^2*s45^2 + 
    4*q6*q9^4*s34^2*s45^2 - 12*q2*q5*q6*q9*s45^3 + 8*q2*q5*q9^2*s45^3 + 
    28*q2*q6*q9^2*s45^3 - 8*q5*q6*q9^2*s45^3 - 12*q2*q9^3*s45^3 + 
    12*q6*q9^3*s45^3 - 4*q2*q5*q9^3*s34*s45^3 + 4*q5*q6*q9^3*s34*s45^3 + 
    4*q2*q9^4*s34*s45^3 - 4*q6*q9^4*s34*s45^3 + 4*q2*q5*q9^4*s34^2*s45^3 - 
    4*q5*q6*q9^4*s34^2*s45^3 + 16*q2*q5*q6*q9^2*s45^4 - 8*q2*q5*q9^3*s45^4 - 
    28*q2*q6*q9^3*s45^4 + 8*q5*q6*q9^3*s45^4 + 8*q2*q9^4*s45^4 - 
    8*q6*q9^4*s45^4 + 4*q2*q5*q9^4*s34*s45^4 - 4*q5*q6*q9^4*s34*s45^4 - 
    12*q2*q5*q6*q9^3*s45^5 + 4*q2*q5*q9^4*s45^5 + 12*q2*q6*q9^4*s45^5 - 
    4*q5*q6*q9^4*s45^5 + 4*q2*q5*q6*q9^4*s45^6 - 3*q1*q10*s51 + q10*q6*s51 + 
    q1*q9*s51 + q10*q9*s51 - 7*q9^2*s51 + 9*q1*q10*q9*s23*s51 - 
    q1*q9^2*s23*s51 - q10*q9^2*s23*s51 - 14*q9^3*s23*s51 - 
    9*q1*q10*q9^2*s23^2*s51 - 2*q10*q9^2*s34*s51 - 2*q2*q9^2*s34*s51 + 
    2*q6*q9^2*s34*s51 - 10*q9^3*s34*s51 + 2*q10*q6*q9^2*s34^2*s51 - 
    2*q2*q9^3*s34^2*s51 - q1*q10*q6*s45*s51 - 4*q2*q6*q9*s45*s51 + 
    2*q1*q9^2*s45*s51 + 4*q2*q9^2*s45*s51 - 4*q6*q9^2*s45*s51 + 
    10*q9^3*s45*s51 + 12*q2*q9^3*s34*s45*s51 - 4*q6*q9^3*s34*s45*s51 + 
    24*q9^4*s34*s45*s51 + 12*q2*q9^4*s34^2*s45*s51 - 
    4*q6*q9^4*s34^2*s45*s51 + 2*q1*q6*q9^2*s45^2*s51 + 
    14*q2*q6*q9^2*s45^2*s51 - 6*q2*q9^3*s45^2*s51 + 4*q6*q9^3*s45^2*s51 - 
    12*q2*q9^4*s34*s45^2*s51 + 4*q6*q9^4*s34*s45^2*s51 - 
    20*q2*q6*q9^3*s45^3*s51 + 4*q2*q9^4*s45^3*s51 - 4*q6*q9^4*s45^3*s51 + 
    12*q2*q6*q9^4*s45^4*s51 + 4*q1*q10*q6*s51^2 + 7*q1*q10*q9*s51^2 - 
    4*q1*q6*q9*s51^2 - 4*q10*q6*q9*s51^2 - 2*q1*q9^2*s51^2 - 
    2*q10*q9^2*s51^2 + 3*q2*q9^2*s51^2 + 4*q6*q9^2*s51^2 + 14*q9^3*s51^2 - 
    5*q1*q10*q9^2*s23*s51^2 - 4*q1*q9^3*s23*s51^2 - 4*q10*q9^3*s23*s51^2 + 
    16*q9^4*s23*s51^2 + 10*q1*q10*q9^3*s23^2*s51^2 + 
    2*q10*q6*q9^2*s34*s51^2 + 4*q10*q9^3*s34*s51^2 + 8*q2*q9^3*s34*s51^2 + 
    8*q9^4*s34*s51^2 - 4*q10*q6*q9^3*s34^2*s51^2 + 4*q2*q9^4*s34^2*s51^2 + 
    4*q6*q9^4*s34^2*s51^2 - 2*q1*q6*q9^2*s45*s51^2 + 2*q2*q6*q9^2*s45*s51^2 - 
    4*q1*q9^3*s45*s51^2 - 8*q2*q9^3*s45*s51^2 - 8*q9^4*s45*s51^2 - 
    20*q2*q9^4*s34*s45*s51^2 - 4*q6*q9^4*s34*s45*s51^2 - 
    4*q1*q6*q9^3*s45^2*s51^2 - 4*q2*q6*q9^3*s45^2*s51^2 + 
    4*q2*q9^4*s45^2*s51^2 + 4*q6*q9^4*s45^2*s51^2 + 
    4*q2*q6*q9^4*s45^3*s51^2 - 12*q1*q10*q6*q9*s51^3 - 8*q1*q10*q9^2*s51^3 + 
    8*q1*q6*q9^2*s51^3 + 8*q10*q6*q9^2*s51^3 + 4*q1*q9^3*s51^3 + 
    4*q10*q9^3*s51^3 - 6*q2*q9^3*s51^3 - 4*q6*q9^3*s51^3 - 16*q9^4*s51^3 - 
    4*q1*q10*q9^3*s23*s51^3 + 4*q1*q9^4*s23*s51^3 + 4*q10*q9^4*s23*s51^3 - 
    4*q1*q10*q9^4*s23^2*s51^3 - 4*q10*q6*q9^3*s34*s51^3 - 
    4*q10*q9^4*s34*s51^3 - 8*q2*q9^4*s34*s51^3 + 4*q6*q9^4*s34*s51^3 + 
    4*q10*q6*q9^4*s34^2*s51^3 + 4*q1*q6*q9^3*s45*s51^3 + 
    4*q1*q9^4*s45*s51^3 + 8*q2*q9^4*s45*s51^3 - 4*q6*q9^4*s45*s51^3 + 
    4*q1*q6*q9^4*s45^2*s51^3 + 16*q1*q10*q6*q9^2*s51^4 + 
    8*q1*q10*q9^3*s51^4 - 8*q1*q6*q9^3*s51^4 - 8*q10*q6*q9^3*s51^4 - 
    4*q1*q9^4*s51^4 - 4*q10*q9^4*s51^4 + 4*q2*q9^4*s51^4 + 4*q6*q9^4*s51^4 + 
    4*q1*q10*q9^4*s23*s51^4 + 4*q10*q6*q9^4*s34*s51^4 - 
    4*q1*q6*q9^4*s45*s51^4 - 12*q1*q10*q6*q9^3*s51^5 - 4*q1*q10*q9^4*s51^5 + 
    4*q1*q6*q9^4*s51^5 + 4*q10*q6*q9^4*s51^5 + 4*q1*q10*q6*q9^4*s51^6]*
  ((10*F[1, 1, 4]^2)/9 - (F[1, 1, 1]*F[1, 1, 4]^2)/6 - 
   (F[1, 1, 2]*F[1, 1, 4]^2)/6 - (2*F[1, 1, 4]^2*F[1, 1, 6])/3 - 
   (10*F[1, 1, 6]^2)/9 + (F[1, 1, 1]*F[1, 1, 6]^2)/6 + 
   (F[1, 1, 2]*F[1, 1, 6]^2)/6 + (2*F[1, 1, 6]^3)/3 - 
   (20*F[1, 1, 4]*F[1, 1, 7])/9 + (F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 7])/3 + 
   (F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 7])/3 + (20*F[1, 1, 6]*F[1, 1, 7])/9 - 
   (F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 7])/3 - (F[1, 1, 2]*F[1, 1, 6]*F[1, 1, 7])/
    3 + (4*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 7])/3 - (4*F[1, 1, 6]^2*F[1, 1, 7])/
    3 + (20*F[2, 1, 6])/9 - (F[1, 1, 1]*F[2, 1, 6])/3 - 
   (F[1, 1, 2]*F[2, 1, 6])/3 - (4*F[1, 1, 6]*F[2, 1, 6])/3 - 
   (20*F[2, 1, 8])/9 + (F[1, 1, 1]*F[2, 1, 8])/3 + 
   (F[1, 1, 2]*F[2, 1, 8])/3 + (4*F[1, 1, 6]*F[2, 1, 8])/3 + 
   (10*tci[1, 1]^2)/27 - (F[1, 1, 1]*tci[1, 1]^2)/18 - 
   (F[1, 1, 2]*tci[1, 1]^2)/18 - (2*F[1, 1, 6]*tci[1, 1]^2)/9 + 
   (F[1, 1, 7]*tci[1, 1]^2)/3 - (F[1, 2, 3]*tci[1, 1]^2)/3 + 
   (F[1, 1, 4]^2*tci[1, 2])/6 - (F[1, 1, 6]^2*tci[1, 2])/6 + 
   (20*F[1, 1, 7]*tci[1, 2])/9 - (F[1, 1, 1]*F[1, 1, 7]*tci[1, 2])/3 - 
   (F[1, 1, 2]*F[1, 1, 7]*tci[1, 2])/3 - (F[1, 1, 4]*F[1, 1, 7]*tci[1, 2])/
    3 - F[1, 1, 6]*F[1, 1, 7]*tci[1, 2] - (20*F[1, 2, 3]*tci[1, 2])/9 + 
   (F[1, 1, 1]*F[1, 2, 3]*tci[1, 2])/3 + (F[1, 1, 2]*F[1, 2, 3]*tci[1, 2])/
    3 + (4*F[1, 1, 6]*F[1, 2, 3]*tci[1, 2])/3 + (F[2, 1, 6]*tci[1, 2])/3 - 
   (F[2, 1, 8]*tci[1, 2])/3 + (tci[1, 1]^2*tci[1, 2])/18) + 
 r[-2*q2 - q3 + 2*q6 + q7 - q8 + q2*q8*s12 + q3*q8*s12 - 2*q7*q8*s12 + 
    5*q8^2*s12 + q7*q8^2*s12^2 + 2*q8^3*s12^2 + q3*q6*s23 + q2*q6*s34 - 
    7*q8^2*s34 - 10*q8^3*s12*s34 - 4*q8^4*s12^2*s34 + 3*q1*q8^2*s34^2 + 
    14*q8^3*s34^2 + 12*q8^4*s12*s34^2 - 6*q1*q8^3*s34^3 - 12*q8^4*s34^3 + 
    4*q1*q8^4*s34^4 - 2*q2*q6*s45 - 2*q3*q6*s45 + q2*q8*s45 + q3*q8*s45 - 
    2*q7*q8*s45 - q8^2*s45 + 4*q7*q8^2*s12*s45 - 4*q8^3*s12*s45 - 
    2*q7*q8^3*s12^2*s45 + 4*q8^4*s12^2*s45 + 2*q1*q8^2*s34*s45 + 
    10*q8^3*s34*s45 - 8*q1*q8^3*s34^2*s45 - 12*q8^4*s34^2*s45 + 
    8*q1*q8^4*s34^3*s45 + 2*q2*q6*q8*s45^2 + 2*q3*q6*q8*s45^2 + 
    q1*q8^2*s45^2 + 2*q7*q8^2*s45^2 - 4*q7*q8^3*s12*s45^2 + 
    4*q7*q8^4*s12^2*s45^2 - 2*q1*q8^3*s34*s45^2 + 4*q1*q8^4*s34^2*s45^2 + 
    4*q2*q6*s51 + q3*q6*s51 - 3*q2*q7*s51 - 2*q6*q7*s51 - 7*q2*q8*s51 - 
    q3*q8*s51 + 8*q7*q8*s51 + q8^2*s51 + 3*q2*q7*q8*s12*s51 + 
    3*q2*q8^2*s12*s51 - 7*q7*q8^2*s12*s51 + 4*q8^3*s12*s51 - 
    q2*q7*q8^2*s12^2*s51 + 2*q7*q8^3*s12^2*s51 - 4*q8^4*s12^2*s51 + 
    q2*q6*q7*s34*s51 - 2*q1*q8^2*s34*s51 - 10*q8^3*s34*s51 + 
    8*q1*q8^3*s34^2*s51 + 12*q8^4*s34^2*s51 - 8*q1*q8^4*s34^3*s51 + 
    q1*q3*q6*s45*s51 - q1*q3*q8*s45*s51 - 8*q2*q6*q8*s45*s51 - 
    4*q3*q6*q8*s45*s51 + 4*q6*q7*q8*s45*s51 - q1*q8^2*s45*s51 + 
    6*q2*q8^2*s45*s51 + 3*q3*q8^2*s45*s51 - 10*q7*q8^2*s45*s51 + 
    2*q8^3*s45*s51 + 12*q7*q8^3*s12*s45*s51 - 4*q8^4*s12*s45*s51 - 
    4*q7*q8^4*s12^2*s45*s51 + 12*q1*q8^3*s34*s45*s51 + 20*q8^4*s34*s45*s51 - 
    20*q1*q8^4*s34^2*s45*s51 - q1*q3*q8^2*s45^2*s51 - 
    2*q1*q6*q8^2*s45^2*s51 + 6*q2*q6*q8^2*s45^2*s51 + 
    6*q3*q6*q8^2*s45^2*s51 - 2*q6*q7*q8^2*s45^2*s51 + 4*q1*q8^3*s45^2*s51 + 
    4*q7*q8^3*s45^2*s51 - 4*q7*q8^4*s12*s45^2*s51 - 
    12*q1*q8^4*s34*s45^2*s51 + 4*q1*q3*q6*s51^2 + 4*q2*q6*q7*s51^2 - 
    4*q1*q3*q8*s51^2 - 4*q1*q6*q8*s51^2 + 12*q2*q6*q8*s51^2 + 
    6*q3*q6*q8*s51^2 - 9*q2*q7*q8*s51^2 - 10*q6*q7*q8*s51^2 + q1*q8^2*s51^2 - 
    14*q2*q8^2*s51^2 + 16*q7*q8^2*s51^2 + 7*q2*q7*q8^2*s12*s51^2 + 
    8*q2*q8^3*s12*s51^2 - 12*q7*q8^3*s12*s51^2 - 2*q2*q7*q8^3*s12^2*s51^2 + 
    4*q7*q8^4*s12^2*s51^2 - 2*q1*q8^3*s34*s51^2 + 4*q1*q8^4*s34^2*s51^2 - 
    3*q1*q3*q8^2*s45*s51^2 - 2*q1*q6*q8^2*s45*s51^2 - 
    14*q2*q6*q8^2*s45*s51^2 - 2*q3*q6*q8^2*s45*s51^2 + 
    10*q6*q7*q8^2*s45*s51^2 - 4*q1*q8^3*s45*s51^2 + 8*q2*q8^3*s45*s51^2 - 
    12*q7*q8^3*s45*s51^2 + 4*q7*q8^4*s12*s45*s51^2 + 
    12*q1*q8^4*s34*s45*s51^2 - 2*q1*q3*q8^3*s45^2*s51^2 - 
    4*q1*q6*q8^3*s45^2*s51^2 + 8*q2*q6*q8^3*s45^2*s51^2 + 
    8*q3*q6*q8^3*s45^2*s51^2 - 4*q6*q7*q8^3*s45^2*s51^2 + 
    12*q1*q8^4*s45^2*s51^2 + 4*q7*q8^4*s45^2*s51^2 + 12*q1*q3*q6*q8*s51^3 + 
    12*q2*q6*q7*q8*s51^3 - 8*q1*q3*q8^2*s51^3 - 8*q1*q6*q8^2*s51^3 + 
    16*q2*q6*q8^2*s51^3 + 8*q3*q6*q8^2*s51^3 - 16*q2*q7*q8^2*s51^3 - 
    16*q6*q7*q8^2*s51^3 - 12*q2*q8^3*s51^3 + 12*q7*q8^3*s51^3 + 
    12*q2*q7*q8^3*s12*s51^3 + 4*q2*q8^4*s12*s51^3 - 4*q7*q8^4*s12*s51^3 - 
    4*q2*q7*q8^4*s12^2*s51^3 - 4*q1*q3*q8^3*s45*s51^3 - 
    4*q1*q6*q8^3*s45*s51^3 - 12*q2*q6*q8^3*s45*s51^3 + 
    4*q3*q6*q8^3*s45*s51^3 + 12*q6*q7*q8^3*s45*s51^3 + 4*q2*q8^4*s45*s51^3 - 
    4*q7*q8^4*s45*s51^3 - 4*q1*q3*q8^4*s45^2*s51^3 - 
    4*q1*q6*q8^4*s45^2*s51^3 + 4*q2*q6*q8^4*s45^2*s51^3 + 
    4*q3*q6*q8^4*s45^2*s51^3 - 4*q6*q7*q8^4*s45^2*s51^3 + 
    16*q1*q3*q6*q8^2*s51^4 + 16*q2*q6*q7*q8^2*s51^4 - 8*q1*q3*q8^3*s51^4 - 
    8*q1*q6*q8^3*s51^4 + 12*q2*q6*q8^3*s51^4 + 8*q3*q6*q8^3*s51^4 - 
    12*q2*q7*q8^3*s51^4 - 12*q6*q7*q8^3*s51^4 - 4*q2*q8^4*s51^4 + 
    4*q7*q8^4*s51^4 + 4*q2*q7*q8^4*s12*s51^4 - 4*q1*q3*q8^4*s45*s51^4 - 
    4*q1*q6*q8^4*s45*s51^4 - 4*q2*q6*q8^4*s45*s51^4 + 
    4*q3*q6*q8^4*s45*s51^4 + 4*q6*q7*q8^4*s45*s51^4 + 
    12*q1*q3*q6*q8^3*s51^5 + 12*q2*q6*q7*q8^3*s51^5 - 4*q1*q3*q8^4*s51^5 - 
    4*q1*q6*q8^4*s51^5 + 4*q2*q6*q8^4*s51^5 + 4*q3*q6*q8^4*s51^5 - 
    4*q2*q7*q8^4*s51^5 - 4*q6*q7*q8^4*s51^5 + 4*q1*q3*q6*q8^4*s51^6 + 
    4*q2*q6*q7*q8^4*s51^6]*((10*F[1, 1, 4]^2)/9 - 
   (F[1, 1, 1]*F[1, 1, 4]^2)/6 - (F[1, 1, 2]*F[1, 1, 4]^2)/6 - 
   (2*F[1, 1, 4]^2*F[1, 1, 6])/3 - (10*F[1, 1, 6]^2)/9 + 
   (F[1, 1, 1]*F[1, 1, 6]^2)/6 + (F[1, 1, 2]*F[1, 1, 6]^2)/6 + 
   (2*F[1, 1, 6]^3)/3 - (20*F[1, 1, 4]*F[1, 1, 10])/9 + 
   (F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 10])/3 + 
   (F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 10])/3 + (20*F[1, 1, 6]*F[1, 1, 10])/9 - 
   (F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 10])/3 - 
   (F[1, 1, 2]*F[1, 1, 6]*F[1, 1, 10])/3 + 
   (4*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 10])/3 - (4*F[1, 1, 6]^2*F[1, 1, 10])/3 + 
   (20*F[2, 1, 6])/9 - (F[1, 1, 1]*F[2, 1, 6])/3 - 
   (F[1, 1, 2]*F[2, 1, 6])/3 - (4*F[1, 1, 6]*F[2, 1, 6])/3 - 
   (20*F[2, 1, 14])/9 + (F[1, 1, 1]*F[2, 1, 14])/3 + 
   (F[1, 1, 2]*F[2, 1, 14])/3 + (4*F[1, 1, 6]*F[2, 1, 14])/3 + 
   (10*tci[1, 1]^2)/27 - (F[1, 1, 1]*tci[1, 1]^2)/18 - 
   (F[1, 1, 2]*tci[1, 1]^2)/18 - (2*F[1, 1, 6]*tci[1, 1]^2)/9 + 
   (F[1, 1, 10]*tci[1, 1]^2)/3 - (F[1, 2, 3]*tci[1, 1]^2)/3 + 
   (F[1, 1, 4]^2*tci[1, 2])/6 - (F[1, 1, 6]^2*tci[1, 2])/6 + 
   (20*F[1, 1, 10]*tci[1, 2])/9 - (F[1, 1, 1]*F[1, 1, 10]*tci[1, 2])/3 - 
   (F[1, 1, 2]*F[1, 1, 10]*tci[1, 2])/3 - (F[1, 1, 4]*F[1, 1, 10]*tci[1, 2])/
    3 - F[1, 1, 6]*F[1, 1, 10]*tci[1, 2] - (20*F[1, 2, 3]*tci[1, 2])/9 + 
   (F[1, 1, 1]*F[1, 2, 3]*tci[1, 2])/3 + (F[1, 1, 2]*F[1, 2, 3]*tci[1, 2])/
    3 + (4*F[1, 1, 6]*F[1, 2, 3]*tci[1, 2])/3 + (F[2, 1, 6]*tci[1, 2])/3 - 
   (F[2, 1, 14]*tci[1, 2])/3 + (tci[1, 1]^2*tci[1, 2])/18)


==> anc/qqb_W00.m <==
-8*r[-2*q5 - 2*q8 + 2*q9 - q5*q7*s12 - q5*q8*s12 - q7*q8*s12 - 
    q5*q7*q8*s12^2 - q5*q7*s34 + q5*q8*s34 - 2*q5*q9*s34 + q7*q9*s34 - 
    3*q8*q9*s34 - q5*q7*q9*s34^2 + q5*q8*q9*s34^2 + q5*q7*s45 - q5*q8*s45 - 
    2*q7*q8*s45 - 3*q7*q9*s45 + 3*q8*q9*s45 + q5*q7*q8*s12*s45 + 
    q5*q7*q9*s34*s45 - q5*q8*q9*s34*s45 - 2*q5*q7*q8*s45^2 - 
    2*q5*q7*q9*s45^2 + 2*q5*q8*q9*s45^2 + 4*q7*q8*q9*s45^2 + 
    2*q5*q7*q8*q9*s45^3 - q7*q8*s51 - q7*q9*s51 + 3*q8*q9*s51 + 
    3*q7*q8*q9*s45*s51 + q7*q8*q9*s51^2] + 
 8*ep^2*r[2*q2 + q5 - 2*q6 - 2*q7 + 2*q8 + 2*q2*q5*s12 - q5*q7*s12 + 
    q2*q8*s12 - 2*q5*q8*s12 + q2*q7*q8*s12^2 + q5*q7*q8*s12^2 - q5*q6*s23 - 
    q2*q6*s34 + q2*q7*s34 + q5*q7*s34 - q5*q8*s34 + 2*q6*q8*s34 + q2*q9*s34 + 
    2*q6*q9*s34 - 4*q7*q9*s34 + q8*q9*s34 + q2*q5*q9*s34^2 - q5*q6*q9*s34^2 + 
    q5*q7*q9*s34^2 - q5*q8*q9*s34^2 + q5*q6*s45 - 2*q5*q7*s45 - q2*q8*s45 + 
    2*q5*q8*s45 + 2*q6*q8*s45 + 4*q7*q8*s45 + q2*q9*s45 - q6*q9*s45 + 
    5*q7*q9*s45 - 5*q8*q9*s45 - 2*q5*q7*q8*s12*s45 - q2*q5*q6*s34*s45 + 
    2*q2*q5*q9*s34*s45 - 2*q5*q6*q9*s34*s45 - 2*q5*q7*q9*s34*s45 + 
    2*q5*q8*q9*s34*s45 - 2*q2*q5*q6*s45^2 - q2*q6*q8*s45^2 + 
    3*q5*q7*q8*s45^2 + 3*q2*q5*q9*s45^2 + 3*q2*q6*q9*s45^2 - 
    3*q5*q6*q9*s45^2 + 3*q5*q7*q9*s45^2 - 3*q5*q8*q9*s45^2 - 
    6*q7*q8*q9*s45^2 + 3*q2*q5*q6*q9*s45^3 - 3*q5*q7*q8*q9*s45^3 - 
    2*q2*q6*s51 + 2*q2*q7*s51 - q6*q7*s51 + 2*q2*q8*s51 - 2*q6*q8*s51 - 
    q7*q8*s51 - q2*q9*s51 - 2*q6*q9*s51 + 4*q7*q9*s51 - q8*q9*s51 - 
    2*q2*q7*q8*s12*s51 - q2*q6*q7*s34*s51 + 2*q2*q6*q8*s45*s51 - 
    q6*q7*q8*s45*s51 + q2*q6*q9*s45*s51 - 4*q7*q8*q9*s45*s51 - 
    2*q2*q6*q7*s51^2 - 3*q2*q6*q8*s51^2 + 3*q2*q7*q8*s51^2 + 
    2*q6*q7*q8*s51^2 - q7*q8*q9*s51^2 - 3*q2*q6*q7*q8*s51^3] + 
 8*r[2*q2 - 3*q6 - q7 - 2*q9 - 2*q2*q7*s12 - q2*q8*s12 + 2*q7*q8*s12 + 
    q2*q7*q8*s12^2 + 2*q5*q6*s23 - q2*q6*s34 + q2*q7*s34 - 2*q2*q9*s34 + 
    2*q5*q9*s34 + q2*q5*q9*s34^2 - q5*q6*q9*s34^2 + 3*q2*q6*s45 - 
    2*q5*q6*s45 - q2*q8*s45 + q7*q8*s45 + q2*q9*s45 - q6*q9*s45 - 
    q2*q5*q6*s34*s45 + q2*q5*q9*s34*s45 - q5*q6*q9*s34*s45 - q2*q5*q6*s45^2 - 
    q2*q6*q8*s45^2 + 2*q2*q5*q9*s45^2 + 2*q2*q6*q9*s45^2 - 2*q5*q6*q9*s45^2 + 
    2*q2*q5*q6*q9*s45^3 - q2*q6*s51 + q2*q7*s51 + q6*q7*s51 + q2*q8*s51 - 
    q7*q8*s51 + 2*q2*q9*s51 - q2*q7*q8*s12*s51 - q2*q6*q7*s34*s51 + 
    q2*q6*q8*s45*s51 - q6*q7*q8*s45*s51 + q2*q6*q9*s45*s51 - q2*q6*q7*s51^2 - 
    2*q2*q6*q8*s51^2 + 2*q2*q7*q8*s51^2 + q6*q7*q8*s51^2 - 
    2*q2*q6*q7*q8*s51^3] - 
 8*ep*r[-3*q2 - q5 - q6 + 4*q8 - 4*q9 + q2*q5*s12 - 3*q2*q7*s12 + q5*q7*s12 - 
    q2*q8*s12 + 3*q5*q8*s12 + 2*q2*q7*q8*s12^2 + 2*q5*q7*q8*s12^2 + 
    5*q5*q6*s23 - 2*q2*q6*s34 + 2*q2*q7*s34 + 2*q5*q7*s34 - 2*q5*q8*s34 + 
    q6*q8*s34 - 5*q2*q9*s34 + 4*q5*q9*s34 + q6*q9*s34 - q7*q9*s34 + 
    5*q8*q9*s34 + 2*q2*q5*q9*s34^2 - 2*q5*q6*q9*s34^2 + 2*q5*q7*q9*s34^2 - 
    2*q5*q8*q9*s34^2 - 5*q5*q6*s45 - 2*q2*q8*s45 + q6*q8*s45 + 4*q7*q8*s45 + 
    2*q2*q9*s45 - 2*q6*q9*s45 + 2*q7*q9*s45 - 2*q8*q9*s45 - 
    2*q2*q5*q6*s34*s45 - 2*q2*q6*q8*s45^2 + 2*q5*q7*q8*s45^2 + 
    2*q2*q5*q9*s45^2 + 2*q2*q6*q9*s45^2 - 2*q5*q6*q9*s45^2 + 
    2*q5*q7*q9*s45^2 - 2*q5*q8*q9*s45^2 - 4*q7*q8*q9*s45^2 + 
    2*q2*q5*q6*q9*s45^3 - 2*q5*q7*q8*q9*s45^3 + q6*q7*s51 - q6*q8*s51 + 
    2*q7*q8*s51 + 5*q2*q9*s51 - q6*q9*s51 + q7*q9*s51 - 5*q8*q9*s51 - 
    2*q2*q6*q7*s34*s51 - 2*q6*q7*q8*s45*s51 + 2*q2*q6*q9*s45*s51 - 
    4*q7*q8*q9*s45*s51 - 2*q2*q6*q8*s51^2 + 2*q2*q7*q8*s51^2 - 
    2*q7*q8*q9*s51^2 - 2*q2*q6*q7*q8*s51^3] - 
 8*ep^3*r[-q2 + q7 + q2*q5*s12 + q2*q7*s12 - q5*q7*s12 + q2*q8*s12 - 
    q7*q8*s12 + q6*q8*s34 + q6*q9*s34 - q8*q9*s34 - q2*q6*s45 + q5*q7*s45 - 
    q5*q8*s45 + q6*q8*s45 - q7*q8*s45 - 2*q7*q9*s45 + 2*q8*q9*s45 + 
    q5*q7*q8*s12*s45 - q2*q5*q9*s34*s45 + q5*q6*q9*s34*s45 + 
    q5*q7*q9*s34*s45 - q5*q8*q9*s34*s45 + q2*q5*q6*s45^2 - q5*q7*q8*s45^2 - 
    q2*q5*q9*s45^2 - q2*q6*q9*s45^2 + q5*q6*q9*s45^2 - q5*q7*q9*s45^2 + 
    q5*q8*q9*s45^2 + 2*q7*q8*q9*s45^2 - q2*q5*q6*q9*s45^3 + 
    q5*q7*q8*q9*s45^3 + q2*q6*s51 - q2*q7*s51 - q6*q7*s51 - q2*q8*s51 - 
    q6*q8*s51 + q7*q8*s51 - q6*q9*s51 + q8*q9*s51 + q2*q7*q8*s12*s51 - 
    q2*q6*q8*s45*s51 + q7*q8*q9*s45*s51 + q2*q6*q7*s51^2 + q2*q6*q8*s51^2 - 
    q2*q7*q8*s51^2 - q6*q7*q8*s51^2 + q2*q6*q7*q8*s51^3]


==> anc/qqb_W01_CA.m <==
2*r[2*q10 - 2*q16 - q3 - q5 + 4*q6 - 3*q7 + q8 - q13*q2*s12 - 3*q13*q5*s12 + 
    2*q13*q7*s12 + q5*q8*s12 + q13*q2*q7*s12^2 - q2*q3*q7*s12^2 + 
    q16*q3*s23 - 2*q16*q5*s23 + q3*q6*s23 + 2*q5*q6*s23 - q16*q3^2*s23^2 - 
    q16*q3*q5*s23^2 + q3^2*q6*s23^2 + q3*q5*q6*s23^2 + 6*q13*q5*s34 - 
    q16*q5*s34 - 2*q10*q6*s34 - 3*q13*q6*s34 - q2*q6*s34 + q5*q6*s34 - 
    3*q16*q7*s34 - 3*q5*q8*s34 + 2*q13*q9*s34 - q6*q9*s34 + q7*q9*s34 - 
    q10*q2^2*s34^2 + q16*q2^2*s34^2 - q13*q6*q9*s34^2 + 2*q13*q2*s45 + 
    q16*q2*s45 + 2*q16*q3*s45 - q2*q3*s45 - 2*q10*q5*s45 + 3*q13*q5*s45 + 
    3*q16*q5*s45 - 2*q2*q5*s45 - 2*q2*q6*s45 - 2*q3*q6*s45 - 2*q5*q6*s45 + 
    q13*q7*s45 - 3*q16*q7*s45 - q3*q7*s45 + q3*q8*s45 - q5*q8*s45 - 
    2*q6*q8*s45 + q13*q9*s45 - 3*q6*q9*s45 + 2*q7*q9*s45 + q16*q3^2*s23*s45 + 
    q16*q3*q5*s23*s45 - q3^2*q6*s23*s45 - q3*q5*q6*s23*s45 - 
    2*q10*q2*q5*s34*s45 + 3*q16*q2*q5*s34*s45 - q2*q5*q6*s34*s45 - 
    q10*q2^2*q5*s34^2*s45 + q16*q2^2*q5*s34^2*s45 + q2*q6*q9*s45^2 - 
    4*q13*q2*s51 + q16*q2*s51 - q13*q6*s51 - 3*q16*q7*s51 + 5*q2*q7*s51 + 
    q6*q7*s51 - 2*q10*q9*s51 - 2*q13*q9*s51 + 2*q7*q9*s51 - 
    2*q13*q2^2*s12*s51 + 2*q2^2*q3*s12*s51 - q13*q2*q7*s12*s51 - 
    2*q2*q3*q7*s12*s51 - q13*q2^2*q7*s12^2*s51 + q2^2*q3*q7*s12^2*s51 - 
    q2*q6*q7*s34*s51 + 2*q10*q6*q9*s34*s51 + 3*q13*q6*q9*s34*s51 - 
    q10*q6^2*q9*s34^2*s51 - q13*q6^2*q9*s34^2*s51 + q13*q2^2*s45*s51 - 
    q2^2*q3*s45*s51 + q16*q3^2*s45*s51 - q3^2*q6*s45*s51 - 
    q13*q6*q7*s45*s51 + q16*q2*q8*s45*s51 + q16*q3*q8*s45*s51 - 
    q2*q6*q8*s45*s51 - q3*q6*q8*s45*s51 + q13*q2*q9*s45*s51 + 
    q2*q6*q9*s45*s51 - q13*q2^2*s51^2 + q2^2*q3*s51^2 - 2*q13*q2*q7*s51^2 - 
    q2*q3*q7*s51^2 - q13*q6*q7*s51^2 + q16*q2*q8*s51^2 + q13*q2*q9*s51^2 - 
    2*q13*q2^2*q7*s12*s51^2 + 2*q2^2*q3*q7*s12*s51^2 + 
    q16*q3^2*q8*s45*s51^2 - q3^2*q6*q8*s45*s51^2 - q13*q2^2*q7*s51^3 + 
    q2^2*q3*q7*s51^3] + (((4*F[1, 1, 2])/3 - (4*F[1, 1, 7])/3)*
   r[9*q18 - 17*q2 + 6*q25 - 6*q3 - 3*q4 - 11*q5 + 33*q6 + 19*q7 - 26*q8 + 
     34*q9 - 6*q2*q3*s12 + 3*q3^2*s12 + 3*q4*q5*s12 + 20*q2*q7*s12 + 
     6*q3*q7*s12 - 10*q5*q7*s12 + 10*q2*q8*s12 + 6*q3*q8*s12 + 3*q4*q8*s12 - 
     q5*q8*s12 - 18*q7*q8*s12 + 3*q8^2*s12 - 3*q3^2*q7*s12^2 - 
     10*q2*q7*q8*s12^2 - 10*q5*q7*q8*s12^2 + 3*q5*q8^2*s12^2 + 6*q10^2*s23 - 
     3*q3^2*s23 - 3*q25*q5*s23 - 3*q4*q5*s23 - 6*q25*q6*s23 + 6*q3*q6*s23 - 
     20*q5*q6*s23 - 3*q10*q9*s23 + 3*q4*q9*s23 - 3*q25*q5^2*s12*s23 + 
     3*q4*q5^2*s12*s23 + 3*q3^2*q6*s23^2 + 3*q25*q5*q6*s23^2 + 3*q10^2*s34 - 
     6*q10*q2*s34 + 12*q25*q5*s34 - 6*q4*q5*s34 + 10*q2*q6*s34 + 
     9*q25*q6*s34 - 3*q5*q6*s34 - 10*q2*q7*s34 - 10*q5*q7*s34 + 
     15*q25*q8*s34 - 9*q4*q8*s34 + 16*q5*q8*s34 + 6*q10*q9*s34 + 
     20*q2*q9*s34 + 3*q4*q9*s34 - 34*q5*q9*s34 - 6*q6*q9*s34 + 28*q7*q9*s34 - 
     45*q8*q9*s34 + 3*q25*q5^2*s12*s34 - 3*q4*q5^2*s12*s34 + 
     3*q25*q5*q8*s12*s34 - 6*q4*q5*q8*s12*s34 - 3*q5*q8^2*s12*s34 + 
     3*q25*q5^2*s23*s34 - 3*q4*q5^2*s23*s34 - 3*q10^2*q2*s34^2 - 
     3*q25*q5^2*s34^2 + 3*q4*q5^2*s34^2 - 15*q25*q5*q8*s34^2 + 
     9*q4*q5*q8*s34^2 - 10*q2*q5*q9*s34^2 + 9*q25*q6*q9*s34^2 + 
     7*q5*q6*q9*s34^2 - 10*q5*q7*q9*s34^2 - 9*q25*q8*q9*s34^2 + 
     19*q5*q8*q9*s34^2 + 3*q7*q9^2*s34^2 + 3*q8*q9^2*s34^2 - 
     3*q25*q5^2*q8*s12*s34^2 + 3*q4*q5^2*q8*s12*s34^2 + 3*q25*q5^2*q8*s34^3 - 
     3*q4*q5^2*q8*s34^3 - 9*q18*q3*s45 + 6*q2*q3*s45 + 3*q3^2*s45 - 
     3*q2*q5*s45 - 30*q2*q6*s45 - 6*q3*q6*s45 + 20*q5*q6*s45 + 19*q5*q7*s45 + 
     10*q2*q8*s45 + 3*q3*q8*s45 - 22*q5*q8*s45 - 48*q7*q8*s45 - 
     10*q2*q9*s45 + 10*q6*q9*s45 - 63*q7*q9*s45 + 66*q8*q9*s45 + 
     16*q5*q7*q8*s12*s45 - 3*q5*q8^2*s12*s45 - 3*q7*q8^2*s12*s45 + 
     3*q5*q7*q8^2*s12^2*s45 - 3*q10^2*q5*s23*s45 - 6*q3^2*q6*s23*s45 - 
     6*q10^2*q5*s34*s45 + 10*q2*q5*q6*s34*s45 - 10*q2*q5*q9*s34*s45 + 
     13*q5*q6*q9*s34*s45 + 22*q5*q7*q9*s34*s45 - 25*q5*q8*q9*s34*s45 - 
     6*q7*q9^2*s34*s45 + 6*q8*q9^2*s34*s45 - 3*q10^2*q2*q5*s34^2*s45 + 
     3*q5*q7*q9^2*s34^2*s45 - 3*q5*q8*q9^2*s34^2*s45 + 3*q3^2*q6*s45^2 + 
     10*q2*q5*q6*s45^2 + 10*q2*q6*q8*s45^2 - 32*q5*q7*q8*s45^2 + 
     3*q5*q8^2*s45^2 + 6*q7*q8^2*s45^2 - 20*q2*q5*q9*s45^2 - 
     20*q2*q6*q9*s45^2 + 20*q5*q6*q9*s45^2 - 35*q5*q7*q9*s45^2 + 
     35*q5*q8*q9*s45^2 + 82*q7*q8*q9*s45^2 - 9*q8^2*q9*s45^2 + 
     6*q7*q9^2*s45^2 - 6*q8*q9^2*s45^2 - 3*q5*q7*q8^2*s12*s45^2 + 
     3*q5*q8^2*q9*s34*s45^2 - 3*q5*q7*q9^2*s34*s45^2 + 
     3*q5*q8*q9^2*s34*s45^2 + 3*q5*q7*q8^2*s45^3 - 20*q2*q5*q6*q9*s45^3 + 
     38*q5*q7*q8*q9*s45^3 - 3*q5*q8^2*q9*s45^3 - 9*q7*q8^2*q9*s45^3 + 
     3*q5*q7*q9^2*s45^3 - 3*q5*q8*q9^2*s45^3 - 6*q7*q8*q9^2*s45^3 - 
     3*q5*q7*q8^2*q9*s45^4 - 3*q5*q7*q8*q9^2*s45^4 - 6*q2*q3*s51 + 
     3*q18*q6*s51 + 10*q2*q6*s51 + 3*q25*q6*s51 + 6*q3*q6*s51 + 
     9*q18*q7*s51 - 4*q2*q7*s51 + 6*q3*q7*s51 - 6*q4*q7*s51 - 7*q6*q7*s51 - 
     10*q2*q8*s51 - 3*q25*q8*s51 - 6*q3*q8*s51 + 3*q4*q8*s51 - 6*q7*q8*s51 + 
     6*q18*q9*s51 - 20*q2*q9*s51 + 3*q4*q9*s51 - 34*q7*q9*s51 + 
     36*q8*q9*s51 + 6*q2*q3^2*s12*s51 - 6*q2*q3*q7*s12*s51 - 
     6*q3^2*q7*s12*s51 + 10*q2*q7*q8*s12*s51 + 3*q2*q3^2*q7*s12^2*s51 - 
     9*q10^2*q9*s23*s51 - 3*q10*q9^2*s23*s51 - 3*q25*q9^2*s23*s51 + 
     10*q2*q6*q7*s34*s51 + 3*q10*q6*q9*s34*s51 + 12*q25*q6*q9*s34*s51 + 
     3*q18*q7*q9*s34*s51 + 6*q4*q7*q9*s34*s51 + 15*q25*q8*q9*s34*s51 - 
     9*q10*q9^2*s34*s51 - 6*q25*q9^2*s34*s51 - 3*q7*q9^2*s34*s51 - 
     6*q8*q9^2*s34*s51 + 9*q10*q6*q9^2*s34^2*s51 + 9*q25*q6*q9^2*s34^2*s51 - 
     3*q25*q8*q9^2*s34^2*s51 + 9*q18*q3^2*s45*s51 - 3*q2*q3^2*s45*s51 - 
     6*q18*q3*q6*s45*s51 - 6*q3^2*q6*s45*s51 - 10*q2*q6*q8*s45*s51 - 
     3*q3*q6*q8*s45*s51 + 7*q6*q7*q8*s45*s51 + 3*q3*q8^2*s45*s51 + 
     3*q7*q8^2*s45*s51 - 3*q18*q3*q9*s45*s51 - 10*q2*q6*q9*s45*s51 + 
     3*q3*q8*q9*s45*s51 + 63*q7*q8*q9*s45*s51 + 3*q7*q9^2*s45*s51 - 
     3*q8*q9^2*s45*s51 + 3*q18*q3^2*q6*s45^2*s51 + 3*q3^2*q6*q8*s45^2*s51 - 
     9*q7*q8^2*q9*s45^2*s51 - 3*q7*q8*q9^2*s45^2*s51 + 3*q2*q3^2*s51^2 + 
     9*q18*q3*q6*s51^2 - 6*q2*q3*q7*s51^2 - 3*q3^2*q7*s51^2 + 
     3*q18*q6*q7*s51^2 + 10*q2*q6*q7*s51^2 + 20*q2*q6*q8*s51^2 - 
     3*q3*q6*q8*s51^2 - 20*q2*q7*q8*s51^2 - 13*q6*q7*q8*s51^2 - 
     9*q18*q3*q9*s51^2 - 9*q18*q7*q9*s51^2 + 3*q4*q7*q9*s51^2 - 
     6*q25*q8*q9*s51^2 + 9*q3*q8*q9*s51^2 + 19*q7*q8*q9*s51^2 - 
     3*q25*q9^2*s51^2 + 3*q8*q9^2*s51^2 + 6*q2*q3^2*q7*s12*s51^2 + 
     3*q10^2*q9^2*s23*s51^2 + 3*q10*q9^3*s23*s51^2 + 3*q25*q9^3*s23*s51^2 - 
     3*q18*q7^2*q9*s34*s51^2 + 3*q4*q7^2*q9*s34*s51^2 - 
     3*q10^2*q9^2*s34*s51^2 + 3*q10*q6*q9^2*s34*s51^2 + 
     3*q25*q6*q9^2*s34*s51^2 + 6*q25*q8*q9^2*s34*s51^2 - 
     3*q10*q9^3*s34*s51^2 - 3*q25*q9^3*s34*s51^2 + 3*q10^2*q6*q9^2*s34^2*
      s51^2 + 3*q10*q6*q9^3*s34^2*s51^2 + 3*q25*q6*q9^3*s34^2*s51^2 - 
     9*q18*q3^2*q6*s45*s51^2 + 3*q3^2*q6*q8*s45*s51^2 + 
     3*q18*q3^2*q9*s45*s51^2 - 3*q3^2*q8*q9*s45*s51^2 - 
     3*q3*q8^2*q9*s45*s51^2 - 3*q7*q8^2*q9*s45*s51^2 + 
     3*q18*q3^3*q6*s45^2*s51^2 - 3*q3^3*q6*q8*s45^2*s51^2 + 
     3*q2*q3^2*q7*s51^3 + 20*q2*q6*q7*q8*s51^3 - 3*q25*q8*q9^2*s51^3])/2 + 
 ((2*F[1, 1, 7] - 2*F[1, 1, 9])*r[2*q10 - 6*q16 - 9*q23 + 4*q25 + 5*q6 - 
     4*q8 + 4*q9 - 2*q3^2*s12 + 2*q3*q7*s12 - 2*q7*q8*s12 + 4*q10^2*s23 - 
     6*q16*q3*s23 + 4*q3^2*s23 + 4*q16*q5*s23 - 2*q23*q5*s23 - 2*q25*q5*s23 - 
     2*q4*q5*s23 - 4*q25*q6*s23 + 4*q3*q6*s23 - 6*q5*q6*s23 - 2*q10*q9*s23 + 
     2*q4*q9*s23 - 2*q25*q5^2*s12*s23 + 2*q4*q5^2*s12*s23 + 
     4*q16^2*q3*s23^2 - 4*q16^2*q5*s23^2 + 2*q16*q3*q5*s23^2 - 
     6*q3^2*q6*s23^2 + 2*q25*q5*q6*s23^2 - 2*q3*q5*q6*s23^2 - 
     2*q3*q6^2*s23^2 + 2*q5*q6^2*s23^2 - 2*q16^2*q3^2*s23^3 + 
     4*q16*q3^3*s23^3 - 2*q16^2*q3*q5*s23^3 - 4*q3^3*q6*s23^3 + 
     2*q3*q5*q6^2*s23^3 + 2*q10^2*s34 - 4*q16^2*s34 - 8*q10*q2*s34 + 
     2*q16*q2*s34 - 6*q2*q23*s34 + 2*q16*q5*s34 - 2*q23*q5*s34 + 
     8*q25*q5*s34 - 2*q4*q5*s34 + q23*q6*s34 + 6*q25*q6*s34 - 2*q5*q6*s34 + 
     2*q16*q7*s34 - 4*q23*q7*s34 + 10*q25*q8*s34 - 2*q4*q8*s34 + 
     4*q10*q9*s34 + 10*q2*q9*s34 + 2*q4*q9*s34 - 4*q5*q9*s34 + 2*q7*q9*s34 - 
     10*q8*q9*s34 + 2*q25*q5^2*s12*s34 - 2*q4*q5^2*s12*s34 + 
     2*q25*q5*q8*s12*s34 - 2*q4*q5*q8*s12*s34 - 2*q16^2*q5*s23*s34 + 
     2*q25*q5^2*s23*s34 - 2*q4*q5^2*s23*s34 - 2*q10^2*q2*s34^2 + 
     2*q16^2*q2*s34^2 - 2*q2^2*q23*s34^2 - 2*q25*q5^2*s34^2 + 
     2*q4*q5^2*s34^2 - 10*q25*q5*q8*s34^2 + 4*q4*q5*q8*s34^2 + 
     2*q2^2*q9*s34^2 + 6*q25*q6*q9*s34^2 - 2*q5*q6*q9*s34^2 - 
     6*q25*q8*q9*s34^2 + 6*q5*q8*q9*s34^2 + 2*q2*q9^2*s34^2 + 
     2*q8*q9^2*s34^2 - 2*q25*q5^2*q8*s12*s34^2 + 2*q4*q5^2*q8*s12*s34^2 + 
     2*q25*q5^2*q8*s34^3 - 2*q4*q5^2*q8*s34^3 - 2*q10^2*s45 - 6*q16^2*s45 - 
     4*q16*q2*s45 + 4*q16*q3*s45 - 4*q16*q5*s45 + 5*q23*q6*s45 - 
     2*q3*q6*s45 + 4*q5*q6*s45 - 4*q23*q7*s45 - 2*q7*q8*s45 + 2*q8*q9*s45 - 
     2*q3^2*q7*s12*s45 - 6*q16*q3^2*s23*s45 - 2*q10^2*q5*s23*s45 + 
     10*q16^2*q5*s23*s45 - 2*q16*q3*q5*s23*s45 + 12*q3^2*q6*s23*s45 + 
     2*q3*q5*q6*s23*s45 + 2*q3*q6^2*s23*s45 - 6*q5*q6^2*s23*s45 + 
     4*q16^2*q3^2*s23^2*s45 - 8*q16*q3^3*s23^2*s45 + 
     4*q16^2*q3*q5*s23^2*s45 + 8*q3^3*q6*s23^2*s45 - 4*q3*q5*q6^2*s23^2*s45 + 
     2*q10^2*q2*s34*s45 - 6*q16^2*q2*s34*s45 + 4*q10*q2^2*s34*s45 - 
     6*q16*q2^2*s34*s45 + 6*q2^2*q23*s34*s45 - 4*q10^2*q5*s34*s45 + 
     8*q16^2*q5*s34*s45 - 2*q16*q2*q5*s34*s45 - 2*q2*q23*q5*s34*s45 - 
     2*q16*q7^2*s34*s45 - 4*q2^2*q9*s34*s45 + 4*q2*q5*q9*s34*s45 - 
     4*q5*q6*q9*s34*s45 + 2*q7^2*q9*s34*s45 - 4*q2*q9^2*s34*s45 + 
     4*q8*q9^2*s34*s45 + 4*q10^2*q2^2*s34^2*s45 - 4*q16^2*q2^2*s34^2*s45 - 
     2*q10^2*q2*q5*s34^2*s45 + 2*q16^2*q2*q5*s34^2*s45 - 
     2*q2^2*q23*q5*s34^2*s45 + 2*q2^2*q5*q9*s34^2*s45 + 
     2*q2*q5*q9^2*s34^2*s45 - 2*q5*q8*q9^2*s34^2*s45 - 2*q16^2*q2*s45^2 - 
     2*q16*q2^2*s45^2 + 2*q2^2*q23*s45^2 - 4*q16^2*q3*s45^2 + 
     6*q16*q3^2*s45^2 + 2*q10^2*q5*s45^2 - 6*q16^2*q5*s45^2 - 
     6*q2*q23*q6*s45^2 - 6*q3^2*q6*s45^2 - 4*q2*q5*q6*s45^2 + 
     4*q5*q6^2*s45^2 + 4*q2*q5*q9*s45^2 + 6*q2*q6*q9*s45^2 - 
     4*q5*q6*q9*s45^2 + 2*q7*q8*q9*s45^2 - 2*q16^2*q3^2*s23*s45^2 + 
     4*q16*q3^3*s23*s45^2 - 2*q16^2*q3*q5*s23*s45^2 - 4*q3^3*q6*s23*s45^2 + 
     2*q3*q5*q6^2*s23*s45^2 + 4*q10^2*q2*q5*s34*s45^2 - 
     6*q16^2*q2*q5*s34*s45^2 - 2*q5*q6^2*q9*s34*s45^2 + 
     2*q10^2*q2^2*q5*s34^2*s45^2 - 2*q16^2*q2^2*q5*s34^2*s45^2 + 
     2*q2^2*q23*q6*s45^3 - 2*q2*q5*q6^2*s45^3 + 6*q2*q5*q6*q9*s45^3 + 
     2*q2*q6^2*q9*s45^3 - 2*q5*q6^2*q9*s45^3 + 2*q2*q5*q6^2*q9*s45^4 + 
     2*q10^2*s51 - 2*q10*q2*s51 + 2*q16*q2*s51 + 8*q2*q23*s51 - 4*q3^2*s51 + 
     2*q10*q6*s51 - q23*q6*s51 + 2*q25*q6*s51 - 4*q16*q7*s51 + 2*q2*q7*s51 - 
     2*q25*q8*s51 - 4*q10*q9*s51 - 10*q2*q9*s51 + 2*q7*q9*s51 + 4*q8*q9*s51 - 
     2*q2*q3*q7*s12*s51 + 2*q3^2*q7*s12*s51 + 2*q2*q7*q8*s12*s51 - 
     2*q16^2*q3*s23*s51 + 2*q16*q3^2*s23*s51 + 4*q3^2*q6*s23*s51 - 
     6*q10^2*q9*s23*s51 - 2*q10*q9^2*s23*s51 - 2*q25*q9^2*s23*s51 + 
     2*q16^2*q3^2*s23^2*s51 - 4*q16*q3^3*s23^2*s51 + 4*q3^3*q6*s23^2*s51 - 
     2*q10^2*q2*s34*s51 + 4*q10*q2^2*s34*s51 - 6*q16*q2^2*s34*s51 + 
     6*q2^2*q23*s34*s51 - 2*q16*q7^2*s34*s51 - 4*q2^2*q9*s34*s51 + 
     8*q10*q6*q9*s34*s51 + 8*q25*q6*q9*s34*s51 + 2*q4*q7*q9*s34*s51 + 
     2*q7^2*q9*s34*s51 + 10*q25*q8*q9*s34*s51 - 6*q10*q9^2*s34*s51 - 
     4*q2*q9^2*s34*s51 - 4*q25*q9^2*s34*s51 - 4*q8*q9^2*s34*s51 + 
     2*q10^2*q2^2*s34^2*s51 - 2*q16^2*q2^2*s34^2*s51 + 
     6*q10*q6*q9^2*s34^2*s51 + 6*q25*q6*q9^2*s34^2*s51 - 
     2*q25*q8*q9^2*s34^2*s51 - 4*q16^2*q2*s45*s51 - 4*q16*q2^2*s45*s51 - 
     2*q2^2*q23*s45*s51 - 2*q16^2*q3*s45*s51 + 2*q16*q3^2*s45*s51 - 
     2*q2*q23*q6*s45*s51 - 2*q3^2*q6*s45*s51 - 2*q3^2*q7*s45*s51 + 
     2*q16*q2*q8*s45*s51 + 2*q16*q3*q8*s45*s51 - 2*q2*q6*q8*s45*s51 - 
     2*q3*q6*q8*s45*s51 + 2*q2^2*q9*s45*s51 + 2*q7*q8*q9*s45*s51 + 
     2*q2*q9^2*s45*s51 - 2*q8*q9^2*s45*s51 - 2*q16^2*q3^2*s45^2*s51 + 
     4*q16*q3^3*s45^2*s51 + 2*q2^2*q23*q6*s45^2*s51 - 4*q3^3*q6*s45^2*s51 - 
     2*q16^2*q2*q8*s45^2*s51 - 2*q16*q2^2*q8*s45^2*s51 - 
     2*q16^2*q3*q8*s45^2*s51 + 2*q16*q3^2*q8*s45^2*s51 + 
     2*q2^2*q6*q8*s45^2*s51 - 2*q3^2*q6*q8*s45^2*s51 - 2*q16^2*q2*s51^2 - 
     2*q16*q2^2*s51^2 - 4*q2^2*q23*s51^2 - 2*q2*q3^2*s51^2 + 
     2*q3^2*q7*s51^2 + 2*q16^2*q8*s51^2 + 2*q16*q2*q8*s51^2 - 
     2*q2^2*q8*s51^2 - 2*q10^2*q9*s51^2 + 2*q2^2*q9*s51^2 - 
     4*q25*q8*q9*s51^2 + 2*q2*q9^2*s51^2 - 2*q25*q9^2*s51^2 + 
     2*q8*q9^2*s51^2 - 2*q2*q3^2*q7*s12*s51^2 + 2*q10^2*q9^2*s23*s51^2 + 
     2*q10*q9^3*s23*s51^2 + 2*q25*q9^3*s23*s51^2 + 2*q10^2*q6*q9*s34*s51^2 - 
     2*q10^2*q9^2*s34*s51^2 + 2*q10*q6*q9^2*s34*s51^2 + 
     2*q25*q6*q9^2*s34*s51^2 + 4*q25*q8*q9^2*s34*s51^2 - 
     2*q10*q9^3*s34*s51^2 - 2*q25*q9^3*s34*s51^2 + 2*q10^2*q6*q9^2*s34^2*
      s51^2 + 2*q10*q6*q9^3*s34^2*s51^2 + 2*q25*q6*q9^3*s34^2*s51^2 - 
     4*q16^2*q2*q8*s45*s51^2 - 4*q16*q2^2*q8*s45*s51^2 - 
     2*q16^2*q3*q8*s45*s51^2 + 2*q16*q3^2*q8*s45*s51^2 - 
     2*q3^2*q6*q8*s45*s51^2 - 2*q16^2*q3^2*q8*s45^2*s51^2 + 
     4*q16*q3^3*q8*s45^2*s51^2 - 4*q3^3*q6*q8*s45^2*s51^2 - 
     2*q2*q3^2*q7*s51^3 - 2*q16^2*q2*q8*s51^3 - 2*q16*q2^2*q8*s51^3 - 
     2*q25*q8*q9^2*s51^3])/2 + (((4*F[1, 1, 6])/3 - (4*F[1, 1, 7])/3)*
   r[-3*q10 - 20*q2 - 6*q21 - 9*q4 - 14*q5 + 33*q6 + 28*q7 - 23*q8 + 34*q9 - 
     3*q21*q3*s12 + 3*q3^2*s12 + 12*q21*q5*s12 + 6*q4*q5*s12 + 3*q5^2*s12 + 
     20*q2*q7*s12 + 3*q3*q7*s12 - 10*q5*q7*s12 + 10*q2*q8*s12 + 
     3*q21*q8*s12 - 4*q5*q8*s12 - 27*q7*q8*s12 + 3*q2*q21*q3*s12^2 - 
     6*q21*q3^2*s12^2 - 9*q21*q3*q5*s12^2 - 3*q2*q3*q7*s12^2 + 
     3*q3^2*q7*s12^2 + 9*q3*q5*q7*s12^2 - 3*q2*q21*q8*s12^2 + 
     9*q21*q5*q8*s12^2 + 3*q4*q5*q8*s12^2 - 7*q2*q7*q8*s12^2 - 
     19*q5*q7*q8*s12^2 - 3*q10^2*s23 - 3*q3^2*s23 + 3*q4*q5*s23 - 
     20*q5*q6*s23 + 3*q10*q9*s23 - 3*q24*q9*s23 - 6*q4*q9*s23 + 
     3*q3^2*q6*s23^2 + 3*q10^2*s34 - 6*q10*q2*s34 + 15*q2*q24*s34 - 
     3*q21*q5*s34 - 6*q4*q5*s34 + 6*q10*q6*s34 + 10*q2*q6*s34 - 
     10*q2*q7*s34 + 12*q24*q7*s34 - 10*q5*q7*s34 - 3*q21*q8*s34 - 
     6*q4*q8*s34 + 10*q5*q8*s34 - 3*q10*q9*s34 + 11*q2*q9*s34 + 
     3*q24*q9*s34 - 6*q4*q9*s34 - 34*q5*q9*s34 + 25*q7*q9*s34 - 
     30*q8*q9*s34 - 15*q21*q5*q8*s12*s34 - 12*q4*q5*q8*s12*s34 - 
     3*q5^2*q8*s12*s34 - 6*q21*q8^2*s12*s34 - 6*q4*q8^2*s12*s34 - 
     3*q21*q5*q8^2*s12^2*s34 - 3*q4*q5*q8^2*s12^2*s34 - 3*q10^2*q2*s34^2 + 
     6*q10*q2*q5*s34^2 - 9*q2*q24*q5*s34^2 + 9*q24*q5*q7*s34^2 + 
     6*q21*q5*q8*s34^2 + 9*q4*q5*q8*s34^2 + 6*q21*q8^2*s34^2 + 
     6*q4*q8^2*s34^2 - 3*q2*q24*q9*s34^2 - 7*q2*q5*q9*s34^2 + 
     3*q10*q6*q9*s34^2 + 10*q5*q6*q9*s34^2 + 9*q24*q7*q9*s34^2 - 
     19*q5*q7*q9*s34^2 + 10*q5*q8*q9*s34^2 + 6*q21*q5*q8^2*s12*s34^2 + 
     6*q4*q5*q8^2*s12*s34^2 - 3*q21*q5*q8^2*s34^3 - 3*q4*q5*q8^2*s34^3 - 
     3*q2*q24*s45 + 3*q21*q3*s45 + 3*q10*q5*s45 - 3*q24*q5*s45 + 3*q5^2*s45 - 
     30*q2*q6*s45 - 3*q3*q6*s45 + 20*q5*q6*s45 + 3*q24*q7*s45 + 
     31*q5*q7*s45 + 6*q7^2*s45 + 10*q2*q8*s45 - 19*q5*q8*s45 - 3*q6*q8*s45 - 
     39*q7*q8*s45 - 7*q2*q9*s45 + 7*q6*q9*s45 - 51*q7*q9*s45 + 48*q8*q9*s45 + 
     6*q21*q3^2*s12*s45 - 3*q21*q3*q5*s12*s45 - 3*q3^2*q7*s12*s45 + 
     3*q3*q5*q7*s12*s45 + 3*q3*q7^2*s12*s45 + 3*q5^2*q8*s12*s45 + 
     19*q5*q7*q8*s12*s45 + 3*q7^2*q8*s12*s45 + 3*q21*q3^3*s12^2*s45 + 
     3*q21*q3^2*q5*s12^2*s45 - 3*q3^3*q7*s12^2*s45 - 3*q3^2*q5*q7*s12^2*s45 + 
     3*q3*q5*q7^2*s12^2*s45 - 3*q5*q7^2*q8*s12^2*s45 + 3*q10^2*q5*s23*s45 - 
     3*q10*q5^2*s23*s45 + 3*q24*q5^2*s23*s45 - 3*q3^2*q6*s23*s45 - 
     3*q10^2*q5*s34*s45 - 9*q10*q2*q5*s34*s45 + 12*q2*q24*q5*s34*s45 + 
     6*q10*q5^2*s34*s45 - 3*q24*q5^2*s34*s45 + 10*q2*q5*q6*s34*s45 + 
     15*q24*q5*q7*s34*s45 + 3*q5^2*q8*s34*s45 - 13*q2*q5*q9*s34*s45 + 
     10*q5*q6*q9*s34*s45 + 25*q5*q7*q9*s34*s45 + 6*q7^2*q9*s34*s45 - 
     22*q5*q8*q9*s34*s45 - 6*q10^2*q2*q5*s34^2*s45 + 
     9*q10*q2*q5^2*s34^2*s45 - 9*q2*q24*q5^2*s34^2*s45 + 
     3*q24*q5^2*q7*s34^2*s45 - 3*q5^2*q7*q9*s34^2*s45 + 
     3*q5^2*q8*q9*s34^2*s45 - 3*q10*q5^2*s45^2 + 6*q24*q5^2*s45^2 + 
     10*q2*q5*q6*s45^2 + 6*q24*q5*q7*s45^2 + 6*q5^2*q7*s45^2 + 
     3*q5*q7^2*s45^2 - 3*q5^2*q8*s45^2 + 10*q2*q6*q8*s45^2 - 
     32*q5*q7*q8*s45^2 - 6*q7^2*q8*s45^2 - 20*q2*q5*q9*s45^2 - 
     20*q2*q6*q9*s45^2 + 20*q5*q6*q9*s45^2 - 35*q5*q7*q9*s45^2 - 
     9*q7^2*q9*s45^2 + 35*q5*q8*q9*s45^2 + 67*q7*q8*q9*s45^2 + 
     3*q5^2*q7*q8*s12*s45^2 + 3*q5*q7^2*q8*s12*s45^2 - 
     3*q10^2*q5^2*s23*s45^2 + 3*q10*q5^3*s23*s45^2 - 3*q24*q5^3*s23*s45^2 - 
     6*q10^2*q5^2*s34*s45^2 - 3*q10*q2*q5^2*s34*s45^2 + 
     3*q2*q24*q5^2*s34*s45^2 + 6*q10*q5^3*s34*s45^2 - 6*q24*q5^3*s34*s45^2 + 
     6*q24*q5^2*q7*s34*s45^2 + 3*q5^2*q7*q9*s34*s45^2 + 
     3*q5*q7^2*q9*s34*s45^2 - 3*q5^2*q8*q9*s34*s45^2 - 
     3*q10^2*q2*q5^2*s34^2*s45^2 + 3*q10*q2*q5^3*s34^2*s45^2 - 
     3*q2*q24*q5^3*s34^2*s45^2 + 3*q24*q5^2*q7*s45^3 - 3*q5^2*q7*q8*s45^3 - 
     3*q5*q7^2*q8*s45^3 - 20*q2*q5*q6*q9*s45^3 - 3*q5^2*q7*q9*s45^3 - 
     3*q5*q7^2*q9*s45^3 + 3*q5^2*q8*q9*s45^3 + 38*q5*q7*q8*q9*s45^3 + 
     9*q7^2*q8*q9*s45^3 + 3*q5^2*q7*q8*q9*s45^4 + 3*q5*q7^2*q8*q9*s45^4 - 
     6*q2*q24*s51 + 10*q2*q6*s51 - 10*q2*q7*s51 + 3*q4*q7*s51 - 
     10*q6*q7*s51 + 3*q7^2*s51 - 10*q2*q8*s51 - 3*q21*q8*s51 - 3*q4*q8*s51 + 
     3*q10*q9*s51 - 14*q2*q9*s51 + 6*q24*q9*s51 + 12*q4*q9*s51 - 
     19*q7*q9*s51 + 30*q8*q9*s51 - 3*q21*q3^2*s12*s51 - 3*q2*q3*q7*s12*s51 + 
     3*q3^2*q7*s12*s51 + 13*q2*q7*q8*s12*s51 + 3*q2*q21*q3^2*s12^2*s51 - 
     3*q21*q3^3*s12^2*s51 - 3*q2*q3^2*q7*s12^2*s51 + 3*q3^3*q7*s12^2*s51 + 
     3*q10^2*q9*s23*s51 + 3*q24*q9^2*s23*s51 + 3*q4*q9^2*s23*s51 + 
     10*q2*q6*q7*s34*s51 - 3*q21*q8^2*s34*s51 - 3*q4*q8^2*s34*s51 - 
     3*q10^2*q9*s34*s51 + 6*q2*q24*q9*s34*s51 + 3*q24*q7*q9*s34*s51 + 
     6*q4*q7*q9*s34*s51 + 3*q7^2*q9*s34*s51 + 6*q24*q9^2*s34*s51 + 
     6*q4*q9^2*s34*s51 + 3*q10^2*q6*q9*s34^2*s51 + 3*q24*q7*q9^2*s34^2*s51 + 
     3*q4*q7*q9^2*s34^2*s51 + 3*q21*q3^2*s45*s51 - 3*q3^2*q6*s45*s51 - 
     10*q2*q6*q8*s45*s51 + 10*q6*q7*q8*s45*s51 - 3*q7^2*q8*s45*s51 - 
     10*q2*q6*q9*s45*s51 - 9*q7^2*q9*s45*s51 + 42*q7*q8*q9*s45*s51 + 
     6*q21*q3^3*s12*s45*s51 - 6*q3^3*q7*s12*s45*s51 + 
     9*q7^2*q8*q9*s45^2*s51 + 3*q2*q21*q3*s51^2 - 3*q2*q3^2*s51^2 + 
     3*q21*q3^2*s51^2 + 10*q2*q6*q7*s51^2 + 20*q2*q6*q8*s51^2 - 
     20*q2*q7*q8*s51^2 - 10*q6*q7*q8*s51^2 - 3*q2*q24*q9*s51^2 - 
     3*q7^2*q9*s51^2 + 10*q7*q8*q9*s51^2 - 3*q24*q9^2*s51^2 - 
     3*q4*q9^2*s51^2 - 3*q2*q21*q3^2*s12*s51^2 - 6*q21*q3^3*s12*s51^2 - 
     3*q2*q3^2*q7*s12*s51^2 + 6*q3^3*q7*s12*s51^2 + 
     3*q2*q21*q3^3*s12^2*s51^2 - 3*q2*q3^3*q7*s12^2*s51^2 + 
     3*q21*q3^3*s45*s51^2 - 3*q3^3*q7*s45*s51^2 - 3*q3^2*q6*q8*s45*s51^2 + 
     3*q7^2*q8*q9*s45*s51^2 - 6*q2*q21*q3^2*s51^3 - 3*q21*q3^3*s51^3 + 
     3*q3^3*q7*s51^3 + 20*q2*q6*q7*q8*s51^3 + 6*q2*q21*q3^3*s12*s51^3 - 
     6*q2*q3^3*q7*s12*s51^3 + 3*q2*q21*q3^3*s51^4 - 3*q2*q3^3*q7*s51^4])/2 + 
 ((4*F[1, 1, 7] - 4*F[1, 1, 10])*r[-q10 + 3*q16 + 2*q2 - 2*q21 - 2*q22 - q4 + 
     q5 - 5*q6 + 3*q7 + q8 + 2*q9 - q21*q3*s12 + 2*q3^2*s12 + 4*q21*q5*s12 + 
     q4*q5*s12 + q21*q8*s12 - 2*q5*q8*s12 - q7*q8*s12 + q2*q21*q3*s12^2 - 
     2*q21*q3^2*s12^2 - 3*q21*q3*q5*s12^2 - q2*q3*q7*s12^2 + q3^2*q7*s12^2 + 
     3*q3*q5*q7*s12^2 - q2*q21*q8*s12^2 + 3*q21*q5*q8*s12^2 + 
     q4*q5*q8*s12^2 + q2*q7*q8*s12^2 - 3*q5*q7*q8*s12^2 + 3*q16*q3*s23 - 
     3*q3^2*s23 - 2*q16*q5*s23 - 2*q3*q6*s23 + 3*q5*q6*s23 - 
     2*q16^2*q3*s23^2 + 2*q16^2*q5*s23^2 - q16*q3*q5*s23^2 + 
     4*q3^2*q6*s23^2 + q3*q5*q6*s23^2 + q3*q6^2*s23^2 - 2*q5*q6^2*s23^2 + 
     q16^2*q3^2*s23^3 - 2*q16*q3^3*s23^3 + q16^2*q3*q5*s23^3 + 
     2*q3^3*q6*s23^3 - q3*q5*q6^2*s23^3 + 2*q16^2*s34 + 2*q10*q2*s34 - 
     q16*q2*s34 - q16*q5*s34 - q21*q5*s34 - q4*q5*s34 + q5*q6*s34 - 
     q6^2*s34 - q16*q7*s34 - q21*q8*s34 - q4*q8*s34 - 2*q6*q9*s34 + 
     2*q7*q9*s34 - 5*q21*q5*q8*s12*s34 - 3*q4*q5*q8*s12*s34 - 
     2*q21*q8^2*s12*s34 - 2*q4*q8^2*s12*s34 - q21*q5*q8^2*s12^2*s34 - 
     q4*q5*q8^2*s12^2*s34 + q16^2*q5*s23*s34 - q5*q6^2*s23*s34 - 
     q16^2*q2*s34^2 + 2*q21*q5*q8*s34^2 + 2*q4*q5*q8*s34^2 + 
     2*q21*q8^2*s34^2 + 2*q4*q8^2*s34^2 + 2*q21*q5*q8^2*s12*s34^2 + 
     2*q4*q5*q8^2*s12*s34^2 - q21*q5*q8^2*s34^3 - q4*q5*q8^2*s34^3 + 
     q10^2*s45 + 3*q16^2*s45 + 2*q16*q2*s45 - 2*q16*q3*s45 + q21*q3*s45 + 
     2*q16*q5*s45 + q2*q6*s45 - 2*q5*q6*s45 + q5*q7*s45 + q7*q8*s45 - 
     q6*q9*s45 - q7*q9*s45 + 2*q21*q3^2*s12*s45 - q21*q3*q5*s12*s45 + 
     q3*q5*q7*s12*s45 + q3*q7^2*s12*s45 - 2*q5*q7*q8*s12*s45 + 
     q7^2*q8*s12*s45 + q21*q3^3*s12^2*s45 + q21*q3^2*q5*s12^2*s45 - 
     q3^3*q7*s12^2*s45 - q3^2*q5*q7*s12^2*s45 + q3*q5*q7^2*s12^2*s45 - 
     q5*q7^2*q8*s12^2*s45 + 3*q16*q3^2*s23*s45 - 5*q16^2*q5*s23*s45 + 
     q16*q3*q5*s23*s45 - 7*q3^2*q6*s23*s45 - q3*q5*q6*s23*s45 - 
     q3*q6^2*s23*s45 + 4*q5*q6^2*s23*s45 - 2*q16^2*q3^2*s23^2*s45 + 
     4*q16*q3^3*s23^2*s45 - 2*q16^2*q3*q5*s23^2*s45 - 4*q3^3*q6*s23^2*s45 + 
     2*q3*q5*q6^2*s23^2*s45 - q10^2*q2*s34*s45 + 3*q16^2*q2*s34*s45 - 
     2*q10*q2^2*s34*s45 + 3*q16*q2^2*s34*s45 - 4*q16^2*q5*s34*s45 + 
     q16*q2*q5*s34*s45 - q2*q5*q6*s34*s45 + q2*q6^2*s34*s45 + 
     2*q5*q6^2*s34*s45 + q16*q7^2*s34*s45 + q5*q6*q9*s34*s45 + 
     q5*q7*q9*s34*s45 - q7^2*q9*s34*s45 - 2*q10^2*q2^2*s34^2*s45 + 
     2*q16^2*q2^2*s34^2*s45 - q16^2*q2*q5*s34^2*s45 + q16^2*q2*s45^2 + 
     q16*q2^2*s45^2 + 2*q16^2*q3*s45^2 - 3*q16*q3^2*s45^2 - q10^2*q5*s45^2 + 
     3*q16^2*q5*s45^2 - q2^2*q6*s45^2 + 3*q3^2*q6*s45^2 - 2*q5*q6^2*s45^2 + 
     q16^2*q3^2*s23*s45^2 - 2*q16*q3^3*s23*s45^2 + q16^2*q3*q5*s23*s45^2 + 
     2*q3^3*q6*s23*s45^2 - q3*q5*q6^2*s23*s45^2 - 2*q10^2*q2*q5*s34*s45^2 + 
     3*q16^2*q2*q5*s34*s45^2 - q2*q5*q6^2*s34*s45^2 - 
     q10^2*q2^2*q5*s34^2*s45^2 + q16^2*q2^2*q5*s34^2*s45^2 - q10^2*s51 + 
     q10*q2*s51 - q16*q2*s51 + 2*q2^2*s51 + 2*q22*q3*s51 + 2*q3^2*s51 - 
     q10*q6*s51 + q22*q6*s51 + 2*q16*q7*s51 + q4*q7*s51 - 2*q6*q7*s51 + 
     q7^2*s51 - q21*q8*s51 - q22*q8*s51 - q4*q8*s51 + 2*q10*q9*s51 - 
     2*q3*q9*s51 + q4*q9*s51 - 2*q7*q9*s51 - q21*q3^2*s12*s51 + 
     q2*q21*q3^2*s12^2*s51 - q21*q3^3*s12^2*s51 - q2*q3^2*q7*s12^2*s51 + 
     q3^3*q7*s12^2*s51 + q16^2*q3*s23*s51 - q16*q3^2*s23*s51 - 
     2*q3^2*q6*s23*s51 - q16^2*q3^2*s23^2*s51 + 2*q16*q3^3*s23^2*s51 - 
     2*q3^3*q6*s23^2*s51 + q10^2*q2*s34*s51 - 2*q10*q2^2*s34*s51 + 
     3*q16*q2^2*s34*s51 + q2*q22*q6*s34*s51 - q2*q6^2*s34*s51 + 
     q16*q7^2*s34*s51 - q21*q8^2*s34*s51 - q4*q8^2*s34*s51 - 
     3*q10*q6*q9*s34*s51 + q4*q7*q9*s34*s51 - q7^2*q9*s34*s51 - 
     q10^2*q2^2*s34^2*s51 + q16^2*q2^2*s34^2*s51 + 2*q16^2*q2*s45*s51 + 
     2*q16*q2^2*s45*s51 + q16^2*q3*s45*s51 - q16*q3^2*s45*s51 + 
     q21*q3^2*s45*s51 + q2^2*q6*s45*s51 + q3^2*q7*s45*s51 - 
     q16*q2*q8*s45*s51 - q16*q3*q8*s45*s51 + q2*q6*q8*s45*s51 - 
     q22*q6*q8*s45*s51 + q3*q6*q8*s45*s51 - q6*q7*q8*s45*s51 - 
     q7^2*q8*s45*s51 + 2*q21*q3^3*s12*s45*s51 - 2*q3^3*q7*s12*s45*s51 + 
     q16^2*q3^2*s45^2*s51 - 2*q16*q3^3*s45^2*s51 + 2*q3^3*q6*s45^2*s51 + 
     q16^2*q2*q8*s45^2*s51 + q16*q2^2*q8*s45^2*s51 + q16^2*q3*q8*s45^2*s51 - 
     q16*q3^2*q8*s45^2*s51 - q2^2*q6*q8*s45^2*s51 + q3^2*q6*q8*s45^2*s51 + 
     q16^2*q2*s51^2 + q16*q2^2*s51^2 + q2*q21*q3*s51^2 + q21*q3^2*s51^2 - 
     q2^2*q6*s51^2 - q2*q22*q6*s51^2 - q22*q6^2*s51^2 + q2^2*q7*s51^2 - 
     q3^2*q7*s51^2 - q6^2*q7*s51^2 - q6*q7^2*s51^2 - q16^2*q8*s51^2 - 
     q16*q2*q8*s51^2 + 2*q2^2*q8*s51^2 - q2*q7*q8*s51^2 + q10^2*q9*s51^2 - 
     q2*q21*q3^2*s12*s51^2 - 2*q21*q3^3*s12*s51^2 + 2*q3^3*q7*s12*s51^2 - 
     q2^2*q7*q8*s12*s51^2 + q2*q21*q3^3*s12^2*s51^2 - 
     q2*q3^3*q7*s12^2*s51^2 + q2*q22*q6^2*s34*s51^2 - q10^2*q6*q9*s34*s51^2 + 
     q21*q3^3*s45*s51^2 - q3^3*q7*s45*s51^2 + 2*q16^2*q2*q8*s45*s51^2 + 
     2*q16*q2^2*q8*s45*s51^2 + q16^2*q3*q8*s45*s51^2 - 
     q16*q3^2*q8*s45*s51^2 + q2^2*q6*q8*s45*s51^2 + q22*q6^2*q8*s45*s51^2 + 
     q6^2*q7*q8*s45*s51^2 + q6*q7^2*q8*s45*s51^2 + 
     q16^2*q3^2*q8*s45^2*s51^2 - 2*q16*q3^3*q8*s45^2*s51^2 + 
     2*q3^3*q6*q8*s45^2*s51^2 - 2*q2*q21*q3^2*s51^3 - q21*q3^3*s51^3 + 
     q2*q3^2*q7*s51^3 + q3^3*q7*s51^3 - q2^2*q6*q7*s51^3 + 
     q16^2*q2*q8*s51^3 + q16*q2^2*q8*s51^3 - q2^2*q6*q8*s51^3 + 
     q2^2*q7*q8*s51^3 + q2*q6*q7*q8*s51^3 + 2*q2*q21*q3^3*s12*s51^3 - 
     2*q2*q3^3*q7*s12*s51^3 + q2*q21*q3^3*s51^4 - q2*q3^3*q7*s51^4 - 
     q2^2*q6*q7*q8*s51^4])/2 + ((-4*F[1, 1, 5] + 4*F[1, 1, 7])*
   r[-q10 - 3*q13 + 3*q18 - q19 - q4 + q5 - 4*q6 + q7 - q8 - 2*q9 - 
     3*q13^2*s12 - q13*q2*s12 - q19*q2*s12 - 2*q19*q3*s12 - 2*q2*q3*s12 + 
     2*q13*q5*s12 - 2*q3*q5*s12 + q4*q5*s12 + 3*q2*q8*s12 + 2*q3*q8*s12 + 
     q4*q8*s12 + q8^2*s12 - q19*q2*q7*s12^2 + q2*q7*q8*s12^2 + 
     q7*q8^2*s12^2 - q19*q6*s23 + q6^2*s23 + 6*q13^2*s34 + q10*q2*s34 - 
     q4*q5*s34 + q10*q6*s34 + 4*q13*q6*s34 - 2*q4*q8*s34 - 2*q13*q9*s34 - 
     q2*q9*s34 + q7*q9*s34 + q13*q5^2*s12*s34 - q4*q5*q8*s12*s34 - 
     q5^2*q8*s12*s34 - q13*q5^2*s34^2 + q4*q5*q8*s34^2 + q5^2*q8*s34^2 + 
     q13*q6*q9*s34^2 + q10^2*s45 + 3*q13^2*s45 - q10*q2*s45 - 2*q13*q2*s45 - 
     q19*q2*s45 - 3*q18*q3*s45 + 3*q2*q3*s45 - q2*q5*s45 + q10*q6*s45 + 
     3*q13*q6*s45 + 2*q19*q6*s45 + 2*q2*q6*s45 - 2*q6^2*s45 - q5*q8*s45 - 
     2*q7*q8*s45 - q13*q9*s45 + 3*q2*q9*s45 - q6*q9*s45 - 2*q7*q9*s45 + 
     3*q8*q9*s45 - q7*q8^2*s12*s45 - 2*q10^2*q2*s34*s45 + q10*q2*q5*s34*s45 - 
     q13*q5^2*s34*s45 + q5^2*q8*s34*s45 - q2*q5*q9*s34*s45 - 
     q5*q8*q9*s34*s45 - q10^2*q5*s45^2 - q19*q2*q6*s45^2 + q2*q6^2*s45^2 + 
     q7*q8^2*s45^2 - q2^2*q9*s45^2 + 2*q2*q6*q9*s45^2 + 3*q7*q8*q9*s45^2 - 
     q8^2*q9*s45^2 - q10^2*q2*q5*s34*s45^2 - q2^2*q6*q9*s45^3 - 
     q7*q8^2*q9*s45^3 - q10^2*s51 - q10*q2*s51 + 6*q13*q2*s51 - q3^2*s51 + 
     q10*q6*s51 + q13*q6*s51 + q18*q6*s51 - 2*q2*q6*s51 + 2*q3*q6*s51 + 
     3*q18*q7*s51 - 2*q4*q7*s51 + 2*q2*q8*s51 - 2*q3*q8*s51 + q4*q8*s51 - 
     4*q7*q8*s51 + 2*q10*q9*s51 + 2*q13*q9*s51 + 2*q18*q9*s51 + 3*q2*q9*s51 + 
     q4*q9*s51 - 4*q7*q9*s51 - q13^2*q2*s12*s51 + 3*q13*q2^2*s12*s51 - 
     q19*q2^2*s12*s51 - 2*q2^2*q3*s12*s51 + q2*q3^2*s12*s51 + 
     2*q13^2*q7*s12*s51 - q13*q2*q7*s12*s51 - q19*q2*q7*s12*s51 + 
     2*q2*q3*q7*s12*s51 + q13^2*q2*q7*s12^2*s51 + q19*q2^2*q7*s12^2*s51 - 
     q2*q3^2*q7*s12^2*s51 - q2^2*q7*q8*s12^2*s51 - q2*q7*q8^2*s12^2*s51 + 
     q3^2*q6*s23*s51 - q10^2*q2*s34*s51 + 3*q10^2*q6*s34*s51 - 
     3*q13^2*q6*s34*s51 + 2*q10*q6^2*s34*s51 + 3*q13*q6^2*s34*s51 + 
     2*q13^2*q9*s34*s51 - 4*q10*q6*q9*s34*s51 - 5*q13*q6*q9*s34*s51 + 
     q18*q7*q9*s34*s51 + q4*q7*q9*s34*s51 - q13^2*q6*q9*s34^2*s51 + 
     2*q10*q6^2*q9*s34^2*s51 + 2*q13*q6^2*q9*s34^2*s51 + 2*q13^2*q2*s45*s51 - 
     3*q13*q2^2*s45*s51 - q19*q2^2*s45*s51 + 2*q2^2*q3*s45*s51 + 
     3*q18*q3^2*s45*s51 - 2*q2*q3^2*s45*s51 + q19*q2*q6*s45*s51 - 
     2*q18*q3*q6*s45*s51 - 2*q3^2*q6*s45*s51 - q2*q6^2*s45*s51 + 
     q13^2*q7*s45*s51 + q13*q6*q7*s45*s51 + 3*q2*q6*q8*s45*s51 - 
     q6*q7*q8*s45*s51 + q3*q8^2*s45*s51 + q7*q8^2*s45*s51 + 
     q13^2*q9*s45*s51 - q13*q2*q9*s45*s51 - 2*q2^2*q9*s45*s51 - 
     q18*q3*q9*s45*s51 + q2*q6*q9*s45*s51 + q3*q8*q9*s45*s51 + 
     6*q7*q8*q9*s45*s51 - q19*q2^2*q6*s45^2*s51 + q18*q3^2*q6*s45^2*s51 + 
     q2*q6^2*q8*s45^2*s51 - q2^2*q6*q9*s45^2*s51 - 2*q7*q8^2*q9*s45^2*s51 - 
     4*q13^2*q2*s51^2 + q13*q2^2*s51^2 - 2*q2^2*q3*s51^2 - q13^2*q6*s51^2 + 
     3*q18*q3*q6*s51^2 - q13*q6^2*s51^2 + q2*q6^2*s51^2 + 2*q13*q2*q7*s51^2 + 
     2*q2*q3*q7*s51^2 + q13*q6*q7*s51^2 + q18*q6*q7*s51^2 - 
     2*q2*q6*q7*s51^2 - 3*q2*q6*q8*s51^2 - q3*q6*q8*s51^2 + 
     2*q2*q7*q8*s51^2 + 2*q6*q7*q8*s51^2 + q10^2*q9*s51^2 - 
     2*q13^2*q9*s51^2 - 2*q13*q2*q9*s51^2 - q2^2*q9*s51^2 - 
     3*q18*q3*q9*s51^2 - 3*q18*q7*q9*s51^2 + q4*q7*q9*s51^2 + 
     3*q3*q8*q9*s51^2 + 3*q7*q8*q9*s51^2 - 2*q13^2*q2^2*s12*s51^2 + 
     2*q2^2*q3^2*s12*s51^2 - q13^2*q2*q7*s12*s51^2 + 
     2*q13*q2^2*q7*s12*s51^2 - 2*q2^2*q3*q7*s12*s51^2 - 
     2*q2*q3^2*q7*s12*s51^2 - q13^2*q2^2*q7*s12^2*s51^2 + 
     q2^2*q3^2*q7*s12^2*s51^2 - 2*q10^2*q6*q9*s34*s51^2 + 
     3*q13^2*q6*q9*s34*s51^2 - q18*q7^2*q9*s34*s51^2 + q4*q7^2*q9*s34*s51^2 + 
     q10^2*q6^2*q9*s34^2*s51^2 - q13^2*q6^2*q9*s34^2*s51^2 + 
     q13^2*q2^2*s45*s51^2 - q2^2*q3^2*s45*s51^2 - 3*q18*q3^2*q6*s45*s51^2 - 
     q13^2*q6*q7*s45*s51^2 - q13*q6^2*q7*s45*s51^2 + q3^2*q6*q8*s45*s51^2 - 
     q2*q6^2*q8*s45*s51^2 + q6^2*q7*q8*s45*s51^2 + q13^2*q2*q9*s45*s51^2 + 
     q13*q2^2*q9*s45*s51^2 + q18*q3^2*q9*s45*s51^2 - q3^2*q8*q9*s45*s51^2 - 
     q3*q8^2*q9*s45*s51^2 - q7*q8^2*q9*s45*s51^2 + q18*q3^3*q6*s45^2*s51^2 - 
     q3^3*q6*q8*s45^2*s51^2 - q13^2*q2^2*s51^3 + q2^2*q3^2*s51^3 - 
     2*q13^2*q2*q7*s51^3 + 2*q13*q2^2*q7*s51^3 - 2*q2^2*q3*q7*s51^3 - 
     q2*q3^2*q7*s51^3 - q13^2*q6*q7*s51^3 - q13*q6^2*q7*s51^3 + 
     q2*q6^2*q7*s51^3 + q2*q6^2*q8*s51^3 - 3*q2*q6*q7*q8*s51^3 - 
     q6^2*q7*q8*s51^3 + q13^2*q2*q9*s51^3 + q13*q2^2*q9*s51^3 - 
     2*q13^2*q2^2*q7*s12*s51^3 + 2*q2^2*q3^2*q7*s12*s51^3 - 
     q13^2*q2^2*q7*s51^4 + q2^2*q3^2*q7*s51^4 + q2*q6^2*q7*q8*s51^4])/2 + 
 (r[q3 - q4 + q5 - q6 + 3*q7 + q2*q3*s12 + q3^2*s12 - 2*q3*q7*s12 - 
     q4*q7*s12 + q7^2*s12 - q3*q8*s12 - q7*q8*s12 - q3^3*s12^2 + 
     q3^2*q7*s12^2 + q4*q5*q8*s12^2 + 2*q5*q7*q8*s12^2 - q3^2*s23 - 
     q4*q5*s23 - q3*q6*s23 + q4*q9*s23 + q3^3*s12*s23 - q3^3*s23^2 + 
     q3^2*q6*s23^2 + q3^3*q6*s23^3 + q4*q5*s34 - q4*q7*s34 - q5*q7*s34 + 
     2*q4*q8*s34 + q5*q9*s34 + 3*q7*q9*s34 - q4*q5*q8*s34^2 - 
     q4*q7*q9*s34^2 - q5*q7*q9*s34^2 + q2*q3*s45 - q3^2*s45 + 2*q3*q6*s45 - 
     q3*q7*s45 + q5*q7*s45 - q3*q8*s45 - q7*q8*s45 + 2*q3^2*q7*s12*s45 + 
     q7^2*q8*s12*s45 - q3^3*q7*s12^2*s45 + q5*q7^2*q8*s12^2*s45 + 
     q3^3*s23*s45 - 2*q3^3*q6*s23^2*s45 + q5*q7*q9*s34*s45 - q3^2*q6*s45^2 + 
     q3^3*q6*s23*s45^2 - q2*q3*s51 - q3*q6*s51 + q3*q7*s51 + q4*q7*s51 - 
     2*q6*q7*s51 + q7^2*s51 + q3*q8*s51 - q4*q8*s51 + q7*q8*s51 + q4*q9*s51 + 
     q2*q3^2*s12*s51 - q3^3*s12*s51 + q2*q3*q7*s12*s51 - q3^2*q7*s12*s51 - 
     q2*q3^2*q7*s12^2*s51 + q3^3*q7*s12^2*s51 + q3^3*s23*s51 - 
     q3^3*q6*s23^2*s51 + 2*q4*q7*q9*s34*s51 - 2*q2*q3^2*s45*s51 + 
     q3^3*s45*s51 + 2*q3^2*q7*s45*s51 + 2*q3*q6*q8*s45*s51 + 
     2*q6*q7*q8*s45*s51 - q7^2*q8*s45*s51 - 2*q3^3*q7*s12*s45*s51 + 
     q3^3*q6*s45^2*s51 - 2*q3^2*q6*q8*s45^2*s51 + 2*q2*q3^2*s51^2 - 
     q2*q3*q7*s51^2 - 2*q3^2*q7*s51^2 - q6*q7^2*s51^2 - q3*q6*q8*s51^2 - 
     q6*q7*q8*s51^2 - 2*q2*q3^3*s12*s51^2 + q2*q3^2*q7*s12*s51^2 + 
     2*q3^3*q7*s12*s51^2 - q2*q3^3*q7*s12^2*s51^2 + q2*q3^3*s45*s51^2 - 
     q3^3*q7*s45*s51^2 + q6*q7^2*q8*s45*s51^2 + q3^3*q6*q8*s45^2*s51^2 - 
     q2*q3^3*s51^3 + 2*q2*q3^2*q7*s51^3 + q3^3*q7*s51^3 - 
     2*q2*q3^3*q7*s12*s51^3 - q2*q3^3*q7*s51^4]*
   (2*F[1, 1, 2]^2 - 2*F[1, 1, 5]^2 - 4*F[1, 1, 2]*F[1, 1, 7] + 
    4*F[1, 1, 5]*F[1, 1, 7] + 4*F[2, 1, 4] - 4*F[2, 1, 7] - 
    (2*tci[1, 1]^2)/3))/2 + 
 (r[-6*q4 - 4*q5 + 4*q7 - 6*q8 + 4*q9 + 4*q4^2*s12 + 6*q4*q5*s12 - 
     3*q4*q7*s12 - q5*q7*s12 + 2*q4*q8*s12 - q5*q8*s12 + q7*q8*s12 - 
     4*q4^2*q5*s12^2 - q4*q5*q8*s12^2 - 3*q5*q7*q8*s12^2 - 4*q4*q5*s34 - 
     5*q4*q7*s34 - 3*q5*q7*s34 - 4*q4*q8*s34 + 7*q5*q8*s34 - 2*q4*q9*s34 - 
     2*q5*q9*s34 + 9*q7*q9*s34 - 7*q8*q9*s34 + 4*q4^2*q5*s12*s34 + 
     4*q4^2*q8*s12*s34 - 8*q4*q5*q8*s12*s34 + 4*q4^2*q5*q8*s12^2*s34 + 
     4*q4*q5*q8*s34^2 - 5*q4*q7*q9*s34^2 - 3*q5*q7*q9*s34^2 + 
     3*q5*q8*q9*s34^2 - 4*q4^2*q5*q8*s12*s34^2 + 3*q5*q7*s45 - 2*q5*q8*s45 - 
     6*q7*q8*s45 - 8*q7*q9*s45 + 9*q8*q9*s45 + 3*q5*q7*q8*s12*s45 + 
     3*q5*q7*q9*s34*s45 - 3*q5*q8*q9*s34*s45 - 4*q5*q7*q8*s45^2 - 
     4*q5*q7*q9*s45^2 + 4*q5*q8*q9*s45^2 + 10*q7*q8*q9*s45^2 + 
     4*q5*q7*q8*q9*s45^3 - 4*q4^2*s51 + q4*q7*s51 - 3*q7*q8*s51 + 
     6*q4*q9*s51 - 5*q7*q9*s51 + 7*q8*q9*s51 - 4*q4^2*q7*s34*s51 - 
     4*q4^2*q9*s34*s51 + 10*q4*q7*q9*s34*s51 - 4*q4^2*q7*q9*s34^2*s51 + 
     9*q7*q8*q9*s45*s51 + 4*q4^2*q9*s51^2 - q4*q7*q9*s51^2 + 
     3*q7*q8*q9*s51^2 + 4*q4^2*q7*q9*s34*s51^2]*
   (-4*F[1, 1, 1]^2 + 4*F[1, 1, 1]*F[1, 1, 3] + 4*F[1, 1, 1]*F[1, 1, 8] - 
    4*F[1, 1, 3]*F[1, 1, 8] - 4*F[2, 1, 1] - 4*F[2, 1, 9] - 
    (2*tci[1, 1]^2)/3))/2 + 
 (r[-7*q3 + 4*q6 - 3*q7 - q8 - 2*q2*q3*s12 + 4*q3^2*s12 + 4*q2*q7*s12 + 
     6*q3*q7*s12 + q2*q8*s12 + 3*q3*q8*s12 - 2*q7*q8*s12 + q2*q3*q7*s12^2 - 
     4*q3^2*q7*s12^2 - 3*q2*q7*q8*s12^2 - 4*q3^2*s23 + 7*q3*q6*s23 + 
     4*q3^2*q6*s23^2 + q2*q6*s34 - 2*q2*q7*s34 + 4*q3^2*s45 - 2*q2*q6*s45 - 
     8*q3*q6*s45 + 3*q2*q8*s45 + q3*q8*s45 - q7*q8*s45 - 8*q3^2*q6*s23*s45 + 
     4*q3^2*q6*s45^2 + 3*q2*q6*q8*s45^2 + q3*q6*q8*s45^2 - 4*q2*q3*s51 + 
     q2*q6*s51 + q3*q6*s51 + 3*q2*q7*s51 + 4*q3*q7*s51 + q6*q7*s51 - 
     3*q2*q8*s51 - q3*q8*s51 + q7*q8*s51 + 4*q2*q3^2*s12*s51 - 
     8*q2*q3*q7*s12*s51 - 4*q3^2*q7*s12*s51 + 3*q2*q7*q8*s12*s51 + 
     4*q2*q3^2*q7*s12^2*s51 + q2*q6*q7*s34*s51 - 4*q3^2*q6*s45*s51 + 
     4*q3^2*q8*s45*s51 - 3*q2*q6*q8*s45*s51 - 2*q3*q6*q8*s45*s51 + 
     q6*q7*q8*s45*s51 + 4*q3^2*q6*q8*s45^2*s51 - 4*q2*q3*q7*s51^2 + 
     q2*q6*q7*s51^2 + 4*q2*q6*q8*s51^2 + q3*q6*q8*s51^2 - 4*q2*q7*q8*s51^2 - 
     q6*q7*q8*s51^2 + 4*q2*q3^2*q7*s12*s51^2 - 4*q3^2*q6*q8*s45*s51^2 + 
     4*q2*q6*q7*q8*s51^3]*(-4*F[1, 1, 1]^2 + 4*F[1, 1, 1]*F[1, 1, 4] + 
    4*F[1, 1, 1]*F[1, 1, 8] - 4*F[1, 1, 4]*F[1, 1, 8] - 4*F[2, 1, 2] - 
    4*F[2, 1, 9] - (2*tci[1, 1]^2)/3))/2 + 
 (r[2*q10 - 2*q6 - 4*q9 + 2*q5*q6*s23 - 4*q10^2*s34 + 2*q10*q2*s34 + 
     2*q10*q5*s34 - 8*q10*q6*s34 - 2*q5*q6*s34 + 2*q10*q9*s34 - 4*q2*q9*s34 + 
     2*q5*q9*s34 + 6*q6*q9*s34 + 4*q10^2*q2*s34^2 - q10*q2*q5*s34^2 + 
     3*q2*q5*q9*s34^2 - 5*q10*q6*q9*s34^2 - 3*q5*q6*q9*s34^2 - 4*q10^2*s45 + 
     2*q10*q2*s45 + 2*q10*q5*s45 - 3*q10*q6*s45 + q2*q6*s45 - 4*q5*q6*s45 - 
     q2*q9*s45 + 4*q10^2*q2*s34*s45 + 4*q10^2*q5*s34*s45 - 
     2*q10*q2*q5*s34*s45 - q2*q5*q6*s34*s45 + 3*q2*q5*q9*s34*s45 - 
     3*q5*q6*q9*s34*s45 + 4*q10^2*q2*q5*s34^2*s45 + 4*q10^2*q5*s45^2 - 
     q10*q2*q5*s45^2 - q2*q5*q6*s45^2 + 4*q2*q5*q9*s45^2 + 2*q2*q6*q9*s45^2 - 
     4*q5*q6*q9*s45^2 + 4*q10^2*q2*q5*s34*s45^2 + 4*q2*q5*q6*q9*s45^3 + 
     4*q10^2*s51 + q10*q6*s51 - 6*q10*q9*s51 + 2*q2*q9*s51 - q6*q9*s51 - 
     4*q10^2*q6*s34*s51 + 4*q10^2*q9*s34*s51 + 10*q10*q6*q9*s34*s51 - 
     4*q10^2*q6*q9*s34^2*s51 + q2*q6*q9*s45*s51 - 4*q10^2*q9*s51^2 - 
     q10*q6*q9*s51^2 + 4*q10^2*q6*q9*s34*s51^2]*
   (4*F[1, 1, 1]^2 - 4*F[1, 1, 1]*F[1, 1, 3] - 4*F[1, 1, 1]*F[1, 1, 4] + 
    4*F[1, 1, 3]*F[1, 1, 4] + 4*F[2, 1, 1] + 4*F[2, 1, 2] + 
    (2*tci[1, 1]^2)/3))/2 + 
 (r[-4*q5 + 4*q6 - 4*q8 + 4*q9 + 2*q4*q5*s12 - q4*q7*s12 - q5*q7*s12 + 
     2*q4*q8*s12 - 3*q5*q8*s12 - q7*q8*s12 + q4*q5*q8*s12^2 - 
     q5*q7*q8*s12^2 - q10^2*s23 - q10*q5*s23 + 2*q4*q5*s23 - 2*q5*q6*s23 + 
     2*q10*q9*s23 - 2*q4*q9*s23 + 2*q10^2*s34 + 2*q10*q2*s34 - 2*q10*q5*s34 - 
     2*q4*q5*s34 + 6*q10*q6*s34 - q4*q7*s34 - q5*q7*s34 - 4*q4*q8*s34 + 
     3*q5*q8*s34 - 2*q10*q9*s34 + 2*q2*q9*s34 - 2*q4*q9*s34 - 4*q5*q9*s34 - 
     2*q6*q9*s34 + q7*q9*s34 - 3*q8*q9*s34 - 2*q4*q5*q8*s12*s34 - 
     q10*q2*q5*s34^2 + 2*q4*q5*q8*s34^2 - q2*q5*q9*s34^2 + 
     3*q10*q6*q9*s34^2 + q5*q6*q9*s34^2 - q4*q7*q9*s34^2 - q5*q7*q9*s34^2 + 
     q5*q8*q9*s34^2 + 2*q10^2*s45 - 2*q10*q2*s45 + 3*q10*q6*s45 - q2*q6*s45 + 
     2*q5*q6*s45 + q5*q7*s45 - 2*q7*q8*s45 + q2*q9*s45 - 2*q6*q9*s45 - 
     4*q7*q9*s45 + 3*q8*q9*s45 + q5*q7*q8*s12*s45 + q10^3*s23*s45 - 
     q10^3*s34*s45 - 4*q10^2*q2*s34*s45 + q2*q5*q6*s34*s45 - 
     q2*q5*q9*s34*s45 + q5*q6*q9*s34*s45 + q5*q7*q9*s34*s45 - 
     q5*q8*q9*s34*s45 - 2*q10^3*q2*s34^2*s45 - 2*q10^2*q5*s45^2 - 
     q10*q2*q5*s45^2 + q2*q5*q6*s45^2 - 2*q5*q7*q8*s45^2 - 2*q2*q5*q9*s45^2 + 
     2*q5*q6*q9*s45^2 - 2*q5*q7*q9*s45^2 + 2*q5*q8*q9*s45^2 + 
     4*q7*q8*q9*s45^2 - q10^3*q5*s23*s45^2 - 2*q10^3*q5*s34*s45^2 - 
     2*q10^2*q2*q5*s34*s45^2 - q10^3*q2*q5*s34^2*s45^2 - 
     2*q2*q5*q6*q9*s45^3 + 2*q5*q7*q8*q9*s45^3 - 2*q10^2*s51 - 2*q10*q2*s51 - 
     q4*q7*s51 + 2*q4*q8*s51 - q7*q8*s51 + 2*q10*q9*s51 - q2*q9*s51 + 
     2*q6*q9*s51 - 3*q7*q9*s51 + 3*q8*q9*s51 - q10^3*s23*s51 + 
     2*q10^2*q9*s23*s51 + q10^3*s34*s51 - 2*q10^2*q2*s34*s51 + 
     3*q10^2*q6*s34*s51 - 3*q10^2*q9*s34*s51 - 3*q10*q6*q9*s34*s51 - 
     q10^3*q2*s34^2*s51 + 3*q10^2*q6*q9*s34^2*s51 + 3*q7*q8*q9*s45*s51 + 
     2*q10^2*q9*s51^2 + 2*q10*q6*q9*s51^2 - q4*q7*q9*s51^2 + q7*q8*q9*s51^2 + 
     q10^3*q9*s23*s51^2 - q10^3*q9*s34*s51^2 - q10^2*q6*q9*s34*s51^2 + 
     q10^3*q6*q9*s34^2*s51^2]*(-2*F[1, 1, 5]^2 + 4*F[1, 1, 5]*F[1, 1, 6] - 
    2*F[1, 1, 6]^2 - 4*F[2, 1, 7] - 4*F[2, 1, 8] + (2*tci[1, 1]^2)/3))/2 + 
 (r[-2*q2 - 2*q3 + 2*q6 + q7 - q8 + 2*q9 + 2*q3^2*s12 - 2*q4*q5*s12 + 
     4*q2*q7*s12 + q4*q7*s12 - q5*q7*s12 + q2*q8*s12 + q3*q8*s12 - 
     2*q4*q8*s12 + q5*q8*s12 - 3*q7*q8*s12 - q3^3*s12^2 - q2*q3*q7*s12^2 - 
     q4*q5*q8*s12^2 - q2*q7*q8*s12^2 - q5*q7*q8*s12^2 - 2*q3^2*s23 - 
     2*q4*q5*s23 + 2*q3*q6*s23 + 2*q4*q9*s23 + q3^3*s12*s23 - q3^3*s23^2 + 
     2*q3^2*q6*s23^2 + q3^3*q6*s23^3 + 2*q4*q5*s34 + q2*q6*s34 - 
     2*q2*q7*s34 + q4*q7*s34 - q5*q7*s34 + 4*q4*q8*s34 - q5*q8*s34 + 
     2*q4*q9*s34 - 2*q5*q9*s34 + q7*q9*s34 - 3*q8*q9*s34 + 
     2*q4*q5*q8*s12*s34 - 2*q4*q5*q8*s34^2 + q4*q7*q9*s34^2 - 
     q5*q7*q9*s34^2 + q5*q8*q9*s34^2 + 2*q3^2*s45 - 2*q2*q6*s45 - 
     4*q3*q6*s45 + q5*q7*s45 + 2*q2*q8*s45 + 2*q3*q8*s45 - 2*q5*q8*s45 - 
     3*q7*q8*s45 - 2*q7*q9*s45 + 3*q8*q9*s45 + q5*q7*q8*s12*s45 - 
     q3^3*q7*s12^2*s45 + q3^3*s23*s45 - 4*q3^2*q6*s23*s45 - 
     2*q3^3*q6*s23^2*s45 + q5*q7*q9*s34*s45 - q5*q8*q9*s34*s45 + 
     2*q3^2*q6*s45^2 + 2*q2*q6*q8*s45^2 + 2*q3*q6*q8*s45^2 - 
     2*q5*q7*q8*s45^2 - 2*q5*q7*q9*s45^2 + 2*q5*q8*q9*s45^2 + 
     4*q7*q8*q9*s45^2 + q3^3*q6*s23*s45^2 + 2*q5*q7*q8*q9*s45^3 + q2*q6*s51 + 
     q2*q7*s51 + q4*q7*s51 - q6*q7*s51 - 2*q2*q8*s51 - 2*q4*q8*s51 + 
     q7*q9*s51 + 3*q8*q9*s51 - q3^3*s12*s51 - 2*q2*q3*q7*s12*s51 + 
     q2*q7*q8*s12*s51 + q3^3*q7*s12^2*s51 + q3^3*s23*s51 - 
     q3^3*q6*s23^2*s51 + q2*q6*q7*s34*s51 + q3^3*s45*s51 - q3^2*q6*s45*s51 + 
     q3^2*q8*s45*s51 - 2*q2*q6*q8*s45*s51 - q3*q6*q8*s45*s51 + 
     q6*q7*q8*s45*s51 + 3*q7*q8*q9*s45*s51 - 2*q3^3*q7*s12*s45*s51 + 
     q3^3*q6*s45^2*s51 + q3^2*q6*q8*s45^2*s51 - q2*q3*q7*s51^2 + 
     q2*q6*q7*s51^2 + 2*q2*q6*q8*s51^2 + q3*q6*q8*s51^2 - 2*q2*q7*q8*s51^2 - 
     q6*q7*q8*s51^2 + q4*q7*q9*s51^2 + q7*q8*q9*s51^2 - 2*q2*q3^3*s12*s51^2 + 
     2*q3^3*q7*s12*s51^2 - q2*q3^3*q7*s12^2*s51^2 + q2*q3^3*s45*s51^2 - 
     q3^3*q7*s45*s51^2 - q3^2*q6*q8*s45*s51^2 + q3^3*q6*q8*s45^2*s51^2 - 
     q2*q3^3*s51^3 + q3^3*q7*s51^3 + 2*q2*q6*q7*q8*s51^3 - 
     2*q2*q3^3*q7*s12*s51^3 - q2*q3^3*q7*s51^4]*
   (-2*F[1, 1, 6]^2 + 4*F[1, 1, 6]*F[1, 1, 9] - 2*F[1, 1, 9]^2 - 
    4*F[2, 1, 14] - 4*F[2, 1, 15] + (2*tci[1, 1]^2)/3))/2 + 
 (r[-q10 - q2 - q4 + 2*q5 - q6 + 2*q7 + 2*q9 - q5^2*s12 - q4*q7*s12 - 
     3*q5*q7*s12 - q5*q8*s12 - q7*q8*s12 + q4*q5*q8*s12^2 + q5*q7*q8*s12^2 + 
     q10^2*s23 - q4*q5*s23 - q5^2*s23 - q5*q6*s23 - q10*q9*s23 + q4*q9*s23 + 
     q5^2*q6*s23^2 - q10^2*s34 - 2*q10*q2*s34 + q10*q5*s34 + q4*q5*s34 + 
     2*q10*q6*s34 + q5*q6*s34 - q4*q7*s34 - 2*q5*q7*s34 + 2*q4*q8*s34 + 
     q10*q9*s34 - 4*q6*q9*s34 + 4*q7*q9*s34 - q10^2*q2*s34^2 - 
     q4*q5*q8*s34^2 + q5*q6*q9*s34^2 - q4*q7*q9*s34^2 - 2*q5*q7*q9*s34^2 + 
     q10^2*s45 - q10*q2*s45 + q10*q6*s45 + 2*q5*q6*s45 + q5*q7*s45 - 
     q5^2*q7*s12*s45 - q5*q7*q8*s12*s45 - q10^3*s23*s45 - q5^2*q6*s23*s45 + 
     q10^3*s34*s45 + q10^2*q2*s34*s45 - q10^2*q5*s34*s45 - 
     q10*q2*q5*s34*s45 - q5^2*q6*s34*s45 - q5^2*q7*s34*s45 + 
     2*q5*q6*q9*s34*s45 + 2*q5*q7*q9*s34*s45 + 2*q10^3*q2*s34^2*s45 - 
     q10^2*q2*q5*s34^2*s45 - q5^2*q6*q9*s34^2*s45 - q5^2*q7*q9*s34^2*s45 - 
     q10^2*q5*s45^2 + q10^3*q5*s23*s45^2 + 2*q10^3*q5*s34*s45^2 - 
     q10^2*q2*q5*s34*s45^2 + q10^3*q2*q5*s34^2*s45^2 - q10^2*s51 + 
     q10*q2*s51 - q10*q6*s51 + q4*q7*s51 - q4*q8*s51 + 2*q10*q9*s51 + 
     q4*q9*s51 + q10^3*s23*s51 - 2*q10^2*q9*s23*s51 - q10^3*s34*s51 + 
     2*q10^2*q2*s34*s51 + 2*q10^2*q9*s34*s51 - 6*q10*q6*q9*s34*s51 + 
     2*q4*q7*q9*s34*s51 + q10^3*q2*s34^2*s51 - 2*q10^2*q6*q9*s34^2*s51 + 
     q10^2*q9*s51^2 - q10^3*q9*s23*s51^2 + q10^3*q9*s34*s51^2 - 
     2*q10^2*q6*q9*s34*s51^2 - q10^3*q6*q9*s34^2*s51^2]*
   (-2*F[1, 1, 2]^2 + 2*F[1, 1, 9]^2 + 4*F[1, 1, 2]*F[1, 1, 10] - 
    4*F[1, 1, 9]*F[1, 1, 10] - 4*F[2, 1, 11] + 4*F[2, 1, 15] + 
    (2*tci[1, 1]^2)/3))/2 + 
 (r[-q19 + 2*q2 - 2*q22 - 4*q5 - 2*q6 - q7 + q8 + 8*q9 - q19*q2*s12 - 
     2*q19*q3*s12 - 2*q3*q5*s12 + 3*q2*q8*s12 - 3*q5*q8*s12 - q7*q8*s12 - 
     q19*q2*q7*s12^2 + q2*q7*q8*s12^2 - q5*q8^2*s12^2 + q7*q8^2*s12^2 - 
     q19*q6*s23 - q5*q6*s23 - q5*q6^2*s23^2 + q5*q6*s34 - q6^2*s34 + 
     3*q2*q9*s34 - 8*q5*q9*s34 - 3*q7*q9*s34 + q5*q8^2*s12*s34 - 
     q5*q6^2*s23*s34 - q19*q2*s45 - 2*q2^2*s45 + 2*q19*q6*s45 - q2*q6*s45 + 
     2*q5*q6*s45 - 3*q5*q7*s45 - 2*q7^2*s45 + 3*q5*q8*s45 + 5*q7*q8*s45 + 
     q2*q9*s45 - q6*q9*s45 + 7*q7*q9*s45 - 7*q8*q9*s45 - 3*q5*q7*q8*s12*s45 + 
     q5*q8^2*s12*s45 - q5*q7*q8^2*s12^2*s45 + q5*q6^2*s23*s45 - 
     q2*q5*q6*s34*s45 + q2*q6^2*s34*s45 + 2*q5*q6^2*s34*s45 - 
     2*q2^2*q9*s34*s45 + 3*q2*q5*q9*s34*s45 - 3*q5*q6*q9*s34*s45 - 
     3*q5*q7*q9*s34*s45 - 2*q7^2*q9*s34*s45 + 3*q5*q8*q9*s34*s45 - 
     q19*q2*q6*s45^2 - 5*q2*q5*q6*s45^2 - q5*q7^2*s45^2 + 4*q5*q7*q8*s45^2 + 
     2*q7^2*q8*s45^2 - q5*q8^2*s45^2 - q7*q8^2*s45^2 - q2^2*q9*s45^2 + 
     4*q2*q5*q9*s45^2 + 7*q2*q6*q9*s45^2 - 4*q5*q6*q9*s45^2 + 
     4*q5*q7*q9*s45^2 + 3*q7^2*q9*s45^2 - 4*q5*q8*q9*s45^2 - 
     11*q7*q8*q9*s45^2 + 2*q8^2*q9*s45^2 - q5*q7^2*q8*s12*s45^2 + 
     q5*q7*q8^2*s12*s45^2 - q2*q5*q6^2*s34*s45^2 - q2^2*q5*q9*s34*s45^2 - 
     q5*q6^2*q9*s34*s45^2 - q5*q7^2*q9*s34*s45^2 - q5*q8^2*q9*s34*s45^2 + 
     q2^2*q5*q6*s45^3 - q2*q5*q6^2*s45^3 + q5*q7^2*q8*s45^3 - 
     q5*q7*q8^2*s45^3 - q2^2*q5*q9*s45^3 - 2*q2^2*q6*q9*s45^3 + 
     6*q2*q5*q6*q9*s45^3 + q2*q6^2*q9*s45^3 - q5*q6^2*q9*s45^3 + 
     q5*q7^2*q9*s45^3 - 6*q5*q7*q8*q9*s45^3 - 3*q7^2*q8*q9*s45^3 + 
     q5*q8^2*q9*s45^3 + 2*q7*q8^2*q9*s45^3 - q2^2*q5*q6*q9*s45^4 + 
     q2*q5*q6^2*q9*s45^4 - q5*q7^2*q8*q9*s45^4 + q5*q7*q8^2*q9*s45^4 - 
     q2^2*s51 + 2*q22*q3*s51 + q2*q6*s51 + q22*q6*s51 - 2*q6*q7*s51 - 
     q22*q8*s51 - 3*q2*q9*s51 - 2*q3*q9*s51 + 3*q7*q9*s51 - 
     q19*q2^2*s12*s51 - q19*q2*q7*s12*s51 + q2*q7*q8*s12*s51 + 
     q19*q2^2*q7*s12^2*s51 - q2^2*q7*q8*s12^2*s51 - q2*q7*q8^2*s12^2*s51 + 
     q2*q22*q6*s34*s51 - q2*q6^2*s34*s51 - q2^2*q9*s34*s51 - 
     q7^2*q9*s34*s51 - q19*q2^2*s45*s51 + q19*q2*q6*s45*s51 - 
     q22*q6*q8*s45*s51 - q6*q7*q8*s45*s51 + q2^2*q9*s45*s51 + 
     q2*q6*q9*s45*s51 + 3*q7^2*q9*s45*s51 - 5*q7*q8*q9*s45*s51 - 
     q19*q2^2*q6*s45^2*s51 - q2^2*q6*q9*s45^2*s51 - 3*q7^2*q8*q9*s45^2*s51 + 
     q7*q8^2*q9*s45^2*s51 - q2*q22*q6*s51^2 - q22*q6^2*s51^2 - 
     q6^2*q7*s51^2 - q6*q7^2*s51^2 + q2^2*q9*s51^2 + q7^2*q9*s51^2 + 
     q2*q22*q6^2*s34*s51^2 + q22*q6^2*q8*s45*s51^2 + q6^2*q7*q8*s45*s51^2 + 
     q6*q7^2*q8*s45*s51^2 - q7^2*q8*q9*s45*s51^2]*
   (4*F[1, 1, 3] - 4*F[1, 1, 7] - 4*tci[1, 2]))/2 + 
 (r[-6*q2 + 8*q20 + 9*q23 + 5*q6 + 6*q7 + 2*q5^2*s12 + 6*q5*q8*s12 + 
     12*q7*q8*s12 - 8*q20*q5*s23 + 2*q23*q5*s23 - 2*q5^2*s23 + 8*q5*q6*s23 + 
     4*q20*q5^2*s23^2 - 2*q5^2*q6*s23^2 - 2*q5*q6^2*s23^2 + 6*q2*q23*s34 - 
     2*q20*q5*s34 + 2*q23*q5*s34 + 2*q2*q6*s34 - q23*q6*s34 + 2*q5*q6*s34 - 
     2*q6^2*s34 + 4*q23*q7*s34 - 4*q20*q8*s34 - 8*q2*q9*s34 - 2*q20*q9*s34 + 
     8*q7*q9*s34 - 2*q5^2*q8*s12*s34 + 2*q20*q5^2*s23*s34 - 
     2*q5^2*q6*s23*s34 - 2*q5*q6^2*s23*s34 + 2*q2^2*q23*s34^2 - 
     2*q2^2*q9*s34^2 - 2*q2*q9^2*s34^2 + 2*q7*q9^2*s34^2 + 2*q2*q20*s45 + 
     6*q20*q5*s45 - 10*q2*q6*s45 - 5*q23*q6*s45 - 8*q5*q6*s45 + 2*q6^2*s45 + 
     4*q23*q7*s45 + 8*q5*q7*s45 - 4*q20*q8*s45 - 8*q5*q8*s45 - 6*q7*q8*s45 + 
     2*q2*q9*s45 - 16*q7*q9*s45 + 14*q8*q9*s45 + 2*q5^2*q8*s12*s45 + 
     6*q5*q7*q8*s12*s45 - 6*q20*q5^2*s23*s45 + 4*q5^2*q6*s23*s45 + 
     4*q5*q6^2*s23*s45 - 6*q2^2*q23*s34*s45 + 2*q2*q20*q5*s34*s45 + 
     2*q2*q23*q5*s34*s45 - 6*q20*q5^2*s34*s45 - 2*q2*q5*q6*s34*s45 + 
     4*q5^2*q6*s34*s45 + 2*q2*q6^2*s34*s45 + 4*q5*q6^2*s34*s45 + 
     2*q5^2*q8*s34*s45 + 4*q2^2*q9*s34*s45 - 2*q2*q5*q9*s34*s45 + 
     2*q20*q5*q9*s34*s45 + 10*q5*q7*q9*s34*s45 - 10*q5*q8*q9*s34*s45 + 
     4*q2*q9^2*s34*s45 - 4*q7*q9^2*s34*s45 + 2*q2^2*q23*q5*s34^2*s45 - 
     2*q2^2*q5*q9*s34^2*s45 - 2*q20*q5^2*q9*s34^2*s45 + 
     2*q5^2*q8*q9*s34^2*s45 - 2*q2*q5*q9^2*s34^2*s45 + 
     2*q5*q7*q9^2*s34^2*s45 - 2*q2^2*q23*s45^2 + 2*q20*q5^2*s45^2 + 
     2*q2^2*q6*s45^2 + 6*q2*q23*q6*s45^2 - 2*q5^2*q6*s45^2 - 
     2*q2*q6^2*s45^2 - 2*q5*q6^2*s45^2 + 2*q5^2*q7*s45^2 - 2*q5^2*q8*s45^2 - 
     8*q5*q7*q8*s45^2 - 12*q5*q7*q9*s45^2 + 12*q5*q8*q9*s45^2 + 
     16*q7*q8*q9*s45^2 + 4*q7*q9^2*s45^2 - 4*q8*q9^2*s45^2 + 
     2*q5^2*q7*q8*s12*s45^2 + 2*q2*q20*q5^2*s34*s45^2 - 
     2*q2*q5^2*q6*s34*s45^2 - 2*q2*q5*q6^2*s34*s45^2 + 
     2*q5^2*q7*q9*s34*s45^2 - 2*q5^2*q8*q9*s34*s45^2 - 
     2*q5*q7*q9^2*s34*s45^2 + 2*q5*q8*q9^2*s34*s45^2 - 2*q2^2*q23*q6*s45^3 - 
     2*q5^2*q7*q8*s45^3 - 2*q5^2*q7*q9*s45^3 + 2*q5^2*q8*q9*s45^3 + 
     12*q5*q7*q8*q9*s45^3 + 2*q5*q7*q9^2*s45^3 - 2*q5*q8*q9^2*s45^3 - 
     4*q7*q8*q9^2*s45^3 + 2*q5^2*q7*q8*q9*s45^4 - 2*q5*q7*q8*q9^2*s45^4 - 
     4*q2^2*s51 + 2*q2*q20*s51 - 8*q2*q23*s51 + 8*q2*q6*s51 + q23*q6*s51 - 
     4*q2*q7*s51 - 2*q6*q7*s51 - 4*q2*q8*s51 + 4*q7*q8*s51 + 8*q2*q9*s51 + 
     2*q20*q9*s51 - 6*q7*q9*s51 + 2*q2*q7*q8*s12*s51 - 6*q2^2*q23*s34*s51 - 
     2*q2*q6^2*s34*s51 + 2*q2*q6*q7*s34*s51 + 4*q2^2*q9*s34*s51 + 
     4*q2*q9^2*s34*s51 - 2*q7*q9^2*s34*s51 + 2*q2^2*q23*s45*s51 - 
     2*q2^2*q6*s45*s51 + 2*q2*q23*q6*s45*s51 + 2*q2*q6^2*s45*s51 - 
     6*q2*q6*q8*s45*s51 + 2*q6*q7*q8*s45*s51 - 2*q2^2*q9*s45*s51 + 
     6*q7*q8*q9*s45*s51 - 2*q2*q9^2*s45*s51 + 2*q7*q9^2*s45*s51 - 
     2*q2^2*q23*q6*s45^2*s51 - 2*q2*q6^2*q8*s45^2*s51 - 
     2*q7*q8*q9^2*s45^2*s51 + 4*q2^2*q23*s51^2 + 2*q2^2*q6*s51^2 - 
     2*q2*q6^2*s51^2 - 2*q2^2*q7*s51^2 + 6*q2*q6*q7*s51^2 + 2*q6^2*q7*s51^2 - 
     2*q2^2*q8*s51^2 + 6*q2*q6*q8*s51^2 - 2*q2*q7*q8*s51^2 - 
     6*q6*q7*q8*s51^2 - 2*q2^2*q9*s51^2 - 2*q2*q9^2*s51^2 + 
     2*q2^2*q7*q8*s12*s51^2 - 2*q2*q6^2*q7*s34*s51^2 - 
     2*q2^2*q6*q8*s45*s51^2 + 2*q2*q6^2*q8*s45*s51^2 - 
     2*q6^2*q7*q8*s45*s51^2 + 2*q2^2*q6*q7*s51^3 - 2*q2*q6^2*q7*s51^3 + 
     2*q2^2*q6*q8*s51^3 - 2*q2*q6^2*q8*s51^3 - 2*q2^2*q7*q8*s51^3 + 
     4*q2*q6*q7*q8*s51^3 + 2*q6^2*q7*q8*s51^3 + 2*q2^2*q6*q7*q8*s51^4 - 
     2*q2*q6^2*q7*q8*s51^4]*(2*F[1, 1, 7] - 2*F[1, 1, 8] + 2*tci[1, 2]))/2 + 
 (r[-2*q5 - 2*q8 + 2*q9 - q5*q7*s12 - q5*q8*s12 - q7*q8*s12 - 
     q5*q7*q8*s12^2 - q5*q7*s34 + q5*q8*s34 - 2*q5*q9*s34 + q7*q9*s34 - 
     3*q8*q9*s34 - q5*q7*q9*s34^2 + q5*q8*q9*s34^2 + q5*q7*s45 - q5*q8*s45 - 
     2*q7*q8*s45 - 3*q7*q9*s45 + 3*q8*q9*s45 + q5*q7*q8*s12*s45 + 
     q5*q7*q9*s34*s45 - q5*q8*q9*s34*s45 - 2*q5*q7*q8*s45^2 - 
     2*q5*q7*q9*s45^2 + 2*q5*q8*q9*s45^2 + 4*q7*q8*q9*s45^2 + 
     2*q5*q7*q8*q9*s45^3 - q7*q8*s51 - q7*q9*s51 + 3*q8*q9*s51 + 
     3*q7*q8*q9*s45*s51 + q7*q8*q9*s51^2]*(-12*F[1, 1, 1] + 
    (80*F[1, 1, 7])/3 + 12*tci[1, 2]))/2 + 
 (r[2*q2 - 3*q6 - q7 - 2*q9 - 2*q2*q7*s12 - q2*q8*s12 + 2*q7*q8*s12 + 
     q2*q7*q8*s12^2 + 2*q5*q6*s23 - q2*q6*s34 + q2*q7*s34 - 2*q2*q9*s34 + 
     2*q5*q9*s34 + q2*q5*q9*s34^2 - q5*q6*q9*s34^2 + 3*q2*q6*s45 - 
     2*q5*q6*s45 - q2*q8*s45 + q7*q8*s45 + q2*q9*s45 - q6*q9*s45 - 
     q2*q5*q6*s34*s45 + q2*q5*q9*s34*s45 - q5*q6*q9*s34*s45 - 
     q2*q5*q6*s45^2 - q2*q6*q8*s45^2 + 2*q2*q5*q9*s45^2 + 2*q2*q6*q9*s45^2 - 
     2*q5*q6*q9*s45^2 + 2*q2*q5*q6*q9*s45^3 - q2*q6*s51 + q2*q7*s51 + 
     q6*q7*s51 + q2*q8*s51 - q7*q8*s51 + 2*q2*q9*s51 - q2*q7*q8*s12*s51 - 
     q2*q6*q7*s34*s51 + q2*q6*q8*s45*s51 - q6*q7*q8*s45*s51 + 
     q2*q6*q9*s45*s51 - q2*q6*q7*s51^2 - 2*q2*q6*q8*s51^2 + 
     2*q2*q7*q8*s51^2 + q6*q7*q8*s51^2 - 2*q2*q6*q7*q8*s51^3]*
   (12*F[1, 1, 1] - 8*F[1, 1, 1]^2 + 8*F[1, 1, 1]*F[1, 1, 2] + 
    8*F[1, 1, 1]*F[1, 1, 6] - 8*F[1, 1, 2]*F[1, 1, 6] - (80*F[1, 1, 7])/3 - 
    16*F[2, 1, 2] - (20*tci[1, 1]^2)/3 - 12*tci[1, 2] + 
    16*F[1, 1, 1]*tci[1, 2] - 8*F[1, 1, 2]*tci[1, 2] - 
    8*F[1, 1, 6]*tci[1, 2]))/2 + 
 (r[q2 - 2*q5 + q9 + q10*q5*s23 + q5^2*s23 - q10*q9*s23 - q5^2*q6*s23^2 - 
     4*q10*q6*s34 + q10*q9*s34 + 2*q2*q9*s34 - 2*q5*q9*s34 + 2*q6*q9*s34 + 
     q10*q2*q5*s34^2 - q2*q5*q9*s34^2 - 2*q10*q6*q9*s34^2 + 2*q10*q2*s45 - 
     2*q10*q5*s45 - 2*q10*q6*s45 - q2*q9*s45 + 2*q6*q9*s45 + 
     q5^2*q6*s23*s45 + 2*q10*q2*q5*s34*s45 + q5^2*q6*s34*s45 - 
     q2*q5*q9*s34*s45 - q5*q6*q9*s34*s45 + q5^2*q6*q9*s34^2*s45 + 
     2*q10*q2*q5*s45^2 - 2*q2*q5*q9*s45^2 - 2*q2*q6*q9*s45^2 + 
     2*q5*q6*q9*s45^2 - 2*q2*q5*q6*q9*s45^3 + q10*q2*s51 - 2*q2*q9*s51 - 
     q6*q9*s51 + 2*q10*q6*q9*s34*s51 - q2*q6*q9*s45*s51 - q10*q6*q9*s51^2]*
   (-2*F[1, 1, 1]^2 + 4*F[1, 1, 1]*F[1, 1, 2] + 2*F[1, 1, 2]^2 + 
    2*F[1, 1, 3]^2 - 4*F[1, 1, 2]*F[1, 1, 4] - 4*F[1, 1, 2]*F[1, 1, 9] - 
    4*F[1, 1, 3]*F[1, 1, 9] + 4*F[1, 1, 4]*F[1, 1, 9] + 2*F[1, 1, 9]^2 - 
    4*F[2, 1, 2] + 4*F[2, 1, 11] + 4*F[2, 1, 13] + 4*F[2, 1, 15] + 
    4*F[1, 1, 1]*tci[1, 2] - 4*F[1, 2, 2]*tci[1, 2]))/2 + 
 (r[-q2 - q4 + 2*q5 + 2*q7 - 2*q9 + 2*q4*q5*s12 - q5^2*s12 - 2*q4*q7*s12 - 
     2*q5*q7*s12 + 2*q4*q8*s12 - 2*q5*q8*s12 + 2*q4*q5*q8*s12^2 + 
     2*q5*q7*q8*s12^2 - q10*q5*s23 + q4*q5*s23 - q5^2*s23 + q10*q9*s23 - 
     q4*q9*s23 + q5^2*q6*s23^2 - q4*q5*s34 + 4*q10*q6*s34 - 2*q4*q7*s34 - 
     q5*q7*s34 - 2*q4*q8*s34 + q5*q8*s34 - q10*q9*s34 - 2*q2*q9*s34 - 
     2*q4*q9*s34 + 4*q5*q9*s34 - 2*q6*q9*s34 + 3*q7*q9*s34 + 3*q8*q9*s34 - 
     2*q4*q5*q8*s12*s34 - q10*q2*q5*s34^2 + q4*q5*q8*s34^2 + q2*q5*q9*s34^2 + 
     2*q10*q6*q9*s34^2 - 2*q4*q7*q9*s34^2 - q5*q7*q9*s34^2 - q5*q8*q9*s34^2 - 
     2*q10*q2*s45 + 2*q10*q5*s45 + 2*q10*q6*s45 + 2*q5*q8*s45 + 2*q7*q8*s45 + 
     q2*q9*s45 - 2*q6*q9*s45 + 2*q7*q9*s45 - 3*q8*q9*s45 - q5^2*q7*s12*s45 - 
     2*q5*q7*q8*s12*s45 - q5^2*q6*s23*s45 - 2*q10*q2*q5*s34*s45 - 
     q5^2*q6*s34*s45 - q5^2*q7*s34*s45 + q2*q5*q9*s34*s45 + 
     q5*q6*q9*s34*s45 + q5*q7*q9*s34*s45 + q5*q8*q9*s34*s45 - 
     q5^2*q6*q9*s34^2*s45 - q5^2*q7*q9*s34^2*s45 - 2*q10*q2*q5*s45^2 + 
     2*q5*q7*q8*s45^2 + 2*q2*q5*q9*s45^2 + 2*q2*q6*q9*s45^2 - 
     2*q5*q6*q9*s45^2 + 2*q5*q7*q9*s45^2 - 2*q5*q8*q9*s45^2 - 
     4*q7*q8*q9*s45^2 + 2*q2*q5*q6*q9*s45^3 - 2*q5*q7*q8*q9*s45^3 - 
     q10*q2*s51 + q4*q8*s51 + q7*q8*s51 + 2*q2*q9*s51 + q4*q9*s51 + 
     q6*q9*s51 - q7*q9*s51 - 3*q8*q9*s51 - 2*q10*q6*q9*s34*s51 + 
     2*q4*q7*q9*s34*s51 + q2*q6*q9*s45*s51 - 3*q7*q8*q9*s45*s51 + 
     q10*q6*q9*s51^2 - q4*q7*q9*s51^2 - q7*q8*q9*s51^2]*
   (-2*F[1, 1, 1]^2 + 2*F[1, 1, 2]^2 + 2*F[1, 1, 3]^2 - 2*F[1, 1, 9]^2 + 
    4*F[1, 1, 1]*F[1, 1, 10] - 4*F[1, 1, 2]*F[1, 1, 10] - 
    4*F[1, 1, 3]*F[1, 1, 10] + 4*F[1, 1, 9]*F[1, 1, 10] - 4*F[2, 1, 1] + 
    4*F[2, 1, 11] + 4*F[2, 1, 13] - 4*F[2, 1, 15] - (2*tci[1, 1]^2)/3 + 
    4*F[1, 1, 1]*tci[1, 2] - 4*F[1, 2, 2]*tci[1, 2]))/2 + 
 (r[q4 + q5 + 2*q7 - 2*q4*q5*s12 + 2*q4*q7*s12 - 2*q5*q7*s12 - q7^2*s12 - 
     2*q4*q8*s12 + 2*q5*q8*s12 - 2*q4*q5*q8*s12^2 - 4*q5*q7*q8*s12^2 - 
     q4*q5*s23 + q4*q9*s23 + q4*q5*s34 + 2*q4*q7*s34 - 2*q5*q7*s34 - 
     2*q7^2*s34 + 2*q4*q8*s34 - q5*q8*s34 + 2*q4*q9*s34 - q5*q9*s34 + 
     4*q7*q9*s34 - 3*q8*q9*s34 + 2*q4*q5*q8*s12*s34 - q4*q5*q8*s34^2 + 
     2*q4*q7*q9*s34^2 - 2*q5*q7*q9*s34^2 - 2*q7^2*q9*s34^2 + q5*q8*q9*s34^2 + 
     4*q5*q7*s45 + 4*q7^2*s45 - 4*q5*q8*s45 - 6*q7*q8*s45 - 10*q7*q9*s45 + 
     9*q8*q9*s45 - 2*q5*q7^2*s12*s45 - 2*q7^3*s12*s45 + 4*q5*q7*q8*s12*s45 + 
     2*q7^2*q8*s12*s45 - 3*q5*q7^2*q8*s12^2*s45 - 2*q5*q7^2*s34*s45 - 
     2*q7^3*s34*s45 + 4*q5*q7*q9*s34*s45 + 6*q7^2*q9*s34*s45 - 
     3*q5*q8*q9*s34*s45 - 2*q5*q7^2*q9*s34^2*s45 - 2*q7^3*q9*s34^2*s45 + 
     3*q5*q7^2*s45^2 + 2*q7^3*s45^2 - 7*q5*q7*q8*s45^2 - 6*q7^2*q8*s45^2 - 
     7*q5*q7*q9*s45^2 - 9*q7^2*q9*s45^2 + 7*q5*q8*q9*s45^2 + 
     19*q7*q8*q9*s45^2 - q5*q7^3*s12*s45^2 + 3*q5*q7^2*q8*s12*s45^2 + 
     q7^3*q8*s12*s45^2 - q5*q7^3*q8*s12^2*s45^2 - q5*q7^3*s34*s45^2 + 
     3*q5*q7^2*q9*s34*s45^2 + 3*q7^3*q9*s34*s45^2 - q5*q7^3*q9*s34^2*s45^2 + 
     q5*q7^3*s45^3 - 4*q5*q7^2*q8*s45^3 - 2*q7^3*q8*s45^3 - 
     4*q5*q7^2*q9*s45^3 - 3*q7^3*q9*s45^3 + 11*q5*q7*q8*q9*s45^3 + 
     12*q7^2*q8*q9*s45^3 + q5*q7^3*q8*s12*s45^3 + q5*q7^3*q9*s34*s45^3 - 
     q5*q7^3*q8*s45^4 - q5*q7^3*q9*s45^4 + 5*q5*q7^2*q8*q9*s45^4 + 
     3*q7^3*q8*q9*s45^4 + q5*q7^3*q8*q9*s45^5 + q7^2*s51 - q4*q8*s51 - 
     q7*q8*s51 - q4*q9*s51 - 3*q7*q9*s51 + 3*q8*q9*s51 - q7^3*s34*s51 - 
     2*q4*q7*q9*s34*s51 + 3*q7^2*q9*s34*s51 - q7^3*q9*s34^2*s51 + 
     q7^3*s45*s51 - 2*q7^2*q8*s45*s51 - 6*q7^2*q9*s45*s51 + 
     9*q7*q8*q9*s45*s51 + 3*q7^3*q9*s34*s45*s51 - q7^3*q8*s45^2*s51 - 
     3*q7^3*q9*s45^2*s51 + 9*q7^2*q8*q9*s45^2*s51 + 3*q7^3*q8*q9*s45^3*s51 + 
     q4*q7*q9*s51^2 - q7^2*q9*s51^2 + q7*q8*q9*s51^2 + q7^3*q9*s34*s51^2 - 
     q7^3*q9*s45*s51^2 + 2*q7^2*q8*q9*s45*s51^2 + q7^3*q8*q9*s45^2*s51^2]*
   (2*F[1, 1, 3]^2 - 4*F[1, 1, 3]*F[1, 1, 6] + 2*F[1, 1, 6]^2 + 
    4*F[2, 1, 13] + 4*F[2, 1, 14] + (2*tci[1, 1]^2)/3 + 
    4*F[1, 1, 6]*tci[1, 2] - 4*F[1, 2, 2]*tci[1, 2]))/2 + 
 (r[q2 - 2*q5 + q9 + q5^2*s23 + q5*q6*s23 + 2*q6^2*s23 - q5^2*q6*s23^2 - 
     q5*q6^2*s23^2 - q6^3*s23^2 + q5*q6^3*s23^3 - q5*q6*s34 + 2*q2*q9*s34 - 
     q5*q9*s34 + 2*q6*q9*s34 - 2*q5*q6^2*s23*s34 + q5*q6^3*s23^2*s34 - 
     2*q5*q6*q9*s34^2 - 3*q2*q6*s45 - 2*q5*q6*s45 - q6^2*s45 + 4*q2*q9*s45 - 
     2*q6*q9*s45 + q5^2*q6*s23*s45 + q6^3*s23*s45 - 2*q5*q6^3*s23^2*s45 - 
     q2*q5*q6*s34*s45 + q5^2*q6*s34*s45 + 2*q5*q6^2*s34*s45 + 
     2*q2*q5*q9*s34*s45 - 5*q5*q6*q9*s34*s45 - 3*q5*q6^3*s23*s34*s45 + 
     q5^2*q6*q9*s34^2*s45 - 2*q5*q6^2*q9*s34^2*s45 - 5*q2*q5*q6*s45^2 - 
     3*q2*q6^2*s45^2 + q5*q6^2*s45^2 + 5*q2*q5*q9*s45^2 + 12*q2*q6*q9*s45^2 - 
     5*q5*q6*q9*s45^2 - 3*q6^2*q9*s45^2 + q5*q6^3*s23*s45^2 - 
     2*q2*q5*q6^2*s34*s45^2 + 2*q5*q6^3*s34*s45^2 - 3*q5*q6^2*q9*s34*s45^2 - 
     q5*q6^3*q9*s34^2*s45^2 - 4*q2*q5*q6^2*s45^3 - q2*q6^3*s45^3 + 
     9*q2*q5*q6*q9*s45^3 + 8*q2*q6^2*q9*s45^3 - 4*q5*q6^2*q9*s45^3 - 
     q6^3*q9*s45^3 - q2*q5*q6^3*s34*s45^3 - q5*q6^3*q9*s34*s45^3 - 
     q2*q5*q6^3*s45^4 + 5*q2*q5*q6^2*q9*s45^4 + 2*q2*q6^3*q9*s45^4 - 
     q5*q6^3*q9*s45^4 + q2*q5*q6^3*q9*s45^5 - q2*q9*s51 - q6*q9*s51 + 
     3*q2*q6*q9*s45*s51 + 3*q2*q6^2*q9*s45^2*s51 + q2*q6^3*q9*s45^3*s51]*
   (-2*F[1, 1, 3]^2 + 4*F[1, 1, 3]*F[1, 1, 9] - 2*F[1, 1, 9]^2 - 
    4*F[2, 1, 13] - 4*F[2, 1, 15] - (2*tci[1, 1]^2)/3 - 
    4*F[1, 1, 9]*tci[1, 2] + 4*F[1, 2, 2]*tci[1, 2]))/2 + 
 (r[-q2 + q5 - 2*q6 - 2*q2*q8*s12 + q8^2*s12 + q7*q8^2*s12^2 - 2*q2*q9*s34 + 
     q5*q9*s34 + q9^2*s34 + q2*q9^2*s34^2 - q2^2*s45 + 4*q2*q6*s45 - 
     2*q2*q9*s45 + q6*q9*s45 + q2^2*q9*s34*s45 + q2*q5*q9*s34*s45 - 
     2*q2*q9^2*s34*s45 + q2*q5*q9^2*s34^2*s45 - 2*q2^2*q6*s45^2 + 
     q2^2*q9*s45^2 - 2*q2*q6*q9*s45^2 + q2^2*q6*q9*s45^3 + q2^2*s51 + 
     2*q2*q9*s51 - q9^2*s51 - q2^2*q8*s12*s51 + q2*q7*q8*s12*s51 - 
     q2*q7*q8^2*s12^2*s51 + q2^2*q9*s34*s51 - 2*q2*q9^2*s34*s51 - 
     q2^2*q8*s45*s51 + q2*q6*q8*s45*s51 - q2*q6*q9*s45*s51 + 
     q2*q9^2*s45*s51 - q2^2*q6*q8*s45^2*s51 + q2^2*q6*q9*s45^2*s51 - 
     q2^2*q9*s51^2 + q2*q9^2*s51^2]*(2*F[1, 1, 1]^2 - 2*F[1, 1, 4]^2 - 
    4*F[1, 1, 1]*F[1, 1, 6] + 4*F[1, 1, 4]*F[1, 1, 6] + 4*F[2, 1, 2] - 
    4*F[2, 1, 6] - 4*F[1, 1, 1]*tci[1, 2] + 4*F[1, 2, 3]*tci[1, 2]))/2 + 
 (r[q2 - 2*q5 + 3*q6 - 2*q7 - q9 + q7*q8*s12 + q5^2*s23 + 2*q5*q6*s23 - 
     2*q6^2*s23 - q5^2*q6*s23^2 + q5*q6^2*s23^2 + q2*q6*s34 - q5*q6*s34 - 
     q6^2*s34 + q5*q9*s34 + q5*q6^2*s23*s34 + q2*q6*s45 - 2*q5*q6*s45 + 
     2*q6^2*s45 + q7^2*q8*s12*s45 + q5^2*q6*s23*s45 - 2*q5*q6^2*s23*s45 + 
     q2*q5*q6*s34*s45 + q5^2*q6*s34*s45 + q2*q6^2*s34*s45 - 
     2*q5*q6^2*s34*s45 - q5*q6*q9*s34*s45 + q5^2*q6*q9*s34^2*s45 + 
     q5*q6^2*s45^2 + q2*q5*q6^2*s34*s45^2 + q2*q6*s51 - q2*q7*s51 + 
     q6*q7*s51 + q7^2*s51 - q2*q6^2*s34*s51 + q2*q6*q7*s34*s51 + 
     q6*q7*q8*s45*s51 - q7^2*q8*s45*s51 + q2*q6*q7*s51^2 - q6*q7^2*s51^2 - 
     q2*q6^2*q7*s34*s51^2 + q6*q7^2*q8*s45*s51^2]*
   (2*F[1, 1, 1]^2 - 4*F[1, 1, 1]*F[1, 1, 2] + 2*F[1, 1, 2]^2 + 
    4*F[2, 1, 2] + 4*F[2, 1, 3] + (2*tci[1, 1]^2)/3 - 
    4*F[1, 1, 1]*tci[1, 2] + 4*F[1, 2, 6]*tci[1, 2]))/2 + 
 (r[q4 - q5 + 4*q7 - 6*q8 - q4*q7*s12 - q5*q7*s12 + q5*q8*s12 + 3*q7*q8*s12 + 
     q4*q5*q8*s12^2 - q5*q7*q8*s12^2 + q5*q8^2*s12^2 + q4*q5*s23 - 
     q4*q9*s23 - q4*q5*s34 - q4*q7*s34 - q5*q7*s34 - 2*q4*q8*s34 + 
     2*q5*q8*s34 - q5*q9*s34 + 5*q7*q9*s34 - 8*q8*q9*s34 + q5*q8^2*s12*s34 + 
     q8^3*s12*s34 + q5*q8^3*s12^2*s34 + q4*q5*q8*s34^2 - q4*q7*q9*s34^2 - 
     q5*q7*q9*s34^2 + 2*q5*q8*q9*s34^2 - q5*q8^3*s12*s34^2 + 3*q5*q7*s45 - 
     4*q5*q8*s45 - 11*q7*q8*s45 + 5*q8^2*s45 - 15*q7*q9*s45 + 15*q8*q9*s45 + 
     3*q5*q7*q8*s12*s45 - 2*q5*q8^2*s12*s45 - 3*q7*q8^2*s12*s45 + 
     q8^3*s12*s45 + 2*q5*q7*q8^2*s12^2*s45 - q5*q8^3*s12^2*s45 - 
     2*q5*q8^2*s34*s45 + 3*q5*q7*q9*s34*s45 - 4*q5*q8*q9*s34*s45 + 
     7*q8^2*q9*s34*s45 - q5*q8^3*s12*s34*s45 - 2*q5*q8^2*q9*s34^2*s45 - 
     7*q5*q7*q8*s45^2 + 3*q5*q8^2*s45^2 + 7*q7*q8^2*s45^2 - 2*q8^3*s45^2 - 
     7*q5*q7*q9*s45^2 + 7*q5*q8*q9*s45^2 + 25*q7*q8*q9*s45^2 - 
     10*q8^2*q9*s45^2 - 3*q5*q7*q8^2*s12*s45^2 + q5*q8^3*s12*s45^2 + 
     q7*q8^3*s12*s45^2 - q5*q7*q8^3*s12^2*s45^2 + q5*q8^3*s34*s45^2 + 
     3*q5*q8^2*q9*s34*s45^2 - 3*q8^3*q9*s34*s45^2 + q5*q8^3*q9*s34^2*s45^2 + 
     4*q5*q7*q8^2*s45^3 - q5*q8^3*s45^3 - 2*q7*q8^3*s45^3 + 
     11*q5*q7*q8*q9*s45^3 - 4*q5*q8^2*q9*s45^3 - 13*q7*q8^2*q9*s45^3 + 
     3*q8^3*q9*s45^3 + q5*q7*q8^3*s12*s45^3 - q5*q8^3*q9*s34*s45^3 - 
     q5*q7*q8^3*s45^4 - 5*q5*q7*q8^2*q9*s45^4 + q5*q8^3*q9*s45^4 + 
     3*q7*q8^3*q9*s45^4 + q5*q7*q8^3*q9*s45^5 + q4*q7*s51 + q4*q8*s51 - 
     4*q7*q8*s51 - q4*q9*s51 - 10*q7*q9*s51 + 10*q8*q9*s51 + 
     2*q4*q7*q9*s34*s51 + 3*q7*q8^2*s45*s51 + 18*q7*q8*q9*s45*s51 - 
     8*q8^2*q9*s45*s51 - q7*q8^3*s45^2*s51 - 11*q7*q8^2*q9*s45^2*s51 + 
     3*q8^3*q9*s45^2*s51 + 3*q7*q8^3*q9*s45^3*s51 - 2*q4*q7*q9*s51^2 + 
     4*q7*q8*q9*s51^2 - 3*q7*q8^2*q9*s45*s51^2 + q7*q8^3*q9*s45^2*s51^2]*
   (2*F[1, 1, 2]^2 - 4*F[1, 1, 2]*F[1, 1, 3] + 2*F[1, 1, 3]^2 + 
    4*F[2, 1, 4] + 4*F[2, 1, 5] + (2*tci[1, 1]^2)/3 + 
    4*F[1, 1, 2]*tci[1, 2] - 4*F[1, 2, 7]*tci[1, 2]))/2 + 
 (r[2*q10 + q4 - 2*q5 + 2*q6 + 2*q7 + 4*q9 - q4*q7*s12 - q5*q7*s12 - 
     3*q5*q8*s12 + q7*q8*s12 + q4*q5*q8*s12^2 - q5*q7*q8*s12^2 - q10*q5*s23 + 
     q4*q5*s23 - 2*q5*q6*s23 + q10*q9*s23 - q4*q9*s23 + 2*q10*q2*s34 - 
     2*q10*q5*s34 - q4*q5*s34 + 2*q10*q6*s34 - q4*q7*s34 - q5*q7*s34 - 
     2*q4*q8*s34 - q5*q8*s34 + q10*q9*s34 + 2*q2*q9*s34 - 4*q5*q9*s34 - 
     2*q6*q9*s34 + 3*q7*q9*s34 + q8*q9*s34 + 2*q9^2*s34 - 2*q10*q2*q5*s34^2 + 
     q4*q5*q8*s34^2 + q10*q6*q9*s34^2 + q5*q6*q9*s34^2 - q4*q7*q9*s34^2 - 
     q5*q7*q9*s34^2 - q5*q8*q9*s34^2 + q2*q9^2*s34^2 + q10*q6*s45 - 
     q2*q6*s45 + 2*q5*q6*s45 + q5*q7*s45 - 4*q7*q8*s45 - q2*q9*s45 - 
     2*q6*q9*s45 - 6*q7*q9*s45 + 3*q8*q9*s45 + q5*q7*q8*s12*s45 - 
     2*q10*q2*q5*s34*s45 + q2*q5*q6*s34*s45 + q2*q5*q9*s34*s45 + 
     q5*q6*q9*s34*s45 + q5*q7*q9*s34*s45 + q5*q8*q9*s34*s45 - 
     2*q2*q9^2*s34*s45 - 2*q8*q9^2*s34*s45 + q2*q5*q9^2*s34^2*s45 + 
     q5*q8*q9^2*s34^2*s45 - q10*q2*q5*s45^2 + q2*q5*q6*s45^2 - 
     2*q5*q7*q8*s45^2 - 2*q2*q5*q9*s45^2 + 2*q5*q6*q9*s45^2 - 
     2*q5*q7*q9*s45^2 + 2*q5*q8*q9*s45^2 + 6*q7*q8*q9*s45^2 - 
     2*q2*q5*q6*q9*s45^3 + 2*q5*q7*q8*q9*s45^3 - q10*q2*s51 - q10*q6*s51 + 
     q4*q7*s51 + q4*q8*s51 - 2*q7*q8*s51 - 2*q10*q9*s51 - 2*q2*q9*s51 - 
     q4*q9*s51 + 2*q6*q9*s51 - 6*q7*q9*s51 + 2*q8*q9*s51 - 2*q9^2*s51 - 
     2*q10*q6*q9*s34*s51 + 2*q4*q7*q9*s34*s51 - 2*q2*q9^2*s34*s51 + 
     6*q7*q8*q9*s45*s51 + q2*q9^2*s45*s51 + q8*q9^2*s45*s51 + 
     2*q10*q6*q9*s51^2 - 2*q4*q7*q9*s51^2 + 2*q7*q8*q9*s51^2 + q2*q9^2*s51^2]*
   (2*F[1, 1, 1]^2 - 2*F[1, 1, 3]^2 - 4*F[1, 1, 1]*F[1, 1, 5] + 
    4*F[1, 1, 3]*F[1, 1, 5] + 4*F[2, 1, 1] - 4*F[2, 1, 5] - 
    4*F[1, 1, 1]*tci[1, 2] + 4*F[1, 2, 7]*tci[1, 2]))/2 + 
 (r[-2*q10 - 2*q6 - 2*q9 + q10*q5*s23 + 2*q5*q6*s23 - q10*q9*s23 - 
     2*q10*q2*s34 + 2*q10*q5*s34 - 2*q10*q6*s34 - q10*q9*s34 - 2*q2*q9*s34 + 
     2*q5*q9*s34 + 2*q6*q9*s34 - q9^2*s34 + 2*q10*q2*q5*s34^2 - 
     q10*q6*q9*s34^2 - q5*q6*q9*s34^2 - q2*q9^2*s34^2 - q10*q6*s45 + 
     q2*q6*s45 - 2*q5*q6*s45 + q2*q9*s45 + 2*q6*q9*s45 + 
     2*q10*q2*q5*s34*s45 - q2*q5*q6*s34*s45 - q2*q5*q9*s34*s45 - 
     q5*q6*q9*s34*s45 + 2*q2*q9^2*s34*s45 - q2*q5*q9^2*s34^2*s45 + 
     q10*q2*q5*s45^2 - q2*q5*q6*s45^2 + 2*q2*q5*q9*s45^2 - 2*q5*q6*q9*s45^2 + 
     2*q2*q5*q6*q9*s45^3 + q10*q2*s51 + q10*q6*s51 + 2*q10*q9*s51 + 
     2*q2*q9*s51 - 2*q6*q9*s51 + q9^2*s51 + 2*q10*q6*q9*s34*s51 + 
     2*q2*q9^2*s34*s51 - q2*q9^2*s45*s51 - 2*q10*q6*q9*s51^2 - q2*q9^2*s51^2]*
   (2*F[1, 1, 1]^2 - 2*F[1, 1, 3]^2 + 2*F[1, 1, 5]^2 - 
    4*F[1, 1, 1]*F[1, 1, 6] + 4*F[1, 1, 4]*F[1, 1, 6] - 2*F[1, 1, 6]^2 + 
    4*F[1, 1, 3]*F[1, 1, 7] - 4*F[1, 1, 4]*F[1, 1, 7] - 
    4*F[1, 1, 5]*F[1, 1, 7] + 4*F[1, 1, 6]*F[1, 1, 7] + 4*F[2, 1, 2] - 
    4*F[2, 1, 5] + 4*F[2, 1, 7] - 4*F[2, 1, 8] - 4*F[1, 1, 1]*tci[1, 2] + 
    4*F[1, 2, 7]*tci[1, 2]))/2 + 
 (r[-q2 + 2*q9 - 2*q2^2*s12 + q2*q5*s12 - q5*q6*s23 - 2*q2^2*s34 + 
     q2*q5*s34 + q5*q6*s34 - 2*q2*q9*s34 - q5*q9*s34 + q9^2*s34 - 
     2*q2^2*q9*s34^2 + 2*q2*q5*q9*s34^2 + q2*q9^2*s34^2 + q2*q5*s45 - 
     q2*q6*s45 + 2*q5*q6*s45 - 2*q2*q9*s45 - q6*q9*s45 + 2*q2^3*s34*s45 - 
     3*q2*q5*q6*s34*s45 + q2^2*q9*s34*s45 + 5*q2*q5*q9*s34*s45 - 
     2*q5*q6*q9*s34*s45 - 2*q2*q9^2*s34*s45 + 2*q2^3*q9*s34^2*s45 - 
     2*q2^2*q5*q9*s34^2*s45 + q2*q5*q9^2*s34^2*s45 + 2*q2^2*q6*s45^2 - 
     6*q2*q5*q6*s45^2 - 2*q2^2*q9*s45^2 + 5*q2*q5*q9*s45^2 + 
     8*q2*q6*q9*s45^2 - 5*q5*q6*q9*s45^2 + 3*q2^2*q5*q6*s34*s45^2 - 
     3*q2^2*q5*q9*s34*s45^2 + q2^3*q5*q9*s34^2*s45^2 - q2^3*q6*s45^3 + 
     4*q2^2*q5*q6*s45^3 + q2^3*q9*s45^3 - 4*q2^2*q5*q9*s45^3 - 
     7*q2^2*q6*q9*s45^3 + 9*q2*q5*q6*q9*s45^3 - q2^3*q5*q6*s34*s45^3 + 
     q2^3*q5*q9*s34*s45^3 - q2^3*q5*q6*s45^4 + q2^3*q5*q9*s45^4 + 
     2*q2^3*q6*q9*s45^4 - 5*q2^2*q5*q6*q9*s45^4 + q2^3*q5*q6*q9*s45^5 + 
     2*q2^2*s51 - q9^2*s51 + q2^3*s12*s51 + q2^3*s34*s51 + 
     4*q2^2*q9*s34*s51 - 2*q2*q9^2*s34*s51 + q2^3*q9*s34^2*s51 - 
     q2^3*s45*s51 + q2*q6*q9*s45*s51 + q2*q9^2*s45*s51 - 
     3*q2^3*q9*s34*s45*s51 - 2*q2^2*q6*q9*s45^2*s51 + q2^3*q6*q9*s45^3*s51 - 
     q2^3*s51^2 - 2*q2^2*q9*s51^2 + q2*q9^2*s51^2 - 2*q2^3*q9*s34*s51^2 + 
     q2^3*q9*s45*s51^2 + q2^3*q9*s51^3]*(-2*F[1, 1, 3]^2 + 2*F[1, 1, 5]^2 + 
    4*F[1, 1, 3]*F[1, 1, 7] - 4*F[1, 1, 5]*F[1, 1, 7] - 4*F[2, 1, 5] + 
    4*F[2, 1, 7] - (2*tci[1, 1]^2)/3 - 4*F[1, 1, 7]*tci[1, 2] + 
    4*F[1, 2, 7]*tci[1, 2]))/2 + 
 (r[-q3 + q4 + 3*q5 + q6 - 3*q7 + 4*q8 - 2*q9 - 2*q4*q5*s12 + 2*q4*q7*s12 + 
     q5*q7*s12 - q7^2*s12 - q2*q8*s12 + q3*q8*s12 - 2*q4*q8*s12 + 
     3*q5*q8*s12 + 4*q7*q8*s12 - q2*q3*q7*s12^2 - 2*q4*q5*q8*s12^2 + 
     q2*q7*q8*s12^2 - q5*q7*q8*s12^2 - q4*q5*s23 + q3*q6*s23 + q4*q9*s23 + 
     q4*q5*s34 + 2*q4*q7*s34 + 2*q5*q7*s34 + 2*q4*q8*s34 - 3*q5*q8*s34 + 
     2*q4*q9*s34 + q5*q9*s34 - 4*q7*q9*s34 + 3*q8*q9*s34 + 
     2*q4*q5*q8*s12*s34 - q4*q5*q8*s34^2 + 2*q4*q7*q9*s34^2 + 
     2*q5*q7*q9*s34^2 - q5*q8*q9*s34^2 - 2*q3*q6*s45 - 2*q5*q7*s45 - 
     q2*q8*s45 + q3*q8*s45 + 4*q7*q8*s45 + 4*q7*q9*s45 - 3*q8*q9*s45 - 
     q5*q7*q8*s12*s45 - q7^2*q8*s12*s45 - q5*q7^2*q8*s12^2*s45 - 
     2*q5*q7*q9*s34*s45 + q5*q8*q9*s34*s45 - q2*q6*q8*s45^2 + 
     q3*q6*q8*s45^2 + 2*q5*q7*q8*s45^2 + 2*q5*q7*q9*s45^2 - 
     2*q5*q8*q9*s45^2 - 4*q7*q8*q9*s45^2 - 2*q5*q7*q8*q9*s45^3 + q3*q6*s51 + 
     2*q6*q7*s51 - q7^2*s51 + q2*q8*s51 - q3*q8*s51 - q4*q8*s51 - q7*q8*s51 - 
     q4*q9*s51 + 3*q7*q9*s51 - 3*q8*q9*s51 - q2*q7*q8*s12*s51 - 
     2*q4*q7*q9*s34*s51 + q2*q6*q8*s45*s51 - 2*q3*q6*q8*s45*s51 - 
     3*q6*q7*q8*s45*s51 + q7^2*q8*s45*s51 - 3*q7*q8*q9*s45*s51 - 
     q2*q3*q7*s51^2 + q6*q7^2*s51^2 - 2*q2*q6*q8*s51^2 + 2*q3*q6*q8*s51^2 + 
     2*q2*q7*q8*s51^2 + 2*q6*q7*q8*s51^2 + q4*q7*q9*s51^2 - q7*q8*q9*s51^2 - 
     q6*q7^2*q8*s45*s51^2 - 2*q2*q6*q7*q8*s51^3]*
   (-2*F[1, 1, 1]^2 + 2*F[1, 1, 2]^2 - 2*F[1, 1, 5]^2 + 
    4*F[1, 1, 1]*F[1, 1, 7] - 4*F[1, 1, 2]*F[1, 1, 7] + 
    4*F[1, 1, 5]*F[1, 1, 7] - 2*F[1, 1, 7]^2 + 4*F[2, 1, 4] - 4*F[2, 1, 7] - 
    4*F[2, 1, 9] - 4*F[2, 1, 10] - (4*tci[1, 1]^2)/3 + 
    4*F[1, 1, 1]*tci[1, 2] - 4*F[1, 2, 8]*tci[1, 2]))/2 + 
 (r[q3 - q6 + q7 + q2*q8*s12 - q3*q8*s12 - 3*q7*q8*s12 + q2*q3*q7*s12^2 - 
     q2*q7*q8*s12^2 - q3*q6*s23 + 2*q3*q6*s45 + q2*q8*s45 - q3*q8*s45 - 
     2*q7*q8*s45 + q7^2*q8*s12*s45 + q2*q6*q8*s45^2 - q3*q6*q8*s45^2 - 
     q3*q6*s51 - 2*q6*q7*s51 + q7^2*s51 - q2*q8*s51 + q3*q8*s51 + 
     2*q7*q8*s51 + q2*q7*q8*s12*s51 - q2*q6*q8*s45*s51 + 2*q3*q6*q8*s45*s51 + 
     3*q6*q7*q8*s45*s51 - q7^2*q8*s45*s51 + q2*q3*q7*s51^2 - q6*q7^2*s51^2 + 
     2*q2*q6*q8*s51^2 - 2*q3*q6*q8*s51^2 - 2*q2*q7*q8*s51^2 - 
     2*q6*q7*q8*s51^2 + q6*q7^2*q8*s45*s51^2 + 2*q2*q6*q7*q8*s51^3]*
   (-2*F[1, 1, 1]^2 + 4*F[1, 1, 1]*F[1, 1, 2] + 2*F[1, 1, 2]^2 - 
    4*F[1, 1, 2]*F[1, 1, 4] - 4*F[1, 1, 2]*F[1, 1, 5] + 
    4*F[1, 1, 4]*F[1, 1, 5] + 2*F[1, 1, 5]^2 - 2*F[1, 1, 7]^2 - 
    4*F[1, 1, 5]*F[1, 1, 8] + 4*F[1, 1, 7]*F[1, 1, 8] - 4*F[2, 1, 2] + 
    4*F[2, 1, 4] + 4*F[2, 1, 7] - 4*F[2, 1, 10] - (2*tci[1, 1]^2)/3 + 
    4*F[1, 1, 1]*tci[1, 2] - 4*F[1, 2, 8]*tci[1, 2]))/2 + 
 (r[-2*q2 + 6*q6 - q8 + q7*q8*s12 - 4*q6^2*s23 + q6^3*s23^2 + q2*q6*s34 - 
     2*q6^2*s34 - q6*q8*s34 + q6^3*s23*s34 - 4*q2*q6*s45 + 6*q6^2*s45 - 
     2*q6*q8*s45 + q7*q8*s45 - q7^2*q8*s12*s45 - 2*q6^3*s23*s45 + 
     2*q2*q6^2*s34*s45 - 2*q6^3*s34*s45 - 2*q2*q6^2*s45^2 + q6^3*s45^2 + 
     q2*q6^3*s34*s45^2 + 7*q2*q6*s51 - 2*q6^2*s51 - 3*q2*q7*s51 - q6*q7*s51 - 
     q7^2*s51 - 4*q2*q8*s51 + 2*q6*q8*s51 + 3*q7*q8*s51 + 
     2*q2*q7*q8*s12*s51 - 2*q2*q6^2*s34*s51 + q6^3*s34*s51 + 
     q2*q6*q7*s34*s51 + 5*q2*q6^2*s45*s51 - q6^3*s45*s51 - 
     6*q2*q6*q8*s45*s51 + q7^2*q8*s45*s51 - q2*q6^3*s34*s45*s51 + 
     q2*q6^3*s45^2*s51 - 2*q2*q6^2*q8*s45^2*s51 - 5*q2*q6^2*s51^2 + 
     7*q2*q6*q7*s51^2 + 3*q6^2*q7*s51^2 + q6*q7^2*s51^2 + 9*q2*q6*q8*s51^2 - 
     5*q2*q7*q8*s51^2 - 7*q6*q7*q8*s51^2 + q2*q6^3*s34*s51^2 - 
     2*q2*q6^2*q7*s34*s51^2 - q2*q6^3*s45*s51^2 + 5*q2*q6^2*q8*s45*s51^2 - 
     3*q6^2*q7*q8*s45*s51^2 - q6*q7^2*q8*s45*s51^2 + q2*q6^3*q8*s45^2*s51^2 + 
     q2*q6^3*s51^3 - 5*q2*q6^2*q7*s51^3 - q6^3*q7*s51^3 - 
     5*q2*q6^2*q8*s51^3 + 9*q2*q6*q7*q8*s51^3 + 5*q6^2*q7*q8*s51^3 + 
     q2*q6^3*q7*s34*s51^3 - q2*q6^3*q8*s45*s51^3 + q6^3*q7*q8*s45*s51^3 + 
     q2*q6^3*q7*s51^4 + q2*q6^3*q8*s51^4 - 5*q2*q6^2*q7*q8*s51^4 - 
     q6^3*q7*q8*s51^4 + q2*q6^3*q7*q8*s51^5]*(2*F[1, 1, 5]^2 - 
    2*F[1, 1, 7]^2 - 4*F[1, 1, 5]*F[1, 1, 8] + 4*F[1, 1, 7]*F[1, 1, 8] + 
    4*F[2, 1, 7] - 4*F[2, 1, 10] + 4*F[1, 1, 5]*tci[1, 2] - 
    4*F[1, 2, 8]*tci[1, 2]))/2 + 
 (r[-q4 - 3*q5 + 4*q7 - 4*q8 + 2*q9 + 2*q4*q5*s12 - 2*q4*q7*s12 - 
     4*q5*q7*s12 + 2*q4*q8*s12 - 2*q5*q8*s12 - q5^3*s12^2 + 
     2*q4*q5*q8*s12^2 - 2*q5^2*q8*s12^2 - 2*q5*q7*q8*s12^2 + q4*q5*s23 - 
     q4*q9*s23 - q4*q5*s34 - 2*q4*q7*s34 - 4*q5*q7*s34 - 2*q4*q8*s34 + 
     3*q5*q8*s34 - 2*q4*q9*s34 - q5*q9*s34 + 8*q7*q9*s34 - 3*q8*q9*s34 + 
     q5^3*s12*s34 - 2*q4*q5*q8*s12*s34 + q5^2*q8*s12*s34 + 
     q5^3*q8*s12^2*s34 + q4*q5*q8*s34^2 - 2*q4*q7*q9*s34^2 - 
     4*q5*q7*q9*s34^2 + q5*q8*q9*s34^2 - q5^3*q8*s12*s34^2 + 7*q5*q7*s45 - 
     4*q5*q8*s45 - 4*q7*q8*s45 - 11*q7*q9*s45 + 9*q8*q9*s45 - 
     3*q5^2*q7*s12*s45 + 3*q5^2*q8*s12*s45 + 4*q5*q7*q8*s12*s45 - 
     q5^3*q8*s12^2*s45 - 2*q5^2*q7*q8*s12^2*s45 - 3*q5^2*q7*s34*s45 + 
     2*q5^2*q8*s34*s45 + 10*q5*q7*q9*s34*s45 - 7*q5*q8*q9*s34*s45 - 
     q5^3*q8*s12*s34*s45 - 3*q5^2*q7*q9*s34^2*s45 + 2*q5^2*q8*q9*s34^2*s45 + 
     4*q5^2*q7*s45^2 - 4*q5^2*q8*s45^2 - 7*q5*q7*q8*s45^2 - 
     11*q5*q7*q9*s45^2 + 11*q5*q8*q9*s45^2 + 11*q7*q8*q9*s45^2 - 
     q5^3*q7*s12*s45^2 + q5^3*q8*s12*s45^2 + 3*q5^2*q7*q8*s12*s45^2 - 
     q5^3*q7*q8*s12^2*s45^2 - q5^3*q7*s34*s45^2 + q5^3*q8*s34*s45^2 + 
     5*q5^2*q7*q9*s34*s45^2 - 5*q5^2*q8*q9*s34*s45^2 - 
     q5^3*q7*q9*s34^2*s45^2 + q5^3*q8*q9*s34^2*s45^2 + q5^3*q7*s45^3 - 
     q5^3*q8*s45^3 - 4*q5^2*q7*q8*s45^3 - 5*q5^2*q7*q9*s45^3 + 
     5*q5^2*q8*q9*s45^3 + 11*q5*q7*q8*q9*s45^3 + q5^3*q7*q8*s12*s45^3 + 
     q5^3*q7*q9*s34*s45^3 - q5^3*q8*q9*s34*s45^3 - q5^3*q7*q8*s45^4 - 
     q5^3*q7*q9*s45^4 + q5^3*q8*q9*s45^4 + 5*q5^2*q7*q8*q9*s45^4 + 
     q5^3*q7*q8*q9*s45^5 + q4*q8*s51 - q7*q8*s51 + q4*q9*s51 - 5*q7*q9*s51 + 
     3*q8*q9*s51 + 2*q4*q7*q9*s34*s51 + 5*q7*q8*q9*s45*s51 - q4*q7*q9*s51^2 + 
     q7*q8*q9*s51^2]*(2*F[1, 1, 6]^2 - 2*F[1, 1, 7]^2 - 
    4*F[1, 1, 6]*F[1, 1, 8] + 4*F[1, 1, 7]*F[1, 1, 8] + 4*F[2, 1, 8] - 
    4*F[2, 1, 10] + 4*F[1, 1, 6]*tci[1, 2] - 4*F[1, 2, 8]*tci[1, 2]))/2 + 
 (r[-2*q2 - 2*q3 + 2*q6 + q7 - q8 + 4*q2*q7*s12 + q2*q8*s12 + 2*q3*q8*s12 - 
     2*q7*q8*s12 + q8^2*s12 - 2*q2*q3*q7*s12^2 + q7*q8^2*s12^2 + 
     2*q3*q6*s23 + q2*q6*s34 - 2*q2*q7*s34 - 2*q2*q6*s45 - 4*q3*q6*s45 + 
     2*q2*q8*s45 + 2*q3*q8*s45 - q7*q8*s45 + 2*q2*q6*q8*s45^2 + 
     2*q3*q6*q8*s45^2 + q2*q6*s51 + q2*q7*s51 - q6*q7*s51 - 2*q2*q8*s51 + 
     q7*q8*s51 - 2*q2*q3*q7*s12*s51 + q2*q7*q8*s12*s51 - 
     q2*q7*q8^2*s12^2*s51 + q2*q6*q7*s34*s51 - 2*q2*q6*q8*s45*s51 - 
     2*q3*q6*q8*s45*s51 + q6*q7*q8*s45*s51 - q2*q3*q7*s51^2 + 
     q2*q6*q7*s51^2 + 2*q2*q6*q8*s51^2 + q3*q6*q8*s51^2 - 2*q2*q7*q8*s51^2 - 
     q6*q7*q8*s51^2 + 2*q2*q6*q7*q8*s51^3]*(-2*F[1, 1, 1]^2 + 
    4*F[1, 1, 1]*F[1, 1, 6] - 4*F[1, 1, 4]*F[1, 1, 6] + 2*F[1, 1, 6]^2 + 
    2*F[1, 1, 8]^2 - 2*F[1, 1, 9]^2 + 4*F[1, 1, 4]*F[1, 1, 10] - 
    4*F[1, 1, 6]*F[1, 1, 10] - 4*F[1, 1, 8]*F[1, 1, 10] + 
    4*F[1, 1, 9]*F[1, 1, 10] - 4*F[2, 1, 2] + 4*F[2, 1, 12] + 4*F[2, 1, 14] - 
    4*F[2, 1, 15] + 4*F[1, 1, 1]*tci[1, 2] - 4*F[1, 2, 9]*tci[1, 2]))/2 + 
 (r[-q4 - q5 + 4*q7 - 6*q8 + 3*q9 + q4*q7*s12 - q5*q7*s12 + 3*q5*q8*s12 + 
     q7*q8*s12 - q4*q5*q8*s12^2 - q5*q7*q8*s12^2 - q4*q5*s23 + q4*q9*s23 + 
     q4*q5*s34 + q4*q7*s34 - q5*q7*s34 + 2*q4*q8*s34 + 4*q5*q8*s34 - 
     q5*q9*s34 + 7*q7*q9*s34 - 10*q8*q9*s34 + q9^2*s34 - q4*q5*q8*s34^2 + 
     q4*q7*q9*s34^2 - q5*q7*q9*s34^2 + 4*q5*q8*q9*s34^2 + 2*q7*q9^2*s34^2 + 
     5*q5*q7*s45 - 7*q5*q8*s45 - 8*q7*q8*s45 - 18*q7*q9*s45 + 20*q8*q9*s45 + 
     3*q5*q7*q8*s12*s45 + 7*q5*q7*q9*s34*s45 - 10*q5*q8*q9*s34*s45 - 
     10*q7*q9^2*s34*s45 + 8*q8*q9^2*s34*s45 + 2*q5*q7*q9^2*s34^2*s45 - 
     3*q5*q8*q9^2*s34^2*s45 - 2*q7*q9^3*s34^2*s45 - 7*q5*q7*q8*s45^2 - 
     11*q5*q7*q9*s45^2 + 11*q5*q8*q9*s45^2 + 21*q7*q8*q9*s45^2 + 
     12*q7*q9^2*s45^2 - 12*q8*q9^2*s45^2 - 5*q5*q7*q9^2*s34*s45^2 + 
     5*q5*q8*q9^2*s34*s45^2 + 3*q7*q9^3*s34*s45^2 - 3*q8*q9^3*s34*s45^2 - 
     q5*q7*q9^3*s34^2*s45^2 + q5*q8*q9^3*s34^2*s45^2 + 11*q5*q7*q8*q9*s45^3 + 
     5*q5*q7*q9^2*s45^3 - 5*q5*q8*q9^2*s45^3 - 12*q7*q8*q9^2*s45^3 - 
     3*q7*q9^3*s45^3 + 3*q8*q9^3*s45^3 + q5*q7*q9^3*s34*s45^3 - 
     q5*q8*q9^3*s34*s45^3 - 5*q5*q7*q8*q9^2*s45^4 - q5*q7*q9^3*s45^4 + 
     q5*q8*q9^3*s45^4 + 3*q7*q8*q9^3*s45^4 + q5*q7*q8*q9^3*s45^5 - 
     q4*q7*s51 - q4*q8*s51 - 2*q7*q8*s51 + q4*q9*s51 - 6*q7*q9*s51 + 
     8*q8*q9*s51 - 2*q9^2*s51 - 2*q4*q7*q9*s34*s51 - 5*q7*q9^2*s34*s51 - 
     q9^3*s34*s51 - q7*q9^3*s34^2*s51 + 12*q7*q8*q9*s45*s51 + 
     9*q7*q9^2*s45*s51 - 7*q8*q9^2*s45*s51 + 3*q7*q9^3*s34*s45*s51 - 
     9*q7*q8*q9^2*s45^2*s51 - 3*q7*q9^3*s45^2*s51 + 3*q8*q9^3*s45^2*s51 + 
     3*q7*q8*q9^3*s45^3*s51 + 2*q4*q7*q9*s51^2 + 2*q7*q8*q9*s51^2 + 
     2*q7*q9^2*s51^2 + q9^3*s51^2 + q7*q9^3*s34*s51^2 - 
     2*q7*q8*q9^2*s45*s51^2 - q7*q9^3*s45*s51^2 + q7*q8*q9^3*s45^2*s51^2]*
   (2*F[1, 1, 2]^2 - 4*F[1, 1, 2]*F[1, 1, 8] + 2*F[1, 1, 8]^2 + 
    4*F[2, 1, 11] + 4*F[2, 1, 12] + (2*tci[1, 1]^2)/3 + 
    4*F[1, 1, 2]*tci[1, 2] - 4*F[1, 2, 9]*tci[1, 2]))/2 + 
 (r[-2*q2 + 2*q6 + 2*q2^2*s12 + q2*q8*s12 - q8^2*s12 - q2*q7*q8*s12^2 - 
     q7*q8^2*s12^2 - q2^2*s34 + q2*q6*s34 + 2*q2^2*s45 - 4*q2*q6*s45 + 
     q2^3*s34*s45 - 2*q2^2*q6*s34*s45 + 2*q2^2*q6*s45^2 + q2^3*q6*s34*s45^2 - 
     2*q2^2*s51 + 2*q2*q6*s51 + 2*q2^3*s12*s51 + q2^2*q8*s12*s51 + 
     q2*q7*q8^2*s12^2*s51 - q2^3*s34*s51 + q2^2*q6*s34*s51 + q2^3*s45*s51 - 
     3*q2^2*q6*s45*s51 + q2^2*q8*s45*s51 - q2*q6*q8*s45*s51 - 
     q2^3*q6*s34*s45*s51 + q2^3*q6*s45^2*s51 + q2^2*q6*q8*s45^2*s51 - 
     q2^3*s51^2 + 2*q2^2*q6*s51^2 - q2^2*q7*s51^2 - q2^2*q8*s51^2 + 
     q2*q7*q8*s51^2 + 2*q2^3*q7*s12*s51^2 + q2^3*q8*s12*s51^2 - 
     q2^3*q7*q8*s12^2*s51^2 + q2^3*q6*s34*s51^2 - q2^3*q7*s34*s51^2 - 
     q2^3*q6*s45*s51^2 + q2^3*q8*s45*s51^2 - 2*q2^2*q6*q8*s45*s51^2 + 
     q2^3*q6*q8*s45^2*s51^2 + q2^3*q6*s51^3 - q2^3*q7*s51^3 + 
     q2^2*q6*q7*s51^3 - q2^3*q8*s51^3 + q2^2*q6*q8*s51^3 - 
     q2*q6*q7*q8*s51^3 + q2^3*q7*q8*s12*s51^3 + q2^3*q6*q7*s34*s51^3 - 
     q2^3*q6*q8*s45*s51^3 + q2^3*q6*q7*s51^4 + q2^3*q6*q8*s51^4 - 
     q2^3*q7*q8*s51^4 + q2^3*q6*q7*q8*s51^5]*(2*F[1, 1, 8]^2 - 
    2*F[1, 1, 9]^2 - 4*F[1, 1, 8]*F[1, 1, 10] + 4*F[1, 1, 9]*F[1, 1, 10] + 
    4*F[2, 1, 12] - 4*F[2, 1, 15] + (2*tci[1, 1]^2)/3 + 
    4*F[1, 1, 10]*tci[1, 2] - 4*F[1, 2, 9]*tci[1, 2]))/2 + 
 (r[-2*q2 - 2*q3 - q4 - q5 + 2*q6 - q7 - q8 + 2*q9 + 4*q2*q7*s12 + 
     q4*q7*s12 - q5*q7*s12 + q2*q8*s12 + 2*q3*q8*s12 + q5*q8*s12 - 
     5*q7*q8*s12 + 2*q8^2*s12 - 2*q2*q3*q7*s12^2 - q4*q5*q8*s12^2 - 
     q5*q7*q8*s12^2 + q7*q8^2*s12^2 - q4*q5*s23 + 2*q3*q6*s23 + q4*q9*s23 + 
     q4*q5*s34 + q2*q6*s34 - 2*q2*q7*s34 + q4*q7*s34 - q5*q7*s34 + 
     2*q4*q8*s34 + 2*q5*q8*s34 - q5*q9*s34 - q7*q9*s34 - 2*q8*q9*s34 - 
     q4*q5*q8*s34^2 + q4*q7*q9*s34^2 - q5*q7*q9*s34^2 + 2*q5*q8*q9*s34^2 - 
     2*q2*q6*s45 - 4*q3*q6*s45 + q5*q7*s45 + 2*q2*q8*s45 + 2*q3*q8*s45 - 
     2*q5*q8*s45 - q8^2*s45 + q7*q9*s45 + q8*q9*s45 + q5*q7*q8*s12*s45 + 
     q7*q8^2*s12*s45 + q5*q7*q9*s34*s45 - 2*q5*q8*q9*s34*s45 - 
     q8^2*q9*s34*s45 + 2*q2*q6*q8*s45^2 + 2*q3*q6*q8*s45^2 - 
     2*q5*q7*q8*s45^2 - q7*q8^2*s45^2 - 2*q5*q7*q9*s45^2 + 2*q5*q8*q9*s45^2 + 
     q8^2*q9*s45^2 + 2*q5*q7*q8*q9*s45^3 + q7*q8^2*q9*s45^3 + q2*q6*s51 + 
     q2*q7*s51 - q4*q7*s51 - q6*q7*s51 - 2*q2*q8*s51 - q4*q8*s51 + 
     2*q7*q8*s51 + q4*q9*s51 + 5*q7*q9*s51 - q8*q9*s51 - 2*q2*q3*q7*s12*s51 + 
     q2*q7*q8*s12*s51 - q2*q7*q8^2*s12^2*s51 + q2*q6*q7*s34*s51 - 
     2*q4*q7*q9*s34*s51 - 2*q2*q6*q8*s45*s51 - 2*q3*q6*q8*s45*s51 + 
     q6*q7*q8*s45*s51 - q7*q8^2*s45*s51 - 3*q7*q8*q9*s45*s51 + 
     2*q8^2*q9*s45*s51 + 2*q7*q8^2*q9*s45^2*s51 - q2*q3*q7*s51^2 + 
     q2*q6*q7*s51^2 + 2*q2*q6*q8*s51^2 + q3*q6*q8*s51^2 - 2*q2*q7*q8*s51^2 - 
     q6*q7*q8*s51^2 + 2*q4*q7*q9*s51^2 - q7*q8*q9*s51^2 + 
     q7*q8^2*q9*s45*s51^2 + 2*q2*q6*q7*q8*s51^3]*
   (2*F[1, 1, 1]^2 - 2*F[1, 1, 8]^2 - 4*F[1, 1, 1]*F[1, 1, 9] + 
    4*F[1, 1, 8]*F[1, 1, 9] + 4*F[2, 1, 9] - 4*F[2, 1, 12] - 
    4*F[1, 1, 1]*tci[1, 2] + 4*F[1, 2, 9]*tci[1, 2]))/2 + 
 ep*(((-4*eps5t*F[3, 25] - 4*eps5t*F[3, 45])*
     r[-2*q10*q2*q5 + q10*q2*q6 + 2*q10*q5*q6 + q2*q5*q6 - q2*q6*q7 + 
       2*q3*q6*q7 - 2*q2*q3*q8 + 2*q2*q5*q8 + 2*q3*q6*q8 - 2*q2*q7*q8 - 
       q6*q7*q8 + 4*q10*q2*q9 - q10*q5*q9 + 2*q2*q5*q9 - 2*q10*q6*q9 + 
       2*q2*q6*q9 + 2*q3*q6*q9 - q5*q6*q9 - 2*q2*q7*q9 - 2*q3*q7*q9 + 
       2*q2*q3*q7*q8*s12 - 2*q10*q2*q5*q9*s34 + q10*q5*q6*q9*s34 - 
       q10*q2*q5*q6*s45 - 2*q2*q3*q6*q8*s45 + 2*q2*q5*q6*q8*s45 + 
       2*q2*q5*q6*q9*s45 - 3*q2*q3*q6*q7*s51 + 2*q2*q6*q7*q8*s51 + 
       q3*q6*q7*q8*s51 - 2*q10*q2*q6*q9*s51 - 2*q2*q3*q6*q9*s51 + 
       2*q2*q3*q7*q9*s51])/2 - 2*F[1, 1, 10]*
    r[2*q10 - 2*q16 - q3 - q5 + 4*q6 - 3*q7 + q8 - q13*q2*s12 - 
      3*q13*q5*s12 + 2*q13*q7*s12 + q5*q8*s12 + q13*q2*q7*s12^2 - 
      q2*q3*q7*s12^2 + q16*q3*s23 - 2*q16*q5*s23 + q3*q6*s23 + 2*q5*q6*s23 - 
      q16*q3^2*s23^2 - q16*q3*q5*s23^2 + q3^2*q6*s23^2 + q3*q5*q6*s23^2 + 
      6*q13*q5*s34 - q16*q5*s34 - 2*q10*q6*s34 - 3*q13*q6*s34 - q2*q6*s34 + 
      q5*q6*s34 - 3*q16*q7*s34 - 3*q5*q8*s34 + 2*q13*q9*s34 - q6*q9*s34 + 
      q7*q9*s34 - q10*q2^2*s34^2 + q16*q2^2*s34^2 - q13*q6*q9*s34^2 + 
      2*q13*q2*s45 + q16*q2*s45 + 2*q16*q3*s45 - q2*q3*s45 - 2*q10*q5*s45 + 
      3*q13*q5*s45 + 3*q16*q5*s45 - 2*q2*q5*s45 - 2*q2*q6*s45 - 2*q3*q6*s45 - 
      2*q5*q6*s45 + q13*q7*s45 - 3*q16*q7*s45 - q3*q7*s45 + q3*q8*s45 - 
      q5*q8*s45 - 2*q6*q8*s45 + q13*q9*s45 - 3*q6*q9*s45 + 2*q7*q9*s45 + 
      q16*q3^2*s23*s45 + q16*q3*q5*s23*s45 - q3^2*q6*s23*s45 - 
      q3*q5*q6*s23*s45 - 2*q10*q2*q5*s34*s45 + 3*q16*q2*q5*s34*s45 - 
      q2*q5*q6*s34*s45 - q10*q2^2*q5*s34^2*s45 + q16*q2^2*q5*s34^2*s45 + 
      q2*q6*q9*s45^2 - 4*q13*q2*s51 + q16*q2*s51 - q13*q6*s51 - 
      3*q16*q7*s51 + 5*q2*q7*s51 + q6*q7*s51 - 2*q10*q9*s51 - 2*q13*q9*s51 + 
      2*q7*q9*s51 - 2*q13*q2^2*s12*s51 + 2*q2^2*q3*s12*s51 - 
      q13*q2*q7*s12*s51 - 2*q2*q3*q7*s12*s51 - q13*q2^2*q7*s12^2*s51 + 
      q2^2*q3*q7*s12^2*s51 - q2*q6*q7*s34*s51 + 2*q10*q6*q9*s34*s51 + 
      3*q13*q6*q9*s34*s51 - q10*q6^2*q9*s34^2*s51 - q13*q6^2*q9*s34^2*s51 + 
      q13*q2^2*s45*s51 - q2^2*q3*s45*s51 + q16*q3^2*s45*s51 - 
      q3^2*q6*s45*s51 - q13*q6*q7*s45*s51 + q16*q2*q8*s45*s51 + 
      q16*q3*q8*s45*s51 - q2*q6*q8*s45*s51 - q3*q6*q8*s45*s51 + 
      q13*q2*q9*s45*s51 + q2*q6*q9*s45*s51 - q13*q2^2*s51^2 + q2^2*q3*s51^2 - 
      2*q13*q2*q7*s51^2 - q2*q3*q7*s51^2 - q13*q6*q7*s51^2 + 
      q16*q2*q8*s51^2 + q13*q2*q9*s51^2 - 2*q13*q2^2*q7*s12*s51^2 + 
      2*q2^2*q3*q7*s12*s51^2 + q16*q3^2*q8*s45*s51^2 - q3^2*q6*q8*s45*s51^2 - 
      q13*q2^2*q7*s51^3 + q2^2*q3*q7*s51^3] + 
   2*r[4*q10 - 3*q16 + 4*q2 + q3 - 5*q5 + 3*q6 - 3*q7 - q8 + 8*q9 - 
      2*q13*q2*s12 - 4*q13*q5*s12 + 3*q13*q7*s12 + 4*q2*q7*s12 - 
      2*q3*q7*s12 - 2*q5*q7*s12 - q2*q8*s12 - 2*q5*q8*s12 - 2*q7*q8*s12 + 
      q13*q2*q7*s12^2 - q2*q3*q7*s12^2 - 2*q2*q7*q8*s12^2 - 
      2*q5*q7*q8*s12^2 + q16*q3*s23 - 3*q16*q5*s23 - q3*q6*s23 - 
      3*q5*q6*s23 - q16*q3^2*s23^2 - q16*q3*q5*s23^2 + q3^2*q6*s23^2 + 
      q3*q5*q6*s23^2 - 2*q10*q2*s34 + 8*q13*q5*s34 - q16*q5*s34 - 
      2*q10*q6*s34 - 4*q13*q6*s34 + q2*q6*s34 + q5*q6*s34 - 4*q16*q7*s34 - 
      2*q2*q7*s34 - 2*q5*q7*s34 + q16*q8*s34 - 2*q5*q8*s34 + 3*q13*q9*s34 + 
      5*q2*q9*s34 - 8*q5*q9*s34 + 2*q7*q9*s34 - 6*q8*q9*s34 - 
      q10*q2^2*s34^2 + q16*q2^2*s34^2 - 2*q2*q5*q9*s34^2 - q13*q6*q9*s34^2 + 
      2*q5*q6*q9*s34^2 - 2*q5*q7*q9*s34^2 + 2*q5*q8*q9*s34^2 + 3*q13*q2*s45 + 
      q16*q2*s45 + 3*q16*q3*s45 - q2*q3*s45 - 4*q10*q5*s45 + 4*q13*q5*s45 + 
      4*q16*q5*s45 + 2*q2*q6*s45 - q3*q6*s45 + q5*q6*s45 + q13*q7*s45 - 
      4*q16*q7*s45 - q3*q7*s45 - 2*q5*q7*s45 + q3*q8*s45 - 2*q7*q8*s45 + 
      q13*q9*s45 - 4*q2*q9*s45 + q6*q9*s45 + 4*q7*q9*s45 - 2*q8*q9*s45 - 
      2*q5*q7*q8*s12*s45 + q16*q3^2*s23*s45 + q16*q3*q5*s23*s45 - 
      q3^2*q6*s23*s45 - q3*q5*q6*s23*s45 - 4*q10*q2*q5*s34*s45 + 
      4*q16*q2*q5*s34*s45 + q2*q5*q6*s34*s45 + 2*q2*q5*q9*s34*s45 - 
      2*q5*q6*q9*s34*s45 - 2*q5*q7*q9*s34*s45 + 2*q5*q8*q9*s34*s45 - 
      q10*q2^2*q5*s34^2*s45 + q16*q2^2*q5*s34^2*s45 - q2*q6*q9*s45^2 - 
      5*q13*q2*s51 + q16*q2*s51 + 2*q2*q3*s51 - q13*q6*s51 - 4*q16*q7*s51 + 
      4*q2*q7*s51 - 2*q3*q7*s51 + 2*q2*q8*s51 - 4*q7*q8*s51 - 4*q10*q9*s51 - 
      3*q13*q9*s51 - 5*q2*q9*s51 + 2*q7*q9*s51 + 6*q8*q9*s51 - 
      2*q13*q2^2*s12*s51 + 2*q2^2*q3*s12*s51 - 2*q13*q2*q7*s12*s51 - 
      2*q2*q7*q8*s12*s51 - q13*q2^2*q7*s12^2*s51 + q2^2*q3*q7*s12^2*s51 + 
      q2*q6*q7*s34*s51 + 4*q10*q6*q9*s34*s51 + 4*q13*q6*q9*s34*s51 - 
      q10*q6^2*q9*s34^2*s51 - q13*q6^2*q9*s34^2*s51 + q13*q2^2*s45*s51 - 
      q2^2*q3*s45*s51 + q16*q3^2*s45*s51 - q3^2*q6*s45*s51 - 
      q13*q6*q7*s45*s51 + q16*q2*q8*s45*s51 + 2*q16*q3*q8*s45*s51 + 
      q2*q6*q8*s45*s51 + 2*q6*q7*q8*s45*s51 + q13*q2*q9*s45*s51 - 
      q2*q6*q9*s45*s51 + 2*q7*q8*q9*s45*s51 - q13*q2^2*s51^2 + 
      q2^2*q3*s51^2 - 3*q13*q2*q7*s51^2 + q2*q3*q7*s51^2 - q13*q6*q7*s51^2 + 
      q16*q2*q8*s51^2 + 2*q6*q7*q8*s51^2 + q13*q2*q9*s51^2 + 
      2*q7*q8*q9*s51^2 - 2*q13*q2^2*q7*s12*s51^2 + 2*q2^2*q3*q7*s12*s51^2 + 
      q16*q3^2*q8*s45*s51^2 - q3^2*q6*q8*s45*s51^2 - q13*q2^2*q7*s51^3 + 
      q2^2*q3*q7*s51^3] + ((2*F[1, 1, 9] - 2*F[1, 1, 10])*
     r[-6*q10 + 12*q16 - 2*q2 - 2*q25 + 4*q3 + q5 - 5*q6 - 4*q7 - 3*q8 + 
       q3^2*s12 - q3*q5*s12 - 2*q3*q7*s12 + q5*q8*s12 - 2*q10^2*s23 + 
       2*q16*q3*s23 - 2*q3^2*s23 + q10*q5*s23 - 6*q16*q5*s23 + 2*q3*q5*s23 + 
       2*q25*q6*s23 - 4*q3*q6*s23 + 5*q5*q6*s23 - 4*q16^2*q3*s23^2 + 
       6*q16^2*q5*s23^2 - 6*q16*q3*q5*s23^2 + 3*q3^2*q6*s23^2 + 
       3*q3*q5*q6*s23^2 + 2*q3*q6^2*s23^2 - q5*q6^2*s23^2 + 
       2*q16^2*q3^2*s23^3 - 4*q16*q3^3*s23^3 + 2*q16^2*q3*q5*s23^3 + 
       4*q3^3*q6*s23^3 + q3^2*q6^2*s23^3 - q3*q5*q6^2*s23^3 - q10^2*s34 + 
       4*q16^2*s34 + 9*q10*q2*s34 - 10*q16*q2*s34 + 2*q2*q23*s34 + 
       q10*q5*s34 + 2*q23*q5*s34 - 2*q25*q5*s34 - 2*q25*q6*s34 - 
       4*q23*q7*s34 + 4*q16*q8*s34 + 4*q23*q8*s34 - 2*q25*q8*s34 - 
       q5*q8*s34 - 4*q10*q9*s34 - 5*q2*q9*s34 - 5*q6*q9*s34 + 2*q8*q9*s34 + 
       2*q16^2*q5*s23*s34 + q10^2*q2*s34^2 - 2*q16^2*q2*s34^2 + 
       q10*q2^2*s34^2 - 2*q16*q2^2*s34^2 + 2*q16^2*q8*s34^2 - 
       2*q23*q5*q8*s34^2 + 2*q25*q5*q8*s34^2 + q2^2*q9*s34^2 - 
       2*q25*q6*q9*s34^2 + 2*q25*q8*q9*s34^2 - 3*q5*q8*q9*s34^2 - 
       q2*q9^2*s34^2 - q6*q9^2*s34^2 - q8*q9^2*s34^2 + q10^2*s45 + 
       8*q16^2*s45 + 4*q10*q2*s45 - 8*q16*q3*s45 + 2*q10*q5*s45 + 
       10*q16*q5*s45 - q2*q6*s45 - 2*q23*q6*s45 + 9*q3*q6*s45 - 7*q5*q6*s45 + 
       10*q16*q7*s45 - 4*q23*q7*s45 + 2*q3*q7*s45 + 2*q23*q8*s45 - 
       q5*q8*s45 - 2*q7*q8*s45 + 2*q2*q9*s45 + 4*q6*q9*s45 - 6*q7*q9*s45 + 
       2*q8*q9*s45 + q3^2*q7*s12*s45 - q3*q5*q7*s12*s45 + q5*q7*q8*s12*s45 - 
       2*q16^2*q3*s23*s45 + 8*q16*q3^2*s23*s45 + q10^2*q5*s23*s45 - 
       14*q16^2*q5*s23*s45 + 6*q16*q3*q5*s23*s45 - 11*q3^2*q6*s23*s45 - 
       3*q3*q5*q6*s23*s45 - 3*q3*q6^2*s23*s45 + 3*q5*q6^2*s23*s45 - 
       4*q16^2*q3^2*s23^2*s45 + 8*q16*q3^3*s23^2*s45 - 
       4*q16^2*q3*q5*s23^2*s45 - 8*q3^3*q6*s23^2*s45 - 
       2*q3^2*q6^2*s23^2*s45 + 2*q3*q5*q6^2*s23^2*s45 - q10^2*q2*s34*s45 + 
       8*q16^2*q2*s34*s45 - 3*q10*q2^2*s34*s45 + 6*q16*q2^2*s34*s45 + 
       2*q10^2*q5*s34*s45 - 10*q16^2*q5*s34*s45 + 3*q10*q2*q5*s34*s45 + 
       2*q2*q23*q5*s34*s45 - 4*q16*q7^2*s34*s45 + 2*q16^2*q8*s34*s45 - 
       2*q23*q5*q8*s34*s45 - 3*q2^2*q9*s34*s45 - 5*q2*q5*q9*s34*s45 + 
       3*q5*q6*q9*s34*s45 + 4*q7^2*q9*s34*s45 + 2*q5*q8*q9*s34*s45 + 
       3*q2*q9^2*s34*s45 - q6*q9^2*s34*s45 - 2*q8*q9^2*s34*s45 - 
       2*q10^2*q2^2*s34^2*s45 + 4*q16^2*q2^2*s34^2*s45 + 
       q10^2*q2*q5*s34^2*s45 - 2*q16^2*q2*q5*s34^2*s45 + 
       q10*q2^2*q5*s34^2*s45 - 2*q16*q2^2*q5*s34^2*s45 + 
       q2^2*q5*q9*s34^2*s45 - q2*q5*q9^2*s34^2*s45 + q5*q8*q9^2*s34^2*s45 + 
       2*q16^2*q2*s45^2 - q10*q2^2*s45^2 + 2*q16*q2^2*s45^2 + 
       6*q16^2*q3*s45^2 - 8*q16*q3^2*s45^2 - q10^2*q5*s45^2 + 
       8*q16^2*q5*s45^2 + 2*q2*q23*q6*s45^2 + 8*q3^2*q6*s45^2 + 
       5*q2*q5*q6*s45^2 + q3*q6^2*s45^2 - 2*q5*q6^2*s45^2 - q5*q7*q8*s45^2 - 
       q2^2*q9*s45^2 - 5*q2*q5*q9*s45^2 - 2*q2*q6*q9*s45^2 + 
       5*q5*q6*q9*s45^2 - q5*q7*q9*s45^2 + q5*q8*q9*s45^2 + 
       3*q7*q8*q9*s45^2 + q2*q9^2*s45^2 - q6*q9^2*s45^2 + 
       2*q16^2*q3^2*s23*s45^2 - 4*q16*q3^3*s23*s45^2 + 
       2*q16^2*q3*q5*s23*s45^2 + 4*q3^3*q6*s23*s45^2 + q3^2*q6^2*s23*s45^2 - 
       q3*q5*q6^2*s23*s45^2 - 2*q10^2*q2*q5*s34*s45^2 + 
       8*q16^2*q2*q5*s34*s45^2 + q5*q6^2*q9*s34*s45^2 - 
       q10^2*q2^2*q5*s34^2*s45^2 + 2*q16^2*q2^2*q5*s34^2*s45^2 + 
       q2*q5*q6^2*s45^3 - q2^2*q6*q9*s45^3 - 6*q2*q5*q6*q9*s45^3 - 
       q2*q6^2*q9*s45^3 + q5*q6^2*q9*s45^3 + q5*q7*q8*q9*s45^3 + 
       q2*q6*q9^2*s45^3 - q2*q5*q6^2*q9*s45^4 - q10^2*s51 + 4*q10*q2*s51 - 
       8*q16*q2*s51 - 3*q2*q3*s51 + 2*q3^2*s51 - 3*q10*q6*s51 + q2*q6*s51 - 
       q3*q6*s51 + 2*q16*q7*s51 + 2*q2*q7*s51 - 6*q10*q8*s51 + 6*q16*q8*s51 + 
       q2*q8*s51 + 10*q10*q9*s51 + 5*q2*q9*s51 + 2*q6*q9*s51 - q7*q9*s51 + 
       q8*q9*s51 + 2*q2*q3*q7*s12*s51 - q3^2*q7*s12*s51 + 
       2*q16^2*q3*s23*s51 - 2*q16*q3^2*s23*s51 - q3^2*q6*s23*s51 + 
       3*q10^2*q9*s23*s51 - 2*q16^2*q3^2*s23^2*s51 + 4*q16*q3^3*s23^2*s51 - 
       4*q3^3*q6*s23^2*s51 - q3^2*q6^2*s23^2*s51 + q10^2*q2*s34*s51 - 
       3*q10*q2^2*s34*s51 + 6*q16*q2^2*s34*s51 - 4*q16*q7^2*s34*s51 - 
       3*q2^2*q9*s34*s51 - 9*q10*q6*q9*s34*s51 - 2*q25*q6*q9*s34*s51 + 
       4*q7^2*q9*s34*s51 - 4*q10*q8*q9*s34*s51 - 4*q25*q8*q9*s34*s51 + 
       5*q10*q9^2*s34*s51 + 3*q2*q9^2*s34*s51 + 2*q25*q9^2*s34*s51 + 
       q6*q9^2*s34*s51 + 2*q8*q9^2*s34*s51 - q10^2*q2^2*s34^2*s51 + 
       2*q16^2*q2^2*s34^2*s51 - 4*q10*q6*q9^2*s34^2*s51 - 
       2*q25*q6*q9^2*s34^2*s51 - q10*q8*q9^2*s34^2*s51 + 4*q16^2*q2*s45*s51 - 
       2*q10*q2^2*s45*s51 + 4*q16*q2^2*s45*s51 + 2*q16^2*q3*s45*s51 - 
       2*q16*q3^2*s45*s51 + 2*q2*q23*q6*s45*s51 + 2*q3^2*q6*s45*s51 + 
       q3^2*q7*s45*s51 + 2*q16^2*q8*s45*s51 + 4*q10*q2*q8*s45*s51 - 
       8*q16*q2*q8*s45*s51 - 6*q16*q3*q8*s45*s51 + 5*q2*q6*q8*s45*s51 + 
       2*q23*q6*q8*s45*s51 + 7*q3*q6*q8*s45*s51 + q2^2*q9*s45*s51 + 
       2*q2*q3*q9*s45*s51 + 3*q2*q6*q9*s45*s51 - 2*q3*q8*q9*s45*s51 + 
       3*q7*q8*q9*s45*s51 - q2*q9^2*s45*s51 + q8*q9^2*s45*s51 + 
       2*q16^2*q3^2*s45^2*s51 - 4*q16*q3^3*s45^2*s51 + 4*q3^3*q6*s45^2*s51 + 
       q3^2*q6^2*s45^2*s51 + 2*q16^2*q2*q8*s45^2*s51 - 
       q10*q2^2*q8*s45^2*s51 + 2*q16*q2^2*q8*s45^2*s51 + 
       4*q16^2*q3*q8*s45^2*s51 - 4*q16*q3^2*q8*s45^2*s51 - 
       q2^2*q6*q8*s45^2*s51 + 4*q3^2*q6*q8*s45^2*s51 - q2^2*q6*q9*s45^2*s51 + 
       q2*q6*q9^2*s45^2*s51 + 2*q16^2*q2*s51^2 - q10*q2^2*s51^2 + 
       2*q16*q2^2*s51^2 + q2*q3^2*s51^2 - q3^2*q7*s51^2 + q2*q6*q7*s51^2 - 
       2*q16^2*q8*s51^2 + 4*q10*q2*q8*s51^2 - 8*q16*q2*q8*s51^2 + 
       q2^2*q8*s51^2 - q3*q6*q8*s51^2 - q6*q7*q8*s51^2 + q10^2*q9*s51^2 + 
       2*q2^2*q9*s51^2 + 3*q2*q3*q9*s51^2 + 2*q10*q6*q9*s51^2 + 
       4*q10*q8*q9*s51^2 + 2*q25*q8*q9*s51^2 + q3*q8*q9*s51^2 + 
       q7*q8*q9*s51^2 - 3*q10*q9^2*s51^2 - 2*q2*q9^2*s51^2 - q8*q9^2*s51^2 + 
       q2*q3^2*q7*s12*s51^2 - q10^2*q9^2*s23*s51^2 - q10^2*q6*q9*s34*s51^2 + 
       q10^2*q9^2*s34*s51^2 + q10*q6*q9^2*s34*s51^2 + 
       2*q10*q8*q9^2*s34*s51^2 - q10^2*q6*q9^2*s34^2*s51^2 + 
       4*q16^2*q2*q8*s45*s51^2 - 2*q10*q2^2*q8*s45*s51^2 + 
       4*q16*q2^2*q8*s45*s51^2 + 2*q16^2*q3*q8*s45*s51^2 - 
       2*q16*q3^2*q8*s45*s51^2 + 2*q3^2*q6*q8*s45*s51^2 + 
       2*q16^2*q3^2*q8*s45^2*s51^2 - 4*q16*q3^3*q8*s45^2*s51^2 + 
       4*q3^3*q6*q8*s45^2*s51^2 + q3^2*q6^2*q8*s45^2*s51^2 + 
       q2*q3^2*q7*s51^3 + 2*q16^2*q2*q8*s51^3 - q10*q2^2*q8*s51^3 + 
       2*q16*q2^2*q8*s51^3 - q10*q8*q9^2*s51^3])/2 + 
   (((2*F[1, 1, 2])/3 - (2*F[1, 1, 10])/3)*
     r[15*q10 + 6*q18 - 48*q2 + 6*q25 - 6*q3 - 29*q5 - 20*q6 + 12*q7 + 
       83*q8 - 80*q9 - 3*q2*q3*s12 + 3*q3^2*s12 + 20*q2*q5*s12 - 
       9*q3*q5*s12 - 60*q2*q7*s12 - 3*q3*q7*s12 + 20*q5*q7*s12 - 
       23*q2*q8*s12 + 12*q3*q8*s12 + 72*q5*q8*s12 + 9*q7*q8*s12 + 
       6*q8^2*s12 + 3*q2*q3*q7*s12^2 - 3*q3^2*q7*s12^2 - 3*q3*q5*q7*s12^2 + 
       37*q2*q7*q8*s12^2 + 43*q5*q7*q8*s12^2 + 3*q5*q8^2*s12^2 + 
       6*q10^2*s23 - 3*q3^2*s23 - 3*q10*q5*s23 + 9*q3*q5*s23 - 6*q25*q6*s23 + 
       6*q3*q6*s23 + 100*q5*q6*s23 + 3*q3^2*q6*s23^2 - 9*q3*q5*q6*s23^2 + 
       3*q10^2*s34 - 9*q10*q2*s34 - 3*q10*q5*s34 + 6*q25*q5*s34 - 
       40*q2*q6*s34 + 6*q25*q6*s34 - 9*q10*q7*s34 + 40*q2*q7*s34 + 
       40*q5*q7*s34 + 6*q25*q8*s34 - 25*q5*q8*s34 + 20*q6*q8*s34 - 
       3*q8^2*s34 + 12*q10*q9*s34 - 97*q2*q9*s34 + 80*q5*q9*s34 + 
       29*q6*q9*s34 - 11*q7*q9*s34 + 91*q8*q9*s34 - 3*q5*q8^2*s12*s34 - 
       3*q10^2*q2*s34^2 + 3*q10*q2*q5*s34^2 - 3*q10*q5*q7*s34^2 - 
       6*q25*q5*q8*s34^2 + 37*q2*q5*q9*s34^2 + 6*q25*q6*q9*s34^2 - 
       40*q5*q6*q9*s34^2 + 43*q5*q7*q9*s34^2 - 6*q25*q8*q9*s34^2 - 
       31*q5*q8*q9*s34^2 + 3*q6*q9^2*s34^2 + 3*q7*q9^2*s34^2 + 
       3*q8*q9^2*s34^2 - 3*q10*q2*s45 - 6*q18*q3*s45 + 6*q2*q3*s45 + 
       3*q3^2*s45 - 9*q10*q5*s45 + 6*q2*q5*s45 - 3*q3*q5*s45 + 12*q2*q6*s45 + 
       3*q3*q6*s45 - 91*q5*q6*s45 - 3*q10*q7*s45 - 6*q3*q7*s45 + 
       6*q5*q7*s45 - 43*q2*q8*s45 - 3*q3*q8*s45 - 24*q5*q8*s45 + 
       20*q6*q8*s45 + 53*q7*q8*s45 - 3*q8^2*s45 + 31*q2*q9*s45 - 
       31*q6*q9*s45 - 23*q7*q9*s45 + 17*q8*q9*s45 - 6*q3*q5*q7*s12*s45 + 
       12*q5*q7*q8*s12*s45 - 3*q5*q8^2*s12*s45 - 3*q7*q8^2*s12*s45 + 
       3*q5*q7*q8^2*s12^2*s45 - 3*q10^2*q5*s23*s45 - 6*q3^2*q6*s23*s45 + 
       12*q3*q5*q6*s23*s45 - 6*q10^2*q5*s34*s45 - 40*q2*q5*q6*s34*s45 - 
       12*q10*q5*q7*s34*s45 + 9*q5*q6*q9*s34*s45 + 18*q5*q7*q9*s34*s45 - 
       27*q5*q8*q9*s34*s45 - 6*q7*q9^2*s34*s45 + 6*q8*q9^2*s34*s45 - 
       3*q10^2*q2*q5*s34^2*s45 + 3*q5*q7*q9^2*s34^2*s45 - 
       3*q5*q8*q9^2*s34^2*s45 + 3*q3^2*q6*s45^2 - 3*q3*q5*q6*s45^2 - 
       9*q10*q5*q7*s45^2 - 43*q2*q6*q8*s45^2 - 3*q3*q6*q8*s45^2 + 
       10*q5*q7*q8*s45^2 + 3*q5*q8^2*s45^2 + 6*q7*q8^2*s45^2 + 
       37*q2*q5*q9*s45^2 + 28*q2*q6*q9*s45^2 - 37*q5*q6*q9*s45^2 + 
       7*q5*q7*q9*s45^2 - 7*q5*q8*q9*s45^2 - 8*q7*q8*q9*s45^2 - 
       9*q8^2*q9*s45^2 + 6*q7*q9^2*s45^2 - 6*q8*q9^2*s45^2 - 
       3*q5*q7*q8^2*s12*s45^2 + 3*q5*q8^2*q9*s34*s45^2 - 
       3*q5*q7*q9^2*s34*s45^2 + 3*q5*q8*q9^2*s34*s45^2 + 3*q5*q7*q8^2*s45^3 + 
       37*q2*q5*q6*q9*s45^3 - 4*q5*q7*q8*q9*s45^3 - 3*q5*q8^2*q9*s45^3 - 
       9*q7*q8^2*q9*s45^3 + 3*q5*q7*q9^2*s45^3 - 3*q5*q8*q9^2*s45^3 - 
       6*q7*q8*q9^2*s45^3 - 3*q5*q7*q8^2*q9*s45^4 - 3*q5*q7*q8*q9^2*s45^4 - 
       3*q10*q2*s51 - 6*q10*q6*s51 + 6*q3*q6*s51 + 9*q10*q7*s51 + 
       6*q18*q7*s51 - 6*q2*q7*s51 + 20*q6*q7*s51 + 9*q10*q8*s51 - 
       6*q3*q8*s51 - 20*q6*q8*s51 + 34*q7*q8*s51 + 3*q8^2*s51 - 
       21*q10*q9*s51 + 6*q18*q9*s51 + 97*q2*q9*s51 - 23*q6*q9*s51 - 
       16*q7*q9*s51 - 100*q8*q9*s51 + 6*q2*q3^2*s12*s51 - 6*q3^2*q7*s12*s51 + 
       3*q2*q3^2*q7*s12^2*s51 - 9*q10^2*q9*s23*s51 - 40*q2*q6*q7*s34*s51 + 
       15*q10*q6*q9*s34*s51 + 6*q25*q6*q9*s34*s51 + 9*q10*q8*q9*s34*s51 + 
       12*q25*q8*q9*s34*s51 - 15*q10*q9^2*s34*s51 - 6*q25*q9^2*s34*s51 - 
       3*q7*q9^2*s34*s51 - 6*q8*q9^2*s34*s51 + 12*q10*q6*q9^2*s34^2*s51 + 
       6*q25*q6*q9^2*s34^2*s51 + 3*q10*q8*q9^2*s34^2*s51 + 
       6*q18*q3^2*s45*s51 - 3*q2*q3^2*s45*s51 - 6*q18*q3*q6*s45*s51 - 
       6*q3^2*q6*s45*s51 - 6*q10*q6*q7*s45*s51 - 3*q10*q2*q8*s45*s51 + 
       3*q3^2*q8*s45*s51 + 3*q2*q6*q8*s45*s51 + 9*q3*q6*q8*s45*s51 - 
       46*q6*q7*q8*s45*s51 + 9*q3*q8^2*s45*s51 + 3*q7*q8^2*s45*s51 - 
       3*q2*q3*q9*s45*s51 + 34*q2*q6*q9*s45*s51 + 3*q3*q8*q9*s45*s51 - 
       35*q7*q8*q9*s45*s51 + 3*q7*q9^2*s45*s51 - 3*q8*q9^2*s45*s51 + 
       6*q3^2*q6*q8*s45^2*s51 - 9*q7*q8^2*q9*s45^2*s51 - 
       3*q7*q8*q9^2*s45^2*s51 + 3*q2*q3^2*s51^2 + 6*q18*q3*q6*s51^2 - 
       3*q2*q3*q7*s51^2 - 3*q3^2*q7*s51^2 - 9*q10*q6*q7*s51^2 - 
       3*q10*q2*q8*s51^2 - 37*q2*q6*q8*s51^2 + 37*q2*q7*q8*s51^2 - 
       3*q6*q7*q8*s51^2 - 6*q18*q3*q9*s51^2 - 3*q2*q3*q9*s51^2 - 
       3*q10*q6*q9*s51^2 - 6*q18*q7*q9*s51^2 - 9*q10*q8*q9*s51^2 - 
       6*q25*q8*q9*s51^2 + 9*q3*q8*q9*s51^2 - 31*q7*q8*q9*s51^2 + 
       6*q10*q9^2*s51^2 + 3*q8*q9^2*s51^2 + 6*q2*q3^2*q7*s12*s51^2 + 
       3*q10^2*q9^2*s23*s51^2 - 3*q10^2*q9^2*s34*s51^2 - 
       6*q10*q8*q9^2*s34*s51^2 + 3*q10^2*q6*q9^2*s34^2*s51^2 - 
       6*q18*q3^2*q6*s45*s51^2 - 3*q3*q8^2*q9*s45*s51^2 - 
       3*q7*q8^2*q9*s45*s51^2 + 3*q3^2*q6*q8^2*s45^2*s51^2 + 
       3*q2*q3^2*q7*s51^3 - 37*q2*q6*q7*q8*s51^3 + 3*q10*q8*q9^2*s51^3])/2 + 
   (((-2*F[1, 1, 2]^2)/3 + (2*F[1, 1, 7]^2)/3)*
     r[9*q18 - 17*q2 + 6*q25 - 6*q3 - 3*q4 - 11*q5 + 33*q6 + 19*q7 - 26*q8 + 
       34*q9 - 6*q2*q3*s12 + 3*q3^2*s12 + 3*q4*q5*s12 + 20*q2*q7*s12 + 
       6*q3*q7*s12 - 10*q5*q7*s12 + 10*q2*q8*s12 + 6*q3*q8*s12 + 
       3*q4*q8*s12 - q5*q8*s12 - 18*q7*q8*s12 + 3*q8^2*s12 - 
       3*q3^2*q7*s12^2 - 10*q2*q7*q8*s12^2 - 10*q5*q7*q8*s12^2 + 
       3*q5*q8^2*s12^2 + 6*q10^2*s23 - 3*q3^2*s23 - 3*q25*q5*s23 - 
       3*q4*q5*s23 - 6*q25*q6*s23 + 6*q3*q6*s23 - 20*q5*q6*s23 - 
       3*q10*q9*s23 + 3*q4*q9*s23 - 3*q25*q5^2*s12*s23 + 3*q4*q5^2*s12*s23 + 
       3*q3^2*q6*s23^2 + 3*q25*q5*q6*s23^2 + 3*q10^2*s34 - 6*q10*q2*s34 + 
       12*q25*q5*s34 - 6*q4*q5*s34 + 10*q2*q6*s34 + 9*q25*q6*s34 - 
       3*q5*q6*s34 - 10*q2*q7*s34 - 10*q5*q7*s34 + 15*q25*q8*s34 - 
       9*q4*q8*s34 + 16*q5*q8*s34 + 6*q10*q9*s34 + 20*q2*q9*s34 + 
       3*q4*q9*s34 - 34*q5*q9*s34 - 6*q6*q9*s34 + 28*q7*q9*s34 - 
       45*q8*q9*s34 + 3*q25*q5^2*s12*s34 - 3*q4*q5^2*s12*s34 + 
       3*q25*q5*q8*s12*s34 - 6*q4*q5*q8*s12*s34 - 3*q5*q8^2*s12*s34 + 
       3*q25*q5^2*s23*s34 - 3*q4*q5^2*s23*s34 - 3*q10^2*q2*s34^2 - 
       3*q25*q5^2*s34^2 + 3*q4*q5^2*s34^2 - 15*q25*q5*q8*s34^2 + 
       9*q4*q5*q8*s34^2 - 10*q2*q5*q9*s34^2 + 9*q25*q6*q9*s34^2 + 
       7*q5*q6*q9*s34^2 - 10*q5*q7*q9*s34^2 - 9*q25*q8*q9*s34^2 + 
       19*q5*q8*q9*s34^2 + 3*q7*q9^2*s34^2 + 3*q8*q9^2*s34^2 - 
       3*q25*q5^2*q8*s12*s34^2 + 3*q4*q5^2*q8*s12*s34^2 + 
       3*q25*q5^2*q8*s34^3 - 3*q4*q5^2*q8*s34^3 - 9*q18*q3*s45 + 
       6*q2*q3*s45 + 3*q3^2*s45 - 3*q2*q5*s45 - 30*q2*q6*s45 - 6*q3*q6*s45 + 
       20*q5*q6*s45 + 19*q5*q7*s45 + 10*q2*q8*s45 + 3*q3*q8*s45 - 
       22*q5*q8*s45 - 48*q7*q8*s45 - 10*q2*q9*s45 + 10*q6*q9*s45 - 
       63*q7*q9*s45 + 66*q8*q9*s45 + 16*q5*q7*q8*s12*s45 - 
       3*q5*q8^2*s12*s45 - 3*q7*q8^2*s12*s45 + 3*q5*q7*q8^2*s12^2*s45 - 
       3*q10^2*q5*s23*s45 - 6*q3^2*q6*s23*s45 - 6*q10^2*q5*s34*s45 + 
       10*q2*q5*q6*s34*s45 - 10*q2*q5*q9*s34*s45 + 13*q5*q6*q9*s34*s45 + 
       22*q5*q7*q9*s34*s45 - 25*q5*q8*q9*s34*s45 - 6*q7*q9^2*s34*s45 + 
       6*q8*q9^2*s34*s45 - 3*q10^2*q2*q5*s34^2*s45 + 3*q5*q7*q9^2*s34^2*s45 - 
       3*q5*q8*q9^2*s34^2*s45 + 3*q3^2*q6*s45^2 + 10*q2*q5*q6*s45^2 + 
       10*q2*q6*q8*s45^2 - 32*q5*q7*q8*s45^2 + 3*q5*q8^2*s45^2 + 
       6*q7*q8^2*s45^2 - 20*q2*q5*q9*s45^2 - 20*q2*q6*q9*s45^2 + 
       20*q5*q6*q9*s45^2 - 35*q5*q7*q9*s45^2 + 35*q5*q8*q9*s45^2 + 
       82*q7*q8*q9*s45^2 - 9*q8^2*q9*s45^2 + 6*q7*q9^2*s45^2 - 
       6*q8*q9^2*s45^2 - 3*q5*q7*q8^2*s12*s45^2 + 3*q5*q8^2*q9*s34*s45^2 - 
       3*q5*q7*q9^2*s34*s45^2 + 3*q5*q8*q9^2*s34*s45^2 + 3*q5*q7*q8^2*s45^3 - 
       20*q2*q5*q6*q9*s45^3 + 38*q5*q7*q8*q9*s45^3 - 3*q5*q8^2*q9*s45^3 - 
       9*q7*q8^2*q9*s45^3 + 3*q5*q7*q9^2*s45^3 - 3*q5*q8*q9^2*s45^3 - 
       6*q7*q8*q9^2*s45^3 - 3*q5*q7*q8^2*q9*s45^4 - 3*q5*q7*q8*q9^2*s45^4 - 
       6*q2*q3*s51 + 3*q18*q6*s51 + 10*q2*q6*s51 + 3*q25*q6*s51 + 
       6*q3*q6*s51 + 9*q18*q7*s51 - 4*q2*q7*s51 + 6*q3*q7*s51 - 6*q4*q7*s51 - 
       7*q6*q7*s51 - 10*q2*q8*s51 - 3*q25*q8*s51 - 6*q3*q8*s51 + 
       3*q4*q8*s51 - 6*q7*q8*s51 + 6*q18*q9*s51 - 20*q2*q9*s51 + 
       3*q4*q9*s51 - 34*q7*q9*s51 + 36*q8*q9*s51 + 6*q2*q3^2*s12*s51 - 
       6*q2*q3*q7*s12*s51 - 6*q3^2*q7*s12*s51 + 10*q2*q7*q8*s12*s51 + 
       3*q2*q3^2*q7*s12^2*s51 - 9*q10^2*q9*s23*s51 - 3*q10*q9^2*s23*s51 - 
       3*q25*q9^2*s23*s51 + 10*q2*q6*q7*s34*s51 + 3*q10*q6*q9*s34*s51 + 
       12*q25*q6*q9*s34*s51 + 3*q18*q7*q9*s34*s51 + 6*q4*q7*q9*s34*s51 + 
       15*q25*q8*q9*s34*s51 - 9*q10*q9^2*s34*s51 - 6*q25*q9^2*s34*s51 - 
       3*q7*q9^2*s34*s51 - 6*q8*q9^2*s34*s51 + 9*q10*q6*q9^2*s34^2*s51 + 
       9*q25*q6*q9^2*s34^2*s51 - 3*q25*q8*q9^2*s34^2*s51 + 
       9*q18*q3^2*s45*s51 - 3*q2*q3^2*s45*s51 - 6*q18*q3*q6*s45*s51 - 
       6*q3^2*q6*s45*s51 - 10*q2*q6*q8*s45*s51 - 3*q3*q6*q8*s45*s51 + 
       7*q6*q7*q8*s45*s51 + 3*q3*q8^2*s45*s51 + 3*q7*q8^2*s45*s51 - 
       3*q18*q3*q9*s45*s51 - 10*q2*q6*q9*s45*s51 + 3*q3*q8*q9*s45*s51 + 
       63*q7*q8*q9*s45*s51 + 3*q7*q9^2*s45*s51 - 3*q8*q9^2*s45*s51 + 
       3*q18*q3^2*q6*s45^2*s51 + 3*q3^2*q6*q8*s45^2*s51 - 
       9*q7*q8^2*q9*s45^2*s51 - 3*q7*q8*q9^2*s45^2*s51 + 3*q2*q3^2*s51^2 + 
       9*q18*q3*q6*s51^2 - 6*q2*q3*q7*s51^2 - 3*q3^2*q7*s51^2 + 
       3*q18*q6*q7*s51^2 + 10*q2*q6*q7*s51^2 + 20*q2*q6*q8*s51^2 - 
       3*q3*q6*q8*s51^2 - 20*q2*q7*q8*s51^2 - 13*q6*q7*q8*s51^2 - 
       9*q18*q3*q9*s51^2 - 9*q18*q7*q9*s51^2 + 3*q4*q7*q9*s51^2 - 
       6*q25*q8*q9*s51^2 + 9*q3*q8*q9*s51^2 + 19*q7*q8*q9*s51^2 - 
       3*q25*q9^2*s51^2 + 3*q8*q9^2*s51^2 + 6*q2*q3^2*q7*s12*s51^2 + 
       3*q10^2*q9^2*s23*s51^2 + 3*q10*q9^3*s23*s51^2 + 3*q25*q9^3*s23*s51^2 - 
       3*q18*q7^2*q9*s34*s51^2 + 3*q4*q7^2*q9*s34*s51^2 - 
       3*q10^2*q9^2*s34*s51^2 + 3*q10*q6*q9^2*s34*s51^2 + 
       3*q25*q6*q9^2*s34*s51^2 + 6*q25*q8*q9^2*s34*s51^2 - 
       3*q10*q9^3*s34*s51^2 - 3*q25*q9^3*s34*s51^2 + 3*q10^2*q6*q9^2*s34^2*
        s51^2 + 3*q10*q6*q9^3*s34^2*s51^2 + 3*q25*q6*q9^3*s34^2*s51^2 - 
       9*q18*q3^2*q6*s45*s51^2 + 3*q3^2*q6*q8*s45*s51^2 + 
       3*q18*q3^2*q9*s45*s51^2 - 3*q3^2*q8*q9*s45*s51^2 - 
       3*q3*q8^2*q9*s45*s51^2 - 3*q7*q8^2*q9*s45*s51^2 + 
       3*q18*q3^3*q6*s45^2*s51^2 - 3*q3^3*q6*q8*s45^2*s51^2 + 
       3*q2*q3^2*q7*s51^3 + 20*q2*q6*q7*q8*s51^3 - 3*q25*q8*q9^2*s51^3])/2 + 
   ((-F[1, 1, 7]^2 + F[1, 1, 9]^2)*r[2*q10 - 6*q16 - 9*q23 + 4*q25 + 5*q6 - 
       4*q8 + 4*q9 - 2*q3^2*s12 + 2*q3*q7*s12 - 2*q7*q8*s12 + 4*q10^2*s23 - 
       6*q16*q3*s23 + 4*q3^2*s23 + 4*q16*q5*s23 - 2*q23*q5*s23 - 
       2*q25*q5*s23 - 2*q4*q5*s23 - 4*q25*q6*s23 + 4*q3*q6*s23 - 
       6*q5*q6*s23 - 2*q10*q9*s23 + 2*q4*q9*s23 - 2*q25*q5^2*s12*s23 + 
       2*q4*q5^2*s12*s23 + 4*q16^2*q3*s23^2 - 4*q16^2*q5*s23^2 + 
       2*q16*q3*q5*s23^2 - 6*q3^2*q6*s23^2 + 2*q25*q5*q6*s23^2 - 
       2*q3*q5*q6*s23^2 - 2*q3*q6^2*s23^2 + 2*q5*q6^2*s23^2 - 
       2*q16^2*q3^2*s23^3 + 4*q16*q3^3*s23^3 - 2*q16^2*q3*q5*s23^3 - 
       4*q3^3*q6*s23^3 + 2*q3*q5*q6^2*s23^3 + 2*q10^2*s34 - 4*q16^2*s34 - 
       8*q10*q2*s34 + 2*q16*q2*s34 - 6*q2*q23*s34 + 2*q16*q5*s34 - 
       2*q23*q5*s34 + 8*q25*q5*s34 - 2*q4*q5*s34 + q23*q6*s34 + 
       6*q25*q6*s34 - 2*q5*q6*s34 + 2*q16*q7*s34 - 4*q23*q7*s34 + 
       10*q25*q8*s34 - 2*q4*q8*s34 + 4*q10*q9*s34 + 10*q2*q9*s34 + 
       2*q4*q9*s34 - 4*q5*q9*s34 + 2*q7*q9*s34 - 10*q8*q9*s34 + 
       2*q25*q5^2*s12*s34 - 2*q4*q5^2*s12*s34 + 2*q25*q5*q8*s12*s34 - 
       2*q4*q5*q8*s12*s34 - 2*q16^2*q5*s23*s34 + 2*q25*q5^2*s23*s34 - 
       2*q4*q5^2*s23*s34 - 2*q10^2*q2*s34^2 + 2*q16^2*q2*s34^2 - 
       2*q2^2*q23*s34^2 - 2*q25*q5^2*s34^2 + 2*q4*q5^2*s34^2 - 
       10*q25*q5*q8*s34^2 + 4*q4*q5*q8*s34^2 + 2*q2^2*q9*s34^2 + 
       6*q25*q6*q9*s34^2 - 2*q5*q6*q9*s34^2 - 6*q25*q8*q9*s34^2 + 
       6*q5*q8*q9*s34^2 + 2*q2*q9^2*s34^2 + 2*q8*q9^2*s34^2 - 
       2*q25*q5^2*q8*s12*s34^2 + 2*q4*q5^2*q8*s12*s34^2 + 
       2*q25*q5^2*q8*s34^3 - 2*q4*q5^2*q8*s34^3 - 2*q10^2*s45 - 6*q16^2*s45 - 
       4*q16*q2*s45 + 4*q16*q3*s45 - 4*q16*q5*s45 + 5*q23*q6*s45 - 
       2*q3*q6*s45 + 4*q5*q6*s45 - 4*q23*q7*s45 - 2*q7*q8*s45 + 2*q8*q9*s45 - 
       2*q3^2*q7*s12*s45 - 6*q16*q3^2*s23*s45 - 2*q10^2*q5*s23*s45 + 
       10*q16^2*q5*s23*s45 - 2*q16*q3*q5*s23*s45 + 12*q3^2*q6*s23*s45 + 
       2*q3*q5*q6*s23*s45 + 2*q3*q6^2*s23*s45 - 6*q5*q6^2*s23*s45 + 
       4*q16^2*q3^2*s23^2*s45 - 8*q16*q3^3*s23^2*s45 + 
       4*q16^2*q3*q5*s23^2*s45 + 8*q3^3*q6*s23^2*s45 - 
       4*q3*q5*q6^2*s23^2*s45 + 2*q10^2*q2*s34*s45 - 6*q16^2*q2*s34*s45 + 
       4*q10*q2^2*s34*s45 - 6*q16*q2^2*s34*s45 + 6*q2^2*q23*s34*s45 - 
       4*q10^2*q5*s34*s45 + 8*q16^2*q5*s34*s45 - 2*q16*q2*q5*s34*s45 - 
       2*q2*q23*q5*s34*s45 - 2*q16*q7^2*s34*s45 - 4*q2^2*q9*s34*s45 + 
       4*q2*q5*q9*s34*s45 - 4*q5*q6*q9*s34*s45 + 2*q7^2*q9*s34*s45 - 
       4*q2*q9^2*s34*s45 + 4*q8*q9^2*s34*s45 + 4*q10^2*q2^2*s34^2*s45 - 
       4*q16^2*q2^2*s34^2*s45 - 2*q10^2*q2*q5*s34^2*s45 + 
       2*q16^2*q2*q5*s34^2*s45 - 2*q2^2*q23*q5*s34^2*s45 + 
       2*q2^2*q5*q9*s34^2*s45 + 2*q2*q5*q9^2*s34^2*s45 - 
       2*q5*q8*q9^2*s34^2*s45 - 2*q16^2*q2*s45^2 - 2*q16*q2^2*s45^2 + 
       2*q2^2*q23*s45^2 - 4*q16^2*q3*s45^2 + 6*q16*q3^2*s45^2 + 
       2*q10^2*q5*s45^2 - 6*q16^2*q5*s45^2 - 6*q2*q23*q6*s45^2 - 
       6*q3^2*q6*s45^2 - 4*q2*q5*q6*s45^2 + 4*q5*q6^2*s45^2 + 
       4*q2*q5*q9*s45^2 + 6*q2*q6*q9*s45^2 - 4*q5*q6*q9*s45^2 + 
       2*q7*q8*q9*s45^2 - 2*q16^2*q3^2*s23*s45^2 + 4*q16*q3^3*s23*s45^2 - 
       2*q16^2*q3*q5*s23*s45^2 - 4*q3^3*q6*s23*s45^2 + 
       2*q3*q5*q6^2*s23*s45^2 + 4*q10^2*q2*q5*s34*s45^2 - 
       6*q16^2*q2*q5*s34*s45^2 - 2*q5*q6^2*q9*s34*s45^2 + 
       2*q10^2*q2^2*q5*s34^2*s45^2 - 2*q16^2*q2^2*q5*s34^2*s45^2 + 
       2*q2^2*q23*q6*s45^3 - 2*q2*q5*q6^2*s45^3 + 6*q2*q5*q6*q9*s45^3 + 
       2*q2*q6^2*q9*s45^3 - 2*q5*q6^2*q9*s45^3 + 2*q2*q5*q6^2*q9*s45^4 + 
       2*q10^2*s51 - 2*q10*q2*s51 + 2*q16*q2*s51 + 8*q2*q23*s51 - 
       4*q3^2*s51 + 2*q10*q6*s51 - q23*q6*s51 + 2*q25*q6*s51 - 4*q16*q7*s51 + 
       2*q2*q7*s51 - 2*q25*q8*s51 - 4*q10*q9*s51 - 10*q2*q9*s51 + 
       2*q7*q9*s51 + 4*q8*q9*s51 - 2*q2*q3*q7*s12*s51 + 2*q3^2*q7*s12*s51 + 
       2*q2*q7*q8*s12*s51 - 2*q16^2*q3*s23*s51 + 2*q16*q3^2*s23*s51 + 
       4*q3^2*q6*s23*s51 - 6*q10^2*q9*s23*s51 - 2*q10*q9^2*s23*s51 - 
       2*q25*q9^2*s23*s51 + 2*q16^2*q3^2*s23^2*s51 - 4*q16*q3^3*s23^2*s51 + 
       4*q3^3*q6*s23^2*s51 - 2*q10^2*q2*s34*s51 + 4*q10*q2^2*s34*s51 - 
       6*q16*q2^2*s34*s51 + 6*q2^2*q23*s34*s51 - 2*q16*q7^2*s34*s51 - 
       4*q2^2*q9*s34*s51 + 8*q10*q6*q9*s34*s51 + 8*q25*q6*q9*s34*s51 + 
       2*q4*q7*q9*s34*s51 + 2*q7^2*q9*s34*s51 + 10*q25*q8*q9*s34*s51 - 
       6*q10*q9^2*s34*s51 - 4*q2*q9^2*s34*s51 - 4*q25*q9^2*s34*s51 - 
       4*q8*q9^2*s34*s51 + 2*q10^2*q2^2*s34^2*s51 - 2*q16^2*q2^2*s34^2*s51 + 
       6*q10*q6*q9^2*s34^2*s51 + 6*q25*q6*q9^2*s34^2*s51 - 
       2*q25*q8*q9^2*s34^2*s51 - 4*q16^2*q2*s45*s51 - 4*q16*q2^2*s45*s51 - 
       2*q2^2*q23*s45*s51 - 2*q16^2*q3*s45*s51 + 2*q16*q3^2*s45*s51 - 
       2*q2*q23*q6*s45*s51 - 2*q3^2*q6*s45*s51 - 2*q3^2*q7*s45*s51 + 
       2*q16*q2*q8*s45*s51 + 2*q16*q3*q8*s45*s51 - 2*q2*q6*q8*s45*s51 - 
       2*q3*q6*q8*s45*s51 + 2*q2^2*q9*s45*s51 + 2*q7*q8*q9*s45*s51 + 
       2*q2*q9^2*s45*s51 - 2*q8*q9^2*s45*s51 - 2*q16^2*q3^2*s45^2*s51 + 
       4*q16*q3^3*s45^2*s51 + 2*q2^2*q23*q6*s45^2*s51 - 4*q3^3*q6*s45^2*s51 - 
       2*q16^2*q2*q8*s45^2*s51 - 2*q16*q2^2*q8*s45^2*s51 - 
       2*q16^2*q3*q8*s45^2*s51 + 2*q16*q3^2*q8*s45^2*s51 + 
       2*q2^2*q6*q8*s45^2*s51 - 2*q3^2*q6*q8*s45^2*s51 - 2*q16^2*q2*s51^2 - 
       2*q16*q2^2*s51^2 - 4*q2^2*q23*s51^2 - 2*q2*q3^2*s51^2 + 
       2*q3^2*q7*s51^2 + 2*q16^2*q8*s51^2 + 2*q16*q2*q8*s51^2 - 
       2*q2^2*q8*s51^2 - 2*q10^2*q9*s51^2 + 2*q2^2*q9*s51^2 - 
       4*q25*q8*q9*s51^2 + 2*q2*q9^2*s51^2 - 2*q25*q9^2*s51^2 + 
       2*q8*q9^2*s51^2 - 2*q2*q3^2*q7*s12*s51^2 + 2*q10^2*q9^2*s23*s51^2 + 
       2*q10*q9^3*s23*s51^2 + 2*q25*q9^3*s23*s51^2 + 2*q10^2*q6*q9*s34*
        s51^2 - 2*q10^2*q9^2*s34*s51^2 + 2*q10*q6*q9^2*s34*s51^2 + 
       2*q25*q6*q9^2*s34*s51^2 + 4*q25*q8*q9^2*s34*s51^2 - 
       2*q10*q9^3*s34*s51^2 - 2*q25*q9^3*s34*s51^2 + 2*q10^2*q6*q9^2*s34^2*
        s51^2 + 2*q10*q6*q9^3*s34^2*s51^2 + 2*q25*q6*q9^3*s34^2*s51^2 - 
       4*q16^2*q2*q8*s45*s51^2 - 4*q16*q2^2*q8*s45*s51^2 - 
       2*q16^2*q3*q8*s45*s51^2 + 2*q16*q3^2*q8*s45*s51^2 - 
       2*q3^2*q6*q8*s45*s51^2 - 2*q16^2*q3^2*q8*s45^2*s51^2 + 
       4*q16*q3^3*q8*s45^2*s51^2 - 4*q3^3*q6*q8*s45^2*s51^2 - 
       2*q2*q3^2*q7*s51^3 - 2*q16^2*q2*q8*s51^3 - 2*q16*q2^2*q8*s51^3 - 
       2*q25*q8*q9^2*s51^3])/2 + ((2*F[1, 1, 7] - 2*F[1, 1, 10])*
     r[-2*q10 - 4*q13 - 10*q2 + 6*q3 - 7*q5 - 4*q6 + 6*q7 - q8 - 
       8*q13^2*s12 + 10*q13*q2*s12 - 5*q2*q3*s12 - q3^2*s12 + 2*q13*q5*s12 + 
       3*q3*q5*s12 - 4*q13*q7*s12 - q3*q7*s12 - q2*q8*s12 - 3*q5*q8*s12 - 
       q2*q3*q7*s12^2 + q3^2*q7*s12^2 + q3*q5*q7*s12^2 + q2*q7*q8*s12^2 - 
       q5*q7*q8*s12^2 + q10^2*s23 + q3^2*s23 - q10*q5*s23 - 3*q3*q5*s23 - 
       q5^2*s23 - 6*q3*q6*s23 + 11*q5*q6*s23 + 3*q6^2*s23 - q3^2*q6*s23^2 + 
       3*q3*q5*q6*s23^2 + 2*q5^2*q6*s23^2 - 2*q5*q6^2*s23^2 - q10^2*s34 + 
       16*q13^2*s34 + 6*q10*q2*s34 - 2*q2*q20*s34 - 4*q2*q24*s34 - 
       6*q13*q5*s34 - 2*q20*q5*s34 - 3*q10*q6*s34 + 4*q13*q6*s34 + 
       5*q2*q6*s34 + 5*q5*q6*s34 - 3*q6^2*s34 + 2*q10*q7*s34 - 2*q24*q7*s34 + 
       4*q20*q8*s34 + 6*q5*q8*s34 + q10*q9*s34 - 6*q13*q9*s34 - 3*q2*q9*s34 - 
       2*q24*q9*s34 + 3*q6*q9*s34 - 2*q7*q9*s34 - 4*q13*q5^2*s12*s34 + 
       4*q5^2*q8*s12*s34 + q5^2*q6*s23*s34 - q5*q6^2*s23*s34 + 
       q10^2*q2*s34^2 - 2*q10*q2*q5*s34^2 + 2*q2*q24*q5*s34^2 + 
       4*q13*q5^2*s34^2 - q10*q5*q7*s34^2 - 2*q24*q5*q7*s34^2 - 
       4*q5^2*q8*s34^2 - q10*q6*q9*s34^2 + 4*q13*q6*q9*s34^2 - 
       2*q6^2*q9*s34^2 - 2*q24*q7*q9*s34^2 + 3*q5*q7*q9*s34^2 + q10^2*s45 + 
       8*q13^2*s45 + q10*q2*s45 - 18*q13*q2*s45 + 3*q2^2*s45 + 4*q2*q3*s45 - 
       q3^2*s45 + q10*q5*s45 - 10*q13*q5*s45 + 9*q2*q5*s45 + 2*q20*q5*s45 + 
       q3*q5*s45 - q5^2*s45 + 8*q13*q6*s45 - q2*q6*s45 + 5*q3*q6*s45 - 
       12*q5*q6*s45 - 2*q6^2*s45 - q10*q7*s45 - 6*q13*q7*s45 + 2*q3*q7*s45 - 
       2*q5*q7*s45 - q2*q8*s45 + 4*q20*q8*s45 - 5*q3*q8*s45 + 6*q5*q8*s45 - 
       4*q6*q8*s45 - q7*q8*s45 + 2*q13*q9*s45 - 2*q2*q9*s45 + 2*q20*q9*s45 - 
       4*q7*q9*s45 + 2*q3*q5*q7*s12*s45 + q5*q7*q8*s12*s45 - 
       q10^2*q5*s23*s45 + 2*q10*q5^2*s23*s45 + 2*q3^2*q6*s23*s45 - 
       4*q3*q5*q6*s23*s45 - 3*q5^2*q6*s23*s45 + 3*q5*q6^2*s23*s45 - 
       2*q10^2*q2*s34*s45 + q10^2*q5*s34*s45 + 5*q10*q2*q5*s34*s45 + 
       2*q2*q20*q5*s34*s45 - 2*q2*q24*q5*s34*s45 - q10*q5^2*s34*s45 + 
       4*q13*q5^2*s34*s45 + 2*q24*q5^2*s34*s45 - 5*q2*q5*q6*s34*s45 - 
       3*q5^2*q6*s34*s45 + q2*q6^2*s34*s45 + 3*q5*q6^2*s34*s45 - 
       4*q24*q5*q7*s34*s45 - 4*q5^2*q8*s34*s45 + 2*q2^2*q9*s34*s45 - 
       3*q2*q5*q9*s34*s45 + 2*q20*q5*q9*s34*s45 + 3*q5*q6*q9*s34*s45 - 
       2*q5*q7*q9*s34*s45 + 2*q10^2*q2*q5*s34^2*s45 - 
       2*q10*q2*q5^2*s34^2*s45 + 2*q2*q24*q5^2*s34^2*s45 - 
       q10*q5^2*q7*s34^2*s45 - q5^2*q6*q9*s34^2*s45 + q5*q6^2*q9*s34^2*s45 + 
       q5^2*q7*q9*s34^2*s45 - q10^2*q5*s45^2 + 2*q10*q2*q5*s45^2 - 
       2*q10*q5^2*s45^2 - q3^2*q6*s45^2 + 5*q2*q5*q6*s45^2 + q3*q5*q6*s45^2 + 
       q5^2*q6*s45^2 - q5*q6^2*s45^2 + q10*q5*q7*s45^2 - 2*q24*q5*q7*s45^2 - 
       q5^2*q7*s45^2 - q2*q6*q8*s45^2 - q3*q6*q8*s45^2 - q5*q7*q8*s45^2 - 
       5*q2*q5*q9*s45^2 - 5*q2*q6*q9*s45^2 + 5*q5*q6*q9*s45^2 - 
       q5*q7*q9*s45^2 + q5*q8*q9*s45^2 + 2*q7*q8*q9*s45^2 + 
       q10^2*q5^2*s23*s45^2 - q10^2*q2*q5*s34*s45^2 + 
       2*q10^2*q5^2*s34*s45^2 - q10*q2*q5^2*s34*s45^2 + 
       q2*q5^2*q6*s34*s45^2 - q2*q5*q6^2*s34*s45^2 - 2*q10*q5^2*q7*s34*
        s45^2 + q2^2*q5*q9*s34*s45^2 + q10^2*q2*q5^2*s34^2*s45^2 - 
       q2^2*q5*q6*s45^3 - q10*q5^2*q7*s45^3 + q2^2*q5*q9*s45^3 + 
       q2^2*q6*q9*s45^3 - 6*q2*q5*q6*q9*s45^3 + q5*q7*q8*q9*s45^3 + 
       q2^2*q5*q6*q9*s45^4 - q10^2*s51 - q10*q2*s51 + 14*q13*q2*s51 + 
       2*q2*q20*s51 + 2*q2*q24*s51 + 2*q2*q3*s51 - q3^2*s51 + 4*q10*q6*s51 + 
       8*q13*q6*s51 + q2*q6*s51 - q6^2*s51 - 3*q10*q7*s51 - 9*q2*q7*s51 - 
       2*q3*q7*s51 - 4*q6*q7*s51 + 3*q10*q9*s51 + 6*q13*q9*s51 + 
       3*q2*q9*s51 + 2*q20*q9*s51 - 3*q7*q9*s51 - 4*q13^2*q2*s12*s51 + 
       6*q13*q2^2*s12*s51 - 3*q2^2*q3*s12*s51 - q2*q3^2*s12*s51 + 
       6*q13^2*q7*s12*s51 + 2*q13*q2*q7*s12*s51 + 3*q2*q3*q7*s12*s51 + 
       2*q3^2*q7*s12*s51 + 2*q13^2*q2*q7*s12^2*s51 - 2*q2*q3^2*q7*s12^2*s51 + 
       q3^2*q6*s23*s51 - q10^2*q9*s23*s51 - q10^2*q2*s34*s51 + 
       3*q10^2*q6*s34*s51 - 8*q13^2*q6*s34*s51 + 3*q10*q6^2*s34*s51 + 
       6*q13*q6^2*s34*s51 - q2*q6^2*s34*s51 - 2*q2*q20*q7*s34*s51 + 
       5*q2*q6*q7*s34*s51 + q10^2*q9*s34*s51 + 6*q13^2*q9*s34*s51 + 
       q2^2*q9*s34*s51 - 7*q10*q6*q9*s34*s51 - 16*q13*q6*q9*s34*s51 - 
       q10^2*q6*q9*s34^2*s51 - 2*q13^2*q6*q9*s34^2*s51 + 
       3*q10*q6^2*q9*s34^2*s51 + 6*q13*q6^2*q9*s34^2*s51 + 
       6*q13^2*q2*s45*s51 - 6*q13*q2^2*s45*s51 + 3*q2^2*q3*s45*s51 - 
       q2*q3^2*s45*s51 + 2*q13^2*q7*s45*s51 + 4*q10*q6*q7*s45*s51 + 
       8*q13*q6*q7*s45*s51 + 2*q3*q6*q8*s45*s51 + 2*q13^2*q9*s45*s51 + 
       2*q13*q2*q9*s45*s51 - 3*q2^2*q9*s45*s51 - q2*q3*q9*s45*s51 - 
       2*q20*q7*q9*s45*s51 + q3*q8*q9*s45*s51 + q7*q8*q9*s45*s51 - 
       q3^2*q6*q8*s45^2*s51 - 10*q13^2*q2*s51^2 + 2*q13*q2^2*s51^2 - 
       q2^2*q3*s51^2 - q2*q3^2*s51^2 - 2*q13^2*q6*s51^2 - q10*q6^2*s51^2 - 
       2*q13*q6^2*s51^2 + 10*q13*q2*q7*s51^2 - q2^2*q7*s51^2 + 
       2*q2*q20*q7*s51^2 + 4*q2*q3*q7*s51^2 + q3^2*q7*s51^2 + 
       4*q10*q6*q7*s51^2 + 8*q13*q6*q7*s51^2 + q2*q6*q7*s51^2 + 
       q6^2*q7*s51^2 + q10^2*q9*s51^2 - 6*q13^2*q9*s51^2 - 2*q2^2*q9*s51^2 - 
       2*q20*q7*q9*s51^2 - 4*q13^2*q2^2*s12*s51^2 + 2*q2^2*q3^2*s12*s51^2 - 
       4*q13^2*q2*q7*s12*s51^2 + 4*q13*q2^2*q7*s12*s51^2 - 
       2*q2^2*q3*q7*s12*s51^2 - 4*q2*q3^2*q7*s12*s51^2 - 
       2*q13^2*q2^2*q7*s12^2*s51^2 + q2^2*q3^2*q7*s12^2*s51^2 - 
       q2*q6^2*q7*s34*s51^2 - 2*q10^2*q6*q9*s34*s51^2 + 
       8*q13^2*q6*q9*s34*s51^2 + q10^2*q6^2*q9*s34^2*s51^2 - 
       2*q13^2*q6^2*q9*s34^2*s51^2 + 2*q13^2*q2^2*s45*s51^2 - 
       q2^2*q3^2*s45*s51^2 - 2*q13^2*q6*q7*s45*s51^2 - 
       q10*q6^2*q7*s45*s51^2 - 2*q13*q6^2*q7*s45*s51^2 + 
       2*q13^2*q2*q9*s45*s51^2 + 2*q13*q2^2*q9*s45*s51^2 - 
       q2^2*q3*q9*s45*s51^2 - 2*q13^2*q2^2*s51^3 + q2^2*q3^2*s51^3 - 
       6*q13^2*q2*q7*s51^3 + 4*q13*q2^2*q7*s51^3 - 2*q2^2*q3*q7*s51^3 - 
       2*q2*q3^2*q7*s51^3 - 2*q13^2*q6*q7*s51^3 - q10*q6^2*q7*s51^3 - 
       2*q13*q6^2*q7*s51^3 + 2*q13^2*q2*q9*s51^3 + 2*q13*q2^2*q9*s51^3 - 
       q2^2*q3*q9*s51^3 - 4*q13^2*q2^2*q7*s12*s51^3 + 
       2*q2^2*q3^2*q7*s12*s51^3 - 2*q13^2*q2^2*q7*s51^4 + 
       q2^2*q3^2*q7*s51^4])/2 + (((-2*F[1, 1, 6]^2)/3 + (2*F[1, 1, 7]^2)/3)*
     r[-3*q10 - 20*q2 - 6*q21 - 9*q4 - 14*q5 + 33*q6 + 28*q7 - 23*q8 + 
       34*q9 - 3*q21*q3*s12 + 3*q3^2*s12 + 12*q21*q5*s12 + 6*q4*q5*s12 + 
       3*q5^2*s12 + 20*q2*q7*s12 + 3*q3*q7*s12 - 10*q5*q7*s12 + 
       10*q2*q8*s12 + 3*q21*q8*s12 - 4*q5*q8*s12 - 27*q7*q8*s12 + 
       3*q2*q21*q3*s12^2 - 6*q21*q3^2*s12^2 - 9*q21*q3*q5*s12^2 - 
       3*q2*q3*q7*s12^2 + 3*q3^2*q7*s12^2 + 9*q3*q5*q7*s12^2 - 
       3*q2*q21*q8*s12^2 + 9*q21*q5*q8*s12^2 + 3*q4*q5*q8*s12^2 - 
       7*q2*q7*q8*s12^2 - 19*q5*q7*q8*s12^2 - 3*q10^2*s23 - 3*q3^2*s23 + 
       3*q4*q5*s23 - 20*q5*q6*s23 + 3*q10*q9*s23 - 3*q24*q9*s23 - 
       6*q4*q9*s23 + 3*q3^2*q6*s23^2 + 3*q10^2*s34 - 6*q10*q2*s34 + 
       15*q2*q24*s34 - 3*q21*q5*s34 - 6*q4*q5*s34 + 6*q10*q6*s34 + 
       10*q2*q6*s34 - 10*q2*q7*s34 + 12*q24*q7*s34 - 10*q5*q7*s34 - 
       3*q21*q8*s34 - 6*q4*q8*s34 + 10*q5*q8*s34 - 3*q10*q9*s34 + 
       11*q2*q9*s34 + 3*q24*q9*s34 - 6*q4*q9*s34 - 34*q5*q9*s34 + 
       25*q7*q9*s34 - 30*q8*q9*s34 - 15*q21*q5*q8*s12*s34 - 
       12*q4*q5*q8*s12*s34 - 3*q5^2*q8*s12*s34 - 6*q21*q8^2*s12*s34 - 
       6*q4*q8^2*s12*s34 - 3*q21*q5*q8^2*s12^2*s34 - 3*q4*q5*q8^2*s12^2*s34 - 
       3*q10^2*q2*s34^2 + 6*q10*q2*q5*s34^2 - 9*q2*q24*q5*s34^2 + 
       9*q24*q5*q7*s34^2 + 6*q21*q5*q8*s34^2 + 9*q4*q5*q8*s34^2 + 
       6*q21*q8^2*s34^2 + 6*q4*q8^2*s34^2 - 3*q2*q24*q9*s34^2 - 
       7*q2*q5*q9*s34^2 + 3*q10*q6*q9*s34^2 + 10*q5*q6*q9*s34^2 + 
       9*q24*q7*q9*s34^2 - 19*q5*q7*q9*s34^2 + 10*q5*q8*q9*s34^2 + 
       6*q21*q5*q8^2*s12*s34^2 + 6*q4*q5*q8^2*s12*s34^2 - 
       3*q21*q5*q8^2*s34^3 - 3*q4*q5*q8^2*s34^3 - 3*q2*q24*s45 + 
       3*q21*q3*s45 + 3*q10*q5*s45 - 3*q24*q5*s45 + 3*q5^2*s45 - 
       30*q2*q6*s45 - 3*q3*q6*s45 + 20*q5*q6*s45 + 3*q24*q7*s45 + 
       31*q5*q7*s45 + 6*q7^2*s45 + 10*q2*q8*s45 - 19*q5*q8*s45 - 
       3*q6*q8*s45 - 39*q7*q8*s45 - 7*q2*q9*s45 + 7*q6*q9*s45 - 
       51*q7*q9*s45 + 48*q8*q9*s45 + 6*q21*q3^2*s12*s45 - 
       3*q21*q3*q5*s12*s45 - 3*q3^2*q7*s12*s45 + 3*q3*q5*q7*s12*s45 + 
       3*q3*q7^2*s12*s45 + 3*q5^2*q8*s12*s45 + 19*q5*q7*q8*s12*s45 + 
       3*q7^2*q8*s12*s45 + 3*q21*q3^3*s12^2*s45 + 3*q21*q3^2*q5*s12^2*s45 - 
       3*q3^3*q7*s12^2*s45 - 3*q3^2*q5*q7*s12^2*s45 + 
       3*q3*q5*q7^2*s12^2*s45 - 3*q5*q7^2*q8*s12^2*s45 + 3*q10^2*q5*s23*s45 - 
       3*q10*q5^2*s23*s45 + 3*q24*q5^2*s23*s45 - 3*q3^2*q6*s23*s45 - 
       3*q10^2*q5*s34*s45 - 9*q10*q2*q5*s34*s45 + 12*q2*q24*q5*s34*s45 + 
       6*q10*q5^2*s34*s45 - 3*q24*q5^2*s34*s45 + 10*q2*q5*q6*s34*s45 + 
       15*q24*q5*q7*s34*s45 + 3*q5^2*q8*s34*s45 - 13*q2*q5*q9*s34*s45 + 
       10*q5*q6*q9*s34*s45 + 25*q5*q7*q9*s34*s45 + 6*q7^2*q9*s34*s45 - 
       22*q5*q8*q9*s34*s45 - 6*q10^2*q2*q5*s34^2*s45 + 
       9*q10*q2*q5^2*s34^2*s45 - 9*q2*q24*q5^2*s34^2*s45 + 
       3*q24*q5^2*q7*s34^2*s45 - 3*q5^2*q7*q9*s34^2*s45 + 
       3*q5^2*q8*q9*s34^2*s45 - 3*q10*q5^2*s45^2 + 6*q24*q5^2*s45^2 + 
       10*q2*q5*q6*s45^2 + 6*q24*q5*q7*s45^2 + 6*q5^2*q7*s45^2 + 
       3*q5*q7^2*s45^2 - 3*q5^2*q8*s45^2 + 10*q2*q6*q8*s45^2 - 
       32*q5*q7*q8*s45^2 - 6*q7^2*q8*s45^2 - 20*q2*q5*q9*s45^2 - 
       20*q2*q6*q9*s45^2 + 20*q5*q6*q9*s45^2 - 35*q5*q7*q9*s45^2 - 
       9*q7^2*q9*s45^2 + 35*q5*q8*q9*s45^2 + 67*q7*q8*q9*s45^2 + 
       3*q5^2*q7*q8*s12*s45^2 + 3*q5*q7^2*q8*s12*s45^2 - 
       3*q10^2*q5^2*s23*s45^2 + 3*q10*q5^3*s23*s45^2 - 3*q24*q5^3*s23*s45^2 - 
       6*q10^2*q5^2*s34*s45^2 - 3*q10*q2*q5^2*s34*s45^2 + 
       3*q2*q24*q5^2*s34*s45^2 + 6*q10*q5^3*s34*s45^2 - 
       6*q24*q5^3*s34*s45^2 + 6*q24*q5^2*q7*s34*s45^2 + 
       3*q5^2*q7*q9*s34*s45^2 + 3*q5*q7^2*q9*s34*s45^2 - 
       3*q5^2*q8*q9*s34*s45^2 - 3*q10^2*q2*q5^2*s34^2*s45^2 + 
       3*q10*q2*q5^3*s34^2*s45^2 - 3*q2*q24*q5^3*s34^2*s45^2 + 
       3*q24*q5^2*q7*s45^3 - 3*q5^2*q7*q8*s45^3 - 3*q5*q7^2*q8*s45^3 - 
       20*q2*q5*q6*q9*s45^3 - 3*q5^2*q7*q9*s45^3 - 3*q5*q7^2*q9*s45^3 + 
       3*q5^2*q8*q9*s45^3 + 38*q5*q7*q8*q9*s45^3 + 9*q7^2*q8*q9*s45^3 + 
       3*q5^2*q7*q8*q9*s45^4 + 3*q5*q7^2*q8*q9*s45^4 - 6*q2*q24*s51 + 
       10*q2*q6*s51 - 10*q2*q7*s51 + 3*q4*q7*s51 - 10*q6*q7*s51 + 
       3*q7^2*s51 - 10*q2*q8*s51 - 3*q21*q8*s51 - 3*q4*q8*s51 + 
       3*q10*q9*s51 - 14*q2*q9*s51 + 6*q24*q9*s51 + 12*q4*q9*s51 - 
       19*q7*q9*s51 + 30*q8*q9*s51 - 3*q21*q3^2*s12*s51 - 
       3*q2*q3*q7*s12*s51 + 3*q3^2*q7*s12*s51 + 13*q2*q7*q8*s12*s51 + 
       3*q2*q21*q3^2*s12^2*s51 - 3*q21*q3^3*s12^2*s51 - 
       3*q2*q3^2*q7*s12^2*s51 + 3*q3^3*q7*s12^2*s51 + 3*q10^2*q9*s23*s51 + 
       3*q24*q9^2*s23*s51 + 3*q4*q9^2*s23*s51 + 10*q2*q6*q7*s34*s51 - 
       3*q21*q8^2*s34*s51 - 3*q4*q8^2*s34*s51 - 3*q10^2*q9*s34*s51 + 
       6*q2*q24*q9*s34*s51 + 3*q24*q7*q9*s34*s51 + 6*q4*q7*q9*s34*s51 + 
       3*q7^2*q9*s34*s51 + 6*q24*q9^2*s34*s51 + 6*q4*q9^2*s34*s51 + 
       3*q10^2*q6*q9*s34^2*s51 + 3*q24*q7*q9^2*s34^2*s51 + 
       3*q4*q7*q9^2*s34^2*s51 + 3*q21*q3^2*s45*s51 - 3*q3^2*q6*s45*s51 - 
       10*q2*q6*q8*s45*s51 + 10*q6*q7*q8*s45*s51 - 3*q7^2*q8*s45*s51 - 
       10*q2*q6*q9*s45*s51 - 9*q7^2*q9*s45*s51 + 42*q7*q8*q9*s45*s51 + 
       6*q21*q3^3*s12*s45*s51 - 6*q3^3*q7*s12*s45*s51 + 
       9*q7^2*q8*q9*s45^2*s51 + 3*q2*q21*q3*s51^2 - 3*q2*q3^2*s51^2 + 
       3*q21*q3^2*s51^2 + 10*q2*q6*q7*s51^2 + 20*q2*q6*q8*s51^2 - 
       20*q2*q7*q8*s51^2 - 10*q6*q7*q8*s51^2 - 3*q2*q24*q9*s51^2 - 
       3*q7^2*q9*s51^2 + 10*q7*q8*q9*s51^2 - 3*q24*q9^2*s51^2 - 
       3*q4*q9^2*s51^2 - 3*q2*q21*q3^2*s12*s51^2 - 6*q21*q3^3*s12*s51^2 - 
       3*q2*q3^2*q7*s12*s51^2 + 6*q3^3*q7*s12*s51^2 + 
       3*q2*q21*q3^3*s12^2*s51^2 - 3*q2*q3^3*q7*s12^2*s51^2 + 
       3*q21*q3^3*s45*s51^2 - 3*q3^3*q7*s45*s51^2 - 3*q3^2*q6*q8*s45*s51^2 + 
       3*q7^2*q8*q9*s45*s51^2 - 6*q2*q21*q3^2*s51^3 - 3*q21*q3^3*s51^3 + 
       3*q3^3*q7*s51^3 + 20*q2*q6*q7*q8*s51^3 + 6*q2*q21*q3^3*s12*s51^3 - 
       6*q2*q3^3*q7*s12*s51^3 + 3*q2*q21*q3^3*s51^4 - 3*q2*q3^3*q7*s51^4])/
    2 + (((2*F[1, 1, 6])/3 - (2*F[1, 1, 10])/3)*
     r[6*q10 - 90*q2 - 6*q21 - 3*q3 - 17*q5 - 26*q6 + 24*q7 + 104*q8 - 
       80*q9 + 6*q2*q21*s12 + 6*q21*q3*s12 + 3*q3^2*s12 + 20*q2*q5*s12 + 
       6*q21*q5*s12 - 3*q3*q5*s12 + 3*q5^2*s12 - 60*q2*q7*s12 - 
       15*q3*q7*s12 + 20*q5*q7*s12 - 20*q2*q8*s12 + 6*q21*q8*s12 + 
       78*q5*q8*s12 - 9*q7*q8*s12 - 6*q21*q3^2*s12^2 - 6*q21*q3*q5*s12^2 + 
       3*q3^2*q7*s12^2 + 9*q3*q5*q7*s12^2 + 6*q21*q5*q8*s12^2 + 
       40*q2*q7*q8*s12^2 + 31*q5*q7*q8*s12^2 - 3*q10^2*s23 - 3*q3^2*s23 + 
       3*q10*q5*s23 + 3*q3*q5*s23 - 3*q5^2*s23 + 3*q3*q6*s23 + 91*q5*q6*s23 + 
       3*q3^2*q6*s23^2 - 3*q3*q5*q6*s23^2 + 3*q10^2*s34 - 15*q10*q2*s34 + 
       12*q2*q24*s34 + 9*q10*q6*s34 - 34*q2*q6*s34 - 3*q5*q6*s34 - 
       3*q10*q7*s34 + 40*q2*q7*s34 + 6*q24*q7*s34 + 40*q5*q7*s34 - 
       3*q10*q8*s34 - 6*q21*q8*s34 - 61*q5*q8*s34 + 20*q6*q8*s34 - 
       3*q10*q9*s34 - 109*q2*q9*s34 + 6*q24*q9*s34 + 80*q5*q9*s34 + 
       20*q6*q9*s34 + 4*q7*q9*s34 + 112*q8*q9*s34 - 12*q21*q5*q8*s12*s34 - 
       3*q5^2*q8*s12*s34 - 3*q10^2*q2*s34^2 + 6*q10*q2*q5*s34^2 - 
       6*q2*q24*q5*s34^2 + 3*q10*q5*q7*s34^2 + 6*q24*q5*q7*s34^2 + 
       6*q21*q5*q8*s34^2 + 40*q2*q5*q9*s34^2 + 6*q10*q6*q9*s34^2 - 
       37*q5*q6*q9*s34^2 + 6*q24*q7*q9*s34^2 + 31*q5*q7*q9*s34^2 - 
       3*q10*q8*q9*s34^2 - 43*q5*q8*q9*s34^2 - 12*q10*q2*s45 - 6*q2*q21*s45 - 
       6*q10*q5*s45 + 3*q5^2*s45 - 6*q2*q6*s45 - 3*q3*q6*s45 - 97*q5*q6*s45 + 
       30*q5*q7*s45 + 6*q7^2*s45 + 3*q10*q8*s45 - 40*q2*q8*s45 - 
       27*q5*q8*s45 + 26*q6*q8*s45 + 65*q7*q8*s45 + 55*q2*q9*s45 - 
       34*q6*q9*s45 + 4*q7*q9*s45 - 19*q8*q9*s45 + 6*q21*q3^2*s12*s45 - 
       3*q3^2*q7*s12*s45 - 3*q3*q5*q7*s12*s45 + 3*q3*q7^2*s12*s45 + 
       3*q5^2*q8*s12*s45 + 21*q5*q7*q8*s12*s45 + 3*q7^2*q8*s12*s45 - 
       3*q3^2*q7^2*s12^2*s45 + 3*q3*q5*q7^2*s12^2*s45 - 
       3*q5*q7^2*q8*s12^2*s45 + 3*q10^2*q5*s23*s45 - 6*q10*q5^2*s23*s45 - 
       3*q3^2*q6*s23*s45 + 3*q3*q5*q6*s23*s45 - 3*q10^2*q5*s34*s45 - 
       15*q10*q2*q5*s34*s45 + 6*q2*q24*q5*s34*s45 + 3*q10*q5^2*s34*s45 - 
       6*q24*q5^2*s34*s45 - 34*q2*q5*q6*s34*s45 + 3*q10*q5*q7*s34*s45 + 
       12*q24*q5*q7*s34*s45 + 3*q5^2*q8*s34*s45 - 9*q2*q5*q9*s34*s45 + 
       27*q5*q7*q9*s34*s45 + 6*q7^2*q9*s34*s45 - 18*q5*q8*q9*s34*s45 - 
       6*q10^2*q2*q5*s34^2*s45 + 6*q10*q2*q5^2*s34^2*s45 - 
       6*q2*q24*q5^2*s34^2*s45 + 3*q10*q5^2*q7*s34^2*s45 - 
       3*q5^2*q7*q9*s34^2*s45 + 3*q5^2*q8*q9*s34^2*s45 - 3*q10*q2*q5*s45^2 + 
       3*q10*q5^2*s45^2 + 6*q2*q5*q6*s45^2 + 6*q24*q5*q7*s45^2 + 
       6*q5^2*q7*s45^2 + 3*q5*q7^2*s45^2 - 3*q10*q2*q8*s45^2 - 
       3*q5^2*q8*s45^2 - 37*q2*q6*q8*s45^2 + 10*q5*q7*q8*s45^2 - 
       6*q7^2*q8*s45^2 + 37*q2*q5*q9*s45^2 + 40*q2*q6*q9*s45^2 - 
       37*q5*q6*q9*s45^2 + 7*q5*q7*q9*s45^2 - 9*q7^2*q9*s45^2 - 
       7*q5*q8*q9*s45^2 - 32*q7*q8*q9*s45^2 + 3*q5^2*q7*q8*s12*s45^2 + 
       3*q5*q7^2*q8*s12*s45^2 - 3*q10^2*q5^2*s23*s45^2 - 
       6*q10^2*q5^2*s34*s45^2 + 6*q10*q5^2*q7*s34*s45^2 + 
       3*q5^2*q7*q9*s34*s45^2 + 3*q5*q7^2*q9*s34*s45^2 - 
       3*q5^2*q8*q9*s34*s45^2 - 3*q10^2*q2*q5^2*s34^2*s45^2 + 
       3*q10*q5^2*q7*s45^3 - 3*q5^2*q7*q8*s45^3 - 3*q5*q7^2*q8*s45^3 + 
       37*q2*q5*q6*q9*s45^3 - 3*q5^2*q7*q9*s45^3 - 3*q5*q7^2*q9*s45^3 + 
       3*q5^2*q8*q9*s45^3 - 4*q5*q7*q8*q9*s45^3 + 9*q7^2*q8*q9*s45^3 + 
       3*q5^2*q7*q8*q9*s45^4 + 3*q5*q7^2*q8*q9*s45^4 - 9*q10*q2*s51 + 
       12*q2*q21*s51 - 6*q2*q24*s51 + 15*q2*q3*s51 + 12*q21*q3*s51 - 
       3*q10*q6*s51 + 6*q2*q6*s51 + 3*q3*q6*s51 + 3*q10*q7*s51 - 
       30*q2*q7*s51 - 15*q3*q7*s51 + 14*q6*q7*s51 + 3*q7^2*s51 + 
       18*q10*q8*s51 - 12*q2*q8*s51 - 3*q3*q8*s51 - 20*q6*q8*s51 + 
       43*q7*q8*s51 - 6*q10*q9*s51 + 118*q2*q9*s51 - 20*q6*q9*s51 + 
       14*q7*q9*s51 - 109*q8*q9*s51 - 18*q2*q21*q3*s12*s51 - 
       12*q21*q3^2*s12*s51 + 21*q2*q3*q7*s12*s51 + 12*q3^2*q7*s12*s51 - 
       6*q3*q7^2*s12*s51 + 9*q2*q7*q8*s12*s51 + 6*q2*q21*q3^2*s12^2*s51 - 
       6*q2*q3^2*q7*s12^2*s51 + 3*q3^2*q7^2*s12^2*s51 + 3*q10^2*q9*s23*s51 - 
       34*q2*q6*q7*s34*s51 - 3*q10^2*q9*s34*s51 + 3*q7^2*q9*s34*s51 + 
       12*q10*q8*q9*s34*s51 + 3*q10^2*q6*q9*s34^2*s51 + 6*q21*q3^2*s45*s51 - 
       3*q3^2*q6*s45*s51 - 3*q3^2*q7*s45*s51 - 3*q10*q6*q7*s45*s51 - 
       12*q10*q2*q8*s45*s51 - 3*q2*q6*q8*s45*s51 - 37*q6*q7*q8*s45*s51 - 
       3*q7^2*q8*s45*s51 - 6*q2*q3*q9*s45*s51 + 40*q2*q6*q9*s45*s51 - 
       9*q7^2*q9*s45*s51 + 6*q3*q8*q9*s45*s51 - 68*q7*q8*q9*s45*s51 - 
       6*q3^2*q7^2*s12*s45*s51 + 9*q7^2*q8*q9*s45^2*s51 - 
       18*q2*q21*q3*s51^2 - 3*q2*q3^2*s51^2 - 6*q21*q3^2*s51^2 + 
       24*q2*q3*q7*s51^2 + 9*q3^2*q7*s51^2 - 3*q10*q6*q7*s51^2 + 
       6*q2*q6*q7*s51^2 - 3*q2*q7^2*s51^2 - 6*q3*q7^2*s51^2 - 
       9*q10*q2*q8*s51^2 - 37*q2*q6*q8*s51^2 + 3*q3*q6*q8*s51^2 + 
       37*q2*q7*q8*s51^2 - 9*q2*q3*q9*s51^2 - 3*q7^2*q9*s51^2 - 
       9*q10*q8*q9*s51^2 - 3*q3*q8*q9*s51^2 - 43*q7*q8*q9*s51^2 + 
       12*q2*q21*q3^2*s12*s51^2 - 18*q2*q3^2*q7*s12*s51^2 + 
       6*q2*q3*q7^2*s12*s51^2 + 6*q3^2*q7^2*s12*s51^2 - 
       3*q2*q3^2*q7^2*s12^2*s51^2 - 3*q3^2*q7^2*s45*s51^2 - 
       3*q3^2*q6*q8*s45*s51^2 + 3*q7^2*q8*q9*s45*s51^2 + 
       6*q2*q21*q3^2*s51^3 - 12*q2*q3^2*q7*s51^3 + 6*q2*q3*q7^2*s51^3 + 
       3*q3^2*q7^2*s51^3 - 37*q2*q6*q7*q8*s51^3 - 6*q2*q3^2*q7^2*s12*s51^3 - 
       3*q2*q3^2*q7^2*s51^4])/2 + ((-2*F[1, 1, 7]^2 + 2*F[1, 1, 10]^2)*
     r[-q10 + 3*q16 + 2*q2 - 2*q21 - 2*q22 - q4 + q5 - 5*q6 + 3*q7 + q8 + 
       2*q9 - q21*q3*s12 + 2*q3^2*s12 + 4*q21*q5*s12 + q4*q5*s12 + 
       q21*q8*s12 - 2*q5*q8*s12 - q7*q8*s12 + q2*q21*q3*s12^2 - 
       2*q21*q3^2*s12^2 - 3*q21*q3*q5*s12^2 - q2*q3*q7*s12^2 + 
       q3^2*q7*s12^2 + 3*q3*q5*q7*s12^2 - q2*q21*q8*s12^2 + 
       3*q21*q5*q8*s12^2 + q4*q5*q8*s12^2 + q2*q7*q8*s12^2 - 
       3*q5*q7*q8*s12^2 + 3*q16*q3*s23 - 3*q3^2*s23 - 2*q16*q5*s23 - 
       2*q3*q6*s23 + 3*q5*q6*s23 - 2*q16^2*q3*s23^2 + 2*q16^2*q5*s23^2 - 
       q16*q3*q5*s23^2 + 4*q3^2*q6*s23^2 + q3*q5*q6*s23^2 + q3*q6^2*s23^2 - 
       2*q5*q6^2*s23^2 + q16^2*q3^2*s23^3 - 2*q16*q3^3*s23^3 + 
       q16^2*q3*q5*s23^3 + 2*q3^3*q6*s23^3 - q3*q5*q6^2*s23^3 + 2*q16^2*s34 + 
       2*q10*q2*s34 - q16*q2*s34 - q16*q5*s34 - q21*q5*s34 - q4*q5*s34 + 
       q5*q6*s34 - q6^2*s34 - q16*q7*s34 - q21*q8*s34 - q4*q8*s34 - 
       2*q6*q9*s34 + 2*q7*q9*s34 - 5*q21*q5*q8*s12*s34 - 3*q4*q5*q8*s12*s34 - 
       2*q21*q8^2*s12*s34 - 2*q4*q8^2*s12*s34 - q21*q5*q8^2*s12^2*s34 - 
       q4*q5*q8^2*s12^2*s34 + q16^2*q5*s23*s34 - q5*q6^2*s23*s34 - 
       q16^2*q2*s34^2 + 2*q21*q5*q8*s34^2 + 2*q4*q5*q8*s34^2 + 
       2*q21*q8^2*s34^2 + 2*q4*q8^2*s34^2 + 2*q21*q5*q8^2*s12*s34^2 + 
       2*q4*q5*q8^2*s12*s34^2 - q21*q5*q8^2*s34^3 - q4*q5*q8^2*s34^3 + 
       q10^2*s45 + 3*q16^2*s45 + 2*q16*q2*s45 - 2*q16*q3*s45 + q21*q3*s45 + 
       2*q16*q5*s45 + q2*q6*s45 - 2*q5*q6*s45 + q5*q7*s45 + q7*q8*s45 - 
       q6*q9*s45 - q7*q9*s45 + 2*q21*q3^2*s12*s45 - q21*q3*q5*s12*s45 + 
       q3*q5*q7*s12*s45 + q3*q7^2*s12*s45 - 2*q5*q7*q8*s12*s45 + 
       q7^2*q8*s12*s45 + q21*q3^3*s12^2*s45 + q21*q3^2*q5*s12^2*s45 - 
       q3^3*q7*s12^2*s45 - q3^2*q5*q7*s12^2*s45 + q3*q5*q7^2*s12^2*s45 - 
       q5*q7^2*q8*s12^2*s45 + 3*q16*q3^2*s23*s45 - 5*q16^2*q5*s23*s45 + 
       q16*q3*q5*s23*s45 - 7*q3^2*q6*s23*s45 - q3*q5*q6*s23*s45 - 
       q3*q6^2*s23*s45 + 4*q5*q6^2*s23*s45 - 2*q16^2*q3^2*s23^2*s45 + 
       4*q16*q3^3*s23^2*s45 - 2*q16^2*q3*q5*s23^2*s45 - 4*q3^3*q6*s23^2*s45 + 
       2*q3*q5*q6^2*s23^2*s45 - q10^2*q2*s34*s45 + 3*q16^2*q2*s34*s45 - 
       2*q10*q2^2*s34*s45 + 3*q16*q2^2*s34*s45 - 4*q16^2*q5*s34*s45 + 
       q16*q2*q5*s34*s45 - q2*q5*q6*s34*s45 + q2*q6^2*s34*s45 + 
       2*q5*q6^2*s34*s45 + q16*q7^2*s34*s45 + q5*q6*q9*s34*s45 + 
       q5*q7*q9*s34*s45 - q7^2*q9*s34*s45 - 2*q10^2*q2^2*s34^2*s45 + 
       2*q16^2*q2^2*s34^2*s45 - q16^2*q2*q5*s34^2*s45 + q16^2*q2*s45^2 + 
       q16*q2^2*s45^2 + 2*q16^2*q3*s45^2 - 3*q16*q3^2*s45^2 - 
       q10^2*q5*s45^2 + 3*q16^2*q5*s45^2 - q2^2*q6*s45^2 + 3*q3^2*q6*s45^2 - 
       2*q5*q6^2*s45^2 + q16^2*q3^2*s23*s45^2 - 2*q16*q3^3*s23*s45^2 + 
       q16^2*q3*q5*s23*s45^2 + 2*q3^3*q6*s23*s45^2 - q3*q5*q6^2*s23*s45^2 - 
       2*q10^2*q2*q5*s34*s45^2 + 3*q16^2*q2*q5*s34*s45^2 - 
       q2*q5*q6^2*s34*s45^2 - q10^2*q2^2*q5*s34^2*s45^2 + 
       q16^2*q2^2*q5*s34^2*s45^2 - q10^2*s51 + q10*q2*s51 - q16*q2*s51 + 
       2*q2^2*s51 + 2*q22*q3*s51 + 2*q3^2*s51 - q10*q6*s51 + q22*q6*s51 + 
       2*q16*q7*s51 + q4*q7*s51 - 2*q6*q7*s51 + q7^2*s51 - q21*q8*s51 - 
       q22*q8*s51 - q4*q8*s51 + 2*q10*q9*s51 - 2*q3*q9*s51 + q4*q9*s51 - 
       2*q7*q9*s51 - q21*q3^2*s12*s51 + q2*q21*q3^2*s12^2*s51 - 
       q21*q3^3*s12^2*s51 - q2*q3^2*q7*s12^2*s51 + q3^3*q7*s12^2*s51 + 
       q16^2*q3*s23*s51 - q16*q3^2*s23*s51 - 2*q3^2*q6*s23*s51 - 
       q16^2*q3^2*s23^2*s51 + 2*q16*q3^3*s23^2*s51 - 2*q3^3*q6*s23^2*s51 + 
       q10^2*q2*s34*s51 - 2*q10*q2^2*s34*s51 + 3*q16*q2^2*s34*s51 + 
       q2*q22*q6*s34*s51 - q2*q6^2*s34*s51 + q16*q7^2*s34*s51 - 
       q21*q8^2*s34*s51 - q4*q8^2*s34*s51 - 3*q10*q6*q9*s34*s51 + 
       q4*q7*q9*s34*s51 - q7^2*q9*s34*s51 - q10^2*q2^2*s34^2*s51 + 
       q16^2*q2^2*s34^2*s51 + 2*q16^2*q2*s45*s51 + 2*q16*q2^2*s45*s51 + 
       q16^2*q3*s45*s51 - q16*q3^2*s45*s51 + q21*q3^2*s45*s51 + 
       q2^2*q6*s45*s51 + q3^2*q7*s45*s51 - q16*q2*q8*s45*s51 - 
       q16*q3*q8*s45*s51 + q2*q6*q8*s45*s51 - q22*q6*q8*s45*s51 + 
       q3*q6*q8*s45*s51 - q6*q7*q8*s45*s51 - q7^2*q8*s45*s51 + 
       2*q21*q3^3*s12*s45*s51 - 2*q3^3*q7*s12*s45*s51 + 
       q16^2*q3^2*s45^2*s51 - 2*q16*q3^3*s45^2*s51 + 2*q3^3*q6*s45^2*s51 + 
       q16^2*q2*q8*s45^2*s51 + q16*q2^2*q8*s45^2*s51 + 
       q16^2*q3*q8*s45^2*s51 - q16*q3^2*q8*s45^2*s51 - q2^2*q6*q8*s45^2*s51 + 
       q3^2*q6*q8*s45^2*s51 + q16^2*q2*s51^2 + q16*q2^2*s51^2 + 
       q2*q21*q3*s51^2 + q21*q3^2*s51^2 - q2^2*q6*s51^2 - q2*q22*q6*s51^2 - 
       q22*q6^2*s51^2 + q2^2*q7*s51^2 - q3^2*q7*s51^2 - q6^2*q7*s51^2 - 
       q6*q7^2*s51^2 - q16^2*q8*s51^2 - q16*q2*q8*s51^2 + 2*q2^2*q8*s51^2 - 
       q2*q7*q8*s51^2 + q10^2*q9*s51^2 - q2*q21*q3^2*s12*s51^2 - 
       2*q21*q3^3*s12*s51^2 + 2*q3^3*q7*s12*s51^2 - q2^2*q7*q8*s12*s51^2 + 
       q2*q21*q3^3*s12^2*s51^2 - q2*q3^3*q7*s12^2*s51^2 + 
       q2*q22*q6^2*s34*s51^2 - q10^2*q6*q9*s34*s51^2 + q21*q3^3*s45*s51^2 - 
       q3^3*q7*s45*s51^2 + 2*q16^2*q2*q8*s45*s51^2 + 2*q16*q2^2*q8*s45*
        s51^2 + q16^2*q3*q8*s45*s51^2 - q16*q3^2*q8*s45*s51^2 + 
       q2^2*q6*q8*s45*s51^2 + q22*q6^2*q8*s45*s51^2 + q6^2*q7*q8*s45*s51^2 + 
       q6*q7^2*q8*s45*s51^2 + q16^2*q3^2*q8*s45^2*s51^2 - 
       2*q16*q3^3*q8*s45^2*s51^2 + 2*q3^3*q6*q8*s45^2*s51^2 - 
       2*q2*q21*q3^2*s51^3 - q21*q3^3*s51^3 + q2*q3^2*q7*s51^3 + 
       q3^3*q7*s51^3 - q2^2*q6*q7*s51^3 + q16^2*q2*q8*s51^3 + 
       q16*q2^2*q8*s51^3 - q2^2*q6*q8*s51^3 + q2^2*q7*q8*s51^3 + 
       q2*q6*q7*q8*s51^3 + 2*q2*q21*q3^3*s12*s51^3 - 2*q2*q3^3*q7*s12*s51^3 + 
       q2*q21*q3^3*s51^4 - q2*q3^3*q7*s51^4 - q2^2*q6*q7*q8*s51^4])/2 + 
   ((2*F[1, 1, 5] - 2*F[1, 1, 10])*r[-q10 + 4*q13 - 2*q18 + 8*q19 - 2*q2 - 
       3*q3 + 3*q5 + 6*q6 - 3*q8 + 8*q13^2*s12 - 8*q13*q2*s12 - 
       4*q19*q3*s12 + 5*q2*q3*s12 + 4*q13*q5*s12 - 4*q3*q5*s12 + 
       2*q19*q7*s12 + 2*q3*q7*s12 - q2*q8*s12 - 4*q3*q8*s12 - 6*q7*q8*s12 - 
       q8^2*s12 - 2*q13*q2*q7*s12^2 + q2*q3*q7*s12^2 + q2*q7*q8*s12^2 - 
       q7*q8^2*s12^2 + 3*q3*q6*s23 + 2*q5*q6*s23 - 2*q6^2*s23 - 
       16*q13^2*s34 - 2*q10*q2*s34 - 6*q13*q5*s34 + 3*q10*q6*s34 + 
       2*q13*q6*s34 - q5*q6*s34 + q6^2*s34 - q10*q7*s34 + q10*q8*s34 + 
       q5*q8*s34 + 2*q13*q9*s34 + q6*q9*s34 + q7*q9*s34 - 4*q8*q9*s34 + 
       4*q13*q5^2*s12*s34 - 4*q5^2*q8*s12*s34 - 4*q13*q5^2*s34^2 + 
       4*q5^2*q8*s34^2 - q10*q6*q9*s34^2 - 2*q13*q6*q9*s34^2 - 
       q5*q6*q9*s34^2 + q6^2*q9*s34^2 + q10*q8*q9*s34^2 + q5*q8*q9*s34^2 - 
       q10^2*s45 - 8*q13^2*s45 + 3*q10*q2*s45 + 14*q13*q2*s45 + 
       2*q18*q3*s45 - 4*q2*q3*s45 + 2*q10*q5*s45 + 4*q13*q5*s45 - 
       4*q2*q5*s45 - 8*q13*q6*s45 - 2*q19*q6*s45 - 5*q2*q6*s45 - 
       4*q3*q6*s45 - 3*q5*q6*s45 + 3*q6^2*s45 + q10*q7*s45 + 4*q13*q7*s45 - 
       2*q19*q7*s45 - q10*q8*s45 + q2*q8*s45 + 3*q3*q8*s45 - 5*q5*q8*s45 + 
       9*q6*q8*s45 + 2*q7*q8*s45 - 4*q13*q9*s45 - 3*q2*q9*s45 + 3*q6*q9*s45 + 
       q7*q9*s45 - q8*q9*s45 + q7*q8^2*s12*s45 + 2*q10^2*q2*s34*s45 - 
       2*q10*q2*q5*s34*s45 - 4*q13*q5^2*s34*s45 - q10*q5*q7*s34*s45 + 
       4*q5^2*q8*s34*s45 + q5*q7*q9*s34*s45 - q5*q8*q9*s34*s45 + 
       q10^2*q5*s45^2 - q10*q2*q5*s45^2 + q2*q5*q6*s45^2 - q2*q6^2*s45^2 - 
       q10*q5*q7*s45^2 + q10*q2*q8*s45^2 + q3*q6*q8*s45^2 - q5*q7*q8*s45^2 - 
       q7*q8^2*s45^2 + q2^2*q9*s45^2 - 6*q2*q6*q9*s45^2 - q5*q7*q9*s45^2 + 
       q5*q8*q9*s45^2 - 4*q7*q8*q9*s45^2 + q8^2*q9*s45^2 + 
       q10^2*q2*q5*s34*s45^2 + q2^2*q6*q9*s45^3 + q5*q7*q8*q9*s45^3 + 
       q7*q8^2*q9*s45^3 + q10^2*s51 + 4*q10*q2*s51 - 6*q13*q2*s51 - 
       2*q19*q2*s51 - 2*q2*q3*s51 + q3^2*s51 - 3*q10*q6*s51 - 6*q13*q6*s51 + 
       5*q2*q6*s51 - 2*q3*q6*s51 + q6^2*s51 + 2*q10*q7*s51 - 2*q18*q7*s51 + 
       2*q19*q7*s51 + 2*q3*q7*s51 - 6*q10*q8*s51 - 4*q2*q8*s51 + 
       2*q3*q8*s51 + 8*q7*q8*s51 - q8^2*s51 - 2*q13*q9*s51 - 2*q18*q9*s51 - 
       4*q19*q9*s51 - 3*q2*q9*s51 + 4*q7*q9*s51 + 3*q8*q9*s51 + 
       4*q13^2*q2*s12*s51 - 2*q13*q2^2*s12*s51 + q2^2*q3*s12*s51 - 
       q2*q3^2*s12*s51 - 6*q13^2*q7*s12*s51 - 2*q19*q2*q7*s12*s51 - 
       q2*q3*q7*s12*s51 + q2^2*q8*s12*s51 + 3*q2*q7*q8*s12*s51 - 
       q2*q8^2*s12*s51 - 2*q13^2*q2*q7*s12^2*s51 + 2*q13*q2^2*q7*s12^2*s51 - 
       q2^2*q3*q7*s12^2*s51 + q2*q3^2*q7*s12^2*s51 - q2^2*q7*q8*s12^2*s51 + 
       q2*q7*q8^2*s12^2*s51 - q3^2*q6*s23*s51 + q10^2*q2*s34*s51 - 
       3*q10^2*q6*s34*s51 + 8*q13^2*q6*s34*s51 - 3*q10*q6^2*s34*s51 - 
       6*q13*q6^2*s34*s51 - 6*q13^2*q9*s34*s51 + 5*q10*q6*q9*s34*s51 + 
       10*q13*q6*q9*s34*s51 - 4*q10*q8*q9*s34*s51 + 2*q13^2*q6*q9*s34^2*s51 - 
       2*q10*q6^2*q9*s34^2*s51 - 4*q13*q6^2*q9*s34^2*s51 - 
       6*q13^2*q2*s45*s51 + 4*q13*q2^2*s45*s51 - 2*q2^2*q3*s45*s51 - 
       2*q18*q3^2*s45*s51 + 2*q2*q3^2*s45*s51 - 2*q19*q2*q6*s45*s51 + 
       2*q18*q3*q6*s45*s51 + 2*q3^2*q6*s45*s51 + q2*q6^2*s45*s51 - 
       2*q13^2*q7*s45*s51 - 3*q10*q6*q7*s45*s51 - 6*q13*q6*q7*s45*s51 + 
       4*q10*q2*q8*s45*s51 + q2^2*q8*s45*s51 - q3^2*q8*s45*s51 - 
       9*q2*q6*q8*s45*s51 - 3*q3*q6*q8*s45*s51 + 3*q6*q7*q8*s45*s51 - 
       q2*q8^2*s45*s51 - 3*q3*q8^2*s45*s51 - q7*q8^2*s45*s51 - 
       2*q13^2*q9*s45*s51 - 4*q13*q2*q9*s45*s51 + 2*q2^2*q9*s45*s51 + 
       2*q2*q3*q9*s45*s51 - 2*q19*q6*q9*s45*s51 - 5*q2*q6*q9*s45*s51 - 
       2*q19*q7*q9*s45*s51 - 2*q3*q8*q9*s45*s51 - 8*q7*q8*q9*s45*s51 + 
       q2^2*q6*q8*s45^2*s51 - q3^2*q6*q8*s45^2*s51 - q2*q6^2*q8*s45^2*s51 - 
       q2*q6*q8^2*s45^2*s51 - q3*q6*q8^2*s45^2*s51 + q2^2*q6*q9*s45^2*s51 + 
       2*q7*q8^2*q9*s45^2*s51 + 10*q13^2*q2*s51^2 + 2*q13^2*q6*s51^2 - 
       2*q18*q3*q6*s51^2 + q10*q6^2*s51^2 + 2*q13*q6^2*s51^2 - 
       q2*q6^2*s51^2 - 6*q13*q2*q7*s51^2 - 2*q2*q3*q7*s51^2 - 
       3*q10*q6*q7*s51^2 - 6*q13*q6*q7*s51^2 + 5*q2*q6*q7*s51^2 + 
       3*q10*q2*q8*s51^2 + 6*q2*q6*q8*s51^2 - 5*q2*q7*q8*s51^2 - 
       6*q6*q7*q8*s51^2 - q10^2*q9*s51^2 + 6*q13^2*q9*s51^2 - 
       2*q13*q2*q9*s51^2 + q2^2*q9*s51^2 + 2*q18*q3*q9*s51^2 + 
       q2*q3*q9*s51^2 + 2*q18*q7*q9*s51^2 - 2*q19*q7*q9*s51^2 + 
       3*q10*q8*q9*s51^2 - 3*q3*q8*q9*s51^2 - 3*q7*q8*q9*s51^2 + 
       4*q13^2*q2^2*s12*s51^2 - 2*q2^2*q3^2*s12*s51^2 + 
       4*q13^2*q2*q7*s12*s51^2 + 2*q2*q3^2*q7*s12*s51^2 + 
       2*q13^2*q2^2*q7*s12^2*s51^2 - q2^2*q3^2*q7*s12^2*s51^2 + 
       2*q10^2*q6*q9*s34*s51^2 - 8*q13^2*q6*q9*s34*s51^2 - 
       q10^2*q6^2*q9*s34^2*s51^2 + 2*q13^2*q6^2*q9*s34^2*s51^2 - 
       2*q13^2*q2^2*s45*s51^2 + q2^2*q3^2*s45*s51^2 + 
       2*q18*q3^2*q6*s45*s51^2 + 2*q13^2*q6*q7*s45*s51^2 + 
       q10*q6^2*q7*s45*s51^2 + 2*q13*q6^2*q7*s45*s51^2 + 
       q2*q6^2*q8*s45*s51^2 - q6^2*q7*q8*s45*s51^2 - 2*q13^2*q2*q9*s45*
        s51^2 - 2*q13*q2^2*q9*s45*s51^2 + q2^2*q3*q9*s45*s51^2 + 
       q3*q8^2*q9*s45*s51^2 + q7*q8^2*q9*s45*s51^2 - q3^2*q6*q8^2*s45^2*
        s51^2 + 2*q13^2*q2^2*s51^3 - q2^2*q3^2*s51^3 + 6*q13^2*q2*q7*s51^3 - 
       2*q13*q2^2*q7*s51^3 + q2^2*q3*q7*s51^3 + q2*q3^2*q7*s51^3 + 
       2*q13^2*q6*q7*s51^3 + q10*q6^2*q7*s51^3 + 2*q13*q6^2*q7*s51^3 - 
       q2*q6^2*q7*s51^3 - q2*q6^2*q8*s51^3 + 6*q2*q6*q7*q8*s51^3 + 
       q6^2*q7*q8*s51^3 - 2*q13^2*q2*q9*s51^3 - 2*q13*q2^2*q9*s51^3 + 
       q2^2*q3*q9*s51^3 + 4*q13^2*q2^2*q7*s12*s51^3 - 
       2*q2^2*q3^2*q7*s12*s51^3 + 2*q13^2*q2^2*q7*s51^4 - 
       q2^2*q3^2*q7*s51^4 - q2*q6^2*q7*q8*s51^4])/2 + 
   ((2*F[1, 1, 5]^2 - 2*F[1, 1, 7]^2)*r[-q10 - 3*q13 + 3*q18 - q19 - q4 + 
       q5 - 4*q6 + q7 - q8 - 2*q9 - 3*q13^2*s12 - q13*q2*s12 - q19*q2*s12 - 
       2*q19*q3*s12 - 2*q2*q3*s12 + 2*q13*q5*s12 - 2*q3*q5*s12 + q4*q5*s12 + 
       3*q2*q8*s12 + 2*q3*q8*s12 + q4*q8*s12 + q8^2*s12 - q19*q2*q7*s12^2 + 
       q2*q7*q8*s12^2 + q7*q8^2*s12^2 - q19*q6*s23 + q6^2*s23 + 6*q13^2*s34 + 
       q10*q2*s34 - q4*q5*s34 + q10*q6*s34 + 4*q13*q6*s34 - 2*q4*q8*s34 - 
       2*q13*q9*s34 - q2*q9*s34 + q7*q9*s34 + q13*q5^2*s12*s34 - 
       q4*q5*q8*s12*s34 - q5^2*q8*s12*s34 - q13*q5^2*s34^2 + q4*q5*q8*s34^2 + 
       q5^2*q8*s34^2 + q13*q6*q9*s34^2 + q10^2*s45 + 3*q13^2*s45 - 
       q10*q2*s45 - 2*q13*q2*s45 - q19*q2*s45 - 3*q18*q3*s45 + 3*q2*q3*s45 - 
       q2*q5*s45 + q10*q6*s45 + 3*q13*q6*s45 + 2*q19*q6*s45 + 2*q2*q6*s45 - 
       2*q6^2*s45 - q5*q8*s45 - 2*q7*q8*s45 - q13*q9*s45 + 3*q2*q9*s45 - 
       q6*q9*s45 - 2*q7*q9*s45 + 3*q8*q9*s45 - q7*q8^2*s12*s45 - 
       2*q10^2*q2*s34*s45 + q10*q2*q5*s34*s45 - q13*q5^2*s34*s45 + 
       q5^2*q8*s34*s45 - q2*q5*q9*s34*s45 - q5*q8*q9*s34*s45 - 
       q10^2*q5*s45^2 - q19*q2*q6*s45^2 + q2*q6^2*s45^2 + q7*q8^2*s45^2 - 
       q2^2*q9*s45^2 + 2*q2*q6*q9*s45^2 + 3*q7*q8*q9*s45^2 - q8^2*q9*s45^2 - 
       q10^2*q2*q5*s34*s45^2 - q2^2*q6*q9*s45^3 - q7*q8^2*q9*s45^3 - 
       q10^2*s51 - q10*q2*s51 + 6*q13*q2*s51 - q3^2*s51 + q10*q6*s51 + 
       q13*q6*s51 + q18*q6*s51 - 2*q2*q6*s51 + 2*q3*q6*s51 + 3*q18*q7*s51 - 
       2*q4*q7*s51 + 2*q2*q8*s51 - 2*q3*q8*s51 + q4*q8*s51 - 4*q7*q8*s51 + 
       2*q10*q9*s51 + 2*q13*q9*s51 + 2*q18*q9*s51 + 3*q2*q9*s51 + q4*q9*s51 - 
       4*q7*q9*s51 - q13^2*q2*s12*s51 + 3*q13*q2^2*s12*s51 - 
       q19*q2^2*s12*s51 - 2*q2^2*q3*s12*s51 + q2*q3^2*s12*s51 + 
       2*q13^2*q7*s12*s51 - q13*q2*q7*s12*s51 - q19*q2*q7*s12*s51 + 
       2*q2*q3*q7*s12*s51 + q13^2*q2*q7*s12^2*s51 + q19*q2^2*q7*s12^2*s51 - 
       q2*q3^2*q7*s12^2*s51 - q2^2*q7*q8*s12^2*s51 - q2*q7*q8^2*s12^2*s51 + 
       q3^2*q6*s23*s51 - q10^2*q2*s34*s51 + 3*q10^2*q6*s34*s51 - 
       3*q13^2*q6*s34*s51 + 2*q10*q6^2*s34*s51 + 3*q13*q6^2*s34*s51 + 
       2*q13^2*q9*s34*s51 - 4*q10*q6*q9*s34*s51 - 5*q13*q6*q9*s34*s51 + 
       q18*q7*q9*s34*s51 + q4*q7*q9*s34*s51 - q13^2*q6*q9*s34^2*s51 + 
       2*q10*q6^2*q9*s34^2*s51 + 2*q13*q6^2*q9*s34^2*s51 + 
       2*q13^2*q2*s45*s51 - 3*q13*q2^2*s45*s51 - q19*q2^2*s45*s51 + 
       2*q2^2*q3*s45*s51 + 3*q18*q3^2*s45*s51 - 2*q2*q3^2*s45*s51 + 
       q19*q2*q6*s45*s51 - 2*q18*q3*q6*s45*s51 - 2*q3^2*q6*s45*s51 - 
       q2*q6^2*s45*s51 + q13^2*q7*s45*s51 + q13*q6*q7*s45*s51 + 
       3*q2*q6*q8*s45*s51 - q6*q7*q8*s45*s51 + q3*q8^2*s45*s51 + 
       q7*q8^2*s45*s51 + q13^2*q9*s45*s51 - q13*q2*q9*s45*s51 - 
       2*q2^2*q9*s45*s51 - q18*q3*q9*s45*s51 + q2*q6*q9*s45*s51 + 
       q3*q8*q9*s45*s51 + 6*q7*q8*q9*s45*s51 - q19*q2^2*q6*s45^2*s51 + 
       q18*q3^2*q6*s45^2*s51 + q2*q6^2*q8*s45^2*s51 - q2^2*q6*q9*s45^2*s51 - 
       2*q7*q8^2*q9*s45^2*s51 - 4*q13^2*q2*s51^2 + q13*q2^2*s51^2 - 
       2*q2^2*q3*s51^2 - q13^2*q6*s51^2 + 3*q18*q3*q6*s51^2 - 
       q13*q6^2*s51^2 + q2*q6^2*s51^2 + 2*q13*q2*q7*s51^2 + 
       2*q2*q3*q7*s51^2 + q13*q6*q7*s51^2 + q18*q6*q7*s51^2 - 
       2*q2*q6*q7*s51^2 - 3*q2*q6*q8*s51^2 - q3*q6*q8*s51^2 + 
       2*q2*q7*q8*s51^2 + 2*q6*q7*q8*s51^2 + q10^2*q9*s51^2 - 
       2*q13^2*q9*s51^2 - 2*q13*q2*q9*s51^2 - q2^2*q9*s51^2 - 
       3*q18*q3*q9*s51^2 - 3*q18*q7*q9*s51^2 + q4*q7*q9*s51^2 + 
       3*q3*q8*q9*s51^2 + 3*q7*q8*q9*s51^2 - 2*q13^2*q2^2*s12*s51^2 + 
       2*q2^2*q3^2*s12*s51^2 - q13^2*q2*q7*s12*s51^2 + 
       2*q13*q2^2*q7*s12*s51^2 - 2*q2^2*q3*q7*s12*s51^2 - 
       2*q2*q3^2*q7*s12*s51^2 - q13^2*q2^2*q7*s12^2*s51^2 + 
       q2^2*q3^2*q7*s12^2*s51^2 - 2*q10^2*q6*q9*s34*s51^2 + 
       3*q13^2*q6*q9*s34*s51^2 - q18*q7^2*q9*s34*s51^2 + 
       q4*q7^2*q9*s34*s51^2 + q10^2*q6^2*q9*s34^2*s51^2 - 
       q13^2*q6^2*q9*s34^2*s51^2 + q13^2*q2^2*s45*s51^2 - 
       q2^2*q3^2*s45*s51^2 - 3*q18*q3^2*q6*s45*s51^2 - 
       q13^2*q6*q7*s45*s51^2 - q13*q6^2*q7*s45*s51^2 + q3^2*q6*q8*s45*s51^2 - 
       q2*q6^2*q8*s45*s51^2 + q6^2*q7*q8*s45*s51^2 + q13^2*q2*q9*s45*s51^2 + 
       q13*q2^2*q9*s45*s51^2 + q18*q3^2*q9*s45*s51^2 - q3^2*q8*q9*s45*s51^2 - 
       q3*q8^2*q9*s45*s51^2 - q7*q8^2*q9*s45*s51^2 + q18*q3^3*q6*s45^2*
        s51^2 - q3^3*q6*q8*s45^2*s51^2 - q13^2*q2^2*s51^3 + q2^2*q3^2*s51^3 - 
       2*q13^2*q2*q7*s51^3 + 2*q13*q2^2*q7*s51^3 - 2*q2^2*q3*q7*s51^3 - 
       q2*q3^2*q7*s51^3 - q13^2*q6*q7*s51^3 - q13*q6^2*q7*s51^3 + 
       q2*q6^2*q7*s51^3 + q2*q6^2*q8*s51^3 - 3*q2*q6*q7*q8*s51^3 - 
       q6^2*q7*q8*s51^3 + q13^2*q2*q9*s51^3 + q13*q2^2*q9*s51^3 - 
       2*q13^2*q2^2*q7*s12*s51^3 + 2*q2^2*q3^2*q7*s12*s51^3 - 
       q13^2*q2^2*q7*s51^4 + q2^2*q3^2*q7*s51^4 + q2*q6^2*q7*q8*s51^4])/2 + 
   (r[-2*q1 + 6*q10 - 8*q2 + 4*q3 + 4*q4 - 4*q5 + 4*q6 - 6*q7 + 10*q8 - 
       4*q9 + 2*q2*q5*s12 - 4*q4*q5*s12 - q2*q7*s12 - 4*q3*q7*s12 + 
       q5*q7*s12 - q2*q8*s12 + q5*q8*s12 - 4*q3*q6*s23 + 4*q5*q6*s23 + 
       4*q10^2*s34 + 3*q1*q2*s34 - 10*q10*q2*s34 - 2*q1*q5*s34 - 
       8*q10*q5*s34 + q2*q5*s34 + 12*q10*q6*s34 - 2*q2*q6*s34 - 2*q5*q6*s34 - 
       12*q10*q7*s34 + q2*q7*s34 - 6*q1*q8*s34 + 12*q10*q8*s34 + 
       4*q4*q8*s34 - 2*q5*q8*s34 + 4*q10*q9*s34 - 6*q2*q9*s34 + 4*q4*q9*s34 + 
       4*q5*q9*s34 + q6*q9*s34 + 2*q7*q9*s34 + q8*q9*s34 + 
       4*q4*q5*q8*s12*s34 - 4*q10^2*q2*s34^2 - 4*q10*q4*q7*s34^2 + 
       4*q10*q4*q8*s34^2 + 3*q1*q5*q8*s34^2 + 4*q2*q5*q9*s34^2 + 
       4*q10*q6*q9*s34^2 - 4*q5*q6*q9*s34^2 + 4*q4*q7*q9*s34^2 + 
       4*q10^2*s45 + q1*q2*s45 - 8*q10*q2*s45 - 10*q10*q5*s45 + q2*q5*s45 + 
       8*q10*q6*s45 + 8*q3*q6*s45 - 6*q5*q6*s45 - 12*q10*q7*s45 - 
       4*q3*q7*s45 + 2*q5*q7*s45 - 3*q1*q8*s45 + 12*q10*q8*s45 - q5*q8*s45 - 
       4*q6*q8*s45 - 2*q6*q9*s45 + 2*q7*q9*s45 + 2*q8*q9*s45 - 
       4*q10^2*q2*s34*s45 - 4*q10^2*q5*s34*s45 - q1*q2*q5*s34*s45 - 
       2*q10*q2*q5*s34*s45 - 2*q2*q5*q6*s34*s45 + 3*q1*q5*q8*s34*s45 + 
       2*q2*q5*q9*s34*s45 - 2*q5*q6*q9*s34*s45 + 2*q5*q7*q9*s34*s45 - 
       2*q5*q8*q9*s34*s45 - 4*q10^2*q2*q5*s34^2*s45 - 4*q10^2*q5*s45^2 - 
       4*q10*q3*q7*s45^2 + 4*q10*q3*q8*s45^2 - 4*q3*q6*q8*s45^2 + 
       4*q2*q5*q9*s45^2 + 2*q2*q6*q9*s45^2 - 4*q5*q6*q9*s45^2 - 
       4*q10^2*q2*q5*s34*s45^2 + 4*q2*q5*q6*q9*s45^3 - 4*q10^2*s51 - 
       3*q1*q2*s51 - 2*q2*q7*s51 + q6*q7*s51 - 2*q2*q8*s51 + q6*q8*s51 + 
       2*q1*q9*s51 - 2*q10*q9*s51 + 4*q2*q9*s51 - 4*q4*q9*s51 - 2*q6*q9*s51 + 
       2*q7*q9*s51 - q8*q9*s51 + 4*q2*q3*q7*s12*s51 + 4*q10^2*q6*s34*s51 + 
       3*q1*q2*q7*s34*s51 - 2*q2*q6*q7*s34*s51 - 4*q10^2*q9*s34*s51 - 
       6*q10*q6*q9*s34*s51 - 4*q4*q7*q9*s34*s51 + 4*q10^2*q6*q9*s34^2*s51 - 
       3*q1*q6*q8*s45*s51 - 2*q2*q6*q8*s45*s51 + 4*q3*q6*q8*s45*s51 - 
       q1*q6*q9*s45*s51 + 2*q2*q6*q9*s45*s51 + 3*q1*q7*q9*s45*s51 - 
       3*q1*q2*q7*s51^2 + 4*q10^2*q9*s51^2 + 3*q1*q7*q9*s51^2 - 
       4*q10^2*q6*q9*s34*s51^2]*(-4*F[1, 1, 1]^2 + 4*F[1, 1, 1]*F[1, 1, 3] + 
      4*F[1, 1, 1]*F[1, 1, 4] - 4*F[1, 1, 3]*F[1, 1, 4] - 4*F[2, 1, 1] - 
      4*F[2, 1, 2] - (2*tci[1, 1]^2)/3))/2 + 
   (r[-6*q1 + 4*q10 + 6*q3 + 3*q5 - 3*q6 - q7 - 8*q2*q3*s12 + 4*q3^2*s12 + 
       4*q3*q4*s12 - 4*q3*q5*s12 + 4*q4*q5*s12 - 5*q2*q7*s12 - 2*q3*q7*s12 + 
       q5*q7*s12 + 8*q3*q8*s12 + 4*q4*q8*s12 - 2*q5*q8*s12 + 2*q7*q8*s12 - 
       4*q3*q4*q5*s12^2 - 4*q3^2*q7*s12^2 + 4*q4*q5*q8*s12^2 + 
       4*q2*q7*q8*s12^2 - 4*q3^2*s23 - 2*q3*q6*s23 + 3*q5*q6*s23 + 
       4*q3^2*q6*s23^2 - q1*q2*s34 - 4*q10*q2*s34 - 6*q1*q5*s34 - q2*q5*s34 - 
       2*q2*q6*s34 + 2*q5*q6*s34 + 3*q2*q7*s34 - 2*q1*q8*s34 - 4*q5*q8*s34 + 
       2*q6*q8*s34 - q2*q9*s34 + 3*q6*q9*s34 - 3*q7*q9*s34 + q8*q9*s34 - 
       4*q4*q5*q8*s12*s34 + 3*q1*q5*q8*s34^2 - 3*q1*q2*s45 - 4*q10*q2*s45 + 
       4*q10*q3*s45 + 4*q3^2*s45 - 4*q10*q5*s45 - 4*q2*q5*s45 - 4*q3*q5*s45 + 
       2*q3*q6*s45 - 3*q5*q6*s45 - 3*q1*q8*s45 - 4*q2*q8*s45 + 3*q6*q8*s45 + 
       2*q2*q9*s45 + q6*q9*s45 + q7*q9*s45 + 2*q8*q9*s45 + 
       2*q5*q7*q8*s12*s45 - 8*q3^2*q6*s23*s45 + 3*q1*q2*q5*s34*s45 - 
       4*q10*q2*q5*s34*s45 - 2*q2*q5*q6*s34*s45 + 3*q1*q5*q8*s34*s45 - 
       4*q10*q2*q5*s45^2 - 4*q10*q3*q5*s45^2 + 4*q3^2*q6*s45^2 - 
       4*q2*q6*q8*s45^2 + 2*q2*q6*q9*s45^2 + 2*q7*q8*q9*s45^2 + q1*q2*s51 - 
       4*q10*q3*s51 - 2*q2*q3*s51 - 4*q3*q4*s51 + 4*q10*q6*s51 - 
       4*q1*q7*s51 + 3*q2*q7*s51 + 2*q3*q7*s51 - 4*q4*q7*s51 - 2*q6*q7*s51 + 
       2*q2*q8*s51 - 3*q6*q8*s51 + 6*q1*q9*s51 - 4*q10*q9*s51 + 3*q2*q9*s51 - 
       4*q4*q9*s51 - 4*q6*q9*s51 + 5*q7*q9*s51 - q8*q9*s51 + 
       4*q2*q3^2*s12*s51 - 6*q2*q3*q7*s12*s51 - 4*q3^2*q7*s12*s51 - 
       2*q2*q7*q8*s12*s51 + 4*q2*q3^2*q7*s12^2*s51 - q1*q2*q7*s34*s51 - 
       2*q2*q6*q7*s34*s51 + 4*q10*q6*q9*s34*s51 - 4*q4*q7*q9*s34*s51 - 
       4*q3^2*q6*s45*s51 + 4*q3^2*q8*s45*s51 + q1*q6*q8*s45*s51 + 
       2*q2*q6*q8*s45*s51 + 2*q3*q6*q8*s45*s51 - 2*q6*q7*q8*s45*s51 + 
       3*q1*q6*q9*s45*s51 + 2*q2*q6*q9*s45*s51 + 3*q1*q7*q9*s45*s51 + 
       2*q7*q8*q9*s45*s51 + 4*q3^2*q6*q8*s45^2*s51 + q1*q2*q7*s51^2 - 
       2*q2*q3*q7*s51^2 - 4*q2*q6*q8*s51^2 + 4*q2*q7*q8*s51^2 + 
       4*q10*q3*q9*s51^2 + 4*q3*q4*q9*s51^2 - 4*q10*q6*q9*s51^2 + 
       3*q1*q7*q9*s51^2 + 4*q4*q7*q9*s51^2 + 4*q2*q3^2*q7*s12*s51^2 - 
       4*q3^2*q6*q8*s45*s51^2 - 4*q2*q6*q7*q8*s51^3]*
     (-4*F[1, 1, 1]^2 + 4*F[1, 1, 1]*F[1, 1, 4] + 4*F[1, 1, 1]*F[1, 1, 8] - 
      4*F[1, 1, 4]*F[1, 1, 8] - 4*F[2, 1, 2] - 4*F[2, 1, 9] - 
      (2*tci[1, 1]^2)/3))/2 + 
   (r[-6*q10 + 4*q2 + 2*q4 - 11*q5 + 8*q6 - 14*q7 - q8 + 12*q9 - 2*q5^2*s12 + 
       2*q2*q7*s12 - 6*q5*q7*s12 - 6*q4*q8*s12 - 4*q5*q8*s12 - 6*q7*q8*s12 + 
       5*q10^2*s23 - 11*q10*q5*s23 - 6*q4*q5*s23 - 2*q5^2*s23 - 4*q5*q6*s23 + 
       6*q10*q9*s23 + 6*q4*q9*s23 + 2*q5^2*q6*s23^2 - 2*q10^2*s34 + 
       6*q10*q2*s34 - 11*q10*q5*s34 - 4*q2*q5*s34 - 4*q5^2*s34 + 
       7*q10*q6*s34 - 9*q10*q7*s34 - 2*q2*q7*s34 - 4*q4*q7*s34 - 
       2*q5*q7*s34 + q10*q8*s34 + 10*q4*q8*s34 - 5*q5*q8*s34 + 2*q10*q9*s34 + 
       4*q2*q9*s34 + 6*q4*q9*s34 - 8*q5*q9*s34 - 3*q7*q9*s34 - 5*q8*q9*s34 + 
       4*q4*q5*q8*s12*s34 + 2*q10^2*q2*s34^2 - 3*q10^2*q7*s34^2 - 
       3*q10*q5*q7*s34^2 - 4*q4*q5*q8*s34^2 + 2*q5^2*q8*s34^2 - 
       2*q2*q5*q9*s34^2 - 3*q10*q6*q9*s34^2 + q5*q7*q9*s34^2 + 
       2*q10*q8*q9*s34^2 + q5*q8*q9*s34^2 + 4*q10*q2*s45 - 10*q10*q5*s45 - 
       3*q10*q6*s45 + 6*q5*q6*s45 - 15*q10*q7*s45 - 10*q5*q7*s45 - 
       4*q10*q8*s45 + 3*q5*q8*s45 + 2*q6*q8*s45 + q7*q8*s45 - 2*q2*q9*s45 + 
       3*q7*q9*s45 - 5*q8*q9*s45 - 2*q5^2*q7*s12*s45 - 4*q5*q7*q8*s12*s45 - 
       q10^3*s23*s45 - 4*q10^2*q5*s23*s45 - 2*q5^2*q6*s23*s45 + 
       q10^3*s34*s45 + 5*q10^2*q2*s34*s45 - 5*q10^2*q5*s34*s45 - 
       2*q5^2*q6*s34*s45 - 21*q10^2*q7*s34*s45 - 15*q10*q5*q7*s34*s45 - 
       2*q5^2*q7*s34*s45 + 4*q2*q5*q9*s34*s45 + 4*q5*q6*q9*s34*s45 + 
       q5*q7*q9*s34*s45 + 7*q5*q8*q9*s34*s45 + 2*q10^3*q2*s34^2*s45 + 
       2*q10^2*q2*q5*s34^2*s45 - 3*q10^2*q5*q7*s34^2*s45 - 
       2*q2*q5^2*q9*s34^2*s45 - 2*q5^2*q6*q9*s34^2*s45 - 
       2*q5^2*q7*q9*s34^2*s45 - 2*q5^2*q8*q9*s34^2*s45 - q10^2*q2*s45^2 - 
       7*q10^2*q5*s45^2 - 12*q10^2*q7*s45^2 - 18*q10*q5*q7*s45^2 + 
       3*q10*q2*q8*s45^2 - 3*q2*q6*q8*s45^2 + 3*q5*q7*q8*s45^2 + 
       3*q5*q7*q9*s45^2 - 3*q5*q8*q9*s45^2 - 3*q7*q8*q9*s45^2 + 
       q10^3*q5*s23*s45^2 + 2*q10^3*q5*s34*s45^2 + 2*q10^2*q2*q5*s34*s45^2 - 
       12*q10^2*q5*q7*s34*s45^2 + q10^3*q2*q5*s34^2*s45^2 - 
       9*q10^2*q5*q7*s45^3 - 3*q5*q7*q8*q9*s45^3 + q10*q2*s51 - 
       3*q10*q6*s51 - 2*q2*q7*s51 + 6*q4*q7*s51 - 2*q6*q7*s51 - 
       2*q10*q8*s51 + 2*q2*q8*s51 - 6*q4*q8*s51 - 3*q7*q8*s51 + 
       6*q10*q9*s51 - 2*q2*q9*s51 - 2*q4*q9*s51 + 4*q8*q9*s51 + 
       q10^3*s23*s51 - 6*q10^2*q9*s23*s51 - q10^3*s34*s51 + 
       3*q10^2*q2*s34*s51 + 5*q10^2*q6*s34*s51 - 9*q10^2*q7*s34*s51 + 
       3*q10^2*q8*s34*s51 + 3*q10^2*q9*s34*s51 + 4*q4*q7*q9*s34*s51 - 
       7*q10*q8*q9*s34*s51 + q10^3*q2*s34^2*s51 - 4*q10^2*q6*q9*s34^2*s51 + 
       q10^2*q8*q9*s34^2*s51 - 2*q10^2*q2*s45*s51 - 6*q10^2*q6*s45*s51 + 
       6*q10^2*q7*s45*s51 - 9*q10*q6*q7*s45*s51 + 3*q10^2*q8*s45*s51 + 
       q10*q2*q8*s45*s51 + 3*q2*q6*q8*s45*s51 - q6*q7*q8*s45*s51 - 
       6*q10^2*q6*q7*s45^2*s51 - q10^2*q2*q8*s45^2*s51 - q10^2*q2*s51^2 - 
       9*q10^2*q6*s51^2 + 9*q10^2*q7*s51^2 - 9*q10*q6*q7*s51^2 - 
       2*q10*q2*q8*s51^2 - 3*q2*q6*q8*s51^2 + 3*q2*q7*q8*s51^2 + 
       3*q6*q7*q8*s51^2 + 5*q10*q8*q9*s51^2 - q10^3*q9*s23*s51^2 + 
       q10^3*q9*s34*s51^2 - 2*q10^2*q8*q9*s34*s51^2 - 
       q10^3*q6*q9*s34^2*s51^2 - 15*q10^2*q6*q7*s45*s51^2 - 
       2*q10^2*q2*q8*s45*s51^2 - 9*q10^2*q6*q7*s51^3 - q10^2*q2*q8*s51^3 - 
       3*q2*q6*q7*q8*s51^3 + q10^2*q8*q9*s51^3]*(F[1, 1, 2]^2 - 
      F[1, 1, 9]^2 - 2*F[1, 1, 2]*F[1, 1, 10] + 2*F[1, 1, 9]*F[1, 1, 10] + 
      2*F[2, 1, 11] - 2*F[2, 1, 15] - tci[1, 1]^2/3))/2 + 
   (r[6*q2 - 2*q3 + 6*q4 + 2*q6 - 2*q7 + 9*q8 + 28*q9 - 2*q2*q3*s12 + 
       8*q3^2*s12 + 7*q3*q5*s12 - 4*q4*q5*s12 + 10*q2*q7*s12 + 7*q3*q7*s12 + 
       4*q4*q7*s12 - 2*q5*q7*s12 + q3*q8*s12 - 10*q4*q8*s12 - 7*q5*q8*s12 - 
       3*q7*q8*s12 - q3^3*s12^2 - q3^2*q5*s12^2 - 4*q2*q3*q7*s12^2 + 
       2*q3^2*q7*s12^2 + q3*q5*q7*s12^2 - 4*q4*q5*q8*s12^2 - 
       4*q2*q7*q8*s12^2 - 5*q5*q7*q8*s12^2 + 4*q3^2*s23 - q3*q5*s23 - 
       10*q4*q5*s23 + 8*q3*q6*s23 + 10*q4*q9*s23 + q3^3*s12*s23 + 
       q3^2*q5*s12*s23 - q3^3*s23^2 - q3^2*q5*s23^2 - 4*q3^2*q6*s23^2 + 
       q3*q5*q6*s23^2 + q3^3*q6*s23^3 + q3^2*q5*q6*s23^3 + 2*q2*q5*s34 + 
       4*q4*q5*s34 + 4*q2*q6*s34 - 6*q2*q7*s34 - 4*q5*q7*s34 + 14*q4*q8*s34 + 
       2*q5*q8*s34 + 10*q2*q9*s34 + 10*q4*q9*s34 - 10*q5*q9*s34 + 
       4*q7*q9*s34 - 8*q8*q9*s34 + 8*q4*q5*q8*s12*s34 - 8*q4*q5*q8*s34^2 + 
       4*q4*q7*q9*s34^2 - 4*q5*q7*q9*s34^2 + 4*q5*q8*q9*s34^2 - q2*q3*s45 - 
       q3^2*s45 + 4*q3*q5*s45 - 4*q3*q6*s45 + 4*q3*q7*s45 + 4*q2*q8*s45 + 
       5*q3*q8*s45 + 2*q5*q8*s45 - 2*q7*q8*s45 - 16*q2*q9*s45 + 
       10*q6*q9*s45 + 12*q7*q9*s45 - 8*q8*q9*s45 + 3*q3^2*q7*s12*s45 + 
       3*q3*q5*q7*s12*s45 - 3*q5*q7*q8*s12*s45 - q3^3*q7*s12^2*s45 - 
       q3^2*q5*q7*s12^2*s45 + q3^3*s23*s45 + q3^2*q5*s23*s45 + 
       5*q3^2*q6*s23*s45 - 5*q3*q5*q6*s23*s45 - 2*q3^3*q6*s23^2*s45 - 
       2*q3^2*q5*q6*s23^2*s45 + 6*q2*q5*q9*s34*s45 - q3^2*q6*s45^2 + 
       4*q3*q5*q6*s45^2 + 4*q2*q6*q8*s45^2 + 4*q3*q6*q8*s45^2 - 
       q5*q7*q8*s45^2 + 6*q2*q3*q9*s45^2 + 3*q2*q5*q9*s45^2 - 
       4*q2*q6*q9*s45^2 - 3*q5*q6*q9*s45^2 - q5*q7*q9*s45^2 - 
       6*q3*q8*q9*s45^2 + q5*q8*q9*s45^2 - q7*q8*q9*s45^2 + 
       q3^3*q6*s23*s45^2 + q3^2*q5*q6*s23*s45^2 + 3*q2*q5*q6*q9*s45^3 + 
       q5*q7*q8*q9*s45^3 - 6*q2*q3*s51 - 14*q3^2*s51 + 8*q3*q7*s51 + 
       6*q4*q7*s51 - 2*q6*q7*s51 - 4*q2*q8*s51 - 8*q3*q8*s51 - 10*q4*q8*s51 - 
       q7*q8*s51 - 23*q2*q9*s51 - 18*q3*q9*s51 - 6*q4*q9*s51 + 13*q7*q9*s51 + 
       8*q8*q9*s51 - 9*q2*q3^2*s12*s51 - q3^3*s12*s51 + 2*q3^2*q7*s12*s51 - 
       2*q2*q3^2*q7*s12^2*s51 + q3^3*q7*s12^2*s51 + q3^3*s23*s51 + 
       2*q3^2*q6*s23*s51 - q3^3*q6*s23^2*s51 + 4*q2*q6*q7*s34*s51 + 
       13*q2*q3^2*s45*s51 + q3^3*s45*s51 + 2*q3^2*q6*s45*s51 + 
       4*q3^2*q7*s45*s51 - 3*q3^2*q8*s45*s51 - 4*q2*q6*q8*s45*s51 - 
       4*q3*q6*q8*s45*s51 + 4*q6*q7*q8*s45*s51 + 21*q2*q3*q9*s45*s51 - 
       4*q2*q6*q9*s45*s51 + 9*q3*q8*q9*s45*s51 - q7*q8*q9*s45*s51 - 
       2*q3^3*q7*s12*s45*s51 + q3^3*q6*s45^2*s51 - 2*q3^2*q6*q8*s45^2*s51 - 
       6*q2*q3^2*q9*s45^2*s51 + 6*q3^2*q8*q9*s45^2*s51 + 9*q2*q3^2*s51^2 - 
       q2*q3*q7*s51^2 + 4*q2*q6*q8*s51^2 + 4*q3*q6*q8*s51^2 - 
       4*q2*q7*q8*s51^2 + 18*q2*q3*q9*s51^2 + 12*q3^2*q9*s51^2 + 
       4*q4*q7*q9*s51^2 - 3*q3*q8*q9*s51^2 + q7*q8*q9*s51^2 - 
       2*q2*q3^3*s12*s51^2 - 2*q2*q3^2*q7*s12*s51^2 + 2*q3^3*q7*s12*s51^2 - 
       q2*q3^3*q7*s12^2*s51^2 + q2*q3^3*s45*s51^2 - q3^3*q7*s45*s51^2 + 
       2*q3^2*q6*q8*s45*s51^2 - 15*q2*q3^2*q9*s45*s51^2 - 
       3*q3^2*q8*q9*s45*s51^2 + q3^3*q6*q8*s45^2*s51^2 - q2*q3^3*s51^3 + 
       q3^3*q7*s51^3 + 4*q2*q6*q7*q8*s51^3 - 9*q2*q3^2*q9*s51^3 - 
       2*q2*q3^3*q7*s12*s51^3 - q2*q3^3*q7*s51^4]*
     (F[1, 1, 6]^2 - 2*F[1, 1, 6]*F[1, 1, 9] + F[1, 1, 9]^2 + 2*F[2, 1, 14] + 
      2*F[2, 1, 15] - tci[1, 1]^2/3))/2 + 
   (r[4*q2 + 2*q3 + 2*q4 + 22*q5 + 2*q6 + 2*q7 + 17*q8 - 6*q2*q3*s12 - 
       8*q3^2*s12 + 3*q3*q5*s12 + 4*q2*q7*s12 + 15*q3*q7*s12 + 4*q5*q7*s12 - 
       q3*q8*s12 - 6*q4*q8*s12 + 5*q5*q8*s12 + 7*q7*q8*s12 - q3^3*s12^2 + 
       3*q3^2*q5*s12^2 - 2*q3^2*q7*s12^2 + 3*q3*q5*q7*s12^2 - 
       q5*q7*q8*s12^2 + 2*q7^2*q8*s12^2 + 8*q3^2*s23 - 9*q3*q5*s23 - 
       6*q4*q5*s23 + 4*q3*q6*s23 + 2*q5*q6*s23 + 6*q4*q9*s23 + q3^3*s12*s23 + 
       9*q3^2*q5*s12*s23 - q3^3*s23^2 - 9*q3^2*q5*s23^2 - 8*q3^2*q6*s23^2 + 
       9*q3*q5*q6*s23^2 + q3^3*q6*s23^3 + 9*q3^2*q5*q6*s23^3 - 2*q2*q5*s34 - 
       4*q2*q7*s34 - 4*q4*q7*s34 + 10*q4*q8*s34 - 10*q5*q8*s34 + 
       6*q4*q9*s34 + 6*q5*q9*s34 + 8*q7*q9*s34 + 4*q4*q5*q8*s12*s34 - 
       4*q4*q5*q8*s34^2 + 3*q2*q3*s45 + 7*q3^2*s45 - 4*q2*q5*s45 + 
       2*q3*q7*s45 + 4*q5*q7*s45 + 9*q3*q8*s45 - 8*q5*q8*s45 - 6*q7*q8*s45 - 
       4*q2*q9*s45 - 2*q6*q9*s45 - 8*q7*q9*s45 + 2*q8*q9*s45 + 
       6*q3^2*q5*s12*s45 + 9*q3^2*q7*s12*s45 + 3*q3*q5*q7*s12*s45 + 
       3*q5*q7*q8*s12*s45 + 4*q7^2*q8*s12*s45 - q3^3*q7*s12^2*s45 + 
       3*q3^2*q5*q7*s12^2*s45 + 2*q5*q7^2*q8*s12^2*s45 + q3^3*s23*s45 + 
       3*q3^2*q5*s23*s45 + q3^2*q6*s23*s45 - 9*q3*q5*q6*s23*s45 - 
       2*q3^3*q6*s23^2*s45 - 12*q3^2*q5*q6*s23^2*s45 + 2*q5*q6*q9*s34*s45 + 
       4*q5*q7*q9*s34*s45 + q3^2*q6*s45^2 + 6*q3^2*q7*s45^2 - 
       3*q5*q7*q8*s45^2 - 2*q7^2*q8*s45^2 - 3*q2*q5*q9*s45^2 + 
       3*q5*q6*q9*s45^2 - 3*q5*q7*q9*s45^2 - 2*q7^2*q9*s45^2 + 
       3*q5*q8*q9*s45^2 + 9*q7*q8*q9*s45^2 + 6*q3^2*q5*q7*s12*s45^2 + 
       q3^3*q6*s23*s45^2 + 3*q3^2*q5*q6*s23*s45^2 - 3*q2*q5*q6*q9*s45^3 + 
       3*q5*q7*q8*q9*s45^3 + 2*q7^2*q8*q9*s45^3 - 4*q2*q3*s51 - 2*q3^2*s51 + 
       6*q2*q7*s51 + 14*q3*q7*s51 + 6*q4*q7*s51 + 2*q7^2*s51 - 10*q3*q8*s51 - 
       6*q4*q8*s51 + q7*q8*s51 - q2*q9*s51 - 6*q3*q9*s51 - 2*q4*q9*s51 - 
       5*q7*q9*s51 + 5*q2*q3^2*s12*s51 - q3^3*s12*s51 - 4*q2*q3*q7*s12*s51 - 
       4*q3^2*q7*s12*s51 + 4*q2*q7^2*s12*s51 + 2*q2*q3^2*q7*s12^2*s51 + 
       q3^3*q7*s12^2*s51 - 2*q2*q7^2*q8*s12^2*s51 + q3^3*s23*s51 + 
       2*q3^2*q6*s23*s51 - q3^3*q6*s23^2*s51 - 2*q2*q7^2*s34*s51 + 
       4*q4*q7*q9*s34*s51 - 3*q2*q3^2*s45*s51 + q3^3*s45*s51 - 
       2*q3^2*q6*s45*s51 + 6*q3^2*q7*s45*s51 - 3*q3^2*q8*s45*s51 + 
       4*q6*q7*q8*s45*s51 - 4*q7^2*q8*s45*s51 + 5*q2*q3*q9*s45*s51 - 
       4*q7^2*q9*s45*s51 + q3*q8*q9*s45*s51 + 5*q7*q8*q9*s45*s51 - 
       2*q3^3*q7*s12*s45*s51 + q3^3*q6*s45^2*s51 + 4*q7^2*q8*q9*s45^2*s51 + 
       3*q2*q3^2*s51^2 - 3*q2*q3*q7*s51^2 - 2*q3^2*q7*s51^2 + 
       2*q2*q7^2*s51^2 - 2*q6*q7^2*s51^2 + 2*q2*q3*q9*s51^2 - 
       2*q7^2*q9*s51^2 - q3*q8*q9*s51^2 - q7*q8*q9*s51^2 - 
       2*q2*q3^3*s12*s51^2 + 4*q2*q3^2*q7*s12*s51^2 + 2*q3^3*q7*s12*s51^2 - 
       q2*q3^3*q7*s12^2*s51^2 + q2*q3^3*s45*s51^2 - q3^3*q7*s45*s51^2 - 
       2*q3^2*q6*q8*s45*s51^2 + 2*q6*q7^2*q8*s45*s51^2 - 
       q2*q3^2*q9*s45*s51^2 + q3^2*q8*q9*s45*s51^2 + 2*q7^2*q8*q9*s45*s51^2 + 
       q3^3*q6*q8*s45^2*s51^2 - q2*q3^3*s51^3 + 2*q2*q3^2*q7*s51^3 + 
       q3^3*q7*s51^3 - q2*q3^2*q9*s51^3 - 2*q2*q3^3*q7*s12*s51^3 - 
       q2*q3^3*q7*s51^4]*(-F[1, 1, 2]^2 + F[1, 1, 5]^2 + 
      2*F[1, 1, 2]*F[1, 1, 7] - 2*F[1, 1, 5]*F[1, 1, 7] - 2*F[2, 1, 4] + 
      2*F[2, 1, 7] + tci[1, 1]^2/3))/2 + 
   (r[-2*q10 - 8*q2 + 6*q4 - 5*q5 - 2*q6 + 2*q7 + 3*q8 - 8*q9 + 4*q2*q5*s12 - 
       4*q4*q5*s12 - 2*q2*q7*s12 + 4*q4*q7*s12 + 2*q5*q7*s12 - 4*q2*q8*s12 - 
       10*q4*q8*s12 + 12*q5*q8*s12 - 4*q4*q5*q8*s12^2 + 4*q5*q7*q8*s12^2 + 
       5*q10^2*s23 - 7*q10*q5*s23 - 10*q4*q5*s23 + 10*q5*q6*s23 + 
       2*q10*q9*s23 + 10*q4*q9*s23 - 2*q10^2*s34 - 2*q10*q2*s34 - 
       7*q10*q5*s34 + 2*q2*q5*s34 + 4*q4*q5*s34 + q10*q6*s34 - 5*q10*q7*s34 + 
       2*q2*q7*s34 + 4*q5*q7*s34 + 3*q10*q8*s34 + 14*q4*q8*s34 - 
       3*q5*q8*s34 + 2*q10*q9*s34 - 8*q2*q9*s34 + 10*q4*q9*s34 + 
       8*q5*q9*s34 + 2*q6*q9*s34 + 5*q7*q9*s34 + 5*q8*q9*s34 + 
       8*q4*q5*q8*s12*s34 - 2*q10^2*q2*s34^2 + 4*q10*q2*q5*s34^2 + 
       q10^2*q7*s34^2 - q10*q5*q7*s34^2 - 8*q4*q5*q8*s34^2 + 
       4*q2*q5*q9*s34^2 - 3*q10*q6*q9*s34^2 - 4*q5*q6*q9*s34^2 + 
       4*q4*q7*q9*s34^2 + 5*q5*q7*q9*s34^2 - q5*q8*q9*s34^2 - 8*q10^2*s45 - 
       8*q10*q2*s45 - 10*q10*q5*s45 - q10*q6*s45 - 10*q5*q6*s45 - 
       9*q10*q7*s45 + 6*q10*q8*s45 - 7*q5*q8*s45 - 6*q6*q8*s45 + q7*q8*s45 + 
       4*q6*q9*s45 + 5*q7*q9*s45 - q8*q9*s45 - q10^3*s23*s45 - 
       4*q10^2*q5*s23*s45 + q10^3*s34*s45 - 5*q10^2*q2*s34*s45 - 
       5*q10^2*q5*s34*s45 + 4*q10*q2*q5*s34*s45 - 4*q2*q5*q6*s34*s45 + 
       q10^2*q7*s34*s45 - 3*q10*q5*q7*s34*s45 + 3*q5*q7*q9*s34*s45 - 
       3*q5*q8*q9*s34*s45 + 2*q10^3*q2*s34^2*s45 - 2*q10^2*q2*q5*s34^2*s45 + 
       q10^2*q5*q7*s34^2*s45 - 3*q10^2*q2*s45^2 + q10^2*q5*s45^2 + 
       4*q10*q2*q5*s45^2 - 2*q10*q5*q7*s45^2 - 3*q10*q2*q8*s45^2 + 
       3*q2*q6*q8*s45^2 + q5*q7*q8*s45^2 + 4*q2*q5*q9*s45^2 - 
       4*q5*q6*q9*s45^2 + q5*q7*q9*s45^2 - q5*q8*q9*s45^2 - 
       5*q7*q8*q9*s45^2 + q10^3*q5*s23*s45^2 + 2*q10^3*q5*s34*s45^2 + 
       2*q10^2*q5*q7*s34*s45^2 + q10^3*q2*q5*s34^2*s45^2 + 
       q10^2*q5*q7*s45^3 + 4*q2*q5*q6*q9*s45^3 - q5*q7*q8*q9*s45^3 + 
       8*q10^2*s51 - 11*q10*q2*s51 - 3*q10*q6*s51 - 8*q2*q7*s51 + 
       6*q4*q7*s51 + 18*q10*q8*s51 - 16*q2*q8*s51 - 10*q4*q8*s51 + 
       7*q7*q8*s51 - 6*q10*q9*s51 + 4*q2*q9*s51 - 6*q4*q9*s51 - 4*q6*q9*s51 + 
       8*q7*q9*s51 - 8*q8*q9*s51 + 6*q2*q7*q8*s12*s51 + q10^3*s23*s51 - 
       6*q10^2*q9*s23*s51 - q10^3*s34*s51 - 5*q10^2*q2*s34*s51 - 
       q10^2*q6*s34*s51 - q10^2*q7*s34*s51 - 3*q10^2*q8*s34*s51 + 
       3*q10^2*q9*s34*s51 + 9*q10*q8*q9*s34*s51 + q10^3*q2*s34^2*s51 - 
       3*q10^2*q8*q9*s34^2*s51 - 12*q10^2*q2*s45*s51 + 3*q10*q6*q7*s45*s51 + 
       3*q10^2*q8*s45*s51 - 15*q10*q2*q8*s45*s51 - 7*q2*q6*q8*s45*s51 + 
       3*q6*q7*q8*s45*s51 - 8*q7*q8*q9*s45*s51 - 3*q10^2*q2*q8*s45^2*s51 - 
       9*q10^2*q2*s51^2 - q10^2*q6*s51^2 + q10^2*q7*s51^2 - q10*q6*q7*s51^2 + 
       18*q10^2*q8*s51^2 - 18*q10*q2*q8*s51^2 + 3*q2*q6*q8*s51^2 - 
       3*q2*q7*q8*s51^2 - 3*q6*q7*q8*s51^2 - 8*q10^2*q9*s51^2 - 
       4*q10*q6*q9*s51^2 + 4*q4*q7*q9*s51^2 - 9*q10*q8*q9*s51^2 - 
       4*q7*q8*q9*s51^2 - q10^3*q9*s23*s51^2 + q10^3*q9*s34*s51^2 - 
       2*q10^2*q6*q9*s34*s51^2 + 12*q10^2*q8*q9*s34*s51^2 - 
       q10^3*q6*q9*s34^2*s51^2 - q10^2*q6*q7*s45*s51^2 - 
       12*q10^2*q2*q8*s45*s51^2 - q10^2*q6*q7*s51^3 - 9*q10^2*q2*q8*s51^3 + 
       3*q2*q6*q7*q8*s51^3 - 9*q10^2*q8*q9*s51^3]*
     (-F[1, 1, 5]^2 + 2*F[1, 1, 5]*F[1, 1, 6] - F[1, 1, 6]^2 - 2*F[2, 1, 7] - 
      2*F[2, 1, 8] + tci[1, 1]^2/3))/2 + 
   (r[2*q1 - 4*q10 + q2 - 4*q3 - 6*q4 + q5 - q6 - 2*q7 - 2*q8 + 4*q9 + 
       4*q2*q4*s12 - 4*q3*q4*s12 - 4*q4^2*s12 + 2*q4*q5*s12 - 4*q2*q7*s12 + 
       8*q4*q7*s12 + q2*q8*s12 - 8*q4*q8*s12 - 3*q5*q8*s12 + 2*q7*q8*s12 + 
       4*q2*q3*q4*s12^2 + 4*q4^2*q5*s12^2 + 4*q2*q3*q7*s12^2 - 
       4*q5*q7*q8*s12^2 + 4*q3*q4*s23 + 8*q3*q6*s23 + 4*q4*q6*s23 - 
       3*q5*q6*s23 - 4*q3*q4*q6*s23^2 - 3*q1*q2*s34 + 4*q10*q2*s34 + 
       4*q2*q4*s34 + 2*q1*q5*s34 + 4*q10*q5*s34 + 4*q2*q5*s34 + 2*q4*q5*s34 - 
       4*q4*q6*s34 + 4*q4*q7*s34 - 4*q5*q7*s34 + 2*q1*q8*s34 + 2*q4*q8*s34 + 
       q5*q8*s34 - 4*q10*q9*s34 + 3*q2*q9*s34 - 4*q4*q9*s34 - 4*q5*q9*s34 + 
       3*q7*q9*s34 - 8*q8*q9*s34 - 4*q4^2*q5*s12*s34 - 4*q4^2*q8*s12*s34 + 
       6*q4*q5*q8*s12*s34 - 4*q4^2*q5*q8*s12^2*s34 + 4*q10*q2*q4*s34^2 + 
       4*q10*q2*q5*s34^2 - 4*q10*q4*q6*s34^2 + q1*q5*q8*s34^2 - 
       2*q4*q5*q8*s34^2 + 4*q10*q6*q9*s34^2 + 4*q4*q7*q9*s34^2 - 
       4*q5*q7*q9*s34^2 + 4*q5*q8*q9*s34^2 + 4*q4^2*q5*q8*s12*s34^2 + 
       3*q1*q2*s45 + 4*q10*q5*s45 + q2*q5*s45 - 4*q3*q6*s45 + q5*q6*s45 + 
       2*q5*q7*s45 - q1*q8*s45 - q5*q8*s45 + q6*q8*s45 - 8*q7*q8*s45 - 
       2*q2*q9*s45 - 2*q6*q9*s45 - 6*q7*q9*s45 + 8*q8*q9*s45 + 
       2*q5*q7*q8*s12*s45 - 3*q1*q2*q5*s34*s45 + 4*q10*q2*q5*s34*s45 + 
       q1*q5*q8*s34*s45 + 2*q2*q5*q9*s34*s45 - 2*q5*q6*q9*s34*s45 + 
       2*q5*q7*q9*s34*s45 - 2*q5*q8*q9*s34*s45 - 4*q5*q7*q8*s45^2 - 
       4*q5*q7*q9*s45^2 + 4*q5*q8*q9*s45^2 + 10*q7*q8*q9*s45^2 + 
       4*q5*q7*q8*q9*s45^3 + 3*q1*q2*s51 + 4*q4^2*s51 + 4*q3*q6*s51 - 
       4*q1*q7*s51 + 4*q2*q7*s51 - 3*q6*q7*s51 - 4*q3*q8*s51 - 4*q6*q8*s51 - 
       4*q7*q8*s51 - 2*q1*q9*s51 + 4*q10*q9*s51 - 3*q2*q9*s51 + 2*q4*q9*s51 - 
       4*q7*q9*s51 + 8*q8*q9*s51 + 4*q2*q3*q7*s12*s51 - 2*q2*q7*q8*s12*s51 - 
       3*q1*q2*q7*s34*s51 + 4*q4^2*q7*s34*s51 + 4*q4^2*q9*s34*s51 - 
       4*q10*q6*q9*s34*s51 - 6*q4*q7*q9*s34*s51 + 4*q4^2*q7*q9*s34^2*s51 + 
       3*q1*q6*q8*s45*s51 - 4*q3*q6*q8*s45*s51 + 2*q6*q7*q8*s45*s51 - 
       3*q1*q6*q9*s45*s51 + q1*q7*q9*s45*s51 + 10*q7*q8*q9*s45*s51 + 
       3*q1*q2*q7*s51^2 + 4*q3*q6*q8*s51^2 - 4*q4^2*q9*s51^2 + 
       q1*q7*q9*s51^2 + 4*q7*q8*q9*s51^2 - 4*q4^2*q7*q9*s34*s51^2]*
     (4*F[1, 1, 1]^2 - 4*F[1, 1, 1]*F[1, 1, 3] - 4*F[1, 1, 1]*F[1, 1, 8] + 
      4*F[1, 1, 3]*F[1, 1, 8] + 4*F[2, 1, 1] + 4*F[2, 1, 9] + 
      (2*tci[1, 1]^2)/3))/2 + 
   (r[-q19 + 2*q2 - 2*q22 - 4*q5 - 2*q6 - q7 + q8 + 8*q9 - q19*q2*s12 - 
       2*q19*q5*s12 + 3*q2*q8*s12 - 3*q5*q8*s12 - q7*q8*s12 - 
       q19*q2*q7*s12^2 + q2*q7*q8*s12^2 - q5*q8^2*s12^2 + q7*q8^2*s12^2 - 
       q19*q6*s23 - q5*q6*s23 - q5*q6^2*s23^2 + q5*q6*s34 - q6^2*s34 + 
       3*q2*q9*s34 - 8*q5*q9*s34 - 3*q7*q9*s34 + q5*q8^2*s12*s34 - 
       q5*q6^2*s23*s34 - q19*q2*s45 - 2*q2^2*s45 + 2*q19*q6*s45 - q2*q6*s45 + 
       2*q5*q6*s45 - 3*q5*q7*s45 - 2*q7^2*s45 + 3*q5*q8*s45 + 5*q7*q8*s45 + 
       q2*q9*s45 - q6*q9*s45 + 7*q7*q9*s45 - 7*q8*q9*s45 - 
       3*q5*q7*q8*s12*s45 + q5*q8^2*s12*s45 - q5*q7*q8^2*s12^2*s45 + 
       q5*q6^2*s23*s45 - q2*q5*q6*s34*s45 + q2*q6^2*s34*s45 + 
       2*q5*q6^2*s34*s45 - 2*q2^2*q9*s34*s45 + 3*q2*q5*q9*s34*s45 - 
       3*q5*q6*q9*s34*s45 - 3*q5*q7*q9*s34*s45 - 2*q7^2*q9*s34*s45 + 
       3*q5*q8*q9*s34*s45 - q19*q2*q6*s45^2 - 5*q2*q5*q6*s45^2 - 
       q5*q7^2*s45^2 + 4*q5*q7*q8*s45^2 + 2*q7^2*q8*s45^2 - q5*q8^2*s45^2 - 
       q7*q8^2*s45^2 - q2^2*q9*s45^2 + 4*q2*q5*q9*s45^2 + 7*q2*q6*q9*s45^2 - 
       4*q5*q6*q9*s45^2 + 4*q5*q7*q9*s45^2 + 3*q7^2*q9*s45^2 - 
       4*q5*q8*q9*s45^2 - 11*q7*q8*q9*s45^2 + 2*q8^2*q9*s45^2 - 
       q5*q7^2*q8*s12*s45^2 + q5*q7*q8^2*s12*s45^2 - q2*q5*q6^2*s34*s45^2 - 
       q2^2*q5*q9*s34*s45^2 - q5*q6^2*q9*s34*s45^2 - q5*q7^2*q9*s34*s45^2 - 
       q5*q8^2*q9*s34*s45^2 + q2^2*q5*q6*s45^3 - q2*q5*q6^2*s45^3 + 
       q5*q7^2*q8*s45^3 - q5*q7*q8^2*s45^3 - q2^2*q5*q9*s45^3 - 
       2*q2^2*q6*q9*s45^3 + 6*q2*q5*q6*q9*s45^3 + q2*q6^2*q9*s45^3 - 
       q5*q6^2*q9*s45^3 + q5*q7^2*q9*s45^3 - 6*q5*q7*q8*q9*s45^3 - 
       3*q7^2*q8*q9*s45^3 + q5*q8^2*q9*s45^3 + 2*q7*q8^2*q9*s45^3 - 
       q2^2*q5*q6*q9*s45^4 + q2*q5*q6^2*q9*s45^4 - q5*q7^2*q8*q9*s45^4 + 
       q5*q7*q8^2*q9*s45^4 - q2^2*s51 + q2*q6*s51 + q22*q6*s51 - 
       2*q6*q7*s51 - q22*q8*s51 - 3*q2*q9*s51 - 2*q22*q9*s51 + 3*q7*q9*s51 - 
       q19*q2^2*s12*s51 - q19*q2*q7*s12*s51 + q2*q7*q8*s12*s51 + 
       q19*q2^2*q7*s12^2*s51 - q2^2*q7*q8*s12^2*s51 - q2*q7*q8^2*s12^2*s51 + 
       q2*q22*q6*s34*s51 - q2*q6^2*s34*s51 - q2^2*q9*s34*s51 - 
       q7^2*q9*s34*s51 - q19*q2^2*s45*s51 + q19*q2*q6*s45*s51 - 
       q22*q6*q8*s45*s51 - q6*q7*q8*s45*s51 + q2^2*q9*s45*s51 + 
       q2*q6*q9*s45*s51 + 3*q7^2*q9*s45*s51 - 5*q7*q8*q9*s45*s51 - 
       q19*q2^2*q6*s45^2*s51 - q2^2*q6*q9*s45^2*s51 - 
       3*q7^2*q8*q9*s45^2*s51 + q7*q8^2*q9*s45^2*s51 - q2*q22*q6*s51^2 - 
       q22*q6^2*s51^2 - q6^2*q7*s51^2 - q6*q7^2*s51^2 + q2^2*q9*s51^2 + 
       q7^2*q9*s51^2 + q2*q22*q6^2*s34*s51^2 + q22*q6^2*q8*s45*s51^2 + 
       q6^2*q7*q8*s45*s51^2 + q6*q7^2*q8*s45*s51^2 - q7^2*q8*q9*s45*s51^2]*
     (4*F[1, 1, 3] - 4*F[1, 1, 10] - 4*tci[1, 2]))/2 + 
   (r[-8*q19 + 6*q2 - 8*q22 - q3 + q5 - 5*q6 + 2*q7 - 4*q8 + q2*q3*s12 + 
       4*q19*q5*s12 - 2*q19*q7*s12 + q3*q7*s12 + 3*q2*q8*s12 - 4*q5*q8*s12 + 
       3*q7*q8*s12 - q8^2*s12 + q2*q3*q7*s12^2 - q2*q7*q8*s12^2 - 
       q5*q8^2*s12^2 + q7*q8^2*s12^2 + q6^2*s23 + q3*q6^2*s23^2 - 
       q5*q6^2*s23^2 - 2*q2*q22*s34 - 4*q22*q5*s34 + 6*q2*q6*s34 + 
       5*q5*q6*s34 - q6^2*s34 + 2*q22*q8*s34 - 4*q5*q8*s34 + q8^2*s34 + 
       6*q2*q9*s34 - 6*q7*q9*s34 + q5*q8^2*s12*s34 - q5*q6^2*s23*s34 + 
       2*q22*q5*q8*s34^2 - 3*q2^2*s45 - 2*q2*q22*s45 - 3*q2*q5*s45 + 
       2*q19*q6*s45 - q2*q6*s45 - 2*q3*q6*s45 + 6*q5*q6*s45 - q6^2*s45 + 
       2*q19*q7*s45 - 6*q5*q7*s45 - 2*q7^2*s45 + q2*q8*s45 - 2*q22*q8*s45 + 
       q3*q8*s45 + 8*q5*q8*s45 + 3*q7*q8*s45 + q8^2*s45 + 10*q2*q9*s45 - 
       6*q6*q9*s45 + 18*q7*q9*s45 - 14*q8*q9*s45 + q3*q7^2*s12*s45 - 
       7*q5*q7*q8*s12*s45 + q5*q8^2*s12*s45 - q5*q7*q8^2*s12^2*s45 - 
       q3*q6^2*s23*s45 + q5*q6^2*s23*s45 + 2*q2*q22*q5*s34*s45 - 
       5*q2*q5*q6*s34*s45 + q2*q6^2*s34*s45 + 2*q5*q6^2*s34*s45 + 
       2*q22*q5*q8*s34*s45 - 2*q2^2*q9*s34*s45 + 6*q2*q5*q9*s34*s45 - 
       6*q5*q6*q9*s34*s45 - 6*q5*q7*q9*s34*s45 - 2*q7^2*q9*s34*s45 + 
       6*q5*q8*q9*s34*s45 - 13*q2*q5*q6*s45^2 - q5*q7^2*s45^2 + 
       q2*q6*q8*s45^2 + q3*q6*q8*s45^2 + 12*q5*q7*q8*s45^2 + 
       2*q7^2*q8*s45^2 - q5*q8^2*s45^2 - q7*q8^2*s45^2 - q2^2*q9*s45^2 + 
       12*q2*q5*q9*s45^2 + 19*q2*q6*q9*s45^2 - 12*q5*q6*q9*s45^2 + 
       12*q5*q7*q9*s45^2 + 3*q7^2*q9*s45^2 - 12*q5*q8*q9*s45^2 - 
       23*q7*q8*q9*s45^2 + 2*q8^2*q9*s45^2 - q5*q7^2*q8*s12*s45^2 + 
       q5*q7*q8^2*s12*s45^2 - q2*q5*q6^2*s34*s45^2 - q2^2*q5*q9*s34*s45^2 - 
       q5*q6^2*q9*s34*s45^2 - q5*q7^2*q9*s34*s45^2 - q5*q8^2*q9*s34*s45^2 + 
       q2^2*q5*q6*s45^3 - q2*q5*q6^2*s45^3 + q5*q7^2*q8*s45^3 - 
       q5*q7*q8^2*s45^3 - q2^2*q5*q9*s45^3 - 2*q2^2*q6*q9*s45^3 + 
       14*q2*q5*q6*q9*s45^3 + q2*q6^2*q9*s45^3 - q5*q6^2*q9*s45^3 + 
       q5*q7^2*q9*s45^3 - 14*q5*q7*q8*q9*s45^3 - 3*q7^2*q8*q9*s45^3 + 
       q5*q8^2*q9*s45^3 + 2*q7*q8^2*q9*s45^3 - q2^2*q5*q6*q9*s45^4 + 
       q2*q5*q6^2*q9*s45^4 - q5*q7^2*q8*q9*s45^4 + q5*q7*q8^2*q9*s45^4 + 
       2*q19*q2*s51 + q2*q6*s51 - 2*q22*q6*s51 + q6^2*s51 - 2*q19*q7*s51 - 
       3*q2*q7*s51 - 9*q6*q7*s51 + 2*q7^2*s51 + 2*q2*q8*s51 + 4*q19*q9*s51 - 
       2*q2*q9*s51 + 4*q22*q9*s51 + 6*q7*q9*s51 - 2*q2^2*q3*s12*s51 + 
       2*q19*q2*q7*s12*s51 + 2*q2*q3*q7*s12*s51 - q3*q7^2*s12*s51 - 
       q2^2*q8*s12*s51 - 3*q2*q7*q8*s12*s51 + q2*q8^2*s12*s51 - 
       q2^2*q3*q7*s12^2*s51 + q2^2*q7*q8*s12^2*s51 - q2*q7*q8^2*s12^2*s51 - 
       2*q2*q22*q6*s34*s51 - q2*q6^2*s34*s51 + 5*q2*q6*q7*s34*s51 - 
       q2^2*q9*s34*s51 - q7^2*q9*s34*s51 + q2^2*q3*s45*s51 + 
       2*q19*q2*q6*s45*s51 - q3*q6^2*s45*s51 + q3*q7^2*s45*s51 - 
       q2^2*q8*s45*s51 + 3*q2*q6*q8*s45*s51 + 2*q22*q6*q8*s45*s51 - 
       2*q3*q6*q8*s45*s51 + 7*q6*q7*q8*s45*s51 + q2*q8^2*s45*s51 + 
       q2^2*q9*s45*s51 + 2*q19*q6*q9*s45*s51 + 5*q2*q6*q9*s45*s51 + 
       2*q19*q7*q9*s45*s51 + 3*q7^2*q9*s45*s51 - 9*q7*q8*q9*s45*s51 - 
       q2^2*q6*q8*s45^2*s51 + q2*q6*q8^2*s45^2*s51 + q3*q6*q8^2*s45^2*s51 - 
       q2^2*q6*q9*s45^2*s51 - 3*q7^2*q8*q9*s45^2*s51 + q7*q8^2*q9*s45^2*s51 - 
       q2^2*q3*s51^2 + q2^2*q7*s51^2 + 2*q2*q3*q7*s51^2 + q2*q6*q7*s51^2 + 
       q6^2*q7*s51^2 - 2*q2*q7^2*s51^2 - q3*q7^2*s51^2 - q6*q7^2*s51^2 + 
       q2^2*q9*s51^2 + 2*q19*q7*q9*s51^2 + q7^2*q9*s51^2 - 
       2*q2^2*q3*q7*s12*s51^2 + q2*q3*q7^2*s12*s51^2 - q2*q6^2*q7*s34*s51^2 + 
       q2*q6*q7^2*s34*s51^2 - q3*q6^2*q8*s45*s51^2 - q6^2*q7*q8*s45*s51^2 + 
       q6*q7^2*q8*s45*s51^2 - q7^2*q8*q9*s45*s51^2 - q2^2*q3*q7*s51^3 + 
       q2*q3*q7^2*s51^3]*(2*F[1, 1, 3] - 2*F[1, 1, 10] - 2*tci[1, 2]))/2 + 
   (r[-q10 + 17*q2 + 10*q5 - 7*q6 - 11*q7 + 4*q8 - q5^2*s12 - 6*q5*q8*s12 + 
       5*q7*q8*s12 + 2*q5^2*s23 - 10*q5*q6*s23 - q6^2*s23 - 2*q5^2*q6*s23^2 + 
       2*q5*q6^2*s23^2 + 2*q10*q2*s34 + 2*q2*q20*s34 - 2*q2*q23*s34 + 
       2*q20*q5*s34 - 2*q23*q5*s34 + q10*q6*s34 - 5*q2*q6*s34 - 5*q5*q6*s34 + 
       2*q6^2*s34 + 4*q23*q7*s34 - 4*q20*q8*s34 - 4*q23*q8*s34 + 
       7*q2*q9*s34 - 3*q6*q9*s34 - 5*q7*q9*s34 + q5^2*q8*s12*s34 - 
       q5^2*q6*s23*s34 + q5*q6^2*s23*s34 + q10*q2^2*s34^2 + 
       2*q23*q5*q8*s34^2 - q2^2*q9*s34^2 + q6^2*q9*s34^2 + q2*q9^2*s34^2 - 
       q7*q9^2*s34^2 + 2*q10*q5*s45 - 2*q20*q5*s45 + 13*q2*q6*s45 + 
       2*q23*q6*s45 + 7*q5*q6*s45 - q6^2*s45 + 4*q23*q7*s45 - 8*q5*q7*s45 - 
       4*q20*q8*s45 - 2*q23*q8*s45 + 12*q5*q8*s45 - 3*q6*q8*s45 + 
       11*q7*q8*s45 - 8*q2*q9*s45 - 2*q20*q9*s45 + 3*q6*q9*s45 + 
       21*q7*q9*s45 - 14*q8*q9*s45 - q5^2*q8*s12*s45 - 6*q5*q7*q8*s12*s45 + 
       3*q5^2*q6*s23*s45 - 3*q5*q6^2*s23*s45 + 4*q10*q2*q5*s34*s45 - 
       2*q2*q20*q5*s34*s45 - 2*q2*q23*q5*s34*s45 + 5*q2*q5*q6*s34*s45 + 
       3*q5^2*q6*s34*s45 - q2*q6^2*s34*s45 - 3*q5*q6^2*s34*s45 + 
       2*q23*q5*q8*s34*s45 - q5^2*q8*s34*s45 + 3*q2^2*q9*s34*s45 + 
       5*q2*q5*q9*s34*s45 - 2*q20*q5*q9*s34*s45 - 3*q5*q6*q9*s34*s45 - 
       9*q5*q7*q9*s34*s45 + 9*q5*q8*q9*s34*s45 - 3*q2*q9^2*s34*s45 + 
       q6*q9^2*s34*s45 + 2*q7*q9^2*s34*s45 + q10*q2^2*q5*s34^2*s45 - 
       q2^2*q5*q9*s34^2*s45 + q5^2*q6*q9*s34^2*s45 - q5*q6^2*q9*s34^2*s45 - 
       q5^2*q8*q9*s34^2*s45 + q2*q5*q9^2*s34^2*s45 - q5*q7*q9^2*s34^2*s45 + 
       q10*q5^2*s45^2 - q2^2*q6*s45^2 - 2*q2*q23*q6*s45^2 - q5^2*q6*s45^2 + 
       q2*q6^2*s45^2 + q5*q6^2*s45^2 - q5^2*q7*s45^2 + q5^2*q8*s45^2 + 
       12*q5*q7*q8*s45^2 + q2^2*q9*s45^2 - 3*q2*q6*q9*s45^2 + 
       14*q5*q7*q9*s45^2 - 14*q5*q8*q9*s45^2 - 19*q7*q8*q9*s45^2 - 
       q2*q9^2*s45^2 + q6*q9^2*s45^2 - 2*q7*q9^2*s45^2 + 2*q8*q9^2*s45^2 - 
       q5^2*q7*q8*s12*s45^2 + q10*q2*q5^2*s34*s45^2 - q2*q5^2*q6*s34*s45^2 + 
       q2*q5*q6^2*s34*s45^2 - q5^2*q7*q9*s34*s45^2 + q5^2*q8*q9*s34*s45^2 + 
       q5*q7*q9^2*s34*s45^2 - q5*q8*q9^2*s34*s45^2 + q5^2*q7*q8*s45^3 + 
       q2^2*q6*q9*s45^3 + q5^2*q7*q9*s45^3 - q5^2*q8*q9*s45^3 - 
       14*q5*q7*q8*q9*s45^3 - q2*q6*q9^2*s45^3 - q5*q7*q9^2*s45^3 + 
       q5*q8*q9^2*s45^3 + 2*q7*q8*q9^2*s45^3 - q5^2*q7*q8*q9*s45^4 + 
       q5*q7*q8*q9^2*s45^4 + 3*q2^2*s51 - 2*q2*q20*s51 - 12*q2*q6*s51 + 
       10*q2*q7*s51 + 6*q6*q7*s51 + 6*q2*q8*s51 - 10*q7*q8*s51 - 
       10*q2*q9*s51 - 2*q20*q9*s51 + 8*q7*q9*s51 - 4*q2*q7*q8*s12*s51 + 
       q2*q6^2*s34*s51 + 2*q2*q20*q7*s34*s51 - 5*q2*q6*q7*s34*s51 + 
       3*q2^2*q9*s34*s51 - 2*q10*q6*q9*s34*s51 - 3*q2*q9^2*s34*s51 - 
       q6*q9^2*s34*s51 + q7*q9^2*s34*s51 + q10*q6^2*q9*s34^2*s51 + 
       q2^2*q6*s45*s51 - 2*q2*q23*q6*s45*s51 - q2*q6^2*s45*s51 + 
       7*q2*q6*q8*s45*s51 - 2*q23*q6*q8*s45*s51 - 6*q6*q7*q8*s45*s51 - 
       q2^2*q9*s45*s51 - 3*q2*q6*q9*s45*s51 + 2*q20*q7*q9*s45*s51 - 
       6*q7*q8*q9*s45*s51 + q2*q9^2*s45*s51 - q7*q9^2*s45*s51 + 
       q2*q6^2*q8*s45^2*s51 + q2^2*q6*q9*s45^2*s51 - q2*q6*q9^2*s45^2*s51 + 
       q7*q8*q9^2*s45^2*s51 - q2^2*q6*s51^2 + q2*q6^2*s51^2 + q2^2*q7*s51^2 - 
       2*q2*q20*q7*s51^2 - 11*q2*q6*q7*s51^2 - q6^2*q7*s51^2 + 
       q2^2*q8*s51^2 - 11*q2*q6*q8*s51^2 + 9*q2*q7*q8*s51^2 + 
       11*q6*q7*q8*s51^2 - 2*q2^2*q9*s51^2 + 2*q20*q7*q9*s51^2 + 
       q10*q9^2*s51^2 + 2*q2*q9^2*s51^2 - q2^2*q7*q8*s12*s51^2 + 
       q2*q6^2*q7*s34*s51^2 - q10*q6*q9^2*s34*s51^2 + q2^2*q6*q8*s45*s51^2 - 
       q2*q6^2*q8*s45*s51^2 + q6^2*q7*q8*s45*s51^2 - q2^2*q6*q7*s51^3 + 
       q2*q6^2*q7*s51^3 - q2^2*q6*q8*s51^3 + q2*q6^2*q8*s51^3 + 
       q2^2*q7*q8*s51^3 - 10*q2*q6*q7*q8*s51^3 - q6^2*q7*q8*s51^3 - 
       q2^2*q6*q7*q8*s51^4 + q2*q6^2*q7*q8*s51^4]*
     (2*F[1, 1, 8] - 2*F[1, 1, 10] - 2*tci[1, 2]))/2 + 
   (r[-3*q2 - q5 - q6 + 4*q8 - 4*q9 + q2*q5*s12 - 3*q2*q7*s12 + q5*q7*s12 - 
       q2*q8*s12 + 3*q5*q8*s12 + 2*q2*q7*q8*s12^2 + 2*q5*q7*q8*s12^2 + 
       5*q5*q6*s23 - 2*q2*q6*s34 + 2*q2*q7*s34 + 2*q5*q7*s34 - 2*q5*q8*s34 + 
       q6*q8*s34 - 5*q2*q9*s34 + 4*q5*q9*s34 + q6*q9*s34 - q7*q9*s34 + 
       5*q8*q9*s34 + 2*q2*q5*q9*s34^2 - 2*q5*q6*q9*s34^2 + 2*q5*q7*q9*s34^2 - 
       2*q5*q8*q9*s34^2 - 5*q5*q6*s45 - 2*q2*q8*s45 + q6*q8*s45 + 
       4*q7*q8*s45 + 2*q2*q9*s45 - 2*q6*q9*s45 + 2*q7*q9*s45 - 2*q8*q9*s45 - 
       2*q2*q5*q6*s34*s45 - 2*q2*q6*q8*s45^2 + 2*q5*q7*q8*s45^2 + 
       2*q2*q5*q9*s45^2 + 2*q2*q6*q9*s45^2 - 2*q5*q6*q9*s45^2 + 
       2*q5*q7*q9*s45^2 - 2*q5*q8*q9*s45^2 - 4*q7*q8*q9*s45^2 + 
       2*q2*q5*q6*q9*s45^3 - 2*q5*q7*q8*q9*s45^3 + q6*q7*s51 - q6*q8*s51 + 
       2*q7*q8*s51 + 5*q2*q9*s51 - q6*q9*s51 + q7*q9*s51 - 5*q8*q9*s51 - 
       2*q2*q6*q7*s34*s51 - 2*q6*q7*q8*s45*s51 + 2*q2*q6*q9*s45*s51 - 
       4*q7*q8*q9*s45*s51 - 2*q2*q6*q8*s51^2 + 2*q2*q7*q8*s51^2 - 
       2*q7*q8*q9*s51^2 - 2*q2*q6*q7*q8*s51^3]*(-12*F[1, 1, 1] + 
      (80*F[1, 1, 10])/3 + 12*tci[1, 2]))/2 + 
   (r[-q19 + 2*q2 - 2*q22 - 4*q5 - 2*q6 - q7 + q8 + 8*q9 - q19*q2*s12 - 
       2*q19*q3*s12 - 2*q3*q5*s12 + 3*q2*q8*s12 - 3*q5*q8*s12 - q7*q8*s12 - 
       q19*q2*q7*s12^2 + q2*q7*q8*s12^2 - q5*q8^2*s12^2 + q7*q8^2*s12^2 - 
       q19*q6*s23 - q5*q6*s23 - q5*q6^2*s23^2 + q5*q6*s34 - q6^2*s34 + 
       3*q2*q9*s34 - 8*q5*q9*s34 - 3*q7*q9*s34 + q5*q8^2*s12*s34 - 
       q5*q6^2*s23*s34 - q19*q2*s45 - 2*q2^2*s45 + 2*q19*q6*s45 - q2*q6*s45 + 
       2*q5*q6*s45 - 3*q5*q7*s45 - 2*q7^2*s45 + 3*q5*q8*s45 + 5*q7*q8*s45 + 
       q2*q9*s45 - q6*q9*s45 + 7*q7*q9*s45 - 7*q8*q9*s45 - 
       3*q5*q7*q8*s12*s45 + q5*q8^2*s12*s45 - q5*q7*q8^2*s12^2*s45 + 
       q5*q6^2*s23*s45 - q2*q5*q6*s34*s45 + q2*q6^2*s34*s45 + 
       2*q5*q6^2*s34*s45 - 2*q2^2*q9*s34*s45 + 3*q2*q5*q9*s34*s45 - 
       3*q5*q6*q9*s34*s45 - 3*q5*q7*q9*s34*s45 - 2*q7^2*q9*s34*s45 + 
       3*q5*q8*q9*s34*s45 - q19*q2*q6*s45^2 - 5*q2*q5*q6*s45^2 - 
       q5*q7^2*s45^2 + 4*q5*q7*q8*s45^2 + 2*q7^2*q8*s45^2 - q5*q8^2*s45^2 - 
       q7*q8^2*s45^2 - q2^2*q9*s45^2 + 4*q2*q5*q9*s45^2 + 7*q2*q6*q9*s45^2 - 
       4*q5*q6*q9*s45^2 + 4*q5*q7*q9*s45^2 + 3*q7^2*q9*s45^2 - 
       4*q5*q8*q9*s45^2 - 11*q7*q8*q9*s45^2 + 2*q8^2*q9*s45^2 - 
       q5*q7^2*q8*s12*s45^2 + q5*q7*q8^2*s12*s45^2 - q2*q5*q6^2*s34*s45^2 - 
       q2^2*q5*q9*s34*s45^2 - q5*q6^2*q9*s34*s45^2 - q5*q7^2*q9*s34*s45^2 - 
       q5*q8^2*q9*s34*s45^2 + q2^2*q5*q6*s45^3 - q2*q5*q6^2*s45^3 + 
       q5*q7^2*q8*s45^3 - q5*q7*q8^2*s45^3 - q2^2*q5*q9*s45^3 - 
       2*q2^2*q6*q9*s45^3 + 6*q2*q5*q6*q9*s45^3 + q2*q6^2*q9*s45^3 - 
       q5*q6^2*q9*s45^3 + q5*q7^2*q9*s45^3 - 6*q5*q7*q8*q9*s45^3 - 
       3*q7^2*q8*q9*s45^3 + q5*q8^2*q9*s45^3 + 2*q7*q8^2*q9*s45^3 - 
       q2^2*q5*q6*q9*s45^4 + q2*q5*q6^2*q9*s45^4 - q5*q7^2*q8*q9*s45^4 + 
       q5*q7*q8^2*q9*s45^4 - q2^2*s51 + 2*q22*q3*s51 + q2*q6*s51 + 
       q22*q6*s51 - 2*q6*q7*s51 - q22*q8*s51 - 3*q2*q9*s51 - 2*q3*q9*s51 + 
       3*q7*q9*s51 - q19*q2^2*s12*s51 - q19*q2*q7*s12*s51 + 
       q2*q7*q8*s12*s51 + q19*q2^2*q7*s12^2*s51 - q2^2*q7*q8*s12^2*s51 - 
       q2*q7*q8^2*s12^2*s51 + q2*q22*q6*s34*s51 - q2*q6^2*s34*s51 - 
       q2^2*q9*s34*s51 - q7^2*q9*s34*s51 - q19*q2^2*s45*s51 + 
       q19*q2*q6*s45*s51 - q22*q6*q8*s45*s51 - q6*q7*q8*s45*s51 + 
       q2^2*q9*s45*s51 + q2*q6*q9*s45*s51 + 3*q7^2*q9*s45*s51 - 
       5*q7*q8*q9*s45*s51 - q19*q2^2*q6*s45^2*s51 - q2^2*q6*q9*s45^2*s51 - 
       3*q7^2*q8*q9*s45^2*s51 + q7*q8^2*q9*s45^2*s51 - q2*q22*q6*s51^2 - 
       q22*q6^2*s51^2 - q6^2*q7*s51^2 - q6*q7^2*s51^2 + q2^2*q9*s51^2 + 
       q7^2*q9*s51^2 + q2*q22*q6^2*s34*s51^2 + q22*q6^2*q8*s45*s51^2 + 
       q6^2*q7*q8*s45*s51^2 + q6*q7^2*q8*s45*s51^2 - q7^2*q8*q9*s45*s51^2]*
     (-4*F[1, 1, 3] - 2*F[1, 1, 3]^2 + 2*F[1, 1, 7]^2 + 4*F[1, 1, 10] - 
      2*tci[1, 1]^2 + 4*tci[1, 2] + 4*F[1, 1, 3]*tci[1, 2]))/2 + 
   (r[-q1 - q2 - 2*q3 - q4 - q5 - 4*q6 + 3*q7 + 4*q8 - 2*q2*q3*s12 + 
       q4*q5*s12 + 2*q3*q8*s12 + q4*q8*s12 + 2*q5*q8*s12 + 6*q7*q8*s12 - 
       2*q2*q3*q7*s12^2 + 2*q2*q7*q8*s12^2 + 2*q3*q6*s23 + 2*q5*q6*s23 - 
       q1*q5*s34 - q4*q5*s34 + 2*q5*q6*s34 - 3*q1*q8*s34 - 2*q4*q8*s34 + 
       2*q6*q8*s34 - q6*q9*s34 + 2*q7*q9*s34 + q8*q9*s34 - q4*q5*q8*s12*s34 + 
       q4*q5*q8*s34^2 - q1*q2*s45 + 2*q2*q3*s45 - 4*q3*q6*s45 - 3*q5*q6*s45 + 
       q5*q7*s45 + q7^2*s45 - 2*q2*q8*s45 + 3*q6*q8*s45 - q7*q8*s45 - 
       q6*q9*s45 - q7*q9*s45 + 3*q8*q9*s45 + 2*q5*q7*q8*s12*s45 - 
       q7^2*q8*s12*s45 + q1*q2*q5*s34*s45 - 2*q2*q5*q6*s34*s45 - 
       q5*q6*q9*s34*s45 + q5*q7*q9*s34*s45 + q7^2*q9*s34*s45 - 
       2*q2*q6*q8*s45^2 + 2*q3*q6*q8*s45^2 + 3*q7*q8*q9*s45^2 - 3*q1*q7*s51 - 
       2*q4*q7*s51 - q6*q7*s51 + q4*q8*s51 - 3*q6*q8*s51 + q1*q9*s51 + 
       q4*q9*s51 - q8*q9*s51 - 2*q2*q3*q7*s12*s51 + q4*q7*q9*s34*s51 + 
       2*q7^2*q9*s34*s51 - 3*q1*q6*q8*s45*s51 - 2*q3*q6*q8*s45*s51 - 
       3*q6*q7*q8*s45*s51 + q7^2*q8*s45*s51 - 2*q1*q6*q9*s45*s51 + 
       3*q1*q7*q9*s45*s51 + 3*q7*q8*q9*s45*s51 - 2*q2*q3*q7*s51^2 + 
       q6*q7^2*s51^2 - 2*q2*q6*q8*s51^2 + 2*q3*q6*q8*s51^2 + 
       2*q2*q7*q8*s51^2 + 3*q1*q7*q9*s51^2 + q4*q7*q9*s51^2 + 
       q4*q7^2*q9*s34*s51^2 - q6*q7^2*q8*s45*s51^2 - 2*q2*q6*q7*q8*s51^3]*
     (-2*F[1, 1, 1]^2 + 4*F[1, 1, 1]*F[1, 1, 2] + 2*F[1, 1, 2]^2 - 
      4*F[1, 1, 2]*F[1, 1, 4] - 4*F[1, 1, 2]*F[1, 1, 5] + 
      4*F[1, 1, 4]*F[1, 1, 5] - 4*F[2, 1, 2] + 4*F[2, 1, 4] - 
      (2*tci[1, 1]^2)/3 + 4*F[1, 1, 1]*tci[1, 2] - 4*F[1, 1, 5]*tci[1, 2]))/
    2 + (r[-6*q2 + 8*q20 + 9*q23 + 5*q6 + 6*q7 + 2*q5^2*s12 + 6*q5*q8*s12 + 
       12*q7*q8*s12 - 8*q20*q5*s23 + 2*q23*q5*s23 - 2*q5^2*s23 + 
       8*q5*q6*s23 + 4*q20*q5^2*s23^2 - 2*q5^2*q6*s23^2 - 2*q5*q6^2*s23^2 + 
       6*q2*q23*s34 - 2*q20*q5*s34 + 2*q23*q5*s34 + 2*q2*q6*s34 - 
       q23*q6*s34 + 2*q5*q6*s34 - 2*q6^2*s34 + 4*q23*q7*s34 - 4*q20*q8*s34 - 
       8*q2*q9*s34 - 2*q20*q9*s34 + 8*q7*q9*s34 - 2*q5^2*q8*s12*s34 + 
       2*q20*q5^2*s23*s34 - 2*q5^2*q6*s23*s34 - 2*q5*q6^2*s23*s34 + 
       2*q2^2*q23*s34^2 - 2*q2^2*q9*s34^2 - 2*q2*q9^2*s34^2 + 
       2*q7*q9^2*s34^2 + 2*q2*q20*s45 + 6*q20*q5*s45 - 10*q2*q6*s45 - 
       5*q23*q6*s45 - 8*q5*q6*s45 + 2*q6^2*s45 + 4*q23*q7*s45 + 8*q5*q7*s45 - 
       4*q20*q8*s45 - 8*q5*q8*s45 - 6*q7*q8*s45 + 2*q2*q9*s45 - 
       16*q7*q9*s45 + 14*q8*q9*s45 + 2*q5^2*q8*s12*s45 + 6*q5*q7*q8*s12*s45 - 
       6*q20*q5^2*s23*s45 + 4*q5^2*q6*s23*s45 + 4*q5*q6^2*s23*s45 - 
       6*q2^2*q23*s34*s45 + 2*q2*q20*q5*s34*s45 + 2*q2*q23*q5*s34*s45 - 
       6*q20*q5^2*s34*s45 - 2*q2*q5*q6*s34*s45 + 4*q5^2*q6*s34*s45 + 
       2*q2*q6^2*s34*s45 + 4*q5*q6^2*s34*s45 + 2*q5^2*q8*s34*s45 + 
       4*q2^2*q9*s34*s45 - 2*q2*q5*q9*s34*s45 + 2*q20*q5*q9*s34*s45 + 
       10*q5*q7*q9*s34*s45 - 10*q5*q8*q9*s34*s45 + 4*q2*q9^2*s34*s45 - 
       4*q7*q9^2*s34*s45 + 2*q2^2*q23*q5*s34^2*s45 - 2*q2^2*q5*q9*s34^2*s45 - 
       2*q20*q5^2*q9*s34^2*s45 + 2*q5^2*q8*q9*s34^2*s45 - 
       2*q2*q5*q9^2*s34^2*s45 + 2*q5*q7*q9^2*s34^2*s45 - 2*q2^2*q23*s45^2 + 
       2*q20*q5^2*s45^2 + 2*q2^2*q6*s45^2 + 6*q2*q23*q6*s45^2 - 
       2*q5^2*q6*s45^2 - 2*q2*q6^2*s45^2 - 2*q5*q6^2*s45^2 + 
       2*q5^2*q7*s45^2 - 2*q5^2*q8*s45^2 - 8*q5*q7*q8*s45^2 - 
       12*q5*q7*q9*s45^2 + 12*q5*q8*q9*s45^2 + 16*q7*q8*q9*s45^2 + 
       4*q7*q9^2*s45^2 - 4*q8*q9^2*s45^2 + 2*q5^2*q7*q8*s12*s45^2 + 
       2*q2*q20*q5^2*s34*s45^2 - 2*q2*q5^2*q6*s34*s45^2 - 
       2*q2*q5*q6^2*s34*s45^2 + 2*q5^2*q7*q9*s34*s45^2 - 
       2*q5^2*q8*q9*s34*s45^2 - 2*q5*q7*q9^2*s34*s45^2 + 
       2*q5*q8*q9^2*s34*s45^2 - 2*q2^2*q23*q6*s45^3 - 2*q5^2*q7*q8*s45^3 - 
       2*q5^2*q7*q9*s45^3 + 2*q5^2*q8*q9*s45^3 + 12*q5*q7*q8*q9*s45^3 + 
       2*q5*q7*q9^2*s45^3 - 2*q5*q8*q9^2*s45^3 - 4*q7*q8*q9^2*s45^3 + 
       2*q5^2*q7*q8*q9*s45^4 - 2*q5*q7*q8*q9^2*s45^4 - 4*q2^2*s51 + 
       2*q2*q20*s51 - 8*q2*q23*s51 + 8*q2*q6*s51 + q23*q6*s51 - 4*q2*q7*s51 - 
       2*q6*q7*s51 - 4*q2*q8*s51 + 4*q7*q8*s51 + 8*q2*q9*s51 + 2*q20*q9*s51 - 
       6*q7*q9*s51 + 2*q2*q7*q8*s12*s51 - 6*q2^2*q23*s34*s51 - 
       2*q2*q6^2*s34*s51 + 2*q2*q6*q7*s34*s51 + 4*q2^2*q9*s34*s51 + 
       4*q2*q9^2*s34*s51 - 2*q7*q9^2*s34*s51 + 2*q2^2*q23*s45*s51 - 
       2*q2^2*q6*s45*s51 + 2*q2*q23*q6*s45*s51 + 2*q2*q6^2*s45*s51 - 
       6*q2*q6*q8*s45*s51 + 2*q6*q7*q8*s45*s51 - 2*q2^2*q9*s45*s51 + 
       6*q7*q8*q9*s45*s51 - 2*q2*q9^2*s45*s51 + 2*q7*q9^2*s45*s51 - 
       2*q2^2*q23*q6*s45^2*s51 - 2*q2*q6^2*q8*s45^2*s51 - 
       2*q7*q8*q9^2*s45^2*s51 + 4*q2^2*q23*s51^2 + 2*q2^2*q6*s51^2 - 
       2*q2*q6^2*s51^2 - 2*q2^2*q7*s51^2 + 6*q2*q6*q7*s51^2 + 
       2*q6^2*q7*s51^2 - 2*q2^2*q8*s51^2 + 6*q2*q6*q8*s51^2 - 
       2*q2*q7*q8*s51^2 - 6*q6*q7*q8*s51^2 - 2*q2^2*q9*s51^2 - 
       2*q2*q9^2*s51^2 + 2*q2^2*q7*q8*s12*s51^2 - 2*q2*q6^2*q7*s34*s51^2 - 
       2*q2^2*q6*q8*s45*s51^2 + 2*q2*q6^2*q8*s45*s51^2 - 
       2*q6^2*q7*q8*s45*s51^2 + 2*q2^2*q6*q7*s51^3 - 2*q2*q6^2*q7*s51^3 + 
       2*q2^2*q6*q8*s51^3 - 2*q2*q6^2*q8*s51^3 - 2*q2^2*q7*q8*s51^3 + 
       4*q2*q6*q7*q8*s51^3 + 2*q6^2*q7*q8*s51^3 + 2*q2^2*q6*q7*q8*s51^4 - 
       2*q2*q6^2*q7*q8*s51^4]*(-F[1, 1, 7]^2 + F[1, 1, 8]^2 + tci[1, 1]^2 - 
      2*F[1, 1, 8]*tci[1, 2]))/2 + 
   (r[-3*q1 - 2*q2 + 7*q5 + 2*q6 + q7 - q8 - 3*q9 + q5*q8*s12 - 
       2*q10*q5*s23 - q4*q5*s23 - q5^2*s23 - q5*q6*s23 + 2*q10*q9*s23 + 
       q4*q9*s23 + q4*q5^2*s12*s23 + q5^2*q6*s23^2 + q1*q2*s34 - 
       3*q1*q5*s34 - 2*q10*q5*s34 - q4*q5*s34 + q5^2*s34 + 4*q10*q6*s34 - 
       2*q2*q6*s34 - 2*q5*q6*s34 - q1*q8*s34 - q4*q8*s34 + 2*q5*q8*s34 - 
       4*q2*q9*s34 + q4*q9*s34 + 8*q5*q9*s34 + q6*q9*s34 + 3*q7*q9*s34 + 
       q8*q9*s34 - q4*q5^2*s12*s34 - q4*q5*q8*s12*s34 - q4*q5^2*s23*s34 - 
       2*q10*q2*q5*s34^2 + q4*q5^2*s34^2 + 3*q1*q5*q8*s34^2 + 
       2*q4*q5*q8*s34^2 - q5^2*q8*s34^2 + 2*q2*q5*q9*s34^2 + 
       2*q10*q6*q9*s34^2 - 2*q5*q6*q9*s34^2 + q4*q5^2*q8*s12*s34^2 - 
       q4*q5^2*q8*s34^3 - 2*q10*q2*s45 + 2*q10*q5*s45 + 2*q10*q6*s45 + 
       q5*q6*s45 + 2*q5*q7*s45 - 3*q1*q8*s45 + q6*q8*s45 - q7*q8*s45 + 
       2*q2*q9*s45 - q7*q9*s45 + 3*q8*q9*s45 + q5*q7*q8*s12*s45 - 
       q5^2*q6*s23*s45 - 2*q10*q2*q5*s34*s45 - q5^2*q6*s34*s45 + 
       3*q1*q5*q8*s34*s45 + q5*q6*q9*s34*s45 + 2*q5*q7*q9*s34*s45 - 
       3*q5*q8*q9*s34*s45 - q5^2*q6*q9*s34^2*s45 - 2*q10*q2*q5*s45^2 + 
       2*q2*q5*q9*s45^2 + 2*q2*q6*q9*s45^2 - 2*q5*q6*q9*s45^2 + 
       2*q2*q5*q6*q9*s45^3 - q1*q2*s51 - 2*q10*q2*s51 + q1*q7*s51 + 
       q2*q7*s51 + q6*q8*s51 + 3*q1*q9*s51 + 4*q2*q9*s51 - q7*q9*s51 - 
       q8*q9*s51 + q1*q2*q7*s34*s51 - 2*q2*q6*q7*s34*s51 - 
       2*q10*q6*q9*s34*s51 + q4*q7*q9*s34*s51 + 2*q1*q6*q8*s45*s51 + 
       q6*q7*q8*s45*s51 + 3*q1*q6*q9*s45*s51 + 2*q2*q6*q9*s45*s51 - 
       q1*q2*q7*s51^2 + 2*q10*q6*q9*s51^2]*(-2*F[1, 1, 1]^2 + 
      4*F[1, 1, 1]*F[1, 1, 2] + 2*F[1, 1, 2]^2 - 4*F[1, 1, 2]*F[1, 1, 4] - 
      4*F[1, 1, 2]*F[1, 1, 9] + 4*F[1, 1, 4]*F[1, 1, 9] - 4*F[2, 1, 2] + 
      4*F[2, 1, 11] - (2*tci[1, 1]^2)/3 + 4*F[1, 1, 1]*tci[1, 2] - 
      4*F[1, 1, 9]*tci[1, 2]))/2 + 
   (r[2*q1 - 6*q2 + 3*q3 - 11*q5 + 12*q6 + 2*q7 - 4*q9 - 2*q3*q7*s12 + 
       2*q5*q8*s12 - 4*q10*q5*s23 - 3*q3*q6*s23 + 11*q5*q6*s23 - 2*q6^2*s23 + 
       4*q10*q9*s23 - q3*q6^2*s23^2 + q5*q6^2*s23^2 + q3*q6^3*s23^3 + 
       q5*q6^3*s23^3 + 2*q1*q5*s34 - 4*q10*q5*s34 + 8*q10*q6*s34 - 
       9*q5*q6*s34 + 3*q6^2*s34 + 2*q1*q8*s34 + 5*q5*q8*s34 + 7*q6*q8*s34 - 
       4*q2*q9*s34 + 4*q5*q9*s34 + 9*q6*q9*s34 - 9*q8*q9*s34 + 
       q5*q6^2*s23*s34 + q5*q6^3*s23^2*s34 - 4*q10*q2*q5*s34^2 + 
       4*q1*q5*q8*s34^2 + 4*q2*q5*q9*s34^2 + 4*q10*q6*q9*s34^2 - 
       7*q5*q6*q9*s34^2 + 3*q5*q8*q9*s34^2 + 6*q1*q2*s45 - 4*q10*q2*s45 + 
       4*q10*q5*s45 + 4*q10*q6*s45 + 2*q2*q6*s45 + 6*q3*q6*s45 - 
       14*q5*q6*s45 + 3*q6^2*s45 - q3*q7*s45 - 4*q1*q8*s45 - 3*q5*q8*s45 + 
       4*q6*q8*s45 - 4*q7*q8*s45 - 10*q2*q9*s45 + 5*q6*q9*s45 - 
       14*q7*q9*s45 + 15*q8*q9*s45 + 2*q5*q7*q8*s12*s45 - q3*q6^2*s23*s45 + 
       q5*q6^2*s23*s45 - q6^3*s23*s45 - 2*q3*q6^3*s23^2*s45 - 
       2*q5*q6^3*s23^2*s45 - 6*q1*q2*q5*s34*s45 - 4*q10*q2*q5*s34*s45 + 
       2*q2*q5*q6*s34*s45 - 3*q2*q6^2*s34*s45 - 3*q5*q6^2*s34*s45 + 
       4*q1*q5*q8*s34*s45 + 4*q2*q5*q9*s34*s45 + 5*q5*q6*q9*s34*s45 + 
       3*q6^2*q9*s34*s45 - 9*q5*q8*q9*s34*s45 - 3*q5*q6^3*s23*s34*s45 - 
       q5*q6^2*q9*s34^2*s45 - 4*q10*q2*q5*s45^2 + 7*q2*q5*q6*s45^2 + 
       q2*q6^2*s45^2 + 2*q3*q6^2*s45^2 - 2*q5*q6^2*s45^2 + q6^3*s45^2 - 
       3*q5*q7*q8*s45^2 - 3*q2*q5*q9*s45^2 - 10*q2*q6*q9*s45^2 + 
       3*q5*q6*q9*s45^2 + q6^2*q9*s45^2 - 3*q5*q7*q9*s45^2 + 
       3*q5*q8*q9*s45^2 + 9*q7*q8*q9*s45^2 + q3*q6^3*s23*s45^2 + 
       q5*q6^3*s23*s45^2 + q2*q5*q6^2*s34*s45^2 + 2*q5*q6^3*s34*s45^2 + 
       3*q5*q6^2*q9*s34*s45^2 - q5*q6^3*q9*s34^2*s45^2 + 2*q2*q5*q6^2*s45^3 - 
       q2*q6^3*s45^3 - 5*q2*q5*q6*q9*s45^3 - 2*q2*q6^2*q9*s45^3 + 
       2*q5*q6^2*q9*s45^3 - q6^3*q9*s45^3 + 3*q5*q7*q8*q9*s45^3 - 
       q2*q5*q6^3*s34*s45^3 - q5*q6^3*q9*s34*s45^3 - q2*q5*q6^3*s45^4 - 
       q2*q5*q6^2*q9*s45^4 + 2*q2*q6^3*q9*s45^4 - q5*q6^3*q9*s45^4 + 
       q2*q5*q6^3*q9*s45^5 - 4*q10*q2*s51 - 3*q3*q6*s51 - q6^2*s51 + 
       2*q1*q7*s51 - 2*q2*q7*s51 + q3*q7*s51 + 7*q6*q7*s51 - 9*q6*q8*s51 - 
       2*q1*q9*s51 + q2*q9*s51 - 3*q6*q9*s51 - 11*q7*q9*s51 + 9*q8*q9*s51 + 
       2*q2*q3*q7*s12*s51 + 3*q3*q6^2*s23*s51 - q3*q6^3*s23^2*s51 + 
       3*q2*q6^2*s34*s51 - 4*q10*q6*q9*s34*s51 - 2*q3*q6^2*s45*s51 + 
       6*q1*q6*q8*s45*s51 + 2*q3*q6*q8*s45*s51 + 5*q6^2*q8*s45*s51 - 
       3*q6*q7*q8*s45*s51 - q2*q6*q9*s45*s51 - 2*q1*q7*q9*s45*s51 + 
       9*q7*q8*q9*s45*s51 + q3*q6^3*s45^2*s51 + 2*q3*q6^2*q8*s45^2*s51 - 
       q2*q6^2*q9*s45^2*s51 + q2*q6^3*q9*s45^3*s51 - q2*q3*q7*s51^2 - 
       q6^2*q7*s51^2 - 3*q6*q7*q8*s51^2 + 4*q10*q6*q9*s51^2 - 
       2*q1*q7*q9*s51^2 + 3*q7*q8*q9*s51^2 + 3*q2*q6^2*q7*s34*s51^2 - 
       2*q3*q6^2*q8*s45*s51^2 + q6^2*q7*q8*s45*s51^2 + 
       q3*q6^3*q8*s45^2*s51^2]*(F[1, 1, 3]^2 - 2*F[1, 1, 3]*F[1, 1, 9] + 
      F[1, 1, 9]^2 + 2*F[2, 1, 13] + 2*F[2, 1, 15] + tci[1, 1]^2/3 + 
      2*F[1, 1, 9]*tci[1, 2] - 2*F[1, 2, 2]*tci[1, 2]))/2 + 
   (r[-2*q1 + 2*q2 - 3*q3 + 4*q4 + q5 - 6*q6 + 5*q7 + 3*q8 + 4*q9 - 
       4*q4*q5*s12 - 4*q2*q7*s12 + 3*q3*q7*s12 + 4*q4*q7*s12 - 8*q5*q7*s12 - 
       3*q7^2*s12 - 4*q4*q8*s12 + q5*q8*s12 + 6*q7*q8*s12 - 3*q3*q7^2*s12^2 - 
       4*q4*q5*q8*s12^2 - 3*q5*q7*q8*s12^2 - 4*q4*q5*s23 + 3*q3*q6*s23 + 
       q5*q6*s23 + 4*q4*q9*s23 + 6*q1*q2*s34 - 2*q1*q5*s34 + 2*q2*q5*s34 + 
       4*q4*q5*s34 + 2*q2*q6*s34 + q5*q6*s34 - 3*q2*q7*s34 + 4*q4*q7*s34 - 
       7*q5*q7*s34 - q7^2*s34 - 6*q1*q8*s34 + 4*q4*q8*s34 - 2*q5*q8*s34 + 
       4*q4*q9*s34 - 4*q5*q9*s34 + 4*q7*q9*s34 - 8*q8*q9*s34 + 
       4*q4*q5*q8*s12*s34 + 6*q1*q5*q8*s34^2 - 4*q4*q5*q8*s34^2 + 
       3*q2*q5*q9*s34^2 + 4*q4*q7*q9*s34^2 - 7*q5*q7*q9*s34^2 - 
       q7^2*q9*s34^2 + 4*q5*q8*q9*s34^2 + 4*q1*q2*s45 + 3*q2*q6*s45 - 
       2*q3*q6*s45 + 2*q5*q6*s45 - q3*q7*s45 - 5*q5*q7*s45 - 4*q7^2*s45 - 
       6*q1*q8*s45 + 3*q7*q8*s45 - 9*q2*q9*s45 + 8*q6*q9*s45 + q7*q9*s45 + 
       4*q8*q9*s45 + q3*q7^2*s12*s45 - q5*q7^2*s12*s45 - 2*q7^3*s12*s45 - 
       3*q5*q7*q8*s12*s45 + 3*q7^2*q8*s12*s45 - q3*q7^3*s12^2*s45 - 
       4*q1*q2*q5*s34*s45 - q2*q5*q6*s34*s45 - q5*q7^2*s34*s45 - 
       2*q7^3*s34*s45 + 6*q1*q5*q8*s34*s45 + 9*q2*q5*q9*s34*s45 - 
       5*q5*q7*q9*s34*s45 - 3*q7^2*q9*s34*s45 - 4*q5*q8*q9*s34*s45 - 
       q5*q7^2*q9*s34^2*s45 - 2*q7^3*q9*s34^2*s45 - 3*q2*q5*q6*s45^2 - 
       3*q5*q7^2*s45^2 + 2*q7^3*s45^2 + 3*q5*q7*q8*s45^2 + 2*q7^2*q8*s45^2 + 
       3*q2*q5*q9*s45^2 - 3*q5*q6*q9*s45^2 + 3*q5*q7*q9*s45^2 + 
       5*q7^2*q9*s45^2 - 3*q5*q8*q9*s45^2 - 5*q7*q8*q9*s45^2 - 
       q5*q7^3*s12*s45^2 - 3*q5*q7^2*q8*s12*s45^2 + q7^3*q8*s12*s45^2 - 
       q5*q7^3*q8*s12^2*s45^2 - q5*q7^3*s34*s45^2 - 3*q5*q7^2*q9*s34*s45^2 + 
       3*q7^3*q9*s34*s45^2 - q5*q7^3*q9*s34^2*s45^2 + q5*q7^3*s45^3 + 
       2*q5*q7^2*q8*s45^3 - 2*q7^3*q8*s45^3 + 3*q2*q5*q6*q9*s45^3 + 
       2*q5*q7^2*q9*s45^3 - 3*q7^3*q9*s45^3 - 5*q5*q7*q8*q9*s45^3 - 
       2*q7^2*q8*q9*s45^3 + q5*q7^3*q8*s12*s45^3 + q5*q7^3*q9*s34*s45^3 - 
       q5*q7^3*q8*s45^4 - q5*q7^3*q9*s45^4 - q5*q7^2*q8*q9*s45^4 + 
       3*q7^3*q8*q9*s45^4 + q5*q7^3*q8*q9*s45^5 - 6*q1*q2*s51 - 3*q2*q6*s51 + 
       3*q3*q6*s51 + 6*q1*q7*s51 - q2*q7*s51 - q3*q7*s51 - 4*q6*q7*s51 + 
       q7^2*s51 - 2*q3*q8*s51 - 4*q4*q8*s51 - 7*q7*q8*s51 + 2*q1*q9*s51 - 
       3*q2*q9*s51 - 4*q4*q9*s51 - 5*q7*q9*s51 + 8*q8*q9*s51 + 
       2*q2*q3*q7*s12*s51 + q2*q7^2*s12*s51 - 2*q3*q7^2*s12*s51 - 
       2*q7^3*s12*s51 + 2*q2*q3*q7^2*s12^2*s51 + q3*q7^3*s12^2*s51 + 
       6*q1*q2*q7*s34*s51 + 3*q2*q6*q7*s34*s51 - 3*q2*q7^2*s34*s51 - 
       q7^3*s34*s51 - 4*q4*q7*q9*s34*s51 - q7^3*q9*s34^2*s51 + 
       q3*q7^2*s45*s51 + q7^3*s45*s51 - 2*q3*q6*q8*s45*s51 - 
       3*q7^2*q8*s45*s51 + 2*q1*q6*q9*s45*s51 + 4*q7^2*q9*s45*s51 + 
       4*q7*q8*q9*s45*s51 - 2*q3*q7^3*s12*s45*s51 + 3*q7^3*q9*s34*s45*s51 - 
       q7^3*q8*s45^2*s51 - 3*q7^3*q9*s45^2*s51 - q7^2*q8*q9*s45^2*s51 + 
       3*q7^3*q8*q9*s45^3*s51 - 6*q1*q2*q7*s51^2 - q2*q3*q7*s51^2 - 
       3*q2*q6*q7*s51^2 + 4*q2*q7^2*s51^2 + q3*q7^2*s51^2 - 3*q6*q7^2*s51^2 - 
       2*q7^3*s51^2 + 3*q3*q6*q8*s51^2 + 3*q6*q7*q8*s51^2 + 
       4*q4*q7*q9*s51^2 + q7^2*q9*s51^2 + 4*q7*q8*q9*s51^2 + 
       2*q2*q7^3*s12*s51^2 + 2*q3*q7^3*s12*s51^2 - q2*q3*q7^3*s12^2*s51^2 + 
       q2*q6*q7^2*s34*s51^2 - q2*q7^3*s34*s51^2 + q7^3*q9*s34*s51^2 - 
       q3*q7^3*s45*s51^2 + 3*q6*q7^2*q8*s45*s51^2 - q7^3*q9*s45*s51^2 + 
       q7^3*q8*q9*s45^2*s51^2 - 2*q2*q3*q7^2*s51^3 + 2*q2*q7^3*s51^3 + 
       q3*q7^3*s51^3 - 2*q2*q3*q7^3*s12*s51^3 - q2*q3*q7^3*s51^4]*
     (-F[1, 1, 3]^2 + 2*F[1, 1, 3]*F[1, 1, 6] - F[1, 1, 6]^2 - 
      2*F[2, 1, 13] - 2*F[2, 1, 14] - tci[1, 1]^2/3 - 
      2*F[1, 1, 6]*tci[1, 2] + 2*F[1, 2, 2]*tci[1, 2]))/2 + 
   (r[-2*q4 - 4*q5 + 7*q6 - 6*q7 + 2*q8 + 2*q9 + 2*q4*q5*s12 - q5^2*s12 + 
       q2*q7*s12 - 2*q4*q7*s12 - 3*q5*q7*s12 + 2*q4*q8*s12 - 2*q5*q8*s12 + 
       2*q4*q5*q8*s12^2 + 2*q5*q7*q8*s12^2 - 2*q10*q5*s23 + 2*q4*q5*s23 - 
       q5^2*s23 + 2*q10*q9*s23 - 2*q4*q9*s23 + q5^2*q6*s23^2 - 2*q10*q5*s34 - 
       2*q2*q5*s34 - 2*q4*q5*s34 - 2*q5^2*s34 + 4*q10*q6*s34 - 2*q2*q6*s34 - 
       2*q5*q6*s34 - q2*q7*s34 - 2*q4*q7*s34 + q5*q7*s34 - 2*q4*q8*s34 + 
       2*q5*q8*s34 - 3*q2*q9*s34 - 2*q4*q9*s34 + q6*q9*s34 + q7*q9*s34 + 
       5*q8*q9*s34 - 2*q4*q5*q8*s12*s34 - 2*q10*q2*q5*s34^2 + 
       2*q4*q5*q8*s34^2 + q5^2*q8*s34^2 + q2*q5*q9*s34^2 + 
       2*q10*q6*q9*s34^2 - 2*q5*q6*q9*s34^2 - 2*q4*q7*q9*s34^2 + 
       q5*q7*q9*s34^2 - 2*q5*q8*q9*s34^2 - 2*q10*q2*s45 + 2*q10*q5*s45 + 
       2*q10*q6*s45 + q5*q6*s45 + q5*q7*s45 + 2*q5*q8*s45 + q6*q8*s45 + 
       4*q7*q8*s45 + q2*q9*s45 - 4*q6*q9*s45 - 3*q8*q9*s45 - 
       q5^2*q7*s12*s45 - 2*q5*q7*q8*s12*s45 - q5^2*q6*s23*s45 - 
       2*q10*q2*q5*s34*s45 - q5^2*q6*s34*s45 - q5^2*q7*s34*s45 + 
       2*q2*q5*q9*s34*s45 + 2*q5*q6*q9*s34*s45 + 2*q5*q7*q9*s34*s45 + 
       2*q5*q8*q9*s34*s45 - q2*q5^2*q9*s34^2*s45 - q5^2*q6*q9*s34^2*s45 - 
       q5^2*q7*q9*s34^2*s45 - q5^2*q8*q9*s34^2*s45 - 2*q10*q2*q5*s45^2 + 
       2*q5*q7*q8*s45^2 + 2*q2*q5*q9*s45^2 + 2*q2*q6*q9*s45^2 - 
       2*q5*q6*q9*s45^2 + 2*q5*q7*q9*s45^2 - 2*q5*q8*q9*s45^2 - 
       4*q7*q8*q9*s45^2 + 2*q2*q5*q6*q9*s45^3 - 2*q5*q7*q8*q9*s45^3 - 
       2*q10*q2*s51 + 4*q2*q7*s51 + 4*q6*q7*s51 + 2*q4*q8*s51 + q6*q8*s51 + 
       2*q7*q8*s51 + 4*q2*q9*s51 + 2*q4*q9*s51 - 2*q7*q9*s51 - 5*q8*q9*s51 - 
       2*q2*q6*q7*s34*s51 - 2*q10*q6*q9*s34*s51 + 2*q4*q7*q9*s34*s51 - 
       2*q6*q7*q8*s45*s51 + 2*q2*q6*q9*s45*s51 - 4*q7*q8*q9*s45*s51 + 
       2*q10*q6*q9*s51^2 - 2*q4*q7*q9*s51^2 - 2*q7*q8*q9*s51^2]*
     (2*F[1, 1, 1]^2 - 2*F[1, 1, 2]^2 - 2*F[1, 1, 3]^2 + 2*F[1, 1, 9]^2 - 
      4*F[1, 1, 1]*F[1, 1, 10] + 4*F[1, 1, 2]*F[1, 1, 10] + 
      4*F[1, 1, 3]*F[1, 1, 10] - 4*F[1, 1, 9]*F[1, 1, 10] + 4*F[2, 1, 1] - 
      4*F[2, 1, 11] - 4*F[2, 1, 13] + 4*F[2, 1, 15] + (2*tci[1, 1]^2)/3 - 
      4*F[1, 1, 1]*tci[1, 2] + 4*F[1, 2, 2]*tci[1, 2]))/2 + 
   (r[-2*q10 + 2*q2 + 4*q3 + 4*q5 - 7*q6 + 3*q7 - 3*q8 + 2*q9 - 2*q2*q8*s12 - 
       2*q3*q8*s12 + q5*q8*s12 - 2*q7*q8*s12 + 2*q2*q3*q7*s12^2 - 
       2*q2*q7*q8*s12^2 + 2*q10*q5*s23 - 4*q3*q6*s23 - 4*q5*q6*s23 - 
       2*q10*q9*s23 - 2*q10*q2*s34 + 2*q10*q5*s34 - 2*q10*q6*s34 + 
       q2*q6*s34 + q5*q6*s34 - 4*q5*q8*s34 - 2*q6*q8*s34 - q2*q9*s34 - 
       2*q5*q9*s34 + q7*q9*s34 - 2*q8*q9*s34 + 2*q10*q2*q5*s34^2 - 
       2*q2*q5*q9*s34^2 - 2*q10*q6*q9*s34^2 + 2*q5*q6*q9*s34^2 + 
       2*q10*q2*s45 + 2*q2*q5*s45 - 2*q10*q6*s45 + 8*q2*q6*s45 + 
       4*q3*q6*s45 + 3*q5*q6*s45 + 2*q3*q7*s45 + 2*q2*q8*s45 - 2*q3*q8*s45 - 
       q5*q8*s45 - 3*q6*q8*s45 - 2*q2*q9*s45 + 5*q6*q9*s45 + 3*q7*q9*s45 - 
       4*q8*q9*s45 + 2*q10*q2*q5*s34*s45 + q2^2*q6*s34*s45 + 
       q2^2*q9*s34*s45 - 2*q2*q5*q9*s34*s45 + 2*q5*q8*q9*s34*s45 + 
       2*q10*q2*q5*s45^2 - 2*q2^2*q6*s45^2 + q2*q5*q6*s45^2 + 
       2*q2*q6*q8*s45^2 - 2*q3*q6*q8*s45^2 + q2^2*q9*s45^2 - 
       2*q2*q5*q9*s45^2 - 5*q2*q6*q9*s45^2 + 2*q5*q6*q9*s45^2 - 
       2*q7*q8*q9*s45^2 + q2^2*q5*q6*s34*s45^2 + q2^2*q6*q9*s45^3 - 
       2*q2*q5*q6*q9*s45^3 + 2*q10*q2*s51 + 2*q2^2*s51 - 6*q2*q7*s51 - 
       q6*q7*s51 + q2*q8*s51 + 2*q6*q8*s51 + 2*q10*q9*s51 + 3*q7*q9*s51 + 
       2*q8*q9*s51 + 2*q2*q3*q7*s12*s51 - q2^2*q8*s12*s51 + 
       2*q2*q7*q8*s12*s51 - q2^2*q6*s34*s51 + 2*q2*q6*q7*s34*s51 + 
       q2^2*q9*s34*s51 + 2*q10*q6*q9*s34*s51 - q2^2*q8*s45*s51 + 
       2*q2*q6*q8*s45*s51 + 2*q3*q6*q8*s45*s51 + 2*q6*q7*q8*s45*s51 - 
       4*q2*q6*q9*s45*s51 - 2*q7*q8*q9*s45*s51 - q2^2*q6*q8*s45^2*s51 + 
       q2^2*q6*q9*s45^2*s51 + q2^2*q7*s51^2 + 2*q2*q3*q7*s51^2 + 
       2*q2*q6*q8*s51^2 - 2*q3*q6*q8*s51^2 - 2*q2*q7*q8*s51^2 - 
       q2^2*q9*s51^2 - 2*q10*q6*q9*s51^2 - q2^2*q6*q7*s34*s51^2 + 
       2*q2*q6*q7*q8*s51^3]*(-2*F[1, 1, 1]^2 + 2*F[1, 1, 4]^2 + 
      4*F[1, 1, 1]*F[1, 1, 6] - 4*F[1, 1, 4]*F[1, 1, 6] - 4*F[2, 1, 2] + 
      4*F[2, 1, 6] + 4*F[1, 1, 1]*tci[1, 2] - 4*F[1, 2, 3]*tci[1, 2]))/2 + 
   (r[-6*q1 - 4*q2 + 2*q5 - 5*q6 + 9*q8 - 4*q9 + 2*q2*q5*s12 - 6*q2*q7*s12 + 
       2*q5*q7*s12 - q2*q8*s12 + 4*q5*q8*s12 + 6*q7*q8*s12 + 
       4*q2*q7*q8*s12^2 + 8*q5*q6*s23 + q1*q2*s34 - 6*q1*q5*s34 - 
       3*q2*q6*s34 - q5*q6*s34 + 4*q2*q7*s34 - 6*q1*q8*s34 - 5*q5*q8*s34 + 
       2*q6*q8*s34 - 9*q2*q9*s34 + 10*q5*q9*s34 + 2*q6*q9*s34 + 4*q7*q9*s34 + 
       2*q8*q9*s34 + 5*q1*q5*q8*s34^2 + 4*q2*q5*q9*s34^2 - 4*q5*q6*q9*s34^2 - 
       q1*q2*s45 + q2*q5*s45 + 2*q2*q6*s45 - 8*q5*q6*s45 + 3*q5*q7*s45 - 
       5*q1*q8*s45 - 4*q2*q8*s45 - q5*q8*s45 + 3*q6*q8*s45 + q7*q8*s45 + 
       3*q2*q9*s45 - q6*q9*s45 + q7*q9*s45 + 6*q8*q9*s45 + 
       3*q5*q7*q8*s12*s45 + q1*q2*q5*s34*s45 - 3*q2*q5*q6*s34*s45 + 
       5*q1*q5*q8*s34*s45 + 3*q5*q7*q9*s34*s45 - 3*q5*q8*q9*s34*s45 - 
       4*q2*q6*q8*s45^2 + 4*q2*q5*q9*s45^2 + 3*q2*q6*q9*s45^2 - 
       4*q5*q6*q9*s45^2 + 3*q7*q8*q9*s45^2 + 4*q2*q5*q6*q9*s45^3 - 
       q1*q2*s51 - 4*q1*q7*s51 - 3*q2*q7*s51 + q6*q7*s51 + q2*q8*s51 - 
       2*q6*q8*s51 + 6*q1*q9*s51 + 8*q2*q9*s51 - 2*q6*q9*s51 + q7*q9*s51 - 
       2*q8*q9*s51 + q1*q2*q7*s34*s51 - 3*q2*q6*q7*s34*s51 - 
       q1*q6*q8*s45*s51 + q2*q6*q8*s45*s51 - 4*q6*q7*q8*s45*s51 + 
       q1*q6*q9*s45*s51 + 3*q2*q6*q9*s45*s51 + 5*q1*q7*q9*s45*s51 + 
       3*q7*q8*q9*s45*s51 - q1*q2*q7*s51^2 - 4*q2*q6*q8*s51^2 + 
       4*q2*q7*q8*s51^2 + 5*q1*q7*q9*s51^2 - 4*q2*q6*q7*q8*s51^3]*
     (2*F[1, 1, 1]^2 - 4*F[1, 1, 1]*F[1, 1, 2] + 2*F[1, 1, 4]^2 + 
      4*F[1, 1, 2]*F[1, 1, 6] - 4*F[1, 1, 4]*F[1, 1, 6] + 4*F[2, 1, 2] + 
      4*F[2, 1, 6] + (10*tci[1, 1]^2)/3 - 4*F[1, 1, 1]*tci[1, 2] + 
      4*F[1, 1, 2]*tci[1, 2] + 4*F[1, 1, 6]*tci[1, 2] - 
      4*F[1, 2, 3]*tci[1, 2]))/2 + 
   (r[-3*q1 - 2*q10 + 2*q2 - 2*q4 + 3*q5 - 3*q6 + q7 + q8 - 2*q9 + 
       2*q2*q5*s12 + q4*q5*s12 - q2*q7*s12 + q5*q7*s12 - q2*q8*s12 + 
       q5*q8*s12 + q7*q8*s12 + 2*q10*q5*s23 + q4*q5*s23 + 4*q5*q6*s23 - 
       2*q10*q9*s23 - 2*q4*q9*s23 - 2*q1*q2*s34 - 2*q10*q2*s34 - 
       3*q1*q5*s34 + 2*q10*q5*s34 + q2*q5*s34 - q4*q5*s34 - 2*q10*q6*s34 + 
       q2*q7*s34 - q1*q8*s34 - q4*q8*s34 + 2*q5*q8*s34 - 3*q2*q9*s34 - 
       2*q4*q9*s34 + 8*q5*q9*s34 + 2*q6*q9*s34 + 6*q7*q9*s34 - 
       q4*q5*q8*s12*s34 + 2*q10*q2*q5*s34^2 + q4*q5*q8*s34^2 + 
       2*q2*q5*q9*s34^2 - 2*q10*q6*q9*s34^2 - 2*q5*q6*q9*s34^2 - 
       q2*q9^2*s34^2 + q7*q9^2*s34^2 - 3*q1*q2*s45 + 2*q10*q2*s45 + 
       q2*q5*s45 - 2*q10*q6*s45 - 4*q5*q6*s45 + 3*q5*q7*s45 - q5*q8*s45 - 
       q7*q8*s45 + q2*q9*s45 + 2*q6*q9*s45 + 2*q7*q9*s45 + 3*q8*q9*s45 + 
       3*q1*q2*q5*s34*s45 + 2*q10*q2*q5*s34*s45 - 2*q2*q5*q6*s34*s45 - 
       q2*q5*q9*s34*s45 + 3*q5*q7*q9*s34*s45 - 2*q5*q8*q9*s34*s45 + 
       2*q2*q9^2*s34*s45 - q2*q5*q9^2*s34^2*s45 + 2*q10*q2*q5*s45^2 + 
       2*q2*q5*q9*s45^2 - 2*q5*q6*q9*s45^2 + q7*q8*q9*s45^2 + 
       2*q2*q5*q6*q9*s45^3 + 2*q1*q2*s51 + 2*q10*q2*s51 - 5*q1*q7*s51 + 
       q2*q7*s51 - 2*q2*q8*s51 + 3*q1*q9*s51 + 2*q10*q9*s51 + q2*q9*s51 + 
       3*q4*q9*s51 - 2*q6*q9*s51 + 2*q7*q9*s51 - q2*q7*q8*s12*s51 + 
       q4*q9^2*s23*s51 - 2*q1*q2*q7*s34*s51 + 2*q10*q6*q9*s34*s51 + 
       q4*q7*q9*s34*s51 + 2*q2*q9^2*s34*s51 + 2*q4*q9^2*s34*s51 + 
       q4*q7*q9^2*s34^2*s51 - q1*q6*q8*s45*s51 - 2*q2*q6*q8*s45*s51 + 
       3*q1*q7*q9*s45*s51 + q7*q8*q9*s45*s51 - q2*q9^2*s45*s51 + 
       2*q1*q2*q7*s51^2 - 2*q10*q6*q9*s51^2 + 3*q1*q7*q9*s51^2 - 
       q2*q9^2*s51^2 - q4*q9^2*s51^2]*(-2*F[1, 1, 4]^2 + 2*F[1, 1, 6]^2 + 
      4*F[1, 1, 4]*F[1, 1, 7] - 4*F[1, 1, 6]*F[1, 1, 7] - 4*F[2, 1, 6] + 
      4*F[2, 1, 8] - (2*tci[1, 1]^2)/3 - 4*F[1, 1, 7]*tci[1, 2] + 
      4*F[1, 2, 3]*tci[1, 2]))/2 + 
   (r[-q1 - 2*q2 + 4*q3 - q4 + q5 - 3*q6 + 3*q7 + 4*q8 + q4*q5*s12 - 
       5*q2*q7*s12 + q5*q7*s12 + 2*q2*q8*s12 - 2*q3*q8*s12 + 3*q5*q8*s12 + 
       7*q7*q8*s12 - 2*q8^2*s12 + 2*q2*q3*q7*s12^2 + q4*q5*q8*s12^2 + 
       2*q2*q7*q8*s12^2 - q7*q8^2*s12^2 - 4*q3*q6*s23 + 3*q1*q2*s34 - 
       q1*q5*s34 - q2*q5*s34 - q4*q5*s34 - 2*q2*q6*s34 + 3*q2*q7*s34 - 
       3*q1*q8*s34 - q4*q8*s34 - 4*q5*q8*s34 + 3*q8^2*s34 + 2*q7*q9*s34 - 
       3*q4*q5*q8*s12*s34 - 2*q4*q8^2*s12*s34 + 2*q5*q8^2*s12*s34 - 
       q4*q5*q8^2*s12^2*s34 + 3*q1*q5*q8*s34^2 + 2*q4*q5*q8*s34^2 + 
       2*q4*q8^2*s34^2 - 2*q5*q8^2*s34^2 + 2*q4*q5*q8^2*s12*s34^2 - 
       q4*q5*q8^2*s34^3 + 2*q1*q2*s45 + q2*q5*s45 + 4*q3*q6*s45 + 
       2*q3*q7*s45 - 3*q1*q8*s45 - 2*q2*q8*s45 - 2*q3*q8*s45 - q5*q8*s45 + 
       q8^2*s45 + q2*q9*s45 - q6*q9*s45 - 2*q7*q9*s45 + 3*q8*q9*s45 + 
       3*q5*q7*q8*s12*s45 - 2*q1*q2*q5*s34*s45 + 3*q1*q5*q8*s34*s45 - 
       q5*q8^2*s34*s45 + q2*q5*q9*s34*s45 - q5*q8*q9*s34*s45 - 
       2*q2*q6*q8*s45^2 - 2*q3*q6*q8*s45^2 + 2*q2*q6*q9*s45^2 + 
       2*q7*q8*q9*s45^2 - 3*q1*q2*s51 + 3*q1*q7*s51 - 5*q2*q7*s51 + 
       q4*q7*s51 + 2*q2*q8*s51 - q4*q8*s51 - q8^2*s51 + q1*q9*s51 + 
       2*q2*q9*s51 + q4*q9*s51 - 2*q7*q9*s51 + 2*q2*q3*q7*s12*s51 - 
       q2*q7*q8*s12*s51 + q2*q7*q8^2*s12^2*s51 + 3*q1*q2*q7*s34*s51 - 
       2*q2*q6*q7*s34*s51 - q4*q8^2*s34*s51 + q4*q7*q9*s34*s51 + 
       2*q2*q6*q8*s45*s51 + 2*q3*q6*q8*s45*s51 - 2*q6*q7*q8*s45*s51 + 
       q1*q6*q9*s45*s51 + 2*q2*q6*q9*s45*s51 + 2*q7*q8*q9*s45*s51 - 
       3*q1*q2*q7*s51^2 + 2*q2*q3*q7*s51^2 - 2*q2*q6*q8*s51^2 - 
       2*q3*q6*q8*s51^2 + 2*q2*q7*q8*s51^2 - 2*q2*q6*q7*q8*s51^3]*
     (-2*F[1, 1, 4]^2 + 2*F[1, 1, 6]^2 + 4*F[1, 1, 4]*F[1, 1, 10] - 
      4*F[1, 1, 6]*F[1, 1, 10] - 4*F[2, 1, 6] + 4*F[2, 1, 14] - 
      (2*tci[1, 1]^2)/3 - 4*F[1, 1, 10]*tci[1, 2] + 4*F[1, 2, 3]*tci[1, 2]))/
    2 + (r[-2*q1 + 3*q2 + q4 - 5*q5 + 4*q6 - 7*q7 + 3*q8 + q9 - q4*q5*s12 - 
       q4*q8*s12 - 2*q5*q8*s12 + q4*q5*s23 + q5^2*s23 + 5*q5*q6*s23 - 
       2*q6^2*s23 - q4*q9*s23 - q4*q5^2*s12*s23 - q5^2*q6*s23^2 + 
       q5*q6^2*s23^2 - 2*q1*q5*s34 + 2*q4*q5*s34 - q5^2*s34 + 3*q2*q6*s34 - 
       3*q5*q6*s34 - q6^2*s34 - 2*q1*q8*s34 + 3*q4*q8*s34 - 3*q5*q8*s34 - 
       q4*q9*s34 - 4*q7*q9*s34 + q4*q5^2*s12*s34 + 2*q4*q5*q8*s12*s34 + 
       q4*q5^2*s23*s34 + q5*q6^2*s23*s34 - q4*q5^2*s34^2 + 2*q1*q5*q8*s34^2 - 
       3*q4*q5*q8*s34^2 + q5^2*q8*s34^2 - q4*q5^2*q8*s12*s34^2 + 
       q4*q5^2*q8*s34^3 + q2*q6*s45 - 2*q5*q6*s45 + 4*q6^2*s45 - 
       2*q5*q7*s45 - q7^2*s45 - 2*q1*q8*s45 + q6*q8*s45 + 3*q7*q8*s45 + 
       2*q7*q9*s45 - 2*q5*q7*q8*s12*s45 + q7^2*q8*s12*s45 + q5^2*q6*s23*s45 - 
       2*q5*q6^2*s23*s45 + 3*q2*q5*q6*s34*s45 + q5^2*q6*s34*s45 + 
       q2*q6^2*s34*s45 - 2*q5*q6^2*s34*s45 + 2*q1*q5*q8*s34*s45 + 
       2*q5*q6*q9*s34*s45 - 2*q5*q7*q9*s34*s45 - q7^2*q9*s34*s45 + 
       q5^2*q6*q9*s34^2*s45 - 2*q2*q6^2*s45^2 + q5*q6^2*s45^2 + 
       q2*q6*q9*s45^2 - q6^2*q9*s45^2 + q2*q5*q6^2*s34*s45^2 + 
       q2*q6^2*q9*s45^3 + q2*q6*s51 - 2*q1*q7*s51 - 3*q2*q7*s51 + 
       2*q4*q7*s51 + 6*q6*q7*s51 - q4*q8*s51 + 2*q1*q9*s51 - q4*q9*s51 + 
       q7*q9*s51 - q2*q6^2*s34*s51 + 3*q2*q6*q7*s34*s51 - 
       2*q4*q7*q9*s34*s51 - 2*q7^2*q9*s34*s51 - q2*q6*q8*s45*s51 - 
       2*q6*q7*q8*s45*s51 - q7^2*q8*s45*s51 + q2*q6*q9*s45*s51 + 
       2*q1*q7*q9*s45*s51 - q2*q6^2*q8*s45^2*s51 + q2*q6^2*q9*s45^2*s51 + 
       q2*q6*q7*s51^2 - q6*q7^2*s51^2 + 2*q1*q7*q9*s51^2 - q4*q7*q9*s51^2 - 
       q2*q6^2*q7*s34*s51^2 - q4*q7^2*q9*s34*s51^2 + q6*q7^2*q8*s45*s51^2]*
     (-2*F[1, 1, 1]^2 + 4*F[1, 1, 1]*F[1, 1, 2] - 2*F[1, 1, 2]^2 - 
      4*F[2, 1, 2] - 4*F[2, 1, 3] - (2*tci[1, 1]^2)/3 + 
      4*F[1, 1, 1]*tci[1, 2] - 4*F[1, 2, 6]*tci[1, 2]))/2 + 
   (r[2*q10 + 5*q2 + 2*q5 + 3*q6 - 4*q8 - 2*q2*q5*s12 + q2*q7*s12 - 
       2*q4*q7*s12 - q5*q7*s12 + 2*q2*q8*s12 + 2*q4*q8*s12 - 6*q5*q8*s12 + 
       2*q7*q8*s12 + 2*q4*q5*q8*s12^2 - 2*q5*q7*q8*s12^2 - 2*q10*q5*s23 + 
       2*q4*q5*s23 - 4*q5*q6*s23 + 2*q10*q9*s23 - 2*q4*q9*s23 + 
       2*q10*q2*s34 - 2*q10*q5*s34 - q2*q5*s34 + 2*q10*q6*s34 - q5*q6*s34 - 
       q2*q7*s34 - 2*q5*q7*s34 - 4*q4*q8*s34 + 3*q5*q8*s34 + 4*q2*q9*s34 - 
       2*q4*q9*s34 + 2*q7*q9*s34 + 4*q9^2*s34 - 2*q4*q5*q8*s12*s34 - 
       2*q10*q2*q5*s34^2 + 2*q4*q5*q8*s34^2 - 2*q2*q5*q9*s34^2 + 
       2*q10*q6*q9*s34^2 + q5*q6*q9*s34^2 - 2*q4*q7*q9*s34^2 - 
       2*q5*q7*q9*s34^2 + q5*q8*q9*s34^2 + q2*q9^2*s34^2 + q7*q9^2*s34^2 - 
       2*q10*q2*s45 + 2*q10*q6*s45 + 5*q5*q6*s45 + q5*q7*s45 + 2*q5*q8*s45 + 
       q6*q8*s45 - 4*q7*q8*s45 - 2*q2*q9*s45 - 2*q6*q9*s45 - 6*q7*q9*s45 + 
       2*q8*q9*s45 - 2*q10*q2*q5*s34*s45 + 2*q2*q5*q6*s34*s45 + 
       2*q2*q5*q9*s34*s45 + 2*q5*q6*q9*s34*s45 + 2*q5*q7*q9*s34*s45 + 
       2*q5*q8*q9*s34*s45 - 2*q2*q9^2*s34*s45 - 2*q8*q9^2*s34*s45 + 
       q2*q5*q9^2*s34^2*s45 + q5*q6*q9^2*s34^2*s45 + q5*q7*q9^2*s34^2*s45 + 
       q5*q8*q9^2*s34^2*s45 - 2*q10*q2*q5*s45^2 - 2*q5*q7*q8*s45^2 - 
       2*q2*q5*q9*s45^2 + 2*q5*q6*q9*s45^2 - 2*q5*q7*q9*s45^2 + 
       2*q5*q8*q9*s45^2 + 6*q7*q8*q9*s45^2 - 2*q2*q5*q6*q9*s45^3 + 
       2*q5*q7*q8*q9*s45^3 - 2*q10*q2*s51 + 4*q2*q7*s51 + 2*q2*q8*s51 + 
       2*q4*q8*s51 + q6*q8*s51 - 2*q7*q8*s51 - 2*q10*q9*s51 - 2*q2*q9*s51 + 
       2*q6*q9*s51 - 6*q7*q9*s51 + q8*q9*s51 - 2*q9^2*s51 - 
       2*q2*q7*q8*s12*s51 - 2*q10*q6*q9*s34*s51 + 2*q4*q7*q9*s34*s51 - 
       2*q2*q9^2*s34*s51 + 2*q2*q6*q8*s45*s51 + 6*q7*q8*q9*s45*s51 + 
       q2*q9^2*s45*s51 + q8*q9^2*s45*s51 + 2*q10*q6*q9*s51^2 - 
       2*q4*q7*q9*s51^2 + 2*q7*q8*q9*s51^2 + q2*q9^2*s51^2]*
     (-2*F[1, 1, 1]^2 + 2*F[1, 1, 3]^2 + 4*F[1, 1, 1]*F[1, 1, 5] - 
      4*F[1, 1, 3]*F[1, 1, 5] - 4*F[2, 1, 1] + 4*F[2, 1, 5] + 
      4*F[1, 1, 1]*tci[1, 2] - 4*F[1, 2, 7]*tci[1, 2]))/2 + 
   (r[2*q1 + 2*q2 - 3*q3 + 3*q5 - 4*q6 + 14*q8 - 4*q9 - 4*q2*q3*s12 + 
       4*q4*q7*s12 - 8*q2*q8*s12 + 7*q3*q8*s12 - 4*q4*q8*s12 + 3*q5*q8*s12 + 
       4*q7*q8*s12 + 4*q8^2*s12 - 3*q2*q3*q7*s12^2 - 4*q4*q5*q8*s12^2 + 
       3*q2*q7*q8*s12^2 + 4*q5*q7*q8*s12^2 + q5*q8^2*s12^2 - 
       3*q7*q8^2*s12^2 - 4*q4*q5*s23 + 3*q3*q6*s23 + 3*q5*q6*s23 + 
       4*q4*q9*s23 + 2*q1*q5*s34 + 3*q5*q6*s34 + 4*q5*q7*s34 + 6*q1*q8*s34 + 
       8*q4*q8*s34 - 3*q5*q8*s34 + 7*q6*q8*s34 + 4*q4*q9*s34 + 4*q5*q9*s34 - 
       2*q6*q9*s34 - 8*q7*q9*s34 + 18*q8*q9*s34 + 4*q4*q5*q8*s12*s34 - 
       2*q5*q8^2*s12*s34 - q5*q8^3*s12^2*s34 - 4*q4*q5*q8*s34^2 - 
       q8^3*s34^2 + 3*q5*q6*q9*s34^2 + 4*q4*q7*q9*s34^2 + 4*q5*q7*q9*s34^2 - 
       7*q5*q8*q9*s34^2 + q5*q8^3*s12*s34^2 + 2*q1*q2*s45 + q2*q3*s45 - 
       6*q2*q5*s45 - 6*q3*q6*s45 + 6*q5*q6*s45 - 4*q5*q7*s45 - 4*q2*q8*s45 + 
       2*q3*q8*s45 - q5*q8*s45 + 14*q6*q8*s45 - 2*q8^2*s45 - 4*q2*q9*s45 + 
       5*q6*q9*s45 - 6*q7*q9*s45 + 5*q8*q9*s45 + 4*q5*q7*q8*s12*s45 - 
       4*q5*q8^2*s12*s45 - q8^3*s12*s45 + q5*q8^3*s12^2*s45 - 
       2*q1*q2*q5*s34*s45 + q5*q8^2*s34*s45 - q8^3*s34*s45 + 
       9*q5*q6*q9*s34*s45 - 4*q5*q7*q9*s34*s45 - 5*q5*q8*q9*s34*s45 - 
       2*q8^2*q9*s34*s45 + q5*q8^3*s12*s34*s45 + q5*q8^2*q9*s34^2*s45 - 
       4*q2*q6*q8*s45^2 + 3*q3*q6*q8*s45^2 - 3*q5*q7*q8*s45^2 + 
       3*q5*q8^2*s45^2 + 2*q7*q8^2*s45^2 + 2*q8^3*s45^2 - 3*q2*q5*q9*s45^2 - 
       4*q2*q6*q9*s45^2 + 3*q5*q6*q9*s45^2 - 3*q5*q7*q9*s45^2 + 
       3*q5*q8*q9*s45^2 + 5*q7*q8*q9*s45^2 - 5*q8^2*q9*s45^2 - 
       3*q5*q7*q8^2*s12*s45^2 - q5*q8^3*s12*s45^2 - q7*q8^3*s12*s45^2 + 
       q5*q7*q8^3*s12^2*s45^2 - q5*q8^3*s34*s45^2 + 3*q5*q8^2*q9*s34*s45^2 + 
       3*q8^3*q9*s34*s45^2 - q5*q8^3*q9*s34^2*s45^2 + 2*q5*q7*q8^2*s45^3 + 
       q5*q8^3*s45^3 + 2*q7*q8^3*s45^3 - 3*q2*q5*q6*q9*s45^3 + 
       5*q5*q7*q8*q9*s45^3 - 2*q5*q8^2*q9*s45^3 - 2*q7*q8^2*q9*s45^3 - 
       3*q8^3*q9*s45^3 - q5*q7*q8^3*s12*s45^3 + q5*q8^3*q9*s34*s45^3 + 
       q5*q7*q8^3*s45^4 - q5*q7*q8^2*q9*s45^4 - q5*q8^3*q9*s45^4 - 
       3*q7*q8^3*q9*s45^4 - q5*q7*q8^3*q9*s45^5 - q2*q3*s51 + 3*q3*q6*s51 + 
       6*q1*q7*s51 + 4*q2*q7*s51 - q2*q8*s51 - 2*q3*q8*s51 - 4*q4*q8*s51 - 
       9*q6*q8*s51 + 3*q7*q8*s51 + q8^2*s51 - 2*q1*q9*s51 - q2*q9*s51 + 
       q7*q9*s51 - 14*q8*q9*s51 - 4*q2*q3*q7*s12*s51 - 6*q2*q7*q8*s12*s51 - 
       q2*q8^2*s12*s51 + 3*q2*q7*q8^2*s12^2*s51 + q8^3*s34*s51 - 
       4*q4*q7*q9*s34*s51 + 6*q1*q6*q8*s45*s51 - q2*q6*q8*s45*s51 - 
       10*q3*q6*q8*s45*s51 - q2*q8^2*s45*s51 + 5*q3*q8^2*s45*s51 + 
       5*q6*q8^2*s45*s51 + 2*q8^3*s45*s51 + 4*q1*q6*q9*s45*s51 - 
       q2*q6*q9*s45*s51 - 6*q1*q7*q9*s45*s51 - 3*q7*q8*q9*s45*s51 + 
       q8^2*q9*s45*s51 - q2*q6*q8^2*s45^2*s51 + 4*q3*q6*q8^2*s45^2*s51 + 
       q7*q8^3*s45^2*s51 - q7*q8^2*q9*s45^2*s51 - 3*q8^3*q9*s45^2*s51 - 
       3*q7*q8^3*q9*s45^3*s51 - q2*q3*q7*s51^2 + 3*q3*q6*q8*s51^2 - 
       6*q1*q7*q9*s51^2 + 4*q4*q7*q9*s51^2 - 3*q7*q8*q9*s51^2 - 
       4*q3*q6*q8^2*s45*s51^2 + q3*q6*q8^3*s45^2*s51^2 - 
       q7*q8^3*q9*s45^2*s51^2]*(F[1, 1, 2]^2 - 2*F[1, 1, 2]*F[1, 1, 3] + 
      F[1, 1, 3]^2 + 2*F[2, 1, 4] + 2*F[2, 1, 5] + tci[1, 1]^2/3 + 
      2*F[1, 1, 2]*tci[1, 2] - 2*F[1, 2, 7]*tci[1, 2]))/2 + 
   (r[2*q1 - 4*q10 - 5*q2 + 3*q3 + 5*q5 - 2*q6 - 4*q7 - 3*q8 - 4*q9 + 
       2*q2^2*s12 - 3*q2*q3*s12 + 7*q2*q5*s12 - 3*q5*q7*s12 - 7*q2*q8*s12 + 
       3*q5*q8*s12 - q7*q8*s12 + 3*q2*q3*q7*s12^2 + 4*q2*q7*q8*s12^2 - 
       3*q5*q7*q8*s12^2 + 4*q10*q5*s23 - 3*q3*q6*s23 + q5*q6*s23 - 
       4*q10*q9*s23 - 6*q1*q2*s34 - 4*q10*q2*s34 + 2*q1*q5*s34 + 
       4*q10*q5*s34 + 6*q2*q5*s34 - 4*q10*q6*s34 - 3*q5*q6*s34 - 
       3*q5*q7*s34 + 2*q1*q8*s34 - 4*q5*q8*s34 - 23*q2*q9*s34 + 4*q5*q9*s34 + 
       4*q6*q9*s34 + 11*q7*q9*s34 + 4*q10*q2*q5*s34^2 - 2*q1*q5*q8*s34^2 - 
       q2^2*q9*s34^2 + 7*q2*q5*q9*s34^2 - 4*q10*q6*q9*s34^2 - 
       4*q5*q6*q9*s34^2 - 3*q5*q7*q9*s34^2 + 4*q10*q2*s45 + 9*q2^2*s45 - 
       q2*q3*s45 + 8*q2*q5*s45 - 4*q10*q6*s45 + 3*q2*q6*s45 + 6*q3*q6*s45 - 
       10*q5*q6*s45 + 9*q5*q7*s45 + 2*q1*q8*s45 - 3*q2*q8*s45 - 2*q3*q8*s45 - 
       6*q5*q8*s45 - 2*q7*q8*s45 - q2*q9*s45 - q7*q9*s45 + 2*q8*q9*s45 + 
       3*q5*q7*q8*s12*s45 + q2^3*s34*s45 + 4*q10*q2*q5*s34*s45 - 
       3*q2^2*q5*s34*s45 + q2*q5*q6*s34*s45 - 2*q1*q5*q8*s34*s45 + 
       8*q2^2*q9*s34*s45 - 5*q2*q5*q9*s34*s45 - 4*q5*q6*q9*s34*s45 + 
       9*q5*q7*q9*s34*s45 + 2*q2^3*q9*s34^2*s45 - q2^2*q5*q9*s34^2*s45 + 
       4*q10*q2*q5*s45^2 + 2*q2^2*q6*s45^2 + 8*q2*q5*q6*s45^2 - 
       3*q2*q6*q8*s45^2 - 3*q3*q6*q8*s45^2 - 3*q5*q7*q8*s45^2 + 
       q2^2*q9*s45^2 - 3*q2*q5*q9*s45^2 - 10*q2*q6*q9*s45^2 + 
       3*q5*q6*q9*s45^2 - 3*q5*q7*q9*s45^2 + 3*q5*q8*q9*s45^2 + 
       5*q7*q8*q9*s45^2 - q2^2*q5*q6*s34*s45^2 + 3*q2^2*q5*q9*s34*s45^2 + 
       q2^3*q5*q9*s34^2*s45^2 - q2^3*q6*s45^3 - 2*q2^2*q5*q6*s45^3 + 
       q2^3*q9*s45^3 + 2*q2^2*q5*q9*s45^3 + 2*q2^2*q6*q9*s45^3 - 
       5*q2*q5*q6*q9*s45^3 + 3*q5*q7*q8*q9*s45^3 - q2^3*q5*q6*s34*s45^3 + 
       q2^3*q5*q9*s34*s45^3 - q2^3*q5*q6*s45^4 + q2^3*q5*q9*s45^4 + 
       2*q2^3*q6*q9*s45^4 + q2^2*q5*q6*q9*s45^4 + q2^3*q5*q6*q9*s45^5 + 
       6*q1*q2*s51 + 4*q10*q2*s51 + 4*q2^2*s51 - q2*q3*s51 + q3*q6*s51 - 
       10*q1*q7*s51 + 6*q2*q7*s51 + 3*q2*q8*s51 - 2*q1*q9*s51 + 
       4*q10*q9*s51 + 16*q2*q9*s51 - 4*q6*q9*s51 + 2*q7*q9*s51 - 
       q2^3*s12*s51 - 3*q2^2*q3*s12*s51 + 5*q2^2*q7*s12*s51 + 
       4*q2*q3*q7*s12*s51 + 3*q2^2*q8*s12*s51 + q2*q7*q8*s12*s51 - 
       4*q2^2*q3*q7*s12^2*s51 - q2^2*q7*q8*s12^2*s51 + 2*q2^3*s34*s51 - 
       6*q1*q2*q7*s34*s51 + 5*q2^2*q9*s34*s51 + 4*q10*q6*q9*s34*s51 + 
       q2^3*q9*s34^2*s51 + q2^3*s45*s51 - q2^2*q3*s45*s51 + 
       3*q2^2*q8*s45*s51 + 2*q3*q6*q8*s45*s51 - 5*q2^2*q9*s45*s51 - 
       6*q1*q6*q9*s45*s51 - 2*q2*q6*q9*s45*s51 + 4*q1*q7*q9*s45*s51 + 
       2*q7*q8*q9*s45*s51 - 3*q2^3*q9*s34*s45*s51 + 3*q2^2*q6*q8*s45^2*s51 + 
       q2^2*q6*q9*s45^2*s51 + q2^3*q6*q9*s45^3*s51 - 3*q2^3*s51^2 - 
       q2^2*q3*s51^2 + 6*q1*q2*q7*s51^2 + 2*q2^2*q7*s51^2 + q2*q3*q7*s51^2 - 
       4*q2^2*q9*s51^2 - 4*q10*q6*q9*s51^2 + 4*q1*q7*q9*s51^2 + 
       2*q2^3*q3*s12*s51^2 - 2*q2^3*q7*s12*s51^2 - 6*q2^2*q3*q7*s12*s51^2 + 
       q2^3*q3*q7*s12^2*s51^2 + q2^3*q7*s34*s51^2 - 2*q2^3*q9*s34*s51^2 - 
       q2^3*q3*s45*s51^2 + q2^3*q9*s45*s51^2 + q2^3*q3*s51^3 - 
       2*q2^3*q7*s51^3 - 2*q2^2*q3*q7*s51^3 + q2^3*q9*s51^3 + 
       2*q2^3*q3*q7*s12*s51^3 + q2^3*q3*q7*s51^4]*
     (F[1, 1, 3]^2 - F[1, 1, 5]^2 - 2*F[1, 1, 3]*F[1, 1, 7] + 
      2*F[1, 1, 5]*F[1, 1, 7] + 2*F[2, 1, 5] - 2*F[2, 1, 7] + tci[1, 1]^2/3 + 
      2*F[1, 1, 7]*tci[1, 2] - 2*F[1, 2, 7]*tci[1, 2]))/2 + 
   (r[2*q1 + 2*q2 - 4*q3 - 11*q5 + 16*q6 - 4*q7 - 7*q8 - 4*q2*q3*s12 + 
       4*q3*q8*s12 + 4*q7*q8*s12 - 4*q2*q3*q7*s12^2 + 4*q2*q7*q8*s12^2 + 
       4*q3*q6*s23 + 13*q5*q6*s23 - 2*q6^2*s23 - 4*q5*q6^2*s23^2 - 
       6*q1*q2*s34 - 2*q10*q2*s34 + 2*q1*q5*s34 + 4*q10*q6*s34 + 
       2*q2*q6*s34 - 3*q5*q6*s34 + q6^2*s34 + 2*q1*q8*s34 + 11*q5*q8*s34 + 
       7*q6*q8*s34 + 7*q6*q9*s34 + 2*q7*q9*s34 - 9*q8*q9*s34 - 
       3*q5*q6^2*s23*s34 - q6^3*s23*s34 - 2*q1*q5*q8*s34^2 - 
       3*q5*q6*q9*s34^2 + 2*q6^2*q9*s34^2 + 3*q5*q8*q9*s34^2 - 4*q10*q2*s45 + 
       4*q2*q3*s45 + 7*q10*q6*s45 - 6*q2*q6*s45 - 8*q3*q6*s45 - 
       14*q5*q6*s45 + q6^2*s45 + 2*q5*q7*s45 + 2*q1*q8*s45 - 4*q2*q8*s45 - 
       3*q5*q8*s45 + 18*q6*q8*s45 - 11*q7*q8*s45 - 7*q6*q9*s45 - 
       10*q7*q9*s45 + 15*q8*q9*s45 + 7*q5*q6^2*s23*s45 + q6^3*s23*s45 - 
       2*q10*q2*q5*s34*s45 + q2*q6^2*s34*s45 + 7*q5*q6^2*s34*s45 + 
       q6^3*s34*s45 - 2*q1*q5*q8*s34*s45 + q5*q6*q9*s34*s45 - 
       q6^2*q9*s34*s45 + 2*q5*q7*q9*s34*s45 - 3*q5*q8*q9*s34*s45 + 
       q5*q6^2*q9*s34^2*s45 - q6^3*q9*s34^2*s45 - 3*q10*q2*q5*s45^2 + 
       3*q2*q5*q6*s45^2 - 3*q5*q6^2*s45^2 - q6^3*s45^2 - 4*q2*q6*q8*s45^2 + 
       4*q3*q6*q8*s45^2 - 3*q5*q7*q8*s45^2 - 3*q5*q7*q9*s45^2 + 
       3*q5*q8*q9*s45^2 + 15*q7*q8*q9*s45^2 - 3*q2*q5*q6^2*s34*s45^2 - 
       q2*q6^3*s34*s45^2 + 3*q5*q7*q8*q9*s45^3 + 6*q1*q2*s51 - q10*q2*s51 - 
       2*q10*q6*s51 + 8*q2*q6*s51 + 3*q6^2*s51 - 10*q1*q7*s51 + 8*q2*q7*s51 - 
       q6*q7*s51 - 4*q2*q8*s51 - 13*q6*q8*s51 + 7*q7*q8*s51 - 2*q1*q9*s51 - 
       4*q6*q9*s51 - 7*q7*q9*s51 + 9*q8*q9*s51 - 4*q2*q3*q7*s12*s51 - 
       4*q2*q7*q8*s12*s51 - q6^3*s23*s51 + 5*q10*q6^2*s34*s51 - 
       q2*q6^2*s34*s51 - 6*q1*q2*q7*s34*s51 + 2*q2*q6*q7*s34*s51 - 
       2*q10*q6*q9*s34*s51 - 4*q6^2*q9*s34*s51 + 2*q10*q6^2*q9*s34^2*s51 + 
       q6^3*q9*s34^2*s51 + q2*q6^2*s45*s51 + q6^3*s45*s51 - 
       4*q2*q6*q8*s45*s51 - 4*q3*q6*q8*s45*s51 - 3*q6^2*q8*s45*s51 + 
       2*q6*q7*q8*s45*s51 - 6*q1*q6*q9*s45*s51 + 4*q1*q7*q9*s45*s51 + 
       15*q7*q8*q9*s45*s51 + q2*q6^3*s34*s45*s51 - q2*q6^3*s45^2*s51 - 
       q2*q6^2*s51^2 + 6*q1*q2*q7*s51^2 - 4*q2*q3*q7*s51^2 + 
       8*q2*q6*q7*s51^2 + 2*q6^2*q7*s51^2 + 5*q2*q6*q8*s51^2 + 
       4*q3*q6*q8*s51^2 - 3*q2*q7*q8*s51^2 - 12*q6*q7*q8*s51^2 + 
       3*q10*q6*q9*s51^2 + 4*q1*q7*q9*s51^2 + 3*q7*q8*q9*s51^2 - 
       q2*q6^3*s34*s51^2 - q2*q6^2*q7*s34*s51^2 - 4*q10*q6^2*q9*s34*s51^2 + 
       q10*q6^3*q9*s34^2*s51^2 + q2*q6^3*s45*s51^2 + q2*q6^2*q8*s45*s51^2 - 
       2*q6^2*q7*q8*s45*s51^2 - q2*q6^3*q8*s45^2*s51^2 - q2*q6^3*s51^3 - 
       q2*q6^2*q7*s51^3 + q6^3*q7*s51^3 - q2*q6^2*q8*s51^3 + 
       5*q2*q6*q7*q8*s51^3 + q6^2*q7*q8*s51^3 - q2*q6^3*q7*s34*s51^3 + 
       q2*q6^3*q8*s45*s51^3 - q6^3*q7*q8*s45*s51^3 - q2*q6^3*q7*s51^4 - 
       q2*q6^3*q8*s51^4 - q2*q6^2*q7*q8*s51^4 + q6^3*q7*q8*s51^4 - 
       q2*q6^3*q7*q8*s51^5]*(F[1, 1, 5]^2 - F[1, 1, 7]^2 - 
      2*F[1, 1, 5]*F[1, 1, 8] + 2*F[1, 1, 7]*F[1, 1, 8] + 2*F[2, 1, 7] - 
      2*F[2, 1, 10] + 2*F[1, 1, 5]*tci[1, 2] - 2*F[1, 2, 8]*tci[1, 2]))/2 + 
   (r[-6*q1 - 2*q10 + 15*q2 - 4*q4 + q5 - 2*q6 - 9*q7 - 4*q8 + 8*q9 - 
       7*q2*q5*s12 + 4*q4*q5*s12 - 6*q5^2*s12 - 4*q2*q7*s12 - 4*q4*q7*s12 - 
       4*q5*q7*s12 - 3*q2*q8*s12 + 4*q4*q8*s12 - 14*q5*q8*s12 + 9*q7*q8*s12 - 
       q5^3*s12^2 + 4*q4*q5*q8*s12^2 - q5^2*q8*s12^2 + 3*q2*q7*q8*s12^2 - 
       7*q5*q7*q8*s12^2 - q10*q5*s23 + 4*q4*q5*s23 + 5*q5^2*s23 - 
       5*q5*q6*s23 + q10*q9*s23 - 4*q4*q9*s23 - q5^3*s12*s23 - 
       4*q5^2*q6*s23^2 - 4*q1*q2*s34 - 6*q1*q5*s34 + 3*q10*q5*s34 - 
       2*q2*q5*s34 - 4*q4*q5*s34 + q5^2*s34 + 2*q10*q6*s34 - q2*q6*s34 + 
       2*q5*q6*s34 + q2*q7*s34 - 4*q4*q7*s34 - 3*q5*q7*s34 - 2*q1*q8*s34 - 
       4*q4*q8*s34 + 16*q5*q8*s34 - 3*q10*q9*s34 - 4*q4*q9*s34 - q5*q9*s34 - 
       2*q6*q9*s34 + 3*q7*q9*s34 - 8*q8*q9*s34 + q5^3*s12*s34 - 
       4*q4*q5*q8*s12*s34 + 2*q5^2*q8*s12*s34 + q5^3*q8*s12^2*s34 + 
       q5^3*s23*s34 - q5^2*q6*s23*s34 - 3*q10*q2*q5*s34^2 + 
       4*q4*q5*q8*s34^2 + 3*q10*q6*q9*s34^2 + 3*q5*q6*q9*s34^2 - 
       4*q4*q7*q9*s34^2 - 3*q5*q7*q9*s34^2 + 4*q5*q8*q9*s34^2 - 
       q5^3*q8*s12*s34^2 - 6*q1*q2*s45 + 2*q10*q5*s45 - 2*q2*q5*s45 - 
       3*q5^2*s45 + 3*q2*q6*s45 + 11*q5*q6*s45 - 3*q5*q7*s45 - 3*q2*q8*s45 + 
       8*q5*q8*s45 + 6*q6*q8*s45 - 5*q7*q8*s45 + q7*q9*s45 + 4*q8*q9*s45 - 
       3*q5^2*q8*s12*s45 - 5*q5*q7*q8*s12*s45 - q5^3*q8*s12^2*s45 - 
       q5^2*q7*q8*s12^2*s45 + q10*q5^2*s23*s45 - q5^3*s23*s45 + 
       5*q5^2*q6*s23*s45 + 6*q1*q2*q5*s34*s45 - 2*q10*q2*q5*s34*s45 - 
       3*q10*q5^2*s34*s45 - 5*q2*q5^2*s34*s45 - 2*q5^3*s34*s45 + 
       q2*q5*q6*s34*s45 + 5*q5^2*q6*s34*s45 - 3*q5*q7*q9*s34*s45 + 
       4*q5*q8*q9*s34*s45 - q5^3*q8*s12*s34*s45 - 4*q10*q2*q5^2*s34^2*s45 + 
       3*q5^2*q6*q9*s34^2*s45 - 2*q10*q5^2*s45^2 - 3*q2*q5*q6*s45^2 - 
       q5^2*q6*s45^2 - 2*q5^2*q7*s45^2 + 2*q5^2*q8*s45^2 - 3*q2*q6*q8*s45^2 + 
       3*q5*q7*q8*s45^2 + 5*q5*q7*q9*s45^2 - 5*q5*q8*q9*s45^2 + 
       5*q7*q8*q9*s45^2 - q5^3*q7*s12*s45^2 + q5^3*q8*s12*s45^2 - 
       3*q5^2*q7*q8*s12*s45^2 - q5^3*q7*q8*s12^2*s45^2 - q10*q5^3*s23*s45^2 - 
       2*q10*q2*q5^2*s34*s45^2 - 2*q10*q5^3*s34*s45^2 - 
       q2*q5^2*q6*s34*s45^2 - q5^3*q7*s34*s45^2 + q5^3*q8*s34*s45^2 - 
       q5^2*q7*q9*s34*s45^2 + q5^2*q8*q9*s34*s45^2 - q10*q2*q5^3*s34^2*
        s45^2 - q5^3*q7*q9*s34^2*s45^2 + q5^3*q8*q9*s34^2*s45^2 + 
       q5^3*q7*s45^3 - q5^3*q8*s45^3 + 2*q5^2*q7*q8*s45^3 + 
       q5^2*q7*q9*s45^3 - q5^2*q8*q9*s45^3 - 5*q5*q7*q8*q9*s45^3 + 
       q5^3*q7*q8*s12*s45^3 + q5^3*q7*q9*s34*s45^3 - q5^3*q8*q9*s34*s45^3 - 
       q5^3*q7*q8*s45^4 - q5^3*q7*q9*s45^4 + q5^3*q8*q9*s45^4 - 
       q5^2*q7*q8*q9*s45^4 + q5^3*q7*q8*q9*s45^5 + 4*q1*q2*s51 - 
       3*q2*q6*s51 - 10*q1*q7*s51 + 13*q2*q7*s51 + 3*q6*q7*s51 + 
       3*q2*q8*s51 + 4*q4*q8*s51 - 7*q7*q8*s51 + 6*q1*q9*s51 + 2*q10*q9*s51 + 
       4*q4*q9*s51 - 6*q7*q9*s51 + 8*q8*q9*s51 - 9*q2*q7*q8*s12*s51 - 
       4*q1*q2*q7*s34*s51 - q2*q6*q7*s34*s51 - 2*q10*q6*q9*s34*s51 + 
       4*q4*q7*q9*s34*s51 - 2*q1*q6*q8*s45*s51 + 3*q2*q6*q8*s45*s51 - 
       3*q6*q7*q8*s45*s51 + 6*q1*q7*q9*s45*s51 + 12*q7*q8*q9*s45*s51 + 
       4*q1*q2*q7*s51^2 - 3*q2*q6*q7*s51^2 - 3*q2*q6*q8*s51^2 + 
       3*q2*q7*q8*s51^2 + 3*q6*q7*q8*s51^2 + 6*q1*q7*q9*s51^2 - 
       4*q4*q7*q9*s51^2 + 4*q7*q8*q9*s51^2 - 3*q2*q6*q7*q8*s51^3]*
     (-F[1, 1, 6]^2 + F[1, 1, 7]^2 + 2*F[1, 1, 6]*F[1, 1, 8] - 
      2*F[1, 1, 7]*F[1, 1, 8] - 2*F[2, 1, 8] + 2*F[2, 1, 10] - 
      2*F[1, 1, 6]*tci[1, 2] + 2*F[1, 2, 8]*tci[1, 2]))/2 + 
   (r[-3*q2 - 2*q3 + 2*q4 - 2*q5 - 2*q6 + 2*q7 + 4*q8 - 2*q9 - 2*q2*q3*s12 - 
       2*q4*q5*s12 - 2*q2*q7*s12 + 2*q4*q7*s12 - 2*q5*q7*s12 - q2*q8*s12 + 
       2*q3*q8*s12 - 2*q4*q8*s12 + 5*q5*q8*s12 - 4*q7*q8*s12 - 
       2*q2*q3*q7*s12^2 - 2*q4*q5*q8*s12^2 + 2*q2*q7*q8*s12^2 + 
       q5*q7*q8*s12^2 - q7^2*q8*s12^2 - 2*q4*q5*s23 + 2*q3*q6*s23 + 
       6*q5*q6*s23 + 2*q4*q9*s23 + q2*q5*s34 + 2*q4*q5*s34 + 2*q5*q6*s34 + 
       2*q2*q7*s34 + 2*q4*q7*s34 + 2*q5*q7*s34 + 2*q4*q8*s34 - 4*q5*q8*s34 + 
       2*q6*q8*s34 + 2*q4*q9*s34 + 2*q5*q9*s34 - q6*q9*s34 - 4*q7*q9*s34 + 
       5*q8*q9*s34 + 2*q4*q5*q8*s12*s34 - 2*q4*q5*q8*s34^2 + 
       2*q4*q7*q9*s34^2 + 2*q5*q7*q9*s34^2 - 2*q5*q8*q9*s34^2 + 2*q2*q3*s45 - 
       q2*q5*s45 - 4*q3*q6*s45 - 4*q5*q6*s45 - 2*q5*q7*s45 - 2*q2*q8*s45 - 
       q5*q8*s45 + 2*q6*q8*s45 + 6*q7*q8*s45 + q6*q9*s45 + 4*q7*q9*s45 - 
       3*q8*q9*s45 - 2*q7^2*q8*s12*s45 - q5*q7^2*q8*s12^2*s45 - 
       2*q2*q5*q6*s34*s45 + 2*q5*q6*q9*s34*s45 - 2*q5*q7*q9*s34*s45 - 
       2*q2*q6*q8*s45^2 + 2*q3*q6*q8*s45^2 + 2*q5*q7*q8*s45^2 + 
       q7^2*q8*s45^2 + 2*q5*q7*q9*s45^2 + q7^2*q9*s45^2 - 2*q5*q8*q9*s45^2 - 
       6*q7*q8*q9*s45^2 - 2*q5*q7*q8*q9*s45^3 - q7^2*q8*q9*s45^3 - 
       2*q2*q7*s51 - q7^2*s51 - 2*q4*q8*s51 - 3*q6*q8*s51 + 2*q7*q8*s51 - 
       2*q4*q9*s51 + 4*q7*q9*s51 - 5*q8*q9*s51 - 2*q2*q3*q7*s12*s51 - 
       2*q2*q7^2*s12*s51 + q2*q7^2*q8*s12^2*s51 + q2*q7^2*s34*s51 - 
       2*q4*q7*q9*s34*s51 - 2*q3*q6*q8*s45*s51 - 4*q6*q7*q8*s45*s51 + 
       2*q7^2*q8*s45*s51 + 2*q7^2*q9*s45*s51 - 6*q7*q8*q9*s45*s51 - 
       2*q7^2*q8*q9*s45^2*s51 - 2*q2*q3*q7*s51^2 - q2*q7^2*s51^2 + 
       q6*q7^2*s51^2 - 2*q2*q6*q8*s51^2 + 2*q3*q6*q8*s51^2 + 
       2*q2*q7*q8*s51^2 + 2*q4*q7*q9*s51^2 + q7^2*q9*s51^2 - 
       2*q7*q8*q9*s51^2 - q6*q7^2*q8*s45*s51^2 - q7^2*q8*q9*s45*s51^2 - 
       2*q2*q6*q7*q8*s51^3]*(2*F[1, 1, 1]^2 - 2*F[1, 1, 2]^2 + 
      2*F[1, 1, 5]^2 - 4*F[1, 1, 1]*F[1, 1, 7] + 4*F[1, 1, 2]*F[1, 1, 7] - 
      4*F[1, 1, 5]*F[1, 1, 7] + 2*F[1, 1, 7]^2 - 4*F[2, 1, 4] + 
      4*F[2, 1, 7] + 4*F[2, 1, 9] + 4*F[2, 1, 10] + (4*tci[1, 1]^2)/3 - 
      4*F[1, 1, 1]*tci[1, 2] + 4*F[1, 2, 8]*tci[1, 2]))/2 + 
   (r[4*q2 - 4*q3 - 3*q7 + 2*q8 + 2*q9 + 5*q2*q7*s12 + 2*q4*q7*s12 - 
       q5*q7*s12 - 2*q2*q8*s12 + 2*q3*q8*s12 - 2*q4*q8*s12 + 2*q7*q8*s12 + 
       4*q8^2*s12 - 2*q2*q3*q7*s12^2 - 2*q4*q5*q8*s12^2 - 2*q2*q7*q8*s12^2 - 
       2*q5*q7*q8*s12^2 + q5*q8^2*s12^2 + q7*q8^2*s12^2 - 2*q4*q5*s23 + 
       4*q3*q6*s23 + 2*q4*q9*s23 + q2*q5*s34 + 2*q2*q6*s34 - 3*q2*q7*s34 - 
       2*q5*q7*s34 + 4*q4*q8*s34 + 2*q5*q8*s34 - 2*q8^2*s34 + 4*q2*q9*s34 + 
       2*q4*q9*s34 - 2*q5*q9*s34 - q6*q9*s34 - q8*q9*s34 + 
       2*q4*q5*q8*s12*s34 - 2*q5*q8^2*s12*s34 - 2*q4*q5*q8*s34^2 + 
       q5*q8^2*s34^2 + 2*q4*q7*q9*s34^2 - 2*q5*q7*q9*s34^2 + 
       2*q5*q8*q9*s34^2 - q2*q5*s45 - 4*q3*q6*s45 - 2*q3*q7*s45 + 
       2*q2*q8*s45 + 2*q3*q8*s45 - q5*q8*s45 - 2*q7*q8*s45 - 2*q8^2*s45 - 
       4*q2*q9*s45 + 3*q6*q9*s45 + q7*q9*s45 + 2*q8*q9*s45 + 
       2*q7*q8^2*s12*s45 + q5*q7*q8^2*s12^2*s45 + q5*q8^2*s34*s45 + 
       2*q2*q5*q9*s34*s45 - 2*q5*q8*q9*s34*s45 - q8^2*q9*s34*s45 + 
       2*q2*q6*q8*s45^2 + 2*q3*q6*q8*s45^2 - 2*q5*q7*q8*s45^2 - 
       q7*q8^2*s45^2 - 2*q2*q6*q9*s45^2 - 2*q5*q7*q9*s45^2 + 
       2*q5*q8*q9*s45^2 + q7*q8*q9*s45^2 + q8^2*q9*s45^2 + 
       2*q5*q7*q8*q9*s45^3 + q7*q8^2*q9*s45^3 + 2*q2*q7*s51 - q6*q7*s51 - 
       2*q2*q8*s51 - 2*q4*q8*s51 - 2*q6*q8*s51 - 6*q2*q9*s51 + 3*q7*q9*s51 - 
       2*q2*q3*q7*s12*s51 - q2*q7*q8^2*s12^2*s51 + 2*q2*q6*q7*s34*s51 - 
       2*q4*q7*q9*s34*s51 - 2*q2*q6*q8*s45*s51 - 2*q3*q6*q8*s45*s51 + 
       2*q6*q7*q8*s45*s51 - 2*q7*q8^2*s45*s51 - 2*q2*q6*q9*s45*s51 + 
       2*q8^2*q9*s45*s51 + 2*q7*q8^2*q9*s45^2*s51 - 2*q2*q3*q7*s51^2 + 
       2*q2*q6*q8*s51^2 + 2*q3*q6*q8*s51^2 - 2*q2*q7*q8*s51^2 - 
       q6*q7*q8*s51^2 + 2*q4*q7*q9*s51^2 + q7*q8*q9*s51^2 + 
       q6*q7*q8^2*s45*s51^2 + q7*q8^2*q9*s45*s51^2 + 2*q2*q6*q7*q8*s51^3]*
     (-2*F[1, 1, 1]^2 + 2*F[1, 1, 8]^2 + 4*F[1, 1, 1]*F[1, 1, 9] - 
      4*F[1, 1, 8]*F[1, 1, 9] - 4*F[2, 1, 9] + 4*F[2, 1, 12] + 
      4*F[1, 1, 1]*tci[1, 2] - 4*F[1, 2, 9]*tci[1, 2]))/2 + 
   (r[-6*q1 - 4*q10 + 2*q2 + 5*q5 - 14*q6 + 8*q7 - 7*q8 + 6*q9 + 
       4*q4*q7*s12 - 4*q4*q8*s12 + 4*q5*q8*s12 - 4*q4*q5*q8*s12^2 - 
       4*q5*q7*q8*s12^2 + q10*q5*s23 - 4*q4*q5*s23 - 3*q10*q9*s23 + 
       4*q4*q9*s23 + 2*q1*q2*s34 - 6*q1*q5*s34 + 4*q10*q5*s34 - 4*q5*q7*s34 - 
       2*q1*q8*s34 + 8*q4*q8*s34 - 11*q5*q8*s34 - 7*q10*q9*s34 + 
       14*q2*q9*s34 + 4*q4*q9*s34 - q5*q9*s34 - 9*q6*q9*s34 + 10*q7*q9*s34 - 
       14*q8*q9*s34 + 4*q4*q5*q8*s12*s34 + 3*q10*q2*q5*s34^2 + 
       6*q1*q5*q8*s34^2 - 4*q4*q5*q8*s34^2 - 3*q2*q5*q9*s34^2 + 
       4*q4*q7*q9*s34^2 - 4*q5*q7*q9*s34^2 + 3*q5*q8*q9*s34^2 + 
       3*q2*q9^2*s34^2 - 3*q6*q9^2*s34^2 + 2*q10*q5*s45 - 4*q5*q7*s45 - 
       6*q1*q8*s45 + 3*q5*q8*s45 - 9*q7*q8*s45 + 2*q2*q9*s45 + 5*q6*q9*s45 + 
       6*q7*q9*s45 + q8*q9*s45 + 4*q5*q7*q8*s12*s45 + 2*q10*q2*q5*s34*s45 + 
       6*q1*q5*q8*s34*s45 - 4*q5*q7*q9*s34*s45 + 3*q5*q8*q9*s34*s45 - 
       7*q2*q9^2*s34*s45 + 3*q6*q9^2*s34*s45 - q7*q9^2*s34*s45 + 
       q8*q9^2*s34*s45 + 3*q2*q5*q9^2*s34^2*s45 + q6*q9^3*s34^2*s45 - 
       2*q7*q9^3*s34^2*s45 + 3*q5*q7*q8*s45^2 + 3*q2*q6*q9*s45^2 + 
       5*q5*q7*q9*s45^2 - 5*q5*q8*q9*s45^2 - q7*q8*q9*s45^2 - q2*q9^2*s45^2 + 
       q6*q9^2*s45^2 - q7*q9^2*s45^2 + q8*q9^2*s45^2 + q5*q7*q9^2*s34*s45^2 - 
       q5*q8*q9^2*s34*s45^2 + 3*q7*q9^3*s34*s45^2 - 3*q8*q9^3*s34*s45^2 - 
       q5*q7*q9^3*s34^2*s45^2 + q5*q8*q9^3*s34^2*s45^2 - 
       5*q5*q7*q8*q9*s45^3 - q2*q6*q9^2*s45^3 - q5*q7*q9^2*s45^3 + 
       q5*q8*q9^2*s45^3 + q7*q8*q9^2*s45^3 - 3*q7*q9^3*s45^3 + 
       3*q8*q9^3*s45^3 + q5*q7*q9^3*s34*s45^3 - q5*q8*q9^3*s34*s45^3 + 
       q5*q7*q8*q9^2*s45^4 - q5*q7*q9^3*s45^4 + q5*q8*q9^3*s45^4 + 
       3*q7*q8*q9^3*s45^4 + q5*q7*q8*q9^3*s45^5 - 2*q1*q2*s51 + 2*q1*q7*s51 - 
       8*q2*q7*s51 - 6*q6*q7*s51 + 2*q2*q8*s51 - 4*q4*q8*s51 - 2*q6*q8*s51 - 
       7*q7*q8*s51 + 6*q1*q9*s51 + 6*q10*q9*s51 - 13*q2*q9*s51 + 
       7*q6*q9*s51 - 2*q7*q9*s51 + 18*q8*q9*s51 + q9^2*s51 + 
       3*q10*q9^2*s23*s51 + 2*q1*q2*q7*s34*s51 - 2*q10*q6*q9*s34*s51 - 
       4*q4*q7*q9*s34*s51 + 2*q10*q9^2*s34*s51 - 7*q2*q9^2*s34*s51 + 
       2*q6*q9^2*s34*s51 - 2*q7*q9^2*s34*s51 + q9^3*s34*s51 - 
       2*q10*q6*q9^2*s34^2*s51 - q6*q9^3*s34^2*s51 - q7*q9^3*s34^2*s51 + 
       4*q1*q6*q8*s45*s51 + 2*q2*q6*q8*s45*s51 + 6*q6*q7*q8*s45*s51 + 
       6*q1*q6*q9*s45*s51 - q2*q6*q9*s45*s51 + 11*q7*q8*q9*s45*s51 + 
       3*q2*q9^2*s45*s51 + q7*q9^2*s45*s51 - 2*q8*q9^2*s45*s51 + 
       3*q7*q9^3*s34*s45*s51 - q2*q6*q9^2*s45^2*s51 - q7*q8*q9^2*s45^2*s51 - 
       3*q7*q9^3*s45^2*s51 + 3*q8*q9^3*s45^2*s51 + 3*q7*q8*q9^3*s45^3*s51 - 
       2*q1*q2*q7*s51^2 - 3*q2*q6*q8*s51^2 + 3*q2*q7*q8*s51^2 + 
       4*q4*q7*q9*s51^2 + 7*q7*q8*q9*s51^2 - 2*q10*q9^2*s51^2 + 
       4*q2*q9^2*s51^2 + q7*q9^2*s51^2 - q10*q9^3*s23*s51^2 + 
       2*q10*q6*q9^2*s34*s51^2 + q10*q9^3*s34*s51^2 + q7*q9^3*s34*s51^2 - 
       q10*q6*q9^3*s34^2*s51^2 - q7*q8*q9^2*s45*s51^2 - q7*q9^3*s45*s51^2 + 
       q7*q8*q9^3*s45^2*s51^2 - 3*q2*q6*q7*q8*s51^3]*
     (-F[1, 1, 2]^2 + 2*F[1, 1, 2]*F[1, 1, 8] - F[1, 1, 8]^2 - 
      2*F[2, 1, 11] - 2*F[2, 1, 12] - tci[1, 1]^2/3 - 
      2*F[1, 1, 2]*tci[1, 2] + 2*F[1, 2, 9]*tci[1, 2]))/2 + 
   (r[-2*q1 + 17*q2 - 8*q3 + 2*q5 + 4*q6 - 20*q7 - 6*q2^2*s12 - 7*q2*q5*s12 + 
       12*q2*q7*s12 + 3*q5*q7*s12 + 5*q2*q8*s12 + 4*q3*q8*s12 - 5*q5*q8*s12 + 
       q7*q8*s12 - 4*q2*q3*q7*s12^2 - 7*q2*q7*q8*s12^2 + 3*q5*q7*q8*s12^2 + 
       8*q3*q6*s23 + 2*q10*q2*s34 - 2*q1*q5*s34 - 2*q2*q5*s34 + q2*q6*s34 - 
       8*q2*q7*s34 + 3*q5*q7*s34 - 2*q1*q8*s34 + 10*q5*q8*s34 + 
       11*q2*q9*s34 - 2*q6*q9*s34 - 9*q7*q9*s34 - 2*q10*q2^2*s34^2 - 
       4*q1*q5*q8*s34^2 - q2^2*q9*s34^2 - 3*q2*q5*q9*s34^2 + 
       3*q5*q7*q9*s34^2 - 6*q1*q2*s45 + 3*q10*q2*s45 - 2*q2*q5*s45 + 
       4*q2*q6*s45 - 8*q3*q6*s45 - 4*q3*q7*s45 - 3*q5*q7*s45 + 4*q1*q8*s45 + 
       4*q2*q8*s45 + 4*q3*q8*s45 + 2*q5*q8*s45 + 4*q7*q8*s45 + 2*q2*q9*s45 - 
       3*q6*q9*s45 + 5*q7*q9*s45 - 2*q8*q9*s45 - 9*q5*q7*q8*s12*s45 - 
       3*q10*q2^2*s34*s45 - q2^3*s34*s45 + 6*q1*q2*q5*s34*s45 - 
       2*q10*q2*q5*s34*s45 - 5*q2^2*q5*s34*s45 + 2*q2^2*q6*s34*s45 - 
       4*q1*q5*q8*s34*s45 + 5*q2^2*q9*s34*s45 + q2*q5*q9*s34*s45 - 
       3*q5*q7*q9*s34*s45 + 2*q5*q8*q9*s34*s45 - 2*q10*q2^3*s34^2*s45 - 
       2*q10*q2^2*q5*s34^2*s45 - q2^2*q5*q9*s34^2*s45 - 3*q10*q2*q5*s45^2 - 
       4*q2^2*q6*s45^2 + 4*q2*q6*q8*s45^2 + 4*q3*q6*q8*s45^2 + 
       3*q5*q7*q8*s45^2 + 3*q2^2*q9*s45^2 + 3*q5*q7*q9*s45^2 - 
       3*q5*q8*q9*s45^2 - 3*q7*q8*q9*s45^2 - 4*q10*q2^2*q5*s34*s45^2 + 
       q2^3*q6*s34*s45^2 - q10*q2^3*q5*s34^2*s45^2 + 3*q2^2*q6*q9*s45^3 - 
       3*q5*q7*q8*q9*s45^3 - q10*q2*s51 + 9*q2^2*s51 - 2*q10*q6*s51 - 
       4*q2*q6*s51 - 2*q1*q7*s51 + 12*q2*q7*s51 + 8*q6*q7*s51 - 4*q2*q8*s51 + 
       2*q1*q9*s51 - 5*q2*q9*s51 + 3*q6*q9*s51 + 2*q7*q9*s51 + q2^3*s12*s51 - 
       5*q2^2*q7*s12*s51 - 4*q2*q3*q7*s12*s51 - 2*q2^2*q8*s12*s51 + 
       4*q2*q7*q8*s12*s51 + q2^2*q7*q8*s12^2*s51 + q10*q2^2*s34*s51 - 
       2*q2^3*s34*s51 - 3*q2^2*q6*s34*s51 + 4*q2^2*q7*s34*s51 + 
       4*q2*q6*q7*s34*s51 + 5*q2^2*q9*s34*s51 - 2*q10*q6*q9*s34*s51 - 
       q10*q2^3*s34^2*s51 + 2*q2^3*s45*s51 + 3*q2^2*q6*s45*s51 - 
       2*q2^2*q8*s45*s51 - 6*q1*q6*q8*s45*s51 - 2*q2*q6*q8*s45*s51 - 
       4*q3*q6*q8*s45*s51 - 4*q6*q7*q8*s45*s51 - q2^2*q9*s45*s51 + 
       2*q1*q7*q9*s45*s51 - q2^3*q6*s34*s45*s51 + q2^3*q6*s45^2*s51 - 
       2*q2^2*q6*q8*s45^2*s51 + 3*q2^2*q6*q9*s45^2*s51 - q2^3*s51^2 - 
       4*q2^2*q6*s51^2 + 5*q2^2*q7*s51^2 - 4*q2*q3*q7*s51^2 + 
       5*q2^2*q8*s51^2 + 4*q2*q6*q8*s51^2 + 4*q3*q6*q8*s51^2 - 
       9*q2*q7*q8*s51^2 - 4*q2^2*q9*s51^2 + 3*q10*q6*q9*s51^2 + 
       2*q1*q7*q9*s51^2 + 2*q2^3*q7*s12*s51^2 + q2^3*q8*s12*s51^2 - 
       6*q2^2*q7*q8*s12*s51^2 - q2^3*q7*q8*s12^2*s51^2 + q2^3*q6*s34*s51^2 - 
       q2^3*q7*s34*s51^2 - 4*q2^2*q6*q7*s34*s51^2 - q2^3*q6*s45*s51^2 + 
       q2^3*q8*s45*s51^2 + 4*q2^2*q6*q8*s45*s51^2 + q2^3*q6*q8*s45^2*s51^2 + 
       q2^3*q6*s51^3 - q2^3*q7*s51^3 - 5*q2^2*q6*q7*s51^3 - q2^3*q8*s51^3 - 
       5*q2^2*q6*q8*s51^3 + 6*q2^2*q7*q8*s51^3 + 9*q2*q6*q7*q8*s51^3 + 
       q2^3*q7*q8*s12*s51^3 + q2^3*q6*q7*s34*s51^3 - q2^3*q6*q8*s45*s51^3 + 
       q2^3*q6*q7*s51^4 + q2^3*q6*q8*s51^4 - q2^3*q7*q8*s51^4 - 
       6*q2^2*q6*q7*q8*s51^4 + q2^3*q6*q7*q8*s51^5]*
     (-F[1, 1, 8]^2 + F[1, 1, 9]^2 + 2*F[1, 1, 8]*F[1, 1, 10] - 
      2*F[1, 1, 9]*F[1, 1, 10] - 2*F[2, 1, 12] + 2*F[2, 1, 15] - 
      tci[1, 1]^2/3 - 2*F[1, 1, 10]*tci[1, 2] + 2*F[1, 2, 9]*tci[1, 2]))/2 + 
   (r[-4*q10*q2*q5 + q10*q2*q6 - q2*q3*q6 + 6*q10*q5*q6 + q2*q3*q7 + 
       3*q3*q6*q7 - 3*q2*q3*q8 + 2*q2*q5*q8 + 2*q2*q6*q8 + 4*q3*q6*q8 + 
       2*q5*q6*q8 - 3*q2*q7*q8 - q3*q7*q8 - q6*q7*q8 + 6*q10*q2*q9 - 
       2*q10*q5*q9 + 3*q2*q5*q9 - 4*q10*q6*q9 + 3*q3*q6*q9 - 3*q5*q6*q9 - 
       2*q2*q7*q9 - 3*q3*q7*q9 + 3*q2*q3*q7*q8*s12 - 3*q10*q2*q5*q9*s34 + 
       3*q10*q5*q6*q9*s34 - 3*q10*q2*q5*q6*s45 - 3*q2*q3*q6*q8*s45 + 
       q2*q5*q6*q8*s45 + 4*q2*q5*q6*q9*s45 - 4*q2*q3*q6*q7*s51 + 
       4*q2*q6*q7*q8*s51 + 3*q3*q6*q7*q8*s51 - 3*q10*q2*q6*q9*s51 - 
       q2*q3*q6*q9*s51 + q2*q3*q7*q9*s51]*(4*eps5t*F[3, 25] + 
      4*eps5t*F[3, 45] + 4*eps5t*F[3, 70] + (8*eps5t*tci[1, 1]^3)/27 - 
      8*eps5t*tci[1, 2]*tci[2, 1]))/2 + 
   (r[q2*q4*q5 + q2*q4*q7 + q3*q4*q7 - q2*q6*q7 - q3*q4*q8 + q2*q5*q8 + 
       q4*q5*q8 - 2*q2*q6*q8 + 2*q4*q6*q8 - 2*q5*q6*q8 + q2*q7*q8 - 
       q3*q7*q8 + q6*q7*q8 + q2*q5*q9 + 2*q4*q5*q9 + 2*q4*q6*q9 - q5*q6*q9 + 
       2*q2*q7*q9 + q2*q3*q4*q7*s12 - q2*q3*q4*q8*s12 + q2*q4*q5*q8*s12 - 
       q2*q3*q7*q8*s12 - q4*q5*q6*q8*s34 + q2*q4*q5*q9*s34 - 
       q4*q5*q6*q9*s34 + q2*q4*q7*q9*s34 + 2*q2*q5*q6*q8*s45 + 
       2*q2*q5*q6*q9*s45 + q2*q3*q6*q7*s51 - q3*q4*q6*q8*s51 - 
       2*q2*q6*q7*q8*s51 - q3*q6*q7*q8*s51 + q2*q3*q6*q9*s51 - 
       q3*q4*q6*q9*s51 - q2*q3*q7*q9*s51 + q3*q4*q7*q9*s51]*
     (-4*eps5t*F[3, 70] + 4*eps5t*F[3, 71] - (16*eps5t*tci[1, 1]^3)/27 + 
      16*eps5t*tci[1, 2]*tci[2, 1]))/2 + 
   (r[-4*q10*q2*q5 + q10*q2*q6 - q2*q3*q6 + 6*q10*q5*q6 - q2*q5*q6 + 
       q2*q3*q7 + q2*q6*q7 + 2*q3*q6*q7 - 3*q2*q3*q8 + 2*q2*q5*q8 + 
       3*q2*q6*q8 + 4*q3*q6*q8 + 2*q5*q6*q8 - 3*q2*q7*q8 - q3*q7*q8 - 
       q6*q7*q8 + 6*q10*q2*q9 - 2*q10*q5*q9 + 3*q2*q5*q9 - 4*q10*q6*q9 - 
       2*q2*q6*q9 + 2*q3*q6*q9 - 3*q5*q6*q9 - 2*q2*q7*q9 - 2*q3*q7*q9 + 
       3*q2*q3*q7*q8*s12 - 3*q10*q2*q5*q9*s34 + 3*q10*q5*q6*q9*s34 - 
       3*q10*q2*q5*q6*s45 - 3*q2*q3*q6*q8*s45 + 4*q2*q5*q6*q9*s45 - 
       3*q2*q3*q6*q7*s51 + 4*q2*q6*q7*q8*s51 + 3*q3*q6*q7*q8*s51 - 
       3*q10*q2*q6*q9*s51]*(-4*eps5t*F[3, 45] - 4*eps5t*F[3, 70] - 
      (2*eps5t*tci[1, 1]^3)/15 + (32*eps5t*tci[1, 2]*tci[2, 1])/3 + 
      (96*eps5t*tci[3, 1])/5 + 8*eps5t*tci[2, 1]*tcr[1, 1] - 
      (2*eps5t*tci[1, 1]*tcr[1, 1]^2)/5))/2 + 
   (r[2*q10*q2*q5 - q10*q2*q6 - q2*q3*q6 - 2*q10*q5*q6 + q2*q3*q7 - 
       q2*q5*q7 - q2*q3*q8 + q2*q5*q8 + 2*q3*q6*q8 - 2*q5*q6*q8 - q3*q7*q8 + 
       q5*q7*q8 - 4*q10*q2*q9 + q10*q5*q9 + 2*q10*q6*q9 + 4*q2*q7*q9 + 
       2*q5*q7*q9 - q5*q8*q9 + 2*q6*q8*q9 - 4*q7*q8*q9 + q2*q3*q7*q8*s12 - 
       q2*q5*q7*q8*s12 + 2*q10*q2*q5*q9*s34 - q10*q5*q6*q9*s34 - 
       2*q2*q5*q7*q9*s34 - q5*q6*q8*q9*s34 + q10*q2*q5*q6*s45 - 
       q2*q3*q6*q8*s45 + q2*q5*q6*q8*s45 - 2*q5*q7*q8*q9*s45 + 
       2*q10*q2*q6*q9*s51 + 2*q2*q3*q6*q9*s51 - 2*q2*q3*q7*q9*s51 - 
       2*q3*q6*q8*q9*s51 + 2*q3*q7*q8*q9*s51]*(-4*eps5t*F[3, 43] - 
      (22*eps5t*tci[1, 1]^3)/135 - (8*eps5t*tci[1, 2]*tci[2, 1])/3 - 
      (96*eps5t*tci[3, 1])/5 - 8*eps5t*tci[2, 1]*tcr[1, 1] + 
      (2*eps5t*tci[1, 1]*tcr[1, 1]^2)/5))/2 + 
   (r[2*q10*q2*q5 - 4*q10*q5*q6 - 2*q2*q3*q8 + 2*q2*q5*q8 + 2*q3*q6*q8 - 
       4*q5*q6*q8 + 2*q5*q7*q8 - 2*q10*q2*q9 + q10*q5*q9 + 2*q10*q6*q9 + 
       2*q2*q7*q9 + q5*q7*q9 - 2*q5*q8*q9 + 2*q6*q8*q9 - 2*q7*q8*q9 + 
       2*q2*q3*q7*q8*s12 - 2*q2*q5*q7*q8*s12 + q10*q2*q5*q9*s34 - 
       2*q10*q5*q6*q9*s34 - q2*q5*q7*q9*s34 - 2*q5*q6*q8*q9*s34 + 
       2*q10*q2*q5*q6*s45 - 2*q2*q3*q6*q8*s45 + 2*q2*q5*q6*q8*s45 - 
       2*q5*q7*q8*q9*s45 + q10*q2*q6*q9*s51 + q2*q3*q6*q9*s51 - 
       q2*q3*q7*q9*s51 - q3*q6*q8*q9*s51 + q3*q7*q8*q9*s51]*
     (4*eps5t*F[3, 62] - (22*eps5t*tci[1, 1]^3)/135 - 
      (8*eps5t*tci[1, 2]*tci[2, 1])/3 - (96*eps5t*tci[3, 1])/5 - 
      8*eps5t*tci[2, 1]*tcr[1, 1] + (2*eps5t*tci[1, 1]*tcr[1, 1]^2)/5))/2 + 
   (r[q2*q4*q5 - q2*q3*q6 - q2*q5*q6 + q2*q3*q7 + q2*q4*q7 - q3*q4*q7 - 
       q2*q3*q8 + q3*q4*q8 + q2*q5*q8 - q4*q5*q8 + 2*q3*q6*q8 + 4*q4*q6*q8 - 
       2*q5*q6*q8 + q2*q5*q9 + q4*q5*q9 - 2*q2*q6*q9 + 4*q4*q6*q9 - 
       2*q5*q6*q9 + 2*q2*q7*q9 - 2*q4*q7*q9 + q2*q3*q4*q7*s12 - 
       q2*q3*q4*q8*s12 + q2*q4*q5*q8*s12 - 2*q4*q5*q6*q8*s34 + 
       q2*q4*q5*q9*s34 - 2*q4*q5*q6*q9*s34 + q2*q4*q7*q9*s34 - 
       q2*q3*q6*q8*s45 + q2*q5*q6*q8*s45 + 2*q2*q5*q6*q9*s45 - 
       2*q3*q4*q6*q8*s51 + 2*q2*q3*q6*q9*s51 - 2*q3*q4*q6*q9*s51 - 
       2*q2*q3*q7*q9*s51 + 2*q3*q4*q7*q9*s51]*(4*eps5t*F[3, 23] - 
      4*eps5t*F[3, 25] - (44*eps5t*tci[1, 1]^3)/135 - 
      (16*eps5t*tci[1, 2]*tci[2, 1])/3 - (192*eps5t*tci[3, 1])/5 - 
      16*eps5t*tci[2, 1]*tcr[1, 1] + (4*eps5t*tci[1, 1]*tcr[1, 1]^2)/5))/2 + 
   (r[2*q2*q4*q5 + 2*q2*q4*q7 - 2*q2*q3*q8 + 2*q2*q5*q8 + 2*q3*q6*q8 + 
       2*q4*q6*q8 - 2*q5*q6*q8 + 2*q2*q5*q9 + q4*q5*q9 + 2*q4*q6*q9 - 
       q5*q6*q9 + 2*q2*q7*q9 - 2*q4*q7*q9 + 2*q2*q3*q4*q7*s12 - 
       2*q2*q3*q4*q8*s12 + 2*q2*q4*q5*q8*s12 - q4*q5*q6*q8*s34 + 
       2*q2*q4*q5*q9*s34 - q4*q5*q6*q9*s34 + 2*q2*q4*q7*q9*s34 - 
       2*q2*q3*q6*q8*s45 + 2*q2*q5*q6*q8*s45 + 2*q2*q5*q6*q9*s45 - 
       q3*q4*q6*q8*s51 + q2*q3*q6*q9*s51 - q3*q4*q6*q9*s51 - 
       q2*q3*q7*q9*s51 + q3*q4*q7*q9*s51]*(4*eps5t*F[3, 45] - 
      4*eps5t*F[3, 63] - (44*eps5t*tci[1, 1]^3)/135 - 
      (16*eps5t*tci[1, 2]*tci[2, 1])/3 - (192*eps5t*tci[3, 1])/5 - 
      16*eps5t*tci[2, 1]*tcr[1, 1] + (4*eps5t*tci[1, 1]*tcr[1, 1]^2)/5))/2 + 
   (r[-2*q5 - 2*q8 + 2*q9 - q5*q7*s12 - q5*q8*s12 - q7*q8*s12 - 
       q5*q7*q8*s12^2 - q5*q7*s34 + q5*q8*s34 - 2*q5*q9*s34 + q7*q9*s34 - 
       3*q8*q9*s34 - q5*q7*q9*s34^2 + q5*q8*q9*s34^2 + q5*q7*s45 - 
       q5*q8*s45 - 2*q7*q8*s45 - 3*q7*q9*s45 + 3*q8*q9*s45 + 
       q5*q7*q8*s12*s45 + q5*q7*q9*s34*s45 - q5*q8*q9*s34*s45 - 
       2*q5*q7*q8*s45^2 - 2*q5*q7*q9*s45^2 + 2*q5*q8*q9*s45^2 + 
       4*q7*q8*q9*s45^2 + 2*q5*q7*q8*q9*s45^3 - q7*q8*s51 - q7*q9*s51 + 
       3*q8*q9*s51 + 3*q7*q8*q9*s45*s51 + q7*q8*q9*s51^2]*
     (6*F[1, 1, 1]^2 - (40*F[1, 1, 7]^2)/3 + (43*tci[1, 1]^2)/9 - 
      12*F[1, 1, 1]*tci[1, 2] + 2*tci[1, 1]^2*tci[1, 2] - 2*tci[1, 2]^3 - 
      16*tcr[3, 3]))/2 + 
   (r[-7*q3 + 4*q6 - 3*q7 - q8 - 2*q2*q3*s12 + 4*q3^2*s12 + 4*q2*q7*s12 + 
       6*q3*q7*s12 + q2*q8*s12 + 3*q3*q8*s12 - 2*q7*q8*s12 + q2*q3*q7*s12^2 - 
       4*q3^2*q7*s12^2 - 3*q2*q7*q8*s12^2 - 4*q3^2*s23 + 7*q3*q6*s23 + 
       4*q3^2*q6*s23^2 + q2*q6*s34 - 2*q2*q7*s34 + 4*q3^2*s45 - 2*q2*q6*s45 - 
       8*q3*q6*s45 + 3*q2*q8*s45 + q3*q8*s45 - q7*q8*s45 - 
       8*q3^2*q6*s23*s45 + 4*q3^2*q6*s45^2 + 3*q2*q6*q8*s45^2 + 
       q3*q6*q8*s45^2 - 4*q2*q3*s51 + q2*q6*s51 + q3*q6*s51 + 3*q2*q7*s51 + 
       4*q3*q7*s51 + q6*q7*s51 - 3*q2*q8*s51 - q3*q8*s51 + q7*q8*s51 + 
       4*q2*q3^2*s12*s51 - 8*q2*q3*q7*s12*s51 - 4*q3^2*q7*s12*s51 + 
       3*q2*q7*q8*s12*s51 + 4*q2*q3^2*q7*s12^2*s51 + q2*q6*q7*s34*s51 - 
       4*q3^2*q6*s45*s51 + 4*q3^2*q8*s45*s51 - 3*q2*q6*q8*s45*s51 - 
       2*q3*q6*q8*s45*s51 + q6*q7*q8*s45*s51 + 4*q3^2*q6*q8*s45^2*s51 - 
       4*q2*q3*q7*s51^2 + q2*q6*q7*s51^2 + 4*q2*q6*q8*s51^2 + 
       q3*q6*q8*s51^2 - 4*q2*q7*q8*s51^2 - q6*q7*q8*s51^2 + 
       4*q2*q3^2*q7*s12*s51^2 - 4*q3^2*q6*q8*s45*s51^2 + 4*q2*q6*q7*q8*s51^3]*
     (-2*F[3, 12] - (2*tci[1, 2]^3)/3 - 4*tci[1, 2]*tcr[1, 1]^2 + 
      (8*tcr[1, 1]^3)/3 + (2*tci[1, 1]^2*tcr[1, 2])/3 - (8*tcr[1, 2]^3)/3 - 
      8*tci[1, 2]*tcr[2, 1] + 8*tcr[1, 1]*tcr[2, 1] + 8*tcr[3, 1] + 
      2*tcr[3, 2] - (37*tcr[3, 3])/3))/2 + 
   (r[-6*q4 - 4*q5 + 4*q7 - 6*q8 + 4*q9 + 4*q4^2*s12 + 6*q4*q5*s12 - 
       3*q4*q7*s12 - q5*q7*s12 + 2*q4*q8*s12 - q5*q8*s12 + q7*q8*s12 - 
       4*q4^2*q5*s12^2 - q4*q5*q8*s12^2 - 3*q5*q7*q8*s12^2 - 4*q4*q5*s34 - 
       5*q4*q7*s34 - 3*q5*q7*s34 - 4*q4*q8*s34 + 7*q5*q8*s34 - 2*q4*q9*s34 - 
       2*q5*q9*s34 + 9*q7*q9*s34 - 7*q8*q9*s34 + 4*q4^2*q5*s12*s34 + 
       4*q4^2*q8*s12*s34 - 8*q4*q5*q8*s12*s34 + 4*q4^2*q5*q8*s12^2*s34 + 
       4*q4*q5*q8*s34^2 - 5*q4*q7*q9*s34^2 - 3*q5*q7*q9*s34^2 + 
       3*q5*q8*q9*s34^2 - 4*q4^2*q5*q8*s12*s34^2 + 3*q5*q7*s45 - 
       2*q5*q8*s45 - 6*q7*q8*s45 - 8*q7*q9*s45 + 9*q8*q9*s45 + 
       3*q5*q7*q8*s12*s45 + 3*q5*q7*q9*s34*s45 - 3*q5*q8*q9*s34*s45 - 
       4*q5*q7*q8*s45^2 - 4*q5*q7*q9*s45^2 + 4*q5*q8*q9*s45^2 + 
       10*q7*q8*q9*s45^2 + 4*q5*q7*q8*q9*s45^3 - 4*q4^2*s51 + q4*q7*s51 - 
       3*q7*q8*s51 + 6*q4*q9*s51 - 5*q7*q9*s51 + 7*q8*q9*s51 - 
       4*q4^2*q7*s34*s51 - 4*q4^2*q9*s34*s51 + 10*q4*q7*q9*s34*s51 - 
       4*q4^2*q7*q9*s34^2*s51 + 9*q7*q8*q9*s45*s51 + 4*q4^2*q9*s51^2 - 
       q4*q7*q9*s51^2 + 3*q7*q8*q9*s51^2 + 4*q4^2*q7*q9*s34*s51^2]*
     (-2*F[3, 18] - (2*tci[1, 2]^3)/3 - 4*tci[1, 2]*tcr[1, 1]^2 + 
      (8*tcr[1, 1]^3)/3 + (2*tci[1, 1]^2*tcr[1, 2])/3 - (8*tcr[1, 2]^3)/3 - 
      8*tci[1, 2]*tcr[2, 1] + 8*tcr[1, 1]*tcr[2, 1] + 8*tcr[3, 1] + 
      2*tcr[3, 2] - (37*tcr[3, 3])/3))/2 + 
   (r[-4*q5 + 4*q6 - 4*q8 + 4*q9 + 2*q4*q5*s12 - q4*q7*s12 - q5*q7*s12 + 
       2*q4*q8*s12 - 3*q5*q8*s12 - q7*q8*s12 + q4*q5*q8*s12^2 - 
       q5*q7*q8*s12^2 - q10^2*s23 - q10*q5*s23 + 2*q4*q5*s23 - 2*q5*q6*s23 + 
       2*q10*q9*s23 - 2*q4*q9*s23 + 2*q10^2*s34 + 2*q10*q2*s34 - 
       2*q10*q5*s34 - 2*q4*q5*s34 + 6*q10*q6*s34 - q4*q7*s34 - q5*q7*s34 - 
       4*q4*q8*s34 + 3*q5*q8*s34 - 2*q10*q9*s34 + 2*q2*q9*s34 - 2*q4*q9*s34 - 
       4*q5*q9*s34 - 2*q6*q9*s34 + q7*q9*s34 - 3*q8*q9*s34 - 
       2*q4*q5*q8*s12*s34 - q10*q2*q5*s34^2 + 2*q4*q5*q8*s34^2 - 
       q2*q5*q9*s34^2 + 3*q10*q6*q9*s34^2 + q5*q6*q9*s34^2 - q4*q7*q9*s34^2 - 
       q5*q7*q9*s34^2 + q5*q8*q9*s34^2 + 2*q10^2*s45 - 2*q10*q2*s45 + 
       3*q10*q6*s45 - q2*q6*s45 + 2*q5*q6*s45 + q5*q7*s45 - 2*q7*q8*s45 + 
       q2*q9*s45 - 2*q6*q9*s45 - 4*q7*q9*s45 + 3*q8*q9*s45 + 
       q5*q7*q8*s12*s45 + q10^3*s23*s45 - q10^3*s34*s45 - 
       4*q10^2*q2*s34*s45 + q2*q5*q6*s34*s45 - q2*q5*q9*s34*s45 + 
       q5*q6*q9*s34*s45 + q5*q7*q9*s34*s45 - q5*q8*q9*s34*s45 - 
       2*q10^3*q2*s34^2*s45 - 2*q10^2*q5*s45^2 - q10*q2*q5*s45^2 + 
       q2*q5*q6*s45^2 - 2*q5*q7*q8*s45^2 - 2*q2*q5*q9*s45^2 + 
       2*q5*q6*q9*s45^2 - 2*q5*q7*q9*s45^2 + 2*q5*q8*q9*s45^2 + 
       4*q7*q8*q9*s45^2 - q10^3*q5*s23*s45^2 - 2*q10^3*q5*s34*s45^2 - 
       2*q10^2*q2*q5*s34*s45^2 - q10^3*q2*q5*s34^2*s45^2 - 
       2*q2*q5*q6*q9*s45^3 + 2*q5*q7*q8*q9*s45^3 - 2*q10^2*s51 - 
       2*q10*q2*s51 - q4*q7*s51 + 2*q4*q8*s51 - q7*q8*s51 + 2*q10*q9*s51 - 
       q2*q9*s51 + 2*q6*q9*s51 - 3*q7*q9*s51 + 3*q8*q9*s51 - q10^3*s23*s51 + 
       2*q10^2*q9*s23*s51 + q10^3*s34*s51 - 2*q10^2*q2*s34*s51 + 
       3*q10^2*q6*s34*s51 - 3*q10^2*q9*s34*s51 - 3*q10*q6*q9*s34*s51 - 
       q10^3*q2*s34^2*s51 + 3*q10^2*q6*q9*s34^2*s51 + 3*q7*q8*q9*s45*s51 + 
       2*q10^2*q9*s51^2 + 2*q10*q6*q9*s51^2 - q4*q7*q9*s51^2 + 
       q7*q8*q9*s51^2 + q10^3*q9*s23*s51^2 - q10^3*q9*s34*s51^2 - 
       q10^2*q6*q9*s34*s51^2 + q10^3*q6*q9*s34^2*s51^2]*
     (2*F[3, 40] - 4*tcr[3, 3]))/2 + 
   (r[-2*q2 - 2*q3 + 2*q6 + q7 - q8 + 2*q9 + 2*q3^2*s12 - 2*q4*q5*s12 + 
       4*q2*q7*s12 + q4*q7*s12 - q5*q7*s12 + q2*q8*s12 + q3*q8*s12 - 
       2*q4*q8*s12 + q5*q8*s12 - 3*q7*q8*s12 - q3^3*s12^2 - q2*q3*q7*s12^2 - 
       q4*q5*q8*s12^2 - q2*q7*q8*s12^2 - q5*q7*q8*s12^2 - 2*q3^2*s23 - 
       2*q4*q5*s23 + 2*q3*q6*s23 + 2*q4*q9*s23 + q3^3*s12*s23 - q3^3*s23^2 + 
       2*q3^2*q6*s23^2 + q3^3*q6*s23^3 + 2*q4*q5*s34 + q2*q6*s34 - 
       2*q2*q7*s34 + q4*q7*s34 - q5*q7*s34 + 4*q4*q8*s34 - q5*q8*s34 + 
       2*q4*q9*s34 - 2*q5*q9*s34 + q7*q9*s34 - 3*q8*q9*s34 + 
       2*q4*q5*q8*s12*s34 - 2*q4*q5*q8*s34^2 + q4*q7*q9*s34^2 - 
       q5*q7*q9*s34^2 + q5*q8*q9*s34^2 + 2*q3^2*s45 - 2*q2*q6*s45 - 
       4*q3*q6*s45 + q5*q7*s45 + 2*q2*q8*s45 + 2*q3*q8*s45 - 2*q5*q8*s45 - 
       3*q7*q8*s45 - 2*q7*q9*s45 + 3*q8*q9*s45 + q5*q7*q8*s12*s45 - 
       q3^3*q7*s12^2*s45 + q3^3*s23*s45 - 4*q3^2*q6*s23*s45 - 
       2*q3^3*q6*s23^2*s45 + q5*q7*q9*s34*s45 - q5*q8*q9*s34*s45 + 
       2*q3^2*q6*s45^2 + 2*q2*q6*q8*s45^2 + 2*q3*q6*q8*s45^2 - 
       2*q5*q7*q8*s45^2 - 2*q5*q7*q9*s45^2 + 2*q5*q8*q9*s45^2 + 
       4*q7*q8*q9*s45^2 + q3^3*q6*s23*s45^2 + 2*q5*q7*q8*q9*s45^3 + 
       q2*q6*s51 + q2*q7*s51 + q4*q7*s51 - q6*q7*s51 - 2*q2*q8*s51 - 
       2*q4*q8*s51 + q7*q9*s51 + 3*q8*q9*s51 - q3^3*s12*s51 - 
       2*q2*q3*q7*s12*s51 + q2*q7*q8*s12*s51 + q3^3*q7*s12^2*s51 + 
       q3^3*s23*s51 - q3^3*q6*s23^2*s51 + q2*q6*q7*s34*s51 + q3^3*s45*s51 - 
       q3^2*q6*s45*s51 + q3^2*q8*s45*s51 - 2*q2*q6*q8*s45*s51 - 
       q3*q6*q8*s45*s51 + q6*q7*q8*s45*s51 + 3*q7*q8*q9*s45*s51 - 
       2*q3^3*q7*s12*s45*s51 + q3^3*q6*s45^2*s51 + q3^2*q6*q8*s45^2*s51 - 
       q2*q3*q7*s51^2 + q2*q6*q7*s51^2 + 2*q2*q6*q8*s51^2 + q3*q6*q8*s51^2 - 
       2*q2*q7*q8*s51^2 - q6*q7*q8*s51^2 + q4*q7*q9*s51^2 + q7*q8*q9*s51^2 - 
       2*q2*q3^3*s12*s51^2 + 2*q3^3*q7*s12*s51^2 - q2*q3^3*q7*s12^2*s51^2 + 
       q2*q3^3*s45*s51^2 - q3^3*q7*s45*s51^2 - q3^2*q6*q8*s45*s51^2 + 
       q3^3*q6*q8*s45^2*s51^2 - q2*q3^3*s51^3 + q3^3*q7*s51^3 + 
       2*q2*q6*q7*q8*s51^3 - 2*q2*q3^3*q7*s12*s51^3 - q2*q3^3*q7*s51^4]*
     (2*F[3, 59] - 4*tcr[3, 3]))/2 + 
   (r[-q10 - q2 - q4 + 2*q5 - q6 + 2*q7 + 2*q9 - q5^2*s12 - q4*q7*s12 - 
       3*q5*q7*s12 - q5*q8*s12 - q7*q8*s12 + q4*q5*q8*s12^2 + 
       q5*q7*q8*s12^2 + q10^2*s23 - q4*q5*s23 - q5^2*s23 - q5*q6*s23 - 
       q10*q9*s23 + q4*q9*s23 + q5^2*q6*s23^2 - q10^2*s34 - 2*q10*q2*s34 + 
       q10*q5*s34 + q4*q5*s34 + 2*q10*q6*s34 + q5*q6*s34 - q4*q7*s34 - 
       2*q5*q7*s34 + 2*q4*q8*s34 + q10*q9*s34 - 4*q6*q9*s34 + 4*q7*q9*s34 - 
       q10^2*q2*s34^2 - q4*q5*q8*s34^2 + q5*q6*q9*s34^2 - q4*q7*q9*s34^2 - 
       2*q5*q7*q9*s34^2 + q10^2*s45 - q10*q2*s45 + q10*q6*s45 + 2*q5*q6*s45 + 
       q5*q7*s45 - q5^2*q7*s12*s45 - q5*q7*q8*s12*s45 - q10^3*s23*s45 - 
       q5^2*q6*s23*s45 + q10^3*s34*s45 + q10^2*q2*s34*s45 - 
       q10^2*q5*s34*s45 - q10*q2*q5*s34*s45 - q5^2*q6*s34*s45 - 
       q5^2*q7*s34*s45 + 2*q5*q6*q9*s34*s45 + 2*q5*q7*q9*s34*s45 + 
       2*q10^3*q2*s34^2*s45 - q10^2*q2*q5*s34^2*s45 - q5^2*q6*q9*s34^2*s45 - 
       q5^2*q7*q9*s34^2*s45 - q10^2*q5*s45^2 + q10^3*q5*s23*s45^2 + 
       2*q10^3*q5*s34*s45^2 - q10^2*q2*q5*s34*s45^2 + 
       q10^3*q2*q5*s34^2*s45^2 - q10^2*s51 + q10*q2*s51 - q10*q6*s51 + 
       q4*q7*s51 - q4*q8*s51 + 2*q10*q9*s51 + q4*q9*s51 + q10^3*s23*s51 - 
       2*q10^2*q9*s23*s51 - q10^3*s34*s51 + 2*q10^2*q2*s34*s51 + 
       2*q10^2*q9*s34*s51 - 6*q10*q6*q9*s34*s51 + 2*q4*q7*q9*s34*s51 + 
       q10^3*q2*s34^2*s51 - 2*q10^2*q6*q9*s34^2*s51 + q10^2*q9*s51^2 - 
       q10^3*q9*s23*s51^2 + q10^3*q9*s34*s51^2 - 2*q10^2*q6*q9*s34*s51^2 - 
       q10^3*q6*q9*s34^2*s51^2]*((16*F[3, 3])/3 + (28*F[3, 5])/3 + 
      6*F[3, 7] + (64*F[3, 8])/3 + (8*F[3, 11])/3 - (4*F[3, 13])/3 + 
      4*F[3, 17] - (8*F[3, 24])/3 + (2*F[3, 52])/3 - (8*F[3, 55])/3 - 
      2*F[3, 56] - 2*F[3, 57] + 2*F[3, 59] - (4*F[1, 1, 1]^2*F[1, 1, 2])/3 - 
      (16*F[1, 1, 1]*F[1, 1, 2]^2)/3 + (104*F[1, 1, 2]^3)/9 - 
      (4*F[1, 1, 3]^3)/3 + (8*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 4])/3 - 
      8*F[1, 1, 2]*F[1, 1, 4]^2 - (8*F[1, 1, 2]^2*F[1, 1, 5])/3 + 
      (16*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5])/3 + (4*F[1, 1, 4]^2*F[1, 1, 5])/
       3 - (16*F[1, 1, 2]*F[1, 1, 5]^2)/3 + (4*F[1, 1, 4]*F[1, 1, 5]^2)/3 + 
      (2*F[1, 1, 3]^2*F[1, 1, 6])/3 + (2*F[1, 1, 3]*F[1, 1, 6]^2)/3 - 
      (4*F[1, 1, 6]^3)/3 + (8*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 8])/3 - 
      (2*F[1, 1, 2]^2*F[1, 1, 8])/3 - (8*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 8])/
       3 - (10*F[1, 1, 2]*F[1, 1, 8]^2)/3 + 4*F[1, 1, 8]^3 + 
      (4*F[1, 1, 1]^2*F[1, 1, 9])/3 + (8*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 9])/
       3 + (8*F[1, 1, 2]^2*F[1, 1, 9])/3 + 2*F[1, 1, 3]^2*F[1, 1, 9] - 
      (8*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 9])/3 - 
      (16*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9])/3 + (20*F[1, 1, 4]^2*F[1, 1, 9])/
       3 - 8*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9] + 4*F[1, 1, 5]^2*F[1, 1, 9] - 
      4*F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 9] + 2*F[1, 1, 6]^2*F[1, 1, 9] - 
      (8*F[1, 1, 1]*F[1, 1, 8]*F[1, 1, 9])/3 - 
      (8*F[1, 1, 2]*F[1, 1, 8]*F[1, 1, 9])/3 + 
      (8*F[1, 1, 4]*F[1, 1, 8]*F[1, 1, 9])/3 + (4*F[1, 1, 8]^2*F[1, 1, 9])/
       3 + (8*F[1, 1, 1]*F[1, 1, 9]^2)/3 - (32*F[1, 1, 2]*F[1, 1, 9]^2)/3 + 
      2*F[1, 1, 3]*F[1, 1, 9]^2 + (20*F[1, 1, 4]*F[1, 1, 9]^2)/3 + 
      4*F[1, 1, 5]*F[1, 1, 9]^2 + 2*F[1, 1, 6]*F[1, 1, 9]^2 - 
      (8*F[1, 1, 8]*F[1, 1, 9]^2)/3 - (20*F[1, 1, 9]^3)/9 - 
      2*F[1, 1, 2]^2*F[1, 1, 10] - (4*F[1, 1, 3]^2*F[1, 1, 10])/3 + 
      (8*F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 10])/3 - (4*F[1, 1, 6]^2*F[1, 1, 10])/
       3 + 4*F[1, 1, 2]*F[1, 1, 8]*F[1, 1, 10] - 2*F[1, 1, 8]^2*F[1, 1, 10] - 
      2*F[1, 1, 2]*F[1, 1, 10]^2 - 2*F[1, 1, 8]*F[1, 1, 10]^2 + 
      4*F[1, 1, 9]*F[1, 1, 10]^2 + (32*F[1, 1, 2]*F[2, 1, 3])/3 + 
      (32*F[1, 1, 4]*F[2, 1, 3])/3 + (16*F[1, 1, 2]*F[2, 1, 4])/3 + 
      (16*F[1, 1, 5]*F[2, 1, 4])/3 - (16*F[1, 1, 1]*F[2, 1, 11])/3 + 
      (64*F[1, 1, 2]*F[2, 1, 11])/3 + (16*F[1, 1, 4]*F[2, 1, 11])/3 + 
      (16*F[1, 1, 8]*F[2, 1, 11])/3 + (80*F[1, 1, 9]*F[2, 1, 11])/3 + 
      8*F[1, 1, 8]*F[2, 1, 12] + 8*F[1, 1, 9]*F[2, 1, 12] - 
      (8*F[1, 1, 3]*F[2, 1, 13])/3 - (8*F[1, 1, 10]*F[2, 1, 13])/3 - 
      (8*F[1, 1, 6]*F[2, 1, 14])/3 - (8*F[1, 1, 10]*F[2, 1, 14])/3 - 
      8*F[1, 1, 9]*F[2, 1, 15] - 8*F[1, 1, 10]*F[2, 1, 15] - 
      (32*F[1, 1, 2]*tci[1, 1]^2)/9 - (2*F[1, 1, 3]*tci[1, 1]^2)/3 - 
      (8*F[1, 1, 4]*tci[1, 1]^2)/9 + (16*F[1, 1, 5]*tci[1, 1]^2)/9 + 
      (8*F[1, 1, 6]*tci[1, 1]^2)/9 + 2*F[1, 1, 8]*tci[1, 1]^2 + 
      12*F[1, 1, 9]*tci[1, 1]^2 - (28*F[1, 1, 10]*tci[1, 1]^2)/9 - 
      (8*F[1, 2, 2]*tci[1, 1]^2)/3 - (32*F[1, 2, 6]*tci[1, 1]^2)/3 + 
      8*F[1, 2, 9]*tci[1, 1]^2 - (8*F[1, 1, 1]*F[1, 1, 2]*tci[1, 2])/3 - 
      (14*F[1, 1, 2]^2*tci[1, 2])/3 + (4*F[1, 1, 3]^2*tci[1, 2])/3 + 
      (16*F[1, 1, 2]*F[1, 1, 4]*tci[1, 2])/3 - 
      (16*F[1, 1, 2]*F[1, 1, 5]*tci[1, 2])/3 - 
      (8*F[1, 1, 4]*F[1, 1, 5]*tci[1, 2])/3 - (4*F[1, 1, 5]^2*tci[1, 2])/3 - 
      (4*F[1, 1, 3]*F[1, 1, 6]*tci[1, 2])/3 - (2*F[1, 1, 6]^2*tci[1, 2])/3 + 
      (20*F[1, 1, 2]*F[1, 1, 8]*tci[1, 2])/3 - 4*F[1, 1, 8]^2*tci[1, 2] + 
      (8*F[1, 1, 1]*F[1, 1, 9]*tci[1, 2])/3 + 
      (16*F[1, 1, 2]*F[1, 1, 9]*tci[1, 2])/3 - 4*F[1, 1, 3]*F[1, 1, 9]*
       tci[1, 2] - (40*F[1, 1, 4]*F[1, 1, 9]*tci[1, 2])/3 + 
      8*F[1, 1, 5]*F[1, 1, 9]*tci[1, 2] + 4*F[1, 1, 6]*F[1, 1, 9]*tci[1, 2] + 
      (16*F[1, 1, 8]*F[1, 1, 9]*tci[1, 2])/3 - (26*F[1, 1, 9]^2*tci[1, 2])/
       3 - 4*F[1, 1, 2]*F[1, 1, 10]*tci[1, 2] - 
      (8*F[1, 1, 6]*F[1, 1, 10]*tci[1, 2])/3 + 4*F[1, 1, 8]*F[1, 1, 10]*
       tci[1, 2] + 2*F[1, 1, 10]^2*tci[1, 2] + 
      (8*F[1, 1, 3]*F[1, 2, 2]*tci[1, 2])/3 + 
      (8*F[1, 1, 10]*F[1, 2, 2]*tci[1, 2])/3 + 
      (32*F[1, 1, 2]*F[1, 2, 6]*tci[1, 2])/3 + 
      (32*F[1, 1, 4]*F[1, 2, 6]*tci[1, 2])/3 - 8*F[1, 1, 8]*F[1, 2, 9]*
       tci[1, 2] - 8*F[1, 1, 9]*F[1, 2, 9]*tci[1, 2] - 
      (32*F[2, 1, 3]*tci[1, 2])/3 - (16*F[2, 1, 11]*tci[1, 2])/3 - 
      8*F[2, 1, 12]*tci[1, 2] + (8*F[2, 1, 13]*tci[1, 2])/3 - 
      (4*tci[1, 2]^3)/3 + (16*tci[1, 1]^2*tcr[1, 2])/3 - 4*tcr[3, 3]))/2 + 
   (r[-q4 - q5 + 4*q7 - 6*q8 + 3*q9 + q4*q7*s12 - q5*q7*s12 + 3*q5*q8*s12 + 
       q7*q8*s12 - q4*q5*q8*s12^2 - q5*q7*q8*s12^2 - q4*q5*s23 + q4*q9*s23 + 
       q4*q5*s34 + q4*q7*s34 - q5*q7*s34 + 2*q4*q8*s34 + 4*q5*q8*s34 - 
       q5*q9*s34 + 7*q7*q9*s34 - 10*q8*q9*s34 + q9^2*s34 - q4*q5*q8*s34^2 + 
       q4*q7*q9*s34^2 - q5*q7*q9*s34^2 + 4*q5*q8*q9*s34^2 + 2*q7*q9^2*s34^2 + 
       5*q5*q7*s45 - 7*q5*q8*s45 - 8*q7*q8*s45 - 18*q7*q9*s45 + 
       20*q8*q9*s45 + 3*q5*q7*q8*s12*s45 + 7*q5*q7*q9*s34*s45 - 
       10*q5*q8*q9*s34*s45 - 10*q7*q9^2*s34*s45 + 8*q8*q9^2*s34*s45 + 
       2*q5*q7*q9^2*s34^2*s45 - 3*q5*q8*q9^2*s34^2*s45 - 
       2*q7*q9^3*s34^2*s45 - 7*q5*q7*q8*s45^2 - 11*q5*q7*q9*s45^2 + 
       11*q5*q8*q9*s45^2 + 21*q7*q8*q9*s45^2 + 12*q7*q9^2*s45^2 - 
       12*q8*q9^2*s45^2 - 5*q5*q7*q9^2*s34*s45^2 + 5*q5*q8*q9^2*s34*s45^2 + 
       3*q7*q9^3*s34*s45^2 - 3*q8*q9^3*s34*s45^2 - q5*q7*q9^3*s34^2*s45^2 + 
       q5*q8*q9^3*s34^2*s45^2 + 11*q5*q7*q8*q9*s45^3 + 5*q5*q7*q9^2*s45^3 - 
       5*q5*q8*q9^2*s45^3 - 12*q7*q8*q9^2*s45^3 - 3*q7*q9^3*s45^3 + 
       3*q8*q9^3*s45^3 + q5*q7*q9^3*s34*s45^3 - q5*q8*q9^3*s34*s45^3 - 
       5*q5*q7*q8*q9^2*s45^4 - q5*q7*q9^3*s45^4 + q5*q8*q9^3*s45^4 + 
       3*q7*q8*q9^3*s45^4 + q5*q7*q8*q9^3*s45^5 - q4*q7*s51 - q4*q8*s51 - 
       2*q7*q8*s51 + q4*q9*s51 - 6*q7*q9*s51 + 8*q8*q9*s51 - 2*q9^2*s51 - 
       2*q4*q7*q9*s34*s51 - 5*q7*q9^2*s34*s51 - q9^3*s34*s51 - 
       q7*q9^3*s34^2*s51 + 12*q7*q8*q9*s45*s51 + 9*q7*q9^2*s45*s51 - 
       7*q8*q9^2*s45*s51 + 3*q7*q9^3*s34*s45*s51 - 9*q7*q8*q9^2*s45^2*s51 - 
       3*q7*q9^3*s45^2*s51 + 3*q8*q9^3*s45^2*s51 + 3*q7*q8*q9^3*s45^3*s51 + 
       2*q4*q7*q9*s51^2 + 2*q7*q8*q9*s51^2 + 2*q7*q9^2*s51^2 + q9^3*s51^2 + 
       q7*q9^3*s34*s51^2 - 2*q7*q8*q9^2*s45*s51^2 - q7*q9^3*s45*s51^2 + 
       q7*q8*q9^3*s45^2*s51^2]*(2*F[3, 7] + tci[1, 2]^3/3 - 
      2*tci[1, 1]^2*tcr[1, 2] - 3*tcr[3, 3]))/2 + 
   (r[q4 - q5 + 4*q7 - 6*q8 - q4*q7*s12 - q5*q7*s12 + q5*q8*s12 + 
       3*q7*q8*s12 + q4*q5*q8*s12^2 - q5*q7*q8*s12^2 + q5*q8^2*s12^2 + 
       q4*q5*s23 - q4*q9*s23 - q4*q5*s34 - q4*q7*s34 - q5*q7*s34 - 
       2*q4*q8*s34 + 2*q5*q8*s34 - q5*q9*s34 + 5*q7*q9*s34 - 8*q8*q9*s34 + 
       q5*q8^2*s12*s34 + q8^3*s12*s34 + q5*q8^3*s12^2*s34 + q4*q5*q8*s34^2 - 
       q4*q7*q9*s34^2 - q5*q7*q9*s34^2 + 2*q5*q8*q9*s34^2 - 
       q5*q8^3*s12*s34^2 + 3*q5*q7*s45 - 4*q5*q8*s45 - 11*q7*q8*s45 + 
       5*q8^2*s45 - 15*q7*q9*s45 + 15*q8*q9*s45 + 3*q5*q7*q8*s12*s45 - 
       2*q5*q8^2*s12*s45 - 3*q7*q8^2*s12*s45 + q8^3*s12*s45 + 
       2*q5*q7*q8^2*s12^2*s45 - q5*q8^3*s12^2*s45 - 2*q5*q8^2*s34*s45 + 
       3*q5*q7*q9*s34*s45 - 4*q5*q8*q9*s34*s45 + 7*q8^2*q9*s34*s45 - 
       q5*q8^3*s12*s34*s45 - 2*q5*q8^2*q9*s34^2*s45 - 7*q5*q7*q8*s45^2 + 
       3*q5*q8^2*s45^2 + 7*q7*q8^2*s45^2 - 2*q8^3*s45^2 - 7*q5*q7*q9*s45^2 + 
       7*q5*q8*q9*s45^2 + 25*q7*q8*q9*s45^2 - 10*q8^2*q9*s45^2 - 
       3*q5*q7*q8^2*s12*s45^2 + q5*q8^3*s12*s45^2 + q7*q8^3*s12*s45^2 - 
       q5*q7*q8^3*s12^2*s45^2 + q5*q8^3*s34*s45^2 + 3*q5*q8^2*q9*s34*s45^2 - 
       3*q8^3*q9*s34*s45^2 + q5*q8^3*q9*s34^2*s45^2 + 4*q5*q7*q8^2*s45^3 - 
       q5*q8^3*s45^3 - 2*q7*q8^3*s45^3 + 11*q5*q7*q8*q9*s45^3 - 
       4*q5*q8^2*q9*s45^3 - 13*q7*q8^2*q9*s45^3 + 3*q8^3*q9*s45^3 + 
       q5*q7*q8^3*s12*s45^3 - q5*q8^3*q9*s34*s45^3 - q5*q7*q8^3*s45^4 - 
       5*q5*q7*q8^2*q9*s45^4 + q5*q8^3*q9*s45^4 + 3*q7*q8^3*q9*s45^4 + 
       q5*q7*q8^3*q9*s45^5 + q4*q7*s51 + q4*q8*s51 - 4*q7*q8*s51 - 
       q4*q9*s51 - 10*q7*q9*s51 + 10*q8*q9*s51 + 2*q4*q7*q9*s34*s51 + 
       3*q7*q8^2*s45*s51 + 18*q7*q8*q9*s45*s51 - 8*q8^2*q9*s45*s51 - 
       q7*q8^3*s45^2*s51 - 11*q7*q8^2*q9*s45^2*s51 + 3*q8^3*q9*s45^2*s51 + 
       3*q7*q8^3*q9*s45^3*s51 - 2*q4*q7*q9*s51^2 + 4*q7*q8*q9*s51^2 - 
       3*q7*q8^2*q9*s45*s51^2 + q7*q8^3*q9*s45^2*s51^2]*
     (-2*F[3, 15] + tci[1, 2]^3/3 - 2*tci[1, 1]^2*tcr[1, 2] - 3*tcr[3, 3]))/
    2 + (r[-q4 - 3*q5 + 4*q7 - 4*q8 + 2*q9 + 2*q4*q5*s12 - 2*q4*q7*s12 - 
       4*q5*q7*s12 + 2*q4*q8*s12 - 2*q5*q8*s12 - q5^3*s12^2 + 
       2*q4*q5*q8*s12^2 - 2*q5^2*q8*s12^2 - 2*q5*q7*q8*s12^2 + q4*q5*s23 - 
       q4*q9*s23 - q4*q5*s34 - 2*q4*q7*s34 - 4*q5*q7*s34 - 2*q4*q8*s34 + 
       3*q5*q8*s34 - 2*q4*q9*s34 - q5*q9*s34 + 8*q7*q9*s34 - 3*q8*q9*s34 + 
       q5^3*s12*s34 - 2*q4*q5*q8*s12*s34 + q5^2*q8*s12*s34 + 
       q5^3*q8*s12^2*s34 + q4*q5*q8*s34^2 - 2*q4*q7*q9*s34^2 - 
       4*q5*q7*q9*s34^2 + q5*q8*q9*s34^2 - q5^3*q8*s12*s34^2 + 7*q5*q7*s45 - 
       4*q5*q8*s45 - 4*q7*q8*s45 - 11*q7*q9*s45 + 9*q8*q9*s45 - 
       3*q5^2*q7*s12*s45 + 3*q5^2*q8*s12*s45 + 4*q5*q7*q8*s12*s45 - 
       q5^3*q8*s12^2*s45 - 2*q5^2*q7*q8*s12^2*s45 - 3*q5^2*q7*s34*s45 + 
       2*q5^2*q8*s34*s45 + 10*q5*q7*q9*s34*s45 - 7*q5*q8*q9*s34*s45 - 
       q5^3*q8*s12*s34*s45 - 3*q5^2*q7*q9*s34^2*s45 + 
       2*q5^2*q8*q9*s34^2*s45 + 4*q5^2*q7*s45^2 - 4*q5^2*q8*s45^2 - 
       7*q5*q7*q8*s45^2 - 11*q5*q7*q9*s45^2 + 11*q5*q8*q9*s45^2 + 
       11*q7*q8*q9*s45^2 - q5^3*q7*s12*s45^2 + q5^3*q8*s12*s45^2 + 
       3*q5^2*q7*q8*s12*s45^2 - q5^3*q7*q8*s12^2*s45^2 - q5^3*q7*s34*s45^2 + 
       q5^3*q8*s34*s45^2 + 5*q5^2*q7*q9*s34*s45^2 - 5*q5^2*q8*q9*s34*s45^2 - 
       q5^3*q7*q9*s34^2*s45^2 + q5^3*q8*q9*s34^2*s45^2 + q5^3*q7*s45^3 - 
       q5^3*q8*s45^3 - 4*q5^2*q7*q8*s45^3 - 5*q5^2*q7*q9*s45^3 + 
       5*q5^2*q8*q9*s45^3 + 11*q5*q7*q8*q9*s45^3 + q5^3*q7*q8*s12*s45^3 + 
       q5^3*q7*q9*s34*s45^3 - q5^3*q8*q9*s34*s45^3 - q5^3*q7*q8*s45^4 - 
       q5^3*q7*q9*s45^4 + q5^3*q8*q9*s45^4 + 5*q5^2*q7*q8*q9*s45^4 + 
       q5^3*q7*q8*q9*s45^5 + q4*q8*s51 - q7*q8*s51 + q4*q9*s51 - 
       5*q7*q9*s51 + 3*q8*q9*s51 + 2*q4*q7*q9*s34*s51 + 5*q7*q8*q9*s45*s51 - 
       q4*q7*q9*s51^2 + q7*q8*q9*s51^2]*(-2*F[3, 32] + tci[1, 2]^3/3 - 
      2*tci[1, 1]^2*tcr[1, 2] - 3*tcr[3, 3]))/2 + 
   (r[-2*q2 + 6*q6 - q8 + q7*q8*s12 - 4*q6^2*s23 + q6^3*s23^2 + q2*q6*s34 - 
       2*q6^2*s34 - q6*q8*s34 + q6^3*s23*s34 - 4*q2*q6*s45 + 6*q6^2*s45 - 
       2*q6*q8*s45 + q7*q8*s45 - q7^2*q8*s12*s45 - 2*q6^3*s23*s45 + 
       2*q2*q6^2*s34*s45 - 2*q6^3*s34*s45 - 2*q2*q6^2*s45^2 + q6^3*s45^2 + 
       q2*q6^3*s34*s45^2 + 7*q2*q6*s51 - 2*q6^2*s51 - 3*q2*q7*s51 - 
       q6*q7*s51 - q7^2*s51 - 4*q2*q8*s51 + 2*q6*q8*s51 + 3*q7*q8*s51 + 
       2*q2*q7*q8*s12*s51 - 2*q2*q6^2*s34*s51 + q6^3*s34*s51 + 
       q2*q6*q7*s34*s51 + 5*q2*q6^2*s45*s51 - q6^3*s45*s51 - 
       6*q2*q6*q8*s45*s51 + q7^2*q8*s45*s51 - q2*q6^3*s34*s45*s51 + 
       q2*q6^3*s45^2*s51 - 2*q2*q6^2*q8*s45^2*s51 - 5*q2*q6^2*s51^2 + 
       7*q2*q6*q7*s51^2 + 3*q6^2*q7*s51^2 + q6*q7^2*s51^2 + 
       9*q2*q6*q8*s51^2 - 5*q2*q7*q8*s51^2 - 7*q6*q7*q8*s51^2 + 
       q2*q6^3*s34*s51^2 - 2*q2*q6^2*q7*s34*s51^2 - q2*q6^3*s45*s51^2 + 
       5*q2*q6^2*q8*s45*s51^2 - 3*q6^2*q7*q8*s45*s51^2 - 
       q6*q7^2*q8*s45*s51^2 + q2*q6^3*q8*s45^2*s51^2 + q2*q6^3*s51^3 - 
       5*q2*q6^2*q7*s51^3 - q6^3*q7*s51^3 - 5*q2*q6^2*q8*s51^3 + 
       9*q2*q6*q7*q8*s51^3 + 5*q6^2*q7*q8*s51^3 + q2*q6^3*q7*s34*s51^3 - 
       q2*q6^3*q8*s45*s51^3 + q6^3*q7*q8*s45*s51^3 + q2*q6^3*q7*s51^4 + 
       q2*q6^3*q8*s51^4 - 5*q2*q6^2*q7*q8*s51^4 - q6^3*q7*q8*s51^4 + 
       q2*q6^3*q7*q8*s51^5]*(2*F[3, 37] + tci[1, 2]^3/3 - 
      2*tci[1, 1]^2*tcr[1, 2] - 3*tcr[3, 3]))/2 + 
   (r[q4 + q5 + 2*q7 - 2*q4*q5*s12 + 2*q4*q7*s12 - 2*q5*q7*s12 - q7^2*s12 - 
       2*q4*q8*s12 + 2*q5*q8*s12 - 2*q4*q5*q8*s12^2 - 4*q5*q7*q8*s12^2 - 
       q4*q5*s23 + q4*q9*s23 + q4*q5*s34 + 2*q4*q7*s34 - 2*q5*q7*s34 - 
       2*q7^2*s34 + 2*q4*q8*s34 - q5*q8*s34 + 2*q4*q9*s34 - q5*q9*s34 + 
       4*q7*q9*s34 - 3*q8*q9*s34 + 2*q4*q5*q8*s12*s34 - q4*q5*q8*s34^2 + 
       2*q4*q7*q9*s34^2 - 2*q5*q7*q9*s34^2 - 2*q7^2*q9*s34^2 + 
       q5*q8*q9*s34^2 + 4*q5*q7*s45 + 4*q7^2*s45 - 4*q5*q8*s45 - 
       6*q7*q8*s45 - 10*q7*q9*s45 + 9*q8*q9*s45 - 2*q5*q7^2*s12*s45 - 
       2*q7^3*s12*s45 + 4*q5*q7*q8*s12*s45 + 2*q7^2*q8*s12*s45 - 
       3*q5*q7^2*q8*s12^2*s45 - 2*q5*q7^2*s34*s45 - 2*q7^3*s34*s45 + 
       4*q5*q7*q9*s34*s45 + 6*q7^2*q9*s34*s45 - 3*q5*q8*q9*s34*s45 - 
       2*q5*q7^2*q9*s34^2*s45 - 2*q7^3*q9*s34^2*s45 + 3*q5*q7^2*s45^2 + 
       2*q7^3*s45^2 - 7*q5*q7*q8*s45^2 - 6*q7^2*q8*s45^2 - 7*q5*q7*q9*s45^2 - 
       9*q7^2*q9*s45^2 + 7*q5*q8*q9*s45^2 + 19*q7*q8*q9*s45^2 - 
       q5*q7^3*s12*s45^2 + 3*q5*q7^2*q8*s12*s45^2 + q7^3*q8*s12*s45^2 - 
       q5*q7^3*q8*s12^2*s45^2 - q5*q7^3*s34*s45^2 + 3*q5*q7^2*q9*s34*s45^2 + 
       3*q7^3*q9*s34*s45^2 - q5*q7^3*q9*s34^2*s45^2 + q5*q7^3*s45^3 - 
       4*q5*q7^2*q8*s45^3 - 2*q7^3*q8*s45^3 - 4*q5*q7^2*q9*s45^3 - 
       3*q7^3*q9*s45^3 + 11*q5*q7*q8*q9*s45^3 + 12*q7^2*q8*q9*s45^3 + 
       q5*q7^3*q8*s12*s45^3 + q5*q7^3*q9*s34*s45^3 - q5*q7^3*q8*s45^4 - 
       q5*q7^3*q9*s45^4 + 5*q5*q7^2*q8*q9*s45^4 + 3*q7^3*q8*q9*s45^4 + 
       q5*q7^3*q8*q9*s45^5 + q7^2*s51 - q4*q8*s51 - q7*q8*s51 - q4*q9*s51 - 
       3*q7*q9*s51 + 3*q8*q9*s51 - q7^3*s34*s51 - 2*q4*q7*q9*s34*s51 + 
       3*q7^2*q9*s34*s51 - q7^3*q9*s34^2*s51 + q7^3*s45*s51 - 
       2*q7^2*q8*s45*s51 - 6*q7^2*q9*s45*s51 + 9*q7*q8*q9*s45*s51 + 
       3*q7^3*q9*s34*s45*s51 - q7^3*q8*s45^2*s51 - 3*q7^3*q9*s45^2*s51 + 
       9*q7^2*q8*q9*s45^2*s51 + 3*q7^3*q8*q9*s45^3*s51 + q4*q7*q9*s51^2 - 
       q7^2*q9*s51^2 + q7*q8*q9*s51^2 + q7^3*q9*s34*s51^2 - 
       q7^3*q9*s45*s51^2 + 2*q7^2*q8*q9*s45*s51^2 + q7^3*q8*q9*s45^2*s51^2]*
     (-2*F[3, 52] + tci[1, 2]^3/3 - 2*tci[1, 1]^2*tcr[1, 2] - 3*tcr[3, 3]))/
    2 + (r[-2*q2 + 2*q6 + 2*q2^2*s12 + q2*q8*s12 - q8^2*s12 - 
       q2*q7*q8*s12^2 - q7*q8^2*s12^2 - q2^2*s34 + q2*q6*s34 + 2*q2^2*s45 - 
       4*q2*q6*s45 + q2^3*s34*s45 - 2*q2^2*q6*s34*s45 + 2*q2^2*q6*s45^2 + 
       q2^3*q6*s34*s45^2 - 2*q2^2*s51 + 2*q2*q6*s51 + 2*q2^3*s12*s51 + 
       q2^2*q8*s12*s51 + q2*q7*q8^2*s12^2*s51 - q2^3*s34*s51 + 
       q2^2*q6*s34*s51 + q2^3*s45*s51 - 3*q2^2*q6*s45*s51 + q2^2*q8*s45*s51 - 
       q2*q6*q8*s45*s51 - q2^3*q6*s34*s45*s51 + q2^3*q6*s45^2*s51 + 
       q2^2*q6*q8*s45^2*s51 - q2^3*s51^2 + 2*q2^2*q6*s51^2 - q2^2*q7*s51^2 - 
       q2^2*q8*s51^2 + q2*q7*q8*s51^2 + 2*q2^3*q7*s12*s51^2 + 
       q2^3*q8*s12*s51^2 - q2^3*q7*q8*s12^2*s51^2 + q2^3*q6*s34*s51^2 - 
       q2^3*q7*s34*s51^2 - q2^3*q6*s45*s51^2 + q2^3*q8*s45*s51^2 - 
       2*q2^2*q6*q8*s45*s51^2 + q2^3*q6*q8*s45^2*s51^2 + q2^3*q6*s51^3 - 
       q2^3*q7*s51^3 + q2^2*q6*q7*s51^3 - q2^3*q8*s51^3 + q2^2*q6*q8*s51^3 - 
       q2*q6*q7*q8*s51^3 + q2^3*q7*q8*s12*s51^3 + q2^3*q6*q7*s34*s51^3 - 
       q2^3*q6*q8*s45*s51^3 + q2^3*q6*q7*s51^4 + q2^3*q6*q8*s51^4 - 
       q2^3*q7*q8*s51^4 + q2^3*q6*q7*q8*s51^5]*(-2*F[3, 57] + tci[1, 2]^3/3 - 
      2*tci[1, 1]^2*tcr[1, 2] - 3*tcr[3, 3]))/2 + 
   (r[2*q10 + q4 - 2*q5 + 2*q6 + 2*q7 + 4*q9 - q4*q7*s12 - q5*q7*s12 - 
       3*q5*q8*s12 + q7*q8*s12 + q4*q5*q8*s12^2 - q5*q7*q8*s12^2 - 
       q10*q5*s23 + q4*q5*s23 - 2*q5*q6*s23 + q10*q9*s23 - q4*q9*s23 + 
       2*q10*q2*s34 - 2*q10*q5*s34 - q4*q5*s34 + 2*q10*q6*s34 - q4*q7*s34 - 
       q5*q7*s34 - 2*q4*q8*s34 - q5*q8*s34 + q10*q9*s34 + 2*q2*q9*s34 - 
       4*q5*q9*s34 - 2*q6*q9*s34 + 3*q7*q9*s34 + q8*q9*s34 + 2*q9^2*s34 - 
       2*q10*q2*q5*s34^2 + q4*q5*q8*s34^2 + q10*q6*q9*s34^2 + 
       q5*q6*q9*s34^2 - q4*q7*q9*s34^2 - q5*q7*q9*s34^2 - q5*q8*q9*s34^2 + 
       q2*q9^2*s34^2 + q10*q6*s45 - q2*q6*s45 + 2*q5*q6*s45 + q5*q7*s45 - 
       4*q7*q8*s45 - q2*q9*s45 - 2*q6*q9*s45 - 6*q7*q9*s45 + 3*q8*q9*s45 + 
       q5*q7*q8*s12*s45 - 2*q10*q2*q5*s34*s45 + q2*q5*q6*s34*s45 + 
       q2*q5*q9*s34*s45 + q5*q6*q9*s34*s45 + q5*q7*q9*s34*s45 + 
       q5*q8*q9*s34*s45 - 2*q2*q9^2*s34*s45 - 2*q8*q9^2*s34*s45 + 
       q2*q5*q9^2*s34^2*s45 + q5*q8*q9^2*s34^2*s45 - q10*q2*q5*s45^2 + 
       q2*q5*q6*s45^2 - 2*q5*q7*q8*s45^2 - 2*q2*q5*q9*s45^2 + 
       2*q5*q6*q9*s45^2 - 2*q5*q7*q9*s45^2 + 2*q5*q8*q9*s45^2 + 
       6*q7*q8*q9*s45^2 - 2*q2*q5*q6*q9*s45^3 + 2*q5*q7*q8*q9*s45^3 - 
       q10*q2*s51 - q10*q6*s51 + q4*q7*s51 + q4*q8*s51 - 2*q7*q8*s51 - 
       2*q10*q9*s51 - 2*q2*q9*s51 - q4*q9*s51 + 2*q6*q9*s51 - 6*q7*q9*s51 + 
       2*q8*q9*s51 - 2*q9^2*s51 - 2*q10*q6*q9*s34*s51 + 2*q4*q7*q9*s34*s51 - 
       2*q2*q9^2*s34*s51 + 6*q7*q8*q9*s45*s51 + q2*q9^2*s45*s51 + 
       q8*q9^2*s45*s51 + 2*q10*q6*q9*s51^2 - 2*q4*q7*q9*s51^2 + 
       2*q7*q8*q9*s51^2 + q2*q9^2*s51^2]*(2*F[3, 2] + tci[1, 2]^3 - 
      (7*tci[1, 1]^2*tcr[1, 1])/3 + 6*tci[1, 2]*tcr[1, 1]^2 - 
      (2*tcr[1, 1]^3)/3 + (7*tci[1, 1]^2*tcr[1, 2])/3 - 
      4*tci[1, 2]*tcr[1, 1]*tcr[1, 2] - (4*tcr[1, 2]^3)/3 + 
      8*tci[1, 2]*tcr[2, 1] + 4*tcr[3, 1] + tcr[3, 2] - (11*tcr[3, 3])/6))/
    2 + (r[-2*q2 - 2*q3 - q4 - q5 + 2*q6 - q7 - q8 + 2*q9 + 4*q2*q7*s12 + 
       q4*q7*s12 - q5*q7*s12 + q2*q8*s12 + 2*q3*q8*s12 + q5*q8*s12 - 
       5*q7*q8*s12 + 2*q8^2*s12 - 2*q2*q3*q7*s12^2 - q4*q5*q8*s12^2 - 
       q5*q7*q8*s12^2 + q7*q8^2*s12^2 - q4*q5*s23 + 2*q3*q6*s23 + q4*q9*s23 + 
       q4*q5*s34 + q2*q6*s34 - 2*q2*q7*s34 + q4*q7*s34 - q5*q7*s34 + 
       2*q4*q8*s34 + 2*q5*q8*s34 - q5*q9*s34 - q7*q9*s34 - 2*q8*q9*s34 - 
       q4*q5*q8*s34^2 + q4*q7*q9*s34^2 - q5*q7*q9*s34^2 + 2*q5*q8*q9*s34^2 - 
       2*q2*q6*s45 - 4*q3*q6*s45 + q5*q7*s45 + 2*q2*q8*s45 + 2*q3*q8*s45 - 
       2*q5*q8*s45 - q8^2*s45 + q7*q9*s45 + q8*q9*s45 + q5*q7*q8*s12*s45 + 
       q7*q8^2*s12*s45 + q5*q7*q9*s34*s45 - 2*q5*q8*q9*s34*s45 - 
       q8^2*q9*s34*s45 + 2*q2*q6*q8*s45^2 + 2*q3*q6*q8*s45^2 - 
       2*q5*q7*q8*s45^2 - q7*q8^2*s45^2 - 2*q5*q7*q9*s45^2 + 
       2*q5*q8*q9*s45^2 + q8^2*q9*s45^2 + 2*q5*q7*q8*q9*s45^3 + 
       q7*q8^2*q9*s45^3 + q2*q6*s51 + q2*q7*s51 - q4*q7*s51 - q6*q7*s51 - 
       2*q2*q8*s51 - q4*q8*s51 + 2*q7*q8*s51 + q4*q9*s51 + 5*q7*q9*s51 - 
       q8*q9*s51 - 2*q2*q3*q7*s12*s51 + q2*q7*q8*s12*s51 - 
       q2*q7*q8^2*s12^2*s51 + q2*q6*q7*s34*s51 - 2*q4*q7*q9*s34*s51 - 
       2*q2*q6*q8*s45*s51 - 2*q3*q6*q8*s45*s51 + q6*q7*q8*s45*s51 - 
       q7*q8^2*s45*s51 - 3*q7*q8*q9*s45*s51 + 2*q8^2*q9*s45*s51 + 
       2*q7*q8^2*q9*s45^2*s51 - q2*q3*q7*s51^2 + q2*q6*q7*s51^2 + 
       2*q2*q6*q8*s51^2 + q3*q6*q8*s51^2 - 2*q2*q7*q8*s51^2 - 
       q6*q7*q8*s51^2 + 2*q4*q7*q9*s51^2 - q7*q8*q9*s51^2 + 
       q7*q8^2*q9*s45*s51^2 + 2*q2*q6*q7*q8*s51^3]*
     (-2*F[3, 10] + tci[1, 2]^3 - (7*tci[1, 1]^2*tcr[1, 1])/3 + 
      6*tci[1, 2]*tcr[1, 1]^2 - (2*tcr[1, 1]^3)/3 + (7*tci[1, 1]^2*tcr[1, 2])/
       3 - 4*tci[1, 2]*tcr[1, 1]*tcr[1, 2] - (4*tcr[1, 2]^3)/3 + 
      8*tci[1, 2]*tcr[2, 1] + 4*tcr[3, 1] + tcr[3, 2] - (11*tcr[3, 3])/6))/
    2 + (r[-q2 + q5 - 2*q6 - 2*q2*q8*s12 + q8^2*s12 + q7*q8^2*s12^2 - 
       2*q2*q9*s34 + q5*q9*s34 + q9^2*s34 + q2*q9^2*s34^2 - q2^2*s45 + 
       4*q2*q6*s45 - 2*q2*q9*s45 + q6*q9*s45 + q2^2*q9*s34*s45 + 
       q2*q5*q9*s34*s45 - 2*q2*q9^2*s34*s45 + q2*q5*q9^2*s34^2*s45 - 
       2*q2^2*q6*s45^2 + q2^2*q9*s45^2 - 2*q2*q6*q9*s45^2 + 
       q2^2*q6*q9*s45^3 + q2^2*s51 + 2*q2*q9*s51 - q9^2*s51 - 
       q2^2*q8*s12*s51 + q2*q7*q8*s12*s51 - q2*q7*q8^2*s12^2*s51 + 
       q2^2*q9*s34*s51 - 2*q2*q9^2*s34*s51 - q2^2*q8*s45*s51 + 
       q2*q6*q8*s45*s51 - q2*q6*q9*s45*s51 + q2*q9^2*s45*s51 - 
       q2^2*q6*q8*s45^2*s51 + q2^2*q6*q9*s45^2*s51 - q2^2*q9*s51^2 + 
       q2*q9^2*s51^2]*(-2*F[3, 35] + tci[1, 2]^3 - (7*tci[1, 1]^2*tcr[1, 1])/
       3 + 6*tci[1, 2]*tcr[1, 1]^2 - (2*tcr[1, 1]^3)/3 + 
      (7*tci[1, 1]^2*tcr[1, 2])/3 - 4*tci[1, 2]*tcr[1, 1]*tcr[1, 2] - 
      (4*tcr[1, 2]^3)/3 + 8*tci[1, 2]*tcr[2, 1] + 4*tcr[3, 1] + tcr[3, 2] - 
      (11*tcr[3, 3])/6))/2 + 
   (r[-2*q10 - 2*q6 - 2*q9 + q10*q5*s23 + 2*q5*q6*s23 - q10*q9*s23 - 
       2*q10*q2*s34 + 2*q10*q5*s34 - 2*q10*q6*s34 - q10*q9*s34 - 
       2*q2*q9*s34 + 2*q5*q9*s34 + 2*q6*q9*s34 - q9^2*s34 + 
       2*q10*q2*q5*s34^2 - q10*q6*q9*s34^2 - q5*q6*q9*s34^2 - q2*q9^2*s34^2 - 
       q10*q6*s45 + q2*q6*s45 - 2*q5*q6*s45 + q2*q9*s45 + 2*q6*q9*s45 + 
       2*q10*q2*q5*s34*s45 - q2*q5*q6*s34*s45 - q2*q5*q9*s34*s45 - 
       q5*q6*q9*s34*s45 + 2*q2*q9^2*s34*s45 - q2*q5*q9^2*s34^2*s45 + 
       q10*q2*q5*s45^2 - q2*q5*q6*s45^2 + 2*q2*q5*q9*s45^2 - 
       2*q5*q6*q9*s45^2 + 2*q2*q5*q6*q9*s45^3 + q10*q2*s51 + q10*q6*s51 + 
       2*q10*q9*s51 + 2*q2*q9*s51 - 2*q6*q9*s51 + q9^2*s51 + 
       2*q10*q6*q9*s34*s51 + 2*q2*q9^2*s34*s51 - q2*q9^2*s45*s51 - 
       2*q10*q6*q9*s51^2 - q2*q9^2*s51^2]*(2*F[3, 33] - 2*F[3, 35] + 
      2*F[3, 38] + tci[1, 2]^3 - (7*tci[1, 1]^2*tcr[1, 1])/3 + 
      6*tci[1, 2]*tcr[1, 1]^2 - (2*tcr[1, 1]^3)/3 + (7*tci[1, 1]^2*tcr[1, 2])/
       3 - 4*tci[1, 2]*tcr[1, 1]*tcr[1, 2] - (4*tcr[1, 2]^3)/3 + 
      8*tci[1, 2]*tcr[2, 1] + 4*tcr[3, 1] + tcr[3, 2] - (11*tcr[3, 3])/6))/
    2 + (r[q2 - 2*q5 + 3*q6 - 2*q7 - q9 + q7*q8*s12 + q5^2*s23 + 
       2*q5*q6*s23 - 2*q6^2*s23 - q5^2*q6*s23^2 + q5*q6^2*s23^2 + q2*q6*s34 - 
       q5*q6*s34 - q6^2*s34 + q5*q9*s34 + q5*q6^2*s23*s34 + q2*q6*s45 - 
       2*q5*q6*s45 + 2*q6^2*s45 + q7^2*q8*s12*s45 + q5^2*q6*s23*s45 - 
       2*q5*q6^2*s23*s45 + q2*q5*q6*s34*s45 + q5^2*q6*s34*s45 + 
       q2*q6^2*s34*s45 - 2*q5*q6^2*s34*s45 - q5*q6*q9*s34*s45 + 
       q5^2*q6*q9*s34^2*s45 + q5*q6^2*s45^2 + q2*q5*q6^2*s34*s45^2 + 
       q2*q6*s51 - q2*q7*s51 + q6*q7*s51 + q7^2*s51 - q2*q6^2*s34*s51 + 
       q2*q6*q7*s34*s51 + q6*q7*q8*s45*s51 - q7^2*q8*s45*s51 + 
       q2*q6*q7*s51^2 - q6*q7^2*s51^2 - q2*q6^2*q7*s34*s51^2 + 
       q6*q7^2*q8*s45*s51^2]*(-4*F[3, 1] + 2*F[3, 2] + (4*F[3, 3])/3 - 
      (4*F[3, 4])/3 + (2*F[3, 5])/3 - (8*F[3, 6])/3 - (8*F[3, 11])/3 - 
      (2*F[3, 12])/3 - (4*F[3, 13])/3 - (4*F[3, 14])/3 - 2*F[3, 15] + 
      2*F[3, 17] - 2*F[3, 18] - (4*F[3, 19])/3 + 4*F[3, 22] - 
      (14*F[1, 1, 1]^3)/3 - 2*F[1, 1, 1]^2*F[1, 1, 2] + 4*F[1, 1, 2]^3 + 
      (2*F[1, 1, 1]^2*F[1, 1, 3])/3 + (10*F[1, 1, 1]*F[1, 1, 3]^2)/3 + 
      2*F[1, 1, 2]*F[1, 1, 3]^2 + (2*F[1, 1, 3]^3)/3 + 
      2*F[1, 1, 1]^2*F[1, 1, 4] - 2*F[1, 1, 2]^2*F[1, 1, 4] - 
      (4*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4])/3 - (4*F[1, 1, 3]^2*F[1, 1, 4])/
       3 + 2*F[1, 1, 1]*F[1, 1, 4]^2 - 2*F[1, 1, 2]*F[1, 1, 4]^2 - 
      (4*F[1, 1, 3]*F[1, 1, 4]^2)/3 - (2*F[1, 1, 2]^2*F[1, 1, 5])/3 + 
      (4*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5])/3 + (4*F[1, 1, 4]^2*F[1, 1, 5])/
       3 - 2*F[1, 1, 1]*F[1, 1, 5]^2 - (10*F[1, 1, 2]*F[1, 1, 5]^2)/3 + 
      2*F[1, 1, 3]*F[1, 1, 5]^2 + (4*F[1, 1, 4]*F[1, 1, 5]^2)/3 - 
      (4*F[1, 1, 5]^3)/3 + (4*F[1, 1, 1]^2*F[1, 1, 8])/3 - 
      2*F[1, 1, 3]^2*F[1, 1, 8] - (8*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8])/3 + 
      4*F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8] - (2*F[1, 1, 4]^2*F[1, 1, 8])/3 + 
      (8*F[1, 1, 1]*F[1, 1, 8]^2)/3 - 2*F[1, 1, 3]*F[1, 1, 8]^2 - 
      (2*F[1, 1, 4]*F[1, 1, 8]^2)/3 - (4*F[1, 1, 2]^2*F[1, 1, 9])/3 + 
      (8*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9])/3 + (2*F[1, 1, 4]^2*F[1, 1, 9])/
       3 - 4*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9] + 2*F[1, 1, 5]^2*F[1, 1, 9] - 
      (8*F[1, 1, 2]*F[1, 1, 9]^2)/3 + (2*F[1, 1, 4]*F[1, 1, 9]^2)/3 + 
      2*F[1, 1, 5]*F[1, 1, 9]^2 - (16*F[1, 1, 1]*F[2, 1, 1])/3 - 
      (16*F[1, 1, 3]*F[2, 1, 1])/3 + (16*F[1, 1, 2]*F[2, 1, 4])/3 + 
      (16*F[1, 1, 5]*F[2, 1, 4])/3 - 4*F[1, 1, 3]*F[2, 1, 5] - 
      4*F[1, 1, 5]*F[2, 1, 5] - (8*F[1, 1, 1]*F[2, 1, 9])/3 - 
      (8*F[1, 1, 8]*F[2, 1, 9])/3 + (8*F[1, 1, 2]*F[2, 1, 11])/3 + 
      (8*F[1, 1, 9]*F[2, 1, 11])/3 - 4*F[1, 1, 1]*tci[1, 1]^2 - 
      (4*F[1, 1, 2]*tci[1, 1]^2)/3 + (68*F[1, 1, 3]*tci[1, 1]^2)/9 + 
      (13*F[1, 1, 5]*tci[1, 1]^2)/9 - (2*F[1, 1, 8]*tci[1, 1]^2)/9 + 
      (8*F[1, 1, 9]*tci[1, 1]^2)/9 - 4*F[1, 2, 7]*tci[1, 1]^2 + 
      10*F[1, 1, 1]^2*tci[1, 2] + 4*F[1, 1, 1]*F[1, 1, 2]*tci[1, 2] + 
      2*F[1, 1, 2]^2*tci[1, 2] - (20*F[1, 1, 1]*F[1, 1, 3]*tci[1, 2])/3 - 
      4*F[1, 1, 2]*F[1, 1, 3]*tci[1, 2] - 6*F[1, 1, 3]^2*tci[1, 2] - 
      4*F[1, 1, 1]*F[1, 1, 4]*tci[1, 2] + 4*F[1, 1, 2]*F[1, 1, 4]*tci[1, 2] + 
      (8*F[1, 1, 3]*F[1, 1, 4]*tci[1, 2])/3 - 
      (4*F[1, 1, 2]*F[1, 1, 5]*tci[1, 2])/3 - 4*F[1, 1, 3]*F[1, 1, 5]*
       tci[1, 2] - (8*F[1, 1, 4]*F[1, 1, 5]*tci[1, 2])/3 - 
      (4*F[1, 1, 5]^2*tci[1, 2])/3 - (16*F[1, 1, 1]*F[1, 1, 8]*tci[1, 2])/3 + 
      4*F[1, 1, 3]*F[1, 1, 8]*tci[1, 2] + (4*F[1, 1, 4]*F[1, 1, 8]*tci[1, 2])/
       3 - (8*F[1, 1, 2]*F[1, 1, 9]*tci[1, 2])/3 - 
      (4*F[1, 1, 4]*F[1, 1, 9]*tci[1, 2])/3 + 4*F[1, 1, 5]*F[1, 1, 9]*
       tci[1, 2] - (2*F[1, 1, 9]^2*tci[1, 2])/3 + 4*F[1, 1, 3]*F[1, 2, 7]*
       tci[1, 2] + 4*F[1, 1, 5]*F[1, 2, 7]*tci[1, 2] + 
      (32*F[2, 1, 1]*tci[1, 2])/3 + 4*F[2, 1, 5]*tci[1, 2] + 
      (16*F[2, 1, 9]*tci[1, 2])/3 + (4*tci[1, 2]^3)/3 + 
      (5*tci[1, 1]^2*tcr[1, 1])/3 - 4*tci[1, 2]*tcr[1, 1]^2 + 4*tcr[1, 1]^3 + 
      (19*tci[1, 1]^2*tcr[1, 2])/3 - 4*tci[1, 2]*tcr[1, 1]*tcr[1, 2] - 
      (4*tcr[1, 2]^3)/3 - 8*tci[1, 2]*tcr[2, 1] + 8*tcr[1, 1]*tcr[2, 1] + 
      4*tcr[3, 1] + tcr[3, 2] - (11*tcr[3, 3])/6))/2 + 
   (r[-2*q2 - 2*q3 + 2*q6 + q7 - q8 + 4*q2*q7*s12 + q2*q8*s12 + 2*q3*q8*s12 - 
       2*q7*q8*s12 + q8^2*s12 - 2*q2*q3*q7*s12^2 + q7*q8^2*s12^2 + 
       2*q3*q6*s23 + q2*q6*s34 - 2*q2*q7*s34 - 2*q2*q6*s45 - 4*q3*q6*s45 + 
       2*q2*q8*s45 + 2*q3*q8*s45 - q7*q8*s45 + 2*q2*q6*q8*s45^2 + 
       2*q3*q6*q8*s45^2 + q2*q6*s51 + q2*q7*s51 - q6*q7*s51 - 2*q2*q8*s51 + 
       q7*q8*s51 - 2*q2*q3*q7*s12*s51 + q2*q7*q8*s12*s51 - 
       q2*q7*q8^2*s12^2*s51 + q2*q6*q7*s34*s51 - 2*q2*q6*q8*s45*s51 - 
       2*q3*q6*q8*s45*s51 + q6*q7*q8*s45*s51 - q2*q3*q7*s51^2 + 
       q2*q6*q7*s51^2 + 2*q2*q6*q8*s51^2 + q3*q6*q8*s51^2 - 
       2*q2*q7*q8*s51^2 - q6*q7*q8*s51^2 + 2*q2*q6*q7*q8*s51^3]*
     (2*F[3, 35] - 2*F[3, 53] - 2*F[3, 57] - tci[1, 2]^3 + 
      (7*tci[1, 1]^2*tcr[1, 1])/3 - 6*tci[1, 2]*tcr[1, 1]^2 + 
      (2*tcr[1, 1]^3)/3 - (7*tci[1, 1]^2*tcr[1, 2])/3 + 
      4*tci[1, 2]*tcr[1, 1]*tcr[1, 2] + (4*tcr[1, 2]^3)/3 - 
      8*tci[1, 2]*tcr[2, 1] - 4*tcr[3, 1] - tcr[3, 2] + (11*tcr[3, 3])/6))/
    2 + (r[q3 - q6 + q7 + q2*q8*s12 - q3*q8*s12 - 3*q7*q8*s12 + 
       q2*q3*q7*s12^2 - q2*q7*q8*s12^2 - q3*q6*s23 + 2*q3*q6*s45 + 
       q2*q8*s45 - q3*q8*s45 - 2*q7*q8*s45 + q7^2*q8*s12*s45 + 
       q2*q6*q8*s45^2 - q3*q6*q8*s45^2 - q3*q6*s51 - 2*q6*q7*s51 + q7^2*s51 - 
       q2*q8*s51 + q3*q8*s51 + 2*q7*q8*s51 + q2*q7*q8*s12*s51 - 
       q2*q6*q8*s45*s51 + 2*q3*q6*q8*s45*s51 + 3*q6*q7*q8*s45*s51 - 
       q7^2*q8*s45*s51 + q2*q3*q7*s51^2 - q6*q7^2*s51^2 + 2*q2*q6*q8*s51^2 - 
       2*q3*q6*q8*s51^2 - 2*q2*q7*q8*s51^2 - 2*q6*q7*q8*s51^2 + 
       q6*q7^2*q8*s45*s51^2 + 2*q2*q6*q7*q8*s51^3]*(4*F[3, 1] - 2*F[3, 2] - 
      (4*F[3, 3])/3 + (4*F[3, 4])/3 - (2*F[3, 5])/3 + (8*F[3, 6])/3 + 
      (8*F[3, 11])/3 + (2*F[3, 12])/3 - (2*F[3, 13])/3 + (4*F[3, 14])/3 + 
      2*F[3, 15] - 2*F[3, 17] + 2*F[3, 18] + (4*F[3, 19])/3 - 4*F[3, 22] + 
      2*F[3, 37] + (14*F[1, 1, 1]^3)/3 + 2*F[1, 1, 1]^2*F[1, 1, 2] - 
      4*F[1, 1, 2]^3 - (2*F[1, 1, 1]^2*F[1, 1, 3])/3 - 
      (10*F[1, 1, 1]*F[1, 1, 3]^2)/3 - 2*F[1, 1, 2]*F[1, 1, 3]^2 - 
      (2*F[1, 1, 3]^3)/3 - 2*F[1, 1, 1]^2*F[1, 1, 4] + 
      2*F[1, 1, 2]^2*F[1, 1, 4] + (4*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4])/3 + 
      (4*F[1, 1, 3]^2*F[1, 1, 4])/3 - 2*F[1, 1, 1]*F[1, 1, 4]^2 + 
      2*F[1, 1, 2]*F[1, 1, 4]^2 + (4*F[1, 1, 3]*F[1, 1, 4]^2)/3 + 
      (2*F[1, 1, 2]^2*F[1, 1, 5])/3 - (4*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5])/
       3 - (4*F[1, 1, 4]^2*F[1, 1, 5])/3 + 2*F[1, 1, 1]*F[1, 1, 5]^2 + 
      (10*F[1, 1, 2]*F[1, 1, 5]^2)/3 - 2*F[1, 1, 3]*F[1, 1, 5]^2 - 
      (4*F[1, 1, 4]*F[1, 1, 5]^2)/3 + (4*F[1, 1, 5]^3)/3 - 
      (4*F[1, 1, 1]^2*F[1, 1, 8])/3 + 2*F[1, 1, 3]^2*F[1, 1, 8] + 
      (8*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8])/3 - 4*F[1, 1, 3]*F[1, 1, 4]*
       F[1, 1, 8] + (2*F[1, 1, 4]^2*F[1, 1, 8])/3 - 
      (8*F[1, 1, 1]*F[1, 1, 8]^2)/3 + 2*F[1, 1, 3]*F[1, 1, 8]^2 + 
      (2*F[1, 1, 4]*F[1, 1, 8]^2)/3 + (4*F[1, 1, 2]^2*F[1, 1, 9])/3 - 
      (8*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9])/3 - (2*F[1, 1, 4]^2*F[1, 1, 9])/
       3 + 4*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9] - 2*F[1, 1, 5]^2*F[1, 1, 9] + 
      (8*F[1, 1, 2]*F[1, 1, 9]^2)/3 - (2*F[1, 1, 4]*F[1, 1, 9]^2)/3 - 
      2*F[1, 1, 5]*F[1, 1, 9]^2 + (16*F[1, 1, 1]*F[2, 1, 1])/3 + 
      (16*F[1, 1, 3]*F[2, 1, 1])/3 - (16*F[1, 1, 2]*F[2, 1, 4])/3 - 
      (16*F[1, 1, 5]*F[2, 1, 4])/3 + 4*F[1, 1, 3]*F[2, 1, 5] + 
      4*F[1, 1, 5]*F[2, 1, 5] + (8*F[1, 1, 1]*F[2, 1, 9])/3 + 
      (8*F[1, 1, 8]*F[2, 1, 9])/3 - (8*F[1, 1, 2]*F[2, 1, 11])/3 - 
      (8*F[1, 1, 9]*F[2, 1, 11])/3 + 4*F[1, 1, 1]*tci[1, 1]^2 + 
      (4*F[1, 1, 2]*tci[1, 1]^2)/3 - (68*F[1, 1, 3]*tci[1, 1]^2)/9 - 
      (13*F[1, 1, 5]*tci[1, 1]^2)/9 + (2*F[1, 1, 8]*tci[1, 1]^2)/9 - 
      (8*F[1, 1, 9]*tci[1, 1]^2)/9 + 4*F[1, 2, 7]*tci[1, 1]^2 - 
      10*F[1, 1, 1]^2*tci[1, 2] - 4*F[1, 1, 1]*F[1, 1, 2]*tci[1, 2] - 
      2*F[1, 1, 2]^2*tci[1, 2] + (20*F[1, 1, 1]*F[1, 1, 3]*tci[1, 2])/3 + 
      4*F[1, 1, 2]*F[1, 1, 3]*tci[1, 2] + 6*F[1, 1, 3]^2*tci[1, 2] + 
      4*F[1, 1, 1]*F[1, 1, 4]*tci[1, 2] - 4*F[1, 1, 2]*F[1, 1, 4]*tci[1, 2] - 
      (8*F[1, 1, 3]*F[1, 1, 4]*tci[1, 2])/3 + 
      (4*F[1, 1, 2]*F[1, 1, 5]*tci[1, 2])/3 + 4*F[1, 1, 3]*F[1, 1, 5]*
       tci[1, 2] + (8*F[1, 1, 4]*F[1, 1, 5]*tci[1, 2])/3 + 
      (4*F[1, 1, 5]^2*tci[1, 2])/3 + (16*F[1, 1, 1]*F[1, 1, 8]*tci[1, 2])/3 - 
      4*F[1, 1, 3]*F[1, 1, 8]*tci[1, 2] - (4*F[1, 1, 4]*F[1, 1, 8]*tci[1, 2])/
       3 + (8*F[1, 1, 2]*F[1, 1, 9]*tci[1, 2])/3 + 
      (4*F[1, 1, 4]*F[1, 1, 9]*tci[1, 2])/3 - 4*F[1, 1, 5]*F[1, 1, 9]*
       tci[1, 2] + (2*F[1, 1, 9]^2*tci[1, 2])/3 - 4*F[1, 1, 3]*F[1, 2, 7]*
       tci[1, 2] - 4*F[1, 1, 5]*F[1, 2, 7]*tci[1, 2] - 
      (32*F[2, 1, 1]*tci[1, 2])/3 - 4*F[2, 1, 5]*tci[1, 2] - 
      (16*F[2, 1, 9]*tci[1, 2])/3 - (4*tci[1, 2]^3)/3 - 
      (5*tci[1, 1]^2*tcr[1, 1])/3 + 4*tci[1, 2]*tcr[1, 1]^2 - 4*tcr[1, 1]^3 - 
      (19*tci[1, 1]^2*tcr[1, 2])/3 + 4*tci[1, 2]*tcr[1, 1]*tcr[1, 2] + 
      (4*tcr[1, 2]^3)/3 + 8*tci[1, 2]*tcr[2, 1] - 8*tcr[1, 1]*tcr[2, 1] - 
      4*tcr[3, 1] - tcr[3, 2] + (11*tcr[3, 3])/6))/2 + 
   (r[q2 - 2*q5 + q9 + q10*q5*s23 + q5^2*s23 - q10*q9*s23 - q5^2*q6*s23^2 - 
       4*q10*q6*s34 + q10*q9*s34 + 2*q2*q9*s34 - 2*q5*q9*s34 + 2*q6*q9*s34 + 
       q10*q2*q5*s34^2 - q2*q5*q9*s34^2 - 2*q10*q6*q9*s34^2 + 2*q10*q2*s45 - 
       2*q10*q5*s45 - 2*q10*q6*s45 - q2*q9*s45 + 2*q6*q9*s45 + 
       q5^2*q6*s23*s45 + 2*q10*q2*q5*s34*s45 + q5^2*q6*s34*s45 - 
       q2*q5*q9*s34*s45 - q5*q6*q9*s34*s45 + q5^2*q6*q9*s34^2*s45 + 
       2*q10*q2*q5*s45^2 - 2*q2*q5*q9*s45^2 - 2*q2*q6*q9*s45^2 + 
       2*q5*q6*q9*s45^2 - 2*q2*q5*q6*q9*s45^3 + q10*q2*s51 - 2*q2*q9*s51 - 
       q6*q9*s51 + 2*q10*q6*q9*s34*s51 - q2*q6*q9*s45*s51 - q10*q6*q9*s51^2]*
     (4*F[3, 1] - 2*F[3, 2] - (4*F[3, 3])/3 + (4*F[3, 4])/3 + (4*F[3, 5])/3 + 
      (8*F[3, 6])/3 + (8*F[3, 11])/3 + (2*F[3, 12])/3 + (4*F[3, 13])/3 + 
      (4*F[3, 14])/3 + 2*F[3, 15] - 2*F[3, 17] + 2*F[3, 18] + 
      (4*F[3, 19])/3 - 4*F[3, 22] + 2*F[3, 56] + (14*F[1, 1, 1]^3)/3 + 
      2*F[1, 1, 1]^2*F[1, 1, 2] - 4*F[1, 1, 2]^3 - 
      (2*F[1, 1, 1]^2*F[1, 1, 3])/3 - (10*F[1, 1, 1]*F[1, 1, 3]^2)/3 - 
      2*F[1, 1, 2]*F[1, 1, 3]^2 - (2*F[1, 1, 3]^3)/3 - 
      2*F[1, 1, 1]^2*F[1, 1, 4] + 2*F[1, 1, 2]^2*F[1, 1, 4] + 
      (4*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4])/3 + (4*F[1, 1, 3]^2*F[1, 1, 4])/
       3 - 2*F[1, 1, 1]*F[1, 1, 4]^2 + 2*F[1, 1, 2]*F[1, 1, 4]^2 + 
      (4*F[1, 1, 3]*F[1, 1, 4]^2)/3 + (2*F[1, 1, 2]^2*F[1, 1, 5])/3 - 
      (4*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5])/3 - (4*F[1, 1, 4]^2*F[1, 1, 5])/
       3 + 2*F[1, 1, 1]*F[1, 1, 5]^2 + (10*F[1, 1, 2]*F[1, 1, 5]^2)/3 - 
      2*F[1, 1, 3]*F[1, 1, 5]^2 - (4*F[1, 1, 4]*F[1, 1, 5]^2)/3 + 
      (4*F[1, 1, 5]^3)/3 - (4*F[1, 1, 1]^2*F[1, 1, 8])/3 + 
      2*F[1, 1, 3]^2*F[1, 1, 8] + (8*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8])/3 - 
      4*F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8] + (2*F[1, 1, 4]^2*F[1, 1, 8])/3 - 
      (8*F[1, 1, 1]*F[1, 1, 8]^2)/3 + 2*F[1, 1, 3]*F[1, 1, 8]^2 + 
      (2*F[1, 1, 4]*F[1, 1, 8]^2)/3 + (4*F[1, 1, 2]^2*F[1, 1, 9])/3 - 
      (8*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9])/3 - (2*F[1, 1, 4]^2*F[1, 1, 9])/
       3 + 4*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9] - 2*F[1, 1, 5]^2*F[1, 1, 9] + 
      (8*F[1, 1, 2]*F[1, 1, 9]^2)/3 - (2*F[1, 1, 4]*F[1, 1, 9]^2)/3 - 
      2*F[1, 1, 5]*F[1, 1, 9]^2 + (16*F[1, 1, 1]*F[2, 1, 1])/3 + 
      (16*F[1, 1, 3]*F[2, 1, 1])/3 - (16*F[1, 1, 2]*F[2, 1, 4])/3 - 
      (16*F[1, 1, 5]*F[2, 1, 4])/3 + 4*F[1, 1, 3]*F[2, 1, 5] + 
      4*F[1, 1, 5]*F[2, 1, 5] + (8*F[1, 1, 1]*F[2, 1, 9])/3 + 
      (8*F[1, 1, 8]*F[2, 1, 9])/3 - (8*F[1, 1, 2]*F[2, 1, 11])/3 - 
      (8*F[1, 1, 9]*F[2, 1, 11])/3 + 4*F[1, 1, 1]*tci[1, 1]^2 + 
      (4*F[1, 1, 2]*tci[1, 1]^2)/3 - (68*F[1, 1, 3]*tci[1, 1]^2)/9 - 
      (13*F[1, 1, 5]*tci[1, 1]^2)/9 + (2*F[1, 1, 8]*tci[1, 1]^2)/9 - 
      (8*F[1, 1, 9]*tci[1, 1]^2)/9 + 4*F[1, 2, 7]*tci[1, 1]^2 - 
      10*F[1, 1, 1]^2*tci[1, 2] - 4*F[1, 1, 1]*F[1, 1, 2]*tci[1, 2] - 
      2*F[1, 1, 2]^2*tci[1, 2] + (20*F[1, 1, 1]*F[1, 1, 3]*tci[1, 2])/3 + 
      4*F[1, 1, 2]*F[1, 1, 3]*tci[1, 2] + 6*F[1, 1, 3]^2*tci[1, 2] + 
      4*F[1, 1, 1]*F[1, 1, 4]*tci[1, 2] - 4*F[1, 1, 2]*F[1, 1, 4]*tci[1, 2] - 
      (8*F[1, 1, 3]*F[1, 1, 4]*tci[1, 2])/3 + 
      (4*F[1, 1, 2]*F[1, 1, 5]*tci[1, 2])/3 + 4*F[1, 1, 3]*F[1, 1, 5]*
       tci[1, 2] + (8*F[1, 1, 4]*F[1, 1, 5]*tci[1, 2])/3 + 
      (4*F[1, 1, 5]^2*tci[1, 2])/3 + (16*F[1, 1, 1]*F[1, 1, 8]*tci[1, 2])/3 - 
      4*F[1, 1, 3]*F[1, 1, 8]*tci[1, 2] - (4*F[1, 1, 4]*F[1, 1, 8]*tci[1, 2])/
       3 + (8*F[1, 1, 2]*F[1, 1, 9]*tci[1, 2])/3 + 
      (4*F[1, 1, 4]*F[1, 1, 9]*tci[1, 2])/3 - 4*F[1, 1, 5]*F[1, 1, 9]*
       tci[1, 2] + (2*F[1, 1, 9]^2*tci[1, 2])/3 - 4*F[1, 1, 3]*F[1, 2, 7]*
       tci[1, 2] - 4*F[1, 1, 5]*F[1, 2, 7]*tci[1, 2] - 
      (32*F[2, 1, 1]*tci[1, 2])/3 - 4*F[2, 1, 5]*tci[1, 2] - 
      (16*F[2, 1, 9]*tci[1, 2])/3 - (4*tci[1, 2]^3)/3 - 
      (5*tci[1, 1]^2*tcr[1, 1])/3 + 4*tci[1, 2]*tcr[1, 1]^2 - 4*tcr[1, 1]^3 - 
      (19*tci[1, 1]^2*tcr[1, 2])/3 + 4*tci[1, 2]*tcr[1, 1]*tcr[1, 2] + 
      (4*tcr[1, 2]^3)/3 + 8*tci[1, 2]*tcr[2, 1] - 8*tcr[1, 1]*tcr[2, 1] - 
      4*tcr[3, 1] - tcr[3, 2] + (11*tcr[3, 3])/6))/2 + 
   (r[-q2 + 2*q9 - 2*q2^2*s12 + q2*q5*s12 - q5*q6*s23 - 2*q2^2*s34 + 
       q2*q5*s34 + q5*q6*s34 - 2*q2*q9*s34 - q5*q9*s34 + q9^2*s34 - 
       2*q2^2*q9*s34^2 + 2*q2*q5*q9*s34^2 + q2*q9^2*s34^2 + q2*q5*s45 - 
       q2*q6*s45 + 2*q5*q6*s45 - 2*q2*q9*s45 - q6*q9*s45 + 2*q2^3*s34*s45 - 
       3*q2*q5*q6*s34*s45 + q2^2*q9*s34*s45 + 5*q2*q5*q9*s34*s45 - 
       2*q5*q6*q9*s34*s45 - 2*q2*q9^2*s34*s45 + 2*q2^3*q9*s34^2*s45 - 
       2*q2^2*q5*q9*s34^2*s45 + q2*q5*q9^2*s34^2*s45 + 2*q2^2*q6*s45^2 - 
       6*q2*q5*q6*s45^2 - 2*q2^2*q9*s45^2 + 5*q2*q5*q9*s45^2 + 
       8*q2*q6*q9*s45^2 - 5*q5*q6*q9*s45^2 + 3*q2^2*q5*q6*s34*s45^2 - 
       3*q2^2*q5*q9*s34*s45^2 + q2^3*q5*q9*s34^2*s45^2 - q2^3*q6*s45^3 + 
       4*q2^2*q5*q6*s45^3 + q2^3*q9*s45^3 - 4*q2^2*q5*q9*s45^3 - 
       7*q2^2*q6*q9*s45^3 + 9*q2*q5*q6*q9*s45^3 - q2^3*q5*q6*s34*s45^3 + 
       q2^3*q5*q9*s34*s45^3 - q2^3*q5*q6*s45^4 + q2^3*q5*q9*s45^4 + 
       2*q2^3*q6*q9*s45^4 - 5*q2^2*q5*q6*q9*s45^4 + q2^3*q5*q6*q9*s45^5 + 
       2*q2^2*s51 - q9^2*s51 + q2^3*s12*s51 + q2^3*s34*s51 + 
       4*q2^2*q9*s34*s51 - 2*q2*q9^2*s34*s51 + q2^3*q9*s34^2*s51 - 
       q2^3*s45*s51 + q2*q6*q9*s45*s51 + q2*q9^2*s45*s51 - 
       3*q2^3*q9*s34*s45*s51 - 2*q2^2*q6*q9*s45^2*s51 + 
       q2^3*q6*q9*s45^3*s51 - q2^3*s51^2 - 2*q2^2*q9*s51^2 + q2*q9^2*s51^2 - 
       2*q2^3*q9*s34*s51^2 + q2^3*q9*s45*s51^2 + q2^3*q9*s51^3]*
     (2*F[3, 38] - tci[1, 2]^3/3 + 2*tci[1, 1]^2*tcr[1, 2] + 3*tcr[3, 3]))/
    2 + (r[q2 - 2*q5 + q9 + q5^2*s23 + q5*q6*s23 + 2*q6^2*s23 - 
       q5^2*q6*s23^2 - q5*q6^2*s23^2 - q6^3*s23^2 + q5*q6^3*s23^3 - 
       q5*q6*s34 + 2*q2*q9*s34 - q5*q9*s34 + 2*q6*q9*s34 - 
       2*q5*q6^2*s23*s34 + q5*q6^3*s23^2*s34 - 2*q5*q6*q9*s34^2 - 
       3*q2*q6*s45 - 2*q5*q6*s45 - q6^2*s45 + 4*q2*q9*s45 - 2*q6*q9*s45 + 
       q5^2*q6*s23*s45 + q6^3*s23*s45 - 2*q5*q6^3*s23^2*s45 - 
       q2*q5*q6*s34*s45 + q5^2*q6*s34*s45 + 2*q5*q6^2*s34*s45 + 
       2*q2*q5*q9*s34*s45 - 5*q5*q6*q9*s34*s45 - 3*q5*q6^3*s23*s34*s45 + 
       q5^2*q6*q9*s34^2*s45 - 2*q5*q6^2*q9*s34^2*s45 - 5*q2*q5*q6*s45^2 - 
       3*q2*q6^2*s45^2 + q5*q6^2*s45^2 + 5*q2*q5*q9*s45^2 + 
       12*q2*q6*q9*s45^2 - 5*q5*q6*q9*s45^2 - 3*q6^2*q9*s45^2 + 
       q5*q6^3*s23*s45^2 - 2*q2*q5*q6^2*s34*s45^2 + 2*q5*q6^3*s34*s45^2 - 
       3*q5*q6^2*q9*s34*s45^2 - q5*q6^3*q9*s34^2*s45^2 - 4*q2*q5*q6^2*s45^3 - 
       q2*q6^3*s45^3 + 9*q2*q5*q6*q9*s45^3 + 8*q2*q6^2*q9*s45^3 - 
       4*q5*q6^2*q9*s45^3 - q6^3*q9*s45^3 - q2*q5*q6^3*s34*s45^3 - 
       q5*q6^3*q9*s34*s45^3 - q2*q5*q6^3*s45^4 + 5*q2*q5*q6^2*q9*s45^4 + 
       2*q2*q6^3*q9*s45^4 - q5*q6^3*q9*s45^4 + q2*q5*q6^3*q9*s45^5 - 
       q2*q9*s51 - q6*q9*s51 + 3*q2*q6*q9*s45*s51 + 3*q2*q6^2*q9*s45^2*s51 + 
       q2*q6^3*q9*s45^3*s51]*(-2*F[3, 56] - tci[1, 2]^3/3 + 
      2*tci[1, 1]^2*tcr[1, 2] + 3*tcr[3, 3]))/2 + 
   (r[q3 - q4 + q5 - q6 + 3*q7 + q2*q3*s12 + q3^2*s12 - 2*q3*q7*s12 - 
       q4*q7*s12 + q7^2*s12 - q3*q8*s12 - q7*q8*s12 - q3^3*s12^2 + 
       q3^2*q7*s12^2 + q4*q5*q8*s12^2 + 2*q5*q7*q8*s12^2 - q3^2*s23 - 
       q4*q5*s23 - q3*q6*s23 + q4*q9*s23 + q3^3*s12*s23 - q3^3*s23^2 + 
       q3^2*q6*s23^2 + q3^3*q6*s23^3 + q4*q5*s34 - q4*q7*s34 - q5*q7*s34 + 
       2*q4*q8*s34 + q5*q9*s34 + 3*q7*q9*s34 - q4*q5*q8*s34^2 - 
       q4*q7*q9*s34^2 - q5*q7*q9*s34^2 + q2*q3*s45 - q3^2*s45 + 2*q3*q6*s45 - 
       q3*q7*s45 + q5*q7*s45 - q3*q8*s45 - q7*q8*s45 + 2*q3^2*q7*s12*s45 + 
       q7^2*q8*s12*s45 - q3^3*q7*s12^2*s45 + q5*q7^2*q8*s12^2*s45 + 
       q3^3*s23*s45 - 2*q3^3*q6*s23^2*s45 + q5*q7*q9*s34*s45 - 
       q3^2*q6*s45^2 + q3^3*q6*s23*s45^2 - q2*q3*s51 - q3*q6*s51 + 
       q3*q7*s51 + q4*q7*s51 - 2*q6*q7*s51 + q7^2*s51 + q3*q8*s51 - 
       q4*q8*s51 + q7*q8*s51 + q4*q9*s51 + q2*q3^2*s12*s51 - q3^3*s12*s51 + 
       q2*q3*q7*s12*s51 - q3^2*q7*s12*s51 - q2*q3^2*q7*s12^2*s51 + 
       q3^3*q7*s12^2*s51 + q3^3*s23*s51 - q3^3*q6*s23^2*s51 + 
       2*q4*q7*q9*s34*s51 - 2*q2*q3^2*s45*s51 + q3^3*s45*s51 + 
       2*q3^2*q7*s45*s51 + 2*q3*q6*q8*s45*s51 + 2*q6*q7*q8*s45*s51 - 
       q7^2*q8*s45*s51 - 2*q3^3*q7*s12*s45*s51 + q3^3*q6*s45^2*s51 - 
       2*q3^2*q6*q8*s45^2*s51 + 2*q2*q3^2*s51^2 - q2*q3*q7*s51^2 - 
       2*q3^2*q7*s51^2 - q6*q7^2*s51^2 - q3*q6*q8*s51^2 - q6*q7*q8*s51^2 - 
       2*q2*q3^3*s12*s51^2 + q2*q3^2*q7*s12*s51^2 + 2*q3^3*q7*s12*s51^2 - 
       q2*q3^3*q7*s12^2*s51^2 + q2*q3^3*s45*s51^2 - q3^3*q7*s45*s51^2 + 
       q6*q7^2*q8*s45*s51^2 + q3^3*q6*q8*s45^2*s51^2 - q2*q3^3*s51^3 + 
       2*q2*q3^2*q7*s51^3 + q3^3*q7*s51^3 - 2*q2*q3^3*q7*s12*s51^3 - 
       q2*q3^3*q7*s51^4]*(-8*F[3, 1] + 4*F[3, 2] - 2*F[3, 4] - 
      (2*F[3, 5])/3 - (8*F[3, 6])/3 + (8*F[3, 11])/3 - (2*F[3, 12])/3 + 
      2*F[3, 13] + 2*F[3, 15] - 2*F[3, 17] - 2*F[3, 18] - (8*F[3, 19])/3 - 
      (2*F[3, 32])/3 + (8*F[3, 36])/3 + 2*F[3, 37] + 2*F[3, 38] - 
      2*F[3, 40] - (8*F[1, 1, 1]^3)/3 - (20*F[1, 1, 2]^3)/3 + 
      2*F[1, 1, 2]^2*F[1, 1, 3] + 4*F[1, 1, 1]*F[1, 1, 3]^2 + 
      2*F[1, 1, 2]*F[1, 1, 3]^2 - 4*F[1, 1, 3]^3 + 
      (4*F[1, 1, 1]^2*F[1, 1, 4])/3 + (4*F[1, 1, 2]^2*F[1, 1, 4])/3 - 
      2*F[1, 1, 3]^2*F[1, 1, 4] + (8*F[1, 1, 1]*F[1, 1, 4]^2)/3 + 
      (8*F[1, 1, 2]*F[1, 1, 4]^2)/3 - 2*F[1, 1, 3]*F[1, 1, 4]^2 - 
      2*F[1, 1, 4]^2*F[1, 1, 5] - 4*F[1, 1, 1]*F[1, 1, 5]^2 + 
      4*F[1, 1, 2]*F[1, 1, 5]^2 + 4*F[1, 1, 3]*F[1, 1, 5]^2 - 
      2*F[1, 1, 4]*F[1, 1, 5]^2 + (4*F[1, 1, 5]^3)/3 - 
      2*F[1, 1, 5]^2*F[1, 1, 6] - 2*F[1, 1, 5]*F[1, 1, 6]^2 + 
      (4*F[1, 1, 6]^3)/3 + 2*F[1, 1, 2]^2*F[1, 1, 7] - 
      4*F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 7] + 2*F[1, 1, 3]^2*F[1, 1, 7] + 
      (4*F[1, 1, 6]^2*F[1, 1, 7])/3 + 2*F[1, 1, 2]*F[1, 1, 7]^2 + 
      2*F[1, 1, 3]*F[1, 1, 7]^2 - 4*F[1, 1, 5]*F[1, 1, 7]^2 - 
      (4*F[1, 1, 7]^3)/3 + (4*F[1, 1, 1]^2*F[1, 1, 8])/3 - 
      2*F[1, 1, 3]^2*F[1, 1, 8] - (8*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8])/3 + 
      4*F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8] - (2*F[1, 1, 4]^2*F[1, 1, 8])/3 - 
      2*F[1, 1, 5]^2*F[1, 1, 8] + 4*F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 8] - 
      (2*F[1, 1, 6]^2*F[1, 1, 8])/3 - (8*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 8])/
       3 + (4*F[1, 1, 7]^2*F[1, 1, 8])/3 + (8*F[1, 1, 1]*F[1, 1, 8]^2)/3 - 
      2*F[1, 1, 3]*F[1, 1, 8]^2 - (2*F[1, 1, 4]*F[1, 1, 8]^2)/3 - 
      2*F[1, 1, 5]*F[1, 1, 8]^2 - (2*F[1, 1, 6]*F[1, 1, 8]^2)/3 + 
      (8*F[1, 1, 7]*F[1, 1, 8]^2)/3 + (4*F[1, 1, 2]^2*F[1, 1, 9])/3 - 
      (8*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9])/3 - (2*F[1, 1, 4]^2*F[1, 1, 9])/
       3 + 4*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9] - 2*F[1, 1, 5]^2*F[1, 1, 9] + 
      (8*F[1, 1, 2]*F[1, 1, 9]^2)/3 - (2*F[1, 1, 4]*F[1, 1, 9]^2)/3 - 
      2*F[1, 1, 5]*F[1, 1, 9]^2 - 8*F[1, 1, 1]*F[2, 1, 1] - 
      8*F[1, 1, 3]*F[2, 1, 1] - (8*F[1, 1, 1]*F[2, 1, 2])/3 - 
      (8*F[1, 1, 4]*F[2, 1, 2])/3 - (8*F[1, 1, 2]*F[2, 1, 3])/3 - 
      (8*F[1, 1, 4]*F[2, 1, 3])/3 - 8*F[1, 1, 2]*F[2, 1, 4] - 
      8*F[1, 1, 5]*F[2, 1, 4] - 8*F[1, 1, 3]*F[2, 1, 5] - 
      8*F[1, 1, 5]*F[2, 1, 5] + 8*F[1, 1, 5]*F[2, 1, 7] + 
      8*F[1, 1, 7]*F[2, 1, 7] + (8*F[1, 1, 6]*F[2, 1, 8])/3 + 
      (8*F[1, 1, 7]*F[2, 1, 8])/3 - (8*F[1, 1, 1]*F[2, 1, 9])/3 - 
      (8*F[1, 1, 8]*F[2, 1, 9])/3 - (8*F[1, 1, 7]*F[2, 1, 10])/3 - 
      (8*F[1, 1, 8]*F[2, 1, 10])/3 - (8*F[1, 1, 2]*F[2, 1, 11])/3 - 
      (8*F[1, 1, 9]*F[2, 1, 11])/3 + (32*F[1, 1, 1]*tci[1, 1]^2)/9 + 
      (8*F[1, 1, 2]*tci[1, 1]^2)/3 - (8*F[1, 1, 3]*tci[1, 1]^2)/3 - 
      6*F[1, 1, 5]*tci[1, 1]^2 - (8*F[1, 1, 6]*tci[1, 1]^2)/9 + 
      (8*F[1, 1, 7]*tci[1, 1]^2)/3 - (8*F[1, 1, 9]*tci[1, 1]^2)/9 + 
      (8*F[1, 2, 6]*tci[1, 1]^2)/3 - 8*F[1, 2, 7]*tci[1, 1]^2 + 
      (8*F[1, 2, 8]*tci[1, 1]^2)/3 + (16*F[1, 1, 1]^2*tci[1, 2])/3 - 
      (2*F[1, 1, 2]^2*tci[1, 2])/3 - 8*F[1, 1, 1]*F[1, 1, 3]*tci[1, 2] - 
      4*F[1, 1, 2]*F[1, 1, 3]*tci[1, 2] + 4*F[1, 1, 3]^2*tci[1, 2] - 
      (16*F[1, 1, 1]*F[1, 1, 4]*tci[1, 2])/3 - 
      (8*F[1, 1, 2]*F[1, 1, 4]*tci[1, 2])/3 + 4*F[1, 1, 3]*F[1, 1, 4]*
       tci[1, 2] - 8*F[1, 1, 3]*F[1, 1, 5]*tci[1, 2] + 
      4*F[1, 1, 4]*F[1, 1, 5]*tci[1, 2] + 4*F[1, 1, 5]^2*tci[1, 2] - 
      4*F[1, 1, 5]*F[1, 1, 6]*tci[1, 2] + (2*F[1, 1, 6]^2*tci[1, 2])/3 + 
      4*F[1, 1, 2]*F[1, 1, 7]*tci[1, 2] - 4*F[1, 1, 3]*F[1, 1, 7]*tci[1, 2] + 
      (8*F[1, 1, 6]*F[1, 1, 7]*tci[1, 2])/3 - (2*F[1, 1, 7]^2*tci[1, 2])/3 - 
      (16*F[1, 1, 1]*F[1, 1, 8]*tci[1, 2])/3 + 4*F[1, 1, 3]*F[1, 1, 8]*
       tci[1, 2] + (4*F[1, 1, 4]*F[1, 1, 8]*tci[1, 2])/3 + 
      4*F[1, 1, 5]*F[1, 1, 8]*tci[1, 2] + (4*F[1, 1, 6]*F[1, 1, 8]*tci[1, 2])/
       3 - (8*F[1, 1, 7]*F[1, 1, 8]*tci[1, 2])/3 + 
      (8*F[1, 1, 2]*F[1, 1, 9]*tci[1, 2])/3 + 
      (4*F[1, 1, 4]*F[1, 1, 9]*tci[1, 2])/3 - 4*F[1, 1, 5]*F[1, 1, 9]*
       tci[1, 2] + (2*F[1, 1, 9]^2*tci[1, 2])/3 - 
      (8*F[1, 1, 2]*F[1, 2, 6]*tci[1, 2])/3 - 
      (8*F[1, 1, 4]*F[1, 2, 6]*tci[1, 2])/3 + 8*F[1, 1, 3]*F[1, 2, 7]*
       tci[1, 2] + 8*F[1, 1, 5]*F[1, 2, 7]*tci[1, 2] - 
      (8*F[1, 1, 7]*F[1, 2, 8]*tci[1, 2])/3 - 
      (8*F[1, 1, 8]*F[1, 2, 8]*tci[1, 2])/3 + 16*F[2, 1, 1]*tci[1, 2] + 
      (16*F[2, 1, 2]*tci[1, 2])/3 + (8*F[2, 1, 3]*tci[1, 2])/3 + 
      8*F[2, 1, 5]*tci[1, 2] + (16*F[2, 1, 9]*tci[1, 2])/3 + 
      (8*F[2, 1, 10]*tci[1, 2])/3 + (10*tci[1, 2]^3)/9 - 
      (32*tci[1, 1]^2*tcr[1, 1])/9 - (16*tci[1, 2]*tcr[1, 1]^2)/3 + 
      (8*tcr[1, 1]^3)/3 + (8*tci[1, 1]^2*tcr[1, 2])/3 - 
      (80*tci[1, 2]*tcr[2, 1])/3 + (40*tcr[1, 1]*tcr[2, 1])/3 + 4*tcr[3, 3]))/
    2 + (r[-q2 - q4 + 2*q5 + 2*q7 - 2*q9 + 2*q4*q5*s12 - q5^2*s12 - 
       2*q4*q7*s12 - 2*q5*q7*s12 + 2*q4*q8*s12 - 2*q5*q8*s12 + 
       2*q4*q5*q8*s12^2 + 2*q5*q7*q8*s12^2 - q10*q5*s23 + q4*q5*s23 - 
       q5^2*s23 + q10*q9*s23 - q4*q9*s23 + q5^2*q6*s23^2 - q4*q5*s34 + 
       4*q10*q6*s34 - 2*q4*q7*s34 - q5*q7*s34 - 2*q4*q8*s34 + q5*q8*s34 - 
       q10*q9*s34 - 2*q2*q9*s34 - 2*q4*q9*s34 + 4*q5*q9*s34 - 2*q6*q9*s34 + 
       3*q7*q9*s34 + 3*q8*q9*s34 - 2*q4*q5*q8*s12*s34 - q10*q2*q5*s34^2 + 
       q4*q5*q8*s34^2 + q2*q5*q9*s34^2 + 2*q10*q6*q9*s34^2 - 
       2*q4*q7*q9*s34^2 - q5*q7*q9*s34^2 - q5*q8*q9*s34^2 - 2*q10*q2*s45 + 
       2*q10*q5*s45 + 2*q10*q6*s45 + 2*q5*q8*s45 + 2*q7*q8*s45 + q2*q9*s45 - 
       2*q6*q9*s45 + 2*q7*q9*s45 - 3*q8*q9*s45 - q5^2*q7*s12*s45 - 
       2*q5*q7*q8*s12*s45 - q5^2*q6*s23*s45 - 2*q10*q2*q5*s34*s45 - 
       q5^2*q6*s34*s45 - q5^2*q7*s34*s45 + q2*q5*q9*s34*s45 + 
       q5*q6*q9*s34*s45 + q5*q7*q9*s34*s45 + q5*q8*q9*s34*s45 - 
       q5^2*q6*q9*s34^2*s45 - q5^2*q7*q9*s34^2*s45 - 2*q10*q2*q5*s45^2 + 
       2*q5*q7*q8*s45^2 + 2*q2*q5*q9*s45^2 + 2*q2*q6*q9*s45^2 - 
       2*q5*q6*q9*s45^2 + 2*q5*q7*q9*s45^2 - 2*q5*q8*q9*s45^2 - 
       4*q7*q8*q9*s45^2 + 2*q2*q5*q6*q9*s45^3 - 2*q5*q7*q8*q9*s45^3 - 
       q10*q2*s51 + q4*q8*s51 + q7*q8*s51 + 2*q2*q9*s51 + q4*q9*s51 + 
       q6*q9*s51 - q7*q9*s51 - 3*q8*q9*s51 - 2*q10*q6*q9*s34*s51 + 
       2*q4*q7*q9*s34*s51 + q2*q6*q9*s45*s51 - 3*q7*q8*q9*s45*s51 + 
       q10*q6*q9*s51^2 - q4*q7*q9*s51^2 - q7*q8*q9*s51^2]*
     (-4*F[3, 3] - F[3, 4] - (17*F[3, 5])/3 - (4*F[3, 6])/3 - 4*F[3, 7] - 
      (32*F[3, 8])/3 - (4*F[3, 11])/3 - F[3, 12]/3 + F[3, 13] - 3*F[3, 17] - 
      F[3, 18] + (4*F[3, 24])/3 - (4*F[3, 51])/3 - (4*F[3, 52])/3 + 
      (16*F[3, 55])/3 + (10*F[3, 56])/3 + 4*F[3, 57] - 4*F[3, 59] - 
      4*F[3, 61] - (2*F[1, 1, 1]^3)/3 + (2*F[1, 1, 1]^2*F[1, 1, 2])/3 + 
      (8*F[1, 1, 1]*F[1, 1, 2]^2)/3 - (82*F[1, 1, 2]^3)/9 + 
      2*F[1, 1, 1]*F[1, 1, 3]^2 + (4*F[1, 1, 3]^3)/3 + 
      (2*F[1, 1, 1]^2*F[1, 1, 4])/3 - (4*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 4])/
       3 + (2*F[1, 1, 2]^2*F[1, 1, 4])/3 - F[1, 1, 3]^2*F[1, 1, 4] + 
      (4*F[1, 1, 1]*F[1, 1, 4]^2)/3 + (16*F[1, 1, 2]*F[1, 1, 4]^2)/3 - 
      F[1, 1, 3]*F[1, 1, 4]^2 + 2*F[1, 1, 2]^2*F[1, 1, 5] - 
      4*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5] - F[1, 1, 4]^2*F[1, 1, 5] + 
      4*F[1, 1, 2]*F[1, 1, 5]^2 - F[1, 1, 4]*F[1, 1, 5]^2 - 
      (4*F[1, 1, 3]^2*F[1, 1, 6])/3 - (4*F[1, 1, 3]*F[1, 1, 6]^2)/3 + 
      (8*F[1, 1, 6]^3)/3 + (2*F[1, 1, 1]^2*F[1, 1, 8])/3 - 
      (4*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 8])/3 + (4*F[1, 1, 2]^2*F[1, 1, 8])/
       3 - F[1, 1, 3]^2*F[1, 1, 8] - (4*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8])/3 + 
      (4*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 8])/3 + 2*F[1, 1, 3]*F[1, 1, 4]*
       F[1, 1, 8] - (F[1, 1, 4]^2*F[1, 1, 8])/3 + (4*F[1, 1, 1]*F[1, 1, 8]^2)/
       3 + (8*F[1, 1, 2]*F[1, 1, 8]^2)/3 - F[1, 1, 3]*F[1, 1, 8]^2 - 
      (F[1, 1, 4]*F[1, 1, 8]^2)/3 - (14*F[1, 1, 8]^3)/3 - 
      (2*F[1, 1, 1]^2*F[1, 1, 9])/3 - (4*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 9])/
       3 - (4*F[1, 1, 2]^2*F[1, 1, 9])/3 - (10*F[1, 1, 3]^2*F[1, 1, 9])/3 + 
      (4*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 9])/3 + 
      (8*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9])/3 - (13*F[1, 1, 4]^2*F[1, 1, 9])/
       3 + 6*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9] - 3*F[1, 1, 5]^2*F[1, 1, 9] + 
      8*F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 9] - 4*F[1, 1, 6]^2*F[1, 1, 9] + 
      (4*F[1, 1, 1]*F[1, 1, 8]*F[1, 1, 9])/3 + 
      (4*F[1, 1, 2]*F[1, 1, 8]*F[1, 1, 9])/3 - 
      (4*F[1, 1, 4]*F[1, 1, 8]*F[1, 1, 9])/3 - (2*F[1, 1, 8]^2*F[1, 1, 9])/
       3 - (4*F[1, 1, 1]*F[1, 1, 9]^2)/3 + (22*F[1, 1, 2]*F[1, 1, 9]^2)/3 - 
      (10*F[1, 1, 3]*F[1, 1, 9]^2)/3 - (13*F[1, 1, 4]*F[1, 1, 9]^2)/3 - 
      3*F[1, 1, 5]*F[1, 1, 9]^2 - 4*F[1, 1, 6]*F[1, 1, 9]^2 + 
      (4*F[1, 1, 8]*F[1, 1, 9]^2)/3 + (52*F[1, 1, 9]^3)/9 + 
      2*F[1, 1, 1]^2*F[1, 1, 10] + 2*F[1, 1, 2]^2*F[1, 1, 10] + 
      (10*F[1, 1, 3]^2*F[1, 1, 10])/3 - (16*F[1, 1, 3]*F[1, 1, 6]*
        F[1, 1, 10])/3 + (8*F[1, 1, 6]^2*F[1, 1, 10])/3 - 
      4*F[1, 1, 2]*F[1, 1, 8]*F[1, 1, 10] - 
      (4*F[1, 1, 3]*F[1, 1, 9]*F[1, 1, 10])/3 + (2*F[1, 1, 9]^2*F[1, 1, 10])/
       3 + 2*F[1, 1, 2]*F[1, 1, 10]^2 + 2*F[1, 1, 3]*F[1, 1, 10]^2 + 
      2*F[1, 1, 8]*F[1, 1, 10]^2 - 6*F[1, 1, 9]*F[1, 1, 10]^2 - 
      4*F[1, 1, 1]*F[2, 1, 1] - 4*F[1, 1, 3]*F[2, 1, 1] - 
      (4*F[1, 1, 1]*F[2, 1, 2])/3 - (4*F[1, 1, 4]*F[2, 1, 2])/3 - 
      (20*F[1, 1, 2]*F[2, 1, 3])/3 - (20*F[1, 1, 4]*F[2, 1, 3])/3 - 
      4*F[1, 1, 2]*F[2, 1, 4] - 4*F[1, 1, 5]*F[2, 1, 4] - 
      (4*F[1, 1, 1]*F[2, 1, 9])/3 - (4*F[1, 1, 8]*F[2, 1, 9])/3 + 
      (8*F[1, 1, 1]*F[2, 1, 11])/3 - (44*F[1, 1, 2]*F[2, 1, 11])/3 - 
      (8*F[1, 1, 4]*F[2, 1, 11])/3 - (8*F[1, 1, 8]*F[2, 1, 11])/3 - 
      (52*F[1, 1, 9]*F[2, 1, 11])/3 - 4*F[1, 1, 8]*F[2, 1, 12] - 
      4*F[1, 1, 9]*F[2, 1, 12] + (8*F[1, 1, 3]*F[2, 1, 13])/3 + 
      (8*F[1, 1, 10]*F[2, 1, 13])/3 + (16*F[1, 1, 6]*F[2, 1, 14])/3 + 
      (16*F[1, 1, 10]*F[2, 1, 14])/3 + (40*F[1, 1, 9]*F[2, 1, 15])/3 + 
      (40*F[1, 1, 10]*F[2, 1, 15])/3 + (46*F[1, 1, 1]*tci[1, 1]^2)/9 + 
      (28*F[1, 1, 2]*tci[1, 1]^2)/9 + (F[1, 1, 3]*tci[1, 1]^2)/3 + 
      (4*F[1, 1, 4]*tci[1, 1]^2)/9 - (4*F[1, 1, 5]*tci[1, 1]^2)/3 - 
      (16*F[1, 1, 6]*tci[1, 1]^2)/9 - (91*F[1, 1, 8]*tci[1, 1]^2)/9 - 
      (94*F[1, 1, 9]*tci[1, 1]^2)/9 + (40*F[1, 1, 10]*tci[1, 1]^2)/9 + 
      (8*F[1, 2, 2]*tci[1, 1]^2)/3 + (20*F[1, 2, 6]*tci[1, 1]^2)/3 - 
      4*F[1, 2, 9]*tci[1, 1]^2 + (2*F[1, 1, 1]^2*tci[1, 2])/3 + 
      (4*F[1, 1, 1]*F[1, 1, 2]*tci[1, 2])/3 + 2*F[1, 1, 2]^2*tci[1, 2] - 
      4*F[1, 1, 1]*F[1, 1, 3]*tci[1, 2] - (4*F[1, 1, 3]^2*tci[1, 2])/3 - 
      (8*F[1, 1, 1]*F[1, 1, 4]*tci[1, 2])/3 - 4*F[1, 1, 2]*F[1, 1, 4]*
       tci[1, 2] + 2*F[1, 1, 3]*F[1, 1, 4]*tci[1, 2] + 
      4*F[1, 1, 2]*F[1, 1, 5]*tci[1, 2] + 2*F[1, 1, 4]*F[1, 1, 5]*tci[1, 2] + 
      F[1, 1, 5]^2*tci[1, 2] + (8*F[1, 1, 3]*F[1, 1, 6]*tci[1, 2])/3 + 
      (4*F[1, 1, 6]^2*tci[1, 2])/3 - (8*F[1, 1, 1]*F[1, 1, 8]*tci[1, 2])/3 - 
      (16*F[1, 1, 2]*F[1, 1, 8]*tci[1, 2])/3 + 2*F[1, 1, 3]*F[1, 1, 8]*
       tci[1, 2] + (2*F[1, 1, 4]*F[1, 1, 8]*tci[1, 2])/3 + 
      10*F[1, 1, 8]^2*tci[1, 2] - (4*F[1, 1, 1]*F[1, 1, 9]*tci[1, 2])/3 - 
      (8*F[1, 1, 2]*F[1, 1, 9]*tci[1, 2])/3 + 
      (20*F[1, 1, 3]*F[1, 1, 9]*tci[1, 2])/3 + 
      (26*F[1, 1, 4]*F[1, 1, 9]*tci[1, 2])/3 - 6*F[1, 1, 5]*F[1, 1, 9]*
       tci[1, 2] - 8*F[1, 1, 6]*F[1, 1, 9]*tci[1, 2] - 
      (8*F[1, 1, 8]*F[1, 1, 9]*tci[1, 2])/3 + (23*F[1, 1, 9]^2*tci[1, 2])/3 - 
      4*F[1, 1, 1]*F[1, 1, 10]*tci[1, 2] + 4*F[1, 1, 2]*F[1, 1, 10]*
       tci[1, 2] - 4*F[1, 1, 3]*F[1, 1, 10]*tci[1, 2] + 
      (16*F[1, 1, 6]*F[1, 1, 10]*tci[1, 2])/3 + 
      (4*F[1, 1, 9]*F[1, 1, 10]*tci[1, 2])/3 - 4*F[1, 1, 10]^2*tci[1, 2] - 
      (8*F[1, 1, 3]*F[1, 2, 2]*tci[1, 2])/3 - 
      (8*F[1, 1, 10]*F[1, 2, 2]*tci[1, 2])/3 - 
      (20*F[1, 1, 2]*F[1, 2, 6]*tci[1, 2])/3 - 
      (20*F[1, 1, 4]*F[1, 2, 6]*tci[1, 2])/3 + 4*F[1, 1, 8]*F[1, 2, 9]*
       tci[1, 2] + 4*F[1, 1, 9]*F[1, 2, 9]*tci[1, 2] + 
      8*F[2, 1, 1]*tci[1, 2] + (8*F[2, 1, 2]*tci[1, 2])/3 + 
      (20*F[2, 1, 3]*tci[1, 2])/3 + (8*F[2, 1, 9]*tci[1, 2])/3 + 
      (8*F[2, 1, 11]*tci[1, 2])/3 + 4*F[2, 1, 12]*tci[1, 2] - 
      (8*F[2, 1, 13]*tci[1, 2])/3 - tci[1, 2]^3/3 - 
      (25*tci[1, 1]^2*tcr[1, 1])/9 - (20*tci[1, 2]*tcr[1, 1]^2)/3 + 
      (4*tcr[1, 1]^3)/3 - (23*tci[1, 1]^2*tcr[1, 2])/3 + 
      4*tci[1, 2]*tcr[1, 1]*tcr[1, 2] + (4*tcr[1, 2]^3)/3 - 
      (64*tci[1, 2]*tcr[2, 1])/3 + (20*tcr[1, 1]*tcr[2, 1])/3 - 4*tcr[3, 1] - 
      tcr[3, 2] + (35*tcr[3, 3])/6))/2 + 
   (r[-q3 + q4 + 3*q5 + q6 - 3*q7 + 4*q8 - 2*q9 - 2*q4*q5*s12 + 2*q4*q7*s12 + 
       q5*q7*s12 - q7^2*s12 - q2*q8*s12 + q3*q8*s12 - 2*q4*q8*s12 + 
       3*q5*q8*s12 + 4*q7*q8*s12 - q2*q3*q7*s12^2 - 2*q4*q5*q8*s12^2 + 
       q2*q7*q8*s12^2 - q5*q7*q8*s12^2 - q4*q5*s23 + q3*q6*s23 + q4*q9*s23 + 
       q4*q5*s34 + 2*q4*q7*s34 + 2*q5*q7*s34 + 2*q4*q8*s34 - 3*q5*q8*s34 + 
       2*q4*q9*s34 + q5*q9*s34 - 4*q7*q9*s34 + 3*q8*q9*s34 + 
       2*q4*q5*q8*s12*s34 - q4*q5*q8*s34^2 + 2*q4*q7*q9*s34^2 + 
       2*q5*q7*q9*s34^2 - q5*q8*q9*s34^2 - 2*q3*q6*s45 - 2*q5*q7*s45 - 
       q2*q8*s45 + q3*q8*s45 + 4*q7*q8*s45 + 4*q7*q9*s45 - 3*q8*q9*s45 - 
       q5*q7*q8*s12*s45 - q7^2*q8*s12*s45 - q5*q7^2*q8*s12^2*s45 - 
       2*q5*q7*q9*s34*s45 + q5*q8*q9*s34*s45 - q2*q6*q8*s45^2 + 
       q3*q6*q8*s45^2 + 2*q5*q7*q8*s45^2 + 2*q5*q7*q9*s45^2 - 
       2*q5*q8*q9*s45^2 - 4*q7*q8*q9*s45^2 - 2*q5*q7*q8*q9*s45^3 + 
       q3*q6*s51 + 2*q6*q7*s51 - q7^2*s51 + q2*q8*s51 - q3*q8*s51 - 
       q4*q8*s51 - q7*q8*s51 - q4*q9*s51 + 3*q7*q9*s51 - 3*q8*q9*s51 - 
       q2*q7*q8*s12*s51 - 2*q4*q7*q9*s34*s51 + q2*q6*q8*s45*s51 - 
       2*q3*q6*q8*s45*s51 - 3*q6*q7*q8*s45*s51 + q7^2*q8*s45*s51 - 
       3*q7*q8*q9*s45*s51 - q2*q3*q7*s51^2 + q6*q7^2*s51^2 - 
       2*q2*q6*q8*s51^2 + 2*q3*q6*q8*s51^2 + 2*q2*q7*q8*s51^2 + 
       2*q6*q7*q8*s51^2 + q4*q7*q9*s51^2 - q7*q8*q9*s51^2 - 
       q6*q7^2*q8*s45*s51^2 - 2*q2*q6*q7*q8*s51^3]*(-4*F[3, 1] + 2*F[3, 2] - 
      (4*F[3, 4])/3 - (2*F[3, 5])/3 - (4*F[3, 6])/3 + (8*F[3, 11])/3 - 
      (4*F[3, 12])/3 + 2*F[3, 13] - (4*F[3, 14])/3 + 2*F[3, 15] - 
      2*F[3, 17] - 2*F[3, 18] - (4*F[3, 19])/3 - (4*F[3, 31])/3 - 
      (4*F[3, 32])/3 + (16*F[3, 36])/3 + (10*F[3, 37])/3 + 4*F[3, 38] - 
      4*F[3, 40] - 4*F[3, 42] - 2*F[1, 1, 1]^3 - (20*F[1, 1, 2]^3)/3 + 
      (2*F[1, 1, 1]^2*F[1, 1, 3])/3 + 2*F[1, 1, 2]^2*F[1, 1, 3] + 
      (10*F[1, 1, 1]*F[1, 1, 3]^2)/3 + 2*F[1, 1, 2]*F[1, 1, 3]^2 - 
      (14*F[1, 1, 3]^3)/3 + (4*F[1, 1, 1]^2*F[1, 1, 4])/3 + 
      (4*F[1, 1, 2]^2*F[1, 1, 4])/3 - (4*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4])/
       3 - (4*F[1, 1, 3]^2*F[1, 1, 4])/3 + (8*F[1, 1, 1]*F[1, 1, 4]^2)/3 + 
      (8*F[1, 1, 2]*F[1, 1, 4]^2)/3 - (4*F[1, 1, 3]*F[1, 1, 4]^2)/3 - 
      2*F[1, 1, 4]^2*F[1, 1, 5] - 2*F[1, 1, 1]*F[1, 1, 5]^2 + 
      4*F[1, 1, 2]*F[1, 1, 5]^2 + 2*F[1, 1, 3]*F[1, 1, 5]^2 - 
      2*F[1, 1, 4]*F[1, 1, 5]^2 + (16*F[1, 1, 5]^3)/3 - 
      4*F[1, 1, 5]^2*F[1, 1, 6] - 4*F[1, 1, 5]*F[1, 1, 6]^2 + 
      (8*F[1, 1, 6]^3)/3 + 2*F[1, 1, 1]^2*F[1, 1, 7] + 
      2*F[1, 1, 2]^2*F[1, 1, 7] - 4*F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 7] + 
      (2*F[1, 1, 5]^2*F[1, 1, 7])/3 + (8*F[1, 1, 6]^2*F[1, 1, 7])/3 + 
      2*F[1, 1, 2]*F[1, 1, 7]^2 + 2*F[1, 1, 3]*F[1, 1, 7]^2 - 
      6*F[1, 1, 5]*F[1, 1, 7]^2 - (4*F[1, 1, 7]^3)/3 + 
      (2*F[1, 1, 1]^2*F[1, 1, 8])/3 - 2*F[1, 1, 3]^2*F[1, 1, 8] - 
      (4*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8])/3 + 4*F[1, 1, 3]*F[1, 1, 4]*
       F[1, 1, 8] - (4*F[1, 1, 4]^2*F[1, 1, 8])/3 - 
      (10*F[1, 1, 5]^2*F[1, 1, 8])/3 + 8*F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 8] - 
      (4*F[1, 1, 6]^2*F[1, 1, 8])/3 - (4*F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8])/
       3 - (16*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 8])/3 + 
      (10*F[1, 1, 7]^2*F[1, 1, 8])/3 + (10*F[1, 1, 1]*F[1, 1, 8]^2)/3 - 
      2*F[1, 1, 3]*F[1, 1, 8]^2 - (4*F[1, 1, 4]*F[1, 1, 8]^2)/3 - 
      (10*F[1, 1, 5]*F[1, 1, 8]^2)/3 - (4*F[1, 1, 6]*F[1, 1, 8]^2)/3 + 
      (14*F[1, 1, 7]*F[1, 1, 8]^2)/3 + (4*F[1, 1, 2]^2*F[1, 1, 9])/3 - 
      (8*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9])/3 - (2*F[1, 1, 4]^2*F[1, 1, 9])/
       3 + 4*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9] - 2*F[1, 1, 5]^2*F[1, 1, 9] + 
      (8*F[1, 1, 2]*F[1, 1, 9]^2)/3 - (2*F[1, 1, 4]*F[1, 1, 9]^2)/3 - 
      2*F[1, 1, 5]*F[1, 1, 9]^2 - (16*F[1, 1, 1]*F[2, 1, 1])/3 - 
      (16*F[1, 1, 3]*F[2, 1, 1])/3 - (8*F[1, 1, 1]*F[2, 1, 2])/3 - 
      (8*F[1, 1, 4]*F[2, 1, 2])/3 - (8*F[1, 1, 2]*F[2, 1, 3])/3 - 
      (8*F[1, 1, 4]*F[2, 1, 3])/3 - 8*F[1, 1, 2]*F[2, 1, 4] - 
      8*F[1, 1, 5]*F[2, 1, 4] - 4*F[1, 1, 3]*F[2, 1, 5] - 
      4*F[1, 1, 5]*F[2, 1, 5] + (40*F[1, 1, 5]*F[2, 1, 7])/3 + 
      (40*F[1, 1, 7]*F[2, 1, 7])/3 + (16*F[1, 1, 6]*F[2, 1, 8])/3 + 
      (16*F[1, 1, 7]*F[2, 1, 8])/3 - (16*F[1, 1, 1]*F[2, 1, 9])/3 - 
      (16*F[1, 1, 8]*F[2, 1, 9])/3 - (8*F[1, 1, 7]*F[2, 1, 10])/3 - 
      (8*F[1, 1, 8]*F[2, 1, 10])/3 - (8*F[1, 1, 2]*F[2, 1, 11])/3 - 
      (8*F[1, 1, 9]*F[2, 1, 11])/3 + (62*F[1, 1, 1]*tci[1, 1]^2)/9 + 
      (8*F[1, 1, 2]*tci[1, 1]^2)/3 - (94*F[1, 1, 3]*tci[1, 1]^2)/9 - 
      (67*F[1, 1, 5]*tci[1, 1]^2)/9 - (16*F[1, 1, 6]*tci[1, 1]^2)/9 + 
      4*F[1, 1, 7]*tci[1, 1]^2 - (2*F[1, 1, 8]*tci[1, 1]^2)/9 - 
      (8*F[1, 1, 9]*tci[1, 1]^2)/9 + (8*F[1, 2, 6]*tci[1, 1]^2)/3 - 
      4*F[1, 2, 7]*tci[1, 1]^2 + (8*F[1, 2, 8]*tci[1, 1]^2)/3 + 
      (10*F[1, 1, 1]^2*tci[1, 2])/3 - (2*F[1, 1, 2]^2*tci[1, 2])/3 - 
      (20*F[1, 1, 1]*F[1, 1, 3]*tci[1, 2])/3 - 4*F[1, 1, 2]*F[1, 1, 3]*
       tci[1, 2] + 10*F[1, 1, 3]^2*tci[1, 2] - 
      (16*F[1, 1, 1]*F[1, 1, 4]*tci[1, 2])/3 - 
      (8*F[1, 1, 2]*F[1, 1, 4]*tci[1, 2])/3 + 
      (8*F[1, 1, 3]*F[1, 1, 4]*tci[1, 2])/3 - 4*F[1, 1, 3]*F[1, 1, 5]*
       tci[1, 2] + 4*F[1, 1, 4]*F[1, 1, 5]*tci[1, 2] + 
      (16*F[1, 1, 5]^2*tci[1, 2])/3 - 8*F[1, 1, 5]*F[1, 1, 6]*tci[1, 2] + 
      (4*F[1, 1, 6]^2*tci[1, 2])/3 - 4*F[1, 1, 1]*F[1, 1, 7]*tci[1, 2] + 
      4*F[1, 1, 2]*F[1, 1, 7]*tci[1, 2] + (4*F[1, 1, 5]*F[1, 1, 7]*tci[1, 2])/
       3 + (16*F[1, 1, 6]*F[1, 1, 7]*tci[1, 2])/3 - 
      (8*F[1, 1, 7]^2*tci[1, 2])/3 - (20*F[1, 1, 1]*F[1, 1, 8]*tci[1, 2])/3 + 
      4*F[1, 1, 3]*F[1, 1, 8]*tci[1, 2] + (8*F[1, 1, 4]*F[1, 1, 8]*tci[1, 2])/
       3 + (20*F[1, 1, 5]*F[1, 1, 8]*tci[1, 2])/3 + 
      (8*F[1, 1, 6]*F[1, 1, 8]*tci[1, 2])/3 - 
      (20*F[1, 1, 7]*F[1, 1, 8]*tci[1, 2])/3 + 
      (8*F[1, 1, 2]*F[1, 1, 9]*tci[1, 2])/3 + 
      (4*F[1, 1, 4]*F[1, 1, 9]*tci[1, 2])/3 - 4*F[1, 1, 5]*F[1, 1, 9]*
       tci[1, 2] + (2*F[1, 1, 9]^2*tci[1, 2])/3 - 
      (8*F[1, 1, 2]*F[1, 2, 6]*tci[1, 2])/3 - 
      (8*F[1, 1, 4]*F[1, 2, 6]*tci[1, 2])/3 + 4*F[1, 1, 3]*F[1, 2, 7]*
       tci[1, 2] + 4*F[1, 1, 5]*F[1, 2, 7]*tci[1, 2] - 
      (8*F[1, 1, 7]*F[1, 2, 8]*tci[1, 2])/3 - 
      (8*F[1, 1, 8]*F[1, 2, 8]*tci[1, 2])/3 + (32*F[2, 1, 1]*tci[1, 2])/3 + 
      (16*F[2, 1, 2]*tci[1, 2])/3 + (8*F[2, 1, 3]*tci[1, 2])/3 + 
      4*F[2, 1, 5]*tci[1, 2] + (32*F[2, 1, 9]*tci[1, 2])/3 + 
      (8*F[2, 1, 10]*tci[1, 2])/3 - (2*tci[1, 2]^3)/9 - 
      (41*tci[1, 1]^2*tcr[1, 1])/9 - (28*tci[1, 2]*tcr[1, 1]^2)/3 + 
      (8*tcr[1, 1]^3)/3 - (11*tci[1, 1]^2*tcr[1, 2])/3 + 
      4*tci[1, 2]*tcr[1, 1]*tcr[1, 2] + (4*tcr[1, 2]^3)/3 - 
      (104*tci[1, 2]*tcr[2, 1])/3 + (40*tcr[1, 1]*tcr[2, 1])/3 - 
      4*tcr[3, 1] - tcr[3, 2] + (35*tcr[3, 3])/6))/2 + 
   (r[2*q10 - 2*q6 - 4*q9 + 2*q5*q6*s23 - 4*q10^2*s34 + 2*q10*q2*s34 + 
       2*q10*q5*s34 - 8*q10*q6*s34 - 2*q5*q6*s34 + 2*q10*q9*s34 - 
       4*q2*q9*s34 + 2*q5*q9*s34 + 6*q6*q9*s34 + 4*q10^2*q2*s34^2 - 
       q10*q2*q5*s34^2 + 3*q2*q5*q9*s34^2 - 5*q10*q6*q9*s34^2 - 
       3*q5*q6*q9*s34^2 - 4*q10^2*s45 + 2*q10*q2*s45 + 2*q10*q5*s45 - 
       3*q10*q6*s45 + q2*q6*s45 - 4*q5*q6*s45 - q2*q9*s45 + 
       4*q10^2*q2*s34*s45 + 4*q10^2*q5*s34*s45 - 2*q10*q2*q5*s34*s45 - 
       q2*q5*q6*s34*s45 + 3*q2*q5*q9*s34*s45 - 3*q5*q6*q9*s34*s45 + 
       4*q10^2*q2*q5*s34^2*s45 + 4*q10^2*q5*s45^2 - q10*q2*q5*s45^2 - 
       q2*q5*q6*s45^2 + 4*q2*q5*q9*s45^2 + 2*q2*q6*q9*s45^2 - 
       4*q5*q6*q9*s45^2 + 4*q10^2*q2*q5*s34*s45^2 + 4*q2*q5*q6*q9*s45^3 + 
       4*q10^2*s51 + q10*q6*s51 - 6*q10*q9*s51 + 2*q2*q9*s51 - q6*q9*s51 - 
       4*q10^2*q6*s34*s51 + 4*q10^2*q9*s34*s51 + 10*q10*q6*q9*s34*s51 - 
       4*q10^2*q6*q9*s34^2*s51 + q2*q6*q9*s45*s51 - 4*q10^2*q9*s51^2 - 
       q10*q6*q9*s51^2 + 4*q10^2*q6*q9*s34*s51^2]*
     (2*F[3, 4] + (2*tci[1, 2]^3)/3 + 4*tci[1, 2]*tcr[1, 1]^2 - 
      (8*tcr[1, 1]^3)/3 - (2*tci[1, 1]^2*tcr[1, 2])/3 + (8*tcr[1, 2]^3)/3 + 
      8*tci[1, 2]*tcr[2, 1] - 8*tcr[1, 1]*tcr[2, 1] - 8*tcr[3, 1] - 
      2*tcr[3, 2] + (37*tcr[3, 3])/3))/2 + 
   (r[2*q2 - 3*q6 - q7 - 2*q9 - 2*q2*q7*s12 - q2*q8*s12 + 2*q7*q8*s12 + 
       q2*q7*q8*s12^2 + 2*q5*q6*s23 - q2*q6*s34 + q2*q7*s34 - 2*q2*q9*s34 + 
       2*q5*q9*s34 + q2*q5*q9*s34^2 - q5*q6*q9*s34^2 + 3*q2*q6*s45 - 
       2*q5*q6*s45 - q2*q8*s45 + q7*q8*s45 + q2*q9*s45 - q6*q9*s45 - 
       q2*q5*q6*s34*s45 + q2*q5*q9*s34*s45 - q5*q6*q9*s34*s45 - 
       q2*q5*q6*s45^2 - q2*q6*q8*s45^2 + 2*q2*q5*q9*s45^2 + 
       2*q2*q6*q9*s45^2 - 2*q5*q6*q9*s45^2 + 2*q2*q5*q6*q9*s45^3 - 
       q2*q6*s51 + q2*q7*s51 + q6*q7*s51 + q2*q8*s51 - q7*q8*s51 + 
       2*q2*q9*s51 - q2*q7*q8*s12*s51 - q2*q6*q7*s34*s51 + q2*q6*q8*s45*s51 - 
       q6*q7*q8*s45*s51 + q2*q6*q9*s45*s51 - q2*q6*q7*s51^2 - 
       2*q2*q6*q8*s51^2 + 2*q2*q7*q8*s51^2 + q6*q7*q8*s51^2 - 
       2*q2*q6*q7*q8*s51^3]*(16*F[3, 1] - 8*F[3, 2] + (20*F[3, 4])/3 - 
      (4*F[3, 5])/3 + 16*F[3, 6] + (16*F[3, 11])/3 + 4*F[3, 12] + 
      4*F[3, 13] + (32*F[3, 14])/3 + 8*F[3, 15] - 4*F[3, 17] + 12*F[3, 18] + 
      (16*F[3, 19])/3 - 16*F[3, 22] - (16*F[3, 31])/3 - (44*F[3, 32])/3 - 
      8*F[3, 33] - (128*F[3, 34])/3 + 8*F[3, 35] - (16*F[3, 36])/3 + 
      (4*F[3, 37])/3 - 4*F[3, 40] + (16*F[3, 44])/3 - 6*F[1, 1, 1]^2 + 
      (64*F[1, 1, 1]^3)/3 + 12*F[1, 1, 1]^2*F[1, 1, 2] + 
      4*F[1, 1, 1]*F[1, 1, 2]^2 - (40*F[1, 1, 2]^3)/3 - 
      (16*F[1, 1, 1]^2*F[1, 1, 3])/3 - (56*F[1, 1, 1]*F[1, 1, 3]^2)/3 - 
      8*F[1, 1, 2]*F[1, 1, 3]^2 - (8*F[1, 1, 3]^3)/3 - 
      (40*F[1, 1, 1]^2*F[1, 1, 4])/3 + (8*F[1, 1, 2]^2*F[1, 1, 4])/3 + 
      (32*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4])/3 + (20*F[1, 1, 3]^2*F[1, 1, 4])/
       3 - (32*F[1, 1, 1]*F[1, 1, 4]^2)/3 + (16*F[1, 1, 2]*F[1, 1, 4]^2)/3 + 
      (20*F[1, 1, 3]*F[1, 1, 4]^2)/3 - 4*F[1, 1, 4]^2*F[1, 1, 5] + 
      8*F[1, 1, 1]*F[1, 1, 5]^2 + 8*F[1, 1, 2]*F[1, 1, 5]^2 - 
      8*F[1, 1, 3]*F[1, 1, 5]^2 - 4*F[1, 1, 4]*F[1, 1, 5]^2 + 
      8*F[1, 1, 5]^3 + (4*F[1, 1, 1]^2*F[1, 1, 6])/3 - 
      8*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 6] + 4*F[1, 1, 2]^2*F[1, 1, 6] + 
      (16*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 6])/3 - (8*F[1, 1, 4]^2*F[1, 1, 6])/
       3 - 4*F[1, 1, 5]^2*F[1, 1, 6] - (20*F[1, 1, 1]*F[1, 1, 6]^2)/3 + 
      4*F[1, 1, 2]*F[1, 1, 6]^2 + (8*F[1, 1, 4]*F[1, 1, 6]^2)/3 - 
      4*F[1, 1, 5]*F[1, 1, 6]^2 + (136*F[1, 1, 6]^3)/9 + 
      (8*F[1, 1, 1]^2*F[1, 1, 7])/3 - (16*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 7])/
       3 + (8*F[1, 1, 4]^2*F[1, 1, 7])/3 + (8*F[1, 1, 5]^2*F[1, 1, 7])/3 + 
      (16*F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 7])/3 - 
      (16*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 7])/3 - (32*F[1, 1, 6]^2*F[1, 1, 7])/
       3 + (40*F[1, 1, 7]^2)/3 + (16*F[1, 1, 1]*F[1, 1, 7]^2)/3 + 
      (8*F[1, 1, 4]*F[1, 1, 7]^2)/3 - (40*F[1, 1, 6]*F[1, 1, 7]^2)/3 + 
      (56*F[1, 1, 7]^3)/9 - 8*F[1, 1, 1]^2*F[1, 1, 8] + 
      12*F[1, 1, 3]^2*F[1, 1, 8] + 16*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8] - 
      24*F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8] + 4*F[1, 1, 4]^2*F[1, 1, 8] - 
      (4*F[1, 1, 5]^2*F[1, 1, 8])/3 + (16*F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 8])/
       3 - (16*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 8])/3 + 
      8*F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 8] - 4*F[1, 1, 6]^2*F[1, 1, 8] - 
      (16*F[1, 1, 1]*F[1, 1, 7]*F[1, 1, 8])/3 + 
      (16*F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 8])/3 - 
      (16*F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8])/3 + (8*F[1, 1, 7]^2*F[1, 1, 8])/
       3 - 16*F[1, 1, 1]*F[1, 1, 8]^2 + 12*F[1, 1, 3]*F[1, 1, 8]^2 + 
      4*F[1, 1, 4]*F[1, 1, 8]^2 - (4*F[1, 1, 5]*F[1, 1, 8]^2)/3 - 
      (28*F[1, 1, 6]*F[1, 1, 8]^2)/3 + (32*F[1, 1, 7]*F[1, 1, 8]^2)/3 + 
      (8*F[1, 1, 2]^2*F[1, 1, 9])/3 - (16*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9])/
       3 - (4*F[1, 1, 4]^2*F[1, 1, 9])/3 + 8*F[1, 1, 4]*F[1, 1, 5]*
       F[1, 1, 9] - 4*F[1, 1, 5]^2*F[1, 1, 9] + (16*F[1, 1, 2]*F[1, 1, 9]^2)/
       3 - (4*F[1, 1, 4]*F[1, 1, 9]^2)/3 - 4*F[1, 1, 5]*F[1, 1, 9]^2 + 
      (80*F[1, 1, 1]*F[2, 1, 1])/3 + (80*F[1, 1, 3]*F[2, 1, 1])/3 - 
      (16*F[1, 1, 1]*F[2, 1, 2])/3 - (16*F[1, 1, 4]*F[2, 1, 2])/3 - 
      (16*F[1, 1, 2]*F[2, 1, 3])/3 - (16*F[1, 1, 4]*F[2, 1, 3])/3 - 
      16*F[1, 1, 2]*F[2, 1, 4] - 16*F[1, 1, 5]*F[2, 1, 4] + 
      16*F[1, 1, 3]*F[2, 1, 5] + 16*F[1, 1, 5]*F[2, 1, 5] + 
      (16*F[1, 1, 5]*F[2, 1, 7])/3 + (16*F[1, 1, 7]*F[2, 1, 7])/3 - 
      (32*F[1, 1, 1]*F[2, 1, 8])/3 + (32*F[1, 1, 4]*F[2, 1, 8])/3 + 
      (112*F[1, 1, 6]*F[2, 1, 8])/3 + (80*F[1, 1, 7]*F[2, 1, 8])/3 + 
      (32*F[1, 1, 8]*F[2, 1, 8])/3 + 16*F[1, 1, 1]*F[2, 1, 9] + 
      16*F[1, 1, 8]*F[2, 1, 9] - 16*F[1, 1, 7]*F[2, 1, 10] - 
      16*F[1, 1, 8]*F[2, 1, 10] - (16*F[1, 1, 2]*F[2, 1, 11])/3 - 
      (16*F[1, 1, 9]*F[2, 1, 11])/3 - (43*tci[1, 1]^2)/9 + 
      (28*F[1, 1, 1]*tci[1, 1]^2)/9 + (16*F[1, 1, 2]*tci[1, 1]^2)/3 - 
      (268*F[1, 1, 3]*tci[1, 1]^2)/9 - (52*F[1, 1, 5]*tci[1, 1]^2)/9 - 
      (32*F[1, 1, 6]*tci[1, 1]^2)/3 + (16*F[1, 1, 7]*tci[1, 1]^2)/9 + 
      (8*F[1, 1, 8]*tci[1, 1]^2)/3 - (16*F[1, 1, 9]*tci[1, 1]^2)/9 + 
      (16*F[1, 2, 6]*tci[1, 1]^2)/3 + 16*F[1, 2, 7]*tci[1, 1]^2 + 
      16*F[1, 2, 8]*tci[1, 1]^2 + 12*F[1, 1, 1]*tci[1, 2] - 
      (112*F[1, 1, 1]^2*tci[1, 2])/3 - 24*F[1, 1, 1]*F[1, 1, 2]*tci[1, 2] - 
      (4*F[1, 1, 2]^2*tci[1, 2])/3 + (112*F[1, 1, 1]*F[1, 1, 3]*tci[1, 2])/
       3 + 16*F[1, 1, 2]*F[1, 1, 3]*tci[1, 2] + 24*F[1, 1, 3]^2*tci[1, 2] + 
      (64*F[1, 1, 1]*F[1, 1, 4]*tci[1, 2])/3 - 
      (16*F[1, 1, 2]*F[1, 1, 4]*tci[1, 2])/3 - 
      (40*F[1, 1, 3]*F[1, 1, 4]*tci[1, 2])/3 + 16*F[1, 1, 3]*F[1, 1, 5]*
       tci[1, 2] + 8*F[1, 1, 4]*F[1, 1, 5]*tci[1, 2] + 
      (16*F[1, 1, 5]^2*tci[1, 2])/3 - (40*F[1, 1, 1]*F[1, 1, 6]*tci[1, 2])/
       3 + 8*F[1, 1, 2]*F[1, 1, 6]*tci[1, 2] + 
      (16*F[1, 1, 4]*F[1, 1, 6]*tci[1, 2])/3 - 8*F[1, 1, 5]*F[1, 1, 6]*
       tci[1, 2] + 8*F[1, 1, 6]^2*tci[1, 2] + 
      (16*F[1, 1, 1]*F[1, 1, 7]*tci[1, 2])/3 - 
      (16*F[1, 1, 4]*F[1, 1, 7]*tci[1, 2])/3 + 
      (16*F[1, 1, 5]*F[1, 1, 7]*tci[1, 2])/3 + (16*F[1, 1, 7]^2*tci[1, 2])/
       3 + 32*F[1, 1, 1]*F[1, 1, 8]*tci[1, 2] - 24*F[1, 1, 3]*F[1, 1, 8]*
       tci[1, 2] - 8*F[1, 1, 4]*F[1, 1, 8]*tci[1, 2] + 
      (8*F[1, 1, 5]*F[1, 1, 8]*tci[1, 2])/3 + 
      (56*F[1, 1, 6]*F[1, 1, 8]*tci[1, 2])/3 - 
      (16*F[1, 1, 7]*F[1, 1, 8]*tci[1, 2])/3 + 
      (16*F[1, 1, 2]*F[1, 1, 9]*tci[1, 2])/3 + 
      (8*F[1, 1, 4]*F[1, 1, 9]*tci[1, 2])/3 - 8*F[1, 1, 5]*F[1, 1, 9]*
       tci[1, 2] + (4*F[1, 1, 9]^2*tci[1, 2])/3 - 
      (16*F[1, 1, 2]*F[1, 2, 6]*tci[1, 2])/3 - 
      (16*F[1, 1, 4]*F[1, 2, 6]*tci[1, 2])/3 - 16*F[1, 1, 3]*F[1, 2, 7]*
       tci[1, 2] - 16*F[1, 1, 5]*F[1, 2, 7]*tci[1, 2] - 
      16*F[1, 1, 7]*F[1, 2, 8]*tci[1, 2] - 16*F[1, 1, 8]*F[1, 2, 8]*
       tci[1, 2] - (160*F[2, 1, 1]*tci[1, 2])/3 + (32*F[2, 1, 2]*tci[1, 2])/
       3 + (16*F[2, 1, 3]*tci[1, 2])/3 - 16*F[2, 1, 5]*tci[1, 2] - 
      (32*F[2, 1, 8]*tci[1, 2])/3 - 32*F[2, 1, 9]*tci[1, 2] + 
      16*F[2, 1, 10]*tci[1, 2] - 2*tci[1, 1]^2*tci[1, 2] - 
      (38*tci[1, 2]^3)/9 + (8*tci[1, 1]^2*tcr[1, 1])/9 + 
      (16*tci[1, 2]*tcr[1, 1]^2)/3 - (56*tcr[1, 1]^3)/3 - 
      (116*tci[1, 1]^2*tcr[1, 2])/3 + 32*tci[1, 2]*tcr[1, 1]*tcr[1, 2] + 
      (16*tcr[1, 2]^3)/3 + (80*tci[1, 2]*tcr[2, 1])/3 - 
      (112*tcr[1, 1]*tcr[2, 1])/3 - 16*tcr[3, 1] - 4*tcr[3, 2] + 
      (122*tcr[3, 3])/3))/2) + 
 ep^2*(-2*F[1, 1, 10]*r[4*q10 - 3*q16 + 4*q2 + q3 - 5*q5 + 3*q6 - 3*q7 - q8 + 
      8*q9 - 2*q13*q2*s12 - 4*q13*q5*s12 + 3*q13*q7*s12 + 4*q2*q7*s12 - 
      2*q3*q7*s12 - 2*q5*q7*s12 - q2*q8*s12 - 2*q5*q8*s12 - 2*q7*q8*s12 + 
      q13*q2*q7*s12^2 - q2*q3*q7*s12^2 - 2*q2*q7*q8*s12^2 - 
      2*q5*q7*q8*s12^2 + q16*q3*s23 - 3*q16*q5*s23 - q3*q6*s23 - 
      3*q5*q6*s23 - q16*q3^2*s23^2 - q16*q3*q5*s23^2 + q3^2*q6*s23^2 + 
      q3*q5*q6*s23^2 - 2*q10*q2*s34 + 8*q13*q5*s34 - q16*q5*s34 - 
      2*q10*q6*s34 - 4*q13*q6*s34 + q2*q6*s34 + q5*q6*s34 - 4*q16*q7*s34 - 
      2*q2*q7*s34 - 2*q5*q7*s34 + q16*q8*s34 - 2*q5*q8*s34 + 3*q13*q9*s34 + 
      5*q2*q9*s34 - 8*q5*q9*s34 + 2*q7*q9*s34 - 6*q8*q9*s34 - 
      q10*q2^2*s34^2 + q16*q2^2*s34^2 - 2*q2*q5*q9*s34^2 - q13*q6*q9*s34^2 + 
      2*q5*q6*q9*s34^2 - 2*q5*q7*q9*s34^2 + 2*q5*q8*q9*s34^2 + 3*q13*q2*s45 + 
      q16*q2*s45 + 3*q16*q3*s45 - q2*q3*s45 - 4*q10*q5*s45 + 4*q13*q5*s45 + 
      4*q16*q5*s45 + 2*q2*q6*s45 - q3*q6*s45 + q5*q6*s45 + q13*q7*s45 - 
      4*q16*q7*s45 - q3*q7*s45 - 2*q5*q7*s45 + q3*q8*s45 - 2*q7*q8*s45 + 
      q13*q9*s45 - 4*q2*q9*s45 + q6*q9*s45 + 4*q7*q9*s45 - 2*q8*q9*s45 - 
      2*q5*q7*q8*s12*s45 + q16*q3^2*s23*s45 + q16*q3*q5*s23*s45 - 
      q3^2*q6*s23*s45 - q3*q5*q6*s23*s45 - 4*q10*q2*q5*s34*s45 + 
      4*q16*q2*q5*s34*s45 + q2*q5*q6*s34*s45 + 2*q2*q5*q9*s34*s45 - 
      2*q5*q6*q9*s34*s45 - 2*q5*q7*q9*s34*s45 + 2*q5*q8*q9*s34*s45 - 
      q10*q2^2*q5*s34^2*s45 + q16*q2^2*q5*s34^2*s45 - q2*q6*q9*s45^2 - 
      5*q13*q2*s51 + q16*q2*s51 + 2*q2*q3*s51 - q13*q6*s51 - 4*q16*q7*s51 + 
      4*q2*q7*s51 - 2*q3*q7*s51 + 2*q2*q8*s51 - 4*q7*q8*s51 - 4*q10*q9*s51 - 
      3*q13*q9*s51 - 5*q2*q9*s51 + 2*q7*q9*s51 + 6*q8*q9*s51 - 
      2*q13*q2^2*s12*s51 + 2*q2^2*q3*s12*s51 - 2*q13*q2*q7*s12*s51 - 
      2*q2*q7*q8*s12*s51 - q13*q2^2*q7*s12^2*s51 + q2^2*q3*q7*s12^2*s51 + 
      q2*q6*q7*s34*s51 + 4*q10*q6*q9*s34*s51 + 4*q13*q6*q9*s34*s51 - 
      q10*q6^2*q9*s34^2*s51 - q13*q6^2*q9*s34^2*s51 + q13*q2^2*s45*s51 - 
      q2^2*q3*s45*s51 + q16*q3^2*s45*s51 - q3^2*q6*s45*s51 - 
      q13*q6*q7*s45*s51 + q16*q2*q8*s45*s51 + 2*q16*q3*q8*s45*s51 + 
      q2*q6*q8*s45*s51 + 2*q6*q7*q8*s45*s51 + q13*q2*q9*s45*s51 - 
      q2*q6*q9*s45*s51 + 2*q7*q8*q9*s45*s51 - q13*q2^2*s51^2 + 
      q2^2*q3*s51^2 - 3*q13*q2*q7*s51^2 + q2*q3*q7*s51^2 - q13*q6*q7*s51^2 + 
      q16*q2*q8*s51^2 + 2*q6*q7*q8*s51^2 + q13*q2*q9*s51^2 + 
      2*q7*q8*q9*s51^2 - 2*q13*q2^2*q7*s12*s51^2 + 2*q2^2*q3*q7*s12*s51^2 + 
      q16*q3^2*q8*s45*s51^2 - q3^2*q6*q8*s45*s51^2 - q13*q2^2*q7*s51^3 + 
      q2^2*q3*q7*s51^3] + 2*r[8*q10 - 5*q16 + 14*q2 + 2*q3 - 8*q5 + q6 - 
      12*q7 + 2*q8 + 16*q9 - 3*q13*q2*s12 - 7*q13*q5*s12 + 2*q2*q5*s12 + 
      5*q13*q7*s12 + 6*q2*q7*s12 - 4*q3*q7*s12 - 4*q5*q7*s12 + q2*q8*s12 - 
      9*q5*q8*s12 - 4*q7*q8*s12 + 2*q13*q2*q7*s12^2 - 2*q2*q3*q7*s12^2 - 
      2*q2*q7*q8*s12^2 - 2*q5*q7*q8*s12^2 + 2*q16*q3*s23 - 5*q16*q5*s23 - 
      2*q3*q6*s23 - 9*q5*q6*s23 - 2*q16*q3^2*s23^2 - 2*q16*q3*q5*s23^2 + 
      2*q3^2*q6*s23^2 + 2*q3*q5*q6*s23^2 - 4*q10*q2*s34 + 14*q13*q5*s34 - 
      2*q16*q5*s34 - 4*q10*q6*s34 - 7*q13*q6*s34 + 2*q5*q6*s34 - 
      7*q16*q7*s34 - 2*q2*q7*s34 - 2*q5*q7*s34 + q16*q8*s34 - 5*q5*q8*s34 + 
      2*q6*q8*s34 + 5*q13*q9*s34 + 13*q2*q9*s34 - 16*q5*q9*s34 + 
      3*q6*q9*s34 - 5*q7*q9*s34 - 8*q8*q9*s34 - 2*q10*q2^2*s34^2 + 
      2*q16*q2^2*s34^2 - 2*q2*q5*q9*s34^2 - 2*q13*q6*q9*s34^2 + 
      2*q5*q6*q9*s34^2 - 2*q5*q7*q9*s34^2 + 2*q5*q8*q9*s34^2 + 5*q13*q2*s45 + 
      2*q16*q2*s45 + 5*q16*q3*s45 - 2*q2*q3*s45 - 8*q10*q5*s45 + 
      7*q13*q5*s45 + 7*q16*q5*s45 - 2*q2*q5*s45 + 6*q2*q6*s45 - q3*q6*s45 + 
      7*q5*q6*s45 + 2*q13*q7*s45 - 7*q16*q7*s45 - 2*q3*q7*s45 - 8*q5*q7*s45 + 
      2*q3*q8*s45 + 5*q5*q8*s45 + 4*q7*q8*s45 + 2*q13*q9*s45 - 4*q2*q9*s45 - 
      2*q6*q9*s45 + 18*q7*q9*s45 - 14*q8*q9*s45 - 8*q5*q7*q8*s12*s45 + 
      2*q16*q3^2*s23*s45 + 2*q16*q3*q5*s23*s45 - 2*q3^2*q6*s23*s45 - 
      2*q3*q5*q6*s23*s45 - 8*q10*q2*q5*s34*s45 + 7*q16*q2*q5*s34*s45 + 
      8*q2*q5*q9*s34*s45 - 8*q5*q6*q9*s34*s45 - 8*q5*q7*q9*s34*s45 + 
      8*q5*q8*q9*s34*s45 - 2*q10*q2^2*q5*s34^2*s45 + 
      2*q16*q2^2*q5*s34^2*s45 - 6*q2*q5*q6*s45^2 + 6*q5*q7*q8*s45^2 + 
      6*q2*q5*q9*s45^2 + 6*q2*q6*q9*s45^2 - 6*q5*q6*q9*s45^2 + 
      6*q5*q7*q9*s45^2 - 6*q5*q8*q9*s45^2 - 12*q7*q8*q9*s45^2 + 
      6*q2*q5*q6*q9*s45^3 - 6*q5*q7*q8*q9*s45^3 - 9*q13*q2*s51 + 
      2*q16*q2*s51 + 4*q2*q3*s51 - 2*q13*q6*s51 - 6*q2*q6*s51 - 
      7*q16*q7*s51 + 13*q2*q7*s51 - 4*q3*q7*s51 - q6*q7*s51 + 8*q2*q8*s51 - 
      2*q6*q8*s51 - 10*q7*q8*s51 - 8*q10*q9*s51 - 5*q13*q9*s51 - 
      13*q2*q9*s51 - 2*q6*q9*s51 + 12*q7*q9*s51 + 8*q8*q9*s51 - 
      4*q13*q2^2*s12*s51 + 4*q2^2*q3*s12*s51 - 3*q13*q2*q7*s12*s51 - 
      8*q2*q7*q8*s12*s51 - 2*q13*q2^2*q7*s12^2*s51 + 2*q2^2*q3*q7*s12^2*s51 + 
      8*q10*q6*q9*s34*s51 + 7*q13*q6*q9*s34*s51 - 2*q10*q6^2*q9*s34^2*s51 - 
      2*q13*q6^2*q9*s34^2*s51 + 2*q13*q2^2*s45*s51 - 2*q2^2*q3*s45*s51 + 
      2*q16*q3^2*s45*s51 - 2*q3^2*q6*s45*s51 - 2*q13*q6*q7*s45*s51 + 
      2*q16*q2*q8*s45*s51 + 3*q16*q3*q8*s45*s51 + 6*q2*q6*q8*s45*s51 + 
      q3*q6*q8*s45*s51 + 2*q6*q7*q8*s45*s51 + 2*q13*q2*q9*s45*s51 - 
      4*q7*q8*q9*s45*s51 - 2*q13*q2^2*s51^2 + 2*q2^2*q3*s51^2 - 
      5*q13*q2*q7*s51^2 + 2*q2*q3*q7*s51^2 - 2*q13*q6*q7*s51^2 - 
      6*q2*q6*q7*s51^2 + 2*q16*q2*q8*s51^2 - 6*q2*q6*q8*s51^2 + 
      6*q2*q7*q8*s51^2 + 8*q6*q7*q8*s51^2 + 2*q13*q2*q9*s51^2 + 
      2*q7*q8*q9*s51^2 - 4*q13*q2^2*q7*s12*s51^2 + 4*q2^2*q3*q7*s12*s51^2 + 
      2*q16*q3^2*q8*s45*s51^2 - 2*q3^2*q6*q8*s45*s51^2 - 
      2*q13*q2^2*q7*s51^3 + 2*q2^2*q3*q7*s51^3 - 6*q2*q6*q7*q8*s51^3] + 
   ((-F[1, 1, 9]^2 + F[1, 1, 10]^2)*r[-6*q10 + 12*q16 - 2*q2 - 2*q25 + 4*q3 + 
       q5 - 5*q6 - 4*q7 - 3*q8 + q3^2*s12 - q3*q5*s12 - 2*q3*q7*s12 + 
       q5*q8*s12 - 2*q10^2*s23 + 2*q16*q3*s23 - 2*q3^2*s23 + q10*q5*s23 - 
       6*q16*q5*s23 + 2*q3*q5*s23 + 2*q25*q6*s23 - 4*q3*q6*s23 + 
       5*q5*q6*s23 - 4*q16^2*q3*s23^2 + 6*q16^2*q5*s23^2 - 
       6*q16*q3*q5*s23^2 + 3*q3^2*q6*s23^2 + 3*q3*q5*q6*s23^2 + 
       2*q3*q6^2*s23^2 - q5*q6^2*s23^2 + 2*q16^2*q3^2*s23^3 - 
       4*q16*q3^3*s23^3 + 2*q16^2*q3*q5*s23^3 + 4*q3^3*q6*s23^3 + 
       q3^2*q6^2*s23^3 - q3*q5*q6^2*s23^3 - q10^2*s34 + 4*q16^2*s34 + 
       9*q10*q2*s34 - 10*q16*q2*s34 + 2*q2*q23*s34 + q10*q5*s34 + 
       2*q23*q5*s34 - 2*q25*q5*s34 - 2*q25*q6*s34 - 4*q23*q7*s34 + 
       4*q16*q8*s34 + 4*q23*q8*s34 - 2*q25*q8*s34 - q5*q8*s34 - 
       4*q10*q9*s34 - 5*q2*q9*s34 - 5*q6*q9*s34 + 2*q8*q9*s34 + 
       2*q16^2*q5*s23*s34 + q10^2*q2*s34^2 - 2*q16^2*q2*s34^2 + 
       q10*q2^2*s34^2 - 2*q16*q2^2*s34^2 + 2*q16^2*q8*s34^2 - 
       2*q23*q5*q8*s34^2 + 2*q25*q5*q8*s34^2 + q2^2*q9*s34^2 - 
       2*q25*q6*q9*s34^2 + 2*q25*q8*q9*s34^2 - 3*q5*q8*q9*s34^2 - 
       q2*q9^2*s34^2 - q6*q9^2*s34^2 - q8*q9^2*s34^2 + q10^2*s45 + 
       8*q16^2*s45 + 4*q10*q2*s45 - 8*q16*q3*s45 + 2*q10*q5*s45 + 
       10*q16*q5*s45 - q2*q6*s45 - 2*q23*q6*s45 + 9*q3*q6*s45 - 7*q5*q6*s45 + 
       10*q16*q7*s45 - 4*q23*q7*s45 + 2*q3*q7*s45 + 2*q23*q8*s45 - 
       q5*q8*s45 - 2*q7*q8*s45 + 2*q2*q9*s45 + 4*q6*q9*s45 - 6*q7*q9*s45 + 
       2*q8*q9*s45 + q3^2*q7*s12*s45 - q3*q5*q7*s12*s45 + q5*q7*q8*s12*s45 - 
       2*q16^2*q3*s23*s45 + 8*q16*q3^2*s23*s45 + q10^2*q5*s23*s45 - 
       14*q16^2*q5*s23*s45 + 6*q16*q3*q5*s23*s45 - 11*q3^2*q6*s23*s45 - 
       3*q3*q5*q6*s23*s45 - 3*q3*q6^2*s23*s45 + 3*q5*q6^2*s23*s45 - 
       4*q16^2*q3^2*s23^2*s45 + 8*q16*q3^3*s23^2*s45 - 
       4*q16^2*q3*q5*s23^2*s45 - 8*q3^3*q6*s23^2*s45 - 
       2*q3^2*q6^2*s23^2*s45 + 2*q3*q5*q6^2*s23^2*s45 - q10^2*q2*s34*s45 + 
       8*q16^2*q2*s34*s45 - 3*q10*q2^2*s34*s45 + 6*q16*q2^2*s34*s45 + 
       2*q10^2*q5*s34*s45 - 10*q16^2*q5*s34*s45 + 3*q10*q2*q5*s34*s45 + 
       2*q2*q23*q5*s34*s45 - 4*q16*q7^2*s34*s45 + 2*q16^2*q8*s34*s45 - 
       2*q23*q5*q8*s34*s45 - 3*q2^2*q9*s34*s45 - 5*q2*q5*q9*s34*s45 + 
       3*q5*q6*q9*s34*s45 + 4*q7^2*q9*s34*s45 + 2*q5*q8*q9*s34*s45 + 
       3*q2*q9^2*s34*s45 - q6*q9^2*s34*s45 - 2*q8*q9^2*s34*s45 - 
       2*q10^2*q2^2*s34^2*s45 + 4*q16^2*q2^2*s34^2*s45 + 
       q10^2*q2*q5*s34^2*s45 - 2*q16^2*q2*q5*s34^2*s45 + 
       q10*q2^2*q5*s34^2*s45 - 2*q16*q2^2*q5*s34^2*s45 + 
       q2^2*q5*q9*s34^2*s45 - q2*q5*q9^2*s34^2*s45 + q5*q8*q9^2*s34^2*s45 + 
       2*q16^2*q2*s45^2 - q10*q2^2*s45^2 + 2*q16*q2^2*s45^2 + 
       6*q16^2*q3*s45^2 - 8*q16*q3^2*s45^2 - q10^2*q5*s45^2 + 
       8*q16^2*q5*s45^2 + 2*q2*q23*q6*s45^2 + 8*q3^2*q6*s45^2 + 
       5*q2*q5*q6*s45^2 + q3*q6^2*s45^2 - 2*q5*q6^2*s45^2 - q5*q7*q8*s45^2 - 
       q2^2*q9*s45^2 - 5*q2*q5*q9*s45^2 - 2*q2*q6*q9*s45^2 + 
       5*q5*q6*q9*s45^2 - q5*q7*q9*s45^2 + q5*q8*q9*s45^2 + 
       3*q7*q8*q9*s45^2 + q2*q9^2*s45^2 - q6*q9^2*s45^2 + 
       2*q16^2*q3^2*s23*s45^2 - 4*q16*q3^3*s23*s45^2 + 
       2*q16^2*q3*q5*s23*s45^2 + 4*q3^3*q6*s23*s45^2 + q3^2*q6^2*s23*s45^2 - 
       q3*q5*q6^2*s23*s45^2 - 2*q10^2*q2*q5*s34*s45^2 + 
       8*q16^2*q2*q5*s34*s45^2 + q5*q6^2*q9*s34*s45^2 - 
       q10^2*q2^2*q5*s34^2*s45^2 + 2*q16^2*q2^2*q5*s34^2*s45^2 + 
       q2*q5*q6^2*s45^3 - q2^2*q6*q9*s45^3 - 6*q2*q5*q6*q9*s45^3 - 
       q2*q6^2*q9*s45^3 + q5*q6^2*q9*s45^3 + q5*q7*q8*q9*s45^3 + 
       q2*q6*q9^2*s45^3 - q2*q5*q6^2*q9*s45^4 - q10^2*s51 + 4*q10*q2*s51 - 
       8*q16*q2*s51 - 3*q2*q3*s51 + 2*q3^2*s51 - 3*q10*q6*s51 + q2*q6*s51 - 
       q3*q6*s51 + 2*q16*q7*s51 + 2*q2*q7*s51 - 6*q10*q8*s51 + 6*q16*q8*s51 + 
       q2*q8*s51 + 10*q10*q9*s51 + 5*q2*q9*s51 + 2*q6*q9*s51 - q7*q9*s51 + 
       q8*q9*s51 + 2*q2*q3*q7*s12*s51 - q3^2*q7*s12*s51 + 
       2*q16^2*q3*s23*s51 - 2*q16*q3^2*s23*s51 - q3^2*q6*s23*s51 + 
       3*q10^2*q9*s23*s51 - 2*q16^2*q3^2*s23^2*s51 + 4*q16*q3^3*s23^2*s51 - 
       4*q3^3*q6*s23^2*s51 - q3^2*q6^2*s23^2*s51 + q10^2*q2*s34*s51 - 
       3*q10*q2^2*s34*s51 + 6*q16*q2^2*s34*s51 - 4*q16*q7^2*s34*s51 - 
       3*q2^2*q9*s34*s51 - 9*q10*q6*q9*s34*s51 - 2*q25*q6*q9*s34*s51 + 
       4*q7^2*q9*s34*s51 - 4*q10*q8*q9*s34*s51 - 4*q25*q8*q9*s34*s51 + 
       5*q10*q9^2*s34*s51 + 3*q2*q9^2*s34*s51 + 2*q25*q9^2*s34*s51 + 
       q6*q9^2*s34*s51 + 2*q8*q9^2*s34*s51 - q10^2*q2^2*s34^2*s51 + 
       2*q16^2*q2^2*s34^2*s51 - 4*q10*q6*q9^2*s34^2*s51 - 
       2*q25*q6*q9^2*s34^2*s51 - q10*q8*q9^2*s34^2*s51 + 4*q16^2*q2*s45*s51 - 
       2*q10*q2^2*s45*s51 + 4*q16*q2^2*s45*s51 + 2*q16^2*q3*s45*s51 - 
       2*q16*q3^2*s45*s51 + 2*q2*q23*q6*s45*s51 + 2*q3^2*q6*s45*s51 + 
       q3^2*q7*s45*s51 + 2*q16^2*q8*s45*s51 + 4*q10*q2*q8*s45*s51 - 
       8*q16*q2*q8*s45*s51 - 6*q16*q3*q8*s45*s51 + 5*q2*q6*q8*s45*s51 + 
       2*q23*q6*q8*s45*s51 + 7*q3*q6*q8*s45*s51 + q2^2*q9*s45*s51 + 
       2*q2*q3*q9*s45*s51 + 3*q2*q6*q9*s45*s51 - 2*q3*q8*q9*s45*s51 + 
       3*q7*q8*q9*s45*s51 - q2*q9^2*s45*s51 + q8*q9^2*s45*s51 + 
       2*q16^2*q3^2*s45^2*s51 - 4*q16*q3^3*s45^2*s51 + 4*q3^3*q6*s45^2*s51 + 
       q3^2*q6^2*s45^2*s51 + 2*q16^2*q2*q8*s45^2*s51 - 
       q10*q2^2*q8*s45^2*s51 + 2*q16*q2^2*q8*s45^2*s51 + 
       4*q16^2*q3*q8*s45^2*s51 - 4*q16*q3^2*q8*s45^2*s51 - 
       q2^2*q6*q8*s45^2*s51 + 4*q3^2*q6*q8*s45^2*s51 - q2^2*q6*q9*s45^2*s51 + 
       q2*q6*q9^2*s45^2*s51 + 2*q16^2*q2*s51^2 - q10*q2^2*s51^2 + 
       2*q16*q2^2*s51^2 + q2*q3^2*s51^2 - q3^2*q7*s51^2 + q2*q6*q7*s51^2 - 
       2*q16^2*q8*s51^2 + 4*q10*q2*q8*s51^2 - 8*q16*q2*q8*s51^2 + 
       q2^2*q8*s51^2 - q3*q6*q8*s51^2 - q6*q7*q8*s51^2 + q10^2*q9*s51^2 + 
       2*q2^2*q9*s51^2 + 3*q2*q3*q9*s51^2 + 2*q10*q6*q9*s51^2 + 
       4*q10*q8*q9*s51^2 + 2*q25*q8*q9*s51^2 + q3*q8*q9*s51^2 + 
       q7*q8*q9*s51^2 - 3*q10*q9^2*s51^2 - 2*q2*q9^2*s51^2 - q8*q9^2*s51^2 + 
       q2*q3^2*q7*s12*s51^2 - q10^2*q9^2*s23*s51^2 - q10^2*q6*q9*s34*s51^2 + 
       q10^2*q9^2*s34*s51^2 + q10*q6*q9^2*s34*s51^2 + 
       2*q10*q8*q9^2*s34*s51^2 - q10^2*q6*q9^2*s34^2*s51^2 + 
       4*q16^2*q2*q8*s45*s51^2 - 2*q10*q2^2*q8*s45*s51^2 + 
       4*q16*q2^2*q8*s45*s51^2 + 2*q16^2*q3*q8*s45*s51^2 - 
       2*q16*q3^2*q8*s45*s51^2 + 2*q3^2*q6*q8*s45*s51^2 + 
       2*q16^2*q3^2*q8*s45^2*s51^2 - 4*q16*q3^3*q8*s45^2*s51^2 + 
       4*q3^3*q6*q8*s45^2*s51^2 + q3^2*q6^2*q8*s45^2*s51^2 + 
       q2*q3^2*q7*s51^3 + 2*q16^2*q2*q8*s51^3 - q10*q2^2*q8*s51^3 + 
       2*q16*q2^2*q8*s51^3 - q10*q8*q9^2*s51^3])/2 + 
   ((-F[1, 1, 2]^2/3 + F[1, 1, 10]^2/3)*r[15*q10 + 6*q18 - 48*q2 + 6*q25 - 
       6*q3 - 29*q5 - 20*q6 + 12*q7 + 83*q8 - 80*q9 - 3*q2*q3*s12 + 
       3*q3^2*s12 + 20*q2*q5*s12 - 9*q3*q5*s12 - 60*q2*q7*s12 - 3*q3*q7*s12 + 
       20*q5*q7*s12 - 23*q2*q8*s12 + 12*q3*q8*s12 + 72*q5*q8*s12 + 
       9*q7*q8*s12 + 6*q8^2*s12 + 3*q2*q3*q7*s12^2 - 3*q3^2*q7*s12^2 - 
       3*q3*q5*q7*s12^2 + 37*q2*q7*q8*s12^2 + 43*q5*q7*q8*s12^2 + 
       3*q5*q8^2*s12^2 + 6*q10^2*s23 - 3*q3^2*s23 - 3*q10*q5*s23 + 
       9*q3*q5*s23 - 6*q25*q6*s23 + 6*q3*q6*s23 + 100*q5*q6*s23 + 
       3*q3^2*q6*s23^2 - 9*q3*q5*q6*s23^2 + 3*q10^2*s34 - 9*q10*q2*s34 - 
       3*q10*q5*s34 + 6*q25*q5*s34 - 40*q2*q6*s34 + 6*q25*q6*s34 - 
       9*q10*q7*s34 + 40*q2*q7*s34 + 40*q5*q7*s34 + 6*q25*q8*s34 - 
       25*q5*q8*s34 + 20*q6*q8*s34 - 3*q8^2*s34 + 12*q10*q9*s34 - 
       97*q2*q9*s34 + 80*q5*q9*s34 + 29*q6*q9*s34 - 11*q7*q9*s34 + 
       91*q8*q9*s34 - 3*q5*q8^2*s12*s34 - 3*q10^2*q2*s34^2 + 
       3*q10*q2*q5*s34^2 - 3*q10*q5*q7*s34^2 - 6*q25*q5*q8*s34^2 + 
       37*q2*q5*q9*s34^2 + 6*q25*q6*q9*s34^2 - 40*q5*q6*q9*s34^2 + 
       43*q5*q7*q9*s34^2 - 6*q25*q8*q9*s34^2 - 31*q5*q8*q9*s34^2 + 
       3*q6*q9^2*s34^2 + 3*q7*q9^2*s34^2 + 3*q8*q9^2*s34^2 - 3*q10*q2*s45 - 
       6*q18*q3*s45 + 6*q2*q3*s45 + 3*q3^2*s45 - 9*q10*q5*s45 + 6*q2*q5*s45 - 
       3*q3*q5*s45 + 12*q2*q6*s45 + 3*q3*q6*s45 - 91*q5*q6*s45 - 
       3*q10*q7*s45 - 6*q3*q7*s45 + 6*q5*q7*s45 - 43*q2*q8*s45 - 
       3*q3*q8*s45 - 24*q5*q8*s45 + 20*q6*q8*s45 + 53*q7*q8*s45 - 
       3*q8^2*s45 + 31*q2*q9*s45 - 31*q6*q9*s45 - 23*q7*q9*s45 + 
       17*q8*q9*s45 - 6*q3*q5*q7*s12*s45 + 12*q5*q7*q8*s12*s45 - 
       3*q5*q8^2*s12*s45 - 3*q7*q8^2*s12*s45 + 3*q5*q7*q8^2*s12^2*s45 - 
       3*q10^2*q5*s23*s45 - 6*q3^2*q6*s23*s45 + 12*q3*q5*q6*s23*s45 - 
       6*q10^2*q5*s34*s45 - 40*q2*q5*q6*s34*s45 - 12*q10*q5*q7*s34*s45 + 
       9*q5*q6*q9*s34*s45 + 18*q5*q7*q9*s34*s45 - 27*q5*q8*q9*s34*s45 - 
       6*q7*q9^2*s34*s45 + 6*q8*q9^2*s34*s45 - 3*q10^2*q2*q5*s34^2*s45 + 
       3*q5*q7*q9^2*s34^2*s45 - 3*q5*q8*q9^2*s34^2*s45 + 3*q3^2*q6*s45^2 - 
       3*q3*q5*q6*s45^2 - 9*q10*q5*q7*s45^2 - 43*q2*q6*q8*s45^2 - 
       3*q3*q6*q8*s45^2 + 10*q5*q7*q8*s45^2 + 3*q5*q8^2*s45^2 + 
       6*q7*q8^2*s45^2 + 37*q2*q5*q9*s45^2 + 28*q2*q6*q9*s45^2 - 
       37*q5*q6*q9*s45^2 + 7*q5*q7*q9*s45^2 - 7*q5*q8*q9*s45^2 - 
       8*q7*q8*q9*s45^2 - 9*q8^2*q9*s45^2 + 6*q7*q9^2*s45^2 - 
       6*q8*q9^2*s45^2 - 3*q5*q7*q8^2*s12*s45^2 + 3*q5*q8^2*q9*s34*s45^2 - 
       3*q5*q7*q9^2*s34*s45^2 + 3*q5*q8*q9^2*s34*s45^2 + 3*q5*q7*q8^2*s45^3 + 
       37*q2*q5*q6*q9*s45^3 - 4*q5*q7*q8*q9*s45^3 - 3*q5*q8^2*q9*s45^3 - 
       9*q7*q8^2*q9*s45^3 + 3*q5*q7*q9^2*s45^3 - 3*q5*q8*q9^2*s45^3 - 
       6*q7*q8*q9^2*s45^3 - 3*q5*q7*q8^2*q9*s45^4 - 3*q5*q7*q8*q9^2*s45^4 - 
       3*q10*q2*s51 - 6*q10*q6*s51 + 6*q3*q6*s51 + 9*q10*q7*s51 + 
       6*q18*q7*s51 - 6*q2*q7*s51 + 20*q6*q7*s51 + 9*q10*q8*s51 - 
       6*q3*q8*s51 - 20*q6*q8*s51 + 34*q7*q8*s51 + 3*q8^2*s51 - 
       21*q10*q9*s51 + 6*q18*q9*s51 + 97*q2*q9*s51 - 23*q6*q9*s51 - 
       16*q7*q9*s51 - 100*q8*q9*s51 + 6*q2*q3^2*s12*s51 - 6*q3^2*q7*s12*s51 + 
       3*q2*q3^2*q7*s12^2*s51 - 9*q10^2*q9*s23*s51 - 40*q2*q6*q7*s34*s51 + 
       15*q10*q6*q9*s34*s51 + 6*q25*q6*q9*s34*s51 + 9*q10*q8*q9*s34*s51 + 
       12*q25*q8*q9*s34*s51 - 15*q10*q9^2*s34*s51 - 6*q25*q9^2*s34*s51 - 
       3*q7*q9^2*s34*s51 - 6*q8*q9^2*s34*s51 + 12*q10*q6*q9^2*s34^2*s51 + 
       6*q25*q6*q9^2*s34^2*s51 + 3*q10*q8*q9^2*s34^2*s51 + 
       6*q18*q3^2*s45*s51 - 3*q2*q3^2*s45*s51 - 6*q18*q3*q6*s45*s51 - 
       6*q3^2*q6*s45*s51 - 6*q10*q6*q7*s45*s51 - 3*q10*q2*q8*s45*s51 + 
       3*q3^2*q8*s45*s51 + 3*q2*q6*q8*s45*s51 + 9*q3*q6*q8*s45*s51 - 
       46*q6*q7*q8*s45*s51 + 9*q3*q8^2*s45*s51 + 3*q7*q8^2*s45*s51 - 
       3*q2*q3*q9*s45*s51 + 34*q2*q6*q9*s45*s51 + 3*q3*q8*q9*s45*s51 - 
       35*q7*q8*q9*s45*s51 + 3*q7*q9^2*s45*s51 - 3*q8*q9^2*s45*s51 + 
       6*q3^2*q6*q8*s45^2*s51 - 9*q7*q8^2*q9*s45^2*s51 - 
       3*q7*q8*q9^2*s45^2*s51 + 3*q2*q3^2*s51^2 + 6*q18*q3*q6*s51^2 - 
       3*q2*q3*q7*s51^2 - 3*q3^2*q7*s51^2 - 9*q10*q6*q7*s51^2 - 
       3*q10*q2*q8*s51^2 - 37*q2*q6*q8*s51^2 + 37*q2*q7*q8*s51^2 - 
       3*q6*q7*q8*s51^2 - 6*q18*q3*q9*s51^2 - 3*q2*q3*q9*s51^2 - 
       3*q10*q6*q9*s51^2 - 6*q18*q7*q9*s51^2 - 9*q10*q8*q9*s51^2 - 
       6*q25*q8*q9*s51^2 + 9*q3*q8*q9*s51^2 - 31*q7*q8*q9*s51^2 + 
       6*q10*q9^2*s51^2 + 3*q8*q9^2*s51^2 + 6*q2*q3^2*q7*s12*s51^2 + 
       3*q10^2*q9^2*s23*s51^2 - 3*q10^2*q9^2*s34*s51^2 - 
       6*q10*q8*q9^2*s34*s51^2 + 3*q10^2*q6*q9^2*s34^2*s51^2 - 
       6*q18*q3^2*q6*s45*s51^2 - 3*q3*q8^2*q9*s45*s51^2 - 
       3*q7*q8^2*q9*s45*s51^2 + 3*q3^2*q6*q8^2*s45^2*s51^2 + 
       3*q2*q3^2*q7*s51^3 - 37*q2*q6*q7*q8*s51^3 + 3*q10*q8*q9^2*s51^3])/2 + 
   (((2*F[1, 1, 2])/3 - (2*F[1, 1, 10])/3)*
     r[15*q10 + 18*q18 - 40*q2 + 12*q25 - 12*q3 - 6*q4 - 17*q5 + 52*q6 + 
       52*q7 - 37*q8 - 12*q9 - 15*q2*q3*s12 + 9*q3^2*s12 - 40*q2*q5*s12 - 
       15*q3*q5*s12 + 6*q4*q5*s12 - 24*q2*q7*s12 + 15*q3*q7*s12 + 
       32*q5*q7*s12 - 17*q2*q8*s12 + 12*q3*q8*s12 + 6*q4*q8*s12 + 
       70*q5*q8*s12 + 21*q7*q8*s12 + 12*q8^2*s12 + 3*q2*q3*q7*s12^2 - 
       9*q3^2*q7*s12^2 + 3*q3*q5*q7*s12^2 - 11*q2*q7*q8*s12^2 - 
       11*q5*q7*q8*s12^2 + 9*q5*q8^2*s12^2 + 18*q10^2*s23 - 9*q3^2*s23 - 
       3*q10*q5*s23 - 6*q25*q5*s23 + 15*q3*q5*s23 - 6*q4*q5*s23 - 
       12*q25*q6*s23 + 12*q3*q6*s23 + 26*q5*q6*s23 - 6*q10*q9*s23 + 
       6*q4*q9*s23 - 6*q25*q5^2*s12*s23 + 6*q4*q5^2*s12*s23 + 
       9*q3^2*q6*s23^2 + 6*q25*q5*q6*s23^2 - 15*q3*q5*q6*s23^2 + 
       9*q10^2*s34 - 21*q10*q2*s34 + 3*q10*q5*s34 + 24*q25*q5*s34 - 
       12*q4*q5*s34 + 14*q2*q6*s34 + 18*q25*q6*s34 - 15*q10*q7*s34 - 
       8*q2*q7*s34 - 8*q5*q7*s34 + 30*q25*q8*s34 - 18*q4*q8*s34 + 
       53*q5*q8*s34 - 40*q6*q8*s34 - 3*q8^2*s34 + 12*q10*q9*s34 - 
       41*q2*q9*s34 + 6*q4*q9*s34 + 12*q5*q9*s34 - 31*q6*q9*s34 + 
       113*q7*q9*s34 - 47*q8*q9*s34 + 6*q25*q5^2*s12*s34 - 
       6*q4*q5^2*s12*s34 + 6*q25*q5*q8*s12*s34 - 12*q4*q5*q8*s12*s34 - 
       9*q5*q8^2*s12*s34 + 6*q25*q5^2*s23*s34 - 6*q4*q5^2*s23*s34 - 
       9*q10^2*q2*s34^2 + 3*q10*q2*q5*s34^2 - 6*q25*q5^2*s34^2 + 
       6*q4*q5^2*s34^2 + 3*q10*q5*q7*s34^2 - 30*q25*q5*q8*s34^2 + 
       18*q4*q5*q8*s34^2 - 11*q2*q5*q9*s34^2 + 18*q25*q6*q9*s34^2 + 
       14*q5*q6*q9*s34^2 - 11*q5*q7*q9*s34^2 - 18*q25*q8*q9*s34^2 + 
       41*q5*q8*q9*s34^2 + 3*q6*q9^2*s34^2 + 9*q7*q9^2*s34^2 + 
       9*q8*q9^2*s34^2 - 6*q25*q5^2*q8*s12*s34^2 + 6*q4*q5^2*q8*s12*s34^2 + 
       6*q25*q5^2*q8*s34^3 - 6*q4*q5^2*q8*s34^3 - 3*q10*q2*s45 - 
       18*q18*q3*s45 + 18*q2*q3*s45 + 9*q3^2*s45 - 9*q10*q5*s45 - 
       18*q2*q5*s45 - 3*q3*q5*s45 + 3*q3*q6*s45 - 11*q5*q6*s45 - 
       3*q10*q7*s45 - 12*q3*q7*s45 + 64*q5*q7*s45 + 17*q2*q8*s45 - 
       3*q3*q8*s45 - 82*q5*q8*s45 - 40*q6*q8*s45 - 131*q7*q8*s45 - 
       3*q8^2*s45 - 17*q2*q9*s45 + 23*q6*q9*s45 - 223*q7*q9*s45 + 
       223*q8*q9*s45 - 12*q3*q5*q7*s12*s45 + 64*q5*q7*q8*s12*s45 - 
       9*q5*q8^2*s12*s45 - 9*q7*q8^2*s12*s45 + 9*q5*q7*q8^2*s12^2*s45 - 
       9*q10^2*q5*s23*s45 - 18*q3^2*q6*s23*s45 + 18*q3*q5*q6*s23*s45 - 
       18*q10^2*q5*s34*s45 + 14*q2*q5*q6*s34*s45 - 6*q10*q5*q7*s34*s45 - 
       46*q2*q5*q9*s34*s45 + 61*q5*q6*q9*s34*s45 + 82*q5*q7*q9*s34*s45 - 
       97*q5*q8*q9*s34*s45 - 18*q7*q9^2*s34*s45 + 18*q8*q9^2*s34*s45 - 
       9*q10^2*q2*q5*s34^2*s45 + 9*q5*q7*q9^2*s34^2*s45 - 
       9*q5*q8*q9^2*s34^2*s45 + 9*q3^2*q6*s45^2 + 40*q2*q5*q6*s45^2 - 
       3*q3*q5*q6*s45^2 - 9*q10*q5*q7*s45^2 + 17*q2*q6*q8*s45^2 - 
       3*q3*q6*q8*s45^2 - 114*q5*q7*q8*s45^2 + 9*q5*q8^2*s45^2 + 
       18*q7*q8^2*s45^2 - 63*q2*q5*q9*s45^2 - 66*q2*q6*q9*s45^2 + 
       63*q5*q6*q9*s45^2 - 123*q5*q7*q9*s45^2 + 123*q5*q8*q9*s45^2 + 
       270*q7*q8*q9*s45^2 - 27*q8^2*q9*s45^2 + 18*q7*q9^2*s45^2 - 
       18*q8*q9^2*s45^2 - 9*q5*q7*q8^2*s12*s45^2 + 9*q5*q8^2*q9*s34*s45^2 - 
       9*q5*q7*q9^2*s34*s45^2 + 9*q5*q8*q9^2*s34*s45^2 + 9*q5*q7*q8^2*s45^3 - 
       63*q2*q5*q6*q9*s45^3 + 132*q5*q7*q8*q9*s45^3 - 9*q5*q8^2*q9*s45^3 - 
       27*q7*q8^2*q9*s45^3 + 9*q5*q7*q9^2*s45^3 - 9*q5*q8*q9^2*s45^3 - 
       18*q7*q8*q9^2*s45^3 - 9*q5*q7*q8^2*q9*s45^4 - 9*q5*q7*q8*q9^2*s45^4 - 
       3*q10*q2*s51 - 12*q2*q3*s51 - 12*q10*q6*s51 + 6*q18*q6*s51 + 
       40*q2*q6*s51 + 6*q25*q6*s51 + 12*q3*q6*s51 + 15*q10*q7*s51 + 
       18*q18*q7*s51 - 28*q2*q7*s51 + 12*q3*q7*s51 - 12*q4*q7*s51 + 
       26*q6*q7*s51 + 9*q10*q8*s51 - 46*q2*q8*s51 - 6*q25*q8*s51 - 
       12*q3*q8*s51 + 6*q4*q8*s51 + 40*q6*q8*s51 + 8*q7*q8*s51 + 3*q8^2*s51 - 
       21*q10*q9*s51 + 12*q18*q9*s51 + 35*q2*q9*s51 + 6*q4*q9*s51 + 
       37*q6*q9*s51 - 152*q7*q9*s51 + 26*q8*q9*s51 + 18*q2*q3^2*s12*s51 - 
       12*q2*q3*q7*s12*s51 - 18*q3^2*q7*s12*s51 + 46*q2*q7*q8*s12*s51 + 
       9*q2*q3^2*q7*s12^2*s51 - 27*q10^2*q9*s23*s51 - 6*q10*q9^2*s23*s51 - 
       6*q25*q9^2*s23*s51 + 14*q2*q6*q7*s34*s51 + 27*q10*q6*q9*s34*s51 + 
       24*q25*q6*q9*s34*s51 + 6*q18*q7*q9*s34*s51 + 12*q4*q7*q9*s34*s51 + 
       9*q10*q8*q9*s34*s51 + 30*q25*q8*q9*s34*s51 - 27*q10*q9^2*s34*s51 - 
       12*q25*q9^2*s34*s51 - 9*q7*q9^2*s34*s51 - 18*q8*q9^2*s34*s51 + 
       24*q10*q6*q9^2*s34^2*s51 + 18*q25*q6*q9^2*s34^2*s51 + 
       3*q10*q8*q9^2*s34^2*s51 - 6*q25*q8*q9^2*s34^2*s51 + 
       18*q18*q3^2*s45*s51 - 9*q2*q3^2*s45*s51 - 12*q18*q3*q6*s45*s51 - 
       18*q3^2*q6*s45*s51 - 12*q10*q6*q7*s45*s51 - 3*q10*q2*q8*s45*s51 + 
       9*q3^2*q8*s45*s51 - 43*q2*q6*q8*s45*s51 + 15*q3*q6*q8*s45*s51 + 
       2*q6*q7*q8*s45*s51 + 15*q3*q8^2*s45*s51 + 9*q7*q8^2*s45*s51 - 
       6*q18*q3*q9*s45*s51 - 3*q2*q3*q9*s45*s51 - 20*q2*q6*q9*s45*s51 + 
       9*q3*q8*q9*s45*s51 + 179*q7*q8*q9*s45*s51 + 9*q7*q9^2*s45*s51 - 
       9*q8*q9^2*s45*s51 + 6*q18*q3^2*q6*s45^2*s51 + 12*q3^2*q6*q8*s45^2*
        s51 - 27*q7*q8^2*q9*s45^2*s51 - 9*q7*q8*q9^2*s45^2*s51 + 
       9*q2*q3^2*s51^2 + 18*q18*q3*q6*s51^2 - 15*q2*q3*q7*s51^2 - 
       9*q3^2*q7*s51^2 - 15*q10*q6*q7*s51^2 + 6*q18*q6*q7*s51^2 + 
       40*q2*q6*q7*s51^2 - 3*q10*q2*q8*s51^2 + 63*q2*q6*q8*s51^2 - 
       6*q3*q6*q8*s51^2 - 63*q2*q7*q8*s51^2 - 49*q6*q7*q8*s51^2 - 
       18*q18*q3*q9*s51^2 - 3*q2*q3*q9*s51^2 - 3*q10*q6*q9*s51^2 - 
       18*q18*q7*q9*s51^2 + 6*q4*q7*q9*s51^2 - 9*q10*q8*q9*s51^2 - 
       12*q25*q8*q9*s51^2 + 21*q3*q8*q9*s51^2 + 41*q7*q8*q9*s51^2 + 
       6*q10*q9^2*s51^2 - 6*q25*q9^2*s51^2 + 9*q8*q9^2*s51^2 + 
       18*q2*q3^2*q7*s12*s51^2 + 9*q10^2*q9^2*s23*s51^2 + 
       6*q10*q9^3*s23*s51^2 + 6*q25*q9^3*s23*s51^2 - 6*q18*q7^2*q9*s34*
        s51^2 + 6*q4*q7^2*q9*s34*s51^2 - 9*q10^2*q9^2*s34*s51^2 + 
       6*q10*q6*q9^2*s34*s51^2 + 6*q25*q6*q9^2*s34*s51^2 - 
       6*q10*q8*q9^2*s34*s51^2 + 12*q25*q8*q9^2*s34*s51^2 - 
       6*q10*q9^3*s34*s51^2 - 6*q25*q9^3*s34*s51^2 + 9*q10^2*q6*q9^2*s34^2*
        s51^2 + 6*q10*q6*q9^3*s34^2*s51^2 + 6*q25*q6*q9^3*s34^2*s51^2 - 
       18*q18*q3^2*q6*s45*s51^2 + 6*q18*q3^2*q9*s45*s51^2 - 
       6*q3^2*q8*q9*s45*s51^2 - 9*q3*q8^2*q9*s45*s51^2 - 
       9*q7*q8^2*q9*s45*s51^2 + 6*q18*q3^3*q6*s45^2*s51^2 - 
       6*q3^3*q6*q8*s45^2*s51^2 + 3*q3^2*q6*q8^2*s45^2*s51^2 + 
       9*q2*q3^2*q7*s51^3 + 63*q2*q6*q7*q8*s51^3 + 3*q10*q8*q9^2*s51^3 - 
       6*q25*q8*q9^2*s51^3])/2 + ((-2*F[1, 1, 9] + 2*F[1, 1, 10])*
     r[8*q10 - 14*q16 + 2*q2 - 9*q23 + 4*q25 - 2*q3 - q5 + 10*q6 - 2*q7 + 
       q8 + 4*q9 - 3*q3^2*s12 + q3*q5*s12 + 2*q3*q7*s12 - q5*q8*s12 - 
       2*q7*q8*s12 + 6*q10^2*s23 - 14*q16*q3*s23 + 6*q3^2*s23 - q10*q5*s23 + 
       10*q16*q5*s23 - 2*q23*q5*s23 - 2*q25*q5*s23 - 2*q3*q5*s23 - 
       2*q4*q5*s23 - 4*q25*q6*s23 + 12*q3*q6*s23 - 11*q5*q6*s23 - 
       2*q10*q9*s23 + 2*q4*q9*s23 - 2*q25*q5^2*s12*s23 + 2*q4*q5^2*s12*s23 + 
       8*q16^2*q3*s23^2 - 10*q16^2*q5*s23^2 + 8*q16*q3*q5*s23^2 - 
       9*q3^2*q6*s23^2 + 2*q25*q5*q6*s23^2 - 5*q3*q5*q6*s23^2 - 
       4*q3*q6^2*s23^2 + 3*q5*q6^2*s23^2 - 4*q16^2*q3^2*s23^3 + 
       8*q16*q3^3*s23^3 - 4*q16^2*q3*q5*s23^3 - 8*q3^3*q6*s23^3 - 
       q3^2*q6^2*s23^3 + 3*q3*q5*q6^2*s23^3 + 3*q10^2*s34 - 8*q16^2*s34 - 
       17*q10*q2*s34 + 8*q16*q2*s34 - 6*q2*q23*s34 + q10*q5*s34 - 
       2*q16*q5*s34 - 2*q23*q5*s34 + 8*q25*q5*s34 - 2*q4*q5*s34 + 
       q23*q6*s34 + 6*q25*q6*s34 - 2*q5*q6*s34 - 4*q16*q7*s34 - 
       4*q23*q7*s34 - 2*q16*q8*s34 + 10*q25*q8*s34 - 2*q4*q8*s34 + 
       3*q5*q8*s34 + 4*q10*q9*s34 + 13*q2*q9*s34 + 2*q4*q9*s34 - 
       4*q5*q9*s34 + 7*q6*q9*s34 + 6*q7*q9*s34 - 8*q8*q9*s34 + 
       2*q25*q5^2*s12*s34 - 2*q4*q5^2*s12*s34 + 2*q25*q5*q8*s12*s34 - 
       2*q4*q5*q8*s12*s34 - 4*q16^2*q5*s23*s34 + 2*q25*q5^2*s23*s34 - 
       2*q4*q5^2*s23*s34 - 3*q10^2*q2*s34^2 + 4*q16^2*q2*s34^2 - 
       q10*q2^2*s34^2 + 2*q16*q2^2*s34^2 - 2*q2^2*q23*s34^2 + 
       2*q10*q2*q5*s34^2 - 2*q16*q2*q5*s34^2 - 2*q25*q5^2*s34^2 + 
       2*q4*q5^2*s34^2 + 2*q16*q5*q7*s34^2 - 2*q16^2*q8*s34^2 + 
       2*q16*q5*q8*s34^2 - 10*q25*q5*q8*s34^2 + 4*q4*q5*q8*s34^2 + 
       q2^2*q9*s34^2 + 6*q25*q6*q9*s34^2 - 2*q5*q6*q9*s34^2 - 
       2*q5*q7*q9*s34^2 - 6*q25*q8*q9*s34^2 + 7*q5*q8*q9*s34^2 + 
       3*q2*q9^2*s34^2 + q6*q9^2*s34^2 + 3*q8*q9^2*s34^2 - 
       2*q25*q5^2*q8*s12*s34^2 + 2*q4*q5^2*q8*s12*s34^2 + 
       2*q25*q5^2*q8*s34^3 - 2*q4*q5^2*q8*s34^3 - 3*q10^2*s45 - 
       14*q16^2*s45 - 4*q10*q2*s45 - 4*q16*q2*s45 + 14*q16*q3*s45 - 
       2*q10*q5*s45 - 16*q16*q5*s45 + q2*q6*s45 + 5*q23*q6*s45 - 
       13*q3*q6*s45 + 11*q5*q6*s45 - 4*q16*q7*s45 - 4*q23*q7*s45 + 
       2*q16*q8*s45 + q5*q8*s45 - 2*q2*q9*s45 + 8*q7*q9*s45 - 4*q8*q9*s45 - 
       3*q3^2*q7*s12*s45 + q3*q5*q7*s12*s45 - q5*q7*q8*s12*s45 + 
       2*q16^2*q3*s23*s45 - 14*q16*q3^2*s23*s45 - 3*q10^2*q5*s23*s45 + 
       24*q16^2*q5*s23*s45 - 8*q16*q3*q5*s23*s45 + 23*q3^2*q6*s23*s45 + 
       5*q3*q5*q6*s23*s45 + 5*q3*q6^2*s23*s45 - 9*q5*q6^2*s23*s45 + 
       8*q16^2*q3^2*s23^2*s45 - 16*q16*q3^3*s23^2*s45 + 
       8*q16^2*q3*q5*s23^2*s45 + 16*q3^3*q6*s23^2*s45 + 
       2*q3^2*q6^2*s23^2*s45 - 6*q3*q5*q6^2*s23^2*s45 + 3*q10^2*q2*s34*s45 - 
       14*q16^2*q2*s34*s45 + 7*q10*q2^2*s34*s45 - 12*q16*q2^2*s34*s45 + 
       6*q2^2*q23*s34*s45 - 6*q10^2*q5*s34*s45 + 18*q16^2*q5*s34*s45 - 
       3*q10*q2*q5*s34*s45 - 2*q16*q2*q5*s34*s45 - 2*q2*q23*q5*s34*s45 + 
       2*q16*q5*q7*s34*s45 - 4*q16*q7^2*s34*s45 - 2*q16^2*q8*s34*s45 - 
       q2^2*q9*s34*s45 + 9*q2*q5*q9*s34*s45 - 7*q5*q6*q9*s34*s45 - 
       2*q5*q7*q9*s34*s45 + 4*q7^2*q9*s34*s45 - 7*q2*q9^2*s34*s45 + 
       q6*q9^2*s34*s45 + 6*q8*q9^2*s34*s45 + 6*q10^2*q2^2*s34^2*s45 - 
       8*q16^2*q2^2*s34^2*s45 - 3*q10^2*q2*q5*s34^2*s45 + 
       4*q16^2*q2*q5*s34^2*s45 - q10*q2^2*q5*s34^2*s45 + 
       2*q16*q2^2*q5*s34^2*s45 - 2*q2^2*q23*q5*s34^2*s45 + 
       q2^2*q5*q9*s34^2*s45 + 3*q2*q5*q9^2*s34^2*s45 - 
       3*q5*q8*q9^2*s34^2*s45 - 4*q16^2*q2*s45^2 + q10*q2^2*s45^2 - 
       4*q16*q2^2*s45^2 + 2*q2^2*q23*s45^2 - 10*q16^2*q3*s45^2 + 
       14*q16*q3^2*s45^2 + 3*q10^2*q5*s45^2 - 14*q16^2*q5*s45^2 - 
       6*q2*q23*q6*s45^2 - 14*q3^2*q6*s45^2 - 9*q2*q5*q6*s45^2 - 
       q3*q6^2*s45^2 + 6*q5*q6^2*s45^2 + q5*q7*q8*s45^2 + q2^2*q9*s45^2 + 
       9*q2*q5*q9*s45^2 + 6*q2*q6*q9*s45^2 - 9*q5*q6*q9*s45^2 + 
       q5*q7*q9*s45^2 - q5*q8*q9*s45^2 - q7*q8*q9*s45^2 - q2*q9^2*s45^2 + 
       q6*q9^2*s45^2 - 4*q16^2*q3^2*s23*s45^2 + 8*q16*q3^3*s23*s45^2 - 
       4*q16^2*q3*q5*s23*s45^2 - 8*q3^3*q6*s23*s45^2 - q3^2*q6^2*s23*s45^2 + 
       3*q3*q5*q6^2*s23*s45^2 + 6*q10^2*q2*q5*s34*s45^2 - 
       14*q16^2*q2*q5*s34*s45^2 - 3*q5*q6^2*q9*s34*s45^2 + 
       3*q10^2*q2^2*q5*s34^2*s45^2 - 4*q16^2*q2^2*q5*s34^2*s45^2 + 
       2*q2^2*q23*q6*s45^3 - 3*q2*q5*q6^2*s45^3 + q2^2*q6*q9*s45^3 + 
       12*q2*q5*q6*q9*s45^3 + 3*q2*q6^2*q9*s45^3 - 3*q5*q6^2*q9*s45^3 - 
       q5*q7*q8*q9*s45^3 - q2*q6*q9^2*s45^3 + 3*q2*q5*q6^2*q9*s45^4 + 
       3*q10^2*s51 - 6*q10*q2*s51 + 10*q16*q2*s51 + 8*q2*q23*s51 - 
       2*q16*q3*s51 + 7*q2*q3*s51 - 6*q3^2*s51 + 5*q10*q6*s51 - q2*q6*s51 - 
       q23*q6*s51 + 2*q25*q6*s51 + q3*q6*s51 - 8*q16*q7*s51 + 4*q2*q7*s51 - 
       2*q3*q7*s51 + 6*q10*q8*s51 - 8*q16*q8*s51 - q2*q8*s51 - 2*q25*q8*s51 - 
       14*q10*q9*s51 - 13*q2*q9*s51 - 2*q6*q9*s51 + 7*q7*q9*s51 + q8*q9*s51 - 
       2*q2*q3*q7*s12*s51 + 3*q3^2*q7*s12*s51 + 2*q2*q7*q8*s12*s51 - 
       4*q16^2*q3*s23*s51 + 4*q16*q3^2*s23*s51 + 5*q3^2*q6*s23*s51 - 
       9*q10^2*q9*s23*s51 - 2*q10*q9^2*s23*s51 - 2*q25*q9^2*s23*s51 + 
       4*q16^2*q3^2*s23^2*s51 - 8*q16*q3^3*s23^2*s51 + 8*q3^3*q6*s23^2*s51 + 
       q3^2*q6^2*s23^2*s51 - 3*q10^2*q2*s34*s51 + 7*q10*q2^2*s34*s51 - 
       12*q16*q2^2*s34*s51 + 6*q2^2*q23*s34*s51 - 4*q16*q7^2*s34*s51 - 
       q2^2*q9*s34*s51 + 17*q10*q6*q9*s34*s51 + 8*q25*q6*q9*s34*s51 + 
       2*q4*q7*q9*s34*s51 + 4*q7^2*q9*s34*s51 + 4*q10*q8*q9*s34*s51 + 
       10*q25*q8*q9*s34*s51 - 9*q10*q9^2*s34*s51 - 7*q2*q9^2*s34*s51 - 
       4*q25*q9^2*s34*s51 - q6*q9^2*s34*s51 - 6*q8*q9^2*s34*s51 + 
       3*q10^2*q2^2*s34^2*s51 - 4*q16^2*q2^2*s34^2*s51 + 
       8*q10*q6*q9^2*s34^2*s51 + 6*q25*q6*q9^2*s34^2*s51 + 
       q10*q8*q9^2*s34^2*s51 - 2*q25*q8*q9^2*s34^2*s51 - 8*q16^2*q2*s45*s51 + 
       2*q10*q2^2*s45*s51 - 8*q16*q2^2*s45*s51 - 2*q2^2*q23*s45*s51 - 
       4*q16^2*q3*s45*s51 + 4*q16*q3^2*s45*s51 - 2*q2*q23*q6*s45*s51 - 
       4*q3^2*q6*s45*s51 - 3*q3^2*q7*s45*s51 - 2*q16^2*q8*s45*s51 - 
       4*q10*q2*q8*s45*s51 + 10*q16*q2*q8*s45*s51 + 10*q16*q3*q8*s45*s51 - 
       7*q2*q6*q8*s45*s51 - 11*q3*q6*q8*s45*s51 - 2*q16*q7*q8*s45*s51 + 
       q2^2*q9*s45*s51 - 4*q2*q3*q9*s45*s51 - 5*q2*q6*q9*s45*s51 + 
       4*q3*q8*q9*s45*s51 + q7*q8*q9*s45*s51 + 3*q2*q9^2*s45*s51 - 
       3*q8*q9^2*s45*s51 - 4*q16^2*q3^2*s45^2*s51 + 8*q16*q3^3*s45^2*s51 + 
       2*q2^2*q23*q6*s45^2*s51 - 8*q3^3*q6*s45^2*s51 - q3^2*q6^2*s45^2*s51 - 
       4*q16^2*q2*q8*s45^2*s51 + q10*q2^2*q8*s45^2*s51 - 
       4*q16*q2^2*q8*s45^2*s51 - 6*q16^2*q3*q8*s45^2*s51 + 
       6*q16*q3^2*q8*s45^2*s51 + 3*q2^2*q6*q8*s45^2*s51 - 
       6*q3^2*q6*q8*s45^2*s51 + q2^2*q6*q9*s45^2*s51 - q2*q6*q9^2*s45^2*s51 - 
       4*q16^2*q2*s51^2 + q10*q2^2*s51^2 - 4*q16*q2^2*s51^2 - 
       4*q2^2*q23*s51^2 - 3*q2*q3^2*s51^2 + 2*q2*q3*q7*s51^2 + 
       3*q3^2*q7*s51^2 - q2*q6*q7*s51^2 + 4*q16^2*q8*s51^2 - 
       4*q10*q2*q8*s51^2 + 10*q16*q2*q8*s51^2 - 3*q2^2*q8*s51^2 - 
       2*q16*q3*q8*s51^2 + q3*q6*q8*s51^2 - 2*q16*q7*q8*s51^2 + 
       q6*q7*q8*s51^2 - 3*q10^2*q9*s51^2 - 5*q2*q3*q9*s51^2 - 
       2*q10*q6*q9*s51^2 - 4*q10*q8*q9*s51^2 - 4*q25*q8*q9*s51^2 + 
       q3*q8*q9*s51^2 + q7*q8*q9*s51^2 + 3*q10*q9^2*s51^2 + 4*q2*q9^2*s51^2 - 
       2*q25*q9^2*s51^2 + 3*q8*q9^2*s51^2 - 3*q2*q3^2*q7*s12*s51^2 + 
       3*q10^2*q9^2*s23*s51^2 + 2*q10*q9^3*s23*s51^2 + 2*q25*q9^3*s23*s51^2 + 
       3*q10^2*q6*q9*s34*s51^2 - 3*q10^2*q9^2*s34*s51^2 + 
       q10*q6*q9^2*s34*s51^2 + 2*q25*q6*q9^2*s34*s51^2 - 
       2*q10*q8*q9^2*s34*s51^2 + 4*q25*q8*q9^2*s34*s51^2 - 
       2*q10*q9^3*s34*s51^2 - 2*q25*q9^3*s34*s51^2 + 3*q10^2*q6*q9^2*s34^2*
        s51^2 + 2*q10*q6*q9^3*s34^2*s51^2 + 2*q25*q6*q9^3*s34^2*s51^2 - 
       8*q16^2*q2*q8*s45*s51^2 + 2*q10*q2^2*q8*s45*s51^2 - 
       8*q16*q2^2*q8*s45*s51^2 - 4*q16^2*q3*q8*s45*s51^2 + 
       4*q16*q3^2*q8*s45*s51^2 - 4*q3^2*q6*q8*s45*s51^2 - 
       4*q16^2*q3^2*q8*s45^2*s51^2 + 8*q16*q3^3*q8*s45^2*s51^2 - 
       8*q3^3*q6*q8*s45^2*s51^2 - q3^2*q6^2*q8*s45^2*s51^2 - 
       3*q2*q3^2*q7*s51^3 - 4*q16^2*q2*q8*s51^3 + q10*q2^2*q8*s51^3 - 
       4*q16*q2^2*q8*s51^3 + q10*q8*q9^2*s51^3 - 2*q25*q8*q9^2*s51^3])/2 + 
   ((-F[1, 1, 7]^2 + F[1, 1, 10]^2)*r[-2*q10 - 4*q13 - 10*q2 + 6*q3 - 7*q5 - 
       4*q6 + 6*q7 - q8 - 8*q13^2*s12 + 10*q13*q2*s12 - 5*q2*q3*s12 - 
       q3^2*s12 + 2*q13*q5*s12 + 3*q3*q5*s12 - 4*q13*q7*s12 - q3*q7*s12 - 
       q2*q8*s12 - 3*q5*q8*s12 - q2*q3*q7*s12^2 + q3^2*q7*s12^2 + 
       q3*q5*q7*s12^2 + q2*q7*q8*s12^2 - q5*q7*q8*s12^2 + q10^2*s23 + 
       q3^2*s23 - q10*q5*s23 - 3*q3*q5*s23 - q5^2*s23 - 6*q3*q6*s23 + 
       11*q5*q6*s23 + 3*q6^2*s23 - q3^2*q6*s23^2 + 3*q3*q5*q6*s23^2 + 
       2*q5^2*q6*s23^2 - 2*q5*q6^2*s23^2 - q10^2*s34 + 16*q13^2*s34 + 
       6*q10*q2*s34 - 2*q2*q20*s34 - 4*q2*q24*s34 - 6*q13*q5*s34 - 
       2*q20*q5*s34 - 3*q10*q6*s34 + 4*q13*q6*s34 + 5*q2*q6*s34 + 
       5*q5*q6*s34 - 3*q6^2*s34 + 2*q10*q7*s34 - 2*q24*q7*s34 + 
       4*q20*q8*s34 + 6*q5*q8*s34 + q10*q9*s34 - 6*q13*q9*s34 - 3*q2*q9*s34 - 
       2*q24*q9*s34 + 3*q6*q9*s34 - 2*q7*q9*s34 - 4*q13*q5^2*s12*s34 + 
       4*q5^2*q8*s12*s34 + q5^2*q6*s23*s34 - q5*q6^2*s23*s34 + 
       q10^2*q2*s34^2 - 2*q10*q2*q5*s34^2 + 2*q2*q24*q5*s34^2 + 
       4*q13*q5^2*s34^2 - q10*q5*q7*s34^2 - 2*q24*q5*q7*s34^2 - 
       4*q5^2*q8*s34^2 - q10*q6*q9*s34^2 + 4*q13*q6*q9*s34^2 - 
       2*q6^2*q9*s34^2 - 2*q24*q7*q9*s34^2 + 3*q5*q7*q9*s34^2 + q10^2*s45 + 
       8*q13^2*s45 + q10*q2*s45 - 18*q13*q2*s45 + 3*q2^2*s45 + 4*q2*q3*s45 - 
       q3^2*s45 + q10*q5*s45 - 10*q13*q5*s45 + 9*q2*q5*s45 + 2*q20*q5*s45 + 
       q3*q5*s45 - q5^2*s45 + 8*q13*q6*s45 - q2*q6*s45 + 5*q3*q6*s45 - 
       12*q5*q6*s45 - 2*q6^2*s45 - q10*q7*s45 - 6*q13*q7*s45 + 2*q3*q7*s45 - 
       2*q5*q7*s45 - q2*q8*s45 + 4*q20*q8*s45 - 5*q3*q8*s45 + 6*q5*q8*s45 - 
       4*q6*q8*s45 - q7*q8*s45 + 2*q13*q9*s45 - 2*q2*q9*s45 + 2*q20*q9*s45 - 
       4*q7*q9*s45 + 2*q3*q5*q7*s12*s45 + q5*q7*q8*s12*s45 - 
       q10^2*q5*s23*s45 + 2*q10*q5^2*s23*s45 + 2*q3^2*q6*s23*s45 - 
       4*q3*q5*q6*s23*s45 - 3*q5^2*q6*s23*s45 + 3*q5*q6^2*s23*s45 - 
       2*q10^2*q2*s34*s45 + q10^2*q5*s34*s45 + 5*q10*q2*q5*s34*s45 + 
       2*q2*q20*q5*s34*s45 - 2*q2*q24*q5*s34*s45 - q10*q5^2*s34*s45 + 
       4*q13*q5^2*s34*s45 + 2*q24*q5^2*s34*s45 - 5*q2*q5*q6*s34*s45 - 
       3*q5^2*q6*s34*s45 + q2*q6^2*s34*s45 + 3*q5*q6^2*s34*s45 - 
       4*q24*q5*q7*s34*s45 - 4*q5^2*q8*s34*s45 + 2*q2^2*q9*s34*s45 - 
       3*q2*q5*q9*s34*s45 + 2*q20*q5*q9*s34*s45 + 3*q5*q6*q9*s34*s45 - 
       2*q5*q7*q9*s34*s45 + 2*q10^2*q2*q5*s34^2*s45 - 
       2*q10*q2*q5^2*s34^2*s45 + 2*q2*q24*q5^2*s34^2*s45 - 
       q10*q5^2*q7*s34^2*s45 - q5^2*q6*q9*s34^2*s45 + q5*q6^2*q9*s34^2*s45 + 
       q5^2*q7*q9*s34^2*s45 - q10^2*q5*s45^2 + 2*q10*q2*q5*s45^2 - 
       2*q10*q5^2*s45^2 - q3^2*q6*s45^2 + 5*q2*q5*q6*s45^2 + q3*q5*q6*s45^2 + 
       q5^2*q6*s45^2 - q5*q6^2*s45^2 + q10*q5*q7*s45^2 - 2*q24*q5*q7*s45^2 - 
       q5^2*q7*s45^2 - q2*q6*q8*s45^2 - q3*q6*q8*s45^2 - q5*q7*q8*s45^2 - 
       5*q2*q5*q9*s45^2 - 5*q2*q6*q9*s45^2 + 5*q5*q6*q9*s45^2 - 
       q5*q7*q9*s45^2 + q5*q8*q9*s45^2 + 2*q7*q8*q9*s45^2 + 
       q10^2*q5^2*s23*s45^2 - q10^2*q2*q5*s34*s45^2 + 
       2*q10^2*q5^2*s34*s45^2 - q10*q2*q5^2*s34*s45^2 + 
       q2*q5^2*q6*s34*s45^2 - q2*q5*q6^2*s34*s45^2 - 2*q10*q5^2*q7*s34*
        s45^2 + q2^2*q5*q9*s34*s45^2 + q10^2*q2*q5^2*s34^2*s45^2 - 
       q2^2*q5*q6*s45^3 - q10*q5^2*q7*s45^3 + q2^2*q5*q9*s45^3 + 
       q2^2*q6*q9*s45^3 - 6*q2*q5*q6*q9*s45^3 + q5*q7*q8*q9*s45^3 + 
       q2^2*q5*q6*q9*s45^4 - q10^2*s51 - q10*q2*s51 + 14*q13*q2*s51 + 
       2*q2*q20*s51 + 2*q2*q24*s51 + 2*q2*q3*s51 - q3^2*s51 + 4*q10*q6*s51 + 
       8*q13*q6*s51 + q2*q6*s51 - q6^2*s51 - 3*q10*q7*s51 - 9*q2*q7*s51 - 
       2*q3*q7*s51 - 4*q6*q7*s51 + 3*q10*q9*s51 + 6*q13*q9*s51 + 
       3*q2*q9*s51 + 2*q20*q9*s51 - 3*q7*q9*s51 - 4*q13^2*q2*s12*s51 + 
       6*q13*q2^2*s12*s51 - 3*q2^2*q3*s12*s51 - q2*q3^2*s12*s51 + 
       6*q13^2*q7*s12*s51 + 2*q13*q2*q7*s12*s51 + 3*q2*q3*q7*s12*s51 + 
       2*q3^2*q7*s12*s51 + 2*q13^2*q2*q7*s12^2*s51 - 2*q2*q3^2*q7*s12^2*s51 + 
       q3^2*q6*s23*s51 - q10^2*q9*s23*s51 - q10^2*q2*s34*s51 + 
       3*q10^2*q6*s34*s51 - 8*q13^2*q6*s34*s51 + 3*q10*q6^2*s34*s51 + 
       6*q13*q6^2*s34*s51 - q2*q6^2*s34*s51 - 2*q2*q20*q7*s34*s51 + 
       5*q2*q6*q7*s34*s51 + q10^2*q9*s34*s51 + 6*q13^2*q9*s34*s51 + 
       q2^2*q9*s34*s51 - 7*q10*q6*q9*s34*s51 - 16*q13*q6*q9*s34*s51 - 
       q10^2*q6*q9*s34^2*s51 - 2*q13^2*q6*q9*s34^2*s51 + 
       3*q10*q6^2*q9*s34^2*s51 + 6*q13*q6^2*q9*s34^2*s51 + 
       6*q13^2*q2*s45*s51 - 6*q13*q2^2*s45*s51 + 3*q2^2*q3*s45*s51 - 
       q2*q3^2*s45*s51 + 2*q13^2*q7*s45*s51 + 4*q10*q6*q7*s45*s51 + 
       8*q13*q6*q7*s45*s51 + 2*q3*q6*q8*s45*s51 + 2*q13^2*q9*s45*s51 + 
       2*q13*q2*q9*s45*s51 - 3*q2^2*q9*s45*s51 - q2*q3*q9*s45*s51 - 
       2*q20*q7*q9*s45*s51 + q3*q8*q9*s45*s51 + q7*q8*q9*s45*s51 - 
       q3^2*q6*q8*s45^2*s51 - 10*q13^2*q2*s51^2 + 2*q13*q2^2*s51^2 - 
       q2^2*q3*s51^2 - q2*q3^2*s51^2 - 2*q13^2*q6*s51^2 - q10*q6^2*s51^2 - 
       2*q13*q6^2*s51^2 + 10*q13*q2*q7*s51^2 - q2^2*q7*s51^2 + 
       2*q2*q20*q7*s51^2 + 4*q2*q3*q7*s51^2 + q3^2*q7*s51^2 + 
       4*q10*q6*q7*s51^2 + 8*q13*q6*q7*s51^2 + q2*q6*q7*s51^2 + 
       q6^2*q7*s51^2 + q10^2*q9*s51^2 - 6*q13^2*q9*s51^2 - 2*q2^2*q9*s51^2 - 
       2*q20*q7*q9*s51^2 - 4*q13^2*q2^2*s12*s51^2 + 2*q2^2*q3^2*s12*s51^2 - 
       4*q13^2*q2*q7*s12*s51^2 + 4*q13*q2^2*q7*s12*s51^2 - 
       2*q2^2*q3*q7*s12*s51^2 - 4*q2*q3^2*q7*s12*s51^2 - 
       2*q13^2*q2^2*q7*s12^2*s51^2 + q2^2*q3^2*q7*s12^2*s51^2 - 
       q2*q6^2*q7*s34*s51^2 - 2*q10^2*q6*q9*s34*s51^2 + 
       8*q13^2*q6*q9*s34*s51^2 + q10^2*q6^2*q9*s34^2*s51^2 - 
       2*q13^2*q6^2*q9*s34^2*s51^2 + 2*q13^2*q2^2*s45*s51^2 - 
       q2^2*q3^2*s45*s51^2 - 2*q13^2*q6*q7*s45*s51^2 - 
       q10*q6^2*q7*s45*s51^2 - 2*q13*q6^2*q7*s45*s51^2 + 
       2*q13^2*q2*q9*s45*s51^2 + 2*q13*q2^2*q9*s45*s51^2 - 
       q2^2*q3*q9*s45*s51^2 - 2*q13^2*q2^2*s51^3 + q2^2*q3^2*s51^3 - 
       6*q13^2*q2*q7*s51^3 + 4*q13*q2^2*q7*s51^3 - 2*q2^2*q3*q7*s51^3 - 
       2*q2*q3^2*q7*s51^3 - 2*q13^2*q6*q7*s51^3 - q10*q6^2*q7*s51^3 - 
       2*q13*q6^2*q7*s51^3 + 2*q13^2*q2*q9*s51^3 + 2*q13*q2^2*q9*s51^3 - 
       q2^2*q3*q9*s51^3 - 4*q13^2*q2^2*q7*s12*s51^3 + 
       2*q2^2*q3^2*q7*s12*s51^3 - 2*q13^2*q2^2*q7*s51^4 + 
       q2^2*q3^2*q7*s51^4])/2 + ((2*F[1, 1, 7] - 2*F[1, 1, 10])*
     r[-2*q10 - 8*q13 - 20*q2 + 8*q20 + 10*q3 + 4*q4 - 7*q5 - 16*q6 + 10*q7 - 
       q8 - 4*q9 - 14*q13^2*s12 + 2*q13*q2*s12 - q2*q3*s12 - 3*q3^2*s12 + 
       12*q13*q5*s12 + 5*q3*q5*s12 - 2*q4*q5*s12 - 4*q13*q7*s12 - 
       9*q3*q7*s12 - q2*q8*s12 - 3*q5*q8*s12 - 2*q13*q2*q7*s12^2 + 
       q2*q3*q7*s12^2 + 3*q3^2*q7*s12^2 + 2*q13*q5*q7*s12^2 - 
       q3*q5*q7*s12^2 + q2*q7*q8*s12^2 - q5*q7*q8*s12^2 + 3*q10^2*s23 + 
       3*q3^2*s23 - q10*q5*s23 - 8*q20*q5*s23 - 5*q3*q5*s23 - 2*q4*q5*s23 - 
       3*q5^2*s23 - 10*q3*q6*s23 + 23*q5*q6*s23 + 5*q6^2*s23 - 2*q10*q9*s23 + 
       2*q24*q9*s23 + 4*q4*q9*s23 + 4*q20*q5^2*s23^2 - 3*q3^2*q6*s23^2 + 
       5*q3*q5*q6*s23^2 - 4*q5*q6^2*s23^2 - 3*q10^2*s34 + 28*q13^2*s34 + 
       12*q10*q2*s34 - 10*q2*q24*s34 - 2*q10*q5*s34 - 10*q13*q5*s34 - 
       2*q20*q5*s34 + 2*q4*q5*s34 - 5*q10*q6*s34 + 16*q13*q6*s34 + 
       7*q2*q6*s34 + 7*q5*q6*s34 - 5*q6^2*s34 + 2*q10*q7*s34 - 8*q24*q7*s34 - 
       4*q20*q8*s34 + 2*q4*q8*s34 - 4*q5*q8*s34 + 5*q10*q9*s34 - 
       8*q13*q9*s34 - 3*q2*q9*s34 - 2*q20*q9*s34 - 2*q24*q9*s34 + 
       4*q4*q9*s34 + 4*q5*q9*s34 + 3*q6*q9*s34 + 4*q13*q5^2*s12*s34 + 
       2*q4*q5*q8*s12*s34 - 4*q5^2*q8*s12*s34 + 2*q20*q5^2*s23*s34 - 
       q5^2*q6*s23*s34 - 3*q5*q6^2*s23*s34 + 3*q10^2*q2*s34^2 - 
       4*q10*q2*q5*s34^2 + 6*q2*q24*q5*s34^2 - 4*q13*q5^2*s34^2 - 
       q10*q5*q7*s34^2 - 6*q24*q5*q7*s34^2 - 2*q4*q5*q8*s34^2 + 
       4*q5^2*q8*s34^2 + 2*q2*q24*q9*s34^2 - 2*q13*q5*q9*s34^2 - 
       2*q2*q5*q9*s34^2 - 5*q10*q6*q9*s34^2 + 4*q13*q6*q9*s34^2 - 
       2*q6^2*q9*s34^2 - 6*q24*q7*q9*s34^2 + 7*q5*q7*q9*s34^2 + 3*q10^2*s45 + 
       14*q13^2*s45 - q10*q2*s45 - 18*q13*q2*s45 + 7*q2^2*s45 + 
       2*q2*q20*s45 + 2*q2*q24*s45 + 4*q2*q3*s45 - 3*q3^2*s45 - q10*q5*s45 - 
       4*q13*q5*s45 + 7*q2*q5*s45 + 6*q20*q5*s45 + 2*q24*q5*s45 + q3*q5*s45 - 
       3*q5^2*s45 + 2*q10*q6*s45 + 14*q13*q6*s45 - 3*q2*q6*s45 + 
       7*q3*q6*s45 - 24*q5*q6*s45 - 4*q6^2*s45 - q10*q7*s45 - 8*q13*q7*s45 - 
       2*q24*q7*s45 + 4*q3*q7*s45 - 2*q5*q7*s45 - q2*q8*s45 - 4*q20*q8*s45 - 
       5*q3*q8*s45 - 4*q5*q8*s45 + 4*q6*q8*s45 - 3*q7*q8*s45 + 4*q13*q9*s45 + 
       2*q2*q9*s45 - 4*q7*q9*s45 + 2*q13*q5*q7*s12*s45 + 4*q3*q5*q7*s12*s45 - 
       q5*q7*q8*s12*s45 - 3*q10^2*q5*s23*s45 + 4*q10*q5^2*s23*s45 - 
       6*q20*q5^2*s23*s45 - 2*q24*q5^2*s23*s45 + 6*q3^2*q6*s23*s45 - 
       6*q3*q5*q6*s23*s45 + q5^2*q6*s23*s45 + 7*q5*q6^2*s23*s45 - 
       6*q10^2*q2*s34*s45 + 3*q10^2*q5*s34*s45 + 13*q10*q2*q5*s34*s45 + 
       2*q2*q20*q5*s34*s45 - 8*q2*q24*q5*s34*s45 - 3*q10*q5^2*s34*s45 - 
       4*q13*q5^2*s34*s45 - 6*q20*q5^2*s34*s45 + 2*q24*q5^2*s34*s45 - 
       7*q2*q5*q6*s34*s45 + q5^2*q6*s34*s45 + 3*q2*q6^2*s34*s45 + 
       7*q5*q6^2*s34*s45 - 10*q24*q5*q7*s34*s45 + 4*q5^2*q8*s34*s45 + 
       6*q2^2*q9*s34*s45 - 2*q13*q5*q9*s34*s45 - 7*q2*q5*q9*s34*s45 + 
       2*q20*q5*q9*s34*s45 + 7*q5*q6*q9*s34*s45 + 6*q10^2*q2*q5*s34^2*s45 - 
       6*q10*q2*q5^2*s34^2*s45 + 6*q2*q24*q5^2*s34^2*s45 - 
       q10*q5^2*q7*s34^2*s45 - 2*q24*q5^2*q7*s34^2*s45 - 
       2*q20*q5^2*q9*s34^2*s45 - q5^2*q6*q9*s34^2*s45 + 
       q5*q6^2*q9*s34^2*s45 + 3*q5^2*q7*q9*s34^2*s45 - 3*q10^2*q5*s45^2 + 
       2*q10*q2*q5*s45^2 + 2*q20*q5^2*s45^2 - 4*q24*q5^2*s45^2 - 
       3*q3^2*q6*s45^2 + 11*q2*q5*q6*s45^2 + q3*q5*q6*s45^2 - q5^2*q6*s45^2 - 
       3*q5*q6^2*s45^2 + q10*q5*q7*s45^2 - 4*q24*q5*q7*s45^2 - 
       3*q5^2*q7*s45^2 - q2*q6*q8*s45^2 - q3*q6*q8*s45^2 - q5*q7*q8*s45^2 - 
       9*q2*q5*q9*s45^2 - 9*q2*q6*q9*s45^2 + 9*q5*q6*q9*s45^2 + 
       2*q13*q7*q9*s45^2 - q5*q7*q9*s45^2 + q5*q8*q9*s45^2 + 
       2*q7*q8*q9*s45^2 + 3*q10^2*q5^2*s23*s45^2 - 2*q10*q5^3*s23*s45^2 + 
       2*q24*q5^3*s23*s45^2 - 3*q10^2*q2*q5*s34*s45^2 + 
       6*q10^2*q5^2*s34*s45^2 + q10*q2*q5^2*s34*s45^2 + 
       2*q2*q20*q5^2*s34*s45^2 - 2*q2*q24*q5^2*s34*s45^2 - 
       4*q10*q5^3*s34*s45^2 + 4*q24*q5^3*s34*s45^2 - q2*q5^2*q6*s34*s45^2 - 
       3*q2*q5*q6^2*s34*s45^2 - 2*q10*q5^2*q7*s34*s45^2 - 
       4*q24*q5^2*q7*s34*s45^2 + 3*q2^2*q5*q9*s34*s45^2 + 
       3*q10^2*q2*q5^2*s34^2*s45^2 - 2*q10*q2*q5^3*s34^2*s45^2 + 
       2*q2*q24*q5^3*s34^2*s45^2 - 3*q2^2*q5*q6*s45^3 - q10*q5^2*q7*s45^3 - 
       2*q24*q5^2*q7*s45^3 + 3*q2^2*q5*q9*s45^3 + 3*q2^2*q6*q9*s45^3 - 
       12*q2*q5*q6*q9*s45^3 + q5*q7*q8*q9*s45^3 + 3*q2^2*q5*q6*q9*s45^4 - 
       3*q10^2*s51 - 3*q10*q2*s51 + 26*q13*q2*s51 + 2*q2^2*s51 + 
       2*q2*q20*s51 + 4*q2*q24*s51 + 8*q2*q3*s51 - 3*q3^2*s51 + 
       6*q10*q6*s51 + 10*q13*q6*s51 + 3*q2*q6*s51 - q6^2*s51 - 3*q10*q7*s51 - 
       2*q13*q7*s51 - 19*q2*q7*s51 - 8*q3*q7*s51 - 8*q6*q7*s51 + 
       5*q10*q9*s51 + 12*q13*q9*s51 + 9*q2*q9*s51 + 2*q20*q9*s51 - 
       4*q24*q9*s51 - 6*q4*q9*s51 - 3*q7*q9*s51 - 6*q13^2*q2*s12*s51 + 
       12*q13*q2^2*s12*s51 - 7*q2^2*q3*s12*s51 - 3*q2*q3^2*s12*s51 + 
       10*q13^2*q7*s12*s51 - 2*q13*q2*q7*s12*s51 + 15*q2*q3*q7*s12*s51 + 
       6*q3^2*q7*s12*s51 + 4*q13^2*q2*q7*s12^2*s51 - 6*q2*q3^2*q7*s12^2*s51 + 
       3*q3^2*q6*s23*s51 - 3*q10^2*q9*s23*s51 - 2*q24*q9^2*s23*s51 - 
       2*q4*q9^2*s23*s51 - 3*q10^2*q2*s34*s51 + 9*q10^2*q6*s34*s51 - 
       14*q13^2*q6*s34*s51 + 7*q10*q6^2*s34*s51 + 12*q13*q6^2*s34*s51 - 
       3*q2*q6^2*s34*s51 + 7*q2*q6*q7*s34*s51 + 3*q10^2*q9*s34*s51 + 
       10*q13^2*q9*s34*s51 + 3*q2^2*q9*s34*s51 - 4*q2*q24*q9*s34*s51 - 
       15*q10*q6*q9*s34*s51 - 26*q13*q6*q9*s34*s51 - 2*q24*q7*q9*s34*s51 - 
       2*q4*q7*q9*s34*s51 - 4*q24*q9^2*s34*s51 - 4*q4*q9^2*s34*s51 - 
       3*q10^2*q6*q9*s34^2*s51 - 4*q13^2*q6*q9*s34^2*s51 + 
       7*q10*q6^2*q9*s34^2*s51 + 10*q13*q6^2*q9*s34^2*s51 - 
       2*q24*q7*q9^2*s34^2*s51 - 2*q4*q7*q9^2*s34^2*s51 + 
       10*q13^2*q2*s45*s51 - 12*q13*q2^2*s45*s51 + 7*q2^2*q3*s45*s51 - 
       3*q2*q3^2*s45*s51 + 4*q13^2*q7*s45*s51 + 4*q10*q6*q7*s45*s51 + 
       10*q13*q6*q7*s45*s51 + 2*q3*q6*q8*s45*s51 + 2*q6*q7*q8*s45*s51 + 
       4*q13^2*q9*s45*s51 - 9*q2^2*q9*s45*s51 - q2*q3*q9*s45*s51 + 
       4*q13*q7*q9*s45*s51 + q3*q8*q9*s45*s51 + q7*q8*q9*s45*s51 - 
       3*q3^2*q6*q8*s45^2*s51 - 18*q13^2*q2*s51^2 + 4*q13*q2^2*s51^2 - 
       5*q2^2*q3*s51^2 - 3*q2*q3^2*s51^2 - 4*q13^2*q6*s51^2 - 
       q10*q6^2*s51^2 - 4*q13*q6^2*s51^2 + 14*q13*q2*q7*s51^2 - 
       q2^2*q7*s51^2 + 14*q2*q3*q7*s51^2 + 3*q3^2*q7*s51^2 + 
       4*q10*q6*q7*s51^2 + 10*q13*q6*q7*s51^2 + 3*q2*q6*q7*s51^2 + 
       3*q6^2*q7*s51^2 + 3*q10^2*q9*s51^2 - 10*q13^2*q9*s51^2 - 
       4*q13*q2*q9*s51^2 - 6*q2^2*q9*s51^2 + 2*q2*q24*q9*s51^2 + 
       2*q13*q7*q9*s51^2 + 2*q24*q9^2*s51^2 + 2*q4*q9^2*s51^2 - 
       8*q13^2*q2^2*s12*s51^2 + 6*q2^2*q3^2*s12*s51^2 - 
       6*q13^2*q2*q7*s12*s51^2 + 8*q13*q2^2*q7*s12*s51^2 - 
       6*q2^2*q3*q7*s12*s51^2 - 12*q2*q3^2*q7*s12*s51^2 - 
       4*q13^2*q2^2*q7*s12^2*s51^2 + 3*q2^2*q3^2*q7*s12^2*s51^2 - 
       3*q2*q6^2*q7*s34*s51^2 - 6*q10^2*q6*q9*s34*s51^2 + 
       14*q13^2*q6*q9*s34*s51^2 + 3*q10^2*q6^2*q9*s34^2*s51^2 - 
       4*q13^2*q6^2*q9*s34^2*s51^2 + 4*q13^2*q2^2*s45*s51^2 - 
       3*q2^2*q3^2*s45*s51^2 - 4*q13^2*q6*q7*s45*s51^2 - 
       q10*q6^2*q7*s45*s51^2 - 4*q13*q6^2*q7*s45*s51^2 + 
       4*q13^2*q2*q9*s45*s51^2 + 4*q13*q2^2*q9*s45*s51^2 - 
       q2^2*q3*q9*s45*s51^2 - 4*q13^2*q2^2*s51^3 + 3*q2^2*q3^2*s51^3 - 
       10*q13^2*q2*q7*s51^3 + 8*q13*q2^2*q7*s51^3 - 6*q2^2*q3*q7*s51^3 - 
       6*q2*q3^2*q7*s51^3 - 4*q13^2*q6*q7*s51^3 - q10*q6^2*q7*s51^3 - 
       4*q13*q6^2*q7*s51^3 + 4*q13^2*q2*q9*s51^3 + 4*q13*q2^2*q9*s51^3 - 
       q2^2*q3*q9*s51^3 - 8*q13^2*q2^2*q7*s12*s51^3 + 
       6*q2^2*q3^2*q7*s12*s51^3 - 4*q13^2*q2^2*q7*s51^4 + 
       3*q2^2*q3^2*q7*s51^4])/2 + ((-F[1, 1, 6]^2/3 + F[1, 1, 10]^2/3)*
     r[6*q10 - 90*q2 - 6*q21 - 3*q3 - 17*q5 - 26*q6 + 24*q7 + 104*q8 - 
       80*q9 + 6*q2*q21*s12 + 6*q21*q3*s12 + 3*q3^2*s12 + 20*q2*q5*s12 + 
       6*q21*q5*s12 - 3*q3*q5*s12 + 3*q5^2*s12 - 60*q2*q7*s12 - 
       15*q3*q7*s12 + 20*q5*q7*s12 - 20*q2*q8*s12 + 6*q21*q8*s12 + 
       78*q5*q8*s12 - 9*q7*q8*s12 - 6*q21*q3^2*s12^2 - 6*q21*q3*q5*s12^2 + 
       3*q3^2*q7*s12^2 + 9*q3*q5*q7*s12^2 + 6*q21*q5*q8*s12^2 + 
       40*q2*q7*q8*s12^2 + 31*q5*q7*q8*s12^2 - 3*q10^2*s23 - 3*q3^2*s23 + 
       3*q10*q5*s23 + 3*q3*q5*s23 - 3*q5^2*s23 + 3*q3*q6*s23 + 91*q5*q6*s23 + 
       3*q3^2*q6*s23^2 - 3*q3*q5*q6*s23^2 + 3*q10^2*s34 - 15*q10*q2*s34 + 
       12*q2*q24*s34 + 9*q10*q6*s34 - 34*q2*q6*s34 - 3*q5*q6*s34 - 
       3*q10*q7*s34 + 40*q2*q7*s34 + 6*q24*q7*s34 + 40*q5*q7*s34 - 
       3*q10*q8*s34 - 6*q21*q8*s34 - 61*q5*q8*s34 + 20*q6*q8*s34 - 
       3*q10*q9*s34 - 109*q2*q9*s34 + 6*q24*q9*s34 + 80*q5*q9*s34 + 
       20*q6*q9*s34 + 4*q7*q9*s34 + 112*q8*q9*s34 - 12*q21*q5*q8*s12*s34 - 
       3*q5^2*q8*s12*s34 - 3*q10^2*q2*s34^2 + 6*q10*q2*q5*s34^2 - 
       6*q2*q24*q5*s34^2 + 3*q10*q5*q7*s34^2 + 6*q24*q5*q7*s34^2 + 
       6*q21*q5*q8*s34^2 + 40*q2*q5*q9*s34^2 + 6*q10*q6*q9*s34^2 - 
       37*q5*q6*q9*s34^2 + 6*q24*q7*q9*s34^2 + 31*q5*q7*q9*s34^2 - 
       3*q10*q8*q9*s34^2 - 43*q5*q8*q9*s34^2 - 12*q10*q2*s45 - 6*q2*q21*s45 - 
       6*q10*q5*s45 + 3*q5^2*s45 - 6*q2*q6*s45 - 3*q3*q6*s45 - 97*q5*q6*s45 + 
       30*q5*q7*s45 + 6*q7^2*s45 + 3*q10*q8*s45 - 40*q2*q8*s45 - 
       27*q5*q8*s45 + 26*q6*q8*s45 + 65*q7*q8*s45 + 55*q2*q9*s45 - 
       34*q6*q9*s45 + 4*q7*q9*s45 - 19*q8*q9*s45 + 6*q21*q3^2*s12*s45 - 
       3*q3^2*q7*s12*s45 - 3*q3*q5*q7*s12*s45 + 3*q3*q7^2*s12*s45 + 
       3*q5^2*q8*s12*s45 + 21*q5*q7*q8*s12*s45 + 3*q7^2*q8*s12*s45 - 
       3*q3^2*q7^2*s12^2*s45 + 3*q3*q5*q7^2*s12^2*s45 - 
       3*q5*q7^2*q8*s12^2*s45 + 3*q10^2*q5*s23*s45 - 6*q10*q5^2*s23*s45 - 
       3*q3^2*q6*s23*s45 + 3*q3*q5*q6*s23*s45 - 3*q10^2*q5*s34*s45 - 
       15*q10*q2*q5*s34*s45 + 6*q2*q24*q5*s34*s45 + 3*q10*q5^2*s34*s45 - 
       6*q24*q5^2*s34*s45 - 34*q2*q5*q6*s34*s45 + 3*q10*q5*q7*s34*s45 + 
       12*q24*q5*q7*s34*s45 + 3*q5^2*q8*s34*s45 - 9*q2*q5*q9*s34*s45 + 
       27*q5*q7*q9*s34*s45 + 6*q7^2*q9*s34*s45 - 18*q5*q8*q9*s34*s45 - 
       6*q10^2*q2*q5*s34^2*s45 + 6*q10*q2*q5^2*s34^2*s45 - 
       6*q2*q24*q5^2*s34^2*s45 + 3*q10*q5^2*q7*s34^2*s45 - 
       3*q5^2*q7*q9*s34^2*s45 + 3*q5^2*q8*q9*s34^2*s45 - 3*q10*q2*q5*s45^2 + 
       3*q10*q5^2*s45^2 + 6*q2*q5*q6*s45^2 + 6*q24*q5*q7*s45^2 + 
       6*q5^2*q7*s45^2 + 3*q5*q7^2*s45^2 - 3*q10*q2*q8*s45^2 - 
       3*q5^2*q8*s45^2 - 37*q2*q6*q8*s45^2 + 10*q5*q7*q8*s45^2 - 
       6*q7^2*q8*s45^2 + 37*q2*q5*q9*s45^2 + 40*q2*q6*q9*s45^2 - 
       37*q5*q6*q9*s45^2 + 7*q5*q7*q9*s45^2 - 9*q7^2*q9*s45^2 - 
       7*q5*q8*q9*s45^2 - 32*q7*q8*q9*s45^2 + 3*q5^2*q7*q8*s12*s45^2 + 
       3*q5*q7^2*q8*s12*s45^2 - 3*q10^2*q5^2*s23*s45^2 - 
       6*q10^2*q5^2*s34*s45^2 + 6*q10*q5^2*q7*s34*s45^2 + 
       3*q5^2*q7*q9*s34*s45^2 + 3*q5*q7^2*q9*s34*s45^2 - 
       3*q5^2*q8*q9*s34*s45^2 - 3*q10^2*q2*q5^2*s34^2*s45^2 + 
       3*q10*q5^2*q7*s45^3 - 3*q5^2*q7*q8*s45^3 - 3*q5*q7^2*q8*s45^3 + 
       37*q2*q5*q6*q9*s45^3 - 3*q5^2*q7*q9*s45^3 - 3*q5*q7^2*q9*s45^3 + 
       3*q5^2*q8*q9*s45^3 - 4*q5*q7*q8*q9*s45^3 + 9*q7^2*q8*q9*s45^3 + 
       3*q5^2*q7*q8*q9*s45^4 + 3*q5*q7^2*q8*q9*s45^4 - 9*q10*q2*s51 + 
       12*q2*q21*s51 - 6*q2*q24*s51 + 15*q2*q3*s51 + 12*q21*q3*s51 - 
       3*q10*q6*s51 + 6*q2*q6*s51 + 3*q3*q6*s51 + 3*q10*q7*s51 - 
       30*q2*q7*s51 - 15*q3*q7*s51 + 14*q6*q7*s51 + 3*q7^2*s51 + 
       18*q10*q8*s51 - 12*q2*q8*s51 - 3*q3*q8*s51 - 20*q6*q8*s51 + 
       43*q7*q8*s51 - 6*q10*q9*s51 + 118*q2*q9*s51 - 20*q6*q9*s51 + 
       14*q7*q9*s51 - 109*q8*q9*s51 - 18*q2*q21*q3*s12*s51 - 
       12*q21*q3^2*s12*s51 + 21*q2*q3*q7*s12*s51 + 12*q3^2*q7*s12*s51 - 
       6*q3*q7^2*s12*s51 + 9*q2*q7*q8*s12*s51 + 6*q2*q21*q3^2*s12^2*s51 - 
       6*q2*q3^2*q7*s12^2*s51 + 3*q3^2*q7^2*s12^2*s51 + 3*q10^2*q9*s23*s51 - 
       34*q2*q6*q7*s34*s51 - 3*q10^2*q9*s34*s51 + 3*q7^2*q9*s34*s51 + 
       12*q10*q8*q9*s34*s51 + 3*q10^2*q6*q9*s34^2*s51 + 6*q21*q3^2*s45*s51 - 
       3*q3^2*q6*s45*s51 - 3*q3^2*q7*s45*s51 - 3*q10*q6*q7*s45*s51 - 
       12*q10*q2*q8*s45*s51 - 3*q2*q6*q8*s45*s51 - 37*q6*q7*q8*s45*s51 - 
       3*q7^2*q8*s45*s51 - 6*q2*q3*q9*s45*s51 + 40*q2*q6*q9*s45*s51 - 
       9*q7^2*q9*s45*s51 + 6*q3*q8*q9*s45*s51 - 68*q7*q8*q9*s45*s51 - 
       6*q3^2*q7^2*s12*s45*s51 + 9*q7^2*q8*q9*s45^2*s51 - 
       18*q2*q21*q3*s51^2 - 3*q2*q3^2*s51^2 - 6*q21*q3^2*s51^2 + 
       24*q2*q3*q7*s51^2 + 9*q3^2*q7*s51^2 - 3*q10*q6*q7*s51^2 + 
       6*q2*q6*q7*s51^2 - 3*q2*q7^2*s51^2 - 6*q3*q7^2*s51^2 - 
       9*q10*q2*q8*s51^2 - 37*q2*q6*q8*s51^2 + 3*q3*q6*q8*s51^2 + 
       37*q2*q7*q8*s51^2 - 9*q2*q3*q9*s51^2 - 3*q7^2*q9*s51^2 - 
       9*q10*q8*q9*s51^2 - 3*q3*q8*q9*s51^2 - 43*q7*q8*q9*s51^2 + 
       12*q2*q21*q3^2*s12*s51^2 - 18*q2*q3^2*q7*s12*s51^2 + 
       6*q2*q3*q7^2*s12*s51^2 + 6*q3^2*q7^2*s12*s51^2 - 
       3*q2*q3^2*q7^2*s12^2*s51^2 - 3*q3^2*q7^2*s45*s51^2 - 
       3*q3^2*q6*q8*s45*s51^2 + 3*q7^2*q8*q9*s45*s51^2 + 
       6*q2*q21*q3^2*s51^3 - 12*q2*q3^2*q7*s51^3 + 6*q2*q3*q7^2*s51^3 + 
       3*q3^2*q7^2*s51^3 - 37*q2*q6*q7*q8*s51^3 - 6*q2*q3^2*q7^2*s12*s51^3 - 
       3*q2*q3^2*q7^2*s51^4])/2 + (((2*F[1, 1, 6])/3 - (2*F[1, 1, 10])/3)*
     r[-106*q2 - 12*q21 - 3*q3 - 18*q4 - 23*q5 + 52*q6 + 94*q7 + 2*q8 - 
       12*q9 - 6*q21*q3*s12 + 9*q3^2*s12 - 40*q2*q5*s12 + 24*q21*q5*s12 - 
       3*q3*q5*s12 + 12*q4*q5*s12 + 9*q5^2*s12 - 3*q3*q7*s12 + 20*q5*q7*s12 - 
       20*q2*q8*s12 + 6*q21*q8*s12 + 70*q5*q8*s12 - 27*q7*q8*s12 + 
       6*q2*q21*q3*s12^2 - 12*q21*q3^2*s12^2 - 18*q21*q3*q5*s12^2 - 
       6*q2*q3*q7*s12^2 + 3*q3^2*q7*s12^2 + 21*q3*q5*q7*s12^2 - 
       6*q2*q21*q8*s12^2 + 18*q21*q5*q8*s12^2 + 6*q4*q5*q8*s12^2 - 
       14*q2*q7*q8*s12^2 - 41*q5*q7*q8*s12^2 - 9*q10^2*s23 - 9*q3^2*s23 + 
       3*q10*q5*s23 + 3*q3*q5*s23 + 6*q4*q5*s23 - 3*q5^2*s23 + 3*q3*q6*s23 + 
       29*q5*q6*s23 + 6*q10*q9*s23 - 6*q24*q9*s23 - 12*q4*q9*s23 + 
       9*q3^2*q6*s23^2 - 3*q3*q5*q6*s23^2 + 9*q10^2*s34 - 33*q10*q2*s34 + 
       30*q2*q24*s34 + 6*q10*q5*s34 - 6*q21*q5*s34 - 12*q4*q5*s34 + 
       21*q10*q6*s34 + 20*q2*q6*s34 - 9*q5*q6*s34 - 3*q10*q7*s34 - 
       20*q2*q7*s34 + 24*q24*q7*s34 - 20*q5*q7*s34 + 9*q10*q8*s34 - 
       6*q21*q8*s34 - 12*q4*q8*s34 - 7*q5*q8*s34 - 40*q6*q8*s34 - 
       15*q10*q9*s34 - 53*q2*q9*s34 + 6*q24*q9*s34 - 12*q4*q9*s34 + 
       12*q5*q9*s34 - 40*q6*q9*s34 + 134*q7*q9*s34 + 22*q8*q9*s34 - 
       30*q21*q5*q8*s12*s34 - 24*q4*q5*q8*s12*s34 - 9*q5^2*q8*s12*s34 - 
       12*q21*q8^2*s12*s34 - 12*q4*q8^2*s12*s34 - 6*q21*q5*q8^2*s12^2*s34 - 
       6*q4*q5*q8^2*s12^2*s34 - 9*q10^2*q2*s34^2 + 12*q10*q2*q5*s34^2 - 
       18*q2*q24*q5*s34^2 + 3*q10*q5*q7*s34^2 + 18*q24*q5*q7*s34^2 + 
       12*q21*q5*q8*s34^2 + 18*q4*q5*q8*s34^2 + 12*q21*q8^2*s34^2 + 
       12*q4*q8^2*s34^2 - 6*q2*q24*q9*s34^2 - 14*q2*q5*q9*s34^2 + 
       12*q10*q6*q9*s34^2 + 11*q5*q6*q9*s34^2 + 18*q24*q7*q9*s34^2 - 
       41*q5*q7*q9*s34^2 + 3*q10*q8*q9*s34^2 + 11*q5*q8*q9*s34^2 + 
       12*q21*q5*q8^2*s12*s34^2 + 12*q4*q5*q8^2*s12*s34^2 - 
       6*q21*q5*q8^2*s34^3 - 6*q4*q5*q8^2*s34^3 - 18*q10*q2*s45 - 
       6*q2*q24*s45 + 6*q21*q3*s45 - 6*q24*q5*s45 + 9*q5^2*s45 - 
       18*q2*q6*s45 - 9*q3*q6*s45 - 29*q5*q6*s45 + 6*q24*q7*s45 + 
       106*q5*q7*s45 + 18*q7^2*s45 + 9*q10*q8*s45 + 20*q2*q8*s45 - 
       85*q5*q8*s45 - 58*q6*q8*s45 - 101*q7*q8*s45 + 19*q2*q9*s45 - 
       4*q6*q9*s45 - 166*q7*q9*s45 + 145*q8*q9*s45 + 12*q21*q3^2*s12*s45 - 
       6*q21*q3*q5*s12*s45 - 3*q3^2*q7*s12*s45 + 3*q3*q5*q7*s12*s45 + 
       9*q3*q7^2*s12*s45 + 9*q5^2*q8*s12*s45 + 79*q5*q7*q8*s12*s45 + 
       9*q7^2*q8*s12*s45 + 6*q21*q3^3*s12^2*s45 + 6*q21*q3^2*q5*s12^2*s45 - 
       6*q3^3*q7*s12^2*s45 - 6*q3^2*q5*q7*s12^2*s45 - 3*q3^2*q7^2*s12^2*s45 + 
       9*q3*q5*q7^2*s12^2*s45 - 9*q5*q7^2*q8*s12^2*s45 + 9*q10^2*q5*s23*s45 - 
       12*q10*q5^2*s23*s45 + 6*q24*q5^2*s23*s45 - 9*q3^2*q6*s23*s45 + 
       3*q3*q5*q6*s23*s45 - 9*q10^2*q5*s34*s45 - 39*q10*q2*q5*s34*s45 + 
       24*q2*q24*q5*s34*s45 + 9*q10*q5^2*s34*s45 - 6*q24*q5^2*s34*s45 + 
       20*q2*q5*q6*s34*s45 + 3*q10*q5*q7*s34*s45 + 30*q24*q5*q7*s34*s45 + 
       9*q5^2*q8*s34*s45 - 61*q2*q5*q9*s34*s45 + 46*q5*q6*q9*s34*s45 + 
       97*q5*q7*q9*s34*s45 + 18*q7^2*q9*s34*s45 - 82*q5*q8*q9*s34*s45 - 
       18*q10^2*q2*q5*s34^2*s45 + 18*q10*q2*q5^2*s34^2*s45 - 
       18*q2*q24*q5^2*s34^2*s45 + 3*q10*q5^2*q7*s34^2*s45 + 
       6*q24*q5^2*q7*s34^2*s45 - 9*q5^2*q7*q9*s34^2*s45 + 
       9*q5^2*q8*q9*s34^2*s45 - 3*q10*q2*q5*s45^2 - 3*q10*q5^2*s45^2 + 
       12*q24*q5^2*s45^2 + 46*q2*q5*q6*s45^2 + 12*q24*q5*q7*s45^2 + 
       18*q5^2*q7*s45^2 + 9*q5*q7^2*s45^2 - 3*q10*q2*q8*s45^2 - 
       9*q5^2*q8*s45^2 + 23*q2*q6*q8*s45^2 - 114*q5*q7*q8*s45^2 - 
       18*q7^2*q8*s45^2 - 63*q2*q5*q9*s45^2 - 54*q2*q6*q9*s45^2 + 
       63*q5*q6*q9*s45^2 - 123*q5*q7*q9*s45^2 - 27*q7^2*q9*s45^2 + 
       123*q5*q8*q9*s45^2 + 216*q7*q8*q9*s45^2 + 9*q5^2*q7*q8*s12*s45^2 + 
       9*q5*q7^2*q8*s12*s45^2 - 9*q10^2*q5^2*s23*s45^2 + 
       6*q10*q5^3*s23*s45^2 - 6*q24*q5^3*s23*s45^2 - 18*q10^2*q5^2*s34*
        s45^2 - 6*q10*q2*q5^2*s34*s45^2 + 6*q2*q24*q5^2*s34*s45^2 + 
       12*q10*q5^3*s34*s45^2 - 12*q24*q5^3*s34*s45^2 + 
       6*q10*q5^2*q7*s34*s45^2 + 12*q24*q5^2*q7*s34*s45^2 + 
       9*q5^2*q7*q9*s34*s45^2 + 9*q5*q7^2*q9*s34*s45^2 - 
       9*q5^2*q8*q9*s34*s45^2 - 9*q10^2*q2*q5^2*s34^2*s45^2 + 
       6*q10*q2*q5^3*s34^2*s45^2 - 6*q2*q24*q5^3*s34^2*s45^2 + 
       3*q10*q5^2*q7*s45^3 + 6*q24*q5^2*q7*s45^3 - 9*q5^2*q7*q8*s45^3 - 
       9*q5*q7^2*q8*s45^3 - 63*q2*q5*q6*q9*s45^3 - 9*q5^2*q7*q9*s45^3 - 
       9*q5*q7^2*q9*s45^3 + 9*q5^2*q8*q9*s45^3 + 132*q5*q7*q8*q9*s45^3 + 
       27*q7^2*q8*q9*s45^3 + 9*q5^2*q7*q8*q9*s45^4 + 9*q5*q7^2*q8*q9*s45^4 - 
       15*q10*q2*s51 - 12*q2*q24*s51 + 33*q2*q3*s51 - 3*q10*q6*s51 + 
       46*q2*q6*s51 + 3*q3*q6*s51 + 3*q10*q7*s51 - 76*q2*q7*s51 - 
       15*q3*q7*s51 + 6*q4*q7*s51 + 14*q6*q7*s51 + 9*q7^2*s51 + 
       24*q10*q8*s51 - 64*q2*q8*s51 - 6*q21*q8*s51 - 9*q3*q8*s51 - 
       6*q4*q8*s51 + 40*q6*q8*s51 + 41*q7*q8*s51 + 68*q2*q9*s51 + 
       12*q24*q9*s51 + 24*q4*q9*s51 + 40*q6*q9*s51 - 92*q7*q9*s51 - 
       25*q8*q9*s51 - 6*q21*q3^2*s12*s51 + 15*q2*q3*q7*s12*s51 + 
       6*q3^2*q7*s12*s51 - 6*q3*q7^2*s12*s51 + 61*q2*q7*q8*s12*s51 + 
       6*q2*q21*q3^2*s12^2*s51 - 6*q21*q3^3*s12^2*s51 - 
       6*q2*q3^2*q7*s12^2*s51 + 6*q3^3*q7*s12^2*s51 + 3*q3^2*q7^2*s12^2*s51 + 
       9*q10^2*q9*s23*s51 + 6*q24*q9^2*s23*s51 + 6*q4*q9^2*s23*s51 + 
       20*q2*q6*q7*s34*s51 - 6*q21*q8^2*s34*s51 - 6*q4*q8^2*s34*s51 - 
       9*q10^2*q9*s34*s51 + 12*q2*q24*q9*s34*s51 + 6*q24*q7*q9*s34*s51 + 
       12*q4*q7*q9*s34*s51 + 9*q7^2*q9*s34*s51 + 6*q10*q8*q9*s34*s51 + 
       12*q24*q9^2*s34*s51 + 12*q4*q9^2*s34*s51 + 9*q10^2*q6*q9*s34^2*s51 + 
       6*q24*q7*q9^2*s34^2*s51 + 6*q4*q7*q9^2*s34^2*s51 + 
       6*q21*q3^2*s45*s51 - 9*q3^2*q6*s45*s51 + 3*q3^2*q7*s45*s51 - 
       3*q10*q6*q7*s45*s51 - 18*q10*q2*q8*s45*s51 - 49*q2*q6*q8*s45*s51 + 
       17*q6*q7*q8*s45*s51 - 9*q7^2*q8*s45*s51 - 12*q2*q3*q9*s45*s51 - 
       14*q2*q6*q9*s45*s51 - 27*q7^2*q9*s45*s51 + 12*q3*q8*q9*s45*s51 + 
       104*q7*q8*q9*s45*s51 + 12*q21*q3^3*s12*s45*s51 - 
       12*q3^3*q7*s12*s45*s51 - 6*q3^2*q7^2*s12*s45*s51 + 
       27*q7^2*q8*q9*s45^2*s51 + 6*q2*q21*q3*s51^2 - 9*q2*q3^2*s51^2 + 
       6*q21*q3^2*s51^2 + 24*q2*q3*q7*s51^2 + 3*q3^2*q7*s51^2 - 
       3*q10*q6*q7*s51^2 + 46*q2*q6*q7*s51^2 - 3*q2*q7^2*s51^2 - 
       6*q3*q7^2*s51^2 - 15*q10*q2*q8*s51^2 + 63*q2*q6*q8*s51^2 + 
       3*q3*q6*q8*s51^2 - 63*q2*q7*q8*s51^2 - 52*q6*q7*q8*s51^2 - 
       6*q2*q24*q9*s51^2 - 15*q2*q3*q9*s51^2 - 9*q7^2*q9*s51^2 - 
       9*q10*q8*q9*s51^2 + 3*q3*q8*q9*s51^2 + 11*q7*q8*q9*s51^2 - 
       6*q24*q9^2*s51^2 - 6*q4*q9^2*s51^2 - 6*q2*q21*q3^2*s12*s51^2 - 
       12*q21*q3^3*s12*s51^2 - 12*q2*q3^2*q7*s12*s51^2 + 
       12*q3^3*q7*s12*s51^2 + 6*q2*q3*q7^2*s12*s51^2 + 
       6*q3^2*q7^2*s12*s51^2 + 6*q2*q21*q3^3*s12^2*s51^2 - 
       6*q2*q3^3*q7*s12^2*s51^2 - 3*q2*q3^2*q7^2*s12^2*s51^2 + 
       6*q21*q3^3*s45*s51^2 - 6*q3^3*q7*s45*s51^2 - 3*q3^2*q7^2*s45*s51^2 - 
       9*q3^2*q6*q8*s45*s51^2 + 9*q7^2*q8*q9*s45*s51^2 - 
       12*q2*q21*q3^2*s51^3 - 6*q21*q3^3*s51^3 - 6*q2*q3^2*q7*s51^3 + 
       6*q3^3*q7*s51^3 + 6*q2*q3*q7^2*s51^3 + 3*q3^2*q7^2*s51^3 + 
       63*q2*q6*q7*q8*s51^3 + 12*q2*q21*q3^3*s12*s51^3 - 
       12*q2*q3^3*q7*s12*s51^3 - 6*q2*q3^2*q7^2*s12*s51^3 + 
       6*q2*q21*q3^3*s51^4 - 6*q2*q3^3*q7*s51^4 - 3*q2*q3^2*q7^2*s51^4])/2 + 
   ((-F[1, 1, 5]^2 + F[1, 1, 10]^2)*r[-q10 + 4*q13 - 2*q18 + 8*q19 - 2*q2 - 
       3*q3 + 3*q5 + 6*q6 - 3*q8 + 8*q13^2*s12 - 8*q13*q2*s12 - 
       4*q19*q3*s12 + 5*q2*q3*s12 + 4*q13*q5*s12 - 4*q3*q5*s12 + 
       2*q19*q7*s12 + 2*q3*q7*s12 - q2*q8*s12 - 4*q3*q8*s12 - 6*q7*q8*s12 - 
       q8^2*s12 - 2*q13*q2*q7*s12^2 + q2*q3*q7*s12^2 + q2*q7*q8*s12^2 - 
       q7*q8^2*s12^2 + 3*q3*q6*s23 + 2*q5*q6*s23 - 2*q6^2*s23 - 
       16*q13^2*s34 - 2*q10*q2*s34 - 6*q13*q5*s34 + 3*q10*q6*s34 + 
       2*q13*q6*s34 - q5*q6*s34 + q6^2*s34 - q10*q7*s34 + q10*q8*s34 + 
       q5*q8*s34 + 2*q13*q9*s34 + q6*q9*s34 + q7*q9*s34 - 4*q8*q9*s34 + 
       4*q13*q5^2*s12*s34 - 4*q5^2*q8*s12*s34 - 4*q13*q5^2*s34^2 + 
       4*q5^2*q8*s34^2 - q10*q6*q9*s34^2 - 2*q13*q6*q9*s34^2 - 
       q5*q6*q9*s34^2 + q6^2*q9*s34^2 + q10*q8*q9*s34^2 + q5*q8*q9*s34^2 - 
       q10^2*s45 - 8*q13^2*s45 + 3*q10*q2*s45 + 14*q13*q2*s45 + 
       2*q18*q3*s45 - 4*q2*q3*s45 + 2*q10*q5*s45 + 4*q13*q5*s45 - 
       4*q2*q5*s45 - 8*q13*q6*s45 - 2*q19*q6*s45 - 5*q2*q6*s45 - 
       4*q3*q6*s45 - 3*q5*q6*s45 + 3*q6^2*s45 + q10*q7*s45 + 4*q13*q7*s45 - 
       2*q19*q7*s45 - q10*q8*s45 + q2*q8*s45 + 3*q3*q8*s45 - 5*q5*q8*s45 + 
       9*q6*q8*s45 + 2*q7*q8*s45 - 4*q13*q9*s45 - 3*q2*q9*s45 + 3*q6*q9*s45 + 
       q7*q9*s45 - q8*q9*s45 + q7*q8^2*s12*s45 + 2*q10^2*q2*s34*s45 - 
       2*q10*q2*q5*s34*s45 - 4*q13*q5^2*s34*s45 - q10*q5*q7*s34*s45 + 
       4*q5^2*q8*s34*s45 + q5*q7*q9*s34*s45 - q5*q8*q9*s34*s45 + 
       q10^2*q5*s45^2 - q10*q2*q5*s45^2 + q2*q5*q6*s45^2 - q2*q6^2*s45^2 - 
       q10*q5*q7*s45^2 + q10*q2*q8*s45^2 + q3*q6*q8*s45^2 - q5*q7*q8*s45^2 - 
       q7*q8^2*s45^2 + q2^2*q9*s45^2 - 6*q2*q6*q9*s45^2 - q5*q7*q9*s45^2 + 
       q5*q8*q9*s45^2 - 4*q7*q8*q9*s45^2 + q8^2*q9*s45^2 + 
       q10^2*q2*q5*s34*s45^2 + q2^2*q6*q9*s45^3 + q5*q7*q8*q9*s45^3 + 
       q7*q8^2*q9*s45^3 + q10^2*s51 + 4*q10*q2*s51 - 6*q13*q2*s51 - 
       2*q19*q2*s51 - 2*q2*q3*s51 + q3^2*s51 - 3*q10*q6*s51 - 6*q13*q6*s51 + 
       5*q2*q6*s51 - 2*q3*q6*s51 + q6^2*s51 + 2*q10*q7*s51 - 2*q18*q7*s51 + 
       2*q19*q7*s51 + 2*q3*q7*s51 - 6*q10*q8*s51 - 4*q2*q8*s51 + 
       2*q3*q8*s51 + 8*q7*q8*s51 - q8^2*s51 - 2*q13*q9*s51 - 2*q18*q9*s51 - 
       4*q19*q9*s51 - 3*q2*q9*s51 + 4*q7*q9*s51 + 3*q8*q9*s51 + 
       4*q13^2*q2*s12*s51 - 2*q13*q2^2*s12*s51 + q2^2*q3*s12*s51 - 
       q2*q3^2*s12*s51 - 6*q13^2*q7*s12*s51 - 2*q19*q2*q7*s12*s51 - 
       q2*q3*q7*s12*s51 + q2^2*q8*s12*s51 + 3*q2*q7*q8*s12*s51 - 
       q2*q8^2*s12*s51 - 2*q13^2*q2*q7*s12^2*s51 + 2*q13*q2^2*q7*s12^2*s51 - 
       q2^2*q3*q7*s12^2*s51 + q2*q3^2*q7*s12^2*s51 - q2^2*q7*q8*s12^2*s51 + 
       q2*q7*q8^2*s12^2*s51 - q3^2*q6*s23*s51 + q10^2*q2*s34*s51 - 
       3*q10^2*q6*s34*s51 + 8*q13^2*q6*s34*s51 - 3*q10*q6^2*s34*s51 - 
       6*q13*q6^2*s34*s51 - 6*q13^2*q9*s34*s51 + 5*q10*q6*q9*s34*s51 + 
       10*q13*q6*q9*s34*s51 - 4*q10*q8*q9*s34*s51 + 2*q13^2*q6*q9*s34^2*s51 - 
       2*q10*q6^2*q9*s34^2*s51 - 4*q13*q6^2*q9*s34^2*s51 - 
       6*q13^2*q2*s45*s51 + 4*q13*q2^2*s45*s51 - 2*q2^2*q3*s45*s51 - 
       2*q18*q3^2*s45*s51 + 2*q2*q3^2*s45*s51 - 2*q19*q2*q6*s45*s51 + 
       2*q18*q3*q6*s45*s51 + 2*q3^2*q6*s45*s51 + q2*q6^2*s45*s51 - 
       2*q13^2*q7*s45*s51 - 3*q10*q6*q7*s45*s51 - 6*q13*q6*q7*s45*s51 + 
       4*q10*q2*q8*s45*s51 + q2^2*q8*s45*s51 - q3^2*q8*s45*s51 - 
       9*q2*q6*q8*s45*s51 - 3*q3*q6*q8*s45*s51 + 3*q6*q7*q8*s45*s51 - 
       q2*q8^2*s45*s51 - 3*q3*q8^2*s45*s51 - q7*q8^2*s45*s51 - 
       2*q13^2*q9*s45*s51 - 4*q13*q2*q9*s45*s51 + 2*q2^2*q9*s45*s51 + 
       2*q2*q3*q9*s45*s51 - 2*q19*q6*q9*s45*s51 - 5*q2*q6*q9*s45*s51 - 
       2*q19*q7*q9*s45*s51 - 2*q3*q8*q9*s45*s51 - 8*q7*q8*q9*s45*s51 + 
       q2^2*q6*q8*s45^2*s51 - q3^2*q6*q8*s45^2*s51 - q2*q6^2*q8*s45^2*s51 - 
       q2*q6*q8^2*s45^2*s51 - q3*q6*q8^2*s45^2*s51 + q2^2*q6*q9*s45^2*s51 + 
       2*q7*q8^2*q9*s45^2*s51 + 10*q13^2*q2*s51^2 + 2*q13^2*q6*s51^2 - 
       2*q18*q3*q6*s51^2 + q10*q6^2*s51^2 + 2*q13*q6^2*s51^2 - 
       q2*q6^2*s51^2 - 6*q13*q2*q7*s51^2 - 2*q2*q3*q7*s51^2 - 
       3*q10*q6*q7*s51^2 - 6*q13*q6*q7*s51^2 + 5*q2*q6*q7*s51^2 + 
       3*q10*q2*q8*s51^2 + 6*q2*q6*q8*s51^2 - 5*q2*q7*q8*s51^2 - 
       6*q6*q7*q8*s51^2 - q10^2*q9*s51^2 + 6*q13^2*q9*s51^2 - 
       2*q13*q2*q9*s51^2 + q2^2*q9*s51^2 + 2*q18*q3*q9*s51^2 + 
       q2*q3*q9*s51^2 + 2*q18*q7*q9*s51^2 - 2*q19*q7*q9*s51^2 + 
       3*q10*q8*q9*s51^2 - 3*q3*q8*q9*s51^2 - 3*q7*q8*q9*s51^2 + 
       4*q13^2*q2^2*s12*s51^2 - 2*q2^2*q3^2*s12*s51^2 + 
       4*q13^2*q2*q7*s12*s51^2 + 2*q2*q3^2*q7*s12*s51^2 + 
       2*q13^2*q2^2*q7*s12^2*s51^2 - q2^2*q3^2*q7*s12^2*s51^2 + 
       2*q10^2*q6*q9*s34*s51^2 - 8*q13^2*q6*q9*s34*s51^2 - 
       q10^2*q6^2*q9*s34^2*s51^2 + 2*q13^2*q6^2*q9*s34^2*s51^2 - 
       2*q13^2*q2^2*s45*s51^2 + q2^2*q3^2*s45*s51^2 + 
       2*q18*q3^2*q6*s45*s51^2 + 2*q13^2*q6*q7*s45*s51^2 + 
       q10*q6^2*q7*s45*s51^2 + 2*q13*q6^2*q7*s45*s51^2 + 
       q2*q6^2*q8*s45*s51^2 - q6^2*q7*q8*s45*s51^2 - 2*q13^2*q2*q9*s45*
        s51^2 - 2*q13*q2^2*q9*s45*s51^2 + q2^2*q3*q9*s45*s51^2 + 
       q3*q8^2*q9*s45*s51^2 + q7*q8^2*q9*s45*s51^2 - q3^2*q6*q8^2*s45^2*
        s51^2 + 2*q13^2*q2^2*s51^3 - q2^2*q3^2*s51^3 + 6*q13^2*q2*q7*s51^3 - 
       2*q13*q2^2*q7*s51^3 + q2^2*q3*q7*s51^3 + q2*q3^2*q7*s51^3 + 
       2*q13^2*q6*q7*s51^3 + q10*q6^2*q7*s51^3 + 2*q13*q6^2*q7*s51^3 - 
       q2*q6^2*q7*s51^3 - q2*q6^2*q8*s51^3 + 6*q2*q6*q7*q8*s51^3 + 
       q6^2*q7*q8*s51^3 - 2*q13^2*q2*q9*s51^3 - 2*q13*q2^2*q9*s51^3 + 
       q2^2*q3*q9*s51^3 + 4*q13^2*q2^2*q7*s12*s51^3 - 
       2*q2^2*q3^2*q7*s12*s51^3 + 2*q13^2*q2^2*q7*s51^4 - 
       q2^2*q3^2*q7*s51^4 - q2*q6^2*q7*q8*s51^4])/2 + 
   ((-2*F[1, 1, 5] + 2*F[1, 1, 10])*r[-q10 - 8*q13 + 6*q18 - 2*q19 + 2*q2 + 
       5*q3 - 2*q4 + 3*q5 - 18*q6 + 2*q7 + 3*q8 - 4*q9 - 14*q13^2*s12 - 
       2*q13*q2*s12 - 2*q19*q2*s12 - 4*q19*q3*s12 - 5*q2*q3*s12 + 
       4*q13*q5*s12 - 4*q3*q5*s12 + 2*q4*q5*s12 + 2*q13*q7*s12 - 
       4*q3*q7*s12 + 5*q2*q8*s12 + 4*q3*q8*s12 + 2*q4*q8*s12 + 4*q7*q8*s12 + 
       3*q8^2*s12 - 2*q19*q2*q7*s12^2 + q2*q3*q7*s12^2 + 2*q13*q5*q7*s12^2 + 
       q2*q7*q8*s12^2 - 2*q5*q7*q8*s12^2 + 3*q7*q8^2*s12^2 - 2*q19*q6*s23 - 
       5*q3*q6*s23 - 2*q5*q6*s23 + 4*q6^2*s23 + 28*q13^2*s34 + 2*q10*q2*s34 + 
       6*q13*q5*s34 - 2*q4*q5*s34 - q10*q6*s34 + 8*q13*q6*s34 + q5*q6*s34 - 
       q6^2*s34 + q10*q7*s34 + 3*q10*q8*s34 - 4*q4*q8*s34 - 7*q5*q8*s34 - 
       2*q13*q9*s34 - 2*q2*q9*s34 - 3*q6*q9*s34 + q7*q9*s34 + 2*q8*q9*s34 + 
       4*q13*q5^2*s12*s34 - 2*q4*q5*q8*s12*s34 - 4*q5^2*q8*s12*s34 - 
       4*q13*q5^2*s34^2 + 2*q4*q5*q8*s34^2 + 4*q5^2*q8*s34^2 - 
       2*q13*q5*q9*s34^2 - q10*q6*q9*s34^2 + 2*q13*q6*q9*s34^2 + 
       q5*q6*q9*s34^2 - q6^2*q9*s34^2 + q10*q8*q9*s34^2 + q5*q8*q9*s34^2 + 
       3*q10^2*s45 + 14*q13^2*s45 - 7*q10*q2*s45 - 12*q13*q2*s45 - 
       2*q19*q2*s45 - 6*q18*q3*s45 + 8*q2*q3*s45 - 2*q10*q5*s45 + 
       4*q13*q5*s45 - 4*q2*q5*s45 + 2*q10*q6*s45 + 14*q13*q6*s45 + 
       4*q19*q6*s45 + 9*q2*q6*s45 + 6*q3*q6*s45 + 3*q5*q6*s45 - 7*q6^2*s45 - 
       q10*q7*s45 - 6*q13*q7*s45 + 3*q10*q8*s45 - q2*q8*s45 - 3*q3*q8*s45 - 
       3*q5*q8*s45 - 7*q6*q8*s45 - 2*q7*q8*s45 + 6*q13*q9*s45 + 9*q2*q9*s45 - 
       7*q6*q9*s45 - 5*q7*q9*s45 + q8*q9*s45 + 2*q13*q5*q7*s12*s45 - 
       2*q5*q7*q8*s12*s45 - 3*q7*q8^2*s12*s45 - 6*q10^2*q2*s34*s45 + 
       2*q10*q2*q5*s34*s45 - 4*q13*q5^2*s34*s45 + q10*q5*q7*s34*s45 + 
       4*q5^2*q8*s34*s45 - 2*q13*q5*q9*s34*s45 - 2*q2*q5*q9*s34*s45 - 
       q5*q7*q9*s34*s45 + q5*q8*q9*s34*s45 - 3*q10^2*q5*s45^2 + 
       q10*q2*q5*s45^2 - 2*q19*q2*q6*s45^2 - q2*q5*q6*s45^2 + 
       3*q2*q6^2*s45^2 + q10*q5*q7*s45^2 - q10*q2*q8*s45^2 - q3*q6*q8*s45^2 + 
       q5*q7*q8*s45^2 + 3*q7*q8^2*s45^2 - 3*q2^2*q9*s45^2 + 
       10*q2*q6*q9*s45^2 + 2*q13*q7*q9*s45^2 + q5*q7*q9*s45^2 - 
       q5*q8*q9*s45^2 + 6*q7*q8*q9*s45^2 - 3*q8^2*q9*s45^2 - 
       3*q10^2*q2*q5*s34*s45^2 - 3*q2^2*q6*q9*s45^3 - q5*q7*q8*q9*s45^3 - 
       3*q7*q8^2*q9*s45^3 - 3*q10^2*s51 - 8*q10*q2*s51 + 16*q13*q2*s51 + 
       4*q2*q3*s51 - 3*q3^2*s51 + 5*q10*q6*s51 + 8*q13*q6*s51 + 
       2*q18*q6*s51 - 9*q2*q6*s51 + 4*q3*q6*s51 - q6^2*s51 - 2*q10*q7*s51 - 
       2*q13*q7*s51 + 6*q18*q7*s51 + 2*q2*q7*s51 - 4*q3*q7*s51 - 
       4*q4*q7*s51 + 8*q10*q8*s51 + 8*q2*q8*s51 - 4*q3*q8*s51 + 2*q4*q8*s51 - 
       14*q7*q8*s51 + q8^2*s51 + 4*q10*q9*s51 + 6*q13*q9*s51 + 4*q18*q9*s51 + 
       9*q2*q9*s51 + 2*q4*q9*s51 - 10*q7*q9*s51 - 3*q8*q9*s51 - 
       6*q13^2*q2*s12*s51 + 8*q13*q2^2*s12*s51 - 2*q19*q2^2*s12*s51 - 
       5*q2^2*q3*s12*s51 + 3*q2*q3^2*s12*s51 + 10*q13^2*q7*s12*s51 - 
       6*q13*q2*q7*s12*s51 - 2*q19*q2*q7*s12*s51 + 9*q2*q3*q7*s12*s51 - 
       q2^2*q8*s12*s51 - 3*q2*q7*q8*s12*s51 + q2*q8^2*s12*s51 + 
       4*q13^2*q2*q7*s12^2*s51 - 2*q13*q2^2*q7*s12^2*s51 + 
       2*q19*q2^2*q7*s12^2*s51 + q2^2*q3*q7*s12^2*s51 - 
       3*q2*q3^2*q7*s12^2*s51 - q2^2*q7*q8*s12^2*s51 - 
       3*q2*q7*q8^2*s12^2*s51 + 3*q3^2*q6*s23*s51 - 3*q10^2*q2*s34*s51 + 
       9*q10^2*q6*s34*s51 - 14*q13^2*q6*s34*s51 + 7*q10*q6^2*s34*s51 + 
       12*q13*q6^2*s34*s51 + 10*q13^2*q9*s34*s51 - 13*q10*q6*q9*s34*s51 - 
       18*q13*q6*q9*s34*s51 + 2*q18*q7*q9*s34*s51 + 2*q4*q7*q9*s34*s51 + 
       2*q10*q8*q9*s34*s51 - 4*q13^2*q6*q9*s34^2*s51 + 
       6*q10*q6^2*q9*s34^2*s51 + 8*q13*q6^2*q9*s34^2*s51 + 
       10*q13^2*q2*s45*s51 - 10*q13*q2^2*s45*s51 - 2*q19*q2^2*s45*s51 + 
       6*q2^2*q3*s45*s51 + 6*q18*q3^2*s45*s51 - 6*q2*q3^2*s45*s51 + 
       2*q19*q2*q6*s45*s51 - 4*q18*q3*q6*s45*s51 - 6*q3^2*q6*s45*s51 - 
       3*q2*q6^2*s45*s51 + 4*q13^2*q7*s45*s51 + 3*q10*q6*q7*s45*s51 + 
       8*q13*q6*q7*s45*s51 - 6*q10*q2*q8*s45*s51 - q2^2*q8*s45*s51 + 
       3*q3^2*q8*s45*s51 + 17*q2*q6*q8*s45*s51 + 5*q3*q6*q8*s45*s51 - 
       5*q6*q7*q8*s45*s51 + q2*q8^2*s45*s51 + 5*q3*q8^2*s45*s51 + 
       3*q7*q8^2*s45*s51 + 4*q13^2*q9*s45*s51 + 2*q13*q2*q9*s45*s51 - 
       6*q2^2*q9*s45*s51 - 2*q18*q3*q9*s45*s51 - 2*q2*q3*q9*s45*s51 + 
       7*q2*q6*q9*s45*s51 + 4*q13*q7*q9*s45*s51 + 4*q3*q8*q9*s45*s51 + 
       14*q7*q8*q9*s45*s51 - 2*q19*q2^2*q6*s45^2*s51 + 
       2*q18*q3^2*q6*s45^2*s51 - q2^2*q6*q8*s45^2*s51 + 
       q3^2*q6*q8*s45^2*s51 + 3*q2*q6^2*q8*s45^2*s51 + q2*q6*q8^2*s45^2*s51 + 
       q3*q6*q8^2*s45^2*s51 - 3*q2^2*q6*q9*s45^2*s51 - 
       6*q7*q8^2*q9*s45^2*s51 - 18*q13^2*q2*s51^2 + 2*q13*q2^2*s51^2 - 
       4*q2^2*q3*s51^2 - 4*q13^2*q6*s51^2 + 6*q18*q3*q6*s51^2 - 
       q10*q6^2*s51^2 - 4*q13*q6^2*s51^2 + 3*q2*q6^2*s51^2 + 
       8*q13*q2*q7*s51^2 + 8*q2*q3*q7*s51^2 + 3*q10*q6*q7*s51^2 + 
       8*q13*q6*q7*s51^2 + 2*q18*q6*q7*s51^2 - 9*q2*q6*q7*s51^2 - 
       5*q10*q2*q8*s51^2 - 12*q2*q6*q8*s51^2 - 2*q3*q6*q8*s51^2 + 
       9*q2*q7*q8*s51^2 + 10*q6*q7*q8*s51^2 + 3*q10^2*q9*s51^2 - 
       10*q13^2*q9*s51^2 - 2*q13*q2*q9*s51^2 - 3*q2^2*q9*s51^2 - 
       6*q18*q3*q9*s51^2 - q2*q3*q9*s51^2 + 2*q13*q7*q9*s51^2 - 
       6*q18*q7*q9*s51^2 + 2*q4*q7*q9*s51^2 - 3*q10*q8*q9*s51^2 + 
       7*q3*q8*q9*s51^2 + 7*q7*q8*q9*s51^2 - 8*q13^2*q2^2*s12*s51^2 + 
       6*q2^2*q3^2*s12*s51^2 - 6*q13^2*q2*q7*s12*s51^2 + 
       4*q13*q2^2*q7*s12*s51^2 - 4*q2^2*q3*q7*s12*s51^2 - 
       6*q2*q3^2*q7*s12*s51^2 - 4*q13^2*q2^2*q7*s12^2*s51^2 + 
       3*q2^2*q3^2*q7*s12^2*s51^2 - 6*q10^2*q6*q9*s34*s51^2 + 
       14*q13^2*q6*q9*s34*s51^2 - 2*q18*q7^2*q9*s34*s51^2 + 
       2*q4*q7^2*q9*s34*s51^2 + 3*q10^2*q6^2*q9*s34^2*s51^2 - 
       4*q13^2*q6^2*q9*s34^2*s51^2 + 4*q13^2*q2^2*s45*s51^2 - 
       3*q2^2*q3^2*s45*s51^2 - 6*q18*q3^2*q6*s45*s51^2 - 
       4*q13^2*q6*q7*s45*s51^2 - q10*q6^2*q7*s45*s51^2 - 
       4*q13*q6^2*q7*s45*s51^2 - 3*q2*q6^2*q8*s45*s51^2 + 
       3*q6^2*q7*q8*s45*s51^2 + 4*q13^2*q2*q9*s45*s51^2 + 
       4*q13*q2^2*q9*s45*s51^2 - q2^2*q3*q9*s45*s51^2 + 
       2*q18*q3^2*q9*s45*s51^2 - 2*q3^2*q8*q9*s45*s51^2 - 
       3*q3*q8^2*q9*s45*s51^2 - 3*q7*q8^2*q9*s45*s51^2 + 
       2*q18*q3^3*q6*s45^2*s51^2 - 2*q3^3*q6*q8*s45^2*s51^2 + 
       q3^2*q6*q8^2*s45^2*s51^2 - 4*q13^2*q2^2*s51^3 + 3*q2^2*q3^2*s51^3 - 
       10*q13^2*q2*q7*s51^3 + 6*q13*q2^2*q7*s51^3 - 5*q2^2*q3*q7*s51^3 - 
       3*q2*q3^2*q7*s51^3 - 4*q13^2*q6*q7*s51^3 - q10*q6^2*q7*s51^3 - 
       4*q13*q6^2*q7*s51^3 + 3*q2*q6^2*q7*s51^3 + 3*q2*q6^2*q8*s51^3 - 
       12*q2*q6*q7*q8*s51^3 - 3*q6^2*q7*q8*s51^3 + 4*q13^2*q2*q9*s51^3 + 
       4*q13*q2^2*q9*s51^3 - q2^2*q3*q9*s51^3 - 8*q13^2*q2^2*q7*s12*s51^3 + 
       6*q2^2*q3^2*q7*s12*s51^3 - 4*q13^2*q2^2*q7*s51^4 + 
       3*q2^2*q3^2*q7*s51^4 + 3*q2*q6^2*q7*q8*s51^4])/2 + 
   (r[16*q10 - 12*q2 + 8*q3 + 8*q4 - 8*q5 + 12*q6 - 16*q7 + 20*q8 - 
       4*q2*q5*s12 - 8*q4*q5*s12 - 8*q3*q7*s12 - 8*q3*q6*s23 - 8*q5*q6*s23 + 
       8*q10^2*s34 + 4*q1*q2*s34 - 24*q10*q2*s34 - 12*q10*q5*s34 + 
       24*q10*q6*s34 - 4*q2*q6*s34 - 3*q5*q6*s34 - 24*q10*q7*s34 - 
       8*q1*q8*s34 + 24*q10*q8*s34 + 8*q4*q8*s34 + 4*q10*q9*s34 + 
       5*q2*q9*s34 + 8*q4*q9*s34 - 2*q5*q9*s34 - 4*q6*q9*s34 + 4*q7*q9*s34 + 
       8*q4*q5*q8*s12*s34 - 8*q10^2*q2*s34^2 + 2*q10*q2*q5*s34^2 - 
       8*q10*q4*q7*s34^2 + 8*q10*q4*q8*s34^2 + 4*q1*q5*q8*s34^2 - 
       4*q2*q5*q9*s34^2 + 10*q10*q6*q9*s34^2 + 4*q5*q6*q9*s34^2 + 
       8*q4*q7*q9*s34^2 + 8*q10^2*s45 + 4*q1*q2*s45 - 12*q10*q2*s45 - 
       24*q10*q5*s45 + 14*q10*q6*s45 + q2*q6*s45 + 16*q3*q6*s45 + 
       5*q5*q6*s45 - 24*q10*q7*s45 - 8*q3*q7*s45 + 4*q5*q7*s45 - 
       4*q1*q8*s45 + 24*q10*q8*s45 - 8*q6*q8*s45 - 10*q2*q9*s45 + q6*q9*s45 + 
       4*q7*q9*s45 + 4*q8*q9*s45 - 8*q10^2*q2*s34*s45 - 8*q10^2*q5*s34*s45 - 
       4*q1*q2*q5*s34*s45 - 8*q10*q2*q5*s34*s45 + 7*q2*q5*q6*s34*s45 + 
       4*q1*q5*q8*s34*s45 + q2*q5*q9*s34*s45 - q5*q6*q9*s34*s45 + 
       4*q5*q7*q9*s34*s45 - 4*q5*q8*q9*s34*s45 - 8*q10^2*q2*q5*s34^2*s45 - 
       8*q10^2*q5*s45^2 + 2*q10*q2*q5*s45^2 + 2*q2*q5*q6*s45^2 - 
       8*q10*q3*q7*s45^2 + 8*q10*q3*q8*s45^2 - 8*q3*q6*q8*s45^2 - 
       6*q2*q5*q9*s45^2 - 9*q2*q6*q9*s45^2 + 6*q5*q6*q9*s45^2 - 
       8*q10^2*q2*q5*s34*s45^2 - 6*q2*q5*q6*q9*s45^3 - 8*q10^2*s51 - 
       4*q1*q2*s51 - 2*q10*q6*s51 - 4*q2*q8*s51 - 8*q10*q9*s51 - 
       8*q2*q9*s51 - 8*q4*q9*s51 + 6*q6*q9*s51 + 4*q7*q9*s51 + 
       8*q2*q3*q7*s12*s51 + 8*q10^2*q6*s34*s51 + 4*q1*q2*q7*s34*s51 - 
       4*q2*q6*q7*s34*s51 - 8*q10^2*q9*s34*s51 - 8*q10*q6*q9*s34*s51 - 
       8*q4*q7*q9*s34*s51 + 8*q10^2*q6*q9*s34^2*s51 - 4*q1*q6*q8*s45*s51 - 
       4*q2*q6*q8*s45*s51 + 8*q3*q6*q8*s45*s51 - 4*q1*q6*q9*s45*s51 - 
       7*q2*q6*q9*s45*s51 + 4*q1*q7*q9*s45*s51 - 4*q1*q2*q7*s51^2 + 
       8*q10^2*q9*s51^2 + 2*q10*q6*q9*s51^2 + 4*q1*q7*q9*s51^2 - 
       8*q10^2*q6*q9*s34*s51^2]*(-4*F[1, 1, 1]^2 + 4*F[1, 1, 1]*F[1, 1, 3] + 
      4*F[1, 1, 1]*F[1, 1, 4] - 4*F[1, 1, 3]*F[1, 1, 4] - 4*F[2, 1, 1] - 
      4*F[2, 1, 2] - (2*tci[1, 1]^2)/3))/2 + 
   (r[6*q2 - 6*q3 - q4 - 2*q5 - 5*q6 - 13*q7 + q8 + 4*q2*q3*s12 + 
       9*q3^2*s12 + 5*q3*q5*s12 - q3*q7*s12 + q4*q7*s12 - q5*q7*s12 + 
       2*q2*q8*s12 + q4*q8*s12 - q5*q8*s12 - q7*q8*s12 - q3^3*s12^2 + 
       q2*q3*q7*s12^2 + q3^2*q7*s12^2 - 2*q3*q5*q7*s12^2 - q4*q5*q8*s12^2 - 
       q2*q7*q8*s12^2 + 3*q5*q7*q8*s12^2 - 9*q3^2*s23 + 8*q3*q5*s23 + 
       q4*q5*s23 + 5*q3*q6*s23 - 8*q5*q6*s23 - q4*q9*s23 + q3^3*s12*s23 - 
       8*q3^2*q5*s12*s23 - q3^3*s23^2 + 8*q3^2*q5*s23^2 + 9*q3^2*q6*s23^2 - 
       8*q3*q5*q6*s23^2 + q3^3*q6*s23^3 - 8*q3^2*q5*q6*s23^3 - 6*q2*q6*s34 - 
       4*q5*q6*s34 - q4*q7*s34 + q5*q7*s34 - q4*q8*s34 - 2*q5*q8*s34 + 
       4*q6*q8*s34 - q4*q9*s34 - q5*q9*s34 + q7*q9*s34 + q8*q9*s34 + 
       2*q4*q5*q8*s12*s34 - 2*q4*q5*q8*s34^2 + q4*q7*q9*s34^2 + 
       q5*q7*q9*s34^2 - q5*q8*q9*s34^2 - 8*q3^2*s45 + 4*q2*q5*s45 - 
       2*q3*q5*s45 - 2*q3*q6*s45 + 4*q5*q6*s45 - 15*q3*q7*s45 + q5*q7*s45 + 
       2*q5*q8*s45 + 4*q6*q8*s45 + 7*q7*q8*s45 + 2*q2*q9*s45 + q6*q9*s45 + 
       6*q7*q9*s45 - 6*q8*q9*s45 - 7*q3^2*q5*s12*s45 + q3^2*q7*s12*s45 - 
       2*q3*q5*q7*s12*s45 - 4*q5*q7*q8*s12*s45 - q3^3*q7*s12^2*s45 + 
       q3^3*s23*s45 - q3^2*q5*s23*s45 - q3^2*q6*s23*s45 + 
       10*q3*q5*q6*s23*s45 - 2*q3^3*q6*s23^2*s45 + 9*q3^2*q5*q6*s23^2*s45 + 
       4*q2*q5*q6*s34*s45 - 4*q5*q6*q9*s34*s45 + q5*q7*q9*s34*s45 + 
       2*q5*q8*q9*s34*s45 - q3^2*q6*s45^2 + q3*q5*q6*s45^2 - 
       7*q3^2*q7*s45^2 - 3*q3*q5*q7*s45^2 + 2*q3*q6*q8*s45^2 + 
       5*q5*q7*q8*s45^2 + 2*q2*q5*q9*s45^2 + q5*q6*q9*s45^2 + 
       2*q5*q7*q9*s45^2 - 5*q5*q8*q9*s45^2 - 11*q7*q8*q9*s45^2 - 
       7*q3^2*q5*q7*s12*s45^2 + q3^3*q6*s23*s45^2 - q3^2*q5*q6*s23*s45^2 + 
       2*q2*q5*q6*q9*s45^3 - 5*q5*q7*q8*q9*s45^3 - 6*q2*q3*s51 + 4*q3^2*s51 + 
       8*q2*q7*s51 + 3*q3*q7*s51 - 2*q4*q7*s51 - 3*q6*q7*s51 + 2*q2*q8*s51 + 
       4*q3*q8*s51 + q4*q8*s51 - 4*q6*q8*s51 + q3*q9*s51 + q4*q9*s51 + 
       5*q7*q9*s51 - q8*q9*s51 - q3^3*s12*s51 + 2*q2*q3*q7*s12*s51 - 
       4*q3^2*q7*s12*s51 - 2*q2*q7*q8*s12*s51 - q2*q3^2*q7*s12^2*s51 + 
       q3^3*q7*s12^2*s51 + q3^3*s23*s51 - 4*q3^2*q6*s23*s51 - 
       q3^3*q6*s23^2*s51 - 6*q2*q6*q7*s34*s51 - q2*q3^2*s45*s51 + 
       q3^3*s45*s51 + 4*q3^2*q6*s45*s51 + q3^2*q7*s45*s51 + 
       2*q2*q6*q8*s45*s51 - 2*q3*q6*q8*s45*s51 - q6*q7*q8*s45*s51 - 
       2*q2*q3*q9*s45*s51 - 2*q3*q8*q9*s45*s51 - 8*q7*q8*q9*s45*s51 - 
       2*q3^3*q7*s12*s45*s51 + q3^3*q6*s45^2*s51 - 2*q3^2*q6*q8*s45^2*s51 + 
       5*q2*q3^2*s51^2 - 7*q2*q3*q7*s51^2 - 5*q3^2*q7*s51^2 - 
       3*q2*q6*q8*s51^2 + q3*q6*q8*s51^2 + 3*q2*q7*q8*s51^2 + 
       2*q6*q7*q8*s51^2 + q4*q7*q9*s51^2 - q3*q8*q9*s51^2 - 
       2*q7*q8*q9*s51^2 - 2*q2*q3^3*s12*s51^2 + 4*q2*q3^2*q7*s12*s51^2 + 
       2*q3^3*q7*s12*s51^2 - q2*q3^3*q7*s12^2*s51^2 + q2*q3^3*s45*s51^2 - 
       q3^3*q7*s45*s51^2 + 4*q3^2*q6*q8*s45*s51^2 + q3^3*q6*q8*s45^2*s51^2 - 
       q2*q3^3*s51^3 + 5*q2*q3^2*q7*s51^3 + q3^3*q7*s51^3 - 
       3*q2*q6*q7*q8*s51^3 - 2*q2*q3^3*q7*s12*s51^3 - q2*q3^3*q7*s51^4]*
     (2*F[1, 1, 2]^2 - 2*F[1, 1, 5]^2 - 4*F[1, 1, 2]*F[1, 1, 7] + 
      4*F[1, 1, 5]*F[1, 1, 7] + 4*F[2, 1, 4] - 4*F[2, 1, 7] - 
      (2*tci[1, 1]^2)/3))/2 + 
   (r[7*q2 - q4 + 5*q5 - 2*q7 - 9*q8 + 4*q2*q5*s12 + q4*q7*s12 - q5*q7*s12 + 
       q4*q8*s12 - 2*q5*q8*s12 + 2*q7*q8*s12 - q4*q5*q8*s12^2 + 
       q5*q7*q8*s12^2 - 3*q10^2*s23 + 4*q10*q5*s23 + q4*q5*s23 - 
       4*q5*q6*s23 - q10*q9*s23 - q4*q9*s23 - 2*q10^2*s34 + 7*q10*q2*s34 + 
       4*q10*q5*s34 - 4*q10*q6*s34 + 2*q5*q6*s34 + q10*q7*s34 - q4*q7*s34 + 
       q5*q7*s34 - 12*q10*q8*s34 - q4*q8*s34 - 6*q5*q8*s34 - 3*q10*q9*s34 + 
       q2*q9*s34 - q4*q9*s34 + 2*q6*q9*s34 - 3*q7*q9*s34 + 
       2*q4*q5*q8*s12*s34 + 4*q10^2*q2*s34^2 + q10*q2*q5*s34^2 - 
       q10*q5*q7*s34^2 - 2*q4*q5*q8*s34^2 + q2*q5*q9*s34^2 - 
       q10*q6*q9*s34^2 + q5*q6*q9*s34^2 + q4*q7*q9*s34^2 + 2*q5*q7*q9*s34^2 - 
       2*q10*q8*q9*s34^2 - 3*q5*q8*q9*s34^2 + 2*q10^2*s45 + 9*q10*q2*s45 + 
       3*q10*q5*s45 - 3*q10*q6*s45 - q2*q6*s45 + 5*q5*q6*s45 + 3*q10*q7*s45 - 
       3*q5*q7*s45 - 12*q10*q8*s45 + 3*q5*q8*s45 + 4*q6*q8*s45 - q7*q8*s45 + 
       4*q2*q9*s45 - 3*q6*q9*s45 + 2*q7*q9*s45 - q8*q9*s45 - 
       2*q5*q7*q8*s12*s45 - q10^3*s23*s45 + 4*q10^2*q5*s23*s45 + 
       q10^3*s34*s45 + 8*q10^2*q2*s34*s45 + 8*q10^2*q5*s34*s45 + 
       2*q10*q2*q5*s34*s45 - q2*q5*q6*s34*s45 + 2*q2*q5*q9*s34*s45 - 
       2*q5*q6*q9*s34*s45 - 4*q5*q7*q9*s34*s45 + 4*q5*q8*q9*s34*s45 + 
       2*q10^3*q2*s34^2*s45 + 4*q10^2*q2*q5*s34^2*s45 + q10^2*q2*s45^2 + 
       2*q10^2*q5*s45^2 + 2*q10*q2*q5*s45^2 - 3*q2*q5*q6*s45^2 + 
       q10*q5*q7*s45^2 + 2*q10*q2*q8*s45^2 - 2*q2*q6*q8*s45^2 + 
       5*q5*q7*q8*s45^2 + 3*q2*q5*q9*s45^2 + 6*q2*q6*q9*s45^2 - 
       3*q5*q6*q9*s45^2 + 5*q5*q7*q9*s45^2 - 5*q5*q8*q9*s45^2 - 
       2*q7*q8*q9*s45^2 + q10^3*q5*s23*s45^2 + 2*q10^3*q5*s34*s45^2 + 
       2*q10^2*q2*q5*s34*s45^2 + q10^3*q2*q5*s34^2*s45^2 + 
       3*q2*q5*q6*q9*s45^3 - 5*q5*q7*q8*q9*s45^3 - 2*q10^2*s51 + 
       14*q10*q2*s51 + 5*q10*q6*s51 + 3*q2*q7*s51 - 2*q4*q7*s51 - 
       16*q10*q8*s51 + 11*q2*q8*s51 + q4*q8*s51 + 2*q7*q8*s51 + 
       2*q10*q9*s51 + 4*q2*q9*s51 + q4*q9*s51 - 3*q6*q9*s51 + q7*q9*s51 - 
       q8*q9*s51 - 4*q2*q7*q8*s12*s51 + q10^3*s23*s51 + 2*q10^2*q9*s23*s51 - 
       q10^3*s34*s51 + 6*q10^2*q2*s34*s51 - 2*q10^2*q6*s34*s51 - 
       q10^2*q8*s34*s51 + 3*q10^2*q9*s34*s51 + 6*q10*q6*q9*s34*s51 - 
       8*q10*q8*q9*s34*s51 + q10^3*q2*s34^2*s51 - 3*q10^2*q6*q9*s34^2*s51 + 
       9*q10^2*q2*s45*s51 - 2*q10*q6*q7*s45*s51 - 2*q10^2*q8*s45*s51 + 
       8*q10*q2*q8*s45*s51 + 6*q2*q6*q8*s45*s51 - 2*q6*q7*q8*s45*s51 + 
       6*q2*q6*q9*s45*s51 - q7*q8*q9*s45*s51 + q10^2*q2*q8*s45^2*s51 + 
       8*q10^2*q2*s51^2 - 15*q10^2*q8*s51^2 + 16*q10*q2*q8*s51^2 - 
       2*q2*q6*q8*s51^2 - q2*q7*q8*s51^2 + 2*q6*q7*q8*s51^2 + 
       2*q10^2*q9*s51^2 - 3*q10*q6*q9*s51^2 + q4*q7*q9*s51^2 + 
       7*q10*q8*q9*s51^2 - q7*q8*q9*s51^2 - q10^3*q9*s23*s51^2 + 
       q10^3*q9*s34*s51^2 + 4*q10^2*q6*q9*s34*s51^2 - 
       7*q10^2*q8*q9*s34*s51^2 - q10^3*q6*q9*s34^2*s51^2 + 
       9*q10^2*q2*q8*s45*s51^2 + 8*q10^2*q2*q8*s51^3 - 2*q2*q6*q7*q8*s51^3 + 
       7*q10^2*q8*q9*s51^3]*(2*F[1, 1, 5]^2 - 4*F[1, 1, 5]*F[1, 1, 6] + 
      2*F[1, 1, 6]^2 + 4*F[2, 1, 7] + 4*F[2, 1, 8] - (2*tci[1, 1]^2)/3))/2 + 
   (r[-8*q1 + 8*q10 - 7*q2 + 14*q3 + 4*q5 + 13*q6 - 7*q7 - 7*q8 - 
       12*q2*q3*s12 + 8*q3^2*s12 + 8*q3*q4*s12 - 8*q3*q5*s12 + 8*q4*q5*s12 - 
       8*q3*q7*s12 - 4*q2*q8*s12 + 14*q3*q8*s12 + 8*q4*q8*s12 - 4*q5*q8*s12 + 
       3*q7*q8*s12 - 8*q3*q4*q5*s12^2 + 2*q2*q3*q7*s12^2 - 8*q3^2*q7*s12^2 + 
       8*q4*q5*q8*s12^2 - 4*q2*q7*q8*s12^2 - 8*q3^2*s23 - 6*q3*q6*s23 + 
       4*q5*q6*s23 + 8*q3^2*q6*s23^2 - 4*q1*q2*s34 - 8*q10*q2*s34 - 
       8*q1*q5*s34 + 7*q2*q6*s34 + 4*q5*q6*s34 - 2*q2*q7*s34 - 8*q5*q8*s34 - 
       4*q6*q8*s34 + 8*q6*q9*s34 - 8*q7*q9*s34 - 8*q4*q5*q8*s12*s34 + 
       4*q1*q5*q8*s34^2 - 4*q1*q2*s45 - 8*q10*q2*s45 + 8*q10*q3*s45 + 
       8*q3^2*s45 - 8*q10*q5*s45 - 8*q2*q5*s45 - 8*q3*q5*s45 - q2*q6*s45 + 
       4*q3*q6*s45 - 4*q5*q6*s45 - 4*q1*q8*s45 + 4*q2*q8*s45 + 2*q3*q8*s45 - 
       4*q6*q8*s45 - 11*q7*q8*s45 + 4*q2*q9*s45 + 4*q8*q9*s45 + 
       4*q5*q7*q8*s12*s45 - 16*q3^2*q6*s23*s45 + 4*q1*q2*q5*s34*s45 - 
       8*q10*q2*q5*s34*s45 - 4*q2*q5*q6*s34*s45 + 4*q1*q5*q8*s34*s45 - 
       8*q10*q2*q5*s45^2 - 8*q10*q3*q5*s45^2 + 8*q3^2*q6*s45^2 + 
       4*q2*q6*q8*s45^2 + 2*q3*q6*q8*s45^2 + 4*q2*q6*q9*s45^2 + 
       4*q7*q8*q9*s45^2 + 4*q1*q2*s51 - 8*q10*q3*s51 + 4*q2*q3*s51 - 
       8*q3*q4*s51 + 8*q10*q6*s51 + 2*q2*q6*s51 + 2*q3*q6*s51 - 8*q1*q7*s51 - 
       2*q2*q7*s51 - 4*q3*q7*s51 - 8*q4*q7*s51 + q6*q7*s51 + q2*q8*s51 - 
       2*q3*q8*s51 + 4*q6*q8*s51 + 2*q7*q8*s51 + 8*q1*q9*s51 - 8*q10*q9*s51 + 
       4*q2*q9*s51 - 8*q4*q9*s51 - 8*q6*q9*s51 + 8*q7*q9*s51 + 
       8*q2*q3^2*s12*s51 - 4*q2*q3*q7*s12*s51 - 8*q3^2*q7*s12*s51 - 
       q2*q7*q8*s12*s51 + 8*q2*q3^2*q7*s12^2*s51 - 4*q1*q2*q7*s34*s51 + 
       7*q2*q6*q7*s34*s51 + 8*q10*q6*q9*s34*s51 - 8*q4*q7*q9*s34*s51 - 
       8*q3^2*q6*s45*s51 + 8*q3^2*q8*s45*s51 + 4*q1*q6*q8*s45*s51 + 
       q2*q6*q8*s45*s51 + 8*q3*q6*q8*s45*s51 + 7*q6*q7*q8*s45*s51 + 
       4*q1*q6*q9*s45*s51 + 4*q2*q6*q9*s45*s51 + 4*q1*q7*q9*s45*s51 + 
       4*q7*q8*q9*s45*s51 + 8*q3^2*q6*q8*s45^2*s51 + 4*q1*q2*q7*s51^2 + 
       4*q2*q3*q7*s51^2 + 2*q2*q6*q7*s51^2 + 6*q2*q6*q8*s51^2 + 
       2*q3*q6*q8*s51^2 - 6*q2*q7*q8*s51^2 - 2*q6*q7*q8*s51^2 + 
       8*q10*q3*q9*s51^2 + 8*q3*q4*q9*s51^2 - 8*q10*q6*q9*s51^2 + 
       4*q1*q7*q9*s51^2 + 8*q4*q7*q9*s51^2 + 8*q2*q3^2*q7*s12*s51^2 - 
       8*q3^2*q6*q8*s45*s51^2 + 6*q2*q6*q7*q8*s51^3]*
     (-4*F[1, 1, 1]^2 + 4*F[1, 1, 1]*F[1, 1, 4] + 4*F[1, 1, 1]*F[1, 1, 8] - 
      4*F[1, 1, 4]*F[1, 1, 8] - 4*F[2, 1, 2] - 4*F[2, 1, 9] - 
      (2*tci[1, 1]^2)/3))/2 + 
   (r[2*q10 - 2*q16 - q3 - q5 + 4*q6 - 3*q7 + q8 - q13*q2*s12 - 
       3*q13*q5*s12 + 2*q13*q7*s12 + q5*q8*s12 + q13*q2*q7*s12^2 - 
       q2*q3*q7*s12^2 + q16*q3*s23 - 2*q16*q5*s23 + q3*q6*s23 + 2*q5*q6*s23 - 
       q16*q3^2*s23^2 - q16*q3*q5*s23^2 + q3^2*q6*s23^2 + q3*q5*q6*s23^2 + 
       6*q13*q5*s34 - q16*q5*s34 - 2*q10*q6*s34 - 3*q13*q6*s34 - q2*q6*s34 + 
       q5*q6*s34 - 3*q16*q7*s34 - 3*q5*q8*s34 + 2*q13*q9*s34 - q6*q9*s34 + 
       q7*q9*s34 - q10*q2^2*s34^2 + q16*q2^2*s34^2 - q13*q6*q9*s34^2 + 
       2*q13*q2*s45 + q16*q2*s45 + 2*q16*q3*s45 - q2*q3*s45 - 2*q10*q5*s45 + 
       3*q13*q5*s45 + 3*q16*q5*s45 - 2*q2*q5*s45 - 2*q2*q6*s45 - 
       2*q3*q6*s45 - 2*q5*q6*s45 + q13*q7*s45 - 3*q16*q7*s45 - q3*q7*s45 + 
       q3*q8*s45 - q5*q8*s45 - 2*q6*q8*s45 + q13*q9*s45 - 3*q6*q9*s45 + 
       2*q7*q9*s45 + q16*q3^2*s23*s45 + q16*q3*q5*s23*s45 - q3^2*q6*s23*s45 - 
       q3*q5*q6*s23*s45 - 2*q10*q2*q5*s34*s45 + 3*q16*q2*q5*s34*s45 - 
       q2*q5*q6*s34*s45 - q10*q2^2*q5*s34^2*s45 + q16*q2^2*q5*s34^2*s45 + 
       q2*q6*q9*s45^2 - 4*q13*q2*s51 + q16*q2*s51 - q13*q6*s51 - 
       3*q16*q7*s51 + 5*q2*q7*s51 + q6*q7*s51 - 2*q10*q9*s51 - 2*q13*q9*s51 + 
       2*q7*q9*s51 - 2*q13*q2^2*s12*s51 + 2*q2^2*q3*s12*s51 - 
       q13*q2*q7*s12*s51 - 2*q2*q3*q7*s12*s51 - q13*q2^2*q7*s12^2*s51 + 
       q2^2*q3*q7*s12^2*s51 - q2*q6*q7*s34*s51 + 2*q10*q6*q9*s34*s51 + 
       3*q13*q6*q9*s34*s51 - q10*q6^2*q9*s34^2*s51 - q13*q6^2*q9*s34^2*s51 + 
       q13*q2^2*s45*s51 - q2^2*q3*s45*s51 + q16*q3^2*s45*s51 - 
       q3^2*q6*s45*s51 - q13*q6*q7*s45*s51 + q16*q2*q8*s45*s51 + 
       q16*q3*q8*s45*s51 - q2*q6*q8*s45*s51 - q3*q6*q8*s45*s51 + 
       q13*q2*q9*s45*s51 + q2*q6*q9*s45*s51 - q13*q2^2*s51^2 + 
       q2^2*q3*s51^2 - 2*q13*q2*q7*s51^2 - q2*q3*q7*s51^2 - q13*q6*q7*s51^2 + 
       q16*q2*q8*s51^2 + q13*q2*q9*s51^2 - 2*q13*q2^2*q7*s12*s51^2 + 
       2*q2^2*q3*q7*s12*s51^2 + q16*q3^2*q8*s45*s51^2 - 
       q3^2*q6*q8*s45*s51^2 - q13*q2^2*q7*s51^3 + q2^2*q3*q7*s51^3]*
     (2*F[1, 1, 10]^2 + tci[1, 1]^2/3))/2 + 
   (r[-8*q10 + 4*q2 - 8*q3 - 16*q4 + 12*q5 - 4*q6 - 5*q7 - 2*q8 + 
       8*q2*q4*s12 - 8*q3*q4*s12 - 8*q4^2*s12 + 8*q4*q5*s12 - 8*q2*q7*s12 + 
       14*q4*q7*s12 - 4*q5*q7*s12 - 12*q4*q8*s12 + q5*q8*s12 + 2*q7*q8*s12 + 
       8*q2*q3*q4*s12^2 + 8*q4^2*q5*s12^2 + 8*q2*q3*q7*s12^2 + 
       2*q4*q5*q8*s12^2 + 4*q5*q7*q8*s12^2 + 8*q3*q4*s23 + 16*q3*q6*s23 + 
       8*q4*q6*s23 - 4*q5*q6*s23 - 8*q3*q4*q6*s23^2 - 4*q1*q2*s34 + 
       8*q10*q2*s34 + 8*q2*q4*s34 + 8*q10*q5*s34 + 8*q2*q5*s34 - 
       4*q4*q5*s34 - 8*q4*q6*s34 + 10*q4*q7*s34 + 4*q5*q7*s34 - 4*q4*q8*s34 - 
       4*q5*q8*s34 - 8*q10*q9*s34 + 4*q2*q9*s34 - 4*q4*q9*s34 + 2*q5*q9*s34 - 
       3*q7*q9*s34 + 4*q8*q9*s34 - 8*q4^2*q5*s12*s34 - 8*q4^2*q8*s12*s34 + 
       4*q4*q5*q8*s12*s34 - 8*q4^2*q5*q8*s12^2*s34 + 8*q10*q2*q4*s34^2 + 
       8*q10*q2*q5*s34^2 - 8*q10*q4*q6*s34^2 + 4*q1*q5*q8*s34^2 + 
       4*q4*q5*q8*s34^2 + 8*q10*q6*q9*s34^2 + 10*q4*q7*q9*s34^2 + 
       4*q5*q7*q9*s34^2 - 4*q5*q8*q9*s34^2 + 8*q4^2*q5*q8*s12*s34^2 + 
       4*q1*q2*s45 + 8*q10*q5*s45 - 8*q3*q6*s45 + q5*q7*s45 - 4*q1*q8*s45 + 
       4*q5*q8*s45 - q7*q8*s45 - 4*q2*q9*s45 - 4*q6*q9*s45 + 11*q7*q9*s45 - 
       2*q8*q9*s45 + q5*q7*q8*s12*s45 - 4*q1*q2*q5*s34*s45 + 
       8*q10*q2*q5*s34*s45 + 4*q1*q5*q8*s34*s45 + 4*q2*q5*q9*s34*s45 - 
       4*q5*q6*q9*s34*s45 + q5*q7*q9*s34*s45 - q5*q8*q9*s34*s45 + 
       6*q5*q7*q8*s45^2 + 6*q5*q7*q9*s45^2 - 6*q5*q8*q9*s45^2 - 
       9*q7*q8*q9*s45^2 - 6*q5*q7*q8*q9*s45^3 + 4*q1*q2*s51 + 8*q4^2*s51 + 
       8*q3*q6*s51 - 8*q1*q7*s51 + 8*q2*q7*s51 - 2*q4*q7*s51 - 4*q6*q7*s51 - 
       8*q3*q8*s51 - 8*q6*q8*s51 + 4*q7*q8*s51 + 8*q10*q9*s51 - 4*q2*q9*s51 + 
       8*q4*q9*s51 + 11*q7*q9*s51 - 4*q8*q9*s51 + 8*q2*q3*q7*s12*s51 - 
       4*q2*q7*q8*s12*s51 - 4*q1*q2*q7*s34*s51 + 8*q4^2*q7*s34*s51 + 
       8*q4^2*q9*s34*s51 - 8*q10*q6*q9*s34*s51 - 8*q4*q7*q9*s34*s51 + 
       8*q4^2*q7*q9*s34^2*s51 + 4*q1*q6*q8*s45*s51 - 8*q3*q6*q8*s45*s51 + 
       4*q6*q7*q8*s45*s51 - 4*q1*q6*q9*s45*s51 + 4*q1*q7*q9*s45*s51 - 
       7*q7*q8*q9*s45*s51 + 4*q1*q2*q7*s51^2 + 8*q3*q6*q8*s51^2 - 
       8*q4^2*q9*s51^2 + 4*q1*q7*q9*s51^2 + 2*q4*q7*q9*s51^2 - 
       4*q7*q8*q9*s51^2 - 8*q4^2*q7*q9*s34*s51^2]*
     (4*F[1, 1, 1]^2 - 4*F[1, 1, 1]*F[1, 1, 3] - 4*F[1, 1, 1]*F[1, 1, 8] + 
      4*F[1, 1, 3]*F[1, 1, 8] + 4*F[2, 1, 1] + 4*F[2, 1, 9] + 
      (2*tci[1, 1]^2)/3))/2 + 
   (r[-q2 + 3*q3 - q4 + 4*q6 - 15*q8 - 4*q9 - 7*q2*q3*s12 - 2*q3^2*s12 - 
       q3*q5*s12 + 4*q3*q7*s12 + q4*q7*s12 + q5*q7*s12 - q2*q8*s12 + 
       6*q3*q8*s12 + q4*q8*s12 + q5*q8*s12 - q3^3*s12^2 - q2*q3*q7*s12^2 - 
       4*q3^2*q7*s12^2 + q3*q5*q7*s12^2 - q4*q5*q8*s12^2 - q2*q7*q8*s12^2 - 
       2*q5*q7*q8*s12^2 - 6*q3^2*s23 + q4*q5*s23 + 2*q3*q6*s23 - q4*q9*s23 + 
       q3^3*s12*s23 - q3^3*s23^2 + 6*q3^2*q6*s23^2 + q3^3*q6*s23^3 + 
       q2*q6*s34 - 2*q2*q7*s34 - q4*q7*s34 - q5*q7*s34 - q4*q8*s34 - 
       4*q5*q8*s34 - 4*q2*q9*s34 - q4*q9*s34 + q5*q9*s34 + 6*q7*q9*s34 - 
       q8*q9*s34 + 2*q4*q5*q8*s12*s34 - 2*q4*q5*q8*s34^2 + q4*q7*q9*s34^2 - 
       q5*q7*q9*s34^2 + q5*q8*q9*s34^2 + 13*q2*q3*s45 + 5*q3^2*s45 - 
       q2*q5*s45 - 2*q3*q5*s45 - 2*q2*q6*s45 - 7*q3*q6*s45 - 3*q3*q7*s45 + 
       2*q5*q7*s45 + 3*q2*q8*s45 - 10*q3*q8*s45 - 8*q7*q8*s45 + 
       17*q2*q9*s45 - 8*q6*q9*s45 - 9*q7*q9*s45 + 8*q8*q9*s45 - 
       2*q3*q5*q7*s12*s45 + 4*q5*q7*q8*s12*s45 - q3^3*q7*s12^2*s45 + 
       q3^3*s23*s45 - 11*q3^2*q6*s23*s45 + 2*q3*q5*q6*s23*s45 - 
       2*q3^3*q6*s23^2*s45 - 4*q2*q5*q9*s34*s45 + 2*q5*q7*q9*s34*s45 + 
       q5*q8*q9*s34*s45 + 5*q3^2*q6*s45^2 - 2*q3*q5*q6*s45^2 + 
       3*q2*q6*q8*s45^2 + 3*q3*q6*q8*s45^2 - 5*q5*q7*q8*s45^2 - 
       10*q2*q3*q9*s45^2 + q2*q5*q9*s45^2 + 4*q2*q6*q9*s45^2 + 
       2*q5*q6*q9*s45^2 - 5*q5*q7*q9*s45^2 + 10*q3*q8*q9*s45^2 + 
       2*q5*q8*q9*s45^2 + 12*q7*q8*q9*s45^2 + q3^3*q6*s23*s45^2 - 
       2*q2*q5*q6*q9*s45^3 + 5*q5*q7*q8*q9*s45^3 + q2*q3*s51 + 12*q3^2*s51 + 
       3*q2*q6*s51 - 2*q3*q6*s51 + 2*q2*q7*s51 + 4*q3*q7*s51 - 2*q4*q7*s51 + 
       q6*q7*s51 + 3*q2*q8*s51 + 3*q3*q8*s51 + q4*q8*s51 + q7*q8*s51 + 
       16*q2*q9*s51 + 3*q3*q9*s51 + q4*q9*s51 - 7*q7*q9*s51 + q8*q9*s51 + 
       12*q2*q3^2*s12*s51 - q3^3*s12*s51 - 8*q2*q3*q7*s12*s51 - 
       8*q3^2*q7*s12*s51 + 2*q2*q7*q8*s12*s51 + 4*q2*q3^2*q7*s12^2*s51 + 
       q3^3*q7*s12^2*s51 + q3^3*s23*s51 - 4*q3^2*q6*s23*s51 - 
       q3^3*q6*s23^2*s51 + q2*q6*q7*s34*s51 - 15*q2*q3^2*s45*s51 + 
       q3^3*s45*s51 - q3^2*q6*s45*s51 + 5*q3^2*q8*s45*s51 + 
       3*q2*q6*q8*s45*s51 + 2*q3*q6*q8*s45*s51 + q6*q7*q8*s45*s51 - 
       24*q2*q3*q9*s45*s51 + 4*q2*q6*q9*s45*s51 - 2*q3*q8*q9*s45*s51 + 
       10*q7*q8*q9*s45*s51 - 2*q3^3*q7*s12*s45*s51 + q3^3*q6*s45^2*s51 + 
       4*q3^2*q6*q8*s45^2*s51 + 7*q2*q3^2*q9*s45^2*s51 - 
       7*q3^2*q8*q9*s45^2*s51 - 4*q2*q3^2*s51^2 - 8*q2*q3*q7*s51^2 - 
       4*q3^2*q7*s51^2 + 3*q2*q6*q7*s51^2 + 3*q2*q6*q8*s51^2 - 
       q3*q6*q8*s51^2 - 3*q2*q7*q8*s51^2 - 4*q6*q7*q8*s51^2 - 
       16*q2*q3*q9*s51^2 - 8*q3^2*q9*s51^2 + q4*q7*q9*s51^2 + 
       2*q3*q8*q9*s51^2 + 3*q7*q8*q9*s51^2 - 2*q2*q3^3*s12*s51^2 + 
       8*q2*q3^2*q7*s12*s51^2 + 2*q3^3*q7*s12*s51^2 - 
       q2*q3^3*q7*s12^2*s51^2 + q2*q3^3*s45*s51^2 - q3^3*q7*s45*s51^2 - 
       q3^2*q6*q8*s45*s51^2 + 15*q2*q3^2*q9*s45*s51^2 + 
       q3^3*q6*q8*s45^2*s51^2 - q2*q3^3*s51^3 + 4*q2*q3^2*q7*s51^3 + 
       q3^3*q7*s51^3 + 3*q2*q6*q7*q8*s51^3 + 8*q2*q3^2*q9*s51^3 - 
       2*q2*q3^3*q7*s12*s51^3 - q2*q3^3*q7*s51^4]*(-2*F[1, 1, 6]^2 + 
      4*F[1, 1, 6]*F[1, 1, 9] - 2*F[1, 1, 9]^2 - 4*F[2, 1, 14] - 
      4*F[2, 1, 15] + (2*tci[1, 1]^2)/3))/2 + 
   (r[-2*q10 + 2*q2 - q4 + 7*q5 - 2*q6 - 6*q7 + q8 + q4*q7*s12 + q5*q7*s12 + 
       q4*q8*s12 - q5*q8*s12 + 2*q7*q8*s12 - q4*q5*q8*s12^2 - 
       q5*q7*q8*s12^2 - 3*q10^2*s23 + 4*q10*q5*s23 + q4*q5*s23 - 
       4*q5*q6*s23 - q10*q9*s23 - q4*q9*s23 + 3*q10^2*s34 - 4*q10*q2*s34 - 
       q10*q5*s34 + q10*q6*s34 - 4*q2*q6*s34 - 5*q5*q6*s34 - 5*q10*q7*s34 - 
       q4*q7*s34 - q5*q7*s34 + q10*q8*s34 - q4*q8*s34 + 3*q5*q8*s34 - 
       3*q10*q9*s34 - 6*q2*q9*s34 - q4*q9*s34 - 4*q6*q9*s34 + 9*q7*q9*s34 - 
       q8*q9*s34 + 2*q4*q5*q8*s12*s34 - q10^2*q2*s34^2 - q10*q2*q5*s34^2 + 
       2*q10*q5*q7*s34^2 - 2*q4*q5*q8*s34^2 + q2*q5*q9*s34^2 + 
       2*q10*q6*q9*s34^2 + q5*q6*q9*s34^2 + q4*q7*q9*s34^2 - 
       3*q5*q7*q9*s34^2 + q10*q8*q9*s34^2 + 2*q5*q8*q9*s34^2 + q10^2*s45 - 
       2*q10*q2*s45 + 6*q10*q5*s45 + 6*q5*q6*s45 + 4*q10*q7*s45 + 
       8*q5*q7*s45 + 2*q10*q8*s45 - 2*q5*q8*s45 - q6*q8*s45 - q7*q8*s45 - 
       2*q2*q9*s45 + 3*q6*q9*s45 - 6*q7*q9*s45 + 7*q8*q9*s45 - 
       q5*q7*q8*s12*s45 - q10^3*s23*s45 + 4*q10^2*q5*s23*s45 + 
       q10^3*s34*s45 - 6*q10^2*q2*s34*s45 + 3*q10^2*q5*s34*s45 - 
       2*q10*q2*q5*s34*s45 + 6*q2*q5*q6*s34*s45 + 15*q10^2*q7*s34*s45 + 
       6*q10*q5*q7*s34*s45 - 2*q2*q5*q9*s34*s45 + 2*q5*q6*q9*s34*s45 + 
       4*q5*q7*q9*s34*s45 - 4*q5*q8*q9*s34*s45 + 2*q10^3*q2*s34^2*s45 - 
       q10^2*q2*q5*s34^2*s45 + 3*q10^2*q5*s45^2 + 3*q10*q2*q5*s45^2 + 
       8*q10^2*q7*s45^2 + 14*q10*q5*q7*s45^2 - 3*q10*q6*q7*s45^2 - 
       2*q10*q2*q8*s45^2 + 2*q2*q6*q8*s45^2 - 2*q5*q7*q8*s45^2 - 
       3*q6*q7*q8*s45^2 - 3*q2*q5*q9*s45^2 - 4*q2*q6*q9*s45^2 + 
       3*q5*q6*q9*s45^2 - 5*q5*q7*q9*s45^2 + 5*q5*q8*q9*s45^2 + 
       8*q7*q8*q9*s45^2 + q10^3*q5*s23*s45^2 + 2*q10^3*q5*s34*s45^2 - 
       4*q10^2*q2*q5*s34*s45^2 + 7*q10^2*q5*q7*s34*s45^2 + 
       q10^3*q2*q5*s34^2*s45^2 + 7*q10^2*q5*q7*s45^3 - 3*q2*q5*q6*q9*s45^3 + 
       5*q5*q7*q8*q9*s45^3 - q10^2*s51 - 2*q10*q2*s51 + 4*q10*q6*s51 + 
       8*q2*q7*s51 - 2*q4*q7*s51 + 4*q6*q7*s51 + q10*q8*s51 - 2*q2*q8*s51 + 
       q4*q8*s51 + q7*q8*s51 + 3*q10*q9*s51 + 4*q2*q9*s51 + q4*q9*s51 + 
       2*q6*q9*s51 - 4*q7*q9*s51 + q10^3*s23*s51 + 2*q10^2*q9*s23*s51 - 
       q10^3*s34*s51 - 2*q10^2*q2*s34*s51 - 4*q10^2*q6*s34*s51 + 
       8*q10^2*q7*s34*s51 - 4*q2*q6*q7*s34*s51 - 2*q10^2*q9*s34*s51 - 
       2*q10*q6*q9*s34*s51 + q10^3*q2*s34^2*s51 + 2*q10^2*q6*q9*s34^2*s51 + 
       7*q10^2*q6*s45*s51 - 7*q10^2*q7*s45*s51 + 6*q10*q6*q7*s45*s51 - 
       2*q10*q2*q8*s45*s51 - 2*q2*q6*q8*s45*s51 - 2*q6*q7*q8*s45*s51 - 
       q2*q6*q9*s45*s51 + 4*q7*q8*q9*s45*s51 + 7*q10^2*q6*q7*s45^2*s51 + 
       8*q10^2*q6*s51^2 - 8*q10^2*q7*s51^2 + 8*q10*q6*q7*s51^2 + 
       2*q2*q6*q8*s51^2 - 2*q2*q7*q8*s51^2 - 2*q6*q7*q8*s51^2 + 
       q10^2*q9*s51^2 - 2*q10*q6*q9*s51^2 + q4*q7*q9*s51^2 - 
       q10*q8*q9*s51^2 + q7*q8*q9*s51^2 - q10^3*q9*s23*s51^2 + 
       q10^3*q9*s34*s51^2 - 2*q10^2*q6*q9*s34*s51^2 - 
       q10^3*q6*q9*s34^2*s51^2 + 15*q10^2*q6*q7*s45*s51^2 + 
       8*q10^2*q6*q7*s51^3 + 2*q2*q6*q7*q8*s51^3]*(-2*F[1, 1, 2]^2 + 
      2*F[1, 1, 9]^2 + 4*F[1, 1, 2]*F[1, 1, 10] - 4*F[1, 1, 9]*F[1, 1, 10] - 
      4*F[2, 1, 11] + 4*F[2, 1, 15] + (2*tci[1, 1]^2)/3))/2 + 
   (r[9*q18 - 17*q2 + 6*q25 - 6*q3 - 3*q4 - 11*q5 + 33*q6 + 19*q7 - 26*q8 + 
       34*q9 - 6*q2*q3*s12 + 3*q3^2*s12 + 3*q4*q5*s12 + 20*q2*q7*s12 + 
       6*q3*q7*s12 - 10*q5*q7*s12 + 10*q2*q8*s12 + 6*q3*q8*s12 + 
       3*q4*q8*s12 - q5*q8*s12 - 18*q7*q8*s12 + 3*q8^2*s12 - 
       3*q3^2*q7*s12^2 - 10*q2*q7*q8*s12^2 - 10*q5*q7*q8*s12^2 + 
       3*q5*q8^2*s12^2 + 6*q10^2*s23 - 3*q3^2*s23 - 3*q25*q5*s23 - 
       3*q4*q5*s23 - 6*q25*q6*s23 + 6*q3*q6*s23 - 20*q5*q6*s23 - 
       3*q10*q9*s23 + 3*q4*q9*s23 - 3*q25*q5^2*s12*s23 + 3*q4*q5^2*s12*s23 + 
       3*q3^2*q6*s23^2 + 3*q25*q5*q6*s23^2 + 3*q10^2*s34 - 6*q10*q2*s34 + 
       12*q25*q5*s34 - 6*q4*q5*s34 + 10*q2*q6*s34 + 9*q25*q6*s34 - 
       3*q5*q6*s34 - 10*q2*q7*s34 - 10*q5*q7*s34 + 15*q25*q8*s34 - 
       9*q4*q8*s34 + 16*q5*q8*s34 + 6*q10*q9*s34 + 20*q2*q9*s34 + 
       3*q4*q9*s34 - 34*q5*q9*s34 - 6*q6*q9*s34 + 28*q7*q9*s34 - 
       45*q8*q9*s34 + 3*q25*q5^2*s12*s34 - 3*q4*q5^2*s12*s34 + 
       3*q25*q5*q8*s12*s34 - 6*q4*q5*q8*s12*s34 - 3*q5*q8^2*s12*s34 + 
       3*q25*q5^2*s23*s34 - 3*q4*q5^2*s23*s34 - 3*q10^2*q2*s34^2 - 
       3*q25*q5^2*s34^2 + 3*q4*q5^2*s34^2 - 15*q25*q5*q8*s34^2 + 
       9*q4*q5*q8*s34^2 - 10*q2*q5*q9*s34^2 + 9*q25*q6*q9*s34^2 + 
       7*q5*q6*q9*s34^2 - 10*q5*q7*q9*s34^2 - 9*q25*q8*q9*s34^2 + 
       19*q5*q8*q9*s34^2 + 3*q7*q9^2*s34^2 + 3*q8*q9^2*s34^2 - 
       3*q25*q5^2*q8*s12*s34^2 + 3*q4*q5^2*q8*s12*s34^2 + 
       3*q25*q5^2*q8*s34^3 - 3*q4*q5^2*q8*s34^3 - 9*q18*q3*s45 + 
       6*q2*q3*s45 + 3*q3^2*s45 - 3*q2*q5*s45 - 30*q2*q6*s45 - 6*q3*q6*s45 + 
       20*q5*q6*s45 + 19*q5*q7*s45 + 10*q2*q8*s45 + 3*q3*q8*s45 - 
       22*q5*q8*s45 - 48*q7*q8*s45 - 10*q2*q9*s45 + 10*q6*q9*s45 - 
       63*q7*q9*s45 + 66*q8*q9*s45 + 16*q5*q7*q8*s12*s45 - 
       3*q5*q8^2*s12*s45 - 3*q7*q8^2*s12*s45 + 3*q5*q7*q8^2*s12^2*s45 - 
       3*q10^2*q5*s23*s45 - 6*q3^2*q6*s23*s45 - 6*q10^2*q5*s34*s45 + 
       10*q2*q5*q6*s34*s45 - 10*q2*q5*q9*s34*s45 + 13*q5*q6*q9*s34*s45 + 
       22*q5*q7*q9*s34*s45 - 25*q5*q8*q9*s34*s45 - 6*q7*q9^2*s34*s45 + 
       6*q8*q9^2*s34*s45 - 3*q10^2*q2*q5*s34^2*s45 + 3*q5*q7*q9^2*s34^2*s45 - 
       3*q5*q8*q9^2*s34^2*s45 + 3*q3^2*q6*s45^2 + 10*q2*q5*q6*s45^2 + 
       10*q2*q6*q8*s45^2 - 32*q5*q7*q8*s45^2 + 3*q5*q8^2*s45^2 + 
       6*q7*q8^2*s45^2 - 20*q2*q5*q9*s45^2 - 20*q2*q6*q9*s45^2 + 
       20*q5*q6*q9*s45^2 - 35*q5*q7*q9*s45^2 + 35*q5*q8*q9*s45^2 + 
       82*q7*q8*q9*s45^2 - 9*q8^2*q9*s45^2 + 6*q7*q9^2*s45^2 - 
       6*q8*q9^2*s45^2 - 3*q5*q7*q8^2*s12*s45^2 + 3*q5*q8^2*q9*s34*s45^2 - 
       3*q5*q7*q9^2*s34*s45^2 + 3*q5*q8*q9^2*s34*s45^2 + 3*q5*q7*q8^2*s45^3 - 
       20*q2*q5*q6*q9*s45^3 + 38*q5*q7*q8*q9*s45^3 - 3*q5*q8^2*q9*s45^3 - 
       9*q7*q8^2*q9*s45^3 + 3*q5*q7*q9^2*s45^3 - 3*q5*q8*q9^2*s45^3 - 
       6*q7*q8*q9^2*s45^3 - 3*q5*q7*q8^2*q9*s45^4 - 3*q5*q7*q8*q9^2*s45^4 - 
       6*q2*q3*s51 + 3*q18*q6*s51 + 10*q2*q6*s51 + 3*q25*q6*s51 + 
       6*q3*q6*s51 + 9*q18*q7*s51 - 4*q2*q7*s51 + 6*q3*q7*s51 - 6*q4*q7*s51 - 
       7*q6*q7*s51 - 10*q2*q8*s51 - 3*q25*q8*s51 - 6*q3*q8*s51 + 
       3*q4*q8*s51 - 6*q7*q8*s51 + 6*q18*q9*s51 - 20*q2*q9*s51 + 
       3*q4*q9*s51 - 34*q7*q9*s51 + 36*q8*q9*s51 + 6*q2*q3^2*s12*s51 - 
       6*q2*q3*q7*s12*s51 - 6*q3^2*q7*s12*s51 + 10*q2*q7*q8*s12*s51 + 
       3*q2*q3^2*q7*s12^2*s51 - 9*q10^2*q9*s23*s51 - 3*q10*q9^2*s23*s51 - 
       3*q25*q9^2*s23*s51 + 10*q2*q6*q7*s34*s51 + 3*q10*q6*q9*s34*s51 + 
       12*q25*q6*q9*s34*s51 + 3*q18*q7*q9*s34*s51 + 6*q4*q7*q9*s34*s51 + 
       15*q25*q8*q9*s34*s51 - 9*q10*q9^2*s34*s51 - 6*q25*q9^2*s34*s51 - 
       3*q7*q9^2*s34*s51 - 6*q8*q9^2*s34*s51 + 9*q10*q6*q9^2*s34^2*s51 + 
       9*q25*q6*q9^2*s34^2*s51 - 3*q25*q8*q9^2*s34^2*s51 + 
       9*q18*q3^2*s45*s51 - 3*q2*q3^2*s45*s51 - 6*q18*q3*q6*s45*s51 - 
       6*q3^2*q6*s45*s51 - 10*q2*q6*q8*s45*s51 - 3*q3*q6*q8*s45*s51 + 
       7*q6*q7*q8*s45*s51 + 3*q3*q8^2*s45*s51 + 3*q7*q8^2*s45*s51 - 
       3*q18*q3*q9*s45*s51 - 10*q2*q6*q9*s45*s51 + 3*q3*q8*q9*s45*s51 + 
       63*q7*q8*q9*s45*s51 + 3*q7*q9^2*s45*s51 - 3*q8*q9^2*s45*s51 + 
       3*q18*q3^2*q6*s45^2*s51 + 3*q3^2*q6*q8*s45^2*s51 - 
       9*q7*q8^2*q9*s45^2*s51 - 3*q7*q8*q9^2*s45^2*s51 + 3*q2*q3^2*s51^2 + 
       9*q18*q3*q6*s51^2 - 6*q2*q3*q7*s51^2 - 3*q3^2*q7*s51^2 + 
       3*q18*q6*q7*s51^2 + 10*q2*q6*q7*s51^2 + 20*q2*q6*q8*s51^2 - 
       3*q3*q6*q8*s51^2 - 20*q2*q7*q8*s51^2 - 13*q6*q7*q8*s51^2 - 
       9*q18*q3*q9*s51^2 - 9*q18*q7*q9*s51^2 + 3*q4*q7*q9*s51^2 - 
       6*q25*q8*q9*s51^2 + 9*q3*q8*q9*s51^2 + 19*q7*q8*q9*s51^2 - 
       3*q25*q9^2*s51^2 + 3*q8*q9^2*s51^2 + 6*q2*q3^2*q7*s12*s51^2 + 
       3*q10^2*q9^2*s23*s51^2 + 3*q10*q9^3*s23*s51^2 + 3*q25*q9^3*s23*s51^2 - 
       3*q18*q7^2*q9*s34*s51^2 + 3*q4*q7^2*q9*s34*s51^2 - 
       3*q10^2*q9^2*s34*s51^2 + 3*q10*q6*q9^2*s34*s51^2 + 
       3*q25*q6*q9^2*s34*s51^2 + 6*q25*q8*q9^2*s34*s51^2 - 
       3*q10*q9^3*s34*s51^2 - 3*q25*q9^3*s34*s51^2 + 3*q10^2*q6*q9^2*s34^2*
        s51^2 + 3*q10*q6*q9^3*s34^2*s51^2 + 3*q25*q6*q9^3*s34^2*s51^2 - 
       9*q18*q3^2*q6*s45*s51^2 + 3*q3^2*q6*q8*s45*s51^2 + 
       3*q18*q3^2*q9*s45*s51^2 - 3*q3^2*q8*q9*s45*s51^2 - 
       3*q3*q8^2*q9*s45*s51^2 - 3*q7*q8^2*q9*s45*s51^2 + 
       3*q18*q3^3*q6*s45^2*s51^2 - 3*q3^3*q6*q8*s45^2*s51^2 + 
       3*q2*q3^2*q7*s51^3 + 20*q2*q6*q7*q8*s51^3 - 3*q25*q8*q9^2*s51^3]*
     ((2*F[1, 1, 2]^3)/9 - (2*F[1, 1, 7]^3)/9 + (F[1, 1, 2]*tci[1, 1]^2)/9 - 
      (F[1, 1, 7]*tci[1, 1]^2)/9))/2 + 
   (r[-3*q10 - 20*q2 - 6*q21 - 9*q4 - 14*q5 + 33*q6 + 28*q7 - 23*q8 + 34*q9 - 
       3*q21*q3*s12 + 3*q3^2*s12 + 12*q21*q5*s12 + 6*q4*q5*s12 + 3*q5^2*s12 + 
       20*q2*q7*s12 + 3*q3*q7*s12 - 10*q5*q7*s12 + 10*q2*q8*s12 + 
       3*q21*q8*s12 - 4*q5*q8*s12 - 27*q7*q8*s12 + 3*q2*q21*q3*s12^2 - 
       6*q21*q3^2*s12^2 - 9*q21*q3*q5*s12^2 - 3*q2*q3*q7*s12^2 + 
       3*q3^2*q7*s12^2 + 9*q3*q5*q7*s12^2 - 3*q2*q21*q8*s12^2 + 
       9*q21*q5*q8*s12^2 + 3*q4*q5*q8*s12^2 - 7*q2*q7*q8*s12^2 - 
       19*q5*q7*q8*s12^2 - 3*q10^2*s23 - 3*q3^2*s23 + 3*q4*q5*s23 - 
       20*q5*q6*s23 + 3*q10*q9*s23 - 3*q24*q9*s23 - 6*q4*q9*s23 + 
       3*q3^2*q6*s23^2 + 3*q10^2*s34 - 6*q10*q2*s34 + 15*q2*q24*s34 - 
       3*q21*q5*s34 - 6*q4*q5*s34 + 6*q10*q6*s34 + 10*q2*q6*s34 - 
       10*q2*q7*s34 + 12*q24*q7*s34 - 10*q5*q7*s34 - 3*q21*q8*s34 - 
       6*q4*q8*s34 + 10*q5*q8*s34 - 3*q10*q9*s34 + 11*q2*q9*s34 + 
       3*q24*q9*s34 - 6*q4*q9*s34 - 34*q5*q9*s34 + 25*q7*q9*s34 - 
       30*q8*q9*s34 - 15*q21*q5*q8*s12*s34 - 12*q4*q5*q8*s12*s34 - 
       3*q5^2*q8*s12*s34 - 6*q21*q8^2*s12*s34 - 6*q4*q8^2*s12*s34 - 
       3*q21*q5*q8^2*s12^2*s34 - 3*q4*q5*q8^2*s12^2*s34 - 3*q10^2*q2*s34^2 + 
       6*q10*q2*q5*s34^2 - 9*q2*q24*q5*s34^2 + 9*q24*q5*q7*s34^2 + 
       6*q21*q5*q8*s34^2 + 9*q4*q5*q8*s34^2 + 6*q21*q8^2*s34^2 + 
       6*q4*q8^2*s34^2 - 3*q2*q24*q9*s34^2 - 7*q2*q5*q9*s34^2 + 
       3*q10*q6*q9*s34^2 + 10*q5*q6*q9*s34^2 + 9*q24*q7*q9*s34^2 - 
       19*q5*q7*q9*s34^2 + 10*q5*q8*q9*s34^2 + 6*q21*q5*q8^2*s12*s34^2 + 
       6*q4*q5*q8^2*s12*s34^2 - 3*q21*q5*q8^2*s34^3 - 3*q4*q5*q8^2*s34^3 - 
       3*q2*q24*s45 + 3*q21*q3*s45 + 3*q10*q5*s45 - 3*q24*q5*s45 + 
       3*q5^2*s45 - 30*q2*q6*s45 - 3*q3*q6*s45 + 20*q5*q6*s45 + 
       3*q24*q7*s45 + 31*q5*q7*s45 + 6*q7^2*s45 + 10*q2*q8*s45 - 
       19*q5*q8*s45 - 3*q6*q8*s45 - 39*q7*q8*s45 - 7*q2*q9*s45 + 
       7*q6*q9*s45 - 51*q7*q9*s45 + 48*q8*q9*s45 + 6*q21*q3^2*s12*s45 - 
       3*q21*q3*q5*s12*s45 - 3*q3^2*q7*s12*s45 + 3*q3*q5*q7*s12*s45 + 
       3*q3*q7^2*s12*s45 + 3*q5^2*q8*s12*s45 + 19*q5*q7*q8*s12*s45 + 
       3*q7^2*q8*s12*s45 + 3*q21*q3^3*s12^2*s45 + 3*q21*q3^2*q5*s12^2*s45 - 
       3*q3^3*q7*s12^2*s45 - 3*q3^2*q5*q7*s12^2*s45 + 
       3*q3*q5*q7^2*s12^2*s45 - 3*q5*q7^2*q8*s12^2*s45 + 3*q10^2*q5*s23*s45 - 
       3*q10*q5^2*s23*s45 + 3*q24*q5^2*s23*s45 - 3*q3^2*q6*s23*s45 - 
       3*q10^2*q5*s34*s45 - 9*q10*q2*q5*s34*s45 + 12*q2*q24*q5*s34*s45 + 
       6*q10*q5^2*s34*s45 - 3*q24*q5^2*s34*s45 + 10*q2*q5*q6*s34*s45 + 
       15*q24*q5*q7*s34*s45 + 3*q5^2*q8*s34*s45 - 13*q2*q5*q9*s34*s45 + 
       10*q5*q6*q9*s34*s45 + 25*q5*q7*q9*s34*s45 + 6*q7^2*q9*s34*s45 - 
       22*q5*q8*q9*s34*s45 - 6*q10^2*q2*q5*s34^2*s45 + 
       9*q10*q2*q5^2*s34^2*s45 - 9*q2*q24*q5^2*s34^2*s45 + 
       3*q24*q5^2*q7*s34^2*s45 - 3*q5^2*q7*q9*s34^2*s45 + 
       3*q5^2*q8*q9*s34^2*s45 - 3*q10*q5^2*s45^2 + 6*q24*q5^2*s45^2 + 
       10*q2*q5*q6*s45^2 + 6*q24*q5*q7*s45^2 + 6*q5^2*q7*s45^2 + 
       3*q5*q7^2*s45^2 - 3*q5^2*q8*s45^2 + 10*q2*q6*q8*s45^2 - 
       32*q5*q7*q8*s45^2 - 6*q7^2*q8*s45^2 - 20*q2*q5*q9*s45^2 - 
       20*q2*q6*q9*s45^2 + 20*q5*q6*q9*s45^2 - 35*q5*q7*q9*s45^2 - 
       9*q7^2*q9*s45^2 + 35*q5*q8*q9*s45^2 + 67*q7*q8*q9*s45^2 + 
       3*q5^2*q7*q8*s12*s45^2 + 3*q5*q7^2*q8*s12*s45^2 - 
       3*q10^2*q5^2*s23*s45^2 + 3*q10*q5^3*s23*s45^2 - 3*q24*q5^3*s23*s45^2 - 
       6*q10^2*q5^2*s34*s45^2 - 3*q10*q2*q5^2*s34*s45^2 + 
       3*q2*q24*q5^2*s34*s45^2 + 6*q10*q5^3*s34*s45^2 - 
       6*q24*q5^3*s34*s45^2 + 6*q24*q5^2*q7*s34*s45^2 + 
       3*q5^2*q7*q9*s34*s45^2 + 3*q5*q7^2*q9*s34*s45^2 - 
       3*q5^2*q8*q9*s34*s45^2 - 3*q10^2*q2*q5^2*s34^2*s45^2 + 
       3*q10*q2*q5^3*s34^2*s45^2 - 3*q2*q24*q5^3*s34^2*s45^2 + 
       3*q24*q5^2*q7*s45^3 - 3*q5^2*q7*q8*s45^3 - 3*q5*q7^2*q8*s45^3 - 
       20*q2*q5*q6*q9*s45^3 - 3*q5^2*q7*q9*s45^3 - 3*q5*q7^2*q9*s45^3 + 
       3*q5^2*q8*q9*s45^3 + 38*q5*q7*q8*q9*s45^3 + 9*q7^2*q8*q9*s45^3 + 
       3*q5^2*q7*q8*q9*s45^4 + 3*q5*q7^2*q8*q9*s45^4 - 6*q2*q24*s51 + 
       10*q2*q6*s51 - 10*q2*q7*s51 + 3*q4*q7*s51 - 10*q6*q7*s51 + 
       3*q7^2*s51 - 10*q2*q8*s51 - 3*q21*q8*s51 - 3*q4*q8*s51 + 
       3*q10*q9*s51 - 14*q2*q9*s51 + 6*q24*q9*s51 + 12*q4*q9*s51 - 
       19*q7*q9*s51 + 30*q8*q9*s51 - 3*q21*q3^2*s12*s51 - 
       3*q2*q3*q7*s12*s51 + 3*q3^2*q7*s12*s51 + 13*q2*q7*q8*s12*s51 + 
       3*q2*q21*q3^2*s12^2*s51 - 3*q21*q3^3*s12^2*s51 - 
       3*q2*q3^2*q7*s12^2*s51 + 3*q3^3*q7*s12^2*s51 + 3*q10^2*q9*s23*s51 + 
       3*q24*q9^2*s23*s51 + 3*q4*q9^2*s23*s51 + 10*q2*q6*q7*s34*s51 - 
       3*q21*q8^2*s34*s51 - 3*q4*q8^2*s34*s51 - 3*q10^2*q9*s34*s51 + 
       6*q2*q24*q9*s34*s51 + 3*q24*q7*q9*s34*s51 + 6*q4*q7*q9*s34*s51 + 
       3*q7^2*q9*s34*s51 + 6*q24*q9^2*s34*s51 + 6*q4*q9^2*s34*s51 + 
       3*q10^2*q6*q9*s34^2*s51 + 3*q24*q7*q9^2*s34^2*s51 + 
       3*q4*q7*q9^2*s34^2*s51 + 3*q21*q3^2*s45*s51 - 3*q3^2*q6*s45*s51 - 
       10*q2*q6*q8*s45*s51 + 10*q6*q7*q8*s45*s51 - 3*q7^2*q8*s45*s51 - 
       10*q2*q6*q9*s45*s51 - 9*q7^2*q9*s45*s51 + 42*q7*q8*q9*s45*s51 + 
       6*q21*q3^3*s12*s45*s51 - 6*q3^3*q7*s12*s45*s51 + 
       9*q7^2*q8*q9*s45^2*s51 + 3*q2*q21*q3*s51^2 - 3*q2*q3^2*s51^2 + 
       3*q21*q3^2*s51^2 + 10*q2*q6*q7*s51^2 + 20*q2*q6*q8*s51^2 - 
       20*q2*q7*q8*s51^2 - 10*q6*q7*q8*s51^2 - 3*q2*q24*q9*s51^2 - 
       3*q7^2*q9*s51^2 + 10*q7*q8*q9*s51^2 - 3*q24*q9^2*s51^2 - 
       3*q4*q9^2*s51^2 - 3*q2*q21*q3^2*s12*s51^2 - 6*q21*q3^3*s12*s51^2 - 
       3*q2*q3^2*q7*s12*s51^2 + 6*q3^3*q7*s12*s51^2 + 
       3*q2*q21*q3^3*s12^2*s51^2 - 3*q2*q3^3*q7*s12^2*s51^2 + 
       3*q21*q3^3*s45*s51^2 - 3*q3^3*q7*s45*s51^2 - 3*q3^2*q6*q8*s45*s51^2 + 
       3*q7^2*q8*q9*s45*s51^2 - 6*q2*q21*q3^2*s51^3 - 3*q21*q3^3*s51^3 + 
       3*q3^3*q7*s51^3 + 20*q2*q6*q7*q8*s51^3 + 6*q2*q21*q3^3*s12*s51^3 - 
       6*q2*q3^3*q7*s12*s51^3 + 3*q2*q21*q3^3*s51^4 - 3*q2*q3^3*q7*s51^4]*
     ((2*F[1, 1, 6]^3)/9 - (2*F[1, 1, 7]^3)/9 + (F[1, 1, 6]*tci[1, 1]^2)/9 - 
      (F[1, 1, 7]*tci[1, 1]^2)/9))/2 + 
   (r[-q10 - 3*q13 + 3*q18 - q19 - q4 + q5 - 4*q6 + q7 - q8 - 2*q9 - 
       3*q13^2*s12 - q13*q2*s12 - q19*q2*s12 - 2*q19*q3*s12 - 2*q2*q3*s12 + 
       2*q13*q5*s12 - 2*q3*q5*s12 + q4*q5*s12 + 3*q2*q8*s12 + 2*q3*q8*s12 + 
       q4*q8*s12 + q8^2*s12 - q19*q2*q7*s12^2 + q2*q7*q8*s12^2 + 
       q7*q8^2*s12^2 - q19*q6*s23 + q6^2*s23 + 6*q13^2*s34 + q10*q2*s34 - 
       q4*q5*s34 + q10*q6*s34 + 4*q13*q6*s34 - 2*q4*q8*s34 - 2*q13*q9*s34 - 
       q2*q9*s34 + q7*q9*s34 + q13*q5^2*s12*s34 - q4*q5*q8*s12*s34 - 
       q5^2*q8*s12*s34 - q13*q5^2*s34^2 + q4*q5*q8*s34^2 + q5^2*q8*s34^2 + 
       q13*q6*q9*s34^2 + q10^2*s45 + 3*q13^2*s45 - q10*q2*s45 - 
       2*q13*q2*s45 - q19*q2*s45 - 3*q18*q3*s45 + 3*q2*q3*s45 - q2*q5*s45 + 
       q10*q6*s45 + 3*q13*q6*s45 + 2*q19*q6*s45 + 2*q2*q6*s45 - 2*q6^2*s45 - 
       q5*q8*s45 - 2*q7*q8*s45 - q13*q9*s45 + 3*q2*q9*s45 - q6*q9*s45 - 
       2*q7*q9*s45 + 3*q8*q9*s45 - q7*q8^2*s12*s45 - 2*q10^2*q2*s34*s45 + 
       q10*q2*q5*s34*s45 - q13*q5^2*s34*s45 + q5^2*q8*s34*s45 - 
       q2*q5*q9*s34*s45 - q5*q8*q9*s34*s45 - q10^2*q5*s45^2 - 
       q19*q2*q6*s45^2 + q2*q6^2*s45^2 + q7*q8^2*s45^2 - q2^2*q9*s45^2 + 
       2*q2*q6*q9*s45^2 + 3*q7*q8*q9*s45^2 - q8^2*q9*s45^2 - 
       q10^2*q2*q5*s34*s45^2 - q2^2*q6*q9*s45^3 - q7*q8^2*q9*s45^3 - 
       q10^2*s51 - q10*q2*s51 + 6*q13*q2*s51 - q3^2*s51 + q10*q6*s51 + 
       q13*q6*s51 + q18*q6*s51 - 2*q2*q6*s51 + 2*q3*q6*s51 + 3*q18*q7*s51 - 
       2*q4*q7*s51 + 2*q2*q8*s51 - 2*q3*q8*s51 + q4*q8*s51 - 4*q7*q8*s51 + 
       2*q10*q9*s51 + 2*q13*q9*s51 + 2*q18*q9*s51 + 3*q2*q9*s51 + q4*q9*s51 - 
       4*q7*q9*s51 - q13^2*q2*s12*s51 + 3*q13*q2^2*s12*s51 - 
       q19*q2^2*s12*s51 - 2*q2^2*q3*s12*s51 + q2*q3^2*s12*s51 + 
       2*q13^2*q7*s12*s51 - q13*q2*q7*s12*s51 - q19*q2*q7*s12*s51 + 
       2*q2*q3*q7*s12*s51 + q13^2*q2*q7*s12^2*s51 + q19*q2^2*q7*s12^2*s51 - 
       q2*q3^2*q7*s12^2*s51 - q2^2*q7*q8*s12^2*s51 - q2*q7*q8^2*s12^2*s51 + 
       q3^2*q6*s23*s51 - q10^2*q2*s34*s51 + 3*q10^2*q6*s34*s51 - 
       3*q13^2*q6*s34*s51 + 2*q10*q6^2*s34*s51 + 3*q13*q6^2*s34*s51 + 
       2*q13^2*q9*s34*s51 - 4*q10*q6*q9*s34*s51 - 5*q13*q6*q9*s34*s51 + 
       q18*q7*q9*s34*s51 + q4*q7*q9*s34*s51 - q13^2*q6*q9*s34^2*s51 + 
       2*q10*q6^2*q9*s34^2*s51 + 2*q13*q6^2*q9*s34^2*s51 + 
       2*q13^2*q2*s45*s51 - 3*q13*q2^2*s45*s51 - q19*q2^2*s45*s51 + 
       2*q2^2*q3*s45*s51 + 3*q18*q3^2*s45*s51 - 2*q2*q3^2*s45*s51 + 
       q19*q2*q6*s45*s51 - 2*q18*q3*q6*s45*s51 - 2*q3^2*q6*s45*s51 - 
       q2*q6^2*s45*s51 + q13^2*q7*s45*s51 + q13*q6*q7*s45*s51 + 
       3*q2*q6*q8*s45*s51 - q6*q7*q8*s45*s51 + q3*q8^2*s45*s51 + 
       q7*q8^2*s45*s51 + q13^2*q9*s45*s51 - q13*q2*q9*s45*s51 - 
       2*q2^2*q9*s45*s51 - q18*q3*q9*s45*s51 + q2*q6*q9*s45*s51 + 
       q3*q8*q9*s45*s51 + 6*q7*q8*q9*s45*s51 - q19*q2^2*q6*s45^2*s51 + 
       q18*q3^2*q6*s45^2*s51 + q2*q6^2*q8*s45^2*s51 - q2^2*q6*q9*s45^2*s51 - 
       2*q7*q8^2*q9*s45^2*s51 - 4*q13^2*q2*s51^2 + q13*q2^2*s51^2 - 
       2*q2^2*q3*s51^2 - q13^2*q6*s51^2 + 3*q18*q3*q6*s51^2 - 
       q13*q6^2*s51^2 + q2*q6^2*s51^2 + 2*q13*q2*q7*s51^2 + 
       2*q2*q3*q7*s51^2 + q13*q6*q7*s51^2 + q18*q6*q7*s51^2 - 
       2*q2*q6*q7*s51^2 - 3*q2*q6*q8*s51^2 - q3*q6*q8*s51^2 + 
       2*q2*q7*q8*s51^2 + 2*q6*q7*q8*s51^2 + q10^2*q9*s51^2 - 
       2*q13^2*q9*s51^2 - 2*q13*q2*q9*s51^2 - q2^2*q9*s51^2 - 
       3*q18*q3*q9*s51^2 - 3*q18*q7*q9*s51^2 + q4*q7*q9*s51^2 + 
       3*q3*q8*q9*s51^2 + 3*q7*q8*q9*s51^2 - 2*q13^2*q2^2*s12*s51^2 + 
       2*q2^2*q3^2*s12*s51^2 - q13^2*q2*q7*s12*s51^2 + 
       2*q13*q2^2*q7*s12*s51^2 - 2*q2^2*q3*q7*s12*s51^2 - 
       2*q2*q3^2*q7*s12*s51^2 - q13^2*q2^2*q7*s12^2*s51^2 + 
       q2^2*q3^2*q7*s12^2*s51^2 - 2*q10^2*q6*q9*s34*s51^2 + 
       3*q13^2*q6*q9*s34*s51^2 - q18*q7^2*q9*s34*s51^2 + 
       q4*q7^2*q9*s34*s51^2 + q10^2*q6^2*q9*s34^2*s51^2 - 
       q13^2*q6^2*q9*s34^2*s51^2 + q13^2*q2^2*s45*s51^2 - 
       q2^2*q3^2*s45*s51^2 - 3*q18*q3^2*q6*s45*s51^2 - 
       q13^2*q6*q7*s45*s51^2 - q13*q6^2*q7*s45*s51^2 + q3^2*q6*q8*s45*s51^2 - 
       q2*q6^2*q8*s45*s51^2 + q6^2*q7*q8*s45*s51^2 + q13^2*q2*q9*s45*s51^2 + 
       q13*q2^2*q9*s45*s51^2 + q18*q3^2*q9*s45*s51^2 - q3^2*q8*q9*s45*s51^2 - 
       q3*q8^2*q9*s45*s51^2 - q7*q8^2*q9*s45*s51^2 + q18*q3^3*q6*s45^2*
        s51^2 - q3^3*q6*q8*s45^2*s51^2 - q13^2*q2^2*s51^3 + q2^2*q3^2*s51^3 - 
       2*q13^2*q2*q7*s51^3 + 2*q13*q2^2*q7*s51^3 - 2*q2^2*q3*q7*s51^3 - 
       q2*q3^2*q7*s51^3 - q13^2*q6*q7*s51^3 - q13*q6^2*q7*s51^3 + 
       q2*q6^2*q7*s51^3 + q2*q6^2*q8*s51^3 - 3*q2*q6*q7*q8*s51^3 - 
       q6^2*q7*q8*s51^3 + q13^2*q2*q9*s51^3 + q13*q2^2*q9*s51^3 - 
       2*q13^2*q2^2*q7*s12*s51^3 + 2*q2^2*q3^2*q7*s12*s51^3 - 
       q13^2*q2^2*q7*s51^4 + q2^2*q3^2*q7*s51^4 + q2*q6^2*q7*q8*s51^4]*
     ((-2*F[1, 1, 5]^3)/3 + (2*F[1, 1, 7]^3)/3 - (F[1, 1, 5]*tci[1, 1]^2)/3 + 
      (F[1, 1, 7]*tci[1, 1]^2)/3))/2 + 
   (r[2*q10 - 6*q16 - 9*q23 + 4*q25 + 5*q6 - 4*q8 + 4*q9 - 2*q3^2*s12 + 
       2*q3*q7*s12 - 2*q7*q8*s12 + 4*q10^2*s23 - 6*q16*q3*s23 + 4*q3^2*s23 + 
       4*q16*q5*s23 - 2*q23*q5*s23 - 2*q25*q5*s23 - 2*q4*q5*s23 - 
       4*q25*q6*s23 + 4*q3*q6*s23 - 6*q5*q6*s23 - 2*q10*q9*s23 + 
       2*q4*q9*s23 - 2*q25*q5^2*s12*s23 + 2*q4*q5^2*s12*s23 + 
       4*q16^2*q3*s23^2 - 4*q16^2*q5*s23^2 + 2*q16*q3*q5*s23^2 - 
       6*q3^2*q6*s23^2 + 2*q25*q5*q6*s23^2 - 2*q3*q5*q6*s23^2 - 
       2*q3*q6^2*s23^2 + 2*q5*q6^2*s23^2 - 2*q16^2*q3^2*s23^3 + 
       4*q16*q3^3*s23^3 - 2*q16^2*q3*q5*s23^3 - 4*q3^3*q6*s23^3 + 
       2*q3*q5*q6^2*s23^3 + 2*q10^2*s34 - 4*q16^2*s34 - 8*q10*q2*s34 + 
       2*q16*q2*s34 - 6*q2*q23*s34 + 2*q16*q5*s34 - 2*q23*q5*s34 + 
       8*q25*q5*s34 - 2*q4*q5*s34 + q23*q6*s34 + 6*q25*q6*s34 - 2*q5*q6*s34 + 
       2*q16*q7*s34 - 4*q23*q7*s34 + 10*q25*q8*s34 - 2*q4*q8*s34 + 
       4*q10*q9*s34 + 10*q2*q9*s34 + 2*q4*q9*s34 - 4*q5*q9*s34 + 
       2*q7*q9*s34 - 10*q8*q9*s34 + 2*q25*q5^2*s12*s34 - 2*q4*q5^2*s12*s34 + 
       2*q25*q5*q8*s12*s34 - 2*q4*q5*q8*s12*s34 - 2*q16^2*q5*s23*s34 + 
       2*q25*q5^2*s23*s34 - 2*q4*q5^2*s23*s34 - 2*q10^2*q2*s34^2 + 
       2*q16^2*q2*s34^2 - 2*q2^2*q23*s34^2 - 2*q25*q5^2*s34^2 + 
       2*q4*q5^2*s34^2 - 10*q25*q5*q8*s34^2 + 4*q4*q5*q8*s34^2 + 
       2*q2^2*q9*s34^2 + 6*q25*q6*q9*s34^2 - 2*q5*q6*q9*s34^2 - 
       6*q25*q8*q9*s34^2 + 6*q5*q8*q9*s34^2 + 2*q2*q9^2*s34^2 + 
       2*q8*q9^2*s34^2 - 2*q25*q5^2*q8*s12*s34^2 + 2*q4*q5^2*q8*s12*s34^2 + 
       2*q25*q5^2*q8*s34^3 - 2*q4*q5^2*q8*s34^3 - 2*q10^2*s45 - 6*q16^2*s45 - 
       4*q16*q2*s45 + 4*q16*q3*s45 - 4*q16*q5*s45 + 5*q23*q6*s45 - 
       2*q3*q6*s45 + 4*q5*q6*s45 - 4*q23*q7*s45 - 2*q7*q8*s45 + 2*q8*q9*s45 - 
       2*q3^2*q7*s12*s45 - 6*q16*q3^2*s23*s45 - 2*q10^2*q5*s23*s45 + 
       10*q16^2*q5*s23*s45 - 2*q16*q3*q5*s23*s45 + 12*q3^2*q6*s23*s45 + 
       2*q3*q5*q6*s23*s45 + 2*q3*q6^2*s23*s45 - 6*q5*q6^2*s23*s45 + 
       4*q16^2*q3^2*s23^2*s45 - 8*q16*q3^3*s23^2*s45 + 
       4*q16^2*q3*q5*s23^2*s45 + 8*q3^3*q6*s23^2*s45 - 
       4*q3*q5*q6^2*s23^2*s45 + 2*q10^2*q2*s34*s45 - 6*q16^2*q2*s34*s45 + 
       4*q10*q2^2*s34*s45 - 6*q16*q2^2*s34*s45 + 6*q2^2*q23*s34*s45 - 
       4*q10^2*q5*s34*s45 + 8*q16^2*q5*s34*s45 - 2*q16*q2*q5*s34*s45 - 
       2*q2*q23*q5*s34*s45 - 2*q16*q7^2*s34*s45 - 4*q2^2*q9*s34*s45 + 
       4*q2*q5*q9*s34*s45 - 4*q5*q6*q9*s34*s45 + 2*q7^2*q9*s34*s45 - 
       4*q2*q9^2*s34*s45 + 4*q8*q9^2*s34*s45 + 4*q10^2*q2^2*s34^2*s45 - 
       4*q16^2*q2^2*s34^2*s45 - 2*q10^2*q2*q5*s34^2*s45 + 
       2*q16^2*q2*q5*s34^2*s45 - 2*q2^2*q23*q5*s34^2*s45 + 
       2*q2^2*q5*q9*s34^2*s45 + 2*q2*q5*q9^2*s34^2*s45 - 
       2*q5*q8*q9^2*s34^2*s45 - 2*q16^2*q2*s45^2 - 2*q16*q2^2*s45^2 + 
       2*q2^2*q23*s45^2 - 4*q16^2*q3*s45^2 + 6*q16*q3^2*s45^2 + 
       2*q10^2*q5*s45^2 - 6*q16^2*q5*s45^2 - 6*q2*q23*q6*s45^2 - 
       6*q3^2*q6*s45^2 - 4*q2*q5*q6*s45^2 + 4*q5*q6^2*s45^2 + 
       4*q2*q5*q9*s45^2 + 6*q2*q6*q9*s45^2 - 4*q5*q6*q9*s45^2 + 
       2*q7*q8*q9*s45^2 - 2*q16^2*q3^2*s23*s45^2 + 4*q16*q3^3*s23*s45^2 - 
       2*q16^2*q3*q5*s23*s45^2 - 4*q3^3*q6*s23*s45^2 + 
       2*q3*q5*q6^2*s23*s45^2 + 4*q10^2*q2*q5*s34*s45^2 - 
       6*q16^2*q2*q5*s34*s45^2 - 2*q5*q6^2*q9*s34*s45^2 + 
       2*q10^2*q2^2*q5*s34^2*s45^2 - 2*q16^2*q2^2*q5*s34^2*s45^2 + 
       2*q2^2*q23*q6*s45^3 - 2*q2*q5*q6^2*s45^3 + 6*q2*q5*q6*q9*s45^3 + 
       2*q2*q6^2*q9*s45^3 - 2*q5*q6^2*q9*s45^3 + 2*q2*q5*q6^2*q9*s45^4 + 
       2*q10^2*s51 - 2*q10*q2*s51 + 2*q16*q2*s51 + 8*q2*q23*s51 - 
       4*q3^2*s51 + 2*q10*q6*s51 - q23*q6*s51 + 2*q25*q6*s51 - 4*q16*q7*s51 + 
       2*q2*q7*s51 - 2*q25*q8*s51 - 4*q10*q9*s51 - 10*q2*q9*s51 + 
       2*q7*q9*s51 + 4*q8*q9*s51 - 2*q2*q3*q7*s12*s51 + 2*q3^2*q7*s12*s51 + 
       2*q2*q7*q8*s12*s51 - 2*q16^2*q3*s23*s51 + 2*q16*q3^2*s23*s51 + 
       4*q3^2*q6*s23*s51 - 6*q10^2*q9*s23*s51 - 2*q10*q9^2*s23*s51 - 
       2*q25*q9^2*s23*s51 + 2*q16^2*q3^2*s23^2*s51 - 4*q16*q3^3*s23^2*s51 + 
       4*q3^3*q6*s23^2*s51 - 2*q10^2*q2*s34*s51 + 4*q10*q2^2*s34*s51 - 
       6*q16*q2^2*s34*s51 + 6*q2^2*q23*s34*s51 - 2*q16*q7^2*s34*s51 - 
       4*q2^2*q9*s34*s51 + 8*q10*q6*q9*s34*s51 + 8*q25*q6*q9*s34*s51 + 
       2*q4*q7*q9*s34*s51 + 2*q7^2*q9*s34*s51 + 10*q25*q8*q9*s34*s51 - 
       6*q10*q9^2*s34*s51 - 4*q2*q9^2*s34*s51 - 4*q25*q9^2*s34*s51 - 
       4*q8*q9^2*s34*s51 + 2*q10^2*q2^2*s34^2*s51 - 2*q16^2*q2^2*s34^2*s51 + 
       6*q10*q6*q9^2*s34^2*s51 + 6*q25*q6*q9^2*s34^2*s51 - 
       2*q25*q8*q9^2*s34^2*s51 - 4*q16^2*q2*s45*s51 - 4*q16*q2^2*s45*s51 - 
       2*q2^2*q23*s45*s51 - 2*q16^2*q3*s45*s51 + 2*q16*q3^2*s45*s51 - 
       2*q2*q23*q6*s45*s51 - 2*q3^2*q6*s45*s51 - 2*q3^2*q7*s45*s51 + 
       2*q16*q2*q8*s45*s51 + 2*q16*q3*q8*s45*s51 - 2*q2*q6*q8*s45*s51 - 
       2*q3*q6*q8*s45*s51 + 2*q2^2*q9*s45*s51 + 2*q7*q8*q9*s45*s51 + 
       2*q2*q9^2*s45*s51 - 2*q8*q9^2*s45*s51 - 2*q16^2*q3^2*s45^2*s51 + 
       4*q16*q3^3*s45^2*s51 + 2*q2^2*q23*q6*s45^2*s51 - 4*q3^3*q6*s45^2*s51 - 
       2*q16^2*q2*q8*s45^2*s51 - 2*q16*q2^2*q8*s45^2*s51 - 
       2*q16^2*q3*q8*s45^2*s51 + 2*q16*q3^2*q8*s45^2*s51 + 
       2*q2^2*q6*q8*s45^2*s51 - 2*q3^2*q6*q8*s45^2*s51 - 2*q16^2*q2*s51^2 - 
       2*q16*q2^2*s51^2 - 4*q2^2*q23*s51^2 - 2*q2*q3^2*s51^2 + 
       2*q3^2*q7*s51^2 + 2*q16^2*q8*s51^2 + 2*q16*q2*q8*s51^2 - 
       2*q2^2*q8*s51^2 - 2*q10^2*q9*s51^2 + 2*q2^2*q9*s51^2 - 
       4*q25*q8*q9*s51^2 + 2*q2*q9^2*s51^2 - 2*q25*q9^2*s51^2 + 
       2*q8*q9^2*s51^2 - 2*q2*q3^2*q7*s12*s51^2 + 2*q10^2*q9^2*s23*s51^2 + 
       2*q10*q9^3*s23*s51^2 + 2*q25*q9^3*s23*s51^2 + 2*q10^2*q6*q9*s34*
        s51^2 - 2*q10^2*q9^2*s34*s51^2 + 2*q10*q6*q9^2*s34*s51^2 + 
       2*q25*q6*q9^2*s34*s51^2 + 4*q25*q8*q9^2*s34*s51^2 - 
       2*q10*q9^3*s34*s51^2 - 2*q25*q9^3*s34*s51^2 + 2*q10^2*q6*q9^2*s34^2*
        s51^2 + 2*q10*q6*q9^3*s34^2*s51^2 + 2*q25*q6*q9^3*s34^2*s51^2 - 
       4*q16^2*q2*q8*s45*s51^2 - 4*q16*q2^2*q8*s45*s51^2 - 
       2*q16^2*q3*q8*s45*s51^2 + 2*q16*q3^2*q8*s45*s51^2 - 
       2*q3^2*q6*q8*s45*s51^2 - 2*q16^2*q3^2*q8*s45^2*s51^2 + 
       4*q16*q3^3*q8*s45^2*s51^2 - 4*q3^3*q6*q8*s45^2*s51^2 - 
       2*q2*q3^2*q7*s51^3 - 2*q16^2*q2*q8*s51^3 - 2*q16*q2^2*q8*s51^3 - 
       2*q25*q8*q9^2*s51^3]*(F[1, 1, 7]^3/3 - F[1, 1, 9]^3/3 + 
      (F[1, 1, 7]*tci[1, 1]^2)/6 - (F[1, 1, 9]*tci[1, 1]^2)/6))/2 + 
   (r[-q10 + 3*q16 + 2*q2 - 2*q21 - 2*q22 - q4 + q5 - 5*q6 + 3*q7 + q8 + 
       2*q9 - q21*q3*s12 + 2*q3^2*s12 + 4*q21*q5*s12 + q4*q5*s12 + 
       q21*q8*s12 - 2*q5*q8*s12 - q7*q8*s12 + q2*q21*q3*s12^2 - 
       2*q21*q3^2*s12^2 - 3*q21*q3*q5*s12^2 - q2*q3*q7*s12^2 + 
       q3^2*q7*s12^2 + 3*q3*q5*q7*s12^2 - q2*q21*q8*s12^2 + 
       3*q21*q5*q8*s12^2 + q4*q5*q8*s12^2 + q2*q7*q8*s12^2 - 
       3*q5*q7*q8*s12^2 + 3*q16*q3*s23 - 3*q3^2*s23 - 2*q16*q5*s23 - 
       2*q3*q6*s23 + 3*q5*q6*s23 - 2*q16^2*q3*s23^2 + 2*q16^2*q5*s23^2 - 
       q16*q3*q5*s23^2 + 4*q3^2*q6*s23^2 + q3*q5*q6*s23^2 + q3*q6^2*s23^2 - 
       2*q5*q6^2*s23^2 + q16^2*q3^2*s23^3 - 2*q16*q3^3*s23^3 + 
       q16^2*q3*q5*s23^3 + 2*q3^3*q6*s23^3 - q3*q5*q6^2*s23^3 + 2*q16^2*s34 + 
       2*q10*q2*s34 - q16*q2*s34 - q16*q5*s34 - q21*q5*s34 - q4*q5*s34 + 
       q5*q6*s34 - q6^2*s34 - q16*q7*s34 - q21*q8*s34 - q4*q8*s34 - 
       2*q6*q9*s34 + 2*q7*q9*s34 - 5*q21*q5*q8*s12*s34 - 3*q4*q5*q8*s12*s34 - 
       2*q21*q8^2*s12*s34 - 2*q4*q8^2*s12*s34 - q21*q5*q8^2*s12^2*s34 - 
       q4*q5*q8^2*s12^2*s34 + q16^2*q5*s23*s34 - q5*q6^2*s23*s34 - 
       q16^2*q2*s34^2 + 2*q21*q5*q8*s34^2 + 2*q4*q5*q8*s34^2 + 
       2*q21*q8^2*s34^2 + 2*q4*q8^2*s34^2 + 2*q21*q5*q8^2*s12*s34^2 + 
       2*q4*q5*q8^2*s12*s34^2 - q21*q5*q8^2*s34^3 - q4*q5*q8^2*s34^3 + 
       q10^2*s45 + 3*q16^2*s45 + 2*q16*q2*s45 - 2*q16*q3*s45 + q21*q3*s45 + 
       2*q16*q5*s45 + q2*q6*s45 - 2*q5*q6*s45 + q5*q7*s45 + q7*q8*s45 - 
       q6*q9*s45 - q7*q9*s45 + 2*q21*q3^2*s12*s45 - q21*q3*q5*s12*s45 + 
       q3*q5*q7*s12*s45 + q3*q7^2*s12*s45 - 2*q5*q7*q8*s12*s45 + 
       q7^2*q8*s12*s45 + q21*q3^3*s12^2*s45 + q21*q3^2*q5*s12^2*s45 - 
       q3^3*q7*s12^2*s45 - q3^2*q5*q7*s12^2*s45 + q3*q5*q7^2*s12^2*s45 - 
       q5*q7^2*q8*s12^2*s45 + 3*q16*q3^2*s23*s45 - 5*q16^2*q5*s23*s45 + 
       q16*q3*q5*s23*s45 - 7*q3^2*q6*s23*s45 - q3*q5*q6*s23*s45 - 
       q3*q6^2*s23*s45 + 4*q5*q6^2*s23*s45 - 2*q16^2*q3^2*s23^2*s45 + 
       4*q16*q3^3*s23^2*s45 - 2*q16^2*q3*q5*s23^2*s45 - 4*q3^3*q6*s23^2*s45 + 
       2*q3*q5*q6^2*s23^2*s45 - q10^2*q2*s34*s45 + 3*q16^2*q2*s34*s45 - 
       2*q10*q2^2*s34*s45 + 3*q16*q2^2*s34*s45 - 4*q16^2*q5*s34*s45 + 
       q16*q2*q5*s34*s45 - q2*q5*q6*s34*s45 + q2*q6^2*s34*s45 + 
       2*q5*q6^2*s34*s45 + q16*q7^2*s34*s45 + q5*q6*q9*s34*s45 + 
       q5*q7*q9*s34*s45 - q7^2*q9*s34*s45 - 2*q10^2*q2^2*s34^2*s45 + 
       2*q16^2*q2^2*s34^2*s45 - q16^2*q2*q5*s34^2*s45 + q16^2*q2*s45^2 + 
       q16*q2^2*s45^2 + 2*q16^2*q3*s45^2 - 3*q16*q3^2*s45^2 - 
       q10^2*q5*s45^2 + 3*q16^2*q5*s45^2 - q2^2*q6*s45^2 + 3*q3^2*q6*s45^2 - 
       2*q5*q6^2*s45^2 + q16^2*q3^2*s23*s45^2 - 2*q16*q3^3*s23*s45^2 + 
       q16^2*q3*q5*s23*s45^2 + 2*q3^3*q6*s23*s45^2 - q3*q5*q6^2*s23*s45^2 - 
       2*q10^2*q2*q5*s34*s45^2 + 3*q16^2*q2*q5*s34*s45^2 - 
       q2*q5*q6^2*s34*s45^2 - q10^2*q2^2*q5*s34^2*s45^2 + 
       q16^2*q2^2*q5*s34^2*s45^2 - q10^2*s51 + q10*q2*s51 - q16*q2*s51 + 
       2*q2^2*s51 + 2*q22*q3*s51 + 2*q3^2*s51 - q10*q6*s51 + q22*q6*s51 + 
       2*q16*q7*s51 + q4*q7*s51 - 2*q6*q7*s51 + q7^2*s51 - q21*q8*s51 - 
       q22*q8*s51 - q4*q8*s51 + 2*q10*q9*s51 - 2*q3*q9*s51 + q4*q9*s51 - 
       2*q7*q9*s51 - q21*q3^2*s12*s51 + q2*q21*q3^2*s12^2*s51 - 
       q21*q3^3*s12^2*s51 - q2*q3^2*q7*s12^2*s51 + q3^3*q7*s12^2*s51 + 
       q16^2*q3*s23*s51 - q16*q3^2*s23*s51 - 2*q3^2*q6*s23*s51 - 
       q16^2*q3^2*s23^2*s51 + 2*q16*q3^3*s23^2*s51 - 2*q3^3*q6*s23^2*s51 + 
       q10^2*q2*s34*s51 - 2*q10*q2^2*s34*s51 + 3*q16*q2^2*s34*s51 + 
       q2*q22*q6*s34*s51 - q2*q6^2*s34*s51 + q16*q7^2*s34*s51 - 
       q21*q8^2*s34*s51 - q4*q8^2*s34*s51 - 3*q10*q6*q9*s34*s51 + 
       q4*q7*q9*s34*s51 - q7^2*q9*s34*s51 - q10^2*q2^2*s34^2*s51 + 
       q16^2*q2^2*s34^2*s51 + 2*q16^2*q2*s45*s51 + 2*q16*q2^2*s45*s51 + 
       q16^2*q3*s45*s51 - q16*q3^2*s45*s51 + q21*q3^2*s45*s51 + 
       q2^2*q6*s45*s51 + q3^2*q7*s45*s51 - q16*q2*q8*s45*s51 - 
       q16*q3*q8*s45*s51 + q2*q6*q8*s45*s51 - q22*q6*q8*s45*s51 + 
       q3*q6*q8*s45*s51 - q6*q7*q8*s45*s51 - q7^2*q8*s45*s51 + 
       2*q21*q3^3*s12*s45*s51 - 2*q3^3*q7*s12*s45*s51 + 
       q16^2*q3^2*s45^2*s51 - 2*q16*q3^3*s45^2*s51 + 2*q3^3*q6*s45^2*s51 + 
       q16^2*q2*q8*s45^2*s51 + q16*q2^2*q8*s45^2*s51 + 
       q16^2*q3*q8*s45^2*s51 - q16*q3^2*q8*s45^2*s51 - q2^2*q6*q8*s45^2*s51 + 
       q3^2*q6*q8*s45^2*s51 + q16^2*q2*s51^2 + q16*q2^2*s51^2 + 
       q2*q21*q3*s51^2 + q21*q3^2*s51^2 - q2^2*q6*s51^2 - q2*q22*q6*s51^2 - 
       q22*q6^2*s51^2 + q2^2*q7*s51^2 - q3^2*q7*s51^2 - q6^2*q7*s51^2 - 
       q6*q7^2*s51^2 - q16^2*q8*s51^2 - q16*q2*q8*s51^2 + 2*q2^2*q8*s51^2 - 
       q2*q7*q8*s51^2 + q10^2*q9*s51^2 - q2*q21*q3^2*s12*s51^2 - 
       2*q21*q3^3*s12*s51^2 + 2*q3^3*q7*s12*s51^2 - q2^2*q7*q8*s12*s51^2 + 
       q2*q21*q3^3*s12^2*s51^2 - q2*q3^3*q7*s12^2*s51^2 + 
       q2*q22*q6^2*s34*s51^2 - q10^2*q6*q9*s34*s51^2 + q21*q3^3*s45*s51^2 - 
       q3^3*q7*s45*s51^2 + 2*q16^2*q2*q8*s45*s51^2 + 2*q16*q2^2*q8*s45*
        s51^2 + q16^2*q3*q8*s45*s51^2 - q16*q3^2*q8*s45*s51^2 + 
       q2^2*q6*q8*s45*s51^2 + q22*q6^2*q8*s45*s51^2 + q6^2*q7*q8*s45*s51^2 + 
       q6*q7^2*q8*s45*s51^2 + q16^2*q3^2*q8*s45^2*s51^2 - 
       2*q16*q3^3*q8*s45^2*s51^2 + 2*q3^3*q6*q8*s45^2*s51^2 - 
       2*q2*q21*q3^2*s51^3 - q21*q3^3*s51^3 + q2*q3^2*q7*s51^3 + 
       q3^3*q7*s51^3 - q2^2*q6*q7*s51^3 + q16^2*q2*q8*s51^3 + 
       q16*q2^2*q8*s51^3 - q2^2*q6*q8*s51^3 + q2^2*q7*q8*s51^3 + 
       q2*q6*q7*q8*s51^3 + 2*q2*q21*q3^3*s12*s51^3 - 2*q2*q3^3*q7*s12*s51^3 + 
       q2*q21*q3^3*s51^4 - q2*q3^3*q7*s51^4 - q2^2*q6*q7*q8*s51^4]*
     ((2*F[1, 1, 7]^3)/3 - (2*F[1, 1, 10]^3)/3 + (F[1, 1, 7]*tci[1, 1]^2)/3 - 
      (F[1, 1, 10]*tci[1, 1]^2)/3))/2 + 
   (r[q3 - q4 + q5 - q6 + 3*q7 + q2*q3*s12 + q3^2*s12 - 2*q3*q7*s12 - 
       q4*q7*s12 + q7^2*s12 - q3*q8*s12 - q7*q8*s12 - q3^3*s12^2 + 
       q3^2*q7*s12^2 + q4*q5*q8*s12^2 + 2*q5*q7*q8*s12^2 - q3^2*s23 - 
       q4*q5*s23 - q3*q6*s23 + q4*q9*s23 + q3^3*s12*s23 - q3^3*s23^2 + 
       q3^2*q6*s23^2 + q3^3*q6*s23^3 + q4*q5*s34 - q4*q7*s34 - q5*q7*s34 + 
       2*q4*q8*s34 + q5*q9*s34 + 3*q7*q9*s34 - q4*q5*q8*s34^2 - 
       q4*q7*q9*s34^2 - q5*q7*q9*s34^2 + q2*q3*s45 - q3^2*s45 + 2*q3*q6*s45 - 
       q3*q7*s45 + q5*q7*s45 - q3*q8*s45 - q7*q8*s45 + 2*q3^2*q7*s12*s45 + 
       q7^2*q8*s12*s45 - q3^3*q7*s12^2*s45 + q5*q7^2*q8*s12^2*s45 + 
       q3^3*s23*s45 - 2*q3^3*q6*s23^2*s45 + q5*q7*q9*s34*s45 - 
       q3^2*q6*s45^2 + q3^3*q6*s23*s45^2 - q2*q3*s51 - q3*q6*s51 + 
       q3*q7*s51 + q4*q7*s51 - 2*q6*q7*s51 + q7^2*s51 + q3*q8*s51 - 
       q4*q8*s51 + q7*q8*s51 + q4*q9*s51 + q2*q3^2*s12*s51 - q3^3*s12*s51 + 
       q2*q3*q7*s12*s51 - q3^2*q7*s12*s51 - q2*q3^2*q7*s12^2*s51 + 
       q3^3*q7*s12^2*s51 + q3^3*s23*s51 - q3^3*q6*s23^2*s51 + 
       2*q4*q7*q9*s34*s51 - 2*q2*q3^2*s45*s51 + q3^3*s45*s51 + 
       2*q3^2*q7*s45*s51 + 2*q3*q6*q8*s45*s51 + 2*q6*q7*q8*s45*s51 - 
       q7^2*q8*s45*s51 - 2*q3^3*q7*s12*s45*s51 + q3^3*q6*s45^2*s51 - 
       2*q3^2*q6*q8*s45^2*s51 + 2*q2*q3^2*s51^2 - q2*q3*q7*s51^2 - 
       2*q3^2*q7*s51^2 - q6*q7^2*s51^2 - q3*q6*q8*s51^2 - q6*q7*q8*s51^2 - 
       2*q2*q3^3*s12*s51^2 + q2*q3^2*q7*s12*s51^2 + 2*q3^3*q7*s12*s51^2 - 
       q2*q3^3*q7*s12^2*s51^2 + q2*q3^3*s45*s51^2 - q3^3*q7*s45*s51^2 + 
       q6*q7^2*q8*s45*s51^2 + q3^3*q6*q8*s45^2*s51^2 - q2*q3^3*s51^3 + 
       2*q2*q3^2*q7*s51^3 + q3^3*q7*s51^3 - 2*q2*q3^3*q7*s12*s51^3 - 
       q2*q3^3*q7*s51^4]*(-F[4, 165] + (F[1, 1, 2]^2*tci[1, 1]^2)/12 - 
      (F[1, 1, 5]^2*tci[1, 1]^2)/12 - (F[1, 1, 2]*F[1, 1, 7]*tci[1, 1]^2)/6 + 
      (F[1, 1, 5]*F[1, 1, 7]*tci[1, 1]^2)/6 + (F[2, 1, 4]*tci[1, 1]^2)/6 - 
      (F[2, 1, 7]*tci[1, 1]^2)/6 - tci[1, 1]^4/90))/2 + 
   (r[-4*q5 + 4*q6 - 4*q8 + 4*q9 + 2*q4*q5*s12 - q4*q7*s12 - q5*q7*s12 + 
       2*q4*q8*s12 - 3*q5*q8*s12 - q7*q8*s12 + q4*q5*q8*s12^2 - 
       q5*q7*q8*s12^2 - q10^2*s23 - q10*q5*s23 + 2*q4*q5*s23 - 2*q5*q6*s23 + 
       2*q10*q9*s23 - 2*q4*q9*s23 + 2*q10^2*s34 + 2*q10*q2*s34 - 
       2*q10*q5*s34 - 2*q4*q5*s34 + 6*q10*q6*s34 - q4*q7*s34 - q5*q7*s34 - 
       4*q4*q8*s34 + 3*q5*q8*s34 - 2*q10*q9*s34 + 2*q2*q9*s34 - 2*q4*q9*s34 - 
       4*q5*q9*s34 - 2*q6*q9*s34 + q7*q9*s34 - 3*q8*q9*s34 - 
       2*q4*q5*q8*s12*s34 - q10*q2*q5*s34^2 + 2*q4*q5*q8*s34^2 - 
       q2*q5*q9*s34^2 + 3*q10*q6*q9*s34^2 + q5*q6*q9*s34^2 - q4*q7*q9*s34^2 - 
       q5*q7*q9*s34^2 + q5*q8*q9*s34^2 + 2*q10^2*s45 - 2*q10*q2*s45 + 
       3*q10*q6*s45 - q2*q6*s45 + 2*q5*q6*s45 + q5*q7*s45 - 2*q7*q8*s45 + 
       q2*q9*s45 - 2*q6*q9*s45 - 4*q7*q9*s45 + 3*q8*q9*s45 + 
       q5*q7*q8*s12*s45 + q10^3*s23*s45 - q10^3*s34*s45 - 
       4*q10^2*q2*s34*s45 + q2*q5*q6*s34*s45 - q2*q5*q9*s34*s45 + 
       q5*q6*q9*s34*s45 + q5*q7*q9*s34*s45 - q5*q8*q9*s34*s45 - 
       2*q10^3*q2*s34^2*s45 - 2*q10^2*q5*s45^2 - q10*q2*q5*s45^2 + 
       q2*q5*q6*s45^2 - 2*q5*q7*q8*s45^2 - 2*q2*q5*q9*s45^2 + 
       2*q5*q6*q9*s45^2 - 2*q5*q7*q9*s45^2 + 2*q5*q8*q9*s45^2 + 
       4*q7*q8*q9*s45^2 - q10^3*q5*s23*s45^2 - 2*q10^3*q5*s34*s45^2 - 
       2*q10^2*q2*q5*s34*s45^2 - q10^3*q2*q5*s34^2*s45^2 - 
       2*q2*q5*q6*q9*s45^3 + 2*q5*q7*q8*q9*s45^3 - 2*q10^2*s51 - 
       2*q10*q2*s51 - q4*q7*s51 + 2*q4*q8*s51 - q7*q8*s51 + 2*q10*q9*s51 - 
       q2*q9*s51 + 2*q6*q9*s51 - 3*q7*q9*s51 + 3*q8*q9*s51 - q10^3*s23*s51 + 
       2*q10^2*q9*s23*s51 + q10^3*s34*s51 - 2*q10^2*q2*s34*s51 + 
       3*q10^2*q6*s34*s51 - 3*q10^2*q9*s34*s51 - 3*q10*q6*q9*s34*s51 - 
       q10^3*q2*s34^2*s51 + 3*q10^2*q6*q9*s34^2*s51 + 3*q7*q8*q9*s45*s51 + 
       2*q10^2*q9*s51^2 + 2*q10*q6*q9*s51^2 - q4*q7*q9*s51^2 + 
       q7*q8*q9*s51^2 + q10^3*q9*s23*s51^2 - q10^3*q9*s34*s51^2 - 
       q10^2*q6*q9*s34*s51^2 + q10^3*q6*q9*s34^2*s51^2]*
     (F[4, 74] - (F[1, 1, 5]^2*tci[1, 1]^2)/12 + 
      (F[1, 1, 5]*F[1, 1, 6]*tci[1, 1]^2)/6 - (F[1, 1, 6]^2*tci[1, 1]^2)/12 - 
      (F[2, 1, 7]*tci[1, 1]^2)/6 - (F[2, 1, 8]*tci[1, 1]^2)/6 + 
      tci[1, 1]^4/90))/2 + 
   (r[-2*q2 - 2*q3 + 2*q6 + q7 - q8 + 2*q9 + 2*q3^2*s12 - 2*q4*q5*s12 + 
       4*q2*q7*s12 + q4*q7*s12 - q5*q7*s12 + q2*q8*s12 + q3*q8*s12 - 
       2*q4*q8*s12 + q5*q8*s12 - 3*q7*q8*s12 - q3^3*s12^2 - q2*q3*q7*s12^2 - 
       q4*q5*q8*s12^2 - q2*q7*q8*s12^2 - q5*q7*q8*s12^2 - 2*q3^2*s23 - 
       2*q4*q5*s23 + 2*q3*q6*s23 + 2*q4*q9*s23 + q3^3*s12*s23 - q3^3*s23^2 + 
       2*q3^2*q6*s23^2 + q3^3*q6*s23^3 + 2*q4*q5*s34 + q2*q6*s34 - 
       2*q2*q7*s34 + q4*q7*s34 - q5*q7*s34 + 4*q4*q8*s34 - q5*q8*s34 + 
       2*q4*q9*s34 - 2*q5*q9*s34 + q7*q9*s34 - 3*q8*q9*s34 + 
       2*q4*q5*q8*s12*s34 - 2*q4*q5*q8*s34^2 + q4*q7*q9*s34^2 - 
       q5*q7*q9*s34^2 + q5*q8*q9*s34^2 + 2*q3^2*s45 - 2*q2*q6*s45 - 
       4*q3*q6*s45 + q5*q7*s45 + 2*q2*q8*s45 + 2*q3*q8*s45 - 2*q5*q8*s45 - 
       3*q7*q8*s45 - 2*q7*q9*s45 + 3*q8*q9*s45 + q5*q7*q8*s12*s45 - 
       q3^3*q7*s12^2*s45 + q3^3*s23*s45 - 4*q3^2*q6*s23*s45 - 
       2*q3^3*q6*s23^2*s45 + q5*q7*q9*s34*s45 - q5*q8*q9*s34*s45 + 
       2*q3^2*q6*s45^2 + 2*q2*q6*q8*s45^2 + 2*q3*q6*q8*s45^2 - 
       2*q5*q7*q8*s45^2 - 2*q5*q7*q9*s45^2 + 2*q5*q8*q9*s45^2 + 
       4*q7*q8*q9*s45^2 + q3^3*q6*s23*s45^2 + 2*q5*q7*q8*q9*s45^3 + 
       q2*q6*s51 + q2*q7*s51 + q4*q7*s51 - q6*q7*s51 - 2*q2*q8*s51 - 
       2*q4*q8*s51 + q7*q9*s51 + 3*q8*q9*s51 - q3^3*s12*s51 - 
       2*q2*q3*q7*s12*s51 + q2*q7*q8*s12*s51 + q3^3*q7*s12^2*s51 + 
       q3^3*s23*s51 - q3^3*q6*s23^2*s51 + q2*q6*q7*s34*s51 + q3^3*s45*s51 - 
       q3^2*q6*s45*s51 + q3^2*q8*s45*s51 - 2*q2*q6*q8*s45*s51 - 
       q3*q6*q8*s45*s51 + q6*q7*q8*s45*s51 + 3*q7*q8*q9*s45*s51 - 
       2*q3^3*q7*s12*s45*s51 + q3^3*q6*s45^2*s51 + q3^2*q6*q8*s45^2*s51 - 
       q2*q3*q7*s51^2 + q2*q6*q7*s51^2 + 2*q2*q6*q8*s51^2 + q3*q6*q8*s51^2 - 
       2*q2*q7*q8*s51^2 - q6*q7*q8*s51^2 + q4*q7*q9*s51^2 + q7*q8*q9*s51^2 - 
       2*q2*q3^3*s12*s51^2 + 2*q3^3*q7*s12*s51^2 - q2*q3^3*q7*s12^2*s51^2 + 
       q2*q3^3*s45*s51^2 - q3^3*q7*s45*s51^2 - q3^2*q6*q8*s45*s51^2 + 
       q3^3*q6*q8*s45^2*s51^2 - q2*q3^3*s51^3 + q3^3*q7*s51^3 + 
       2*q2*q6*q7*q8*s51^3 - 2*q2*q3^3*q7*s12*s51^3 - q2*q3^3*q7*s51^4]*
     (F[4, 123] - (F[1, 1, 6]^2*tci[1, 1]^2)/12 + 
      (F[1, 1, 6]*F[1, 1, 9]*tci[1, 1]^2)/6 - (F[1, 1, 9]^2*tci[1, 1]^2)/12 - 
      (F[2, 1, 14]*tci[1, 1]^2)/6 - (F[2, 1, 15]*tci[1, 1]^2)/6 + 
      tci[1, 1]^4/90))/2 + 
   (r[-q10 - q2 - q4 + 2*q5 - q6 + 2*q7 + 2*q9 - q5^2*s12 - q4*q7*s12 - 
       3*q5*q7*s12 - q5*q8*s12 - q7*q8*s12 + q4*q5*q8*s12^2 + 
       q5*q7*q8*s12^2 + q10^2*s23 - q4*q5*s23 - q5^2*s23 - q5*q6*s23 - 
       q10*q9*s23 + q4*q9*s23 + q5^2*q6*s23^2 - q10^2*s34 - 2*q10*q2*s34 + 
       q10*q5*s34 + q4*q5*s34 + 2*q10*q6*s34 + q5*q6*s34 - q4*q7*s34 - 
       2*q5*q7*s34 + 2*q4*q8*s34 + q10*q9*s34 - 4*q6*q9*s34 + 4*q7*q9*s34 - 
       q10^2*q2*s34^2 - q4*q5*q8*s34^2 + q5*q6*q9*s34^2 - q4*q7*q9*s34^2 - 
       2*q5*q7*q9*s34^2 + q10^2*s45 - q10*q2*s45 + q10*q6*s45 + 2*q5*q6*s45 + 
       q5*q7*s45 - q5^2*q7*s12*s45 - q5*q7*q8*s12*s45 - q10^3*s23*s45 - 
       q5^2*q6*s23*s45 + q10^3*s34*s45 + q10^2*q2*s34*s45 - 
       q10^2*q5*s34*s45 - q10*q2*q5*s34*s45 - q5^2*q6*s34*s45 - 
       q5^2*q7*s34*s45 + 2*q5*q6*q9*s34*s45 + 2*q5*q7*q9*s34*s45 + 
       2*q10^3*q2*s34^2*s45 - q10^2*q2*q5*s34^2*s45 - q5^2*q6*q9*s34^2*s45 - 
       q5^2*q7*q9*s34^2*s45 - q10^2*q5*s45^2 + q10^3*q5*s23*s45^2 + 
       2*q10^3*q5*s34*s45^2 - q10^2*q2*q5*s34*s45^2 + 
       q10^3*q2*q5*s34^2*s45^2 - q10^2*s51 + q10*q2*s51 - q10*q6*s51 + 
       q4*q7*s51 - q4*q8*s51 + 2*q10*q9*s51 + q4*q9*s51 + q10^3*s23*s51 - 
       2*q10^2*q9*s23*s51 - q10^3*s34*s51 + 2*q10^2*q2*s34*s51 + 
       2*q10^2*q9*s34*s51 - 6*q10*q6*q9*s34*s51 + 2*q4*q7*q9*s34*s51 + 
       q10^3*q2*s34^2*s51 - 2*q10^2*q6*q9*s34^2*s51 + q10^2*q9*s51^2 - 
       q10^3*q9*s23*s51^2 + q10^3*q9*s34*s51^2 - 2*q10^2*q6*q9*s34*s51^2 - 
       q10^3*q6*q9*s34^2*s51^2]*(-F[4, 162] - (F[1, 1, 2]^2*tci[1, 1]^2)/12 + 
      (F[1, 1, 9]^2*tci[1, 1]^2)/12 + (F[1, 1, 2]*F[1, 1, 10]*tci[1, 1]^2)/
       6 - (F[1, 1, 9]*F[1, 1, 10]*tci[1, 1]^2)/6 - (F[2, 1, 11]*tci[1, 1]^2)/
       6 + (F[2, 1, 15]*tci[1, 1]^2)/6 + tci[1, 1]^4/90))/2 + 
   (r[2*q2 + q5 - 2*q6 - 2*q7 + 2*q8 + 2*q2*q5*s12 - q5*q7*s12 + q2*q8*s12 - 
       2*q5*q8*s12 + q2*q7*q8*s12^2 + q5*q7*q8*s12^2 - q5*q6*s23 - 
       q2*q6*s34 + q2*q7*s34 + q5*q7*s34 - q5*q8*s34 + 2*q6*q8*s34 + 
       q2*q9*s34 + 2*q6*q9*s34 - 4*q7*q9*s34 + q8*q9*s34 + q2*q5*q9*s34^2 - 
       q5*q6*q9*s34^2 + q5*q7*q9*s34^2 - q5*q8*q9*s34^2 + q5*q6*s45 - 
       2*q5*q7*s45 - q2*q8*s45 + 2*q5*q8*s45 + 2*q6*q8*s45 + 4*q7*q8*s45 + 
       q2*q9*s45 - q6*q9*s45 + 5*q7*q9*s45 - 5*q8*q9*s45 - 
       2*q5*q7*q8*s12*s45 - q2*q5*q6*s34*s45 + 2*q2*q5*q9*s34*s45 - 
       2*q5*q6*q9*s34*s45 - 2*q5*q7*q9*s34*s45 + 2*q5*q8*q9*s34*s45 - 
       2*q2*q5*q6*s45^2 - q2*q6*q8*s45^2 + 3*q5*q7*q8*s45^2 + 
       3*q2*q5*q9*s45^2 + 3*q2*q6*q9*s45^2 - 3*q5*q6*q9*s45^2 + 
       3*q5*q7*q9*s45^2 - 3*q5*q8*q9*s45^2 - 6*q7*q8*q9*s45^2 + 
       3*q2*q5*q6*q9*s45^3 - 3*q5*q7*q8*q9*s45^3 - 2*q2*q6*s51 + 
       2*q2*q7*s51 - q6*q7*s51 + 2*q2*q8*s51 - 2*q6*q8*s51 - q7*q8*s51 - 
       q2*q9*s51 - 2*q6*q9*s51 + 4*q7*q9*s51 - q8*q9*s51 - 
       2*q2*q7*q8*s12*s51 - q2*q6*q7*s34*s51 + 2*q2*q6*q8*s45*s51 - 
       q6*q7*q8*s45*s51 + q2*q6*q9*s45*s51 - 4*q7*q8*q9*s45*s51 - 
       2*q2*q6*q7*s51^2 - 3*q2*q6*q8*s51^2 + 3*q2*q7*q8*s51^2 + 
       2*q6*q7*q8*s51^2 - q7*q8*q9*s51^2 - 3*q2*q6*q7*q8*s51^3]*
     (12*F[1, 1, 1] - (80*F[1, 1, 10])/3 - 12*tci[1, 2]))/2 + 
   (r[-2*q19 + 14*q2 - 4*q22 - 5*q3 + 9*q5 - 9*q6 + 2*q7 - 8*q8 - 
       2*q19*q2*s12 + q2*q3*s12 - 4*q19*q5*s12 + 5*q3*q7*s12 + 7*q2*q8*s12 - 
       8*q5*q8*s12 + q7*q8*s12 - q8^2*s12 - 2*q19*q2*q7*s12^2 + 
       q2*q3*q7*s12^2 + q2*q7*q8*s12^2 - 3*q5*q8^2*s12^2 + 3*q7*q8^2*s12^2 - 
       2*q19*q6*s23 + 4*q3*q6*s23 - 2*q5*q6*s23 + q6^2*s23 + q3*q6^2*s23^2 - 
       3*q5*q6^2*s23^2 + 6*q2*q6*s34 + 7*q5*q6*s34 - 3*q6^2*s34 - 
       4*q5*q8*s34 + q8^2*s34 + 12*q2*q9*s34 - 12*q7*q9*s34 + 
       3*q5*q8^2*s12*s34 - 3*q5*q6^2*s23*s34 - 2*q19*q2*s45 - 7*q2^2*s45 - 
       5*q2*q5*s45 + 4*q19*q6*s45 - 3*q2*q6*s45 - 6*q3*q6*s45 + 
       10*q5*q6*s45 - q6^2*s45 - 12*q5*q7*s45 - 6*q7^2*s45 + q2*q8*s45 + 
       q3*q8*s45 + 12*q5*q8*s45 + 13*q7*q8*s45 + q8^2*s45 + 12*q2*q9*s45 - 
       12*q6*q9*s45 + 28*q7*q9*s45 - 28*q8*q9*s45 + q3*q7^2*s12*s45 - 
       13*q5*q7*q8*s12*s45 + 3*q5*q8^2*s12*s45 - 3*q5*q7*q8^2*s12^2*s45 - 
       q3*q6^2*s23*s45 + 3*q5*q6^2*s23*s45 - 7*q2*q5*q6*s34*s45 + 
       3*q2*q6^2*s34*s45 + 6*q5*q6^2*s34*s45 - 6*q2^2*q9*s34*s45 + 
       12*q2*q5*q9*s34*s45 - 12*q5*q6*q9*s34*s45 - 12*q5*q7*q9*s34*s45 - 
       6*q7^2*q9*s34*s45 + 12*q5*q8*q9*s34*s45 - 2*q19*q2*q6*s45^2 - 
       23*q2*q5*q6*s45^2 - 3*q5*q7^2*s45^2 + q2*q6*q8*s45^2 + 
       q3*q6*q8*s45^2 + 20*q5*q7*q8*s45^2 + 6*q7^2*q8*s45^2 - 
       3*q5*q8^2*s45^2 - 3*q7*q8^2*s45^2 - 3*q2^2*q9*s45^2 + 
       20*q2*q5*q9*s45^2 + 33*q2*q6*q9*s45^2 - 20*q5*q6*q9*s45^2 + 
       20*q5*q7*q9*s45^2 + 9*q7^2*q9*s45^2 - 20*q5*q8*q9*s45^2 - 
       45*q7*q8*q9*s45^2 + 6*q8^2*q9*s45^2 - 3*q5*q7^2*q8*s12*s45^2 + 
       3*q5*q7*q8^2*s12*s45^2 - 3*q2*q5*q6^2*s34*s45^2 - 
       3*q2^2*q5*q9*s34*s45^2 - 3*q5*q6^2*q9*s34*s45^2 - 
       3*q5*q7^2*q9*s34*s45^2 - 3*q5*q8^2*q9*s34*s45^2 + 3*q2^2*q5*q6*s45^3 - 
       3*q2*q5*q6^2*s45^3 + 3*q5*q7^2*q8*s45^3 - 3*q5*q7*q8^2*s45^3 - 
       3*q2^2*q5*q9*s45^3 - 6*q2^2*q6*q9*s45^3 + 26*q2*q5*q6*q9*s45^3 + 
       3*q2*q6^2*q9*s45^3 - 3*q5*q6^2*q9*s45^3 + 3*q5*q7^2*q9*s45^3 - 
       26*q5*q7*q8*q9*s45^3 - 9*q7^2*q8*q9*s45^3 + 3*q5*q8^2*q9*s45^3 + 
       6*q7*q8^2*q9*s45^3 - 3*q2^2*q5*q6*q9*s45^4 + 3*q2*q5*q6^2*q9*s45^4 - 
       3*q5*q7^2*q8*q9*s45^4 + 3*q5*q7*q8^2*q9*s45^4 - 2*q2^2*s51 - 
       4*q2*q3*s51 + 3*q2*q6*s51 + 2*q22*q6*s51 + q6^2*s51 + q2*q7*s51 + 
       4*q3*q7*s51 - 11*q6*q7*s51 + 2*q7^2*s51 + 4*q2*q8*s51 - 2*q22*q8*s51 - 
       8*q2*q9*s51 - 4*q22*q9*s51 + 8*q7*q9*s51 - 2*q19*q2^2*s12*s51 - 
       2*q2^2*q3*s12*s51 - 2*q19*q2*q7*s12*s51 - 2*q2*q3*q7*s12*s51 - 
       q3*q7^2*s12*s51 - q2^2*q8*s12*s51 - q2*q7*q8*s12*s51 + 
       q2*q8^2*s12*s51 + 2*q19*q2^2*q7*s12^2*s51 - q2^2*q3*q7*s12^2*s51 - 
       q2^2*q7*q8*s12^2*s51 - 3*q2*q7*q8^2*s12^2*s51 + 2*q2*q22*q6*s34*s51 - 
       3*q2*q6^2*s34*s51 + 7*q2*q6*q7*s34*s51 - 3*q2^2*q9*s34*s51 - 
       3*q7^2*q9*s34*s51 - 2*q19*q2^2*s45*s51 + q2^2*q3*s45*s51 + 
       2*q19*q2*q6*s45*s51 - q3*q6^2*s45*s51 + q3*q7^2*s45*s51 - 
       q2^2*q8*s45*s51 + 5*q2*q6*q8*s45*s51 - 2*q22*q6*q8*s45*s51 - 
       6*q3*q6*q8*s45*s51 + 5*q6*q7*q8*s45*s51 + q2*q8^2*s45*s51 + 
       3*q2^2*q9*s45*s51 + 7*q2*q6*q9*s45*s51 + 9*q7^2*q9*s45*s51 - 
       19*q7*q8*q9*s45*s51 - 2*q19*q2^2*q6*s45^2*s51 - q2^2*q6*q8*s45^2*s51 + 
       q2*q6*q8^2*s45^2*s51 + q3*q6*q8^2*s45^2*s51 - 3*q2^2*q6*q9*s45^2*s51 - 
       9*q7^2*q8*q9*s45^2*s51 + 3*q7*q8^2*q9*s45^2*s51 - q2^2*q3*s51^2 - 
       2*q2*q22*q6*s51^2 - 2*q22*q6^2*s51^2 + q2^2*q7*s51^2 - 
       2*q2*q3*q7*s51^2 + q2*q6*q7*s51^2 - q6^2*q7*s51^2 - 2*q2*q7^2*s51^2 - 
       q3*q7^2*s51^2 - 3*q6*q7^2*s51^2 + 3*q2^2*q9*s51^2 + 3*q7^2*q9*s51^2 - 
       2*q2^2*q3*q7*s12*s51^2 + q2*q3*q7^2*s12*s51^2 + 
       2*q2*q22*q6^2*s34*s51^2 - q2*q6^2*q7*s34*s51^2 + 
       q2*q6*q7^2*s34*s51^2 + 2*q22*q6^2*q8*s45*s51^2 - 
       q3*q6^2*q8*s45*s51^2 + q6^2*q7*q8*s45*s51^2 + 3*q6*q7^2*q8*s45*s51^2 - 
       3*q7^2*q8*q9*s45*s51^2 - q2^2*q3*q7*s51^3 + q2*q3*q7^2*s51^3]*
     (2*F[1, 1, 3] - 2*F[1, 1, 10] - 2*tci[1, 2]))/2 + 
   (r[5*q10 - 31*q2 + 8*q20 + 9*q23 - 14*q5 + 16*q6 + 21*q7 - 4*q8 + 
       3*q5^2*s12 + 12*q5*q8*s12 - 9*q7*q8*s12 - 8*q20*q5*s23 + 
       2*q23*q5*s23 - 4*q5^2*s23 + 18*q5*q6*s23 + q6^2*s23 + 
       4*q20*q5^2*s23^2 - 4*q5*q6^2*s23^2 - 6*q10*q2*s34 + 6*q2*q23*s34 - 
       2*q20*q5*s34 + 2*q23*q5*s34 - q10*q6*s34 + 7*q2*q6*s34 - q23*q6*s34 + 
       7*q5*q6*s34 - 4*q6^2*s34 + 4*q23*q7*s34 - 4*q20*q8*s34 - 4*q5*q8*s34 - 
       13*q2*q9*s34 - 2*q20*q9*s34 + 7*q6*q9*s34 + 11*q7*q9*s34 - 
       3*q5^2*q8*s12*s34 + 2*q20*q5^2*s23*s34 - q5^2*q6*s23*s34 - 
       3*q5*q6^2*s23*s34 - q10*q2^2*s34^2 + 2*q2^2*q23*s34^2 - 
       q2^2*q9*s34^2 - q6^2*q9*s34^2 - 3*q2*q9^2*s34^2 + 3*q7*q9^2*s34^2 + 
       2*q2*q20*s45 - 6*q10*q5*s45 + 6*q20*q5*s45 - 23*q2*q6*s45 - 
       5*q23*q6*s45 - 13*q5*q6*s45 + 3*q6^2*s45 + 4*q23*q7*s45 + 
       16*q5*q7*s45 - 4*q20*q8*s45 - 20*q5*q8*s45 + 5*q6*q8*s45 - 
       17*q7*q8*s45 + 12*q2*q9*s45 - 5*q6*q9*s45 - 35*q7*q9*s45 + 
       28*q8*q9*s45 + 3*q5^2*q8*s12*s45 + 12*q5*q7*q8*s12*s45 - 
       6*q20*q5^2*s23*s45 + q5^2*q6*s23*s45 + 7*q5*q6^2*s23*s45 - 
       6*q2^2*q23*s34*s45 - 8*q10*q2*q5*s34*s45 + 2*q2*q20*q5*s34*s45 + 
       2*q2*q23*q5*s34*s45 - 6*q20*q5^2*s34*s45 - 7*q2*q5*q6*s34*s45 + 
       q5^2*q6*s34*s45 + 3*q2*q6^2*s34*s45 + 7*q5*q6^2*s34*s45 + 
       3*q5^2*q8*s34*s45 + q2^2*q9*s34*s45 - 7*q2*q5*q9*s34*s45 + 
       2*q20*q5*q9*s34*s45 + 5*q5*q6*q9*s34*s45 + 19*q5*q7*q9*s34*s45 - 
       19*q5*q8*q9*s34*s45 + 7*q2*q9^2*s34*s45 - q6*q9^2*s34*s45 - 
       6*q7*q9^2*s34*s45 - q10*q2^2*q5*s34^2*s45 + 2*q2^2*q23*q5*s34^2*s45 - 
       q2^2*q5*q9*s34^2*s45 - 2*q20*q5^2*q9*s34^2*s45 - 
       q5^2*q6*q9*s34^2*s45 + q5*q6^2*q9*s34^2*s45 + 3*q5^2*q8*q9*s34^2*s45 - 
       3*q2*q5*q9^2*s34^2*s45 + 3*q5*q7*q9^2*s34^2*s45 - 2*q2^2*q23*s45^2 - 
       q10*q5^2*s45^2 + 2*q20*q5^2*s45^2 + 3*q2^2*q6*s45^2 + 
       6*q2*q23*q6*s45^2 - q5^2*q6*s45^2 - 3*q2*q6^2*s45^2 - 
       3*q5*q6^2*s45^2 + 3*q5^2*q7*s45^2 - 3*q5^2*q8*s45^2 - 
       20*q5*q7*q8*s45^2 - q2^2*q9*s45^2 + 5*q2*q6*q9*s45^2 - 
       26*q5*q7*q9*s45^2 + 26*q5*q8*q9*s45^2 + 35*q7*q8*q9*s45^2 + 
       q2*q9^2*s45^2 - q6*q9^2*s45^2 + 6*q7*q9^2*s45^2 - 6*q8*q9^2*s45^2 + 
       3*q5^2*q7*q8*s12*s45^2 - q10*q2*q5^2*s34*s45^2 + 
       2*q2*q20*q5^2*s34*s45^2 - q2*q5^2*q6*s34*s45^2 - 
       3*q2*q5*q6^2*s34*s45^2 + 3*q5^2*q7*q9*s34*s45^2 - 
       3*q5^2*q8*q9*s34*s45^2 - 3*q5*q7*q9^2*s34*s45^2 + 
       3*q5*q8*q9^2*s34*s45^2 - 2*q2^2*q23*q6*s45^3 - 3*q5^2*q7*q8*s45^3 - 
       q2^2*q6*q9*s45^3 - 3*q5^2*q7*q9*s45^3 + 3*q5^2*q8*q9*s45^3 + 
       26*q5*q7*q8*q9*s45^3 + q2*q6*q9^2*s45^3 + 3*q5*q7*q9^2*s45^3 - 
       3*q5*q8*q9^2*s45^3 - 6*q7*q8*q9^2*s45^3 + 3*q5^2*q7*q8*q9*s45^4 - 
       3*q5*q7*q8*q9^2*s45^4 - 7*q2^2*s51 + 2*q2*q20*s51 - 8*q2*q23*s51 + 
       20*q2*q6*s51 + q23*q6*s51 - 18*q2*q7*s51 - 8*q6*q7*s51 - 
       10*q2*q8*s51 + 14*q7*q8*s51 - 4*q10*q9*s51 + 18*q2*q9*s51 + 
       2*q20*q9*s51 - 12*q7*q9*s51 + 6*q2*q7*q8*s12*s51 - 
       6*q2^2*q23*s34*s51 - 3*q2*q6^2*s34*s51 + 7*q2*q6*q7*s34*s51 + 
       q2^2*q9*s34*s51 + 6*q10*q6*q9*s34*s51 + 7*q2*q9^2*s34*s51 + 
       q6*q9^2*s34*s51 - 3*q7*q9^2*s34*s51 - q10*q6^2*q9*s34^2*s51 + 
       2*q2^2*q23*s45*s51 - 3*q2^2*q6*s45*s51 + 2*q2*q23*q6*s45*s51 + 
       3*q2*q6^2*s45*s51 - 13*q2*q6*q8*s45*s51 + 8*q6*q7*q8*s45*s51 - 
       q2^2*q9*s45*s51 + 5*q2*q6*q9*s45*s51 + 12*q7*q8*q9*s45*s51 - 
       3*q2*q9^2*s45*s51 + 3*q7*q9^2*s45*s51 - 2*q2^2*q23*q6*s45^2*s51 - 
       3*q2*q6^2*q8*s45^2*s51 - q2^2*q6*q9*s45^2*s51 + q2*q6*q9^2*s45^2*s51 - 
       3*q7*q8*q9^2*s45^2*s51 + 4*q2^2*q23*s51^2 + 3*q2^2*q6*s51^2 - 
       3*q2*q6^2*s51^2 - 3*q2^2*q7*s51^2 + 17*q2*q6*q7*s51^2 + 
       3*q6^2*q7*s51^2 - 3*q2^2*q8*s51^2 + 17*q2*q6*q8*s51^2 - 
       11*q2*q7*q8*s51^2 - 17*q6*q7*q8*s51^2 - q10*q9^2*s51^2 - 
       4*q2*q9^2*s51^2 + 3*q2^2*q7*q8*s12*s51^2 - 3*q2*q6^2*q7*s34*s51^2 + 
       q10*q6*q9^2*s34*s51^2 - 3*q2^2*q6*q8*s45*s51^2 + 
       3*q2*q6^2*q8*s45*s51^2 - 3*q6^2*q7*q8*s45*s51^2 + 3*q2^2*q6*q7*s51^3 - 
       3*q2*q6^2*q7*s51^3 + 3*q2^2*q6*q8*s51^3 - 3*q2*q6^2*q8*s51^3 - 
       3*q2^2*q7*q8*s51^3 + 14*q2*q6*q7*q8*s51^3 + 3*q6^2*q7*q8*s51^3 + 
       3*q2^2*q6*q7*q8*s51^4 - 3*q2*q6^2*q7*q8*s51^4]*
     (-2*F[1, 1, 8] + 2*F[1, 1, 10] + 2*tci[1, 2]))/2 + 
   (r[-8*q19 + 6*q2 - 8*q22 - q3 + q5 - 5*q6 + 2*q7 - 4*q8 + q2*q3*s12 + 
       4*q19*q5*s12 - 2*q19*q7*s12 + q3*q7*s12 + 3*q2*q8*s12 - 4*q5*q8*s12 + 
       3*q7*q8*s12 - q8^2*s12 + q2*q3*q7*s12^2 - q2*q7*q8*s12^2 - 
       q5*q8^2*s12^2 + q7*q8^2*s12^2 + q6^2*s23 + q3*q6^2*s23^2 - 
       q5*q6^2*s23^2 - 2*q2*q22*s34 - 4*q22*q5*s34 + 6*q2*q6*s34 + 
       5*q5*q6*s34 - q6^2*s34 + 2*q22*q8*s34 - 4*q5*q8*s34 + q8^2*s34 + 
       6*q2*q9*s34 - 6*q7*q9*s34 + q5*q8^2*s12*s34 - q5*q6^2*s23*s34 + 
       2*q22*q5*q8*s34^2 - 3*q2^2*s45 - 2*q2*q22*s45 - 3*q2*q5*s45 + 
       2*q19*q6*s45 - q2*q6*s45 - 2*q3*q6*s45 + 6*q5*q6*s45 - q6^2*s45 + 
       2*q19*q7*s45 - 6*q5*q7*s45 - 2*q7^2*s45 + q2*q8*s45 - 2*q22*q8*s45 + 
       q3*q8*s45 + 8*q5*q8*s45 + 3*q7*q8*s45 + q8^2*s45 + 10*q2*q9*s45 - 
       6*q6*q9*s45 + 18*q7*q9*s45 - 14*q8*q9*s45 + q3*q7^2*s12*s45 - 
       7*q5*q7*q8*s12*s45 + q5*q8^2*s12*s45 - q5*q7*q8^2*s12^2*s45 - 
       q3*q6^2*s23*s45 + q5*q6^2*s23*s45 + 2*q2*q22*q5*s34*s45 - 
       5*q2*q5*q6*s34*s45 + q2*q6^2*s34*s45 + 2*q5*q6^2*s34*s45 + 
       2*q22*q5*q8*s34*s45 - 2*q2^2*q9*s34*s45 + 6*q2*q5*q9*s34*s45 - 
       6*q5*q6*q9*s34*s45 - 6*q5*q7*q9*s34*s45 - 2*q7^2*q9*s34*s45 + 
       6*q5*q8*q9*s34*s45 - 13*q2*q5*q6*s45^2 - q5*q7^2*s45^2 + 
       q2*q6*q8*s45^2 + q3*q6*q8*s45^2 + 12*q5*q7*q8*s45^2 + 
       2*q7^2*q8*s45^2 - q5*q8^2*s45^2 - q7*q8^2*s45^2 - q2^2*q9*s45^2 + 
       12*q2*q5*q9*s45^2 + 19*q2*q6*q9*s45^2 - 12*q5*q6*q9*s45^2 + 
       12*q5*q7*q9*s45^2 + 3*q7^2*q9*s45^2 - 12*q5*q8*q9*s45^2 - 
       23*q7*q8*q9*s45^2 + 2*q8^2*q9*s45^2 - q5*q7^2*q8*s12*s45^2 + 
       q5*q7*q8^2*s12*s45^2 - q2*q5*q6^2*s34*s45^2 - q2^2*q5*q9*s34*s45^2 - 
       q5*q6^2*q9*s34*s45^2 - q5*q7^2*q9*s34*s45^2 - q5*q8^2*q9*s34*s45^2 + 
       q2^2*q5*q6*s45^3 - q2*q5*q6^2*s45^3 + q5*q7^2*q8*s45^3 - 
       q5*q7*q8^2*s45^3 - q2^2*q5*q9*s45^3 - 2*q2^2*q6*q9*s45^3 + 
       14*q2*q5*q6*q9*s45^3 + q2*q6^2*q9*s45^3 - q5*q6^2*q9*s45^3 + 
       q5*q7^2*q9*s45^3 - 14*q5*q7*q8*q9*s45^3 - 3*q7^2*q8*q9*s45^3 + 
       q5*q8^2*q9*s45^3 + 2*q7*q8^2*q9*s45^3 - q2^2*q5*q6*q9*s45^4 + 
       q2*q5*q6^2*q9*s45^4 - q5*q7^2*q8*q9*s45^4 + q5*q7*q8^2*q9*s45^4 + 
       2*q19*q2*s51 + q2*q6*s51 - 2*q22*q6*s51 + q6^2*s51 - 2*q19*q7*s51 - 
       3*q2*q7*s51 - 9*q6*q7*s51 + 2*q7^2*s51 + 2*q2*q8*s51 + 4*q19*q9*s51 - 
       2*q2*q9*s51 + 4*q22*q9*s51 + 6*q7*q9*s51 - 2*q2^2*q3*s12*s51 + 
       2*q19*q2*q7*s12*s51 + 2*q2*q3*q7*s12*s51 - q3*q7^2*s12*s51 - 
       q2^2*q8*s12*s51 - 3*q2*q7*q8*s12*s51 + q2*q8^2*s12*s51 - 
       q2^2*q3*q7*s12^2*s51 + q2^2*q7*q8*s12^2*s51 - q2*q7*q8^2*s12^2*s51 - 
       2*q2*q22*q6*s34*s51 - q2*q6^2*s34*s51 + 5*q2*q6*q7*s34*s51 - 
       q2^2*q9*s34*s51 - q7^2*q9*s34*s51 + q2^2*q3*s45*s51 + 
       2*q19*q2*q6*s45*s51 - q3*q6^2*s45*s51 + q3*q7^2*s45*s51 - 
       q2^2*q8*s45*s51 + 3*q2*q6*q8*s45*s51 + 2*q22*q6*q8*s45*s51 - 
       2*q3*q6*q8*s45*s51 + 7*q6*q7*q8*s45*s51 + q2*q8^2*s45*s51 + 
       q2^2*q9*s45*s51 + 2*q19*q6*q9*s45*s51 + 5*q2*q6*q9*s45*s51 + 
       2*q19*q7*q9*s45*s51 + 3*q7^2*q9*s45*s51 - 9*q7*q8*q9*s45*s51 - 
       q2^2*q6*q8*s45^2*s51 + q2*q6*q8^2*s45^2*s51 + q3*q6*q8^2*s45^2*s51 - 
       q2^2*q6*q9*s45^2*s51 - 3*q7^2*q8*q9*s45^2*s51 + q7*q8^2*q9*s45^2*s51 - 
       q2^2*q3*s51^2 + q2^2*q7*s51^2 + 2*q2*q3*q7*s51^2 + q2*q6*q7*s51^2 + 
       q6^2*q7*s51^2 - 2*q2*q7^2*s51^2 - q3*q7^2*s51^2 - q6*q7^2*s51^2 + 
       q2^2*q9*s51^2 + 2*q19*q7*q9*s51^2 + q7^2*q9*s51^2 - 
       2*q2^2*q3*q7*s12*s51^2 + q2*q3*q7^2*s12*s51^2 - q2*q6^2*q7*s34*s51^2 + 
       q2*q6*q7^2*s34*s51^2 - q3*q6^2*q8*s45*s51^2 - q6^2*q7*q8*s45*s51^2 + 
       q6*q7^2*q8*s45*s51^2 - q7^2*q8*q9*s45*s51^2 - q2^2*q3*q7*s51^3 + 
       q2*q3*q7^2*s51^3]*(-F[1, 1, 3]^2 + F[1, 1, 10]^2 - tci[1, 1]^2 + 
      2*F[1, 1, 3]*tci[1, 2]))/2 + 
   (r[-q19 + 2*q2 - 2*q22 - 4*q5 - 2*q6 - q7 + q8 + 8*q9 - q19*q2*s12 - 
       2*q19*q5*s12 + 3*q2*q8*s12 - 3*q5*q8*s12 - q7*q8*s12 - 
       q19*q2*q7*s12^2 + q2*q7*q8*s12^2 - q5*q8^2*s12^2 + q7*q8^2*s12^2 - 
       q19*q6*s23 - q5*q6*s23 - q5*q6^2*s23^2 + q5*q6*s34 - q6^2*s34 + 
       3*q2*q9*s34 - 8*q5*q9*s34 - 3*q7*q9*s34 + q5*q8^2*s12*s34 - 
       q5*q6^2*s23*s34 - q19*q2*s45 - 2*q2^2*s45 + 2*q19*q6*s45 - q2*q6*s45 + 
       2*q5*q6*s45 - 3*q5*q7*s45 - 2*q7^2*s45 + 3*q5*q8*s45 + 5*q7*q8*s45 + 
       q2*q9*s45 - q6*q9*s45 + 7*q7*q9*s45 - 7*q8*q9*s45 - 
       3*q5*q7*q8*s12*s45 + q5*q8^2*s12*s45 - q5*q7*q8^2*s12^2*s45 + 
       q5*q6^2*s23*s45 - q2*q5*q6*s34*s45 + q2*q6^2*s34*s45 + 
       2*q5*q6^2*s34*s45 - 2*q2^2*q9*s34*s45 + 3*q2*q5*q9*s34*s45 - 
       3*q5*q6*q9*s34*s45 - 3*q5*q7*q9*s34*s45 - 2*q7^2*q9*s34*s45 + 
       3*q5*q8*q9*s34*s45 - q19*q2*q6*s45^2 - 5*q2*q5*q6*s45^2 - 
       q5*q7^2*s45^2 + 4*q5*q7*q8*s45^2 + 2*q7^2*q8*s45^2 - q5*q8^2*s45^2 - 
       q7*q8^2*s45^2 - q2^2*q9*s45^2 + 4*q2*q5*q9*s45^2 + 7*q2*q6*q9*s45^2 - 
       4*q5*q6*q9*s45^2 + 4*q5*q7*q9*s45^2 + 3*q7^2*q9*s45^2 - 
       4*q5*q8*q9*s45^2 - 11*q7*q8*q9*s45^2 + 2*q8^2*q9*s45^2 - 
       q5*q7^2*q8*s12*s45^2 + q5*q7*q8^2*s12*s45^2 - q2*q5*q6^2*s34*s45^2 - 
       q2^2*q5*q9*s34*s45^2 - q5*q6^2*q9*s34*s45^2 - q5*q7^2*q9*s34*s45^2 - 
       q5*q8^2*q9*s34*s45^2 + q2^2*q5*q6*s45^3 - q2*q5*q6^2*s45^3 + 
       q5*q7^2*q8*s45^3 - q5*q7*q8^2*s45^3 - q2^2*q5*q9*s45^3 - 
       2*q2^2*q6*q9*s45^3 + 6*q2*q5*q6*q9*s45^3 + q2*q6^2*q9*s45^3 - 
       q5*q6^2*q9*s45^3 + q5*q7^2*q9*s45^3 - 6*q5*q7*q8*q9*s45^3 - 
       3*q7^2*q8*q9*s45^3 + q5*q8^2*q9*s45^3 + 2*q7*q8^2*q9*s45^3 - 
       q2^2*q5*q6*q9*s45^4 + q2*q5*q6^2*q9*s45^4 - q5*q7^2*q8*q9*s45^4 + 
       q5*q7*q8^2*q9*s45^4 - q2^2*s51 + q2*q6*s51 + q22*q6*s51 - 
       2*q6*q7*s51 - q22*q8*s51 - 3*q2*q9*s51 - 2*q22*q9*s51 + 3*q7*q9*s51 - 
       q19*q2^2*s12*s51 - q19*q2*q7*s12*s51 + q2*q7*q8*s12*s51 + 
       q19*q2^2*q7*s12^2*s51 - q2^2*q7*q8*s12^2*s51 - q2*q7*q8^2*s12^2*s51 + 
       q2*q22*q6*s34*s51 - q2*q6^2*s34*s51 - q2^2*q9*s34*s51 - 
       q7^2*q9*s34*s51 - q19*q2^2*s45*s51 + q19*q2*q6*s45*s51 - 
       q22*q6*q8*s45*s51 - q6*q7*q8*s45*s51 + q2^2*q9*s45*s51 + 
       q2*q6*q9*s45*s51 + 3*q7^2*q9*s45*s51 - 5*q7*q8*q9*s45*s51 - 
       q19*q2^2*q6*s45^2*s51 - q2^2*q6*q9*s45^2*s51 - 
       3*q7^2*q8*q9*s45^2*s51 + q7*q8^2*q9*s45^2*s51 - q2*q22*q6*s51^2 - 
       q22*q6^2*s51^2 - q6^2*q7*s51^2 - q6*q7^2*s51^2 + q2^2*q9*s51^2 + 
       q7^2*q9*s51^2 + q2*q22*q6^2*s34*s51^2 + q22*q6^2*q8*s45*s51^2 + 
       q6^2*q7*q8*s45*s51^2 + q6*q7^2*q8*s45*s51^2 - q7^2*q8*q9*s45*s51^2]*
     (-4*F[1, 1, 3] - 2*F[1, 1, 3]^2 + 4*F[1, 1, 10] + 2*F[1, 1, 10]^2 - 
      2*tci[1, 1]^2 + 4*tci[1, 2] + 4*F[1, 1, 3]*tci[1, 2]))/2 + 
   (r[-2*q1 + 3*q5 + 5*q6 - 2*q7 - 2*q8 - 4*q2*q5*s12 - 2*q2*q8*s12 + 
       4*q5*q8*s12 + 3*q7*q8*s12 - 2*q2*q7*q8*s12^2 - q5*q6*s23 - 
       2*q1*q2*s34 - 2*q1*q5*s34 + 2*q2*q6*s34 - 2*q2*q7*s34 - 2*q1*q8*s34 - 
       4*q5*q8*s34 - 4*q6*q8*s34 + q2*q9*s34 + 2*q5*q9*s34 - 4*q6*q9*s34 + 
       4*q7*q9*s34 + 4*q1*q5*q8*s34^2 - 2*q2*q5*q9*s34^2 + 2*q5*q6*q9*s34^2 + 
       2*q1*q2*s45 - 2*q5*q6*s45 + 4*q5*q7*s45 - 4*q1*q8*s45 + 2*q2*q8*s45 - 
       4*q6*q8*s45 - 9*q7*q8*s45 - 5*q2*q9*s45 + 8*q8*q9*s45 + 
       4*q5*q7*q8*s12*s45 - 2*q1*q2*q5*s34*s45 + 2*q2*q5*q6*s34*s45 + 
       4*q1*q5*q8*s34*s45 - q2*q5*q9*s34*s45 + q5*q6*q9*s34*s45 + 
       4*q5*q7*q9*s34*s45 - 4*q5*q8*q9*s34*s45 + 4*q2*q5*q6*s45^2 + 
       2*q2*q6*q8*s45^2 - 6*q2*q5*q9*s45^2 - 6*q2*q6*q9*s45^2 + 
       6*q5*q6*q9*s45^2 + 4*q7*q8*q9*s45^2 - 6*q2*q5*q6*q9*s45^3 + 
       2*q1*q2*s51 + 4*q2*q6*s51 - 6*q1*q7*s51 + q2*q7*s51 - q6*q7*s51 - 
       4*q2*q8*s51 + 4*q6*q8*s51 + 4*q7*q8*s51 + 2*q1*q9*s51 - q2*q9*s51 + 
       4*q6*q9*s51 + q2*q7*q8*s12*s51 - 2*q1*q2*q7*s34*s51 + 
       2*q2*q6*q7*s34*s51 + 2*q1*q6*q8*s45*s51 - 4*q2*q6*q8*s45*s51 + 
       5*q6*q7*q8*s45*s51 - 2*q1*q6*q9*s45*s51 - 2*q2*q6*q9*s45*s51 + 
       4*q1*q7*q9*s45*s51 + 4*q7*q8*q9*s45*s51 + 2*q1*q2*q7*s51^2 + 
       4*q2*q6*q7*s51^2 + 6*q2*q6*q8*s51^2 - 6*q2*q7*q8*s51^2 - 
       4*q6*q7*q8*s51^2 + 4*q1*q7*q9*s51^2 + 6*q2*q6*q7*q8*s51^3]*
     (4*F[1, 1, 1]^2 - 4*F[1, 1, 1]*F[1, 1, 2] - 4*F[1, 1, 1]*F[1, 1, 6] + 
      4*F[1, 1, 2]*F[1, 1, 6] + 8*F[2, 1, 2] + (10*tci[1, 1]^2)/3 - 
      8*F[1, 1, 1]*tci[1, 2] + 4*F[1, 1, 2]*tci[1, 2] + 
      4*F[1, 1, 6]*tci[1, 2]))/2 + 
   (r[-q10 + 17*q2 + 10*q5 - 7*q6 - 11*q7 + 4*q8 - q5^2*s12 - 6*q5*q8*s12 + 
       5*q7*q8*s12 + 2*q5^2*s23 - 10*q5*q6*s23 - q6^2*s23 - 2*q5^2*q6*s23^2 + 
       2*q5*q6^2*s23^2 + 2*q10*q2*s34 + 2*q2*q20*s34 - 2*q2*q23*s34 + 
       2*q20*q5*s34 - 2*q23*q5*s34 + q10*q6*s34 - 5*q2*q6*s34 - 5*q5*q6*s34 + 
       2*q6^2*s34 + 4*q23*q7*s34 - 4*q20*q8*s34 - 4*q23*q8*s34 + 
       7*q2*q9*s34 - 3*q6*q9*s34 - 5*q7*q9*s34 + q5^2*q8*s12*s34 - 
       q5^2*q6*s23*s34 + q5*q6^2*s23*s34 + q10*q2^2*s34^2 + 
       2*q23*q5*q8*s34^2 - q2^2*q9*s34^2 + q6^2*q9*s34^2 + q2*q9^2*s34^2 - 
       q7*q9^2*s34^2 + 2*q10*q5*s45 - 2*q20*q5*s45 + 13*q2*q6*s45 + 
       2*q23*q6*s45 + 7*q5*q6*s45 - q6^2*s45 + 4*q23*q7*s45 - 8*q5*q7*s45 - 
       4*q20*q8*s45 - 2*q23*q8*s45 + 12*q5*q8*s45 - 3*q6*q8*s45 + 
       11*q7*q8*s45 - 8*q2*q9*s45 - 2*q20*q9*s45 + 3*q6*q9*s45 + 
       21*q7*q9*s45 - 14*q8*q9*s45 - q5^2*q8*s12*s45 - 6*q5*q7*q8*s12*s45 + 
       3*q5^2*q6*s23*s45 - 3*q5*q6^2*s23*s45 + 4*q10*q2*q5*s34*s45 - 
       2*q2*q20*q5*s34*s45 - 2*q2*q23*q5*s34*s45 + 5*q2*q5*q6*s34*s45 + 
       3*q5^2*q6*s34*s45 - q2*q6^2*s34*s45 - 3*q5*q6^2*s34*s45 + 
       2*q23*q5*q8*s34*s45 - q5^2*q8*s34*s45 + 3*q2^2*q9*s34*s45 + 
       5*q2*q5*q9*s34*s45 - 2*q20*q5*q9*s34*s45 - 3*q5*q6*q9*s34*s45 - 
       9*q5*q7*q9*s34*s45 + 9*q5*q8*q9*s34*s45 - 3*q2*q9^2*s34*s45 + 
       q6*q9^2*s34*s45 + 2*q7*q9^2*s34*s45 + q10*q2^2*q5*s34^2*s45 - 
       q2^2*q5*q9*s34^2*s45 + q5^2*q6*q9*s34^2*s45 - q5*q6^2*q9*s34^2*s45 - 
       q5^2*q8*q9*s34^2*s45 + q2*q5*q9^2*s34^2*s45 - q5*q7*q9^2*s34^2*s45 + 
       q10*q5^2*s45^2 - q2^2*q6*s45^2 - 2*q2*q23*q6*s45^2 - q5^2*q6*s45^2 + 
       q2*q6^2*s45^2 + q5*q6^2*s45^2 - q5^2*q7*s45^2 + q5^2*q8*s45^2 + 
       12*q5*q7*q8*s45^2 + q2^2*q9*s45^2 - 3*q2*q6*q9*s45^2 + 
       14*q5*q7*q9*s45^2 - 14*q5*q8*q9*s45^2 - 19*q7*q8*q9*s45^2 - 
       q2*q9^2*s45^2 + q6*q9^2*s45^2 - 2*q7*q9^2*s45^2 + 2*q8*q9^2*s45^2 - 
       q5^2*q7*q8*s12*s45^2 + q10*q2*q5^2*s34*s45^2 - q2*q5^2*q6*s34*s45^2 + 
       q2*q5*q6^2*s34*s45^2 - q5^2*q7*q9*s34*s45^2 + q5^2*q8*q9*s34*s45^2 + 
       q5*q7*q9^2*s34*s45^2 - q5*q8*q9^2*s34*s45^2 + q5^2*q7*q8*s45^3 + 
       q2^2*q6*q9*s45^3 + q5^2*q7*q9*s45^3 - q5^2*q8*q9*s45^3 - 
       14*q5*q7*q8*q9*s45^3 - q2*q6*q9^2*s45^3 - q5*q7*q9^2*s45^3 + 
       q5*q8*q9^2*s45^3 + 2*q7*q8*q9^2*s45^3 - q5^2*q7*q8*q9*s45^4 + 
       q5*q7*q8*q9^2*s45^4 + 3*q2^2*s51 - 2*q2*q20*s51 - 12*q2*q6*s51 + 
       10*q2*q7*s51 + 6*q6*q7*s51 + 6*q2*q8*s51 - 10*q7*q8*s51 - 
       10*q2*q9*s51 - 2*q20*q9*s51 + 8*q7*q9*s51 - 4*q2*q7*q8*s12*s51 + 
       q2*q6^2*s34*s51 + 2*q2*q20*q7*s34*s51 - 5*q2*q6*q7*s34*s51 + 
       3*q2^2*q9*s34*s51 - 2*q10*q6*q9*s34*s51 - 3*q2*q9^2*s34*s51 - 
       q6*q9^2*s34*s51 + q7*q9^2*s34*s51 + q10*q6^2*q9*s34^2*s51 + 
       q2^2*q6*s45*s51 - 2*q2*q23*q6*s45*s51 - q2*q6^2*s45*s51 + 
       7*q2*q6*q8*s45*s51 - 2*q23*q6*q8*s45*s51 - 6*q6*q7*q8*s45*s51 - 
       q2^2*q9*s45*s51 - 3*q2*q6*q9*s45*s51 + 2*q20*q7*q9*s45*s51 - 
       6*q7*q8*q9*s45*s51 + q2*q9^2*s45*s51 - q7*q9^2*s45*s51 + 
       q2*q6^2*q8*s45^2*s51 + q2^2*q6*q9*s45^2*s51 - q2*q6*q9^2*s45^2*s51 + 
       q7*q8*q9^2*s45^2*s51 - q2^2*q6*s51^2 + q2*q6^2*s51^2 + q2^2*q7*s51^2 - 
       2*q2*q20*q7*s51^2 - 11*q2*q6*q7*s51^2 - q6^2*q7*s51^2 + 
       q2^2*q8*s51^2 - 11*q2*q6*q8*s51^2 + 9*q2*q7*q8*s51^2 + 
       11*q6*q7*q8*s51^2 - 2*q2^2*q9*s51^2 + 2*q20*q7*q9*s51^2 + 
       q10*q9^2*s51^2 + 2*q2*q9^2*s51^2 - q2^2*q7*q8*s12*s51^2 + 
       q2*q6^2*q7*s34*s51^2 - q10*q6*q9^2*s34*s51^2 + q2^2*q6*q8*s45*s51^2 - 
       q2*q6^2*q8*s45*s51^2 + q6^2*q7*q8*s45*s51^2 - q2^2*q6*q7*s51^3 + 
       q2*q6^2*q7*s51^3 - q2^2*q6*q8*s51^3 + q2*q6^2*q8*s51^3 + 
       q2^2*q7*q8*s51^3 - 10*q2*q6*q7*q8*s51^3 - q6^2*q7*q8*s51^3 - 
       q2^2*q6*q7*q8*s51^4 + q2*q6^2*q7*q8*s51^4]*
     (-F[1, 1, 8]^2 + F[1, 1, 10]^2 - tci[1, 1]^2 + 2*F[1, 1, 8]*tci[1, 2]))/
    2 + (r[-4*q2 - q4 - 7*q5 + 6*q7 - q8 + 2*q9 - q5^2*s12 - 3*q4*q7*s12 - 
       3*q5*q7*s12 + 3*q4*q8*s12 + 3*q5*q8*s12 + 3*q4*q5*q8*s12^2 + 
       3*q5*q7*q8*s12^2 - q10*q5*s23 + q4*q5*s23 - q5^2*s23 + 3*q5*q6*s23 + 
       q10*q9*s23 - q4*q9*s23 + q5^2*q6*s23^2 + q10*q5*s34 + 2*q4*q5*s34 + 
       4*q2*q6*s34 + 7*q5*q6*s34 + 3*q4*q7*s34 - 2*q5*q7*s34 - 3*q4*q8*s34 - 
       2*q5*q8*s34 - 2*q10*q9*s34 + q2*q9*s34 - 3*q4*q9*s34 - 4*q5*q9*s34 + 
       4*q6*q9*s34 - 6*q7*q9*s34 + q8*q9*s34 - 6*q4*q5*q8*s12*s34 - 
       q10*q2*q5*s34^2 + 4*q4*q5*q8*s34^2 + q2*q5*q9*s34^2 + 
       3*q10*q6*q9*s34^2 + q5*q6*q9*s34^2 - 3*q4*q7*q9*s34^2 - 
       2*q5*q7*q9*s34^2 - q5*q8*q9*s34^2 - 3*q10*q2*s45 + 3*q10*q6*s45 - 
       6*q5*q6*s45 - 3*q5*q7*s45 + 3*q5*q8*s45 - q7*q8*s45 + q2*q9*s45 - 
       2*q6*q9*s45 + 4*q7*q9*s45 - 5*q8*q9*s45 - q5^2*q7*s12*s45 + 
       3*q5*q7*q8*s12*s45 - q5^2*q6*s23*s45 - 6*q2*q5*q6*s34*s45 - 
       q5^2*q6*s34*s45 - q5^2*q7*s34*s45 + 2*q2*q5*q9*s34*s45 - 
       2*q5*q6*q9*s34*s45 - 2*q5*q7*q9*s34*s45 + 2*q5*q8*q9*s34*s45 - 
       q5^2*q6*q9*s34^2*s45 - q5^2*q7*q9*s34^2*s45 - 3*q10*q2*q5*s45^2 + 
       3*q5*q7*q8*s45^2 + 3*q2*q5*q9*s45^2 + 3*q2*q6*q9*s45^2 - 
       3*q5*q6*q9*s45^2 + 3*q5*q7*q9*s45^2 - 3*q5*q8*q9*s45^2 - 
       6*q7*q8*q9*s45^2 + 3*q2*q5*q6*q9*s45^3 - 3*q5*q7*q8*q9*s45^3 - 
       q10*q2*s51 - 4*q2*q7*s51 - 4*q6*q7*s51 + q4*q8*s51 + q7*q8*s51 - 
       q2*q9*s51 + q4*q9*s51 - 3*q6*q9*s51 + 4*q7*q9*s51 - q8*q9*s51 + 
       4*q2*q6*q7*s34*s51 + 4*q6*q7*q8*s45*s51 + q2*q6*q9*s45*s51 - 
       4*q7*q8*q9*s45*s51 + q10*q6*q9*s51^2 - q4*q7*q9*s51^2 - 
       q7*q8*q9*s51^2]*(-2*F[1, 1, 1]^2 + 2*F[1, 1, 3]^2 + 
      4*F[1, 1, 1]*F[1, 1, 10] - 4*F[1, 1, 3]*F[1, 1, 10] - 4*F[2, 1, 1] + 
      4*F[2, 1, 13] + 4*F[1, 1, 1]*tci[1, 2] - 4*F[1, 2, 2]*tci[1, 2]))/2 + 
   (r[4*q2 + 3*q3 + q4 - q5 + 3*q6 - 7*q7 - 5*q8 + 2*q9 + 4*q2*q7*s12 + 
       q3*q7*s12 + 3*q4*q7*s12 + 8*q5*q7*s12 - 4*q7^2*s12 - 3*q4*q8*s12 - 
       8*q5*q8*s12 - 6*q7*q8*s12 + 2*q3*q7^2*s12^2 - 3*q4*q5*q8*s12^2 - 
       8*q5*q7*q8*s12^2 - q4*q5*s23 - 3*q3*q6*s23 + q4*q9*s23 - 7*q1*q2*s34 - 
       2*q2*q5*s34 - 2*q4*q5*s34 - q2*q6*s34 - 3*q4*q7*s34 - q5*q7*s34 - 
       2*q7^2*s34 + 4*q1*q8*s34 + 3*q4*q8*s34 + 6*q5*q8*s34 + 3*q2*q9*s34 + 
       3*q4*q9*s34 - q5*q9*s34 + 7*q7*q9*s34 - q8*q9*s34 + 
       6*q4*q5*q8*s12*s34 - 7*q1*q5*q8*s34^2 - 4*q4*q5*q8*s34^2 - 
       2*q2*q5*q9*s34^2 + 3*q4*q7*q9*s34^2 - q5*q7*q9*s34^2 - 
       2*q7^2*q9*s34^2 + q5*q8*q9*s34^2 - 7*q1*q2*s45 - 2*q2*q6*s45 + 
       2*q3*q6*s45 - 2*q5*q6*s45 + q3*q7*s45 + 5*q5*q7*s45 + 7*q7^2*s45 + 
       7*q1*q8*s45 - 5*q5*q8*s45 - 5*q7*q8*s45 + 5*q2*q9*s45 - 7*q6*q9*s45 - 
       q7*q9*s45 + 6*q8*q9*s45 + q3*q7^2*s12*s45 - 2*q5*q7^2*s12*s45 - 
       2*q7^3*s12*s45 - 6*q5*q7*q8*s12*s45 + q7^2*q8*s12*s45 - 
       6*q5*q7^2*q8*s12^2*s45 + 7*q1*q2*q5*s34*s45 - 2*q5*q7^2*s34*s45 - 
       2*q7^3*s34*s45 - 7*q1*q5*q8*s34*s45 - 7*q2*q5*q9*s34*s45 + 
       5*q5*q7*q9*s34*s45 + 9*q7^2*q9*s34*s45 + q5*q8*q9*s34*s45 - 
       2*q5*q7^2*q9*s34^2*s45 - 2*q7^3*q9*s34^2*s45 + 2*q2*q5*q6*s45^2 + 
       3*q5*q7^2*s45^2 + 2*q7^3*s45^2 - 8*q5*q7*q8*s45^2 - 6*q7^2*q8*s45^2 - 
       2*q2*q5*q9*s45^2 + 2*q5*q6*q9*s45^2 - 8*q5*q7*q9*s45^2 - 
       9*q7^2*q9*s45^2 + 8*q5*q8*q9*s45^2 + 19*q7*q8*q9*s45^2 - 
       q5*q7^3*s12*s45^2 + 3*q5*q7^2*q8*s12*s45^2 + q7^3*q8*s12*s45^2 - 
       q5*q7^3*q8*s12^2*s45^2 - q5*q7^3*s34*s45^2 + 3*q5*q7^2*q9*s34*s45^2 + 
       3*q7^3*q9*s34*s45^2 - q5*q7^3*q9*s34^2*s45^2 + q5*q7^3*s45^3 - 
       4*q5*q7^2*q8*s45^3 - 2*q7^3*q8*s45^3 - 2*q2*q5*q6*q9*s45^3 - 
       4*q5*q7^2*q9*s45^3 - 3*q7^3*q9*s45^3 + 12*q5*q7*q8*q9*s45^3 + 
       12*q7^2*q8*q9*s45^3 + q5*q7^3*q8*s12*s45^3 + q5*q7^3*q9*s34*s45^3 - 
       q5*q7^3*q8*s45^4 - q5*q7^3*q9*s45^4 + 5*q5*q7^2*q8*q9*s45^4 + 
       3*q7^3*q8*q9*s45^4 + q5*q7^3*q8*q9*s45^5 + 7*q1*q2*s51 - 4*q2*q3*s51 + 
       2*q2*q6*s51 - 2*q3*q6*s51 - 10*q1*q7*s51 + 4*q2*q7*s51 + 2*q6*q7*s51 + 
       2*q3*q8*s51 - q4*q8*s51 - 4*q2*q9*s51 - q4*q9*s51 + 7*q7*q9*s51 + 
       q8*q9*s51 - 4*q2*q3*q7*s12*s51 + 2*q2*q7^2*s12*s51 + 
       2*q3*q7^2*s12*s51 - 2*q2*q3*q7^2*s12^2*s51 - 7*q1*q2*q7*s34*s51 - 
       2*q2*q6*q7*s34*s51 - q7^3*s34*s51 + 6*q7^2*q9*s34*s51 - 
       q7^3*q9*s34^2*s51 + q3*q7^2*s45*s51 + q7^3*s45*s51 - 
       3*q1*q6*q8*s45*s51 + 2*q3*q6*q8*s45*s51 - q6*q7*q8*s45*s51 - 
       q7^2*q8*s45*s51 + 2*q2*q3*q9*s45*s51 - 3*q1*q6*q9*s45*s51 + 
       3*q1*q7*q9*s45*s51 - 6*q7^2*q9*s45*s51 - 2*q3*q8*q9*s45*s51 + 
       9*q7*q8*q9*s45*s51 + 3*q7^3*q9*s34*s45*s51 - q7^3*q8*s45^2*s51 - 
       3*q7^3*q9*s45^2*s51 + 9*q7^2*q8*q9*s45^2*s51 + 
       3*q7^3*q8*q9*s45^3*s51 + 7*q1*q2*q7*s51^2 - q2*q3*q7*s51^2 + 
       2*q2*q6*q7*s51^2 + q2*q7^2*s51^2 + q6*q7^2*s51^2 - 2*q3*q6*q8*s51^2 - 
       2*q6*q7*q8*s51^2 + 3*q2*q3*q9*s51^2 + 3*q1*q7*q9*s51^2 + 
       q4*q7*q9*s51^2 - q7^2*q9*s51^2 + q3*q8*q9*s51^2 + 2*q7*q8*q9*s51^2 - 
       2*q2*q3*q7^2*s12*s51^2 - q2*q6*q7^2*s34*s51^2 + q7^3*q9*s34*s51^2 - 
       q6*q7^2*q8*s45*s51^2 - q7^3*q9*s45*s51^2 + 2*q7^2*q8*q9*s45*s51^2 + 
       q7^3*q8*q9*s45^2*s51^2]*(2*F[1, 1, 3]^2 - 4*F[1, 1, 3]*F[1, 1, 6] + 
      2*F[1, 1, 6]^2 + 4*F[2, 1, 13] + 4*F[2, 1, 14] + (2*tci[1, 1]^2)/3 + 
      4*F[1, 1, 6]*tci[1, 2] - 4*F[1, 2, 2]*tci[1, 2]))/2 + 
   (r[4*q1 - 4*q2 - 4*q5 + 4*q6 + q7 - q9 - q10*q5*s23 - q5^2*s23 + 
       q10*q9*s23 + q5^2*q6*s23^2 - 3*q1*q2*s34 + 4*q1*q5*s34 + q10*q5*s34 + 
       4*q2*q6*s34 + 7*q5*q6*s34 + 3*q5*q8*s34 - 2*q10*q9*s34 - 2*q2*q9*s34 - 
       4*q5*q9*s34 + 4*q6*q9*s34 - q10*q2*q5*s34^2 - 7*q1*q5*q8*s34^2 + 
       q2*q5*q9*s34^2 + 3*q10*q6*q9*s34^2 + q5*q6*q9*s34^2 - 3*q1*q2*s45 - 
       3*q10*q2*s45 + 3*q10*q6*s45 - 6*q5*q6*s45 + 7*q1*q8*s45 + 
       4*q2*q9*s45 - 9*q6*q9*s45 + 3*q7*q9*s45 - 4*q8*q9*s45 - 
       q5^2*q6*s23*s45 + 3*q1*q2*q5*s34*s45 - 6*q2*q5*q6*s34*s45 - 
       q5^2*q6*s34*s45 - 7*q1*q5*q8*s34*s45 - q2*q5*q9*s34*s45 - 
       5*q5*q6*q9*s34*s45 + 4*q5*q8*q9*s34*s45 - q5^2*q6*q9*s34^2*s45 - 
       3*q10*q2*q5*s45^2 + 3*q2*q5*q9*s45^2 + 3*q2*q6*q9*s45^2 - 
       3*q5*q6*q9*s45^2 + 3*q2*q5*q6*q9*s45^3 + 3*q1*q2*s51 - q10*q2*s51 - 
       6*q1*q7*s51 - q2*q7*s51 - 4*q1*q9*s51 + 2*q2*q9*s51 - 3*q6*q9*s51 + 
       3*q7*q9*s51 - 3*q1*q2*q7*s34*s51 + 4*q2*q6*q7*s34*s51 - 
       7*q1*q6*q8*s45*s51 - 7*q1*q6*q9*s45*s51 + q2*q6*q9*s45*s51 + 
       3*q1*q7*q9*s45*s51 + 3*q1*q2*q7*s51^2 + q10*q6*q9*s51^2 + 
       3*q1*q7*q9*s51^2]*(2*F[1, 1, 1]^2 - 4*F[1, 1, 1]*F[1, 1, 2] - 
      2*F[1, 1, 2]^2 - 2*F[1, 1, 3]^2 + 4*F[1, 1, 2]*F[1, 1, 4] + 
      4*F[1, 1, 2]*F[1, 1, 9] + 4*F[1, 1, 3]*F[1, 1, 9] - 
      4*F[1, 1, 4]*F[1, 1, 9] - 2*F[1, 1, 9]^2 + 4*F[2, 1, 2] - 
      4*F[2, 1, 11] - 4*F[2, 1, 13] - 4*F[2, 1, 15] - 
      4*F[1, 1, 1]*tci[1, 2] + 4*F[1, 2, 2]*tci[1, 2]))/2 + 
   (r[-4*q1 + 6*q2 - q3 + 6*q5 - 2*q6 - 5*q7 - q8 - q9 + 2*q3*q7*s12 - 
       2*q5*q8*s12 + q5^2*s23 + 4*q3*q6*s23 - 4*q5*q6*s23 - q5^2*q6*s23^2 - 
       3*q3*q6^2*s23^2 + 2*q5*q6^2*s23^2 - q6^3*s23^2 + q5*q6^3*s23^3 - 
       4*q1*q5*s34 - 3*q2*q6*s34 - 2*q5*q6*s34 - q6^2*s34 - 3*q5*q8*s34 - 
       4*q6*q8*s34 + 5*q5*q9*s34 - 2*q6*q9*s34 + 10*q8*q9*s34 + 
       q5*q6^2*s23*s34 + q5*q6^3*s23^2*s34 - 2*q5*q6*q9*s34^2 - 
       2*q5*q8*q9*s34^2 - 4*q1*q2*s45 - 4*q3*q6*s45 + 8*q5*q6*s45 + 
       4*q6^2*s45 + q3*q7*s45 + 2*q5*q8*s45 - 4*q6*q8*s45 + 3*q7*q8*s45 + 
       6*q2*q9*s45 - 6*q6*q9*s45 + 8*q7*q9*s45 - 5*q8*q9*s45 - 
       2*q5*q7*q8*s12*s45 + q5^2*q6*s23*s45 + 5*q3*q6^2*s23*s45 - 
       6*q5*q6^2*s23*s45 + q6^3*s23*s45 - 2*q5*q6^3*s23^2*s45 + 
       4*q1*q2*q5*s34*s45 + q5^2*q6*s34*s45 + q2*q6^2*s34*s45 - 
       4*q5*q6^2*s34*s45 + 3*q6^2*q9*s34*s45 + 3*q5*q8*q9*s34*s45 - 
       3*q5*q6^3*s23*s34*s45 + q5^2*q6*q9*s34^2*s45 - 
       2*q5*q6^2*q9*s34^2*s45 - 5*q2*q5*q6*s45^2 - 3*q2*q6^2*s45^2 - 
       2*q3*q6^2*s45^2 + 4*q5*q6^2*s45^2 + 2*q5*q7*q8*s45^2 + 
       5*q2*q5*q9*s45^2 + 14*q2*q6*q9*s45^2 - 5*q5*q6*q9*s45^2 - 
       3*q6^2*q9*s45^2 + 2*q5*q7*q9*s45^2 - 2*q5*q8*q9*s45^2 - 
       6*q7*q8*q9*s45^2 + q5*q6^3*s23*s45^2 + q2*q5*q6^2*s34*s45^2 + 
       2*q5*q6^3*s34*s45^2 - 3*q5*q6^2*q9*s34*s45^2 - 
       q5*q6^3*q9*s34^2*s45^2 - 4*q2*q5*q6^2*s45^3 - q2*q6^3*s45^3 + 
       9*q2*q5*q6*q9*s45^3 + 8*q2*q6^2*q9*s45^3 - 4*q5*q6^2*q9*s45^3 - 
       q6^3*q9*s45^3 - 2*q5*q7*q8*q9*s45^3 - q2*q5*q6^3*s34*s45^3 - 
       q5*q6^3*q9*s34*s45^3 - q2*q5*q6^3*s45^4 + 5*q2*q5*q6^2*q9*s45^4 + 
       2*q2*q6^3*q9*s45^4 - q5*q6^3*q9*s45^4 + q2*q5*q6^3*q9*s45^5 - 
       2*q2*q3*s51 - q2*q6*s51 - 3*q3*q6*s51 + q6^2*s51 + 5*q2*q7*s51 - 
       3*q6*q7*s51 + 11*q6*q8*s51 + 4*q1*q9*s51 + q2*q9*s51 + 3*q6*q9*s51 + 
       6*q7*q9*s51 - 11*q8*q9*s51 - 2*q2*q3*q7*s12*s51 + q3*q6^2*s23*s51 - 
       q2*q6^2*s34*s51 - 3*q2*q6*q7*s34*s51 + 2*q3*q6^2*s45*s51 - 
       2*q6^2*q8*s45*s51 + 2*q6*q7*q8*s45*s51 + 2*q2*q3*q9*s45*s51 + 
       4*q1*q6*q9*s45*s51 + 6*q2*q6*q9*s45*s51 - 2*q3*q8*q9*s45*s51 - 
       6*q7*q8*q9*s45*s51 - 2*q3*q6^2*q8*s45^2*s51 + 3*q2*q6^2*q9*s45^2*s51 + 
       q2*q6^3*q9*s45^3*s51 - q2*q6*q7*s51^2 + q6^2*q7*s51^2 - 
       q3*q6*q8*s51^2 + 2*q6*q7*q8*s51^2 + 3*q2*q3*q9*s51^2 + 
       q3*q8*q9*s51^2 - 2*q7*q8*q9*s51^2 - q2*q6^2*q7*s34*s51^2 + 
       2*q3*q6^2*q8*s45*s51^2 - q6^2*q7*q8*s45*s51^2]*
     (-2*F[1, 1, 3]^2 + 4*F[1, 1, 3]*F[1, 1, 9] - 2*F[1, 1, 9]^2 - 
      4*F[2, 1, 13] - 4*F[2, 1, 15] - (2*tci[1, 1]^2)/3 - 
      4*F[1, 1, 9]*tci[1, 2] + 4*F[1, 2, 2]*tci[1, 2]))/2 + 
   (r[2*q1 - q2 - q5 + 6*q6 - 2*q7 - 2*q8 - 2*q9 - 2*q2*q8*s12 + 
       2*q7*q8*s12 - q8^2*s12 - q7*q8^2*s12^2 - 2*q1*q2*s34 + 2*q1*q5*s34 + 
       2*q1*q8*s34 - q5*q9*s34 - q9^2*s34 - q2*q9^2*s34^2 + 2*q1*q2*s45 + 
       q2^2*s45 - 4*q2*q6*s45 - 3*q6*q9*s45 - 2*q1*q2*q5*s34*s45 - 
       q2^2*q9*s34*s45 + q2*q5*q9*s34*s45 + 2*q2*q9^2*s34*s45 - 
       q2*q5*q9^2*s34^2*s45 + 2*q2^2*q6*s45^2 - q2^2*q9*s45^2 + 
       2*q2*q6*q9*s45^2 - q2^2*q6*q9*s45^3 + 2*q1*q2*s51 - q2^2*s51 - 
       2*q1*q7*s51 + 4*q2*q7*s51 - 2*q1*q9*s51 + q9^2*s51 + q2^2*q8*s12*s51 - 
       3*q2*q7*q8*s12*s51 + q2*q7*q8^2*s12^2*s51 - 2*q1*q2*q7*s34*s51 - 
       q2^2*q9*s34*s51 + 2*q2*q9^2*s34*s51 + q2^2*q8*s45*s51 + 
       2*q1*q6*q8*s45*s51 - q2*q6*q8*s45*s51 - 2*q1*q6*q9*s45*s51 + 
       q2*q6*q9*s45*s51 - q2*q9^2*s45*s51 + q2^2*q6*q8*s45^2*s51 - 
       q2^2*q6*q9*s45^2*s51 + 2*q1*q2*q7*s51^2 + q2^2*q9*s51^2 - 
       q2*q9^2*s51^2]*(-2*F[1, 1, 1]^2 + 2*F[1, 1, 4]^2 + 
      4*F[1, 1, 1]*F[1, 1, 6] - 4*F[1, 1, 4]*F[1, 1, 6] - 4*F[2, 1, 2] + 
      4*F[2, 1, 6] + 4*F[1, 1, 1]*tci[1, 2] - 4*F[1, 2, 3]*tci[1, 2]))/2 + 
   (r[-2*q1 + 3*q2 - 3*q6 + 2*q8 + q9 + q7*q8*s12 + q5^2*s23 - 2*q6^2*s23 - 
       q5^2*q6*s23^2 + q5*q6^2*s23^2 + 2*q1*q2*s34 - 2*q1*q5*s34 + 
       q2*q6*s34 - q5*q6*s34 - q6^2*s34 - 2*q1*q8*s34 + q5*q9*s34 + 
       q5*q6^2*s23*s34 - 2*q1*q2*s45 + q2*q6*s45 + 2*q5*q6*s45 + 2*q6^2*s45 + 
       2*q7*q8*s45 + 2*q6*q9*s45 + q7^2*q8*s12*s45 + q5^2*q6*s23*s45 - 
       2*q5*q6^2*s23*s45 + 2*q1*q2*q5*s34*s45 + q2*q5*q6*s34*s45 + 
       q5^2*q6*s34*s45 + q2*q6^2*s34*s45 - 2*q5*q6^2*s34*s45 + 
       q5*q6*q9*s34*s45 + q5^2*q6*q9*s34^2*s45 + q5*q6^2*s45^2 + 
       q2*q5*q6^2*s34*s45^2 - 2*q1*q2*s51 + q2*q6*s51 + 2*q1*q7*s51 - 
       3*q2*q7*s51 - q6*q7*s51 + q7^2*s51 + 2*q1*q9*s51 - q2*q6^2*s34*s51 + 
       2*q1*q2*q7*s34*s51 + q2*q6*q7*s34*s51 - 2*q1*q6*q8*s45*s51 - 
       q6*q7*q8*s45*s51 - q7^2*q8*s45*s51 + 2*q1*q6*q9*s45*s51 - 
       2*q1*q2*q7*s51^2 + q2*q6*q7*s51^2 - q6*q7^2*s51^2 - 
       q2*q6^2*q7*s34*s51^2 + q6*q7^2*q8*s45*s51^2]*
     (2*F[1, 1, 1]^2 - 4*F[1, 1, 1]*F[1, 1, 2] + 2*F[1, 1, 2]^2 + 
      4*F[2, 1, 2] + 4*F[2, 1, 3] + (2*tci[1, 1]^2)/3 - 
      4*F[1, 1, 1]*tci[1, 2] + 4*F[1, 2, 6]*tci[1, 2]))/2 + 
   (r[-3*q2 - q3 - q4 - 5*q5 - 4*q6 + 7*q7 + 2*q9 - 3*q2*q3*s12 + 
       3*q3*q5*s12 + 2*q3*q7*s12 - q4*q7*s12 + q5*q7*s12 - 4*q2*q8*s12 + 
       2*q3*q8*s12 - q4*q8*s12 - 8*q5*q8*s12 + 3*q7*q8*s12 - 2*q8^2*s12 - 
       2*q2*q3*q7*s12^2 + q3*q5*q7*s12^2 + q4*q5*q8*s12^2 + 
       2*q2*q7*q8*s12^2 - 2*q5*q7*q8*s12^2 + q5*q8^2*s12^2 - q7*q8^2*s12^2 - 
       3*q3*q5*s23 + q4*q5*s23 + q3*q6*s23 + 2*q5*q6*s23 - q4*q9*s23 + 
       3*q3*q5*q6*s23^2 + 3*q1*q2*s34 - 2*q4*q5*s34 + 2*q5*q6*s34 + 
       q4*q7*s34 - q5*q7*s34 + 4*q1*q8*s34 + q4*q8*s34 + 10*q5*q8*s34 + 
       4*q6*q8*s34 + 3*q8^2*s34 + q4*q9*s34 - q5*q9*s34 - 2*q6*q9*s34 - 
       q7*q9*s34 - q8*q9*s34 - 2*q4*q5*q8*s12*s34 + 4*q5*q8^2*s12*s34 + 
       q8^3*s12*s34 + q5*q8^3*s12^2*s34 + 3*q1*q5*q8*s34^2 + 
       4*q4*q5*q8*s34^2 - 3*q5*q8^2*s34^2 + 2*q5*q6*q9*s34^2 - 
       q4*q7*q9*s34^2 - q5*q7*q9*s34^2 + q5*q8*q9*s34^2 - q5*q8^3*s12*s34^2 + 
       3*q1*q2*s45 + q2*q3*s45 - 4*q2*q5*s45 + q3*q5*s45 - 6*q3*q6*s45 + 
       5*q5*q6*s45 + 2*q3*q7*s45 - q5*q7*s45 - 3*q1*q8*s45 - 3*q2*q8*s45 + 
       2*q3*q8*s45 + q5*q8*s45 + 13*q6*q8*s45 - 8*q7*q8*s45 + 12*q8^2*s45 - 
       2*q2*q9*s45 + 7*q6*q9*s45 - 20*q7*q9*s45 + 13*q8*q9*s45 + 
       2*q3*q5*q7*s12*s45 + q5*q7*q8*s12*s45 - 2*q5*q8^2*s12*s45 - 
       6*q7*q8^2*s12*s45 + q8^3*s12*s45 + 2*q5*q7*q8^2*s12^2*s45 - 
       q5*q8^3*s12^2*s45 - 4*q3*q5*q6*s23*s45 - 3*q1*q2*q5*s34*s45 + 
       3*q1*q5*q8*s34*s45 - 5*q5*q8^2*s34*s45 + 7*q5*q6*q9*s34*s45 - 
       q5*q7*q9*s34*s45 - 5*q5*q8*q9*s34*s45 + 10*q8^2*q9*s34*s45 - 
       q5*q8^3*s12*s34*s45 - 2*q5*q8^2*q9*s34^2*s45 + q3*q5*q6*s45^2 - 
       3*q2*q6*q8*s45^2 + 3*q3*q6*q8*s45^2 - 8*q5*q7*q8*s45^2 + 
       3*q5*q8^2*s45^2 + 10*q7*q8^2*s45^2 - 2*q8^3*s45^2 - 2*q2*q5*q9*s45^2 - 
       2*q2*q6*q9*s45^2 + 2*q5*q6*q9*s45^2 - 8*q5*q7*q9*s45^2 + 
       8*q5*q8*q9*s45^2 + 26*q7*q8*q9*s45^2 - 13*q8^2*q9*s45^2 - 
       3*q5*q7*q8^2*s12*s45^2 + q5*q8^3*s12*s45^2 + q7*q8^3*s12*s45^2 - 
       q5*q7*q8^3*s12^2*s45^2 + q5*q8^3*s34*s45^2 + 3*q5*q8^2*q9*s34*s45^2 - 
       3*q8^3*q9*s34*s45^2 + q5*q8^3*q9*s34^2*s45^2 + 4*q5*q7*q8^2*s45^3 - 
       q5*q8^3*s45^3 - 2*q7*q8^3*s45^3 - 2*q2*q5*q6*q9*s45^3 + 
       12*q5*q7*q8*q9*s45^3 - 4*q5*q8^2*q9*s45^3 - 16*q7*q8^2*q9*s45^3 + 
       3*q8^3*q9*s45^3 + q5*q7*q8^3*s12*s45^3 - q5*q8^3*q9*s34*s45^3 - 
       q5*q7*q8^3*s45^4 - 5*q5*q7*q8^2*q9*s45^4 + q5*q8^3*q9*s45^4 + 
       3*q7*q8^3*q9*s45^4 + q5*q7*q8^3*q9*s45^5 - 3*q1*q2*s51 + 2*q3*q6*s51 + 
       10*q1*q7*s51 - 3*q2*q7*s51 + q3*q7*s51 + 2*q4*q7*s51 - 3*q3*q8*s51 + 
       q4*q8*s51 - 6*q6*q8*s51 - 8*q7*q8*s51 - q8^2*s51 + q4*q9*s51 - 
       15*q7*q9*s51 + 8*q8*q9*s51 - 2*q2*q3*q7*s12*s51 - q2*q7*q8*s12*s51 - 
       q2*q8^2*s12*s51 + q2*q7*q8^2*s12^2*s51 + 3*q1*q2*q7*s34*s51 + 
       7*q1*q6*q8*s45*s51 - 8*q3*q6*q8*s45*s51 - q2*q8^2*s45*s51 + 
       q3*q8^2*s45*s51 + 2*q6*q8^2*s45*s51 + 6*q7*q8^2*s45*s51 + 
       7*q1*q6*q9*s45*s51 - 7*q1*q7*q9*s45*s51 + 22*q7*q8*q9*s45*s51 - 
       14*q8^2*q9*s45*s51 - q2*q6*q8^2*s45^2*s51 + 2*q3*q6*q8^2*s45^2*s51 - 
       q7*q8^3*s45^2*s51 - 17*q7*q8^2*q9*s45^2*s51 + 3*q8^3*q9*s45^2*s51 + 
       3*q7*q8^3*q9*s45^3*s51 - 3*q1*q2*q7*s51^2 + 2*q3*q6*q8*s51^2 - 
       7*q1*q7*q9*s51^2 - 3*q4*q7*q9*s51^2 + 8*q7*q8*q9*s51^2 - 
       2*q3*q6*q8^2*s45*s51^2 - 6*q7*q8^2*q9*s45*s51^2 + 
       q7*q8^3*q9*s45^2*s51^2]*(2*F[1, 1, 2]^2 - 4*F[1, 1, 2]*F[1, 1, 3] + 
      2*F[1, 1, 3]^2 + 4*F[2, 1, 4] + 4*F[2, 1, 5] + (2*tci[1, 1]^2)/3 + 
      4*F[1, 1, 2]*tci[1, 2] - 4*F[1, 2, 7]*tci[1, 2]))/2 + 
   (r[-5*q2 - q4 - q5 + 3*q7 + 5*q8 - 4*q2*q5*s12 - q4*q7*s12 + q5*q7*s12 - 
       q4*q8*s12 + 2*q5*q8*s12 - 2*q7*q8*s12 + q4*q5*q8*s12^2 - 
       q5*q7*q8*s12^2 - q10*q5*s23 + q4*q5*s23 + q5*q6*s23 + q10*q9*s23 - 
       q4*q9*s23 - 3*q10*q5*s34 - 2*q4*q5*s34 + q4*q7*s34 - q5*q7*s34 + 
       q4*q8*s34 + 3*q5*q8*s34 + 2*q10*q9*s34 - 2*q2*q9*s34 + q4*q9*s34 + 
       4*q5*q9*s34 + 2*q7*q9*s34 + 2*q8*q9*s34 + 2*q9^2*s34 - 
       2*q4*q5*q8*s12*s34 - 3*q10*q2*q5*s34^2 + 4*q4*q5*q8*s34^2 + 
       q2*q5*q9*s34^2 + q10*q6*q9*s34^2 + q5*q6*q9*s34^2 - q4*q7*q9*s34^2 - 
       q5*q7*q9*s34^2 - 2*q5*q8*q9*s34^2 + q2*q9^2*s34^2 + q10*q2*s45 + 
       q10*q6*s45 + q2*q6*s45 - q5*q6*s45 + 2*q5*q7*s45 - q5*q8*s45 - 
       4*q2*q9*s45 + 3*q6*q9*s45 - 3*q7*q9*s45 + 2*q8*q9*s45 + 
       2*q5*q7*q8*s12*s45 + q2*q5*q6*s34*s45 - 2*q2*q5*q9*s34*s45 + 
       2*q5*q6*q9*s34*s45 + 2*q5*q7*q9*s34*s45 - 2*q5*q8*q9*s34*s45 - 
       2*q2*q9^2*s34*s45 - 2*q8*q9^2*s34*s45 + q2*q5*q9^2*s34^2*s45 + 
       q5*q8*q9^2*s34^2*s45 - q10*q2*q5*s45^2 + 2*q2*q5*q6*s45^2 - 
       3*q5*q7*q8*s45^2 - 3*q2*q5*q9*s45^2 - 6*q2*q6*q9*s45^2 + 
       3*q5*q6*q9*s45^2 - 3*q5*q7*q9*s45^2 + 3*q5*q8*q9*s45^2 + 
       3*q7*q8*q9*s45^2 - 3*q2*q5*q6*q9*s45^3 + 3*q5*q7*q8*q9*s45^3 - 
       q10*q2*s51 - 2*q10*q6*s51 - 4*q2*q7*s51 + 2*q4*q7*s51 - 4*q2*q8*s51 + 
       q4*q8*s51 - 3*q7*q8*s51 - 5*q2*q9*s51 + q4*q9*s51 + 3*q6*q9*s51 - 
       3*q7*q9*s51 + 3*q8*q9*s51 - 2*q9^2*s51 + 4*q2*q7*q8*s12*s51 - 
       2*q2*q9^2*s34*s51 - 4*q2*q6*q8*s45*s51 - 6*q2*q6*q9*s45*s51 + 
       3*q7*q8*q9*s45*s51 + q2*q9^2*s45*s51 + q8*q9^2*s45*s51 + 
       3*q10*q6*q9*s51^2 - 3*q4*q7*q9*s51^2 + 3*q7*q8*q9*s51^2 + 
       q2*q9^2*s51^2]*(2*F[1, 1, 1]^2 - 2*F[1, 1, 3]^2 - 
      4*F[1, 1, 1]*F[1, 1, 5] + 4*F[1, 1, 3]*F[1, 1, 5] + 4*F[2, 1, 1] - 
      4*F[2, 1, 5] - 4*F[1, 1, 1]*tci[1, 2] + 4*F[1, 2, 7]*tci[1, 2]))/2 + 
   (r[4*q1 - 3*q2 - 4*q5 + 7*q7 - 4*q8 - 2*q9 + 4*q2*q5*s12 + q10*q5*s23 + 
       2*q5*q6*s23 - q10*q9*s23 + 7*q1*q2*s34 + 4*q1*q5*s34 + 3*q10*q5*s34 - 
       3*q5*q8*s34 - 2*q10*q9*s34 + 5*q2*q9*s34 - 4*q5*q9*s34 - 4*q7*q9*s34 - 
       q9^2*s34 + 3*q10*q2*q5*s34^2 + 3*q1*q5*q8*s34^2 - q2*q5*q9*s34^2 - 
       q10*q6*q9*s34^2 - q5*q6*q9*s34^2 - q2*q9^2*s34^2 + 7*q1*q2*s45 - 
       q10*q2*s45 - q10*q6*s45 - q2*q6*s45 + q5*q6*s45 - 4*q5*q7*s45 - 
       3*q1*q8*s45 + q2*q9*s45 - 7*q7*q9*s45 - 7*q1*q2*q5*s34*s45 - 
       q2*q5*q6*s34*s45 + 3*q1*q5*q8*s34*s45 + 5*q2*q5*q9*s34*s45 + 
       q5*q6*q9*s34*s45 - 4*q5*q7*q9*s34*s45 + 2*q2*q9^2*s34*s45 - 
       q2*q5*q9^2*s34^2*s45 + q10*q2*q5*s45^2 - 2*q2*q5*q6*s45^2 + 
       3*q2*q5*q9*s45^2 + 6*q2*q6*q9*s45^2 - 3*q5*q6*q9*s45^2 + 
       3*q2*q5*q6*q9*s45^3 - 7*q1*q2*s51 + q10*q2*s51 + 2*q10*q6*s51 + 
       14*q1*q7*s51 - 7*q2*q7*s51 + 4*q2*q8*s51 - 4*q1*q9*s51 + 2*q2*q9*s51 - 
       3*q6*q9*s51 - 7*q7*q9*s51 + q9^2*s51 + 7*q1*q2*q7*s34*s51 + 
       2*q2*q9^2*s34*s51 + 3*q1*q6*q8*s45*s51 + 4*q2*q6*q8*s45*s51 + 
       3*q1*q6*q9*s45*s51 + 6*q2*q6*q9*s45*s51 - 7*q1*q7*q9*s45*s51 - 
       q2*q9^2*s45*s51 - 7*q1*q2*q7*s51^2 - 3*q10*q6*q9*s51^2 - 
       7*q1*q7*q9*s51^2 - q2*q9^2*s51^2]*(2*F[1, 1, 1]^2 - 2*F[1, 1, 3]^2 + 
      2*F[1, 1, 5]^2 - 4*F[1, 1, 1]*F[1, 1, 6] + 4*F[1, 1, 4]*F[1, 1, 6] - 
      2*F[1, 1, 6]^2 + 4*F[1, 1, 3]*F[1, 1, 7] - 4*F[1, 1, 4]*F[1, 1, 7] - 
      4*F[1, 1, 5]*F[1, 1, 7] + 4*F[1, 1, 6]*F[1, 1, 7] + 4*F[2, 1, 2] - 
      4*F[2, 1, 5] + 4*F[2, 1, 7] - 4*F[2, 1, 8] - 4*F[1, 1, 1]*tci[1, 2] + 
      4*F[1, 2, 7]*tci[1, 2]))/2 + 
   (r[-4*q1 - 4*q2 + 2*q3 - 2*q5 - 6*q6 + 3*q7 + 3*q8 - 8*q2^2*s12 - 
       2*q2*q3*s12 - 3*q2*q5*s12 + 3*q3*q5*s12 - q2*q7*s12 + 5*q5*q7*s12 + 
       3*q2*q8*s12 - 2*q5*q8*s12 - 3*q2*q3*q7*s12^2 + q3*q5*q7*s12^2 - 
       3*q2*q7*q8*s12^2 + 2*q5*q7*q8*s12^2 - 3*q3*q5*s23 - 2*q3*q6*s23 + 
       7*q5*q6*s23 + 3*q3*q5*q6*s23^2 - q2^2*s34 - 4*q1*q5*s34 + q2*q5*s34 + 
       4*q5*q6*s34 + 3*q2*q7*s34 + 2*q5*q7*s34 + 4*q5*q8*s34 - q2*q9*s34 + 
       5*q5*q9*s34 - 5*q7*q9*s34 + q9^2*s34 - 2*q2^2*q9*s34^2 + 
       2*q2*q5*q9*s34^2 + 2*q5*q7*q9*s34^2 + q2*q9^2*s34^2 - 4*q1*q2*s45 + 
       3*q2^2*s45 + q2*q3*s45 - 4*q2*q5*s45 + q3*q5*s45 + 2*q2*q6*s45 - 
       2*q3*q6*s45 - 5*q5*q6*s45 + 2*q3*q7*s45 - 3*q5*q7*s45 + 2*q2*q8*s45 + 
       q3*q8*s45 + 4*q5*q8*s45 + 2*q7*q8*s45 + 2*q2*q9*s45 + 4*q6*q9*s45 + 
       4*q7*q9*s45 - 2*q8*q9*s45 + 2*q3*q5*q7*s12*s45 - 2*q5*q7*q8*s12*s45 - 
       4*q3*q5*q6*s23*s45 + 2*q2^3*s34*s45 + 4*q1*q2*q5*s34*s45 - 
       3*q2^2*q5*s34*s45 - 6*q2*q5*q6*s34*s45 + 4*q2^2*q9*s34*s45 - 
       3*q5*q7*q9*s34*s45 - 2*q2*q9^2*s34*s45 + 2*q2^3*q9*s34^2*s45 - 
       2*q2^2*q5*q9*s34^2*s45 + q2*q5*q9^2*s34^2*s45 - 2*q2^2*q6*s45^2 - 
       5*q2*q5*q6*s45^2 + q3*q5*q6*s45^2 + 2*q2*q6*q8*s45^2 + 
       2*q3*q6*q8*s45^2 + 2*q5*q7*q8*s45^2 + q2^2*q9*s45^2 + 
       5*q2*q5*q9*s45^2 + 4*q2*q6*q9*s45^2 - 5*q5*q6*q9*s45^2 + 
       2*q5*q7*q9*s45^2 - 2*q5*q8*q9*s45^2 - 4*q7*q8*q9*s45^2 + 
       3*q2^2*q5*q6*s34*s45^2 - 3*q2^2*q5*q9*s34*s45^2 + 
       q2^3*q5*q9*s34^2*s45^2 - q2^3*q6*s45^3 + 4*q2^2*q5*q6*s45^3 + 
       q2^3*q9*s45^3 - 4*q2^2*q5*q9*s45^3 - 4*q2^2*q6*q9*s45^3 + 
       9*q2*q5*q6*q9*s45^3 - 2*q5*q7*q8*q9*s45^3 - q2^3*q5*q6*s34*s45^3 + 
       q2^3*q5*q9*s34*s45^3 - q2^3*q5*q6*s45^4 + q2^3*q5*q9*s45^4 + 
       2*q2^3*q6*q9*s45^4 - 5*q2^2*q5*q6*q9*s45^4 + q2^3*q5*q6*q9*s45^5 + 
       4*q2^2*s51 + q3*q6*s51 - 3*q2*q7*s51 - q3*q7*s51 - 4*q2*q8*s51 + 
       4*q1*q9*s51 + q2*q9*s51 + 2*q7*q9*s51 - q9^2*s51 + q2^3*s12*s51 + 
       3*q2^2*q3*s12*s51 - 4*q2^2*q7*s12*s51 - 2*q2*q3*q7*s12*s51 - 
       q2^2*q8*s12*s51 + 2*q2^2*q3*q7*s12^2*s51 + q2^2*q7*q8*s12^2*s51 + 
       q2^3*s34*s51 + q2^2*q7*s34*s51 + 7*q2^2*q9*s34*s51 - 
       2*q2*q9^2*s34*s51 + q2^3*q9*s34^2*s51 - q2^3*s45*s51 - 
       q2^2*q3*s45*s51 - q2^2*q8*s45*s51 - 3*q2*q6*q8*s45*s51 - 
       2*q3*q6*q8*s45*s51 + 4*q1*q6*q9*s45*s51 - 2*q7*q8*q9*s45*s51 + 
       q2*q9^2*s45*s51 - 3*q2^3*q9*s34*s45*s51 - q2^2*q6*q8*s45^2*s51 + 
       q2^2*q6*q9*s45^2*s51 + q2^3*q6*q9*s45^3*s51 - q2^3*s51^2 - 
       q2^2*q7*s51^2 + q2*q3*q7*s51^2 - 5*q2^2*q9*s51^2 + q2*q9^2*s51^2 + 
       2*q2^2*q3*q7*s12*s51^2 - 2*q2^3*q9*s34*s51^2 + q2^3*q9*s45*s51^2 + 
       q2^3*q9*s51^3]*(-2*F[1, 1, 3]^2 + 2*F[1, 1, 5]^2 + 
      4*F[1, 1, 3]*F[1, 1, 7] - 4*F[1, 1, 5]*F[1, 1, 7] - 4*F[2, 1, 5] + 
      4*F[2, 1, 7] - (2*tci[1, 1]^2)/3 - 4*F[1, 1, 7]*tci[1, 2] + 
      4*F[1, 2, 7]*tci[1, 2]))/2 + 
   (r[-q2 + 4*q3 - 4*q5 + 6*q6 + q8 + 2*q2*q3*s12 - 3*q3*q7*s12 - q2*q8*s12 - 
       q3*q8*s12 + 4*q7*q8*s12 + q2*q3*q7*s12^2 - q2*q7*q8*s12^2 - 
       4*q3*q6*s23 + 4*q5*q6*s23 - 3*q1*q2*s34 + 6*q2*q6*s34 + 4*q5*q6*s34 - 
       4*q1*q8*s34 + 3*q5*q8*s34 - 4*q6*q8*s34 - 3*q1*q5*q8*s34^2 - 
       3*q1*q2*s45 - 2*q2*q3*s45 - q3*q6*s45 - 4*q5*q6*s45 + 6*q3*q7*s45 + 
       3*q1*q8*s45 + q2*q8*s45 + q3*q8*s45 - 4*q6*q8*s45 - q7*q8*s45 - 
       7*q6*q9*s45 + 3*q7*q9*s45 + 4*q8*q9*s45 + q7^2*q8*s12*s45 + 
       3*q1*q2*q5*s34*s45 - 4*q2*q5*q6*s34*s45 - 3*q1*q5*q8*s34*s45 + 
       q2*q6*q8*s45^2 - q3*q6*q8*s45^2 + 4*q7*q8*q9*s45^2 + 3*q1*q2*s51 + 
       3*q2*q3*s51 - 2*q3*q6*s51 - 10*q1*q7*s51 - 3*q2*q7*s51 - 3*q3*q7*s51 + 
       3*q6*q7*s51 + q7^2*s51 - 2*q2*q8*s51 + 2*q3*q8*s51 + 4*q6*q8*s51 + 
       4*q7*q8*s51 + 3*q7*q9*s51 + 2*q2*q3*q7*s12*s51 - q2*q7*q8*s12*s51 - 
       3*q1*q2*q7*s34*s51 + 6*q2*q6*q7*s34*s51 - 7*q1*q6*q8*s45*s51 - 
       2*q2*q6*q8*s45*s51 - 2*q6*q7*q8*s45*s51 - q7^2*q8*s45*s51 - 
       7*q1*q6*q9*s45*s51 + 7*q1*q7*q9*s45*s51 + 4*q7*q8*q9*s45*s51 + 
       3*q1*q2*q7*s51^2 + 4*q2*q3*q7*s51^2 - q6*q7^2*s51^2 + 
       3*q2*q6*q8*s51^2 - 3*q3*q6*q8*s51^2 - 3*q2*q7*q8*s51^2 - 
       4*q6*q7*q8*s51^2 + 7*q1*q7*q9*s51^2 + q6*q7^2*q8*s45*s51^2 + 
       3*q2*q6*q7*q8*s51^3]*(-2*F[1, 1, 1]^2 + 4*F[1, 1, 1]*F[1, 1, 2] + 
      2*F[1, 1, 2]^2 - 4*F[1, 1, 2]*F[1, 1, 4] - 4*F[1, 1, 2]*F[1, 1, 5] + 
      4*F[1, 1, 4]*F[1, 1, 5] + 2*F[1, 1, 5]^2 - 2*F[1, 1, 7]^2 - 
      4*F[1, 1, 5]*F[1, 1, 8] + 4*F[1, 1, 7]*F[1, 1, 8] - 4*F[2, 1, 2] + 
      4*F[2, 1, 4] + 4*F[2, 1, 7] - 4*F[2, 1, 10] - (2*tci[1, 1]^2)/3 + 
      4*F[1, 1, 1]*tci[1, 2] - 4*F[1, 2, 8]*tci[1, 2]))/2 + 
   (r[7*q2 - 4*q3 + q4 + 9*q5 - 3*q6 - 13*q7 + 4*q8 - 2*q2*q3*s12 + 
       3*q3*q7*s12 + 3*q4*q7*s12 + 2*q5*q7*s12 - q7^2*s12 + q2*q8*s12 + 
       q3*q8*s12 - 3*q4*q8*s12 - 4*q5*q8*s12 - 2*q7*q8*s12 - q2*q3*q7*s12^2 - 
       3*q4*q5*q8*s12^2 + q2*q7*q8*s12^2 - 2*q5*q7*q8*s12^2 - q4*q5*s23 + 
       4*q3*q6*s23 - 8*q5*q6*s23 + q4*q9*s23 - 2*q4*q5*s34 - 6*q2*q6*s34 - 
       4*q5*q6*s34 - 3*q4*q7*s34 + 3*q5*q7*s34 + 3*q4*q8*s34 - 4*q5*q8*s34 + 
       4*q6*q8*s34 + 3*q4*q9*s34 + q5*q9*s34 + 3*q7*q9*s34 + q8*q9*s34 + 
       6*q4*q5*q8*s12*s34 - 4*q4*q5*q8*s34^2 + 3*q4*q7*q9*s34^2 + 
       3*q5*q7*q9*s34^2 - q5*q8*q9*s34^2 + 2*q2*q3*s45 + q3*q6*s45 + 
       4*q5*q6*s45 - 6*q3*q7*s45 + 3*q5*q7*s45 - q2*q8*s45 - q3*q8*s45 + 
       q5*q8*s45 + 4*q6*q8*s45 + 3*q7*q8*s45 + 6*q7*q9*s45 - 5*q8*q9*s45 - 
       4*q5*q7*q8*s12*s45 - q7^2*q8*s12*s45 - q5*q7^2*q8*s12^2*s45 + 
       4*q2*q5*q6*s34*s45 - 4*q5*q6*q9*s34*s45 + 3*q5*q7*q9*s34*s45 + 
       2*q5*q8*q9*s34*s45 - q2*q6*q8*s45^2 + q3*q6*q8*s45^2 + 
       3*q5*q7*q8*s45^2 + 3*q5*q7*q9*s45^2 - 3*q5*q8*q9*s45^2 - 
       6*q7*q8*q9*s45^2 - 3*q5*q7*q8*q9*s45^3 - 3*q2*q3*s51 + 2*q3*q6*s51 + 
       9*q2*q7*s51 + 3*q3*q7*s51 - q7^2*s51 + 2*q2*q8*s51 - 2*q3*q8*s51 - 
       q4*q8*s51 - 4*q6*q8*s51 - 3*q7*q8*s51 - q4*q9*s51 + 4*q7*q9*s51 - 
       q8*q9*s51 - 2*q2*q3*q7*s12*s51 - 2*q2*q7*q8*s12*s51 - 
       6*q2*q6*q7*s34*s51 + 2*q2*q6*q8*s45*s51 - q6*q7*q8*s45*s51 + 
       q7^2*q8*s45*s51 - 4*q7*q8*q9*s45*s51 - 4*q2*q3*q7*s51^2 + 
       q6*q7^2*s51^2 - 3*q2*q6*q8*s51^2 + 3*q3*q6*q8*s51^2 + 
       3*q2*q7*q8*s51^2 + 4*q6*q7*q8*s51^2 + q4*q7*q9*s51^2 - 
       q7*q8*q9*s51^2 - q6*q7^2*q8*s45*s51^2 - 3*q2*q6*q7*q8*s51^3]*
     (-2*F[1, 1, 1]^2 + 4*F[1, 1, 1]*F[1, 1, 7] - 2*F[1, 1, 7]^2 - 
      4*F[2, 1, 9] - 4*F[2, 1, 10] - (2*tci[1, 1]^2)/3 + 
      4*F[1, 1, 1]*tci[1, 2] - 4*F[1, 2, 8]*tci[1, 2]))/2 + 
   (r[q10 + q2 - 3*q5 + 10*q6 - q7 - 9*q8 - q7*q8*s12 + 4*q5*q6*s23 - 
       3*q6^2*s23 - 2*q5*q6^2*s23^2 + q6^3*s23^2 - 4*q1*q2*s34 - 
       2*q10*q2*s34 + 3*q10*q6*s34 - 5*q5*q6*s34 + 3*q6^2*s34 + 4*q1*q8*s34 - 
       q10*q8*s34 + 6*q5*q8*s34 + 3*q6*q8*s34 + 7*q6*q9*s34 + 2*q7*q9*s34 - 
       7*q8*q9*s34 - q5*q6^2*s23*s34 + q6^3*s23*s34 + q10*q6*q9*s34^2 - 
       2*q5*q6*q9*s34^2 + 2*q6^2*q9*s34^2 - q10*q8*q9*s34^2 + 
       2*q5*q8*q9*s34^2 - 4*q10*q2*s45 - q10*q5*s45 + 2*q10*q6*s45 - 
       3*q2*q6*s45 - 5*q5*q6*s45 + 6*q6^2*s45 + 2*q5*q7*s45 + q10*q8*s45 - 
       2*q5*q8*s45 + 4*q6*q8*s45 - 9*q7*q8*s45 - 7*q7*q9*s45 + 7*q8*q9*s45 - 
       q7^2*q8*s12*s45 + 3*q5*q6^2*s23*s45 - 2*q6^3*s23*s45 - 
       2*q10*q2*q5*s34*s45 + 3*q2*q5*q6*s34*s45 - q2*q6^2*s34*s45 + 
       3*q5*q6^2*s34*s45 - 2*q6^3*s34*s45 + 2*q5*q7*q9*s34*s45 - 
       2*q5*q8*q9*s34*s45 + q5*q6^2*q9*s34^2*s45 - 2*q10*q2*q5*s45^2 + 
       2*q2*q5*q6*s45^2 - 2*q2*q6^2*s45^2 - q5*q6^2*s45^2 + q6^3*s45^2 - 
       q10*q2*q8*s45^2 + q2*q6*q8*s45^2 - 2*q5*q7*q8*s45^2 - 
       2*q5*q7*q9*s45^2 + 2*q5*q8*q9*s45^2 + 7*q7*q8*q9*s45^2 - 
       q2*q5*q6^2*s34*s45^2 + q2*q6^3*s34*s45^2 + 2*q5*q7*q8*q9*s45^3 + 
       4*q1*q2*s51 - 2*q10*q2*s51 - 3*q10*q6*s51 + 4*q2*q6*s51 - 3*q6^2*s51 - 
       4*q1*q7*s51 + 4*q2*q7*s51 + 3*q6*q7*s51 - q7^2*s51 + 6*q10*q8*s51 - 
       4*q2*q8*s51 - 2*q6*q8*s51 + q7*q8*s51 - q10*q9*s51 - 2*q6*q9*s51 - 
       5*q7*q9*s51 + 7*q8*q9*s51 + q10*q6^2*s34*s51 + q2*q6^2*s34*s51 + 
       q6^3*s34*s51 - 4*q1*q2*q7*s34*s51 - 4*q10*q6*q9*s34*s51 - 
       2*q6^2*q9*s34*s51 + 4*q10*q8*q9*s34*s51 + 2*q10*q6^2*q9*s34^2*s51 + 
       5*q2*q6^2*s45*s51 - q6^3*s45*s51 - 4*q10*q2*q8*s45*s51 + 
       4*q1*q6*q8*s45*s51 - 3*q2*q6*q8*s45*s51 + 3*q6^2*q8*s45*s51 + 
       5*q6*q7*q8*s45*s51 + q7^2*q8*s45*s51 + 7*q7*q8*q9*s45*s51 - 
       q2*q6^3*s34*s45*s51 + q2*q6^3*s45^2*s51 - 2*q2*q6^2*q8*s45^2*s51 - 
       5*q2*q6^2*s51^2 + 4*q1*q2*q7*s51^2 + 4*q2*q6*q7*s51^2 + 
       3*q6^2*q7*s51^2 + q6*q7^2*s51^2 - 3*q10*q2*q8*s51^2 + 
       9*q2*q6*q8*s51^2 - 5*q2*q7*q8*s51^2 - 7*q6*q7*q8*s51^2 + 
       2*q10*q6*q9*s51^2 - 3*q10*q8*q9*s51^2 + 2*q7*q8*q9*s51^2 + 
       q2*q6^3*s34*s51^2 + q2*q6^2*q7*s34*s51^2 - 2*q10*q6^2*q9*s34*s51^2 - 
       q2*q6^3*s45*s51^2 + 5*q2*q6^2*q8*s45*s51^2 - 3*q6^2*q7*q8*s45*s51^2 - 
       q6*q7^2*q8*s45*s51^2 + q2*q6^3*q8*s45^2*s51^2 + q2*q6^3*s51^3 - 
       5*q2*q6^2*q7*s51^3 - q6^3*q7*s51^3 - 5*q2*q6^2*q8*s51^3 + 
       9*q2*q6*q7*q8*s51^3 + 5*q6^2*q7*q8*s51^3 + q2*q6^3*q7*s34*s51^3 - 
       q2*q6^3*q8*s45*s51^3 + q6^3*q7*q8*s45*s51^3 + q2*q6^3*q7*s51^4 + 
       q2*q6^3*q8*s51^4 - 5*q2*q6^2*q7*q8*s51^4 - q6^3*q7*q8*s51^4 + 
       q2*q6^3*q7*q8*s51^5]*(2*F[1, 1, 5]^2 - 2*F[1, 1, 7]^2 - 
      4*F[1, 1, 5]*F[1, 1, 8] + 4*F[1, 1, 7]*F[1, 1, 8] + 4*F[2, 1, 7] - 
      4*F[2, 1, 10] + 4*F[1, 1, 5]*tci[1, 2] - 4*F[1, 2, 8]*tci[1, 2]))/2 + 
   (r[4*q1 - q10 - 12*q2 - q4 - 10*q5 + q6 + 15*q7 - 4*q8 + 2*q9 + 
       4*q2*q5*s12 + 2*q5^2*s12 + 2*q2*q7*s12 - 3*q4*q7*s12 + q5*q7*s12 + 
       6*q2*q8*s12 + 3*q4*q8*s12 - q5*q8*s12 - 7*q7*q8*s12 - q5^3*s12^2 + 
       3*q4*q5*q8*s12^2 - 2*q5^2*q8*s12^2 - 2*q2*q7*q8*s12^2 - 
       q5*q7*q8*s12^2 - q10*q5*s23 + q4*q5*s23 - q5^2*s23 + 4*q5*q6*s23 + 
       q10*q9*s23 - q4*q9*s23 + 2*q5^2*q6*s23^2 + 7*q1*q2*s34 + 
       2*q10*q2*s34 + 4*q1*q5*s34 - q10*q5*s34 + 2*q2*q5*s34 + 2*q4*q5*s34 - 
       3*q5^2*s34 - q10*q6*s34 - 2*q5*q6*s34 + 3*q4*q7*s34 - 8*q5*q7*s34 + 
       q10*q8*s34 - 3*q4*q8*s34 - 5*q5*q8*s34 + q10*q9*s34 - 3*q4*q9*s34 - 
       6*q5*q9*s34 + 2*q6*q9*s34 + 2*q7*q9*s34 - 5*q8*q9*s34 + q5^3*s12*s34 - 
       6*q4*q5*q8*s12*s34 - 2*q5^2*q8*s12*s34 + q5^3*q8*s12^2*s34 + 
       q5^2*q6*s23*s34 + 2*q10*q2*q5*s34^2 + 3*q1*q5*q8*s34^2 + 
       4*q4*q5*q8*s34^2 + 3*q5^2*q8*s34^2 - 2*q10*q6*q9*s34^2 - 
       2*q5*q6*q9*s34^2 - 3*q4*q7*q9*s34^2 - 8*q5*q7*q9*s34^2 + 
       q10*q8*q9*s34^2 + 2*q5*q8*q9*s34^2 - q5^3*q8*s12*s34^2 + 7*q1*q2*s45 + 
       4*q10*q2*s45 + q10*q5*s45 + 7*q2*q5*s45 + 3*q5^2*s45 - 2*q2*q6*s45 - 
       6*q5*q6*s45 - 3*q1*q8*s45 - q10*q8*s45 + 3*q2*q8*s45 - 5*q5*q8*s45 - 
       4*q6*q8*s45 - 2*q7*q8*s45 + 3*q6*q9*s45 - 15*q7*q9*s45 + 3*q8*q9*s45 - 
       6*q5^2*q7*s12*s45 + 3*q5^2*q8*s12*s45 + 5*q5*q7*q8*s12*s45 - 
       q5^3*q8*s12^2*s45 - 2*q5^2*q7*q8*s12^2*s45 + q10*q5^2*s23*s45 - 
       3*q5^2*q6*s23*s45 - 7*q1*q2*q5*s34*s45 + 4*q10*q2*q5*s34*s45 + 
       3*q10*q5^2*s34*s45 + 2*q2*q5^2*s34*s45 - 3*q5^2*q6*s34*s45 - 
       6*q5^2*q7*s34*s45 + 3*q1*q5*q8*s34*s45 + 5*q5^2*q8*s34*s45 + 
       q5*q6*q9*s34*s45 + 6*q5*q7*q9*s34*s45 - 5*q5*q8*q9*s34*s45 - 
       q5^3*q8*s12*s34*s45 + 2*q10*q2*q5^2*s34^2*s45 - q5^2*q6*q9*s34^2*s45 - 
       6*q5^2*q7*q9*s34^2*s45 + 2*q5^2*q8*q9*s34^2*s45 + q10*q2*q5*s45^2 + 
       2*q10*q5^2*s45^2 + 2*q2*q5*q6*s45^2 + q5^2*q6*s45^2 + 
       4*q5^2*q7*s45^2 + q10*q2*q8*s45^2 - 4*q5^2*q8*s45^2 + 
       2*q2*q6*q8*s45^2 - 8*q5*q7*q8*s45^2 - 12*q5*q7*q9*s45^2 + 
       12*q5*q8*q9*s45^2 + 8*q7*q8*q9*s45^2 - q5^3*q7*s12*s45^2 + 
       q5^3*q8*s12*s45^2 + 3*q5^2*q7*q8*s12*s45^2 - q5^3*q7*q8*s12^2*s45^2 + 
       2*q10*q2*q5^2*s34*s45^2 + q2*q5^2*q6*s34*s45^2 - q5^3*q7*s34*s45^2 + 
       q5^3*q8*s34*s45^2 + 5*q5^2*q7*q9*s34*s45^2 - 5*q5^2*q8*q9*s34*s45^2 - 
       q5^3*q7*q9*s34^2*s45^2 + q5^3*q8*q9*s34^2*s45^2 + q5^3*q7*s45^3 - 
       q5^3*q8*s45^3 - 4*q5^2*q7*q8*s45^3 - 5*q5^2*q7*q9*s45^3 + 
       5*q5^2*q8*q9*s45^3 + 12*q5*q7*q8*q9*s45^3 + q5^3*q7*q8*s12*s45^3 + 
       q5^3*q7*q9*s34*s45^3 - q5^3*q8*q9*s34*s45^3 - q5^3*q7*q8*s45^4 - 
       q5^3*q7*q9*s45^4 + q5^3*q8*q9*s45^4 + 5*q5^2*q7*q8*q9*s45^4 + 
       q5^3*q7*q8*q9*s45^5 - 7*q1*q2*s51 + 3*q10*q2*s51 + 2*q2*q6*s51 + 
       14*q1*q7*s51 - 14*q2*q7*s51 - 2*q6*q7*s51 - 6*q10*q8*s51 + q2*q8*s51 + 
       q4*q8*s51 + q7*q8*s51 - 4*q1*q9*s51 + q10*q9*s51 + q4*q9*s51 - 
       8*q7*q9*s51 + 4*q8*q9*s51 + 7*q2*q7*q8*s12*s51 + 7*q1*q2*q7*s34*s51 + 
       2*q10*q6*q9*s34*s51 - 4*q10*q8*q9*s34*s51 + 4*q10*q2*q8*s45*s51 + 
       3*q1*q6*q8*s45*s51 - 2*q2*q6*q8*s45*s51 + 2*q6*q7*q8*s45*s51 + 
       3*q1*q6*q9*s45*s51 - 7*q1*q7*q9*s45*s51 + q7*q8*q9*s45*s51 - 
       7*q1*q2*q7*s51^2 + 2*q2*q6*q7*s51^2 + 3*q10*q2*q8*s51^2 + 
       2*q2*q6*q8*s51^2 - 2*q2*q7*q8*s51^2 - 2*q6*q7*q8*s51^2 - 
       7*q1*q7*q9*s51^2 - q4*q7*q9*s51^2 + 3*q10*q8*q9*s51^2 + 
       q7*q8*q9*s51^2 + 2*q2*q6*q7*q8*s51^3]*(2*F[1, 1, 6]^2 - 
      2*F[1, 1, 7]^2 - 4*F[1, 1, 6]*F[1, 1, 8] + 4*F[1, 1, 7]*F[1, 1, 8] + 
      4*F[2, 1, 8] - 4*F[2, 1, 10] + 4*F[1, 1, 6]*tci[1, 2] - 
      4*F[1, 2, 8]*tci[1, 2]))/2 + 
   (r[4*q1 + q10 + q4 - 3*q5 + 6*q6 - 5*q7 - q8 - q9 + q4*q7*s12 + 
       q5*q7*s12 + q4*q8*s12 - q5*q8*s12 + 2*q7*q8*s12 - q4*q5*q8*s12^2 - 
       q5*q7*q8*s12^2 + q10*q5*s23 - q4*q5*s23 - 2*q10*q9*s23 + q4*q9*s23 - 
       3*q1*q2*s34 - q10*q2*s34 + 4*q1*q5*s34 + 2*q4*q5*s34 + 3*q10*q7*s34 - 
       q4*q7*s34 - q5*q7*s34 - q4*q8*s34 + 9*q5*q8*s34 + 2*q10*q9*s34 - 
       9*q2*q9*s34 - q4*q9*s34 - 6*q5*q9*s34 + 4*q6*q9*s34 + 5*q7*q9*s34 - 
       8*q8*q9*s34 - 4*q9^2*s34 + 2*q4*q5*q8*s12*s34 - 2*q10*q2*q5*s34^2 + 
       q10*q5*q7*s34^2 - 7*q1*q5*q8*s34^2 - 4*q4*q5*q8*s34^2 + 
       2*q2*q5*q9*s34^2 + q4*q7*q9*s34^2 - 2*q5*q7*q9*s34^2 + 
       8*q5*q8*q9*s34^2 - q2*q9^2*s34^2 + 2*q6*q9^2*s34^2 + 2*q7*q9^2*s34^2 - 
       3*q1*q2*s45 + q10*q5*s45 + q10*q7*s45 + 6*q5*q7*s45 + 7*q1*q8*s45 - 
       8*q5*q8*s45 - 3*q7*q8*s45 - q2*q9*s45 - q6*q9*s45 - 16*q7*q9*s45 + 
       16*q8*q9*s45 - q5*q7*q8*s12*s45 + 3*q1*q2*q5*s34*s45 - 
       2*q10*q2*q5*s34*s45 + 4*q10*q5*q7*s34*s45 - 7*q1*q5*q8*s34*s45 - 
       q2*q5*q9*s34*s45 + 5*q5*q7*q9*s34*s45 - 6*q5*q8*q9*s34*s45 + 
       3*q2*q9^2*s34*s45 - 13*q7*q9^2*s34*s45 + 14*q8*q9^2*s34*s45 - 
       q2*q5*q9^2*s34^2*s45 + 2*q5*q7*q9^2*s34^2*s45 - 
       6*q5*q8*q9^2*s34^2*s45 - 2*q7*q9^3*s34^2*s45 + 3*q10*q5*q7*s45^2 - 
       8*q5*q7*q8*s45^2 - 3*q2*q6*q9*s45^2 - 12*q5*q7*q9*s45^2 + 
       12*q5*q8*q9*s45^2 + 22*q7*q8*q9*s45^2 + q2*q9^2*s45^2 - 
       q6*q9^2*s45^2 + 12*q7*q9^2*s45^2 - 12*q8*q9^2*s45^2 - 
       5*q5*q7*q9^2*s34*s45^2 + 5*q5*q8*q9^2*s34*s45^2 + 
       3*q7*q9^3*s34*s45^2 - 3*q8*q9^3*s34*s45^2 - q5*q7*q9^3*s34^2*s45^2 + 
       q5*q8*q9^3*s34^2*s45^2 + 12*q5*q7*q8*q9*s45^3 + q2*q6*q9^2*s45^3 + 
       5*q5*q7*q9^2*s45^3 - 5*q5*q8*q9^2*s45^3 - 12*q7*q8*q9^2*s45^3 - 
       3*q7*q9^3*s45^3 + 3*q8*q9^3*s45^3 + q5*q7*q9^3*s34*s45^3 - 
       q5*q8*q9^3*s34*s45^3 - 5*q5*q7*q8*q9^2*s45^4 - q5*q7*q9^3*s45^4 + 
       q5*q8*q9^3*s45^4 + 3*q7*q8*q9^3*s45^4 + q5*q7*q8*q9^3*s45^5 + 
       3*q1*q2*s51 + 2*q10*q6*s51 - 6*q1*q7*s51 - 3*q10*q7*s51 + 
       7*q2*q7*s51 - 2*q4*q7*s51 + 4*q6*q7*s51 - 2*q2*q8*s51 - q4*q8*s51 + 
       2*q6*q8*s51 - q7*q8*s51 - 4*q1*q9*s51 - 3*q10*q9*s51 + 8*q2*q9*s51 - 
       q4*q9*s51 - 3*q6*q9*s51 - 2*q7*q9*s51 + q8*q9*s51 + q9^2*s51 + 
       q10*q9^2*s23*s51 - 3*q1*q2*q7*s34*s51 - 2*q10*q9^2*s34*s51 + 
       3*q2*q9^2*s34*s51 - 2*q6*q9^2*s34*s51 - 8*q7*q9^2*s34*s51 - 
       q9^3*s34*s51 + 2*q10*q6*q9^2*s34^2*s51 - q7*q9^3*s34^2*s51 + 
       2*q10*q6*q7*s45*s51 - 7*q1*q6*q8*s45*s51 - 2*q2*q6*q8*s45*s51 - 
       5*q6*q7*q8*s45*s51 - 7*q1*q6*q9*s45*s51 + 3*q1*q7*q9*s45*s51 + 
       11*q7*q8*q9*s45*s51 - q2*q9^2*s45*s51 + 9*q7*q9^2*s45*s51 - 
       10*q8*q9^2*s45*s51 + 3*q7*q9^3*s34*s45*s51 + q2*q6*q9^2*s45^2*s51 - 
       9*q7*q8*q9^2*s45^2*s51 - 3*q7*q9^3*s45^2*s51 + 3*q8*q9^3*s45^2*s51 + 
       3*q7*q8*q9^3*s45^3*s51 + 3*q1*q2*q7*s51^2 + 3*q10*q6*q7*s51^2 + 
       2*q2*q6*q8*s51^2 - 2*q2*q7*q8*s51^2 + q10*q6*q9*s51^2 + 
       3*q1*q7*q9*s51^2 + 3*q4*q7*q9*s51^2 + q7*q8*q9*s51^2 + 
       2*q10*q9^2*s51^2 - 2*q2*q9^2*s51^2 + 2*q7*q9^2*s51^2 + q9^3*s51^2 - 
       2*q10*q6*q9^2*s34*s51^2 + q7*q9^3*s34*s51^2 - 2*q7*q8*q9^2*s45*s51^2 - 
       q7*q9^3*s45*s51^2 + q7*q8*q9^3*s45^2*s51^2 + 2*q2*q6*q7*q8*s51^3]*
     (2*F[1, 1, 2]^2 - 4*F[1, 1, 2]*F[1, 1, 8] + 2*F[1, 1, 8]^2 + 
      4*F[2, 1, 11] + 4*F[2, 1, 12] + (2*tci[1, 1]^2)/3 + 
      4*F[1, 1, 2]*tci[1, 2] - 4*F[1, 2, 9]*tci[1, 2]))/2 + 
   (r[q10 - q2 - q5 + 5*q6 + 2*q7 - 6*q8 + 4*q2^2*s12 + 4*q2*q5*s12 + 
       7*q2*q7*s12 - 6*q5*q7*s12 - 8*q2*q8*s12 + q5*q8*s12 - q7*q8*s12 - 
       q8^2*s12 - q2*q7*q8*s12^2 - 2*q5*q7*q8*s12^2 - q7*q8^2*s12^2 - 
       4*q1*q2*s34 + q10*q2*s34 + 5*q2^2*s34 + 7*q2*q5*s34 + 4*q2*q6*s34 - 
       3*q10*q7*s34 - 3*q2*q7*s34 - 3*q5*q7*s34 + 4*q1*q8*s34 - q5*q8*s34 - 
       6*q2*q9*s34 + 2*q6*q9*s34 + 6*q7*q9*s34 + 2*q10*q2^2*s34^2 + 
       q10*q2*q5*s34^2 - q10*q5*q7*s34^2 + q2^2*q9*s34^2 + 2*q2*q5*q9*s34^2 - 
       2*q5*q7*q9*s34^2 - q10*q2*s45 + 5*q2^2*s45 - q10*q5*s45 + 
       2*q2*q5*s45 - 6*q2*q6*s45 - q10*q7*s45 - q5*q7*s45 - 2*q5*q8*s45 - 
       2*q7*q8*s45 - 5*q2*q9*s45 + 5*q6*q9*s45 - 2*q7*q9*s45 + 2*q8*q9*s45 + 
       3*q5*q7*q8*s12*s45 + 3*q10*q2^2*s34*s45 + q2^3*s34*s45 + 
       4*q10*q2*q5*s34*s45 + 2*q2^2*q5*s34*s45 - 2*q2^2*q6*s34*s45 - 
       4*q10*q5*q7*s34*s45 - 3*q2^2*q9*s34*s45 + 2*q5*q7*q9*s34*s45 - 
       2*q5*q8*q9*s34*s45 + 2*q10*q2^2*q5*s34^2*s45 + q2^2*q5*q9*s34^2*s45 + 
       2*q10*q2*q5*s45^2 + 6*q2^2*q6*s45^2 - 3*q10*q5*q7*s45^2 - 
       2*q5*q7*q8*s45^2 - q2^2*q9*s45^2 - 4*q2*q6*q9*s45^2 - 
       2*q5*q7*q9*s45^2 + 2*q5*q8*q9*s45^2 + 2*q7*q8*q9*s45^2 + 
       2*q10*q2^2*q5*s34*s45^2 + q2^3*q6*s34*s45^2 - q2^2*q6*q9*s45^3 + 
       2*q5*q7*q8*q9*s45^3 + 4*q1*q2*s51 - q10*q2*s51 - 6*q2^2*s51 + 
       q2*q6*s51 - 4*q1*q7*s51 + 3*q10*q7*s51 + 7*q2*q7*s51 - 4*q6*q7*s51 + 
       2*q2*q8*s51 - q10*q9*s51 - 2*q6*q9*s51 + 2*q2^3*s12*s51 - 
       3*q2^2*q7*s12*s51 + 4*q2^2*q8*s12*s51 - 5*q2*q7*q8*s12*s51 + 
       q2*q7*q8^2*s12^2*s51 + q10*q2^2*s34*s51 - q2^3*s34*s51 + 
       q2^2*q6*s34*s51 - 4*q1*q2*q7*s34*s51 + 3*q2^2*q7*s34*s51 + 
       3*q2*q6*q7*s34*s51 - 3*q2^2*q9*s34*s51 + 2*q10*q6*q9*s34*s51 + 
       q2^3*s45*s51 - 3*q2^2*q6*s45*s51 - 2*q10*q6*q7*s45*s51 + 
       4*q2^2*q8*s45*s51 + 4*q1*q6*q8*s45*s51 - 2*q2*q6*q8*s45*s51 + 
       2*q6*q7*q8*s45*s51 + q2^2*q9*s45*s51 - 3*q2*q6*q9*s45*s51 - 
       q2^3*q6*s34*s45*s51 + q2^3*q6*s45^2*s51 + 4*q2^2*q6*q8*s45^2*s51 - 
       q2^2*q6*q9*s45^2*s51 - q2^3*s51^2 + 2*q2^2*q6*s51^2 + 
       4*q1*q2*q7*s51^2 - 4*q2^2*q7*s51^2 - 3*q10*q6*q7*s51^2 - 
       q2*q6*q7*s51^2 - q2^2*q8*s51^2 + q2*q7*q8*s51^2 + 2*q2^2*q9*s51^2 - 
       2*q10*q6*q9*s51^2 + 2*q2^3*q7*s12*s51^2 + q2^3*q8*s12*s51^2 - 
       q2^3*q7*q8*s12^2*s51^2 + q2^3*q6*s34*s51^2 - q2^3*q7*s34*s51^2 - 
       q2^3*q6*s45*s51^2 + q2^3*q8*s45*s51^2 - 2*q2^2*q6*q8*s45*s51^2 + 
       q2^3*q6*q8*s45^2*s51^2 + q2^3*q6*s51^3 - q2^3*q7*s51^3 + 
       q2^2*q6*q7*s51^3 - q2^3*q8*s51^3 + q2^2*q6*q8*s51^3 - 
       q2*q6*q7*q8*s51^3 + q2^3*q7*q8*s12*s51^3 + q2^3*q6*q7*s34*s51^3 - 
       q2^3*q6*q8*s45*s51^3 + q2^3*q6*q7*s51^4 + q2^3*q6*q8*s51^4 - 
       q2^3*q7*q8*s51^4 + q2^3*q6*q7*q8*s51^5]*(2*F[1, 1, 8]^2 - 
      2*F[1, 1, 9]^2 - 4*F[1, 1, 8]*F[1, 1, 10] + 4*F[1, 1, 9]*F[1, 1, 10] + 
      4*F[2, 1, 12] - 4*F[2, 1, 15] + (2*tci[1, 1]^2)/3 + 
      4*F[1, 1, 10]*tci[1, 2] - 4*F[1, 2, 9]*tci[1, 2]))/2 + 
   (r[-2*q2 - 2*q3 + q4 + q5 + 3*q6 - 9*q8 - 6*q2*q3*s12 + 3*q3*q7*s12 + 
       q4*q7*s12 + q5*q7*s12 + 2*q2*q8*s12 + 3*q3*q8*s12 + q4*q8*s12 + 
       2*q5*q8*s12 - q7*q8*s12 + 2*q8^2*s12 - 3*q2*q3*q7*s12^2 - 
       q4*q5*q8*s12^2 + q2*q7*q8*s12^2 - q5*q7*q8*s12^2 + q7*q8^2*s12^2 - 
       q4*q5*s23 + 2*q3*q6*s23 + q4*q9*s23 + 2*q4*q5*s34 + q2*q6*s34 - 
       2*q2*q7*s34 - q4*q7*s34 - q5*q7*s34 - q4*q8*s34 - 6*q5*q8*s34 - 
       4*q2*q9*s34 - q4*q9*s34 - q5*q9*s34 + 6*q7*q9*s34 - 3*q8*q9*s34 + 
       2*q4*q5*q8*s12*s34 - 4*q4*q5*q8*s34^2 + q4*q7*q9*s34^2 - 
       q5*q7*q9*s34^2 + 3*q5*q8*q9*s34^2 + 6*q2*q3*s45 - q2*q6*s45 - 
       3*q3*q6*s45 - 2*q3*q7*s45 + 2*q5*q7*s45 + 3*q2*q8*s45 - 3*q3*q8*s45 - 
       3*q5*q8*s45 - 2*q7*q8*s45 - q8^2*s45 + 8*q2*q9*s45 - 4*q6*q9*s45 - 
       2*q7*q9*s45 - 2*q8*q9*s45 + 2*q5*q7*q8*s12*s45 + q7*q8^2*s12*s45 - 
       4*q2*q5*q9*s34*s45 + 2*q5*q7*q9*s34*s45 + 3*q5*q8*q9*s34*s45 - 
       q8^2*q9*s34*s45 + 3*q2*q6*q8*s45^2 + 3*q3*q6*q8*s45^2 - 
       3*q5*q7*q8*s45^2 - q7*q8^2*s45^2 + 4*q2*q6*q9*s45^2 - 
       3*q5*q7*q9*s45^2 + 3*q5*q8*q9*s45^2 + 3*q7*q8*q9*s45^2 + 
       q8^2*q9*s45^2 + 3*q5*q7*q8*q9*s45^3 + q7*q8^2*q9*s45^3 - 3*q2*q3*s51 + 
       2*q2*q6*s51 + q2*q7*s51 + 3*q3*q7*s51 - 2*q4*q7*s51 + q6*q7*s51 + 
       3*q2*q8*s51 - q4*q8*s51 + 4*q7*q8*s51 + 8*q2*q9*s51 - q4*q9*s51 - 
       2*q8*q9*s51 - 6*q2*q3*q7*s12*s51 + 4*q2*q7*q8*s12*s51 - 
       q2*q7*q8^2*s12^2*s51 + q2*q6*q7*s34*s51 + 3*q2*q6*q8*s45*s51 + 
       q6*q7*q8*s45*s51 - q7*q8^2*s45*s51 + 4*q2*q6*q9*s45*s51 - 
       2*q7*q8*q9*s45*s51 + 2*q8^2*q9*s45*s51 + 2*q7*q8^2*q9*s45^2*s51 - 
       4*q2*q3*q7*s51^2 + 2*q2*q6*q7*s51^2 + 3*q2*q6*q8*s51^2 + 
       q3*q6*q8*s51^2 - 3*q2*q7*q8*s51^2 - 2*q6*q7*q8*s51^2 + 
       3*q4*q7*q9*s51^2 - 2*q7*q8*q9*s51^2 + q7*q8^2*q9*s45*s51^2 + 
       3*q2*q6*q7*q8*s51^3]*(2*F[1, 1, 1]^2 - 2*F[1, 1, 8]^2 - 
      4*F[1, 1, 1]*F[1, 1, 9] + 4*F[1, 1, 8]*F[1, 1, 9] + 4*F[2, 1, 9] - 
      4*F[2, 1, 12] - 4*F[1, 1, 1]*tci[1, 2] + 4*F[1, 2, 9]*tci[1, 2]))/2 + 
   (r[8*q2 + 2*q3 - 6*q7 + 4*q8 + 6*q2*q3*s12 - 3*q3*q7*s12 - 2*q2*q8*s12 - 
       3*q3*q8*s12 - 4*q5*q8*s12 + 2*q7*q8*s12 - q8^2*s12 + 
       3*q2*q3*q7*s12^2 - q2*q7*q8*s12^2 - q7*q8^2*s12^2 - 2*q3*q6*s23 - 
       7*q1*q2*s34 - q2*q6*s34 + 2*q2*q7*s34 + 4*q1*q8*s34 + 11*q5*q8*s34 - 
       7*q1*q5*q8*s34^2 - 7*q1*q2*s45 - 6*q2*q3*s45 + q2*q6*s45 + 
       3*q3*q6*s45 + 2*q3*q7*s45 + 7*q1*q8*s45 - 3*q2*q8*s45 + 3*q3*q8*s45 + 
       4*q7*q8*s45 - 4*q2*q9*s45 + q6*q9*s45 + 3*q7*q9*s45 - 
       4*q5*q7*q8*s12*s45 + 7*q1*q2*q5*s34*s45 - 7*q1*q5*q8*s34*s45 - 
       3*q2*q6*q8*s45^2 - 3*q3*q6*q8*s45^2 - 4*q2*q6*q9*s45^2 + 7*q1*q2*s51 + 
       3*q2*q3*s51 - 2*q2*q6*s51 - 10*q1*q7*s51 + 9*q2*q7*s51 - 3*q3*q7*s51 + 
       2*q6*q7*s51 - 3*q2*q8*s51 - 2*q7*q8*s51 - 4*q2*q9*s51 + 3*q7*q9*s51 + 
       6*q2*q3*q7*s12*s51 - 7*q2*q7*q8*s12*s51 + q2*q7*q8^2*s12^2*s51 - 
       7*q1*q2*q7*s34*s51 - q2*q6*q7*s34*s51 - 3*q1*q6*q8*s45*s51 - 
       3*q2*q6*q8*s45*s51 - 4*q6*q7*q8*s45*s51 - 3*q1*q6*q9*s45*s51 - 
       4*q2*q6*q9*s45*s51 + 3*q1*q7*q9*s45*s51 + 7*q1*q2*q7*s51^2 + 
       4*q2*q3*q7*s51^2 - 2*q2*q6*q7*s51^2 - 3*q2*q6*q8*s51^2 - 
       q3*q6*q8*s51^2 + 3*q2*q7*q8*s51^2 + 2*q6*q7*q8*s51^2 + 
       3*q1*q7*q9*s51^2 - 3*q2*q6*q7*q8*s51^3]*(2*F[1, 1, 1]^2 - 
      4*F[1, 1, 1]*F[1, 1, 6] + 4*F[1, 1, 4]*F[1, 1, 6] - 2*F[1, 1, 6]^2 - 
      2*F[1, 1, 8]^2 + 2*F[1, 1, 9]^2 - 4*F[1, 1, 4]*F[1, 1, 10] + 
      4*F[1, 1, 6]*F[1, 1, 10] + 4*F[1, 1, 8]*F[1, 1, 10] - 
      4*F[1, 1, 9]*F[1, 1, 10] + 4*F[2, 1, 2] - 4*F[2, 1, 12] - 
      4*F[2, 1, 14] + 4*F[2, 1, 15] - 4*F[1, 1, 1]*tci[1, 2] + 
      4*F[1, 2, 9]*tci[1, 2]))/2 + 
   (r[-q19 + 2*q2 - 2*q22 - 4*q5 - 2*q6 - q7 + q8 + 8*q9 - q19*q2*s12 - 
       2*q19*q3*s12 - 2*q3*q5*s12 + 3*q2*q8*s12 - 3*q5*q8*s12 - q7*q8*s12 - 
       q19*q2*q7*s12^2 + q2*q7*q8*s12^2 - q5*q8^2*s12^2 + q7*q8^2*s12^2 - 
       q19*q6*s23 - q5*q6*s23 - q5*q6^2*s23^2 + q5*q6*s34 - q6^2*s34 + 
       3*q2*q9*s34 - 8*q5*q9*s34 - 3*q7*q9*s34 + q5*q8^2*s12*s34 - 
       q5*q6^2*s23*s34 - q19*q2*s45 - 2*q2^2*s45 + 2*q19*q6*s45 - q2*q6*s45 + 
       2*q5*q6*s45 - 3*q5*q7*s45 - 2*q7^2*s45 + 3*q5*q8*s45 + 5*q7*q8*s45 + 
       q2*q9*s45 - q6*q9*s45 + 7*q7*q9*s45 - 7*q8*q9*s45 - 
       3*q5*q7*q8*s12*s45 + q5*q8^2*s12*s45 - q5*q7*q8^2*s12^2*s45 + 
       q5*q6^2*s23*s45 - q2*q5*q6*s34*s45 + q2*q6^2*s34*s45 + 
       2*q5*q6^2*s34*s45 - 2*q2^2*q9*s34*s45 + 3*q2*q5*q9*s34*s45 - 
       3*q5*q6*q9*s34*s45 - 3*q5*q7*q9*s34*s45 - 2*q7^2*q9*s34*s45 + 
       3*q5*q8*q9*s34*s45 - q19*q2*q6*s45^2 - 5*q2*q5*q6*s45^2 - 
       q5*q7^2*s45^2 + 4*q5*q7*q8*s45^2 + 2*q7^2*q8*s45^2 - q5*q8^2*s45^2 - 
       q7*q8^2*s45^2 - q2^2*q9*s45^2 + 4*q2*q5*q9*s45^2 + 7*q2*q6*q9*s45^2 - 
       4*q5*q6*q9*s45^2 + 4*q5*q7*q9*s45^2 + 3*q7^2*q9*s45^2 - 
       4*q5*q8*q9*s45^2 - 11*q7*q8*q9*s45^2 + 2*q8^2*q9*s45^2 - 
       q5*q7^2*q8*s12*s45^2 + q5*q7*q8^2*s12*s45^2 - q2*q5*q6^2*s34*s45^2 - 
       q2^2*q5*q9*s34*s45^2 - q5*q6^2*q9*s34*s45^2 - q5*q7^2*q9*s34*s45^2 - 
       q5*q8^2*q9*s34*s45^2 + q2^2*q5*q6*s45^3 - q2*q5*q6^2*s45^3 + 
       q5*q7^2*q8*s45^3 - q5*q7*q8^2*s45^3 - q2^2*q5*q9*s45^3 - 
       2*q2^2*q6*q9*s45^3 + 6*q2*q5*q6*q9*s45^3 + q2*q6^2*q9*s45^3 - 
       q5*q6^2*q9*s45^3 + q5*q7^2*q9*s45^3 - 6*q5*q7*q8*q9*s45^3 - 
       3*q7^2*q8*q9*s45^3 + q5*q8^2*q9*s45^3 + 2*q7*q8^2*q9*s45^3 - 
       q2^2*q5*q6*q9*s45^4 + q2*q5*q6^2*q9*s45^4 - q5*q7^2*q8*q9*s45^4 + 
       q5*q7*q8^2*q9*s45^4 - q2^2*s51 + 2*q22*q3*s51 + q2*q6*s51 + 
       q22*q6*s51 - 2*q6*q7*s51 - q22*q8*s51 - 3*q2*q9*s51 - 2*q3*q9*s51 + 
       3*q7*q9*s51 - q19*q2^2*s12*s51 - q19*q2*q7*s12*s51 + 
       q2*q7*q8*s12*s51 + q19*q2^2*q7*s12^2*s51 - q2^2*q7*q8*s12^2*s51 - 
       q2*q7*q8^2*s12^2*s51 + q2*q22*q6*s34*s51 - q2*q6^2*s34*s51 - 
       q2^2*q9*s34*s51 - q7^2*q9*s34*s51 - q19*q2^2*s45*s51 + 
       q19*q2*q6*s45*s51 - q22*q6*q8*s45*s51 - q6*q7*q8*s45*s51 + 
       q2^2*q9*s45*s51 + q2*q6*q9*s45*s51 + 3*q7^2*q9*s45*s51 - 
       5*q7*q8*q9*s45*s51 - q19*q2^2*q6*s45^2*s51 - q2^2*q6*q9*s45^2*s51 - 
       3*q7^2*q8*q9*s45^2*s51 + q7*q8^2*q9*s45^2*s51 - q2*q22*q6*s51^2 - 
       q22*q6^2*s51^2 - q6^2*q7*s51^2 - q6*q7^2*s51^2 + q2^2*q9*s51^2 + 
       q7^2*q9*s51^2 + q2*q22*q6^2*s34*s51^2 + q22*q6^2*q8*s45*s51^2 + 
       q6^2*q7*q8*s45*s51^2 + q6*q7^2*q8*s45*s51^2 - q7^2*q8*q9*s45*s51^2]*
     (4*F[1, 1, 3] + 2*F[1, 1, 3]^2 + (2*F[1, 1, 3]^3)/3 - 
      (2*F[1, 1, 7]^3)/3 - 4*F[1, 1, 10] - 2*F[1, 1, 10]^2 + 2*tci[1, 1]^2 + 
      (7*F[1, 1, 3]*tci[1, 1]^2)/3 - (F[1, 1, 7]*tci[1, 1]^2)/3 - 
      4*tci[1, 2] - 4*F[1, 1, 3]*tci[1, 2] - 2*F[1, 1, 3]^2*tci[1, 2] - 
      tci[1, 2]^3))/2 + (r[-6*q2 + 8*q20 + 9*q23 + 5*q6 + 6*q7 + 2*q5^2*s12 + 
       6*q5*q8*s12 + 12*q7*q8*s12 - 8*q20*q5*s23 + 2*q23*q5*s23 - 
       2*q5^2*s23 + 8*q5*q6*s23 + 4*q20*q5^2*s23^2 - 2*q5^2*q6*s23^2 - 
       2*q5*q6^2*s23^2 + 6*q2*q23*s34 - 2*q20*q5*s34 + 2*q23*q5*s34 + 
       2*q2*q6*s34 - q23*q6*s34 + 2*q5*q6*s34 - 2*q6^2*s34 + 4*q23*q7*s34 - 
       4*q20*q8*s34 - 8*q2*q9*s34 - 2*q20*q9*s34 + 8*q7*q9*s34 - 
       2*q5^2*q8*s12*s34 + 2*q20*q5^2*s23*s34 - 2*q5^2*q6*s23*s34 - 
       2*q5*q6^2*s23*s34 + 2*q2^2*q23*s34^2 - 2*q2^2*q9*s34^2 - 
       2*q2*q9^2*s34^2 + 2*q7*q9^2*s34^2 + 2*q2*q20*s45 + 6*q20*q5*s45 - 
       10*q2*q6*s45 - 5*q23*q6*s45 - 8*q5*q6*s45 + 2*q6^2*s45 + 
       4*q23*q7*s45 + 8*q5*q7*s45 - 4*q20*q8*s45 - 8*q5*q8*s45 - 
       6*q7*q8*s45 + 2*q2*q9*s45 - 16*q7*q9*s45 + 14*q8*q9*s45 + 
       2*q5^2*q8*s12*s45 + 6*q5*q7*q8*s12*s45 - 6*q20*q5^2*s23*s45 + 
       4*q5^2*q6*s23*s45 + 4*q5*q6^2*s23*s45 - 6*q2^2*q23*s34*s45 + 
       2*q2*q20*q5*s34*s45 + 2*q2*q23*q5*s34*s45 - 6*q20*q5^2*s34*s45 - 
       2*q2*q5*q6*s34*s45 + 4*q5^2*q6*s34*s45 + 2*q2*q6^2*s34*s45 + 
       4*q5*q6^2*s34*s45 + 2*q5^2*q8*s34*s45 + 4*q2^2*q9*s34*s45 - 
       2*q2*q5*q9*s34*s45 + 2*q20*q5*q9*s34*s45 + 10*q5*q7*q9*s34*s45 - 
       10*q5*q8*q9*s34*s45 + 4*q2*q9^2*s34*s45 - 4*q7*q9^2*s34*s45 + 
       2*q2^2*q23*q5*s34^2*s45 - 2*q2^2*q5*q9*s34^2*s45 - 
       2*q20*q5^2*q9*s34^2*s45 + 2*q5^2*q8*q9*s34^2*s45 - 
       2*q2*q5*q9^2*s34^2*s45 + 2*q5*q7*q9^2*s34^2*s45 - 2*q2^2*q23*s45^2 + 
       2*q20*q5^2*s45^2 + 2*q2^2*q6*s45^2 + 6*q2*q23*q6*s45^2 - 
       2*q5^2*q6*s45^2 - 2*q2*q6^2*s45^2 - 2*q5*q6^2*s45^2 + 
       2*q5^2*q7*s45^2 - 2*q5^2*q8*s45^2 - 8*q5*q7*q8*s45^2 - 
       12*q5*q7*q9*s45^2 + 12*q5*q8*q9*s45^2 + 16*q7*q8*q9*s45^2 + 
       4*q7*q9^2*s45^2 - 4*q8*q9^2*s45^2 + 2*q5^2*q7*q8*s12*s45^2 + 
       2*q2*q20*q5^2*s34*s45^2 - 2*q2*q5^2*q6*s34*s45^2 - 
       2*q2*q5*q6^2*s34*s45^2 + 2*q5^2*q7*q9*s34*s45^2 - 
       2*q5^2*q8*q9*s34*s45^2 - 2*q5*q7*q9^2*s34*s45^2 + 
       2*q5*q8*q9^2*s34*s45^2 - 2*q2^2*q23*q6*s45^3 - 2*q5^2*q7*q8*s45^3 - 
       2*q5^2*q7*q9*s45^3 + 2*q5^2*q8*q9*s45^3 + 12*q5*q7*q8*q9*s45^3 + 
       2*q5*q7*q9^2*s45^3 - 2*q5*q8*q9^2*s45^3 - 4*q7*q8*q9^2*s45^3 + 
       2*q5^2*q7*q8*q9*s45^4 - 2*q5*q7*q8*q9^2*s45^4 - 4*q2^2*s51 + 
       2*q2*q20*s51 - 8*q2*q23*s51 + 8*q2*q6*s51 + q23*q6*s51 - 4*q2*q7*s51 - 
       2*q6*q7*s51 - 4*q2*q8*s51 + 4*q7*q8*s51 + 8*q2*q9*s51 + 2*q20*q9*s51 - 
       6*q7*q9*s51 + 2*q2*q7*q8*s12*s51 - 6*q2^2*q23*s34*s51 - 
       2*q2*q6^2*s34*s51 + 2*q2*q6*q7*s34*s51 + 4*q2^2*q9*s34*s51 + 
       4*q2*q9^2*s34*s51 - 2*q7*q9^2*s34*s51 + 2*q2^2*q23*s45*s51 - 
       2*q2^2*q6*s45*s51 + 2*q2*q23*q6*s45*s51 + 2*q2*q6^2*s45*s51 - 
       6*q2*q6*q8*s45*s51 + 2*q6*q7*q8*s45*s51 - 2*q2^2*q9*s45*s51 + 
       6*q7*q8*q9*s45*s51 - 2*q2*q9^2*s45*s51 + 2*q7*q9^2*s45*s51 - 
       2*q2^2*q23*q6*s45^2*s51 - 2*q2*q6^2*q8*s45^2*s51 - 
       2*q7*q8*q9^2*s45^2*s51 + 4*q2^2*q23*s51^2 + 2*q2^2*q6*s51^2 - 
       2*q2*q6^2*s51^2 - 2*q2^2*q7*s51^2 + 6*q2*q6*q7*s51^2 + 
       2*q6^2*q7*s51^2 - 2*q2^2*q8*s51^2 + 6*q2*q6*q8*s51^2 - 
       2*q2*q7*q8*s51^2 - 6*q6*q7*q8*s51^2 - 2*q2^2*q9*s51^2 - 
       2*q2*q9^2*s51^2 + 2*q2^2*q7*q8*s12*s51^2 - 2*q2*q6^2*q7*s34*s51^2 - 
       2*q2^2*q6*q8*s45*s51^2 + 2*q2*q6^2*q8*s45*s51^2 - 
       2*q6^2*q7*q8*s45*s51^2 + 2*q2^2*q6*q7*s51^3 - 2*q2*q6^2*q7*s51^3 + 
       2*q2^2*q6*q8*s51^3 - 2*q2*q6^2*q8*s51^3 - 2*q2^2*q7*q8*s51^3 + 
       4*q2*q6*q7*q8*s51^3 + 2*q6^2*q7*q8*s51^3 + 2*q2^2*q6*q7*q8*s51^4 - 
       2*q2*q6^2*q7*q8*s51^4]*(F[1, 1, 7]^3/3 - F[1, 1, 8]^3/3 + 
      (F[1, 1, 7]*tci[1, 1]^2)/6 - (7*F[1, 1, 8]*tci[1, 1]^2)/6 + 
      F[1, 1, 8]^2*tci[1, 2] + tci[1, 2]^3/2))/2 + 
   (r[3*q3*q4*q7 + q2*q5*q7 - 2*q3*q6*q7 - 3*q3*q4*q8 - q2*q5*q8 + 
       2*q4*q5*q8 - 2*q2*q6*q8 + 2*q4*q6*q8 - q5*q6*q8 - 3*q3*q7*q8 + 
       2*q6*q7*q8 + 5*q4*q5*q9 - 2*q2*q6*q9 - 2*q3*q6*q9 + 2*q4*q6*q9 + 
       2*q2*q7*q9 + 2*q3*q7*q9 + 3*q5*q7*q9 - q6*q8*q9 - 3*q7*q8*q9 + 
       2*q2*q3*q4*q7*s12 - 2*q2*q3*q4*q8*s12 + 2*q2*q4*q5*q8*s12 - 
       2*q2*q3*q7*q8*s12 - 2*q4*q5*q6*q8*s34 + 2*q2*q4*q5*q9*s34 - 
       2*q4*q5*q6*q9*s34 + 2*q2*q4*q7*q9*s34 + 2*q2*q5*q6*q8*s45 + 
       2*q2*q5*q6*q9*s45 + 2*q2*q3*q6*q7*s51 - 2*q3*q4*q6*q8*s51 - 
       2*q2*q6*q7*q8*s51 - 2*q3*q6*q7*q8*s51 + 2*q2*q3*q6*q9*s51 - 
       2*q3*q4*q6*q9*s51 - 2*q2*q3*q7*q9*s51 + 2*q3*q4*q7*q9*s51]*
     (4*eps5t*F[3, 70] + (8*eps5t*tci[1, 1]^3)/27 - 8*eps5t*tci[1, 2]*
       tci[2, 1]))/2 + (r[3*q3*q4*q7 + q2*q5*q7 - 3*q3*q6*q7 - 3*q3*q4*q8 + 
       2*q4*q5*q8 - 2*q2*q6*q8 + 2*q4*q6*q8 - 2*q5*q6*q8 - 3*q3*q7*q8 + 
       3*q5*q7*q8 + 2*q6*q7*q8 + 5*q4*q5*q9 - 2*q2*q6*q9 - 3*q3*q6*q9 + 
       2*q4*q6*q9 + q2*q7*q9 + 3*q3*q7*q9 - 3*q5*q8*q9 - q6*q8*q9 + 
       2*q2*q3*q4*q7*s12 - 2*q2*q3*q4*q8*s12 + 2*q2*q4*q5*q8*s12 - 
       2*q2*q3*q7*q8*s12 - 2*q4*q5*q6*q8*s34 + 2*q2*q4*q5*q9*s34 - 
       2*q4*q5*q6*q9*s34 + 2*q2*q4*q7*q9*s34 + 2*q2*q5*q6*q8*s45 + 
       2*q2*q5*q6*q9*s45 + 2*q2*q3*q6*q7*s51 - 2*q3*q4*q6*q8*s51 - 
       2*q2*q6*q7*q8*s51 - 2*q3*q6*q7*q8*s51 + 2*q2*q3*q6*q9*s51 - 
       2*q3*q4*q6*q9*s51 - 2*q2*q3*q7*q9*s51 + 2*q3*q4*q7*q9*s51]*
     (-4*eps5t*F[3, 71] + (8*eps5t*tci[1, 1]^3)/27 - 8*eps5t*tci[1, 2]*
       tci[2, 1]))/2 + (r[-4*q10*q2*q5 + q10*q2*q6 - q2*q3*q6 + 6*q10*q5*q6 - 
       q2*q5*q6 + q2*q3*q7 + q2*q6*q7 - 3*q2*q3*q8 + 2*q2*q5*q8 + 
       3*q2*q6*q8 + 4*q3*q6*q8 + 2*q5*q6*q8 - 3*q2*q7*q8 - q3*q7*q8 - 
       q6*q7*q8 + 6*q10*q2*q9 - 2*q10*q5*q9 + 3*q2*q5*q9 - 4*q10*q6*q9 - 
       2*q2*q6*q9 - 3*q5*q6*q9 - 2*q2*q7*q9 - 2*q6*q7*q9 + 
       3*q2*q3*q7*q8*s12 - 3*q10*q2*q5*q9*s34 + 3*q10*q5*q6*q9*s34 - 
       3*q10*q2*q5*q6*s45 - 3*q2*q3*q6*q8*s45 + 4*q2*q5*q6*q9*s45 - 
       3*q2*q3*q6*q7*s51 + 4*q2*q6*q7*q8*s51 + 3*q3*q6*q7*q8*s51 - 
       3*q10*q2*q6*q9*s51]*(4*eps5t*F[3, 25] - 4*eps5t*F[3, 45] - 
      6*eps5t*F[3, 62] + 6*eps5t*F[3, 63] + (22*eps5t*tci[1, 1]^3)/27 + 
      (40*eps5t*tci[1, 2]*tci[2, 1])/3 + 96*eps5t*tci[3, 1] + 
      40*eps5t*tci[2, 1]*tcr[1, 1] - 2*eps5t*tci[1, 1]*tcr[1, 1]^2))/2 + 
   (r[q1*q2*q5 - 2*q2*q5*q6 + q2*q5*q7 - q2*q5*q8 + 3*q1*q6*q8 - 2*q2*q6*q8 + 
       2*q3*q6*q8 + 4*q4*q6*q8 - 2*q5*q6*q8 + 2*q4*q5*q9 + 2*q1*q6*q9 - 
       2*q2*q6*q9 + 4*q4*q6*q9 - 2*q5*q6*q9 - 3*q1*q7*q9 + 2*q2*q7*q9 - 
       2*q4*q7*q9 + 2*q5*q7*q9 + 2*q2*q3*q4*q7*s12 - 2*q2*q3*q4*q8*s12 + 
       2*q2*q4*q5*q8*s12 - 2*q4*q5*q6*q8*s34 + 2*q2*q4*q5*q9*s34 - 
       2*q4*q5*q6*q9*s34 + 2*q2*q4*q7*q9*s34 - 2*q2*q3*q6*q8*s45 + 
       2*q2*q5*q6*q8*s45 + 2*q2*q5*q6*q9*s45 - 2*q3*q4*q6*q8*s51 + 
       2*q2*q3*q6*q9*s51 - 2*q3*q4*q6*q9*s51 - 2*q2*q3*q7*q9*s51 + 
       2*q3*q4*q7*q9*s51]*(-4*eps5t*F[3, 23] + 4*eps5t*F[3, 25] - 
      4*eps5t*F[3, 45] + 4*eps5t*F[3, 63] + (88*eps5t*tci[1, 1]^3)/135 + 
      (32*eps5t*tci[1, 2]*tci[2, 1])/3 + (384*eps5t*tci[3, 1])/5 + 
      32*eps5t*tci[2, 1]*tcr[1, 1] - (8*eps5t*tci[1, 1]*tcr[1, 1]^2)/5))/2 + 
   (r[2*q10*q2*q5 - 4*q10*q5*q6 + q1*q2*q7 + q2*q5*q7 - 2*q2*q6*q7 - 
       3*q1*q5*q8 + 2*q1*q6*q8 - 2*q2*q6*q8 + 4*q4*q6*q8 - 4*q5*q6*q8 + 
       2*q5*q7*q8 - 2*q10*q2*q9 + 2*q10*q5*q9 + 2*q4*q5*q9 + 3*q1*q6*q9 + 
       2*q10*q6*q9 - 2*q2*q6*q9 + 4*q4*q6*q9 + q2*q7*q9 - 2*q4*q7*q9 + 
       2*q6*q7*q9 + 2*q2*q4*q5*q8*s12 + 2*q2*q4*q7*q8*s12 - 
       2*q4*q5*q6*q8*s34 + 2*q10*q2*q5*q9*s34 + 2*q2*q4*q5*q9*s34 - 
       2*q10*q5*q6*q9*s34 - 2*q4*q5*q6*q9*s34 + 2*q2*q4*q7*q9*s34 + 
       2*q10*q2*q5*q6*s45 + 2*q2*q5*q6*q8*s45 - 2*q2*q6*q7*q8*s51 + 
       2*q4*q6*q7*q8*s51 + 2*q10*q2*q6*q9*s51 - 2*q2*q6*q7*q9*s51 + 
       2*q4*q6*q7*q9*s51]*(4*eps5t*F[3, 25] + (22*eps5t*tci[1, 1]^3)/135 + 
      (8*eps5t*tci[1, 2]*tci[2, 1])/3 + (96*eps5t*tci[3, 1])/5 + 
      8*eps5t*tci[2, 1]*tcr[1, 1] - (2*eps5t*tci[1, 1]*tcr[1, 1]^2)/5))/2 + 
   (r[2*q10*q2*q5 - 2*q10*q5*q6 + 3*q1*q2*q7 - q1*q5*q8 - q2*q5*q8 + 
       2*q3*q6*q8 - q5*q6*q8 + 2*q2*q7*q8 - 4*q10*q2*q9 + 2*q10*q5*q9 + 
       3*q1*q6*q9 + 2*q10*q6*q9 - 2*q5*q6*q9 - 2*q1*q7*q9 + 4*q2*q7*q9 + 
       2*q5*q7*q9 + 2*q6*q8*q9 - 4*q7*q8*q9 + 2*q2*q3*q7*q8*s12 - 
       2*q2*q5*q7*q8*s12 + 2*q10*q2*q5*q9*s34 - 2*q10*q5*q6*q9*s34 - 
       2*q2*q5*q7*q9*s34 - 2*q5*q6*q8*q9*s34 + 2*q10*q2*q5*q6*s45 - 
       2*q2*q3*q6*q8*s45 + 2*q2*q5*q6*q8*s45 - 2*q5*q7*q8*q9*s45 + 
       2*q10*q2*q6*q9*s51 + 2*q2*q3*q6*q9*s51 - 2*q2*q3*q7*q9*s51 - 
       2*q3*q6*q8*q9*s51 + 2*q3*q7*q8*q9*s51]*(4*eps5t*F[3, 43] + 
      (22*eps5t*tci[1, 1]^3)/135 + (8*eps5t*tci[1, 2]*tci[2, 1])/3 + 
      (96*eps5t*tci[3, 1])/5 + 8*eps5t*tci[2, 1]*tcr[1, 1] - 
      (2*eps5t*tci[1, 1]*tcr[1, 1]^2)/5))/2 + 
   (r[3*q1*q2*q5 + 2*q10*q2*q5 + 2*q2*q4*q5 - 2*q10*q5*q6 + 2*q2*q5*q6 + 
       2*q1*q2*q7 + 2*q2*q4*q7 + q1*q6*q8 + 2*q4*q6*q8 - q5*q6*q8 + 
       2*q2*q7*q8 + 2*q6*q7*q8 - 4*q10*q2*q9 + 2*q10*q5*q9 + 2*q4*q5*q9 + 
       2*q10*q6*q9 + 2*q4*q6*q9 - 3*q1*q7*q9 + 4*q2*q7*q9 - 2*q4*q7*q9 + 
       2*q6*q7*q9 - q6*q8*q9 - 2*q7*q8*q9 + 2*q2*q4*q5*q8*s12 + 
       2*q2*q4*q7*q8*s12 - 2*q4*q5*q6*q8*s34 + 2*q10*q2*q5*q9*s34 + 
       2*q2*q4*q5*q9*s34 - 2*q10*q5*q6*q9*s34 - 2*q4*q5*q6*q9*s34 + 
       2*q2*q4*q7*q9*s34 + 2*q10*q2*q5*q6*s45 + 2*q2*q5*q6*q8*s45 - 
       2*q2*q6*q7*q8*s51 + 2*q4*q6*q7*q8*s51 + 2*q10*q2*q6*q9*s51 - 
       2*q2*q6*q7*q9*s51 + 2*q4*q6*q7*q9*s51]*(-4*eps5t*F[3, 45] + 
      (22*eps5t*tci[1, 1]^3)/135 + (8*eps5t*tci[1, 2]*tci[2, 1])/3 + 
      (96*eps5t*tci[3, 1])/5 + 8*eps5t*tci[2, 1]*tcr[1, 1] - 
      (2*eps5t*tci[1, 1]*tcr[1, 1]^2)/5))/2 + 
   (r[3*q1*q2*q5 + 2*q10*q2*q5 - 4*q10*q5*q6 + 2*q3*q6*q7 - 2*q2*q3*q8 - 
       2*q1*q5*q8 + 2*q2*q5*q8 + 3*q1*q6*q8 + 2*q3*q6*q8 - 4*q5*q6*q8 + 
       2*q5*q7*q8 - 2*q6*q7*q8 - 2*q10*q2*q9 + 2*q10*q5*q9 + 2*q2*q5*q9 + 
       2*q10*q6*q9 - q1*q7*q9 + q2*q7*q9 + 3*q6*q7*q9 - 2*q5*q8*q9 + 
       2*q6*q8*q9 - 2*q7*q8*q9 + 2*q2*q3*q7*q8*s12 - 2*q2*q5*q7*q8*s12 + 
       2*q10*q2*q5*q9*s34 - 2*q10*q5*q6*q9*s34 - 2*q2*q5*q7*q9*s34 - 
       2*q5*q6*q8*q9*s34 + 2*q10*q2*q5*q6*s45 - 2*q2*q3*q6*q8*s45 + 
       2*q2*q5*q6*q8*s45 - 2*q5*q7*q8*q9*s45 - 2*q2*q3*q6*q7*s51 + 
       2*q3*q6*q7*q8*s51 + 2*q10*q2*q6*q9*s51 - 2*q2*q6*q7*q9*s51 + 
       2*q6*q7*q8*q9*s51]*(-4*eps5t*F[3, 62] + (22*eps5t*tci[1, 1]^3)/135 + 
      (8*eps5t*tci[1, 2]*tci[2, 1])/3 + (96*eps5t*tci[3, 1])/5 + 
      8*eps5t*tci[2, 1]*tcr[1, 1] - (2*eps5t*tci[1, 1]*tcr[1, 1]^2)/5))/2 + 
   (r[2*q1*q2*q5 + 2*q2*q4*q5 + 3*q1*q2*q7 + 2*q2*q4*q7 + 2*q2*q6*q7 + 
       2*q3*q6*q7 - 2*q2*q3*q8 - 3*q1*q5*q8 + 2*q2*q5*q8 + 2*q3*q6*q8 + 
       2*q4*q6*q8 - 2*q5*q6*q8 + 2*q2*q5*q9 + 2*q4*q5*q9 + q1*q6*q9 + 
       2*q4*q6*q9 + 2*q2*q7*q9 - 2*q4*q7*q9 + 3*q6*q7*q9 - 2*q5*q8*q9 - 
       q6*q8*q9 + 2*q2*q4*q5*q8*s12 + 2*q2*q3*q7*q8*s12 + 2*q2*q4*q7*q8*s12 - 
       2*q4*q5*q6*q8*s34 + 2*q2*q4*q5*q9*s34 - 2*q4*q5*q6*q9*s34 + 
       2*q2*q4*q7*q9*s34 - 2*q2*q3*q6*q8*s45 + 2*q2*q5*q6*q8*s45 + 
       2*q2*q5*q6*q9*s45 - 2*q2*q3*q6*q7*s51 + 2*q3*q6*q7*q8*s51 + 
       2*q4*q6*q7*q8*s51 - 2*q2*q6*q7*q9*s51 + 2*q4*q6*q7*q9*s51]*
     (4*eps5t*F[3, 63] + (22*eps5t*tci[1, 1]^3)/135 + 
      (8*eps5t*tci[1, 2]*tci[2, 1])/3 + (96*eps5t*tci[3, 1])/5 + 
      8*eps5t*tci[2, 1]*tcr[1, 1] - (2*eps5t*tci[1, 1]*tcr[1, 1]^2)/5))/2 + 
   (r[2*q10*q2*q5 - 4*q10*q5*q6 - 2*q2*q3*q8 + 2*q2*q5*q8 + 2*q3*q6*q8 - 
       4*q5*q6*q8 + 2*q5*q7*q8 - 2*q10*q2*q9 + q10*q5*q9 + 2*q10*q6*q9 + 
       2*q2*q7*q9 + q5*q7*q9 - 2*q5*q8*q9 + 2*q6*q8*q9 - 2*q7*q8*q9 + 
       2*q2*q3*q7*q8*s12 - 2*q2*q5*q7*q8*s12 + q10*q2*q5*q9*s34 - 
       2*q10*q5*q6*q9*s34 - q2*q5*q7*q9*s34 - 2*q5*q6*q8*q9*s34 + 
       2*q10*q2*q5*q6*s45 - 2*q2*q3*q6*q8*s45 + 2*q2*q5*q6*q8*s45 - 
       2*q5*q7*q8*q9*s45 - q2*q3*q6*q7*s51 + q3*q6*q7*q8*s51 + 
       q10*q2*q6*q9*s51 - q2*q6*q7*q9*s51 + q6*q7*q8*q9*s51]*
     (8*eps5t*F[3, 62] - (44*eps5t*tci[1, 1]^3)/135 - 
      (16*eps5t*tci[1, 2]*tci[2, 1])/3 - (192*eps5t*tci[3, 1])/5 - 
      16*eps5t*tci[2, 1]*tcr[1, 1] + (4*eps5t*tci[1, 1]*tcr[1, 1]^2)/5))/2 + 
   (r[q1*q2*q5 - 2*q2*q5*q6 + q2*q5*q7 - q2*q5*q8 + 3*q1*q6*q8 - 2*q2*q6*q8 + 
       2*q3*q6*q8 + 4*q4*q6*q8 - 2*q5*q6*q8 + 2*q4*q5*q9 + 2*q1*q6*q9 - 
       2*q2*q6*q9 + 4*q4*q6*q9 - 2*q5*q6*q9 - 3*q1*q7*q9 + 2*q2*q7*q9 - 
       2*q4*q7*q9 + 2*q5*q7*q9 + 2*q2*q4*q5*q8*s12 + 2*q2*q3*q7*q8*s12 + 
       2*q2*q4*q7*q8*s12 - 2*q4*q5*q6*q8*s34 + 2*q2*q4*q5*q9*s34 - 
       2*q4*q5*q6*q9*s34 + 2*q2*q4*q7*q9*s34 - 2*q2*q3*q6*q8*s45 + 
       2*q2*q5*q6*q8*s45 + 2*q2*q5*q6*q9*s45 - 2*q2*q3*q6*q7*s51 + 
       2*q3*q6*q7*q8*s51 + 2*q4*q6*q7*q8*s51 - 2*q2*q6*q7*q9*s51 + 
       2*q4*q6*q7*q9*s51]*(-4*eps5t*F[3, 25] + 4*eps5t*F[3, 45] - 
      4*eps5t*F[3, 63] - (22*eps5t*tci[1, 1]^3)/45 - 8*eps5t*tci[1, 2]*
       tci[2, 1] - (288*eps5t*tci[3, 1])/5 - 24*eps5t*tci[2, 1]*tcr[1, 1] + 
      (6*eps5t*tci[1, 1]*tcr[1, 1]^2)/5))/2 + 
   (r[-2*q10*q2*q5 + q10*q2*q6 + 2*q10*q5*q6 + q2*q5*q6 - q2*q6*q7 + 
       2*q3*q6*q7 - 2*q2*q3*q8 + 2*q2*q5*q8 + 2*q3*q6*q8 - 2*q2*q7*q8 - 
       q6*q7*q8 + 4*q10*q2*q9 - q10*q5*q9 + 2*q2*q5*q9 - 2*q10*q6*q9 + 
       2*q2*q6*q9 + 2*q3*q6*q9 - q5*q6*q9 - 2*q2*q7*q9 - 2*q3*q7*q9 + 
       2*q2*q3*q7*q8*s12 - 2*q10*q2*q5*q9*s34 + q10*q5*q6*q9*s34 - 
       q10*q2*q5*q6*s45 - 2*q2*q3*q6*q8*s45 + 2*q2*q5*q6*q8*s45 + 
       2*q2*q5*q6*q9*s45 - 3*q2*q3*q6*q7*s51 + 2*q2*q6*q7*q8*s51 + 
       q3*q6*q7*q8*s51 - 2*q10*q2*q6*q9*s51 - 2*q2*q3*q6*q9*s51 + 
       2*q2*q3*q7*q9*s51]*(2*eps5t*F[4, 25] - 2*eps5t*F[4, 28] + 
      2*eps5t*F[4, 39] + 2*eps5t*F[4, 41] - (2*eps5t*F[4, 49])/3 - 
      (2*eps5t*F[4, 51])/3 + 2*eps5t*F[4, 80] - 2*eps5t*F[4, 83] + 
      2*eps5t*F[4, 91] + 2*eps5t*F[4, 93] - (2*eps5t*F[4, 100])/3 - 
      (2*eps5t*F[4, 102])/3 - 2*eps5t*F[4, 171] - 4*eps5t*F[4, 182] - 
      2*eps5t*F[4, 184] + (2*eps5t*F[4, 190])/3 - 4*eps5t*F[4, 244] - 
      2*eps5t*F[4, 271] - 4*eps5t*F[4, 277] - 2*eps5t*F[4, 279] + 
      (2*eps5t*F[4, 282])/3 - 4*eps5t*F[4, 309] - eps5t*F[3, 25]*F[1, 1, 1] - 
      eps5t*F[3, 45]*F[1, 1, 1] + eps5t*F[3, 70]*F[1, 1, 1] + 
      eps5t*F[3, 81]*F[1, 1, 1] - eps5t*F[3, 23]*F[1, 1, 2] + 
      eps5t*F[3, 43]*F[1, 1, 2] + eps5t*F[3, 45]*F[1, 1, 2] + 
      eps5t*F[3, 70]*F[1, 1, 2] - 2*eps5t*F[3, 71]*F[1, 1, 2] - 
      2*eps5t*F[3, 80]*F[1, 1, 2] + eps5t*F[3, 25]*F[1, 1, 3] + 
      eps5t*F[3, 45]*F[1, 1, 3] - eps5t*F[3, 70]*F[1, 1, 3] - 
      eps5t*F[3, 81]*F[1, 1, 3] - 2*eps5t*F[3, 25]*F[1, 1, 4] - 
      2*eps5t*F[3, 45]*F[1, 1, 4] + 2*eps5t*F[3, 71]*F[1, 1, 4] + 
      2*eps5t*F[3, 80]*F[1, 1, 4] - eps5t*F[3, 23]*F[1, 1, 6] + 
      eps5t*F[3, 25]*F[1, 1, 6] + eps5t*F[3, 43]*F[1, 1, 6] - 
      2*eps5t*F[3, 45]*F[1, 1, 6] - eps5t*F[3, 81]*F[1, 1, 6] + 
      eps5t*F[3, 23]*F[1, 1, 7] + eps5t*F[3, 25]*F[1, 1, 7] - 
      eps5t*F[3, 43]*F[1, 1, 7] - 2*eps5t*F[3, 71]*F[1, 1, 7] - 
      2*eps5t*F[3, 80]*F[1, 1, 7] + eps5t*F[3, 81]*F[1, 1, 7] - 
      2*eps5t*F[3, 25]*F[1, 1, 8] - 2*eps5t*F[3, 45]*F[1, 1, 8] + 
      2*eps5t*F[3, 71]*F[1, 1, 8] + 2*eps5t*F[3, 80]*F[1, 1, 8] + 
      eps5t*F[3, 23]*F[1, 1, 9] - 2*eps5t*F[3, 25]*F[1, 1, 9] - 
      eps5t*F[3, 43]*F[1, 1, 9] + eps5t*F[3, 45]*F[1, 1, 9] - 
      eps5t*F[3, 70]*F[1, 1, 9] + (31*eps5t*F[1, 1, 2]*tci[1, 1]^3)/270 + 
      (5*eps5t*F[1, 1, 6]*tci[1, 1]^3)/18 - (31*eps5t*F[1, 1, 7]*tci[1, 1]^3)/
       270 - (5*eps5t*F[1, 1, 9]*tci[1, 1]^3)/18 + 4*eps5t*F[3, 25]*tci[1, 2] + 
      4*eps5t*F[3, 45]*tci[1, 2] - 4*eps5t*F[3, 71]*tci[1, 2] - 
      4*eps5t*F[3, 80]*tci[1, 2] - (4*eps5t*F[1, 1, 2]*tci[1, 2]*tci[2, 1])/3 + 
      (4*eps5t*F[1, 1, 6]*tci[1, 2]*tci[2, 1])/3 + 
      (4*eps5t*F[1, 1, 7]*tci[1, 2]*tci[2, 1])/3 - 
      (4*eps5t*F[1, 1, 9]*tci[1, 2]*tci[2, 1])/3 + 
      (24*eps5t*F[1, 1, 2]*tci[3, 1])/5 + 24*eps5t*F[1, 1, 6]*tci[3, 1] - 
      (24*eps5t*F[1, 1, 7]*tci[3, 1])/5 - 24*eps5t*F[1, 1, 9]*tci[3, 1] + 
      2*eps5t*F[1, 1, 2]*tci[2, 1]*tcr[1, 1] + 10*eps5t*F[1, 1, 6]*tci[2, 1]*
       tcr[1, 1] - 2*eps5t*F[1, 1, 7]*tci[2, 1]*tcr[1, 1] - 
      10*eps5t*F[1, 1, 9]*tci[2, 1]*tcr[1, 1] - 
      (eps5t*F[1, 1, 2]*tci[1, 1]*tcr[1, 1]^2)/10 - 
      (eps5t*F[1, 1, 6]*tci[1, 1]*tcr[1, 1]^2)/2 + 
      (eps5t*F[1, 1, 7]*tci[1, 1]*tcr[1, 1]^2)/10 + 
      (eps5t*F[1, 1, 9]*tci[1, 1]*tcr[1, 1]^2)/2))/2 + 
   (r[-4*q10*q2*q5 + q10*q2*q6 - q2*q3*q6 + 6*q10*q5*q6 + q2*q3*q7 + 
       3*q3*q6*q7 - 3*q2*q3*q8 + 2*q2*q5*q8 + 2*q2*q6*q8 + 4*q3*q6*q8 + 
       2*q5*q6*q8 - 3*q2*q7*q8 - q3*q7*q8 - q6*q7*q8 + 6*q10*q2*q9 - 
       2*q10*q5*q9 + 3*q2*q5*q9 - 4*q10*q6*q9 + 3*q3*q6*q9 - 3*q5*q6*q9 - 
       2*q2*q7*q9 - 3*q3*q7*q9 + 3*q2*q3*q7*q8*s12 - 3*q10*q2*q5*q9*s34 + 
       3*q10*q5*q6*q9*s34 - 3*q10*q2*q5*q6*s45 - 3*q2*q3*q6*q8*s45 + 
       q2*q5*q6*q8*s45 + 4*q2*q5*q6*q9*s45 - 4*q2*q3*q6*q7*s51 + 
       4*q2*q6*q7*q8*s51 + 3*q3*q6*q7*q8*s51 - 3*q10*q2*q6*q9*s51 - 
       q2*q3*q6*q9*s51 + q2*q3*q7*q9*s51]*(-4*eps5t*F[4, 25] - 
      4*eps5t*F[4, 39] - 4*eps5t*F[4, 41] + (4*eps5t*F[4, 49])/3 - 
      4*eps5t*F[4, 80] - 4*eps5t*F[4, 91] - 4*eps5t*F[4, 93] + 
      (4*eps5t*F[4, 100])/3 + (11*eps5t*F[4, 171])/2 + (5*eps5t*F[4, 174])/2 + 
      (5*eps5t*F[4, 182])/2 + (3*eps5t*F[4, 184])/2 - (4*eps5t*F[4, 190])/3 - 
      eps5t*F[4, 192] + (eps5t*F[4, 199])/2 + eps5t*F[4, 201] + 
      2*eps5t*F[4, 202] - 4*eps5t*F[4, 213] + (4*eps5t*F[4, 225])/3 + 
      18*eps5t*F[4, 244] - 3*eps5t*F[4, 252] - (7*eps5t*F[4, 255])/3 + 
      (5*eps5t*F[4, 271])/2 - (17*eps5t*F[4, 273])/2 + (25*eps5t*F[4, 277])/2 + 
      (5*eps5t*F[4, 279])/2 - (4*eps5t*F[4, 282])/3 - (eps5t*F[4, 289])/2 - 
      eps5t*F[4, 290] - 2*eps5t*F[4, 291] - 4*eps5t*F[4, 293] + 
      4*eps5t*F[4, 325] - 4*eps5t*F[4, 330] + 2*eps5t*F[3, 25]*F[1, 1, 1] + 
      2*eps5t*F[3, 45]*F[1, 1, 1] - 2*eps5t*F[3, 70]*F[1, 1, 1] - 
      2*eps5t*F[3, 81]*F[1, 1, 1] + 2*eps5t*F[3, 23]*F[1, 1, 2] - 
      2*eps5t*F[3, 43]*F[1, 1, 2] - 2*eps5t*F[3, 45]*F[1, 1, 2] + 
      2*eps5t*F[3, 71]*F[1, 1, 2] + 4*eps5t*F[3, 80]*F[1, 1, 2] - 
      2*eps5t*F[3, 25]*F[1, 1, 3] - 2*eps5t*F[3, 45]*F[1, 1, 3] + 
      2*eps5t*F[3, 71]*F[1, 1, 3] + 2*eps5t*F[3, 78]*F[1, 1, 3] + 
      2*eps5t*F[3, 81]*F[1, 1, 3] + 2*eps5t*F[3, 82]*F[1, 1, 3] + 
      2*eps5t*F[3, 25]*F[1, 1, 4] + 2*eps5t*F[3, 45]*F[1, 1, 4] + 
      2*eps5t*F[3, 70]*F[1, 1, 4] - 2*eps5t*F[3, 78]*F[1, 1, 4] - 
      2*eps5t*F[3, 80]*F[1, 1, 4] + 2*eps5t*F[3, 82]*F[1, 1, 4] + 
      2*eps5t*F[3, 70]*F[1, 1, 5] - 2*eps5t*F[3, 71]*F[1, 1, 5] - 
      2*eps5t*F[3, 78]*F[1, 1, 5] - 2*eps5t*F[3, 82]*F[1, 1, 5] + 
      2*eps5t*F[3, 23]*F[1, 1, 6] - 2*eps5t*F[3, 43]*F[1, 1, 6] + 
      2*eps5t*F[3, 45]*F[1, 1, 6] - 2*eps5t*F[3, 71]*F[1, 1, 6] + 
      2*eps5t*F[3, 78]*F[1, 1, 6] - 5*eps5t*F[3, 80]*F[1, 1, 6] + 
      2*eps5t*F[3, 81]*F[1, 1, 6] - 2*eps5t*F[3, 82]*F[1, 1, 6] - 
      2*eps5t*F[3, 23]*F[1, 1, 7] - 2*eps5t*F[3, 25]*F[1, 1, 7] + 
      2*eps5t*F[3, 43]*F[1, 1, 7] + 2*eps5t*F[3, 70]*F[1, 1, 7] + 
      2*eps5t*F[3, 71]*F[1, 1, 7] + 7*eps5t*F[3, 80]*F[1, 1, 7] - 
      2*eps5t*F[3, 81]*F[1, 1, 7] + 2*eps5t*F[3, 25]*F[1, 1, 8] + 
      2*eps5t*F[3, 45]*F[1, 1, 8] - 2*eps5t*F[3, 71]*F[1, 1, 8] - 
      9*eps5t*F[3, 80]*F[1, 1, 8] - 2*eps5t*F[3, 23]*F[1, 1, 9] + 
      2*eps5t*F[3, 25]*F[1, 1, 9] + 2*eps5t*F[3, 43]*F[1, 1, 9] + 
      5*eps5t*F[3, 80]*F[1, 1, 9] + (eps5t*F[1, 1, 2]*tci[1, 1]^3)/15 - 
      (8*eps5t*F[1, 1, 3]*tci[1, 1]^3)/27 + (8*eps5t*F[1, 1, 4]*tci[1, 1]^3)/
       27 + (8*eps5t*F[1, 1, 5]*tci[1, 1]^3)/27 - 
      (41*eps5t*F[1, 1, 6]*tci[1, 1]^3)/45 + (101*eps5t*F[1, 1, 7]*tci[1, 1]^3)/
       135 - (14*eps5t*F[1, 1, 8]*tci[1, 1]^3)/27 + 
      (83*eps5t*F[1, 1, 9]*tci[1, 1]^3)/135 - 4*eps5t*F[3, 25]*tci[1, 2] - 
      4*eps5t*F[3, 45]*tci[1, 2] + 11*eps5t*F[3, 80]*tci[1, 2] - 
      4*eps5t*F[3, 82]*tci[1, 2] + (302*eps5t*tci[1, 1]^3*tci[1, 2])/135 + 
      (4*eps5t*tci[1, 1]^2*tci[2, 1])/9 - (16*eps5t*F[1, 1, 2]*tci[1, 2]*
        tci[2, 1])/3 + 8*eps5t*F[1, 1, 3]*tci[1, 2]*tci[2, 1] - 
      8*eps5t*F[1, 1, 4]*tci[1, 2]*tci[2, 1] - 8*eps5t*F[1, 1, 5]*tci[1, 2]*
       tci[2, 1] + 14*eps5t*F[1, 1, 6]*tci[1, 2]*tci[2, 1] - 
      (50*eps5t*F[1, 1, 7]*tci[1, 2]*tci[2, 1])/3 + 14*eps5t*F[1, 1, 8]*
       tci[1, 2]*tci[2, 1] - 6*eps5t*F[1, 1, 9]*tci[1, 2]*tci[2, 1] - 
      (48*eps5t*F[1, 1, 2]*tci[3, 1])/5 - (144*eps5t*F[1, 1, 6]*tci[3, 1])/5 + 
      (48*eps5t*F[1, 1, 7]*tci[3, 1])/5 + (144*eps5t*F[1, 1, 9]*tci[3, 1])/5 + 
      (96*eps5t*tci[1, 2]*tci[3, 1])/5 + 32*eps5t*tci[1, 2]*tci[3, 2] + 
      (8*eps5t*tci[4, 1])/3 + (8*eps5t*tci[1, 1]^3*tcr[1, 1])/27 - 
      4*eps5t*F[1, 1, 2]*tci[2, 1]*tcr[1, 1] - 12*eps5t*F[1, 1, 6]*tci[2, 1]*
       tcr[1, 1] + 4*eps5t*F[1, 1, 7]*tci[2, 1]*tcr[1, 1] + 
      12*eps5t*F[1, 1, 9]*tci[2, 1]*tcr[1, 1] + 
      (eps5t*F[1, 1, 2]*tci[1, 1]*tcr[1, 1]^2)/5 + 
      (3*eps5t*F[1, 1, 6]*tci[1, 1]*tcr[1, 1]^2)/5 - 
      (eps5t*F[1, 1, 7]*tci[1, 1]*tcr[1, 1]^2)/5 - 
      (3*eps5t*F[1, 1, 9]*tci[1, 1]*tcr[1, 1]^2)/5 - 
      (2*eps5t*tci[1, 1]*tci[1, 2]*tcr[1, 1]^2)/5 - 
      (80*eps5t*tci[1, 2]*tci[2, 1]*tcr[1, 2])/3 - 8*eps5t*tci[1, 1]*tci[1, 2]*
       tcr[1, 2]^2))/2 + 
   (r[q2*q4*q5 + q2*q4*q7 + q3*q4*q7 - q2*q6*q7 - q3*q4*q8 + q2*q5*q8 + 
       q4*q5*q8 - 2*q2*q6*q8 + 2*q4*q6*q8 - 2*q5*q6*q8 + q2*q7*q8 - 
       q3*q7*q8 + q6*q7*q8 + q2*q5*q9 + 2*q4*q5*q9 + 2*q4*q6*q9 - q5*q6*q9 + 
       2*q2*q7*q9 + q2*q3*q4*q7*s12 - q2*q3*q4*q8*s12 + q2*q4*q5*q8*s12 - 
       q2*q3*q7*q8*s12 - q4*q5*q6*q8*s34 + q2*q4*q5*q9*s34 - 
       q4*q5*q6*q9*s34 + q2*q4*q7*q9*s34 + 2*q2*q5*q6*q8*s45 + 
       2*q2*q5*q6*q9*s45 + q2*q3*q6*q7*s51 - q3*q4*q6*q8*s51 - 
       2*q2*q6*q7*q8*s51 - q3*q6*q7*q8*s51 + q2*q3*q6*q9*s51 - 
       q3*q4*q6*q9*s51 - q2*q3*q7*q9*s51 + q3*q4*q7*q9*s51]*
     ((10*eps5t*F[4, 25])/3 + (10*eps5t*F[4, 28])/3 + (10*eps5t*F[4, 39])/3 + 
      (10*eps5t*F[4, 41])/3 - (2*eps5t*F[4, 49])/3 + (2*eps5t*F[4, 51])/9 + 
      (29*eps5t*F[4, 80])/6 + (11*eps5t*F[4, 83])/6 + (eps5t*F[4, 91])/2 + 
      (29*eps5t*F[4, 93])/6 - (2*eps5t*F[4, 100])/3 + (eps5t*F[4, 102])/9 + 
      (eps5t*F[4, 111])/2 + eps5t*F[4, 113] + 2*eps5t*F[4, 114] - 
      (4*eps5t*F[4, 129])/3 + (26*eps5t*F[4, 132])/3 - (25*eps5t*F[4, 139])/3 - 
      (4*eps5t*F[4, 141])/3 + (8*eps5t*F[4, 146])/9 + (13*eps5t*F[4, 148])/9 - 
      (14*eps5t*F[4, 171])/3 + (4*eps5t*F[4, 174])/3 - (8*eps5t*F[4, 182])/3 - 
      (2*eps5t*F[4, 184])/3 + (14*eps5t*F[4, 190])/9 + (8*eps5t*F[4, 192])/9 + 
      (31*eps5t*F[4, 213])/6 - (17*eps5t*F[4, 215])/2 + (17*eps5t*F[4, 219])/2 + 
      (7*eps5t*F[4, 221])/6 - (20*eps5t*F[4, 225])/9 - (eps5t*F[4, 233])/2 - 
      eps5t*F[4, 234] - 2*eps5t*F[4, 235] - (32*eps5t*F[4, 244])/3 - 
      (4*eps5t*F[4, 246])/3 + (16*eps5t*F[4, 255])/9 - (10*eps5t*F[4, 271])/3 + 
      (16*eps5t*F[4, 273])/3 - (16*eps5t*F[4, 277])/3 - (10*eps5t*F[4, 279])/3 + 
      (2*eps5t*F[4, 282])/3 + (8*eps5t*F[4, 293])/3 - (4*eps5t*F[4, 295])/3 - 
      4*eps5t*F[4, 325] + 4*eps5t*F[4, 330] + (2*eps5t*F[3, 23]*F[1, 1, 1])/3 - 
      (5*eps5t*F[3, 25]*F[1, 1, 1])/3 + (2*eps5t*F[3, 43]*F[1, 1, 1])/3 - 
      (5*eps5t*F[3, 45]*F[1, 1, 1])/3 + (2*eps5t*F[3, 62]*F[1, 1, 1])/3 - 
      (13*eps5t*F[3, 63]*F[1, 1, 1])/3 + (7*eps5t*F[3, 70]*F[1, 1, 1])/3 - 
      (4*eps5t*F[3, 71]*F[1, 1, 1])/3 + (4*eps5t*F[3, 78]*F[1, 1, 1])/3 + 
      eps5t*F[3, 81]*F[1, 1, 1] - (2*eps5t*F[3, 82]*F[1, 1, 1])/3 - 
      (5*eps5t*F[3, 23]*F[1, 1, 2])/3 + (4*eps5t*F[3, 25]*F[1, 1, 2])/3 + 
      (5*eps5t*F[3, 43]*F[1, 1, 2])/3 + eps5t*F[3, 45]*F[1, 1, 2] - 
      (2*eps5t*F[3, 62]*F[1, 1, 2])/3 - (2*eps5t*F[3, 63]*F[1, 1, 2])/3 + 
      (eps5t*F[3, 70]*F[1, 1, 2])/3 - (2*eps5t*F[3, 71]*F[1, 1, 2])/3 + 
      (4*eps5t*F[3, 78]*F[1, 1, 2])/3 - (8*eps5t*F[3, 80]*F[1, 1, 2])/3 + 
      (5*eps5t*F[3, 25]*F[1, 1, 3])/3 + (5*eps5t*F[3, 45]*F[1, 1, 3])/3 + 
      5*eps5t*F[3, 63]*F[1, 1, 3] - (eps5t*F[3, 70]*F[1, 1, 3])/3 - 
      (4*eps5t*F[3, 71]*F[1, 1, 3])/3 - (10*eps5t*F[3, 78]*F[1, 1, 3])/3 - 
      (5*eps5t*F[3, 81]*F[1, 1, 3])/3 - (4*eps5t*F[3, 82]*F[1, 1, 3])/3 - 
      (2*eps5t*F[3, 43]*F[1, 1, 4])/3 - (2*eps5t*F[3, 62]*F[1, 1, 4])/3 - 
      2*eps5t*F[3, 70]*F[1, 1, 4] + 2*eps5t*F[3, 71]*F[1, 1, 4] + 
      2*eps5t*F[3, 78]*F[1, 1, 4] + (2*eps5t*F[3, 81]*F[1, 1, 4])/3 - 
      (4*eps5t*F[3, 82]*F[1, 1, 4])/3 - (4*eps5t*F[3, 25]*F[1, 1, 5])/3 + 
      (4*eps5t*F[3, 62]*F[1, 1, 5])/3 + (4*eps5t*F[3, 63]*F[1, 1, 5])/3 - 
      2*eps5t*F[3, 70]*F[1, 1, 5] + (2*eps5t*F[3, 71]*F[1, 1, 5])/3 + 
      2*eps5t*F[3, 78]*F[1, 1, 5] + 2*eps5t*F[3, 82]*F[1, 1, 5] - 
      eps5t*F[3, 23]*F[1, 1, 6] - (eps5t*F[3, 25]*F[1, 1, 6])/3 + 
      (5*eps5t*F[3, 43]*F[1, 1, 6])/3 + (2*eps5t*F[3, 45]*F[1, 1, 6])/3 - 
      (2*eps5t*F[3, 62]*F[1, 1, 6])/3 + 5*eps5t*F[3, 63]*F[1, 1, 6] + 
      (4*eps5t*F[3, 71]*F[1, 1, 6])/3 - 2*eps5t*F[3, 78]*F[1, 1, 6] + 
      (8*eps5t*F[3, 80]*F[1, 1, 6])/3 - (5*eps5t*F[3, 81]*F[1, 1, 6])/3 + 
      2*eps5t*F[3, 82]*F[1, 1, 6] + (5*eps5t*F[3, 23]*F[1, 1, 7])/3 + 
      (5*eps5t*F[3, 25]*F[1, 1, 7])/3 - (5*eps5t*F[3, 43]*F[1, 1, 7])/3 - 
      (2*eps5t*F[3, 45]*F[1, 1, 7])/3 - (2*eps5t*F[3, 62]*F[1, 1, 7])/3 + 
      (4*eps5t*F[3, 63]*F[1, 1, 7])/3 - 2*eps5t*F[3, 70]*F[1, 1, 7] - 
      (4*eps5t*F[3, 71]*F[1, 1, 7])/3 - (8*eps5t*F[3, 80]*F[1, 1, 7])/3 + 
      (5*eps5t*F[3, 81]*F[1, 1, 7])/3 - (2*eps5t*F[3, 82]*F[1, 1, 7])/3 - 
      (2*eps5t*F[3, 23]*F[1, 1, 8])/3 - (2*eps5t*F[3, 63]*F[1, 1, 8])/3 + 
      (2*eps5t*F[3, 71]*F[1, 1, 8])/3 + (16*eps5t*F[3, 80]*F[1, 1, 8])/3 + 
      (2*eps5t*F[3, 82]*F[1, 1, 8])/3 + (5*eps5t*F[3, 23]*F[1, 1, 9])/3 - 
      eps5t*F[3, 43]*F[1, 1, 9] - eps5t*F[3, 45]*F[1, 1, 9] - 
      (2*eps5t*F[3, 63]*F[1, 1, 9])/3 - (eps5t*F[3, 70]*F[1, 1, 9])/3 + 
      2*eps5t*F[3, 71]*F[1, 1, 9] - (4*eps5t*F[3, 78]*F[1, 1, 9])/3 - 
      (8*eps5t*F[3, 80]*F[1, 1, 9])/3 - (2*eps5t*F[3, 81]*F[1, 1, 9])/3 - 
      (2*eps5t*F[3, 82]*F[1, 1, 9])/3 - (2*eps5t*F[3, 23]*F[1, 1, 10])/3 - 
      (4*eps5t*F[3, 25]*F[1, 1, 10])/3 - (2*eps5t*F[3, 43]*F[1, 1, 10])/3 + 
      (2*eps5t*F[3, 62]*F[1, 1, 10])/3 - (19*eps5t*F[3, 63]*F[1, 1, 10])/3 + 
      2*eps5t*F[3, 71]*F[1, 1, 10] + (2*eps5t*F[3, 81]*F[1, 1, 10])/3 - 
      (25*eps5t*F[1, 1, 1]*tci[1, 1]^3)/162 - (59*eps5t*F[1, 1, 2]*tci[1, 1]^3)/
       810 + (89*eps5t*F[1, 1, 3]*tci[1, 1]^3)/162 - 
      (16*eps5t*F[1, 1, 4]*tci[1, 1]^3)/27 - (34*eps5t*F[1, 1, 5]*tci[1, 1]^3)/
       135 + (331*eps5t*F[1, 1, 6]*tci[1, 1]^3)/405 - 
      (307*eps5t*F[1, 1, 7]*tci[1, 1]^3)/810 + 
      (32*eps5t*F[1, 1, 8]*tci[1, 1]^3)/81 - (11*eps5t*F[1, 1, 9]*tci[1, 1]^3)/
       30 - (29*eps5t*F[1, 1, 10]*tci[1, 1]^3)/54 - 
      (16*eps5t*F[3, 80]*tci[1, 2])/3 + (8*eps5t*F[3, 82]*tci[1, 2])/3 - 
      (604*eps5t*tci[1, 1]^3*tci[1, 2])/135 - (8*eps5t*tci[1, 1]^2*tci[2, 1])/
       9 - (14*eps5t*F[1, 1, 1]*tci[1, 2]*tci[2, 1])/3 + 
      (76*eps5t*F[1, 1, 2]*tci[1, 2]*tci[2, 1])/9 - 6*eps5t*F[1, 1, 3]*
       tci[1, 2]*tci[2, 1] + 16*eps5t*F[1, 1, 4]*tci[1, 2]*tci[2, 1] + 
      (40*eps5t*F[1, 1, 5]*tci[1, 2]*tci[2, 1])/9 - 
      (82*eps5t*F[1, 1, 6]*tci[1, 2]*tci[2, 1])/9 + 12*eps5t*F[1, 1, 7]*
       tci[1, 2]*tci[2, 1] - (32*eps5t*F[1, 1, 8]*tci[1, 2]*tci[2, 1])/3 + 
      (52*eps5t*F[1, 1, 9]*tci[1, 2]*tci[2, 1])/9 - 
      (2*eps5t*F[1, 1, 10]*tci[1, 2]*tci[2, 1])/9 - 24*eps5t*F[1, 1, 1]*
       tci[3, 1] + (88*eps5t*F[1, 1, 2]*tci[3, 1])/5 + 
      24*eps5t*F[1, 1, 3]*tci[3, 1] - (32*eps5t*F[1, 1, 5]*tci[3, 1])/5 + 
      (176*eps5t*F[1, 1, 6]*tci[3, 1])/5 + (24*eps5t*F[1, 1, 7]*tci[3, 1])/5 - 
      (56*eps5t*F[1, 1, 9]*tci[3, 1])/5 - 40*eps5t*F[1, 1, 10]*tci[3, 1] - 
      (192*eps5t*tci[1, 2]*tci[3, 1])/5 - 64*eps5t*tci[1, 2]*tci[3, 2] - 
      (16*eps5t*tci[4, 1])/3 - (71*eps5t*tci[1, 1]^3*tcr[1, 1])/162 - 
      10*eps5t*F[1, 1, 1]*tci[2, 1]*tcr[1, 1] + 
      (22*eps5t*F[1, 1, 2]*tci[2, 1]*tcr[1, 1])/3 + 10*eps5t*F[1, 1, 3]*
       tci[2, 1]*tcr[1, 1] - (8*eps5t*F[1, 1, 5]*tci[2, 1]*tcr[1, 1])/3 + 
      (44*eps5t*F[1, 1, 6]*tci[2, 1]*tcr[1, 1])/3 + 2*eps5t*F[1, 1, 7]*
       tci[2, 1]*tcr[1, 1] - (14*eps5t*F[1, 1, 9]*tci[2, 1]*tcr[1, 1])/3 - 
      (50*eps5t*F[1, 1, 10]*tci[2, 1]*tcr[1, 1])/3 + 
      (14*eps5t*tci[1, 2]*tci[2, 1]*tcr[1, 1])/3 + 24*eps5t*tci[3, 1]*
       tcr[1, 1] + (eps5t*F[1, 1, 1]*tci[1, 1]*tcr[1, 1]^2)/2 - 
      (11*eps5t*F[1, 1, 2]*tci[1, 1]*tcr[1, 1]^2)/30 - 
      (eps5t*F[1, 1, 3]*tci[1, 1]*tcr[1, 1]^2)/2 + 
      (2*eps5t*F[1, 1, 5]*tci[1, 1]*tcr[1, 1]^2)/15 - 
      (11*eps5t*F[1, 1, 6]*tci[1, 1]*tcr[1, 1]^2)/15 - 
      (eps5t*F[1, 1, 7]*tci[1, 1]*tcr[1, 1]^2)/10 + 
      (7*eps5t*F[1, 1, 9]*tci[1, 1]*tcr[1, 1]^2)/30 + 
      (5*eps5t*F[1, 1, 10]*tci[1, 1]*tcr[1, 1]^2)/6 + 
      (4*eps5t*tci[1, 1]*tci[1, 2]*tcr[1, 1]^2)/5 + 10*eps5t*tci[2, 1]*
       tcr[1, 1]^2 - (eps5t*tci[1, 1]*tcr[1, 1]^3)/2 + 
      (160*eps5t*tci[1, 2]*tci[2, 1]*tcr[1, 2])/3 + 16*eps5t*tci[1, 1]*
       tci[1, 2]*tcr[1, 2]^2))/2 + 
   (r[-3*q2 - q5 - q6 + 4*q8 - 4*q9 + q2*q5*s12 - 3*q2*q7*s12 + q5*q7*s12 - 
       q2*q8*s12 + 3*q5*q8*s12 + 2*q2*q7*q8*s12^2 + 2*q5*q7*q8*s12^2 + 
       5*q5*q6*s23 - 2*q2*q6*s34 + 2*q2*q7*s34 + 2*q5*q7*s34 - 2*q5*q8*s34 + 
       q6*q8*s34 - 5*q2*q9*s34 + 4*q5*q9*s34 + q6*q9*s34 - q7*q9*s34 + 
       5*q8*q9*s34 + 2*q2*q5*q9*s34^2 - 2*q5*q6*q9*s34^2 + 2*q5*q7*q9*s34^2 - 
       2*q5*q8*q9*s34^2 - 5*q5*q6*s45 - 2*q2*q8*s45 + q6*q8*s45 + 
       4*q7*q8*s45 + 2*q2*q9*s45 - 2*q6*q9*s45 + 2*q7*q9*s45 - 2*q8*q9*s45 - 
       2*q2*q5*q6*s34*s45 - 2*q2*q6*q8*s45^2 + 2*q5*q7*q8*s45^2 + 
       2*q2*q5*q9*s45^2 + 2*q2*q6*q9*s45^2 - 2*q5*q6*q9*s45^2 + 
       2*q5*q7*q9*s45^2 - 2*q5*q8*q9*s45^2 - 4*q7*q8*q9*s45^2 + 
       2*q2*q5*q6*q9*s45^3 - 2*q5*q7*q8*q9*s45^3 + q6*q7*s51 - q6*q8*s51 + 
       2*q7*q8*s51 + 5*q2*q9*s51 - q6*q9*s51 + q7*q9*s51 - 5*q8*q9*s51 - 
       2*q2*q6*q7*s34*s51 - 2*q6*q7*q8*s45*s51 + 2*q2*q6*q9*s45*s51 - 
       4*q7*q8*q9*s45*s51 - 2*q2*q6*q8*s51^2 + 2*q2*q7*q8*s51^2 - 
       2*q7*q8*q9*s51^2 - 2*q2*q6*q7*q8*s51^3]*(6*F[1, 1, 1]^2 - 
      (40*F[1, 1, 10]^2)/3 + (43*tci[1, 1]^2)/9 - 12*F[1, 1, 1]*tci[1, 2] + 
      2*tci[1, 1]^2*tci[1, 2] - 2*tci[1, 2]^3 - 16*tcr[3, 3]))/2 + 
   (r[-2*q1 + 6*q10 - 8*q2 + 4*q3 + 4*q4 - 4*q5 + 4*q6 - 6*q7 + 10*q8 - 
       4*q9 + 2*q2*q5*s12 - 4*q4*q5*s12 - q2*q7*s12 - 4*q3*q7*s12 + 
       q5*q7*s12 - q2*q8*s12 + q5*q8*s12 - 4*q3*q6*s23 + 4*q5*q6*s23 + 
       4*q10^2*s34 + 3*q1*q2*s34 - 10*q10*q2*s34 - 2*q1*q5*s34 - 
       8*q10*q5*s34 + q2*q5*s34 + 12*q10*q6*s34 - 2*q2*q6*s34 - 2*q5*q6*s34 - 
       12*q10*q7*s34 + q2*q7*s34 - 6*q1*q8*s34 + 12*q10*q8*s34 + 
       4*q4*q8*s34 - 2*q5*q8*s34 + 4*q10*q9*s34 - 6*q2*q9*s34 + 4*q4*q9*s34 + 
       4*q5*q9*s34 + q6*q9*s34 + 2*q7*q9*s34 + q8*q9*s34 + 
       4*q4*q5*q8*s12*s34 - 4*q10^2*q2*s34^2 - 4*q10*q4*q7*s34^2 + 
       4*q10*q4*q8*s34^2 + 3*q1*q5*q8*s34^2 + 4*q2*q5*q9*s34^2 + 
       4*q10*q6*q9*s34^2 - 4*q5*q6*q9*s34^2 + 4*q4*q7*q9*s34^2 + 
       4*q10^2*s45 + q1*q2*s45 - 8*q10*q2*s45 - 10*q10*q5*s45 + q2*q5*s45 + 
       8*q10*q6*s45 + 8*q3*q6*s45 - 6*q5*q6*s45 - 12*q10*q7*s45 - 
       4*q3*q7*s45 + 2*q5*q7*s45 - 3*q1*q8*s45 + 12*q10*q8*s45 - q5*q8*s45 - 
       4*q6*q8*s45 - 2*q6*q9*s45 + 2*q7*q9*s45 + 2*q8*q9*s45 - 
       4*q10^2*q2*s34*s45 - 4*q10^2*q5*s34*s45 - q1*q2*q5*s34*s45 - 
       2*q10*q2*q5*s34*s45 - 2*q2*q5*q6*s34*s45 + 3*q1*q5*q8*s34*s45 + 
       2*q2*q5*q9*s34*s45 - 2*q5*q6*q9*s34*s45 + 2*q5*q7*q9*s34*s45 - 
       2*q5*q8*q9*s34*s45 - 4*q10^2*q2*q5*s34^2*s45 - 4*q10^2*q5*s45^2 - 
       4*q10*q3*q7*s45^2 + 4*q10*q3*q8*s45^2 - 4*q3*q6*q8*s45^2 + 
       4*q2*q5*q9*s45^2 + 2*q2*q6*q9*s45^2 - 4*q5*q6*q9*s45^2 - 
       4*q10^2*q2*q5*s34*s45^2 + 4*q2*q5*q6*q9*s45^3 - 4*q10^2*s51 - 
       3*q1*q2*s51 - 2*q2*q7*s51 + q6*q7*s51 - 2*q2*q8*s51 + q6*q8*s51 + 
       2*q1*q9*s51 - 2*q10*q9*s51 + 4*q2*q9*s51 - 4*q4*q9*s51 - 2*q6*q9*s51 + 
       2*q7*q9*s51 - q8*q9*s51 + 4*q2*q3*q7*s12*s51 + 4*q10^2*q6*s34*s51 + 
       3*q1*q2*q7*s34*s51 - 2*q2*q6*q7*s34*s51 - 4*q10^2*q9*s34*s51 - 
       6*q10*q6*q9*s34*s51 - 4*q4*q7*q9*s34*s51 + 4*q10^2*q6*q9*s34^2*s51 - 
       3*q1*q6*q8*s45*s51 - 2*q2*q6*q8*s45*s51 + 4*q3*q6*q8*s45*s51 - 
       q1*q6*q9*s45*s51 + 2*q2*q6*q9*s45*s51 + 3*q1*q7*q9*s45*s51 - 
       3*q1*q2*q7*s51^2 + 4*q10^2*q9*s51^2 + 3*q1*q7*q9*s51^2 - 
       4*q10^2*q6*q9*s34*s51^2]*(-2*F[3, 4] - (2*tci[1, 2]^3)/3 - 
      4*tci[1, 2]*tcr[1, 1]^2 + (8*tcr[1, 1]^3)/3 + (2*tci[1, 1]^2*tcr[1, 2])/
       3 - (8*tcr[1, 2]^3)/3 - 8*tci[1, 2]*tcr[2, 1] + 
      8*tcr[1, 1]*tcr[2, 1] + 8*tcr[3, 1] + 2*tcr[3, 2] - (37*tcr[3, 3])/3))/
    2 + (r[-6*q1 + 4*q10 + 6*q3 + 3*q5 - 3*q6 - q7 - 8*q2*q3*s12 + 
       4*q3^2*s12 + 4*q3*q4*s12 - 4*q3*q5*s12 + 4*q4*q5*s12 - 5*q2*q7*s12 - 
       2*q3*q7*s12 + q5*q7*s12 + 8*q3*q8*s12 + 4*q4*q8*s12 - 2*q5*q8*s12 + 
       2*q7*q8*s12 - 4*q3*q4*q5*s12^2 - 4*q3^2*q7*s12^2 + 4*q4*q5*q8*s12^2 + 
       4*q2*q7*q8*s12^2 - 4*q3^2*s23 - 2*q3*q6*s23 + 3*q5*q6*s23 + 
       4*q3^2*q6*s23^2 - q1*q2*s34 - 4*q10*q2*s34 - 6*q1*q5*s34 - q2*q5*s34 - 
       2*q2*q6*s34 + 2*q5*q6*s34 + 3*q2*q7*s34 - 2*q1*q8*s34 - 4*q5*q8*s34 + 
       2*q6*q8*s34 - q2*q9*s34 + 3*q6*q9*s34 - 3*q7*q9*s34 + q8*q9*s34 - 
       4*q4*q5*q8*s12*s34 + 3*q1*q5*q8*s34^2 - 3*q1*q2*s45 - 4*q10*q2*s45 + 
       4*q10*q3*s45 + 4*q3^2*s45 - 4*q10*q5*s45 - 4*q2*q5*s45 - 4*q3*q5*s45 + 
       2*q3*q6*s45 - 3*q5*q6*s45 - 3*q1*q8*s45 - 4*q2*q8*s45 + 3*q6*q8*s45 + 
       2*q2*q9*s45 + q6*q9*s45 + q7*q9*s45 + 2*q8*q9*s45 + 
       2*q5*q7*q8*s12*s45 - 8*q3^2*q6*s23*s45 + 3*q1*q2*q5*s34*s45 - 
       4*q10*q2*q5*s34*s45 - 2*q2*q5*q6*s34*s45 + 3*q1*q5*q8*s34*s45 - 
       4*q10*q2*q5*s45^2 - 4*q10*q3*q5*s45^2 + 4*q3^2*q6*s45^2 - 
       4*q2*q6*q8*s45^2 + 2*q2*q6*q9*s45^2 + 2*q7*q8*q9*s45^2 + q1*q2*s51 - 
       4*q10*q3*s51 - 2*q2*q3*s51 - 4*q3*q4*s51 + 4*q10*q6*s51 - 
       4*q1*q7*s51 + 3*q2*q7*s51 + 2*q3*q7*s51 - 4*q4*q7*s51 - 2*q6*q7*s51 + 
       2*q2*q8*s51 - 3*q6*q8*s51 + 6*q1*q9*s51 - 4*q10*q9*s51 + 3*q2*q9*s51 - 
       4*q4*q9*s51 - 4*q6*q9*s51 + 5*q7*q9*s51 - q8*q9*s51 + 
       4*q2*q3^2*s12*s51 - 6*q2*q3*q7*s12*s51 - 4*q3^2*q7*s12*s51 - 
       2*q2*q7*q8*s12*s51 + 4*q2*q3^2*q7*s12^2*s51 - q1*q2*q7*s34*s51 - 
       2*q2*q6*q7*s34*s51 + 4*q10*q6*q9*s34*s51 - 4*q4*q7*q9*s34*s51 - 
       4*q3^2*q6*s45*s51 + 4*q3^2*q8*s45*s51 + q1*q6*q8*s45*s51 + 
       2*q2*q6*q8*s45*s51 + 2*q3*q6*q8*s45*s51 - 2*q6*q7*q8*s45*s51 + 
       3*q1*q6*q9*s45*s51 + 2*q2*q6*q9*s45*s51 + 3*q1*q7*q9*s45*s51 + 
       2*q7*q8*q9*s45*s51 + 4*q3^2*q6*q8*s45^2*s51 + q1*q2*q7*s51^2 - 
       2*q2*q3*q7*s51^2 - 4*q2*q6*q8*s51^2 + 4*q2*q7*q8*s51^2 + 
       4*q10*q3*q9*s51^2 + 4*q3*q4*q9*s51^2 - 4*q10*q6*q9*s51^2 + 
       3*q1*q7*q9*s51^2 + 4*q4*q7*q9*s51^2 + 4*q2*q3^2*q7*s12*s51^2 - 
       4*q3^2*q6*q8*s45*s51^2 - 4*q2*q6*q7*q8*s51^3]*
     (-2*F[3, 12] - (2*tci[1, 2]^3)/3 - 4*tci[1, 2]*tcr[1, 1]^2 + 
      (8*tcr[1, 1]^3)/3 + (2*tci[1, 1]^2*tcr[1, 2])/3 - (8*tcr[1, 2]^3)/3 - 
      8*tci[1, 2]*tcr[2, 1] + 8*tcr[1, 1]*tcr[2, 1] + 8*tcr[3, 1] + 
      2*tcr[3, 2] - (37*tcr[3, 3])/3))/2 + 
   (r[-6*q1 - 4*q2 + 2*q5 - 5*q6 + 9*q8 - 4*q9 + 2*q2*q5*s12 - 6*q2*q7*s12 + 
       2*q5*q7*s12 - q2*q8*s12 + 4*q5*q8*s12 + 6*q7*q8*s12 + 
       4*q2*q7*q8*s12^2 + 8*q5*q6*s23 + q1*q2*s34 - 6*q1*q5*s34 - 
       3*q2*q6*s34 - q5*q6*s34 + 4*q2*q7*s34 - 6*q1*q8*s34 - 5*q5*q8*s34 + 
       2*q6*q8*s34 - 9*q2*q9*s34 + 10*q5*q9*s34 + 2*q6*q9*s34 + 4*q7*q9*s34 + 
       2*q8*q9*s34 + 5*q1*q5*q8*s34^2 + 4*q2*q5*q9*s34^2 - 4*q5*q6*q9*s34^2 - 
       q1*q2*s45 + q2*q5*s45 + 2*q2*q6*s45 - 8*q5*q6*s45 + 3*q5*q7*s45 - 
       5*q1*q8*s45 - 4*q2*q8*s45 - q5*q8*s45 + 3*q6*q8*s45 + q7*q8*s45 + 
       3*q2*q9*s45 - q6*q9*s45 + q7*q9*s45 + 6*q8*q9*s45 + 
       3*q5*q7*q8*s12*s45 + q1*q2*q5*s34*s45 - 3*q2*q5*q6*s34*s45 + 
       5*q1*q5*q8*s34*s45 + 3*q5*q7*q9*s34*s45 - 3*q5*q8*q9*s34*s45 - 
       4*q2*q6*q8*s45^2 + 4*q2*q5*q9*s45^2 + 3*q2*q6*q9*s45^2 - 
       4*q5*q6*q9*s45^2 + 3*q7*q8*q9*s45^2 + 4*q2*q5*q6*q9*s45^3 - 
       q1*q2*s51 - 4*q1*q7*s51 - 3*q2*q7*s51 + q6*q7*s51 + q2*q8*s51 - 
       2*q6*q8*s51 + 6*q1*q9*s51 + 8*q2*q9*s51 - 2*q6*q9*s51 + q7*q9*s51 - 
       2*q8*q9*s51 + q1*q2*q7*s34*s51 - 3*q2*q6*q7*s34*s51 - 
       q1*q6*q8*s45*s51 + q2*q6*q8*s45*s51 - 4*q6*q7*q8*s45*s51 + 
       q1*q6*q9*s45*s51 + 3*q2*q6*q9*s45*s51 + 5*q1*q7*q9*s45*s51 + 
       3*q7*q8*q9*s45*s51 - q1*q2*q7*s51^2 - 4*q2*q6*q8*s51^2 + 
       4*q2*q7*q8*s51^2 + 5*q1*q7*q9*s51^2 - 4*q2*q6*q7*q8*s51^3]*
     (-8*F[3, 1] + 4*F[3, 2] - (10*F[3, 4])/3 + (2*F[3, 5])/3 - 8*F[3, 6] - 
      (8*F[3, 11])/3 - 2*F[3, 12] - 2*F[3, 13] - (16*F[3, 14])/3 - 
      4*F[3, 15] + 2*F[3, 17] - 6*F[3, 18] - (8*F[3, 19])/3 + 8*F[3, 22] + 
      (8*F[3, 31])/3 + (22*F[3, 32])/3 + 4*F[3, 33] + (64*F[3, 34])/3 - 
      2*F[3, 35] + (8*F[3, 36])/3 - (2*F[3, 37])/3 + 2*F[3, 40] - 
      (8*F[3, 44])/3 - (32*F[1, 1, 1]^3)/3 - 6*F[1, 1, 1]^2*F[1, 1, 2] - 
      2*F[1, 1, 1]*F[1, 1, 2]^2 + (20*F[1, 1, 2]^3)/3 + 
      (8*F[1, 1, 1]^2*F[1, 1, 3])/3 + (28*F[1, 1, 1]*F[1, 1, 3]^2)/3 + 
      4*F[1, 1, 2]*F[1, 1, 3]^2 + (4*F[1, 1, 3]^3)/3 + 
      (20*F[1, 1, 1]^2*F[1, 1, 4])/3 - (4*F[1, 1, 2]^2*F[1, 1, 4])/3 - 
      (16*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4])/3 - (10*F[1, 1, 3]^2*F[1, 1, 4])/
       3 + (16*F[1, 1, 1]*F[1, 1, 4]^2)/3 - (8*F[1, 1, 2]*F[1, 1, 4]^2)/3 - 
      (10*F[1, 1, 3]*F[1, 1, 4]^2)/3 + 2*F[1, 1, 4]^2*F[1, 1, 5] - 
      4*F[1, 1, 1]*F[1, 1, 5]^2 - 4*F[1, 1, 2]*F[1, 1, 5]^2 + 
      4*F[1, 1, 3]*F[1, 1, 5]^2 + 2*F[1, 1, 4]*F[1, 1, 5]^2 - 
      4*F[1, 1, 5]^3 - (2*F[1, 1, 1]^2*F[1, 1, 6])/3 + 
      4*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 6] - 2*F[1, 1, 2]^2*F[1, 1, 6] - 
      (8*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 6])/3 + (4*F[1, 1, 4]^2*F[1, 1, 6])/
       3 + 2*F[1, 1, 5]^2*F[1, 1, 6] + (10*F[1, 1, 1]*F[1, 1, 6]^2)/3 - 
      2*F[1, 1, 2]*F[1, 1, 6]^2 - (4*F[1, 1, 4]*F[1, 1, 6]^2)/3 + 
      2*F[1, 1, 5]*F[1, 1, 6]^2 - (68*F[1, 1, 6]^3)/9 - 
      (4*F[1, 1, 1]^2*F[1, 1, 7])/3 + (8*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 7])/
       3 - (4*F[1, 1, 4]^2*F[1, 1, 7])/3 - (4*F[1, 1, 5]^2*F[1, 1, 7])/3 - 
      (8*F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 7])/3 + 
      (8*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 7])/3 + (16*F[1, 1, 6]^2*F[1, 1, 7])/
       3 - (8*F[1, 1, 1]*F[1, 1, 7]^2)/3 - (4*F[1, 1, 4]*F[1, 1, 7]^2)/3 + 
      (20*F[1, 1, 6]*F[1, 1, 7]^2)/3 - (28*F[1, 1, 7]^3)/9 + 
      4*F[1, 1, 1]^2*F[1, 1, 8] - 6*F[1, 1, 3]^2*F[1, 1, 8] - 
      8*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8] + 12*F[1, 1, 3]*F[1, 1, 4]*
       F[1, 1, 8] - 2*F[1, 1, 4]^2*F[1, 1, 8] + (2*F[1, 1, 5]^2*F[1, 1, 8])/
       3 - (8*F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 8])/3 + 
      (8*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 8])/3 - 4*F[1, 1, 5]*F[1, 1, 6]*
       F[1, 1, 8] + 2*F[1, 1, 6]^2*F[1, 1, 8] + 
      (8*F[1, 1, 1]*F[1, 1, 7]*F[1, 1, 8])/3 - 
      (8*F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 8])/3 + 
      (8*F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8])/3 - (4*F[1, 1, 7]^2*F[1, 1, 8])/
       3 + 8*F[1, 1, 1]*F[1, 1, 8]^2 - 6*F[1, 1, 3]*F[1, 1, 8]^2 - 
      2*F[1, 1, 4]*F[1, 1, 8]^2 + (2*F[1, 1, 5]*F[1, 1, 8]^2)/3 + 
      (14*F[1, 1, 6]*F[1, 1, 8]^2)/3 - (16*F[1, 1, 7]*F[1, 1, 8]^2)/3 - 
      (4*F[1, 1, 2]^2*F[1, 1, 9])/3 + (8*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9])/
       3 + (2*F[1, 1, 4]^2*F[1, 1, 9])/3 - 4*F[1, 1, 4]*F[1, 1, 5]*
       F[1, 1, 9] + 2*F[1, 1, 5]^2*F[1, 1, 9] - (8*F[1, 1, 2]*F[1, 1, 9]^2)/
       3 + (2*F[1, 1, 4]*F[1, 1, 9]^2)/3 + 2*F[1, 1, 5]*F[1, 1, 9]^2 - 
      (40*F[1, 1, 1]*F[2, 1, 1])/3 - (40*F[1, 1, 3]*F[2, 1, 1])/3 + 
      (8*F[1, 1, 1]*F[2, 1, 2])/3 + (8*F[1, 1, 4]*F[2, 1, 2])/3 + 
      (8*F[1, 1, 2]*F[2, 1, 3])/3 + (8*F[1, 1, 4]*F[2, 1, 3])/3 + 
      8*F[1, 1, 2]*F[2, 1, 4] + 8*F[1, 1, 5]*F[2, 1, 4] - 
      8*F[1, 1, 3]*F[2, 1, 5] - 8*F[1, 1, 5]*F[2, 1, 5] - 
      (8*F[1, 1, 5]*F[2, 1, 7])/3 - (8*F[1, 1, 7]*F[2, 1, 7])/3 + 
      (16*F[1, 1, 1]*F[2, 1, 8])/3 - (16*F[1, 1, 4]*F[2, 1, 8])/3 - 
      (56*F[1, 1, 6]*F[2, 1, 8])/3 - (40*F[1, 1, 7]*F[2, 1, 8])/3 - 
      (16*F[1, 1, 8]*F[2, 1, 8])/3 - 8*F[1, 1, 1]*F[2, 1, 9] - 
      8*F[1, 1, 8]*F[2, 1, 9] + 8*F[1, 1, 7]*F[2, 1, 10] + 
      8*F[1, 1, 8]*F[2, 1, 10] + (8*F[1, 1, 2]*F[2, 1, 11])/3 + 
      (8*F[1, 1, 9]*F[2, 1, 11])/3 - (14*F[1, 1, 1]*tci[1, 1]^2)/9 - 
      (8*F[1, 1, 2]*tci[1, 1]^2)/3 + (134*F[1, 1, 3]*tci[1, 1]^2)/9 + 
      (26*F[1, 1, 5]*tci[1, 1]^2)/9 + (16*F[1, 1, 6]*tci[1, 1]^2)/3 - 
      (8*F[1, 1, 7]*tci[1, 1]^2)/9 - (4*F[1, 1, 8]*tci[1, 1]^2)/3 + 
      (8*F[1, 1, 9]*tci[1, 1]^2)/9 - (8*F[1, 2, 6]*tci[1, 1]^2)/3 - 
      8*F[1, 2, 7]*tci[1, 1]^2 - 8*F[1, 2, 8]*tci[1, 1]^2 + 
      (56*F[1, 1, 1]^2*tci[1, 2])/3 + 12*F[1, 1, 1]*F[1, 1, 2]*tci[1, 2] + 
      (2*F[1, 1, 2]^2*tci[1, 2])/3 - (56*F[1, 1, 1]*F[1, 1, 3]*tci[1, 2])/3 - 
      8*F[1, 1, 2]*F[1, 1, 3]*tci[1, 2] - 12*F[1, 1, 3]^2*tci[1, 2] - 
      (32*F[1, 1, 1]*F[1, 1, 4]*tci[1, 2])/3 + 
      (8*F[1, 1, 2]*F[1, 1, 4]*tci[1, 2])/3 + 
      (20*F[1, 1, 3]*F[1, 1, 4]*tci[1, 2])/3 - 8*F[1, 1, 3]*F[1, 1, 5]*
       tci[1, 2] - 4*F[1, 1, 4]*F[1, 1, 5]*tci[1, 2] - 
      (8*F[1, 1, 5]^2*tci[1, 2])/3 + (20*F[1, 1, 1]*F[1, 1, 6]*tci[1, 2])/3 - 
      4*F[1, 1, 2]*F[1, 1, 6]*tci[1, 2] - (8*F[1, 1, 4]*F[1, 1, 6]*tci[1, 2])/
       3 + 4*F[1, 1, 5]*F[1, 1, 6]*tci[1, 2] - 4*F[1, 1, 6]^2*tci[1, 2] - 
      (8*F[1, 1, 1]*F[1, 1, 7]*tci[1, 2])/3 + 
      (8*F[1, 1, 4]*F[1, 1, 7]*tci[1, 2])/3 - 
      (8*F[1, 1, 5]*F[1, 1, 7]*tci[1, 2])/3 - (8*F[1, 1, 7]^2*tci[1, 2])/3 - 
      16*F[1, 1, 1]*F[1, 1, 8]*tci[1, 2] + 12*F[1, 1, 3]*F[1, 1, 8]*
       tci[1, 2] + 4*F[1, 1, 4]*F[1, 1, 8]*tci[1, 2] - 
      (4*F[1, 1, 5]*F[1, 1, 8]*tci[1, 2])/3 - 
      (28*F[1, 1, 6]*F[1, 1, 8]*tci[1, 2])/3 + 
      (8*F[1, 1, 7]*F[1, 1, 8]*tci[1, 2])/3 - 
      (8*F[1, 1, 2]*F[1, 1, 9]*tci[1, 2])/3 - 
      (4*F[1, 1, 4]*F[1, 1, 9]*tci[1, 2])/3 + 4*F[1, 1, 5]*F[1, 1, 9]*
       tci[1, 2] - (2*F[1, 1, 9]^2*tci[1, 2])/3 + 
      (8*F[1, 1, 2]*F[1, 2, 6]*tci[1, 2])/3 + 
      (8*F[1, 1, 4]*F[1, 2, 6]*tci[1, 2])/3 + 8*F[1, 1, 3]*F[1, 2, 7]*
       tci[1, 2] + 8*F[1, 1, 5]*F[1, 2, 7]*tci[1, 2] + 
      8*F[1, 1, 7]*F[1, 2, 8]*tci[1, 2] + 8*F[1, 1, 8]*F[1, 2, 8]*tci[1, 2] + 
      (80*F[2, 1, 1]*tci[1, 2])/3 - (16*F[2, 1, 2]*tci[1, 2])/3 - 
      (8*F[2, 1, 3]*tci[1, 2])/3 + 8*F[2, 1, 5]*tci[1, 2] + 
      (16*F[2, 1, 8]*tci[1, 2])/3 + 16*F[2, 1, 9]*tci[1, 2] - 
      8*F[2, 1, 10]*tci[1, 2] + (19*tci[1, 2]^3)/9 + 
      (17*tci[1, 1]^2*tcr[1, 1])/9 - (26*tci[1, 2]*tcr[1, 1]^2)/3 + 
      10*tcr[1, 1]^3 + 17*tci[1, 1]^2*tcr[1, 2] - 12*tci[1, 2]*tcr[1, 1]*
       tcr[1, 2] - (4*tcr[1, 2]^3)/3 - (64*tci[1, 2]*tcr[2, 1])/3 + 
      (56*tcr[1, 1]*tcr[2, 1])/3 + 4*tcr[3, 1] + tcr[3, 2] - 
      (21*tcr[3, 3])/2))/2 + 
   (r[-3*q2 - 2*q3 + 2*q4 - 2*q5 - 2*q6 + 2*q7 + 4*q8 - 2*q9 - 2*q2*q3*s12 - 
       2*q4*q5*s12 - 2*q2*q7*s12 + 2*q4*q7*s12 - 2*q5*q7*s12 - q2*q8*s12 + 
       2*q3*q8*s12 - 2*q4*q8*s12 + 5*q5*q8*s12 - 4*q7*q8*s12 - 
       2*q2*q3*q7*s12^2 - 2*q4*q5*q8*s12^2 + 2*q2*q7*q8*s12^2 + 
       q5*q7*q8*s12^2 - q7^2*q8*s12^2 - 2*q4*q5*s23 + 2*q3*q6*s23 + 
       6*q5*q6*s23 + 2*q4*q9*s23 + q2*q5*s34 + 2*q4*q5*s34 + 2*q5*q6*s34 + 
       2*q2*q7*s34 + 2*q4*q7*s34 + 2*q5*q7*s34 + 2*q4*q8*s34 - 4*q5*q8*s34 + 
       2*q6*q8*s34 + 2*q4*q9*s34 + 2*q5*q9*s34 - q6*q9*s34 - 4*q7*q9*s34 + 
       5*q8*q9*s34 + 2*q4*q5*q8*s12*s34 - 2*q4*q5*q8*s34^2 + 
       2*q4*q7*q9*s34^2 + 2*q5*q7*q9*s34^2 - 2*q5*q8*q9*s34^2 + 2*q2*q3*s45 - 
       q2*q5*s45 - 4*q3*q6*s45 - 4*q5*q6*s45 - 2*q5*q7*s45 - 2*q2*q8*s45 - 
       q5*q8*s45 + 2*q6*q8*s45 + 6*q7*q8*s45 + q6*q9*s45 + 4*q7*q9*s45 - 
       3*q8*q9*s45 - 2*q7^2*q8*s12*s45 - q5*q7^2*q8*s12^2*s45 - 
       2*q2*q5*q6*s34*s45 + 2*q5*q6*q9*s34*s45 - 2*q5*q7*q9*s34*s45 - 
       2*q2*q6*q8*s45^2 + 2*q3*q6*q8*s45^2 + 2*q5*q7*q8*s45^2 + 
       q7^2*q8*s45^2 + 2*q5*q7*q9*s45^2 + q7^2*q9*s45^2 - 2*q5*q8*q9*s45^2 - 
       6*q7*q8*q9*s45^2 - 2*q5*q7*q8*q9*s45^3 - q7^2*q8*q9*s45^3 - 
       2*q2*q7*s51 - q7^2*s51 - 2*q4*q8*s51 - 3*q6*q8*s51 + 2*q7*q8*s51 - 
       2*q4*q9*s51 + 4*q7*q9*s51 - 5*q8*q9*s51 - 2*q2*q3*q7*s12*s51 - 
       2*q2*q7^2*s12*s51 + q2*q7^2*q8*s12^2*s51 + q2*q7^2*s34*s51 - 
       2*q4*q7*q9*s34*s51 - 2*q3*q6*q8*s45*s51 - 4*q6*q7*q8*s45*s51 + 
       2*q7^2*q8*s45*s51 + 2*q7^2*q9*s45*s51 - 6*q7*q8*q9*s45*s51 - 
       2*q7^2*q8*q9*s45^2*s51 - 2*q2*q3*q7*s51^2 - q2*q7^2*s51^2 + 
       q6*q7^2*s51^2 - 2*q2*q6*q8*s51^2 + 2*q3*q6*q8*s51^2 + 
       2*q2*q7*q8*s51^2 + 2*q4*q7*q9*s51^2 + q7^2*q9*s51^2 - 
       2*q7*q8*q9*s51^2 - q6*q7^2*q8*s45*s51^2 - q7^2*q8*q9*s45*s51^2 - 
       2*q2*q6*q7*q8*s51^3]*(4*F[3, 1] - 2*F[3, 2] + (4*F[3, 4])/3 + 
      (2*F[3, 5])/3 + (4*F[3, 6])/3 - (8*F[3, 11])/3 + (4*F[3, 12])/3 - 
      2*F[3, 13] + (4*F[3, 14])/3 - 2*F[3, 15] + 2*F[3, 17] + 2*F[3, 18] + 
      (4*F[3, 19])/3 + (4*F[3, 31])/3 + (4*F[3, 32])/3 - (16*F[3, 36])/3 - 
      (10*F[3, 37])/3 - 4*F[3, 38] + 4*F[3, 40] + 4*F[3, 42] + 
      2*F[1, 1, 1]^3 + (20*F[1, 1, 2]^3)/3 - (2*F[1, 1, 1]^2*F[1, 1, 3])/3 - 
      2*F[1, 1, 2]^2*F[1, 1, 3] - (10*F[1, 1, 1]*F[1, 1, 3]^2)/3 - 
      2*F[1, 1, 2]*F[1, 1, 3]^2 + (14*F[1, 1, 3]^3)/3 - 
      (4*F[1, 1, 1]^2*F[1, 1, 4])/3 - (4*F[1, 1, 2]^2*F[1, 1, 4])/3 + 
      (4*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4])/3 + (4*F[1, 1, 3]^2*F[1, 1, 4])/
       3 - (8*F[1, 1, 1]*F[1, 1, 4]^2)/3 - (8*F[1, 1, 2]*F[1, 1, 4]^2)/3 + 
      (4*F[1, 1, 3]*F[1, 1, 4]^2)/3 + 2*F[1, 1, 4]^2*F[1, 1, 5] + 
      2*F[1, 1, 1]*F[1, 1, 5]^2 - 4*F[1, 1, 2]*F[1, 1, 5]^2 - 
      2*F[1, 1, 3]*F[1, 1, 5]^2 + 2*F[1, 1, 4]*F[1, 1, 5]^2 - 
      (16*F[1, 1, 5]^3)/3 + 4*F[1, 1, 5]^2*F[1, 1, 6] + 
      4*F[1, 1, 5]*F[1, 1, 6]^2 - (8*F[1, 1, 6]^3)/3 - 
      2*F[1, 1, 1]^2*F[1, 1, 7] - 2*F[1, 1, 2]^2*F[1, 1, 7] + 
      4*F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 7] - (2*F[1, 1, 5]^2*F[1, 1, 7])/3 - 
      (8*F[1, 1, 6]^2*F[1, 1, 7])/3 - 2*F[1, 1, 2]*F[1, 1, 7]^2 - 
      2*F[1, 1, 3]*F[1, 1, 7]^2 + 6*F[1, 1, 5]*F[1, 1, 7]^2 + 
      (4*F[1, 1, 7]^3)/3 - (2*F[1, 1, 1]^2*F[1, 1, 8])/3 + 
      2*F[1, 1, 3]^2*F[1, 1, 8] + (4*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8])/3 - 
      4*F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8] + (4*F[1, 1, 4]^2*F[1, 1, 8])/3 + 
      (10*F[1, 1, 5]^2*F[1, 1, 8])/3 - 8*F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 8] + 
      (4*F[1, 1, 6]^2*F[1, 1, 8])/3 + (4*F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8])/
       3 + (16*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 8])/3 - 
      (10*F[1, 1, 7]^2*F[1, 1, 8])/3 - (10*F[1, 1, 1]*F[1, 1, 8]^2)/3 + 
      2*F[1, 1, 3]*F[1, 1, 8]^2 + (4*F[1, 1, 4]*F[1, 1, 8]^2)/3 + 
      (10*F[1, 1, 5]*F[1, 1, 8]^2)/3 + (4*F[1, 1, 6]*F[1, 1, 8]^2)/3 - 
      (14*F[1, 1, 7]*F[1, 1, 8]^2)/3 - (4*F[1, 1, 2]^2*F[1, 1, 9])/3 + 
      (8*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9])/3 + (2*F[1, 1, 4]^2*F[1, 1, 9])/
       3 - 4*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9] + 2*F[1, 1, 5]^2*F[1, 1, 9] - 
      (8*F[1, 1, 2]*F[1, 1, 9]^2)/3 + (2*F[1, 1, 4]*F[1, 1, 9]^2)/3 + 
      2*F[1, 1, 5]*F[1, 1, 9]^2 + (16*F[1, 1, 1]*F[2, 1, 1])/3 + 
      (16*F[1, 1, 3]*F[2, 1, 1])/3 + (8*F[1, 1, 1]*F[2, 1, 2])/3 + 
      (8*F[1, 1, 4]*F[2, 1, 2])/3 + (8*F[1, 1, 2]*F[2, 1, 3])/3 + 
      (8*F[1, 1, 4]*F[2, 1, 3])/3 + 8*F[1, 1, 2]*F[2, 1, 4] + 
      8*F[1, 1, 5]*F[2, 1, 4] + 4*F[1, 1, 3]*F[2, 1, 5] + 
      4*F[1, 1, 5]*F[2, 1, 5] - (40*F[1, 1, 5]*F[2, 1, 7])/3 - 
      (40*F[1, 1, 7]*F[2, 1, 7])/3 - (16*F[1, 1, 6]*F[2, 1, 8])/3 - 
      (16*F[1, 1, 7]*F[2, 1, 8])/3 + (16*F[1, 1, 1]*F[2, 1, 9])/3 + 
      (16*F[1, 1, 8]*F[2, 1, 9])/3 + (8*F[1, 1, 7]*F[2, 1, 10])/3 + 
      (8*F[1, 1, 8]*F[2, 1, 10])/3 + (8*F[1, 1, 2]*F[2, 1, 11])/3 + 
      (8*F[1, 1, 9]*F[2, 1, 11])/3 - (62*F[1, 1, 1]*tci[1, 1]^2)/9 - 
      (8*F[1, 1, 2]*tci[1, 1]^2)/3 + (94*F[1, 1, 3]*tci[1, 1]^2)/9 + 
      (67*F[1, 1, 5]*tci[1, 1]^2)/9 + (16*F[1, 1, 6]*tci[1, 1]^2)/9 - 
      4*F[1, 1, 7]*tci[1, 1]^2 + (2*F[1, 1, 8]*tci[1, 1]^2)/9 + 
      (8*F[1, 1, 9]*tci[1, 1]^2)/9 - (8*F[1, 2, 6]*tci[1, 1]^2)/3 + 
      4*F[1, 2, 7]*tci[1, 1]^2 - (8*F[1, 2, 8]*tci[1, 1]^2)/3 - 
      (10*F[1, 1, 1]^2*tci[1, 2])/3 + (2*F[1, 1, 2]^2*tci[1, 2])/3 + 
      (20*F[1, 1, 1]*F[1, 1, 3]*tci[1, 2])/3 + 4*F[1, 1, 2]*F[1, 1, 3]*
       tci[1, 2] - 10*F[1, 1, 3]^2*tci[1, 2] + 
      (16*F[1, 1, 1]*F[1, 1, 4]*tci[1, 2])/3 + 
      (8*F[1, 1, 2]*F[1, 1, 4]*tci[1, 2])/3 - 
      (8*F[1, 1, 3]*F[1, 1, 4]*tci[1, 2])/3 + 4*F[1, 1, 3]*F[1, 1, 5]*
       tci[1, 2] - 4*F[1, 1, 4]*F[1, 1, 5]*tci[1, 2] - 
      (16*F[1, 1, 5]^2*tci[1, 2])/3 + 8*F[1, 1, 5]*F[1, 1, 6]*tci[1, 2] - 
      (4*F[1, 1, 6]^2*tci[1, 2])/3 + 4*F[1, 1, 1]*F[1, 1, 7]*tci[1, 2] - 
      4*F[1, 1, 2]*F[1, 1, 7]*tci[1, 2] - (4*F[1, 1, 5]*F[1, 1, 7]*tci[1, 2])/
       3 - (16*F[1, 1, 6]*F[1, 1, 7]*tci[1, 2])/3 + 
      (8*F[1, 1, 7]^2*tci[1, 2])/3 + (20*F[1, 1, 1]*F[1, 1, 8]*tci[1, 2])/3 - 
      4*F[1, 1, 3]*F[1, 1, 8]*tci[1, 2] - (8*F[1, 1, 4]*F[1, 1, 8]*tci[1, 2])/
       3 - (20*F[1, 1, 5]*F[1, 1, 8]*tci[1, 2])/3 - 
      (8*F[1, 1, 6]*F[1, 1, 8]*tci[1, 2])/3 + 
      (20*F[1, 1, 7]*F[1, 1, 8]*tci[1, 2])/3 - 
      (8*F[1, 1, 2]*F[1, 1, 9]*tci[1, 2])/3 - 
      (4*F[1, 1, 4]*F[1, 1, 9]*tci[1, 2])/3 + 4*F[1, 1, 5]*F[1, 1, 9]*
       tci[1, 2] - (2*F[1, 1, 9]^2*tci[1, 2])/3 + 
      (8*F[1, 1, 2]*F[1, 2, 6]*tci[1, 2])/3 + 
      (8*F[1, 1, 4]*F[1, 2, 6]*tci[1, 2])/3 - 4*F[1, 1, 3]*F[1, 2, 7]*
       tci[1, 2] - 4*F[1, 1, 5]*F[1, 2, 7]*tci[1, 2] + 
      (8*F[1, 1, 7]*F[1, 2, 8]*tci[1, 2])/3 + 
      (8*F[1, 1, 8]*F[1, 2, 8]*tci[1, 2])/3 - (32*F[2, 1, 1]*tci[1, 2])/3 - 
      (16*F[2, 1, 2]*tci[1, 2])/3 - (8*F[2, 1, 3]*tci[1, 2])/3 - 
      4*F[2, 1, 5]*tci[1, 2] - (32*F[2, 1, 9]*tci[1, 2])/3 - 
      (8*F[2, 1, 10]*tci[1, 2])/3 + (2*tci[1, 2]^3)/9 + 
      (41*tci[1, 1]^2*tcr[1, 1])/9 + (28*tci[1, 2]*tcr[1, 1]^2)/3 - 
      (8*tcr[1, 1]^3)/3 + (11*tci[1, 1]^2*tcr[1, 2])/3 - 
      4*tci[1, 2]*tcr[1, 1]*tcr[1, 2] - (4*tcr[1, 2]^3)/3 + 
      (104*tci[1, 2]*tcr[2, 1])/3 - (40*tcr[1, 1]*tcr[2, 1])/3 + 
      4*tcr[3, 1] + tcr[3, 2] - (35*tcr[3, 3])/6))/2 + 
   (r[-2*q4 - 4*q5 + 7*q6 - 6*q7 + 2*q8 + 2*q9 + 2*q4*q5*s12 - q5^2*s12 + 
       q2*q7*s12 - 2*q4*q7*s12 - 3*q5*q7*s12 + 2*q4*q8*s12 - 2*q5*q8*s12 + 
       2*q4*q5*q8*s12^2 + 2*q5*q7*q8*s12^2 - 2*q10*q5*s23 + 2*q4*q5*s23 - 
       q5^2*s23 + 2*q10*q9*s23 - 2*q4*q9*s23 + q5^2*q6*s23^2 - 2*q10*q5*s34 - 
       2*q2*q5*s34 - 2*q4*q5*s34 - 2*q5^2*s34 + 4*q10*q6*s34 - 2*q2*q6*s34 - 
       2*q5*q6*s34 - q2*q7*s34 - 2*q4*q7*s34 + q5*q7*s34 - 2*q4*q8*s34 + 
       2*q5*q8*s34 - 3*q2*q9*s34 - 2*q4*q9*s34 + q6*q9*s34 + q7*q9*s34 + 
       5*q8*q9*s34 - 2*q4*q5*q8*s12*s34 - 2*q10*q2*q5*s34^2 + 
       2*q4*q5*q8*s34^2 + q5^2*q8*s34^2 + q2*q5*q9*s34^2 + 
       2*q10*q6*q9*s34^2 - 2*q5*q6*q9*s34^2 - 2*q4*q7*q9*s34^2 + 
       q5*q7*q9*s34^2 - 2*q5*q8*q9*s34^2 - 2*q10*q2*s45 + 2*q10*q5*s45 + 
       2*q10*q6*s45 + q5*q6*s45 + q5*q7*s45 + 2*q5*q8*s45 + q6*q8*s45 + 
       4*q7*q8*s45 + q2*q9*s45 - 4*q6*q9*s45 - 3*q8*q9*s45 - 
       q5^2*q7*s12*s45 - 2*q5*q7*q8*s12*s45 - q5^2*q6*s23*s45 - 
       2*q10*q2*q5*s34*s45 - q5^2*q6*s34*s45 - q5^2*q7*s34*s45 + 
       2*q2*q5*q9*s34*s45 + 2*q5*q6*q9*s34*s45 + 2*q5*q7*q9*s34*s45 + 
       2*q5*q8*q9*s34*s45 - q2*q5^2*q9*s34^2*s45 - q5^2*q6*q9*s34^2*s45 - 
       q5^2*q7*q9*s34^2*s45 - q5^2*q8*q9*s34^2*s45 - 2*q10*q2*q5*s45^2 + 
       2*q5*q7*q8*s45^2 + 2*q2*q5*q9*s45^2 + 2*q2*q6*q9*s45^2 - 
       2*q5*q6*q9*s45^2 + 2*q5*q7*q9*s45^2 - 2*q5*q8*q9*s45^2 - 
       4*q7*q8*q9*s45^2 + 2*q2*q5*q6*q9*s45^3 - 2*q5*q7*q8*q9*s45^3 - 
       2*q10*q2*s51 + 4*q2*q7*s51 + 4*q6*q7*s51 + 2*q4*q8*s51 + q6*q8*s51 + 
       2*q7*q8*s51 + 4*q2*q9*s51 + 2*q4*q9*s51 - 2*q7*q9*s51 - 5*q8*q9*s51 - 
       2*q2*q6*q7*s34*s51 - 2*q10*q6*q9*s34*s51 + 2*q4*q7*q9*s34*s51 - 
       2*q6*q7*q8*s45*s51 + 2*q2*q6*q9*s45*s51 - 4*q7*q8*q9*s45*s51 + 
       2*q10*q6*q9*s51^2 - 2*q4*q7*q9*s51^2 - 2*q7*q8*q9*s51^2]*
     (4*F[3, 3] + F[3, 4] + (17*F[3, 5])/3 + (4*F[3, 6])/3 + 4*F[3, 7] + 
      (32*F[3, 8])/3 + (4*F[3, 11])/3 + F[3, 12]/3 - F[3, 13] + 3*F[3, 17] + 
      F[3, 18] - (4*F[3, 24])/3 + (4*F[3, 51])/3 + (4*F[3, 52])/3 - 
      (16*F[3, 55])/3 - (10*F[3, 56])/3 - 4*F[3, 57] + 4*F[3, 59] + 
      4*F[3, 61] + (2*F[1, 1, 1]^3)/3 - (2*F[1, 1, 1]^2*F[1, 1, 2])/3 - 
      (8*F[1, 1, 1]*F[1, 1, 2]^2)/3 + (82*F[1, 1, 2]^3)/9 - 
      2*F[1, 1, 1]*F[1, 1, 3]^2 - (4*F[1, 1, 3]^3)/3 - 
      (2*F[1, 1, 1]^2*F[1, 1, 4])/3 + (4*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 4])/
       3 - (2*F[1, 1, 2]^2*F[1, 1, 4])/3 + F[1, 1, 3]^2*F[1, 1, 4] - 
      (4*F[1, 1, 1]*F[1, 1, 4]^2)/3 - (16*F[1, 1, 2]*F[1, 1, 4]^2)/3 + 
      F[1, 1, 3]*F[1, 1, 4]^2 - 2*F[1, 1, 2]^2*F[1, 1, 5] + 
      4*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5] + F[1, 1, 4]^2*F[1, 1, 5] - 
      4*F[1, 1, 2]*F[1, 1, 5]^2 + F[1, 1, 4]*F[1, 1, 5]^2 + 
      (4*F[1, 1, 3]^2*F[1, 1, 6])/3 + (4*F[1, 1, 3]*F[1, 1, 6]^2)/3 - 
      (8*F[1, 1, 6]^3)/3 - (2*F[1, 1, 1]^2*F[1, 1, 8])/3 + 
      (4*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 8])/3 - (4*F[1, 1, 2]^2*F[1, 1, 8])/
       3 + F[1, 1, 3]^2*F[1, 1, 8] + (4*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8])/3 - 
      (4*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 8])/3 - 2*F[1, 1, 3]*F[1, 1, 4]*
       F[1, 1, 8] + (F[1, 1, 4]^2*F[1, 1, 8])/3 - (4*F[1, 1, 1]*F[1, 1, 8]^2)/
       3 - (8*F[1, 1, 2]*F[1, 1, 8]^2)/3 + F[1, 1, 3]*F[1, 1, 8]^2 + 
      (F[1, 1, 4]*F[1, 1, 8]^2)/3 + (14*F[1, 1, 8]^3)/3 + 
      (2*F[1, 1, 1]^2*F[1, 1, 9])/3 + (4*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 9])/
       3 + (4*F[1, 1, 2]^2*F[1, 1, 9])/3 + (10*F[1, 1, 3]^2*F[1, 1, 9])/3 - 
      (4*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 9])/3 - 
      (8*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9])/3 + (13*F[1, 1, 4]^2*F[1, 1, 9])/
       3 - 6*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9] + 3*F[1, 1, 5]^2*F[1, 1, 9] - 
      8*F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 9] + 4*F[1, 1, 6]^2*F[1, 1, 9] - 
      (4*F[1, 1, 1]*F[1, 1, 8]*F[1, 1, 9])/3 - 
      (4*F[1, 1, 2]*F[1, 1, 8]*F[1, 1, 9])/3 + 
      (4*F[1, 1, 4]*F[1, 1, 8]*F[1, 1, 9])/3 + (2*F[1, 1, 8]^2*F[1, 1, 9])/
       3 + (4*F[1, 1, 1]*F[1, 1, 9]^2)/3 - (22*F[1, 1, 2]*F[1, 1, 9]^2)/3 + 
      (10*F[1, 1, 3]*F[1, 1, 9]^2)/3 + (13*F[1, 1, 4]*F[1, 1, 9]^2)/3 + 
      3*F[1, 1, 5]*F[1, 1, 9]^2 + 4*F[1, 1, 6]*F[1, 1, 9]^2 - 
      (4*F[1, 1, 8]*F[1, 1, 9]^2)/3 - (52*F[1, 1, 9]^3)/9 - 
      2*F[1, 1, 1]^2*F[1, 1, 10] - 2*F[1, 1, 2]^2*F[1, 1, 10] - 
      (10*F[1, 1, 3]^2*F[1, 1, 10])/3 + (16*F[1, 1, 3]*F[1, 1, 6]*
        F[1, 1, 10])/3 - (8*F[1, 1, 6]^2*F[1, 1, 10])/3 + 
      4*F[1, 1, 2]*F[1, 1, 8]*F[1, 1, 10] + 
      (4*F[1, 1, 3]*F[1, 1, 9]*F[1, 1, 10])/3 - (2*F[1, 1, 9]^2*F[1, 1, 10])/
       3 - 2*F[1, 1, 2]*F[1, 1, 10]^2 - 2*F[1, 1, 3]*F[1, 1, 10]^2 - 
      2*F[1, 1, 8]*F[1, 1, 10]^2 + 6*F[1, 1, 9]*F[1, 1, 10]^2 + 
      4*F[1, 1, 1]*F[2, 1, 1] + 4*F[1, 1, 3]*F[2, 1, 1] + 
      (4*F[1, 1, 1]*F[2, 1, 2])/3 + (4*F[1, 1, 4]*F[2, 1, 2])/3 + 
      (20*F[1, 1, 2]*F[2, 1, 3])/3 + (20*F[1, 1, 4]*F[2, 1, 3])/3 + 
      4*F[1, 1, 2]*F[2, 1, 4] + 4*F[1, 1, 5]*F[2, 1, 4] + 
      (4*F[1, 1, 1]*F[2, 1, 9])/3 + (4*F[1, 1, 8]*F[2, 1, 9])/3 - 
      (8*F[1, 1, 1]*F[2, 1, 11])/3 + (44*F[1, 1, 2]*F[2, 1, 11])/3 + 
      (8*F[1, 1, 4]*F[2, 1, 11])/3 + (8*F[1, 1, 8]*F[2, 1, 11])/3 + 
      (52*F[1, 1, 9]*F[2, 1, 11])/3 + 4*F[1, 1, 8]*F[2, 1, 12] + 
      4*F[1, 1, 9]*F[2, 1, 12] - (8*F[1, 1, 3]*F[2, 1, 13])/3 - 
      (8*F[1, 1, 10]*F[2, 1, 13])/3 - (16*F[1, 1, 6]*F[2, 1, 14])/3 - 
      (16*F[1, 1, 10]*F[2, 1, 14])/3 - (40*F[1, 1, 9]*F[2, 1, 15])/3 - 
      (40*F[1, 1, 10]*F[2, 1, 15])/3 - (46*F[1, 1, 1]*tci[1, 1]^2)/9 - 
      (28*F[1, 1, 2]*tci[1, 1]^2)/9 - (F[1, 1, 3]*tci[1, 1]^2)/3 - 
      (4*F[1, 1, 4]*tci[1, 1]^2)/9 + (4*F[1, 1, 5]*tci[1, 1]^2)/3 + 
      (16*F[1, 1, 6]*tci[1, 1]^2)/9 + (91*F[1, 1, 8]*tci[1, 1]^2)/9 + 
      (94*F[1, 1, 9]*tci[1, 1]^2)/9 - (40*F[1, 1, 10]*tci[1, 1]^2)/9 - 
      (8*F[1, 2, 2]*tci[1, 1]^2)/3 - (20*F[1, 2, 6]*tci[1, 1]^2)/3 + 
      4*F[1, 2, 9]*tci[1, 1]^2 - (2*F[1, 1, 1]^2*tci[1, 2])/3 - 
      (4*F[1, 1, 1]*F[1, 1, 2]*tci[1, 2])/3 - 2*F[1, 1, 2]^2*tci[1, 2] + 
      4*F[1, 1, 1]*F[1, 1, 3]*tci[1, 2] + (4*F[1, 1, 3]^2*tci[1, 2])/3 + 
      (8*F[1, 1, 1]*F[1, 1, 4]*tci[1, 2])/3 + 4*F[1, 1, 2]*F[1, 1, 4]*
       tci[1, 2] - 2*F[1, 1, 3]*F[1, 1, 4]*tci[1, 2] - 
      4*F[1, 1, 2]*F[1, 1, 5]*tci[1, 2] - 2*F[1, 1, 4]*F[1, 1, 5]*tci[1, 2] - 
      F[1, 1, 5]^2*tci[1, 2] - (8*F[1, 1, 3]*F[1, 1, 6]*tci[1, 2])/3 - 
      (4*F[1, 1, 6]^2*tci[1, 2])/3 + (8*F[1, 1, 1]*F[1, 1, 8]*tci[1, 2])/3 + 
      (16*F[1, 1, 2]*F[1, 1, 8]*tci[1, 2])/3 - 2*F[1, 1, 3]*F[1, 1, 8]*
       tci[1, 2] - (2*F[1, 1, 4]*F[1, 1, 8]*tci[1, 2])/3 - 
      10*F[1, 1, 8]^2*tci[1, 2] + (4*F[1, 1, 1]*F[1, 1, 9]*tci[1, 2])/3 + 
      (8*F[1, 1, 2]*F[1, 1, 9]*tci[1, 2])/3 - 
      (20*F[1, 1, 3]*F[1, 1, 9]*tci[1, 2])/3 - 
      (26*F[1, 1, 4]*F[1, 1, 9]*tci[1, 2])/3 + 6*F[1, 1, 5]*F[1, 1, 9]*
       tci[1, 2] + 8*F[1, 1, 6]*F[1, 1, 9]*tci[1, 2] + 
      (8*F[1, 1, 8]*F[1, 1, 9]*tci[1, 2])/3 - (23*F[1, 1, 9]^2*tci[1, 2])/3 + 
      4*F[1, 1, 1]*F[1, 1, 10]*tci[1, 2] - 4*F[1, 1, 2]*F[1, 1, 10]*
       tci[1, 2] + 4*F[1, 1, 3]*F[1, 1, 10]*tci[1, 2] - 
      (16*F[1, 1, 6]*F[1, 1, 10]*tci[1, 2])/3 - 
      (4*F[1, 1, 9]*F[1, 1, 10]*tci[1, 2])/3 + 4*F[1, 1, 10]^2*tci[1, 2] + 
      (8*F[1, 1, 3]*F[1, 2, 2]*tci[1, 2])/3 + 
      (8*F[1, 1, 10]*F[1, 2, 2]*tci[1, 2])/3 + 
      (20*F[1, 1, 2]*F[1, 2, 6]*tci[1, 2])/3 + 
      (20*F[1, 1, 4]*F[1, 2, 6]*tci[1, 2])/3 - 4*F[1, 1, 8]*F[1, 2, 9]*
       tci[1, 2] - 4*F[1, 1, 9]*F[1, 2, 9]*tci[1, 2] - 
      8*F[2, 1, 1]*tci[1, 2] - (8*F[2, 1, 2]*tci[1, 2])/3 - 
      (20*F[2, 1, 3]*tci[1, 2])/3 - (8*F[2, 1, 9]*tci[1, 2])/3 - 
      (8*F[2, 1, 11]*tci[1, 2])/3 - 4*F[2, 1, 12]*tci[1, 2] + 
      (8*F[2, 1, 13]*tci[1, 2])/3 + tci[1, 2]^3/3 + 
      (25*tci[1, 1]^2*tcr[1, 1])/9 + (20*tci[1, 2]*tcr[1, 1]^2)/3 - 
      (4*tcr[1, 1]^3)/3 + (23*tci[1, 1]^2*tcr[1, 2])/3 - 
      4*tci[1, 2]*tcr[1, 1]*tcr[1, 2] - (4*tcr[1, 2]^3)/3 + 
      (64*tci[1, 2]*tcr[2, 1])/3 - (20*tcr[1, 1]*tcr[2, 1])/3 + 4*tcr[3, 1] + 
      tcr[3, 2] - (35*tcr[3, 3])/6))/2 + 
   (r[-2*q10 - 8*q2 + 6*q4 - 5*q5 - 2*q6 + 2*q7 + 3*q8 - 8*q9 + 4*q2*q5*s12 - 
       4*q4*q5*s12 - 2*q2*q7*s12 + 4*q4*q7*s12 + 2*q5*q7*s12 - 4*q2*q8*s12 - 
       10*q4*q8*s12 + 12*q5*q8*s12 - 4*q4*q5*q8*s12^2 + 4*q5*q7*q8*s12^2 + 
       5*q10^2*s23 - 7*q10*q5*s23 - 10*q4*q5*s23 + 10*q5*q6*s23 + 
       2*q10*q9*s23 + 10*q4*q9*s23 - 2*q10^2*s34 - 2*q10*q2*s34 - 
       7*q10*q5*s34 + 2*q2*q5*s34 + 4*q4*q5*s34 + q10*q6*s34 - 5*q10*q7*s34 + 
       2*q2*q7*s34 + 4*q5*q7*s34 + 3*q10*q8*s34 + 14*q4*q8*s34 - 
       3*q5*q8*s34 + 2*q10*q9*s34 - 8*q2*q9*s34 + 10*q4*q9*s34 + 
       8*q5*q9*s34 + 2*q6*q9*s34 + 5*q7*q9*s34 + 5*q8*q9*s34 + 
       8*q4*q5*q8*s12*s34 - 2*q10^2*q2*s34^2 + 4*q10*q2*q5*s34^2 + 
       q10^2*q7*s34^2 - q10*q5*q7*s34^2 - 8*q4*q5*q8*s34^2 + 
       4*q2*q5*q9*s34^2 - 3*q10*q6*q9*s34^2 - 4*q5*q6*q9*s34^2 + 
       4*q4*q7*q9*s34^2 + 5*q5*q7*q9*s34^2 - q5*q8*q9*s34^2 - 8*q10^2*s45 - 
       8*q10*q2*s45 - 10*q10*q5*s45 - q10*q6*s45 - 10*q5*q6*s45 - 
       9*q10*q7*s45 + 6*q10*q8*s45 - 7*q5*q8*s45 - 6*q6*q8*s45 + q7*q8*s45 + 
       4*q6*q9*s45 + 5*q7*q9*s45 - q8*q9*s45 - q10^3*s23*s45 - 
       4*q10^2*q5*s23*s45 + q10^3*s34*s45 - 5*q10^2*q2*s34*s45 - 
       5*q10^2*q5*s34*s45 + 4*q10*q2*q5*s34*s45 - 4*q2*q5*q6*s34*s45 + 
       q10^2*q7*s34*s45 - 3*q10*q5*q7*s34*s45 + 3*q5*q7*q9*s34*s45 - 
       3*q5*q8*q9*s34*s45 + 2*q10^3*q2*s34^2*s45 - 2*q10^2*q2*q5*s34^2*s45 + 
       q10^2*q5*q7*s34^2*s45 - 3*q10^2*q2*s45^2 + q10^2*q5*s45^2 + 
       4*q10*q2*q5*s45^2 - 2*q10*q5*q7*s45^2 - 3*q10*q2*q8*s45^2 + 
       3*q2*q6*q8*s45^2 + q5*q7*q8*s45^2 + 4*q2*q5*q9*s45^2 - 
       4*q5*q6*q9*s45^2 + q5*q7*q9*s45^2 - q5*q8*q9*s45^2 - 
       5*q7*q8*q9*s45^2 + q10^3*q5*s23*s45^2 + 2*q10^3*q5*s34*s45^2 + 
       2*q10^2*q5*q7*s34*s45^2 + q10^3*q2*q5*s34^2*s45^2 + 
       q10^2*q5*q7*s45^3 + 4*q2*q5*q6*q9*s45^3 - q5*q7*q8*q9*s45^3 + 
       8*q10^2*s51 - 11*q10*q2*s51 - 3*q10*q6*s51 - 8*q2*q7*s51 + 
       6*q4*q7*s51 + 18*q10*q8*s51 - 16*q2*q8*s51 - 10*q4*q8*s51 + 
       7*q7*q8*s51 - 6*q10*q9*s51 + 4*q2*q9*s51 - 6*q4*q9*s51 - 4*q6*q9*s51 + 
       8*q7*q9*s51 - 8*q8*q9*s51 + 6*q2*q7*q8*s12*s51 + q10^3*s23*s51 - 
       6*q10^2*q9*s23*s51 - q10^3*s34*s51 - 5*q10^2*q2*s34*s51 - 
       q10^2*q6*s34*s51 - q10^2*q7*s34*s51 - 3*q10^2*q8*s34*s51 + 
       3*q10^2*q9*s34*s51 + 9*q10*q8*q9*s34*s51 + q10^3*q2*s34^2*s51 - 
       3*q10^2*q8*q9*s34^2*s51 - 12*q10^2*q2*s45*s51 + 3*q10*q6*q7*s45*s51 + 
       3*q10^2*q8*s45*s51 - 15*q10*q2*q8*s45*s51 - 7*q2*q6*q8*s45*s51 + 
       3*q6*q7*q8*s45*s51 - 8*q7*q8*q9*s45*s51 - 3*q10^2*q2*q8*s45^2*s51 - 
       9*q10^2*q2*s51^2 - q10^2*q6*s51^2 + q10^2*q7*s51^2 - q10*q6*q7*s51^2 + 
       18*q10^2*q8*s51^2 - 18*q10*q2*q8*s51^2 + 3*q2*q6*q8*s51^2 - 
       3*q2*q7*q8*s51^2 - 3*q6*q7*q8*s51^2 - 8*q10^2*q9*s51^2 - 
       4*q10*q6*q9*s51^2 + 4*q4*q7*q9*s51^2 - 9*q10*q8*q9*s51^2 - 
       4*q7*q8*q9*s51^2 - q10^3*q9*s23*s51^2 + q10^3*q9*s34*s51^2 - 
       2*q10^2*q6*q9*s34*s51^2 + 12*q10^2*q8*q9*s34*s51^2 - 
       q10^3*q6*q9*s34^2*s51^2 - q10^2*q6*q7*s45*s51^2 - 
       12*q10^2*q2*q8*s45*s51^2 - q10^2*q6*q7*s51^3 - 9*q10^2*q2*q8*s51^3 + 
       3*q2*q6*q7*q8*s51^3 - 9*q10^2*q8*q9*s51^3]*(F[3, 40] - 2*tcr[3, 3]))/
    2 + (r[4*q2 + 2*q3 + 2*q4 + 22*q5 + 2*q6 + 2*q7 + 17*q8 - 6*q2*q3*s12 - 
       8*q3^2*s12 + 3*q3*q5*s12 + 4*q2*q7*s12 + 15*q3*q7*s12 + 4*q5*q7*s12 - 
       q3*q8*s12 - 6*q4*q8*s12 + 5*q5*q8*s12 + 7*q7*q8*s12 - q3^3*s12^2 + 
       3*q3^2*q5*s12^2 - 2*q3^2*q7*s12^2 + 3*q3*q5*q7*s12^2 - 
       q5*q7*q8*s12^2 + 2*q7^2*q8*s12^2 + 8*q3^2*s23 - 9*q3*q5*s23 - 
       6*q4*q5*s23 + 4*q3*q6*s23 + 2*q5*q6*s23 + 6*q4*q9*s23 + q3^3*s12*s23 + 
       9*q3^2*q5*s12*s23 - q3^3*s23^2 - 9*q3^2*q5*s23^2 - 8*q3^2*q6*s23^2 + 
       9*q3*q5*q6*s23^2 + q3^3*q6*s23^3 + 9*q3^2*q5*q6*s23^3 - 2*q2*q5*s34 - 
       4*q2*q7*s34 - 4*q4*q7*s34 + 10*q4*q8*s34 - 10*q5*q8*s34 + 
       6*q4*q9*s34 + 6*q5*q9*s34 + 8*q7*q9*s34 + 4*q4*q5*q8*s12*s34 - 
       4*q4*q5*q8*s34^2 + 3*q2*q3*s45 + 7*q3^2*s45 - 4*q2*q5*s45 + 
       2*q3*q7*s45 + 4*q5*q7*s45 + 9*q3*q8*s45 - 8*q5*q8*s45 - 6*q7*q8*s45 - 
       4*q2*q9*s45 - 2*q6*q9*s45 - 8*q7*q9*s45 + 2*q8*q9*s45 + 
       6*q3^2*q5*s12*s45 + 9*q3^2*q7*s12*s45 + 3*q3*q5*q7*s12*s45 + 
       3*q5*q7*q8*s12*s45 + 4*q7^2*q8*s12*s45 - q3^3*q7*s12^2*s45 + 
       3*q3^2*q5*q7*s12^2*s45 + 2*q5*q7^2*q8*s12^2*s45 + q3^3*s23*s45 + 
       3*q3^2*q5*s23*s45 + q3^2*q6*s23*s45 - 9*q3*q5*q6*s23*s45 - 
       2*q3^3*q6*s23^2*s45 - 12*q3^2*q5*q6*s23^2*s45 + 2*q5*q6*q9*s34*s45 + 
       4*q5*q7*q9*s34*s45 + q3^2*q6*s45^2 + 6*q3^2*q7*s45^2 - 
       3*q5*q7*q8*s45^2 - 2*q7^2*q8*s45^2 - 3*q2*q5*q9*s45^2 + 
       3*q5*q6*q9*s45^2 - 3*q5*q7*q9*s45^2 - 2*q7^2*q9*s45^2 + 
       3*q5*q8*q9*s45^2 + 9*q7*q8*q9*s45^2 + 6*q3^2*q5*q7*s12*s45^2 + 
       q3^3*q6*s23*s45^2 + 3*q3^2*q5*q6*s23*s45^2 - 3*q2*q5*q6*q9*s45^3 + 
       3*q5*q7*q8*q9*s45^3 + 2*q7^2*q8*q9*s45^3 - 4*q2*q3*s51 - 2*q3^2*s51 + 
       6*q2*q7*s51 + 14*q3*q7*s51 + 6*q4*q7*s51 + 2*q7^2*s51 - 10*q3*q8*s51 - 
       6*q4*q8*s51 + q7*q8*s51 - q2*q9*s51 - 6*q3*q9*s51 - 2*q4*q9*s51 - 
       5*q7*q9*s51 + 5*q2*q3^2*s12*s51 - q3^3*s12*s51 - 4*q2*q3*q7*s12*s51 - 
       4*q3^2*q7*s12*s51 + 4*q2*q7^2*s12*s51 + 2*q2*q3^2*q7*s12^2*s51 + 
       q3^3*q7*s12^2*s51 - 2*q2*q7^2*q8*s12^2*s51 + q3^3*s23*s51 + 
       2*q3^2*q6*s23*s51 - q3^3*q6*s23^2*s51 - 2*q2*q7^2*s34*s51 + 
       4*q4*q7*q9*s34*s51 - 3*q2*q3^2*s45*s51 + q3^3*s45*s51 - 
       2*q3^2*q6*s45*s51 + 6*q3^2*q7*s45*s51 - 3*q3^2*q8*s45*s51 + 
       4*q6*q7*q8*s45*s51 - 4*q7^2*q8*s45*s51 + 5*q2*q3*q9*s45*s51 - 
       4*q7^2*q9*s45*s51 + q3*q8*q9*s45*s51 + 5*q7*q8*q9*s45*s51 - 
       2*q3^3*q7*s12*s45*s51 + q3^3*q6*s45^2*s51 + 4*q7^2*q8*q9*s45^2*s51 + 
       3*q2*q3^2*s51^2 - 3*q2*q3*q7*s51^2 - 2*q3^2*q7*s51^2 + 
       2*q2*q7^2*s51^2 - 2*q6*q7^2*s51^2 + 2*q2*q3*q9*s51^2 - 
       2*q7^2*q9*s51^2 - q3*q8*q9*s51^2 - q7*q8*q9*s51^2 - 
       2*q2*q3^3*s12*s51^2 + 4*q2*q3^2*q7*s12*s51^2 + 2*q3^3*q7*s12*s51^2 - 
       q2*q3^3*q7*s12^2*s51^2 + q2*q3^3*s45*s51^2 - q3^3*q7*s45*s51^2 - 
       2*q3^2*q6*q8*s45*s51^2 + 2*q6*q7^2*q8*s45*s51^2 - 
       q2*q3^2*q9*s45*s51^2 + q3^2*q8*q9*s45*s51^2 + 2*q7^2*q8*q9*s45*s51^2 + 
       q3^3*q6*q8*s45^2*s51^2 - q2*q3^3*s51^3 + 2*q2*q3^2*q7*s51^3 + 
       q3^3*q7*s51^3 - q2*q3^2*q9*s51^3 - 2*q2*q3^3*q7*s12*s51^3 - 
       q2*q3^3*q7*s51^4]*(4*F[3, 1] - 2*F[3, 2] + F[3, 4] + F[3, 5]/3 + 
      (4*F[3, 6])/3 - (4*F[3, 11])/3 + F[3, 12]/3 - F[3, 13] - F[3, 15] + 
      F[3, 17] + F[3, 18] + (4*F[3, 19])/3 + F[3, 32]/3 - (4*F[3, 36])/3 - 
      F[3, 37] - F[3, 38] + F[3, 40] + (4*F[1, 1, 1]^3)/3 + 
      (10*F[1, 1, 2]^3)/3 - F[1, 1, 2]^2*F[1, 1, 3] - 
      2*F[1, 1, 1]*F[1, 1, 3]^2 - F[1, 1, 2]*F[1, 1, 3]^2 + 2*F[1, 1, 3]^3 - 
      (2*F[1, 1, 1]^2*F[1, 1, 4])/3 - (2*F[1, 1, 2]^2*F[1, 1, 4])/3 + 
      F[1, 1, 3]^2*F[1, 1, 4] - (4*F[1, 1, 1]*F[1, 1, 4]^2)/3 - 
      (4*F[1, 1, 2]*F[1, 1, 4]^2)/3 + F[1, 1, 3]*F[1, 1, 4]^2 + 
      F[1, 1, 4]^2*F[1, 1, 5] + 2*F[1, 1, 1]*F[1, 1, 5]^2 - 
      2*F[1, 1, 2]*F[1, 1, 5]^2 - 2*F[1, 1, 3]*F[1, 1, 5]^2 + 
      F[1, 1, 4]*F[1, 1, 5]^2 - (2*F[1, 1, 5]^3)/3 + 
      F[1, 1, 5]^2*F[1, 1, 6] + F[1, 1, 5]*F[1, 1, 6]^2 - 
      (2*F[1, 1, 6]^3)/3 - F[1, 1, 2]^2*F[1, 1, 7] + 
      2*F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 7] - F[1, 1, 3]^2*F[1, 1, 7] - 
      (2*F[1, 1, 6]^2*F[1, 1, 7])/3 - F[1, 1, 2]*F[1, 1, 7]^2 - 
      F[1, 1, 3]*F[1, 1, 7]^2 + 2*F[1, 1, 5]*F[1, 1, 7]^2 + 
      (2*F[1, 1, 7]^3)/3 - (2*F[1, 1, 1]^2*F[1, 1, 8])/3 + 
      F[1, 1, 3]^2*F[1, 1, 8] + (4*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8])/3 - 
      2*F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8] + (F[1, 1, 4]^2*F[1, 1, 8])/3 + 
      F[1, 1, 5]^2*F[1, 1, 8] - 2*F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 8] + 
      (F[1, 1, 6]^2*F[1, 1, 8])/3 + (4*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 8])/3 - 
      (2*F[1, 1, 7]^2*F[1, 1, 8])/3 - (4*F[1, 1, 1]*F[1, 1, 8]^2)/3 + 
      F[1, 1, 3]*F[1, 1, 8]^2 + (F[1, 1, 4]*F[1, 1, 8]^2)/3 + 
      F[1, 1, 5]*F[1, 1, 8]^2 + (F[1, 1, 6]*F[1, 1, 8]^2)/3 - 
      (4*F[1, 1, 7]*F[1, 1, 8]^2)/3 - (2*F[1, 1, 2]^2*F[1, 1, 9])/3 + 
      (4*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9])/3 + (F[1, 1, 4]^2*F[1, 1, 9])/3 - 
      2*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9] + F[1, 1, 5]^2*F[1, 1, 9] - 
      (4*F[1, 1, 2]*F[1, 1, 9]^2)/3 + (F[1, 1, 4]*F[1, 1, 9]^2)/3 + 
      F[1, 1, 5]*F[1, 1, 9]^2 + 4*F[1, 1, 1]*F[2, 1, 1] + 
      4*F[1, 1, 3]*F[2, 1, 1] + (4*F[1, 1, 1]*F[2, 1, 2])/3 + 
      (4*F[1, 1, 4]*F[2, 1, 2])/3 + (4*F[1, 1, 2]*F[2, 1, 3])/3 + 
      (4*F[1, 1, 4]*F[2, 1, 3])/3 + 4*F[1, 1, 2]*F[2, 1, 4] + 
      4*F[1, 1, 5]*F[2, 1, 4] + 4*F[1, 1, 3]*F[2, 1, 5] + 
      4*F[1, 1, 5]*F[2, 1, 5] - 4*F[1, 1, 5]*F[2, 1, 7] - 
      4*F[1, 1, 7]*F[2, 1, 7] - (4*F[1, 1, 6]*F[2, 1, 8])/3 - 
      (4*F[1, 1, 7]*F[2, 1, 8])/3 + (4*F[1, 1, 1]*F[2, 1, 9])/3 + 
      (4*F[1, 1, 8]*F[2, 1, 9])/3 + (4*F[1, 1, 7]*F[2, 1, 10])/3 + 
      (4*F[1, 1, 8]*F[2, 1, 10])/3 + (4*F[1, 1, 2]*F[2, 1, 11])/3 + 
      (4*F[1, 1, 9]*F[2, 1, 11])/3 - (16*F[1, 1, 1]*tci[1, 1]^2)/9 - 
      (4*F[1, 1, 2]*tci[1, 1]^2)/3 + (4*F[1, 1, 3]*tci[1, 1]^2)/3 + 
      3*F[1, 1, 5]*tci[1, 1]^2 + (4*F[1, 1, 6]*tci[1, 1]^2)/9 - 
      (4*F[1, 1, 7]*tci[1, 1]^2)/3 + (4*F[1, 1, 9]*tci[1, 1]^2)/9 - 
      (4*F[1, 2, 6]*tci[1, 1]^2)/3 + 4*F[1, 2, 7]*tci[1, 1]^2 - 
      (4*F[1, 2, 8]*tci[1, 1]^2)/3 - (8*F[1, 1, 1]^2*tci[1, 2])/3 + 
      (F[1, 1, 2]^2*tci[1, 2])/3 + 4*F[1, 1, 1]*F[1, 1, 3]*tci[1, 2] + 
      2*F[1, 1, 2]*F[1, 1, 3]*tci[1, 2] - 2*F[1, 1, 3]^2*tci[1, 2] + 
      (8*F[1, 1, 1]*F[1, 1, 4]*tci[1, 2])/3 + 
      (4*F[1, 1, 2]*F[1, 1, 4]*tci[1, 2])/3 - 2*F[1, 1, 3]*F[1, 1, 4]*
       tci[1, 2] + 4*F[1, 1, 3]*F[1, 1, 5]*tci[1, 2] - 
      2*F[1, 1, 4]*F[1, 1, 5]*tci[1, 2] - 2*F[1, 1, 5]^2*tci[1, 2] + 
      2*F[1, 1, 5]*F[1, 1, 6]*tci[1, 2] - (F[1, 1, 6]^2*tci[1, 2])/3 - 
      2*F[1, 1, 2]*F[1, 1, 7]*tci[1, 2] + 2*F[1, 1, 3]*F[1, 1, 7]*tci[1, 2] - 
      (4*F[1, 1, 6]*F[1, 1, 7]*tci[1, 2])/3 + (F[1, 1, 7]^2*tci[1, 2])/3 + 
      (8*F[1, 1, 1]*F[1, 1, 8]*tci[1, 2])/3 - 2*F[1, 1, 3]*F[1, 1, 8]*
       tci[1, 2] - (2*F[1, 1, 4]*F[1, 1, 8]*tci[1, 2])/3 - 
      2*F[1, 1, 5]*F[1, 1, 8]*tci[1, 2] - (2*F[1, 1, 6]*F[1, 1, 8]*tci[1, 2])/
       3 + (4*F[1, 1, 7]*F[1, 1, 8]*tci[1, 2])/3 - 
      (4*F[1, 1, 2]*F[1, 1, 9]*tci[1, 2])/3 - 
      (2*F[1, 1, 4]*F[1, 1, 9]*tci[1, 2])/3 + 2*F[1, 1, 5]*F[1, 1, 9]*
       tci[1, 2] - (F[1, 1, 9]^2*tci[1, 2])/3 + 
      (4*F[1, 1, 2]*F[1, 2, 6]*tci[1, 2])/3 + 
      (4*F[1, 1, 4]*F[1, 2, 6]*tci[1, 2])/3 - 4*F[1, 1, 3]*F[1, 2, 7]*
       tci[1, 2] - 4*F[1, 1, 5]*F[1, 2, 7]*tci[1, 2] + 
      (4*F[1, 1, 7]*F[1, 2, 8]*tci[1, 2])/3 + 
      (4*F[1, 1, 8]*F[1, 2, 8]*tci[1, 2])/3 - 8*F[2, 1, 1]*tci[1, 2] - 
      (8*F[2, 1, 2]*tci[1, 2])/3 - (4*F[2, 1, 3]*tci[1, 2])/3 - 
      4*F[2, 1, 5]*tci[1, 2] - (8*F[2, 1, 9]*tci[1, 2])/3 - 
      (4*F[2, 1, 10]*tci[1, 2])/3 - (5*tci[1, 2]^3)/9 + 
      (16*tci[1, 1]^2*tcr[1, 1])/9 + (8*tci[1, 2]*tcr[1, 1]^2)/3 - 
      (4*tcr[1, 1]^3)/3 - (4*tci[1, 1]^2*tcr[1, 2])/3 + 
      (40*tci[1, 2]*tcr[2, 1])/3 - (20*tcr[1, 1]*tcr[2, 1])/3 - 2*tcr[3, 3]))/
    2 + (r[2*q1 + 2*q2 - 3*q3 + 3*q5 - 4*q6 + 14*q8 - 4*q9 - 4*q2*q3*s12 + 
       4*q4*q7*s12 - 8*q2*q8*s12 + 7*q3*q8*s12 - 4*q4*q8*s12 + 3*q5*q8*s12 + 
       4*q7*q8*s12 + 4*q8^2*s12 - 3*q2*q3*q7*s12^2 - 4*q4*q5*q8*s12^2 + 
       3*q2*q7*q8*s12^2 + 4*q5*q7*q8*s12^2 + q5*q8^2*s12^2 - 
       3*q7*q8^2*s12^2 - 4*q4*q5*s23 + 3*q3*q6*s23 + 3*q5*q6*s23 + 
       4*q4*q9*s23 + 2*q1*q5*s34 + 3*q5*q6*s34 + 4*q5*q7*s34 + 6*q1*q8*s34 + 
       8*q4*q8*s34 - 3*q5*q8*s34 + 7*q6*q8*s34 + 4*q4*q9*s34 + 4*q5*q9*s34 - 
       2*q6*q9*s34 - 8*q7*q9*s34 + 18*q8*q9*s34 + 4*q4*q5*q8*s12*s34 - 
       2*q5*q8^2*s12*s34 - q5*q8^3*s12^2*s34 - 4*q4*q5*q8*s34^2 - 
       q8^3*s34^2 + 3*q5*q6*q9*s34^2 + 4*q4*q7*q9*s34^2 + 4*q5*q7*q9*s34^2 - 
       7*q5*q8*q9*s34^2 + q5*q8^3*s12*s34^2 + 2*q1*q2*s45 + q2*q3*s45 - 
       6*q2*q5*s45 - 6*q3*q6*s45 + 6*q5*q6*s45 - 4*q5*q7*s45 - 4*q2*q8*s45 + 
       2*q3*q8*s45 - q5*q8*s45 + 14*q6*q8*s45 - 2*q8^2*s45 - 4*q2*q9*s45 + 
       5*q6*q9*s45 - 6*q7*q9*s45 + 5*q8*q9*s45 + 4*q5*q7*q8*s12*s45 - 
       4*q5*q8^2*s12*s45 - q8^3*s12*s45 + q5*q8^3*s12^2*s45 - 
       2*q1*q2*q5*s34*s45 + q5*q8^2*s34*s45 - q8^3*s34*s45 + 
       9*q5*q6*q9*s34*s45 - 4*q5*q7*q9*s34*s45 - 5*q5*q8*q9*s34*s45 - 
       2*q8^2*q9*s34*s45 + q5*q8^3*s12*s34*s45 + q5*q8^2*q9*s34^2*s45 - 
       4*q2*q6*q8*s45^2 + 3*q3*q6*q8*s45^2 - 3*q5*q7*q8*s45^2 + 
       3*q5*q8^2*s45^2 + 2*q7*q8^2*s45^2 + 2*q8^3*s45^2 - 3*q2*q5*q9*s45^2 - 
       4*q2*q6*q9*s45^2 + 3*q5*q6*q9*s45^2 - 3*q5*q7*q9*s45^2 + 
       3*q5*q8*q9*s45^2 + 5*q7*q8*q9*s45^2 - 5*q8^2*q9*s45^2 - 
       3*q5*q7*q8^2*s12*s45^2 - q5*q8^3*s12*s45^2 - q7*q8^3*s12*s45^2 + 
       q5*q7*q8^3*s12^2*s45^2 - q5*q8^3*s34*s45^2 + 3*q5*q8^2*q9*s34*s45^2 + 
       3*q8^3*q9*s34*s45^2 - q5*q8^3*q9*s34^2*s45^2 + 2*q5*q7*q8^2*s45^3 + 
       q5*q8^3*s45^3 + 2*q7*q8^3*s45^3 - 3*q2*q5*q6*q9*s45^3 + 
       5*q5*q7*q8*q9*s45^3 - 2*q5*q8^2*q9*s45^3 - 2*q7*q8^2*q9*s45^3 - 
       3*q8^3*q9*s45^3 - q5*q7*q8^3*s12*s45^3 + q5*q8^3*q9*s34*s45^3 + 
       q5*q7*q8^3*s45^4 - q5*q7*q8^2*q9*s45^4 - q5*q8^3*q9*s45^4 - 
       3*q7*q8^3*q9*s45^4 - q5*q7*q8^3*q9*s45^5 - q2*q3*s51 + 3*q3*q6*s51 + 
       6*q1*q7*s51 + 4*q2*q7*s51 - q2*q8*s51 - 2*q3*q8*s51 - 4*q4*q8*s51 - 
       9*q6*q8*s51 + 3*q7*q8*s51 + q8^2*s51 - 2*q1*q9*s51 - q2*q9*s51 + 
       q7*q9*s51 - 14*q8*q9*s51 - 4*q2*q3*q7*s12*s51 - 6*q2*q7*q8*s12*s51 - 
       q2*q8^2*s12*s51 + 3*q2*q7*q8^2*s12^2*s51 + q8^3*s34*s51 - 
       4*q4*q7*q9*s34*s51 + 6*q1*q6*q8*s45*s51 - q2*q6*q8*s45*s51 - 
       10*q3*q6*q8*s45*s51 - q2*q8^2*s45*s51 + 5*q3*q8^2*s45*s51 + 
       5*q6*q8^2*s45*s51 + 2*q8^3*s45*s51 + 4*q1*q6*q9*s45*s51 - 
       q2*q6*q9*s45*s51 - 6*q1*q7*q9*s45*s51 - 3*q7*q8*q9*s45*s51 + 
       q8^2*q9*s45*s51 - q2*q6*q8^2*s45^2*s51 + 4*q3*q6*q8^2*s45^2*s51 + 
       q7*q8^3*s45^2*s51 - q7*q8^2*q9*s45^2*s51 - 3*q8^3*q9*s45^2*s51 - 
       3*q7*q8^3*q9*s45^3*s51 - q2*q3*q7*s51^2 + 3*q3*q6*q8*s51^2 - 
       6*q1*q7*q9*s51^2 + 4*q4*q7*q9*s51^2 - 3*q7*q8*q9*s51^2 - 
       4*q3*q6*q8^2*s45*s51^2 + q3*q6*q8^3*s45^2*s51^2 - 
       q7*q8^3*q9*s45^2*s51^2]*(-F[3, 15] + tci[1, 2]^3/6 - 
      tci[1, 1]^2*tcr[1, 2] - (3*tcr[3, 3])/2))/2 + 
   (r[2*q1 + 2*q2 - 4*q3 - 11*q5 + 16*q6 - 4*q7 - 7*q8 - 4*q2*q3*s12 + 
       4*q3*q8*s12 + 4*q7*q8*s12 - 4*q2*q3*q7*s12^2 + 4*q2*q7*q8*s12^2 + 
       4*q3*q6*s23 + 13*q5*q6*s23 - 2*q6^2*s23 - 4*q5*q6^2*s23^2 - 
       6*q1*q2*s34 - 2*q10*q2*s34 + 2*q1*q5*s34 + 4*q10*q6*s34 + 
       2*q2*q6*s34 - 3*q5*q6*s34 + q6^2*s34 + 2*q1*q8*s34 + 11*q5*q8*s34 + 
       7*q6*q8*s34 + 7*q6*q9*s34 + 2*q7*q9*s34 - 9*q8*q9*s34 - 
       3*q5*q6^2*s23*s34 - q6^3*s23*s34 - 2*q1*q5*q8*s34^2 - 
       3*q5*q6*q9*s34^2 + 2*q6^2*q9*s34^2 + 3*q5*q8*q9*s34^2 - 4*q10*q2*s45 + 
       4*q2*q3*s45 + 7*q10*q6*s45 - 6*q2*q6*s45 - 8*q3*q6*s45 - 
       14*q5*q6*s45 + q6^2*s45 + 2*q5*q7*s45 + 2*q1*q8*s45 - 4*q2*q8*s45 - 
       3*q5*q8*s45 + 18*q6*q8*s45 - 11*q7*q8*s45 - 7*q6*q9*s45 - 
       10*q7*q9*s45 + 15*q8*q9*s45 + 7*q5*q6^2*s23*s45 + q6^3*s23*s45 - 
       2*q10*q2*q5*s34*s45 + q2*q6^2*s34*s45 + 7*q5*q6^2*s34*s45 + 
       q6^3*s34*s45 - 2*q1*q5*q8*s34*s45 + q5*q6*q9*s34*s45 - 
       q6^2*q9*s34*s45 + 2*q5*q7*q9*s34*s45 - 3*q5*q8*q9*s34*s45 + 
       q5*q6^2*q9*s34^2*s45 - q6^3*q9*s34^2*s45 - 3*q10*q2*q5*s45^2 + 
       3*q2*q5*q6*s45^2 - 3*q5*q6^2*s45^2 - q6^3*s45^2 - 4*q2*q6*q8*s45^2 + 
       4*q3*q6*q8*s45^2 - 3*q5*q7*q8*s45^2 - 3*q5*q7*q9*s45^2 + 
       3*q5*q8*q9*s45^2 + 15*q7*q8*q9*s45^2 - 3*q2*q5*q6^2*s34*s45^2 - 
       q2*q6^3*s34*s45^2 + 3*q5*q7*q8*q9*s45^3 + 6*q1*q2*s51 - q10*q2*s51 - 
       2*q10*q6*s51 + 8*q2*q6*s51 + 3*q6^2*s51 - 10*q1*q7*s51 + 8*q2*q7*s51 - 
       q6*q7*s51 - 4*q2*q8*s51 - 13*q6*q8*s51 + 7*q7*q8*s51 - 2*q1*q9*s51 - 
       4*q6*q9*s51 - 7*q7*q9*s51 + 9*q8*q9*s51 - 4*q2*q3*q7*s12*s51 - 
       4*q2*q7*q8*s12*s51 - q6^3*s23*s51 + 5*q10*q6^2*s34*s51 - 
       q2*q6^2*s34*s51 - 6*q1*q2*q7*s34*s51 + 2*q2*q6*q7*s34*s51 - 
       2*q10*q6*q9*s34*s51 - 4*q6^2*q9*s34*s51 + 2*q10*q6^2*q9*s34^2*s51 + 
       q6^3*q9*s34^2*s51 + q2*q6^2*s45*s51 + q6^3*s45*s51 - 
       4*q2*q6*q8*s45*s51 - 4*q3*q6*q8*s45*s51 - 3*q6^2*q8*s45*s51 + 
       2*q6*q7*q8*s45*s51 - 6*q1*q6*q9*s45*s51 + 4*q1*q7*q9*s45*s51 + 
       15*q7*q8*q9*s45*s51 + q2*q6^3*s34*s45*s51 - q2*q6^3*s45^2*s51 - 
       q2*q6^2*s51^2 + 6*q1*q2*q7*s51^2 - 4*q2*q3*q7*s51^2 + 
       8*q2*q6*q7*s51^2 + 2*q6^2*q7*s51^2 + 5*q2*q6*q8*s51^2 + 
       4*q3*q6*q8*s51^2 - 3*q2*q7*q8*s51^2 - 12*q6*q7*q8*s51^2 + 
       3*q10*q6*q9*s51^2 + 4*q1*q7*q9*s51^2 + 3*q7*q8*q9*s51^2 - 
       q2*q6^3*s34*s51^2 - q2*q6^2*q7*s34*s51^2 - 4*q10*q6^2*q9*s34*s51^2 + 
       q10*q6^3*q9*s34^2*s51^2 + q2*q6^3*s45*s51^2 + q2*q6^2*q8*s45*s51^2 - 
       2*q6^2*q7*q8*s45*s51^2 - q2*q6^3*q8*s45^2*s51^2 - q2*q6^3*s51^3 - 
       q2*q6^2*q7*s51^3 + q6^3*q7*s51^3 - q2*q6^2*q8*s51^3 + 
       5*q2*q6*q7*q8*s51^3 + q6^2*q7*q8*s51^3 - q2*q6^3*q7*s34*s51^3 + 
       q2*q6^3*q8*s45*s51^3 - q6^3*q7*q8*s45*s51^3 - q2*q6^3*q7*s51^4 - 
       q2*q6^3*q8*s51^4 - q2*q6^2*q7*q8*s51^4 + q6^3*q7*q8*s51^4 - 
       q2*q6^3*q7*q8*s51^5]*(F[3, 37] + tci[1, 2]^3/6 - 
      tci[1, 1]^2*tcr[1, 2] - (3*tcr[3, 3])/2))/2 + 
   (r[2*q1 - 4*q10 - 5*q2 + 3*q3 + 5*q5 - 2*q6 - 4*q7 - 3*q8 - 4*q9 + 
       2*q2^2*s12 - 3*q2*q3*s12 + 7*q2*q5*s12 - 3*q5*q7*s12 - 7*q2*q8*s12 + 
       3*q5*q8*s12 - q7*q8*s12 + 3*q2*q3*q7*s12^2 + 4*q2*q7*q8*s12^2 - 
       3*q5*q7*q8*s12^2 + 4*q10*q5*s23 - 3*q3*q6*s23 + q5*q6*s23 - 
       4*q10*q9*s23 - 6*q1*q2*s34 - 4*q10*q2*s34 + 2*q1*q5*s34 + 
       4*q10*q5*s34 + 6*q2*q5*s34 - 4*q10*q6*s34 - 3*q5*q6*s34 - 
       3*q5*q7*s34 + 2*q1*q8*s34 - 4*q5*q8*s34 - 23*q2*q9*s34 + 4*q5*q9*s34 + 
       4*q6*q9*s34 + 11*q7*q9*s34 + 4*q10*q2*q5*s34^2 - 2*q1*q5*q8*s34^2 - 
       q2^2*q9*s34^2 + 7*q2*q5*q9*s34^2 - 4*q10*q6*q9*s34^2 - 
       4*q5*q6*q9*s34^2 - 3*q5*q7*q9*s34^2 + 4*q10*q2*s45 + 9*q2^2*s45 - 
       q2*q3*s45 + 8*q2*q5*s45 - 4*q10*q6*s45 + 3*q2*q6*s45 + 6*q3*q6*s45 - 
       10*q5*q6*s45 + 9*q5*q7*s45 + 2*q1*q8*s45 - 3*q2*q8*s45 - 2*q3*q8*s45 - 
       6*q5*q8*s45 - 2*q7*q8*s45 - q2*q9*s45 - q7*q9*s45 + 2*q8*q9*s45 + 
       3*q5*q7*q8*s12*s45 + q2^3*s34*s45 + 4*q10*q2*q5*s34*s45 - 
       3*q2^2*q5*s34*s45 + q2*q5*q6*s34*s45 - 2*q1*q5*q8*s34*s45 + 
       8*q2^2*q9*s34*s45 - 5*q2*q5*q9*s34*s45 - 4*q5*q6*q9*s34*s45 + 
       9*q5*q7*q9*s34*s45 + 2*q2^3*q9*s34^2*s45 - q2^2*q5*q9*s34^2*s45 + 
       4*q10*q2*q5*s45^2 + 2*q2^2*q6*s45^2 + 8*q2*q5*q6*s45^2 - 
       3*q2*q6*q8*s45^2 - 3*q3*q6*q8*s45^2 - 3*q5*q7*q8*s45^2 + 
       q2^2*q9*s45^2 - 3*q2*q5*q9*s45^2 - 10*q2*q6*q9*s45^2 + 
       3*q5*q6*q9*s45^2 - 3*q5*q7*q9*s45^2 + 3*q5*q8*q9*s45^2 + 
       5*q7*q8*q9*s45^2 - q2^2*q5*q6*s34*s45^2 + 3*q2^2*q5*q9*s34*s45^2 + 
       q2^3*q5*q9*s34^2*s45^2 - q2^3*q6*s45^3 - 2*q2^2*q5*q6*s45^3 + 
       q2^3*q9*s45^3 + 2*q2^2*q5*q9*s45^3 + 2*q2^2*q6*q9*s45^3 - 
       5*q2*q5*q6*q9*s45^3 + 3*q5*q7*q8*q9*s45^3 - q2^3*q5*q6*s34*s45^3 + 
       q2^3*q5*q9*s34*s45^3 - q2^3*q5*q6*s45^4 + q2^3*q5*q9*s45^4 + 
       2*q2^3*q6*q9*s45^4 + q2^2*q5*q6*q9*s45^4 + q2^3*q5*q6*q9*s45^5 + 
       6*q1*q2*s51 + 4*q10*q2*s51 + 4*q2^2*s51 - q2*q3*s51 + q3*q6*s51 - 
       10*q1*q7*s51 + 6*q2*q7*s51 + 3*q2*q8*s51 - 2*q1*q9*s51 + 
       4*q10*q9*s51 + 16*q2*q9*s51 - 4*q6*q9*s51 + 2*q7*q9*s51 - 
       q2^3*s12*s51 - 3*q2^2*q3*s12*s51 + 5*q2^2*q7*s12*s51 + 
       4*q2*q3*q7*s12*s51 + 3*q2^2*q8*s12*s51 + q2*q7*q8*s12*s51 - 
       4*q2^2*q3*q7*s12^2*s51 - q2^2*q7*q8*s12^2*s51 + 2*q2^3*s34*s51 - 
       6*q1*q2*q7*s34*s51 + 5*q2^2*q9*s34*s51 + 4*q10*q6*q9*s34*s51 + 
       q2^3*q9*s34^2*s51 + q2^3*s45*s51 - q2^2*q3*s45*s51 + 
       3*q2^2*q8*s45*s51 + 2*q3*q6*q8*s45*s51 - 5*q2^2*q9*s45*s51 - 
       6*q1*q6*q9*s45*s51 - 2*q2*q6*q9*s45*s51 + 4*q1*q7*q9*s45*s51 + 
       2*q7*q8*q9*s45*s51 - 3*q2^3*q9*s34*s45*s51 + 3*q2^2*q6*q8*s45^2*s51 + 
       q2^2*q6*q9*s45^2*s51 + q2^3*q6*q9*s45^3*s51 - 3*q2^3*s51^2 - 
       q2^2*q3*s51^2 + 6*q1*q2*q7*s51^2 + 2*q2^2*q7*s51^2 + q2*q3*q7*s51^2 - 
       4*q2^2*q9*s51^2 - 4*q10*q6*q9*s51^2 + 4*q1*q7*q9*s51^2 + 
       2*q2^3*q3*s12*s51^2 - 2*q2^3*q7*s12*s51^2 - 6*q2^2*q3*q7*s12*s51^2 + 
       q2^3*q3*q7*s12^2*s51^2 + q2^3*q7*s34*s51^2 - 2*q2^3*q9*s34*s51^2 - 
       q2^3*q3*s45*s51^2 + q2^3*q9*s45*s51^2 + q2^3*q3*s51^3 - 
       2*q2^3*q7*s51^3 - 2*q2^2*q3*q7*s51^3 + q2^3*q9*s51^3 + 
       2*q2^3*q3*q7*s12*s51^3 + q2^3*q3*q7*s51^4]*
     (-F[3, 38] + tci[1, 2]^3/6 - tci[1, 1]^2*tcr[1, 2] - (3*tcr[3, 3])/2))/
    2 + (r[2*q1 - 6*q2 + 3*q3 - 11*q5 + 12*q6 + 2*q7 - 4*q9 - 2*q3*q7*s12 + 
       2*q5*q8*s12 - 4*q10*q5*s23 - 3*q3*q6*s23 + 11*q5*q6*s23 - 2*q6^2*s23 + 
       4*q10*q9*s23 - q3*q6^2*s23^2 + q5*q6^2*s23^2 + q3*q6^3*s23^3 + 
       q5*q6^3*s23^3 + 2*q1*q5*s34 - 4*q10*q5*s34 + 8*q10*q6*s34 - 
       9*q5*q6*s34 + 3*q6^2*s34 + 2*q1*q8*s34 + 5*q5*q8*s34 + 7*q6*q8*s34 - 
       4*q2*q9*s34 + 4*q5*q9*s34 + 9*q6*q9*s34 - 9*q8*q9*s34 + 
       q5*q6^2*s23*s34 + q5*q6^3*s23^2*s34 - 4*q10*q2*q5*s34^2 + 
       4*q1*q5*q8*s34^2 + 4*q2*q5*q9*s34^2 + 4*q10*q6*q9*s34^2 - 
       7*q5*q6*q9*s34^2 + 3*q5*q8*q9*s34^2 + 6*q1*q2*s45 - 4*q10*q2*s45 + 
       4*q10*q5*s45 + 4*q10*q6*s45 + 2*q2*q6*s45 + 6*q3*q6*s45 - 
       14*q5*q6*s45 + 3*q6^2*s45 - q3*q7*s45 - 4*q1*q8*s45 - 3*q5*q8*s45 + 
       4*q6*q8*s45 - 4*q7*q8*s45 - 10*q2*q9*s45 + 5*q6*q9*s45 - 
       14*q7*q9*s45 + 15*q8*q9*s45 + 2*q5*q7*q8*s12*s45 - q3*q6^2*s23*s45 + 
       q5*q6^2*s23*s45 - q6^3*s23*s45 - 2*q3*q6^3*s23^2*s45 - 
       2*q5*q6^3*s23^2*s45 - 6*q1*q2*q5*s34*s45 - 4*q10*q2*q5*s34*s45 + 
       2*q2*q5*q6*s34*s45 - 3*q2*q6^2*s34*s45 - 3*q5*q6^2*s34*s45 + 
       4*q1*q5*q8*s34*s45 + 4*q2*q5*q9*s34*s45 + 5*q5*q6*q9*s34*s45 + 
       3*q6^2*q9*s34*s45 - 9*q5*q8*q9*s34*s45 - 3*q5*q6^3*s23*s34*s45 - 
       q5*q6^2*q9*s34^2*s45 - 4*q10*q2*q5*s45^2 + 7*q2*q5*q6*s45^2 + 
       q2*q6^2*s45^2 + 2*q3*q6^2*s45^2 - 2*q5*q6^2*s45^2 + q6^3*s45^2 - 
       3*q5*q7*q8*s45^2 - 3*q2*q5*q9*s45^2 - 10*q2*q6*q9*s45^2 + 
       3*q5*q6*q9*s45^2 + q6^2*q9*s45^2 - 3*q5*q7*q9*s45^2 + 
       3*q5*q8*q9*s45^2 + 9*q7*q8*q9*s45^2 + q3*q6^3*s23*s45^2 + 
       q5*q6^3*s23*s45^2 + q2*q5*q6^2*s34*s45^2 + 2*q5*q6^3*s34*s45^2 + 
       3*q5*q6^2*q9*s34*s45^2 - q5*q6^3*q9*s34^2*s45^2 + 2*q2*q5*q6^2*s45^3 - 
       q2*q6^3*s45^3 - 5*q2*q5*q6*q9*s45^3 - 2*q2*q6^2*q9*s45^3 + 
       2*q5*q6^2*q9*s45^3 - q6^3*q9*s45^3 + 3*q5*q7*q8*q9*s45^3 - 
       q2*q5*q6^3*s34*s45^3 - q5*q6^3*q9*s34*s45^3 - q2*q5*q6^3*s45^4 - 
       q2*q5*q6^2*q9*s45^4 + 2*q2*q6^3*q9*s45^4 - q5*q6^3*q9*s45^4 + 
       q2*q5*q6^3*q9*s45^5 - 4*q10*q2*s51 - 3*q3*q6*s51 - q6^2*s51 + 
       2*q1*q7*s51 - 2*q2*q7*s51 + q3*q7*s51 + 7*q6*q7*s51 - 9*q6*q8*s51 - 
       2*q1*q9*s51 + q2*q9*s51 - 3*q6*q9*s51 - 11*q7*q9*s51 + 9*q8*q9*s51 + 
       2*q2*q3*q7*s12*s51 + 3*q3*q6^2*s23*s51 - q3*q6^3*s23^2*s51 + 
       3*q2*q6^2*s34*s51 - 4*q10*q6*q9*s34*s51 - 2*q3*q6^2*s45*s51 + 
       6*q1*q6*q8*s45*s51 + 2*q3*q6*q8*s45*s51 + 5*q6^2*q8*s45*s51 - 
       3*q6*q7*q8*s45*s51 - q2*q6*q9*s45*s51 - 2*q1*q7*q9*s45*s51 + 
       9*q7*q8*q9*s45*s51 + q3*q6^3*s45^2*s51 + 2*q3*q6^2*q8*s45^2*s51 - 
       q2*q6^2*q9*s45^2*s51 + q2*q6^3*q9*s45^3*s51 - q2*q3*q7*s51^2 - 
       q6^2*q7*s51^2 - 3*q6*q7*q8*s51^2 + 4*q10*q6*q9*s51^2 - 
       2*q1*q7*q9*s51^2 + 3*q7*q8*q9*s51^2 + 3*q2*q6^2*q7*s34*s51^2 - 
       2*q3*q6^2*q8*s45*s51^2 + q6^2*q7*q8*s45*s51^2 + 
       q3*q6^3*q8*s45^2*s51^2]*(F[3, 56] + tci[1, 2]^3/6 - 
      tci[1, 1]^2*tcr[1, 2] - (3*tcr[3, 3])/2))/2 + 
   (r[-6*q1 - 4*q10 + 2*q2 + 5*q5 - 14*q6 + 8*q7 - 7*q8 + 6*q9 + 
       4*q4*q7*s12 - 4*q4*q8*s12 + 4*q5*q8*s12 - 4*q4*q5*q8*s12^2 - 
       4*q5*q7*q8*s12^2 + q10*q5*s23 - 4*q4*q5*s23 - 3*q10*q9*s23 + 
       4*q4*q9*s23 + 2*q1*q2*s34 - 6*q1*q5*s34 + 4*q10*q5*s34 - 4*q5*q7*s34 - 
       2*q1*q8*s34 + 8*q4*q8*s34 - 11*q5*q8*s34 - 7*q10*q9*s34 + 
       14*q2*q9*s34 + 4*q4*q9*s34 - q5*q9*s34 - 9*q6*q9*s34 + 10*q7*q9*s34 - 
       14*q8*q9*s34 + 4*q4*q5*q8*s12*s34 + 3*q10*q2*q5*s34^2 + 
       6*q1*q5*q8*s34^2 - 4*q4*q5*q8*s34^2 - 3*q2*q5*q9*s34^2 + 
       4*q4*q7*q9*s34^2 - 4*q5*q7*q9*s34^2 + 3*q5*q8*q9*s34^2 + 
       3*q2*q9^2*s34^2 - 3*q6*q9^2*s34^2 + 2*q10*q5*s45 - 4*q5*q7*s45 - 
       6*q1*q8*s45 + 3*q5*q8*s45 - 9*q7*q8*s45 + 2*q2*q9*s45 + 5*q6*q9*s45 + 
       6*q7*q9*s45 + q8*q9*s45 + 4*q5*q7*q8*s12*s45 + 2*q10*q2*q5*s34*s45 + 
       6*q1*q5*q8*s34*s45 - 4*q5*q7*q9*s34*s45 + 3*q5*q8*q9*s34*s45 - 
       7*q2*q9^2*s34*s45 + 3*q6*q9^2*s34*s45 - q7*q9^2*s34*s45 + 
       q8*q9^2*s34*s45 + 3*q2*q5*q9^2*s34^2*s45 + q6*q9^3*s34^2*s45 - 
       2*q7*q9^3*s34^2*s45 + 3*q5*q7*q8*s45^2 + 3*q2*q6*q9*s45^2 + 
       5*q5*q7*q9*s45^2 - 5*q5*q8*q9*s45^2 - q7*q8*q9*s45^2 - q2*q9^2*s45^2 + 
       q6*q9^2*s45^2 - q7*q9^2*s45^2 + q8*q9^2*s45^2 + q5*q7*q9^2*s34*s45^2 - 
       q5*q8*q9^2*s34*s45^2 + 3*q7*q9^3*s34*s45^2 - 3*q8*q9^3*s34*s45^2 - 
       q5*q7*q9^3*s34^2*s45^2 + q5*q8*q9^3*s34^2*s45^2 - 
       5*q5*q7*q8*q9*s45^3 - q2*q6*q9^2*s45^3 - q5*q7*q9^2*s45^3 + 
       q5*q8*q9^2*s45^3 + q7*q8*q9^2*s45^3 - 3*q7*q9^3*s45^3 + 
       3*q8*q9^3*s45^3 + q5*q7*q9^3*s34*s45^3 - q5*q8*q9^3*s34*s45^3 + 
       q5*q7*q8*q9^2*s45^4 - q5*q7*q9^3*s45^4 + q5*q8*q9^3*s45^4 + 
       3*q7*q8*q9^3*s45^4 + q5*q7*q8*q9^3*s45^5 - 2*q1*q2*s51 + 2*q1*q7*s51 - 
       8*q2*q7*s51 - 6*q6*q7*s51 + 2*q2*q8*s51 - 4*q4*q8*s51 - 2*q6*q8*s51 - 
       7*q7*q8*s51 + 6*q1*q9*s51 + 6*q10*q9*s51 - 13*q2*q9*s51 + 
       7*q6*q9*s51 - 2*q7*q9*s51 + 18*q8*q9*s51 + q9^2*s51 + 
       3*q10*q9^2*s23*s51 + 2*q1*q2*q7*s34*s51 - 2*q10*q6*q9*s34*s51 - 
       4*q4*q7*q9*s34*s51 + 2*q10*q9^2*s34*s51 - 7*q2*q9^2*s34*s51 + 
       2*q6*q9^2*s34*s51 - 2*q7*q9^2*s34*s51 + q9^3*s34*s51 - 
       2*q10*q6*q9^2*s34^2*s51 - q6*q9^3*s34^2*s51 - q7*q9^3*s34^2*s51 + 
       4*q1*q6*q8*s45*s51 + 2*q2*q6*q8*s45*s51 + 6*q6*q7*q8*s45*s51 + 
       6*q1*q6*q9*s45*s51 - q2*q6*q9*s45*s51 + 11*q7*q8*q9*s45*s51 + 
       3*q2*q9^2*s45*s51 + q7*q9^2*s45*s51 - 2*q8*q9^2*s45*s51 + 
       3*q7*q9^3*s34*s45*s51 - q2*q6*q9^2*s45^2*s51 - q7*q8*q9^2*s45^2*s51 - 
       3*q7*q9^3*s45^2*s51 + 3*q8*q9^3*s45^2*s51 + 3*q7*q8*q9^3*s45^3*s51 - 
       2*q1*q2*q7*s51^2 - 3*q2*q6*q8*s51^2 + 3*q2*q7*q8*s51^2 + 
       4*q4*q7*q9*s51^2 + 7*q7*q8*q9*s51^2 - 2*q10*q9^2*s51^2 + 
       4*q2*q9^2*s51^2 + q7*q9^2*s51^2 - q10*q9^3*s23*s51^2 + 
       2*q10*q6*q9^2*s34*s51^2 + q10*q9^3*s34*s51^2 + q7*q9^3*s34*s51^2 - 
       q10*q6*q9^3*s34^2*s51^2 - q7*q8*q9^2*s45*s51^2 - q7*q9^3*s45*s51^2 + 
       q7*q8*q9^3*s45^2*s51^2 - 3*q2*q6*q7*q8*s51^3]*
     (-F[3, 7] - tci[1, 2]^3/6 + tci[1, 1]^2*tcr[1, 2] + (3*tcr[3, 3])/2))/
    2 + (r[-6*q1 - 2*q10 + 15*q2 - 4*q4 + q5 - 2*q6 - 9*q7 - 4*q8 + 8*q9 - 
       7*q2*q5*s12 + 4*q4*q5*s12 - 6*q5^2*s12 - 4*q2*q7*s12 - 4*q4*q7*s12 - 
       4*q5*q7*s12 - 3*q2*q8*s12 + 4*q4*q8*s12 - 14*q5*q8*s12 + 9*q7*q8*s12 - 
       q5^3*s12^2 + 4*q4*q5*q8*s12^2 - q5^2*q8*s12^2 + 3*q2*q7*q8*s12^2 - 
       7*q5*q7*q8*s12^2 - q10*q5*s23 + 4*q4*q5*s23 + 5*q5^2*s23 - 
       5*q5*q6*s23 + q10*q9*s23 - 4*q4*q9*s23 - q5^3*s12*s23 - 
       4*q5^2*q6*s23^2 - 4*q1*q2*s34 - 6*q1*q5*s34 + 3*q10*q5*s34 - 
       2*q2*q5*s34 - 4*q4*q5*s34 + q5^2*s34 + 2*q10*q6*s34 - q2*q6*s34 + 
       2*q5*q6*s34 + q2*q7*s34 - 4*q4*q7*s34 - 3*q5*q7*s34 - 2*q1*q8*s34 - 
       4*q4*q8*s34 + 16*q5*q8*s34 - 3*q10*q9*s34 - 4*q4*q9*s34 - q5*q9*s34 - 
       2*q6*q9*s34 + 3*q7*q9*s34 - 8*q8*q9*s34 + q5^3*s12*s34 - 
       4*q4*q5*q8*s12*s34 + 2*q5^2*q8*s12*s34 + q5^3*q8*s12^2*s34 + 
       q5^3*s23*s34 - q5^2*q6*s23*s34 - 3*q10*q2*q5*s34^2 + 
       4*q4*q5*q8*s34^2 + 3*q10*q6*q9*s34^2 + 3*q5*q6*q9*s34^2 - 
       4*q4*q7*q9*s34^2 - 3*q5*q7*q9*s34^2 + 4*q5*q8*q9*s34^2 - 
       q5^3*q8*s12*s34^2 - 6*q1*q2*s45 + 2*q10*q5*s45 - 2*q2*q5*s45 - 
       3*q5^2*s45 + 3*q2*q6*s45 + 11*q5*q6*s45 - 3*q5*q7*s45 - 3*q2*q8*s45 + 
       8*q5*q8*s45 + 6*q6*q8*s45 - 5*q7*q8*s45 + q7*q9*s45 + 4*q8*q9*s45 - 
       3*q5^2*q8*s12*s45 - 5*q5*q7*q8*s12*s45 - q5^3*q8*s12^2*s45 - 
       q5^2*q7*q8*s12^2*s45 + q10*q5^2*s23*s45 - q5^3*s23*s45 + 
       5*q5^2*q6*s23*s45 + 6*q1*q2*q5*s34*s45 - 2*q10*q2*q5*s34*s45 - 
       3*q10*q5^2*s34*s45 - 5*q2*q5^2*s34*s45 - 2*q5^3*s34*s45 + 
       q2*q5*q6*s34*s45 + 5*q5^2*q6*s34*s45 - 3*q5*q7*q9*s34*s45 + 
       4*q5*q8*q9*s34*s45 - q5^3*q8*s12*s34*s45 - 4*q10*q2*q5^2*s34^2*s45 + 
       3*q5^2*q6*q9*s34^2*s45 - 2*q10*q5^2*s45^2 - 3*q2*q5*q6*s45^2 - 
       q5^2*q6*s45^2 - 2*q5^2*q7*s45^2 + 2*q5^2*q8*s45^2 - 3*q2*q6*q8*s45^2 + 
       3*q5*q7*q8*s45^2 + 5*q5*q7*q9*s45^2 - 5*q5*q8*q9*s45^2 + 
       5*q7*q8*q9*s45^2 - q5^3*q7*s12*s45^2 + q5^3*q8*s12*s45^2 - 
       3*q5^2*q7*q8*s12*s45^2 - q5^3*q7*q8*s12^2*s45^2 - q10*q5^3*s23*s45^2 - 
       2*q10*q2*q5^2*s34*s45^2 - 2*q10*q5^3*s34*s45^2 - 
       q2*q5^2*q6*s34*s45^2 - q5^3*q7*s34*s45^2 + q5^3*q8*s34*s45^2 - 
       q5^2*q7*q9*s34*s45^2 + q5^2*q8*q9*s34*s45^2 - q10*q2*q5^3*s34^2*
        s45^2 - q5^3*q7*q9*s34^2*s45^2 + q5^3*q8*q9*s34^2*s45^2 + 
       q5^3*q7*s45^3 - q5^3*q8*s45^3 + 2*q5^2*q7*q8*s45^3 + 
       q5^2*q7*q9*s45^3 - q5^2*q8*q9*s45^3 - 5*q5*q7*q8*q9*s45^3 + 
       q5^3*q7*q8*s12*s45^3 + q5^3*q7*q9*s34*s45^3 - q5^3*q8*q9*s34*s45^3 - 
       q5^3*q7*q8*s45^4 - q5^3*q7*q9*s45^4 + q5^3*q8*q9*s45^4 - 
       q5^2*q7*q8*q9*s45^4 + q5^3*q7*q8*q9*s45^5 + 4*q1*q2*s51 - 
       3*q2*q6*s51 - 10*q1*q7*s51 + 13*q2*q7*s51 + 3*q6*q7*s51 + 
       3*q2*q8*s51 + 4*q4*q8*s51 - 7*q7*q8*s51 + 6*q1*q9*s51 + 2*q10*q9*s51 + 
       4*q4*q9*s51 - 6*q7*q9*s51 + 8*q8*q9*s51 - 9*q2*q7*q8*s12*s51 - 
       4*q1*q2*q7*s34*s51 - q2*q6*q7*s34*s51 - 2*q10*q6*q9*s34*s51 + 
       4*q4*q7*q9*s34*s51 - 2*q1*q6*q8*s45*s51 + 3*q2*q6*q8*s45*s51 - 
       3*q6*q7*q8*s45*s51 + 6*q1*q7*q9*s45*s51 + 12*q7*q8*q9*s45*s51 + 
       4*q1*q2*q7*s51^2 - 3*q2*q6*q7*s51^2 - 3*q2*q6*q8*s51^2 + 
       3*q2*q7*q8*s51^2 + 3*q6*q7*q8*s51^2 + 6*q1*q7*q9*s51^2 - 
       4*q4*q7*q9*s51^2 + 4*q7*q8*q9*s51^2 - 3*q2*q6*q7*q8*s51^3]*
     (F[3, 32] - tci[1, 2]^3/6 + tci[1, 1]^2*tcr[1, 2] + (3*tcr[3, 3])/2))/
    2 + (r[-2*q1 + 2*q2 - 3*q3 + 4*q4 + q5 - 6*q6 + 5*q7 + 3*q8 + 4*q9 - 
       4*q4*q5*s12 - 4*q2*q7*s12 + 3*q3*q7*s12 + 4*q4*q7*s12 - 8*q5*q7*s12 - 
       3*q7^2*s12 - 4*q4*q8*s12 + q5*q8*s12 + 6*q7*q8*s12 - 3*q3*q7^2*s12^2 - 
       4*q4*q5*q8*s12^2 - 3*q5*q7*q8*s12^2 - 4*q4*q5*s23 + 3*q3*q6*s23 + 
       q5*q6*s23 + 4*q4*q9*s23 + 6*q1*q2*s34 - 2*q1*q5*s34 + 2*q2*q5*s34 + 
       4*q4*q5*s34 + 2*q2*q6*s34 + q5*q6*s34 - 3*q2*q7*s34 + 4*q4*q7*s34 - 
       7*q5*q7*s34 - q7^2*s34 - 6*q1*q8*s34 + 4*q4*q8*s34 - 2*q5*q8*s34 + 
       4*q4*q9*s34 - 4*q5*q9*s34 + 4*q7*q9*s34 - 8*q8*q9*s34 + 
       4*q4*q5*q8*s12*s34 + 6*q1*q5*q8*s34^2 - 4*q4*q5*q8*s34^2 + 
       3*q2*q5*q9*s34^2 + 4*q4*q7*q9*s34^2 - 7*q5*q7*q9*s34^2 - 
       q7^2*q9*s34^2 + 4*q5*q8*q9*s34^2 + 4*q1*q2*s45 + 3*q2*q6*s45 - 
       2*q3*q6*s45 + 2*q5*q6*s45 - q3*q7*s45 - 5*q5*q7*s45 - 4*q7^2*s45 - 
       6*q1*q8*s45 + 3*q7*q8*s45 - 9*q2*q9*s45 + 8*q6*q9*s45 + q7*q9*s45 + 
       4*q8*q9*s45 + q3*q7^2*s12*s45 - q5*q7^2*s12*s45 - 2*q7^3*s12*s45 - 
       3*q5*q7*q8*s12*s45 + 3*q7^2*q8*s12*s45 - q3*q7^3*s12^2*s45 - 
       4*q1*q2*q5*s34*s45 - q2*q5*q6*s34*s45 - q5*q7^2*s34*s45 - 
       2*q7^3*s34*s45 + 6*q1*q5*q8*s34*s45 + 9*q2*q5*q9*s34*s45 - 
       5*q5*q7*q9*s34*s45 - 3*q7^2*q9*s34*s45 - 4*q5*q8*q9*s34*s45 - 
       q5*q7^2*q9*s34^2*s45 - 2*q7^3*q9*s34^2*s45 - 3*q2*q5*q6*s45^2 - 
       3*q5*q7^2*s45^2 + 2*q7^3*s45^2 + 3*q5*q7*q8*s45^2 + 2*q7^2*q8*s45^2 + 
       3*q2*q5*q9*s45^2 - 3*q5*q6*q9*s45^2 + 3*q5*q7*q9*s45^2 + 
       5*q7^2*q9*s45^2 - 3*q5*q8*q9*s45^2 - 5*q7*q8*q9*s45^2 - 
       q5*q7^3*s12*s45^2 - 3*q5*q7^2*q8*s12*s45^2 + q7^3*q8*s12*s45^2 - 
       q5*q7^3*q8*s12^2*s45^2 - q5*q7^3*s34*s45^2 - 3*q5*q7^2*q9*s34*s45^2 + 
       3*q7^3*q9*s34*s45^2 - q5*q7^3*q9*s34^2*s45^2 + q5*q7^3*s45^3 + 
       2*q5*q7^2*q8*s45^3 - 2*q7^3*q8*s45^3 + 3*q2*q5*q6*q9*s45^3 + 
       2*q5*q7^2*q9*s45^3 - 3*q7^3*q9*s45^3 - 5*q5*q7*q8*q9*s45^3 - 
       2*q7^2*q8*q9*s45^3 + q5*q7^3*q8*s12*s45^3 + q5*q7^3*q9*s34*s45^3 - 
       q5*q7^3*q8*s45^4 - q5*q7^3*q9*s45^4 - q5*q7^2*q8*q9*s45^4 + 
       3*q7^3*q8*q9*s45^4 + q5*q7^3*q8*q9*s45^5 - 6*q1*q2*s51 - 3*q2*q6*s51 + 
       3*q3*q6*s51 + 6*q1*q7*s51 - q2*q7*s51 - q3*q7*s51 - 4*q6*q7*s51 + 
       q7^2*s51 - 2*q3*q8*s51 - 4*q4*q8*s51 - 7*q7*q8*s51 + 2*q1*q9*s51 - 
       3*q2*q9*s51 - 4*q4*q9*s51 - 5*q7*q9*s51 + 8*q8*q9*s51 + 
       2*q2*q3*q7*s12*s51 + q2*q7^2*s12*s51 - 2*q3*q7^2*s12*s51 - 
       2*q7^3*s12*s51 + 2*q2*q3*q7^2*s12^2*s51 + q3*q7^3*s12^2*s51 + 
       6*q1*q2*q7*s34*s51 + 3*q2*q6*q7*s34*s51 - 3*q2*q7^2*s34*s51 - 
       q7^3*s34*s51 - 4*q4*q7*q9*s34*s51 - q7^3*q9*s34^2*s51 + 
       q3*q7^2*s45*s51 + q7^3*s45*s51 - 2*q3*q6*q8*s45*s51 - 
       3*q7^2*q8*s45*s51 + 2*q1*q6*q9*s45*s51 + 4*q7^2*q9*s45*s51 + 
       4*q7*q8*q9*s45*s51 - 2*q3*q7^3*s12*s45*s51 + 3*q7^3*q9*s34*s45*s51 - 
       q7^3*q8*s45^2*s51 - 3*q7^3*q9*s45^2*s51 - q7^2*q8*q9*s45^2*s51 + 
       3*q7^3*q8*q9*s45^3*s51 - 6*q1*q2*q7*s51^2 - q2*q3*q7*s51^2 - 
       3*q2*q6*q7*s51^2 + 4*q2*q7^2*s51^2 + q3*q7^2*s51^2 - 3*q6*q7^2*s51^2 - 
       2*q7^3*s51^2 + 3*q3*q6*q8*s51^2 + 3*q6*q7*q8*s51^2 + 
       4*q4*q7*q9*s51^2 + q7^2*q9*s51^2 + 4*q7*q8*q9*s51^2 + 
       2*q2*q7^3*s12*s51^2 + 2*q3*q7^3*s12*s51^2 - q2*q3*q7^3*s12^2*s51^2 + 
       q2*q6*q7^2*s34*s51^2 - q2*q7^3*s34*s51^2 + q7^3*q9*s34*s51^2 - 
       q3*q7^3*s45*s51^2 + 3*q6*q7^2*q8*s45*s51^2 - q7^3*q9*s45*s51^2 + 
       q7^3*q8*q9*s45^2*s51^2 - 2*q2*q3*q7^2*s51^3 + 2*q2*q7^3*s51^3 + 
       q3*q7^3*s51^3 - 2*q2*q3*q7^3*s12*s51^3 - q2*q3*q7^3*s51^4]*
     (F[3, 52] - tci[1, 2]^3/6 + tci[1, 1]^2*tcr[1, 2] + (3*tcr[3, 3])/2))/
    2 + (r[-2*q1 + 17*q2 - 8*q3 + 2*q5 + 4*q6 - 20*q7 - 6*q2^2*s12 - 
       7*q2*q5*s12 + 12*q2*q7*s12 + 3*q5*q7*s12 + 5*q2*q8*s12 + 4*q3*q8*s12 - 
       5*q5*q8*s12 + q7*q8*s12 - 4*q2*q3*q7*s12^2 - 7*q2*q7*q8*s12^2 + 
       3*q5*q7*q8*s12^2 + 8*q3*q6*s23 + 2*q10*q2*s34 - 2*q1*q5*s34 - 
       2*q2*q5*s34 + q2*q6*s34 - 8*q2*q7*s34 + 3*q5*q7*s34 - 2*q1*q8*s34 + 
       10*q5*q8*s34 + 11*q2*q9*s34 - 2*q6*q9*s34 - 9*q7*q9*s34 - 
       2*q10*q2^2*s34^2 - 4*q1*q5*q8*s34^2 - q2^2*q9*s34^2 - 
       3*q2*q5*q9*s34^2 + 3*q5*q7*q9*s34^2 - 6*q1*q2*s45 + 3*q10*q2*s45 - 
       2*q2*q5*s45 + 4*q2*q6*s45 - 8*q3*q6*s45 - 4*q3*q7*s45 - 3*q5*q7*s45 + 
       4*q1*q8*s45 + 4*q2*q8*s45 + 4*q3*q8*s45 + 2*q5*q8*s45 + 4*q7*q8*s45 + 
       2*q2*q9*s45 - 3*q6*q9*s45 + 5*q7*q9*s45 - 2*q8*q9*s45 - 
       9*q5*q7*q8*s12*s45 - 3*q10*q2^2*s34*s45 - q2^3*s34*s45 + 
       6*q1*q2*q5*s34*s45 - 2*q10*q2*q5*s34*s45 - 5*q2^2*q5*s34*s45 + 
       2*q2^2*q6*s34*s45 - 4*q1*q5*q8*s34*s45 + 5*q2^2*q9*s34*s45 + 
       q2*q5*q9*s34*s45 - 3*q5*q7*q9*s34*s45 + 2*q5*q8*q9*s34*s45 - 
       2*q10*q2^3*s34^2*s45 - 2*q10*q2^2*q5*s34^2*s45 - 
       q2^2*q5*q9*s34^2*s45 - 3*q10*q2*q5*s45^2 - 4*q2^2*q6*s45^2 + 
       4*q2*q6*q8*s45^2 + 4*q3*q6*q8*s45^2 + 3*q5*q7*q8*s45^2 + 
       3*q2^2*q9*s45^2 + 3*q5*q7*q9*s45^2 - 3*q5*q8*q9*s45^2 - 
       3*q7*q8*q9*s45^2 - 4*q10*q2^2*q5*s34*s45^2 + q2^3*q6*s34*s45^2 - 
       q10*q2^3*q5*s34^2*s45^2 + 3*q2^2*q6*q9*s45^3 - 3*q5*q7*q8*q9*s45^3 - 
       q10*q2*s51 + 9*q2^2*s51 - 2*q10*q6*s51 - 4*q2*q6*s51 - 2*q1*q7*s51 + 
       12*q2*q7*s51 + 8*q6*q7*s51 - 4*q2*q8*s51 + 2*q1*q9*s51 - 5*q2*q9*s51 + 
       3*q6*q9*s51 + 2*q7*q9*s51 + q2^3*s12*s51 - 5*q2^2*q7*s12*s51 - 
       4*q2*q3*q7*s12*s51 - 2*q2^2*q8*s12*s51 + 4*q2*q7*q8*s12*s51 + 
       q2^2*q7*q8*s12^2*s51 + q10*q2^2*s34*s51 - 2*q2^3*s34*s51 - 
       3*q2^2*q6*s34*s51 + 4*q2^2*q7*s34*s51 + 4*q2*q6*q7*s34*s51 + 
       5*q2^2*q9*s34*s51 - 2*q10*q6*q9*s34*s51 - q10*q2^3*s34^2*s51 + 
       2*q2^3*s45*s51 + 3*q2^2*q6*s45*s51 - 2*q2^2*q8*s45*s51 - 
       6*q1*q6*q8*s45*s51 - 2*q2*q6*q8*s45*s51 - 4*q3*q6*q8*s45*s51 - 
       4*q6*q7*q8*s45*s51 - q2^2*q9*s45*s51 + 2*q1*q7*q9*s45*s51 - 
       q2^3*q6*s34*s45*s51 + q2^3*q6*s45^2*s51 - 2*q2^2*q6*q8*s45^2*s51 + 
       3*q2^2*q6*q9*s45^2*s51 - q2^3*s51^2 - 4*q2^2*q6*s51^2 + 
       5*q2^2*q7*s51^2 - 4*q2*q3*q7*s51^2 + 5*q2^2*q8*s51^2 + 
       4*q2*q6*q8*s51^2 + 4*q3*q6*q8*s51^2 - 9*q2*q7*q8*s51^2 - 
       4*q2^2*q9*s51^2 + 3*q10*q6*q9*s51^2 + 2*q1*q7*q9*s51^2 + 
       2*q2^3*q7*s12*s51^2 + q2^3*q8*s12*s51^2 - 6*q2^2*q7*q8*s12*s51^2 - 
       q2^3*q7*q8*s12^2*s51^2 + q2^3*q6*s34*s51^2 - q2^3*q7*s34*s51^2 - 
       4*q2^2*q6*q7*s34*s51^2 - q2^3*q6*s45*s51^2 + q2^3*q8*s45*s51^2 + 
       4*q2^2*q6*q8*s45*s51^2 + q2^3*q6*q8*s45^2*s51^2 + q2^3*q6*s51^3 - 
       q2^3*q7*s51^3 - 5*q2^2*q6*q7*s51^3 - q2^3*q8*s51^3 - 
       5*q2^2*q6*q8*s51^3 + 6*q2^2*q7*q8*s51^3 + 9*q2*q6*q7*q8*s51^3 + 
       q2^3*q7*q8*s12*s51^3 + q2^3*q6*q7*s34*s51^3 - q2^3*q6*q8*s45*s51^3 + 
       q2^3*q6*q7*s51^4 + q2^3*q6*q8*s51^4 - q2^3*q7*q8*s51^4 - 
       6*q2^2*q6*q7*q8*s51^4 + q2^3*q6*q7*q8*s51^5]*
     (F[3, 57] - tci[1, 2]^3/6 + tci[1, 1]^2*tcr[1, 2] + (3*tcr[3, 3])/2))/
    2 + (r[2*q10 + 5*q2 + 2*q5 + 3*q6 - 4*q8 - 2*q2*q5*s12 + q2*q7*s12 - 
       2*q4*q7*s12 - q5*q7*s12 + 2*q2*q8*s12 + 2*q4*q8*s12 - 6*q5*q8*s12 + 
       2*q7*q8*s12 + 2*q4*q5*q8*s12^2 - 2*q5*q7*q8*s12^2 - 2*q10*q5*s23 + 
       2*q4*q5*s23 - 4*q5*q6*s23 + 2*q10*q9*s23 - 2*q4*q9*s23 + 
       2*q10*q2*s34 - 2*q10*q5*s34 - q2*q5*s34 + 2*q10*q6*s34 - q5*q6*s34 - 
       q2*q7*s34 - 2*q5*q7*s34 - 4*q4*q8*s34 + 3*q5*q8*s34 + 4*q2*q9*s34 - 
       2*q4*q9*s34 + 2*q7*q9*s34 + 4*q9^2*s34 - 2*q4*q5*q8*s12*s34 - 
       2*q10*q2*q5*s34^2 + 2*q4*q5*q8*s34^2 - 2*q2*q5*q9*s34^2 + 
       2*q10*q6*q9*s34^2 + q5*q6*q9*s34^2 - 2*q4*q7*q9*s34^2 - 
       2*q5*q7*q9*s34^2 + q5*q8*q9*s34^2 + q2*q9^2*s34^2 + q7*q9^2*s34^2 - 
       2*q10*q2*s45 + 2*q10*q6*s45 + 5*q5*q6*s45 + q5*q7*s45 + 2*q5*q8*s45 + 
       q6*q8*s45 - 4*q7*q8*s45 - 2*q2*q9*s45 - 2*q6*q9*s45 - 6*q7*q9*s45 + 
       2*q8*q9*s45 - 2*q10*q2*q5*s34*s45 + 2*q2*q5*q6*s34*s45 + 
       2*q2*q5*q9*s34*s45 + 2*q5*q6*q9*s34*s45 + 2*q5*q7*q9*s34*s45 + 
       2*q5*q8*q9*s34*s45 - 2*q2*q9^2*s34*s45 - 2*q8*q9^2*s34*s45 + 
       q2*q5*q9^2*s34^2*s45 + q5*q6*q9^2*s34^2*s45 + q5*q7*q9^2*s34^2*s45 + 
       q5*q8*q9^2*s34^2*s45 - 2*q10*q2*q5*s45^2 - 2*q5*q7*q8*s45^2 - 
       2*q2*q5*q9*s45^2 + 2*q5*q6*q9*s45^2 - 2*q5*q7*q9*s45^2 + 
       2*q5*q8*q9*s45^2 + 6*q7*q8*q9*s45^2 - 2*q2*q5*q6*q9*s45^3 + 
       2*q5*q7*q8*q9*s45^3 - 2*q10*q2*s51 + 4*q2*q7*s51 + 2*q2*q8*s51 + 
       2*q4*q8*s51 + q6*q8*s51 - 2*q7*q8*s51 - 2*q10*q9*s51 - 2*q2*q9*s51 + 
       2*q6*q9*s51 - 6*q7*q9*s51 + q8*q9*s51 - 2*q9^2*s51 - 
       2*q2*q7*q8*s12*s51 - 2*q10*q6*q9*s34*s51 + 2*q4*q7*q9*s34*s51 - 
       2*q2*q9^2*s34*s51 + 2*q2*q6*q8*s45*s51 + 6*q7*q8*q9*s45*s51 + 
       q2*q9^2*s45*s51 + q8*q9^2*s45*s51 + 2*q10*q6*q9*s51^2 - 
       2*q4*q7*q9*s51^2 + 2*q7*q8*q9*s51^2 + q2*q9^2*s51^2]*
     (-2*F[3, 2] - tci[1, 2]^3 + (7*tci[1, 1]^2*tcr[1, 1])/3 - 
      6*tci[1, 2]*tcr[1, 1]^2 + (2*tcr[1, 1]^3)/3 - (7*tci[1, 1]^2*tcr[1, 2])/
       3 + 4*tci[1, 2]*tcr[1, 1]*tcr[1, 2] + (4*tcr[1, 2]^3)/3 - 
      8*tci[1, 2]*tcr[2, 1] - 4*tcr[3, 1] - tcr[3, 2] + (11*tcr[3, 3])/6))/
    2 + (r[4*q2 - 4*q3 - 3*q7 + 2*q8 + 2*q9 + 5*q2*q7*s12 + 2*q4*q7*s12 - 
       q5*q7*s12 - 2*q2*q8*s12 + 2*q3*q8*s12 - 2*q4*q8*s12 + 2*q7*q8*s12 + 
       4*q8^2*s12 - 2*q2*q3*q7*s12^2 - 2*q4*q5*q8*s12^2 - 2*q2*q7*q8*s12^2 - 
       2*q5*q7*q8*s12^2 + q5*q8^2*s12^2 + q7*q8^2*s12^2 - 2*q4*q5*s23 + 
       4*q3*q6*s23 + 2*q4*q9*s23 + q2*q5*s34 + 2*q2*q6*s34 - 3*q2*q7*s34 - 
       2*q5*q7*s34 + 4*q4*q8*s34 + 2*q5*q8*s34 - 2*q8^2*s34 + 4*q2*q9*s34 + 
       2*q4*q9*s34 - 2*q5*q9*s34 - q6*q9*s34 - q8*q9*s34 + 
       2*q4*q5*q8*s12*s34 - 2*q5*q8^2*s12*s34 - 2*q4*q5*q8*s34^2 + 
       q5*q8^2*s34^2 + 2*q4*q7*q9*s34^2 - 2*q5*q7*q9*s34^2 + 
       2*q5*q8*q9*s34^2 - q2*q5*s45 - 4*q3*q6*s45 - 2*q3*q7*s45 + 
       2*q2*q8*s45 + 2*q3*q8*s45 - q5*q8*s45 - 2*q7*q8*s45 - 2*q8^2*s45 - 
       4*q2*q9*s45 + 3*q6*q9*s45 + q7*q9*s45 + 2*q8*q9*s45 + 
       2*q7*q8^2*s12*s45 + q5*q7*q8^2*s12^2*s45 + q5*q8^2*s34*s45 + 
       2*q2*q5*q9*s34*s45 - 2*q5*q8*q9*s34*s45 - q8^2*q9*s34*s45 + 
       2*q2*q6*q8*s45^2 + 2*q3*q6*q8*s45^2 - 2*q5*q7*q8*s45^2 - 
       q7*q8^2*s45^2 - 2*q2*q6*q9*s45^2 - 2*q5*q7*q9*s45^2 + 
       2*q5*q8*q9*s45^2 + q7*q8*q9*s45^2 + q8^2*q9*s45^2 + 
       2*q5*q7*q8*q9*s45^3 + q7*q8^2*q9*s45^3 + 2*q2*q7*s51 - q6*q7*s51 - 
       2*q2*q8*s51 - 2*q4*q8*s51 - 2*q6*q8*s51 - 6*q2*q9*s51 + 3*q7*q9*s51 - 
       2*q2*q3*q7*s12*s51 - q2*q7*q8^2*s12^2*s51 + 2*q2*q6*q7*s34*s51 - 
       2*q4*q7*q9*s34*s51 - 2*q2*q6*q8*s45*s51 - 2*q3*q6*q8*s45*s51 + 
       2*q6*q7*q8*s45*s51 - 2*q7*q8^2*s45*s51 - 2*q2*q6*q9*s45*s51 + 
       2*q8^2*q9*s45*s51 + 2*q7*q8^2*q9*s45^2*s51 - 2*q2*q3*q7*s51^2 + 
       2*q2*q6*q8*s51^2 + 2*q3*q6*q8*s51^2 - 2*q2*q7*q8*s51^2 - 
       q6*q7*q8*s51^2 + 2*q4*q7*q9*s51^2 + q7*q8*q9*s51^2 + 
       q6*q7*q8^2*s45*s51^2 + q7*q8^2*q9*s45*s51^2 + 2*q2*q6*q7*q8*s51^3]*
     (2*F[3, 10] - tci[1, 2]^3 + (7*tci[1, 1]^2*tcr[1, 1])/3 - 
      6*tci[1, 2]*tcr[1, 1]^2 + (2*tcr[1, 1]^3)/3 - (7*tci[1, 1]^2*tcr[1, 2])/
       3 + 4*tci[1, 2]*tcr[1, 1]*tcr[1, 2] + (4*tcr[1, 2]^3)/3 - 
      8*tci[1, 2]*tcr[2, 1] - 4*tcr[3, 1] - tcr[3, 2] + (11*tcr[3, 3])/6))/
    2 + (r[-2*q10 + 2*q2 + 4*q3 + 4*q5 - 7*q6 + 3*q7 - 3*q8 + 2*q9 - 
       2*q2*q8*s12 - 2*q3*q8*s12 + q5*q8*s12 - 2*q7*q8*s12 + 
       2*q2*q3*q7*s12^2 - 2*q2*q7*q8*s12^2 + 2*q10*q5*s23 - 4*q3*q6*s23 - 
       4*q5*q6*s23 - 2*q10*q9*s23 - 2*q10*q2*s34 + 2*q10*q5*s34 - 
       2*q10*q6*s34 + q2*q6*s34 + q5*q6*s34 - 4*q5*q8*s34 - 2*q6*q8*s34 - 
       q2*q9*s34 - 2*q5*q9*s34 + q7*q9*s34 - 2*q8*q9*s34 + 
       2*q10*q2*q5*s34^2 - 2*q2*q5*q9*s34^2 - 2*q10*q6*q9*s34^2 + 
       2*q5*q6*q9*s34^2 + 2*q10*q2*s45 + 2*q2*q5*s45 - 2*q10*q6*s45 + 
       8*q2*q6*s45 + 4*q3*q6*s45 + 3*q5*q6*s45 + 2*q3*q7*s45 + 2*q2*q8*s45 - 
       2*q3*q8*s45 - q5*q8*s45 - 3*q6*q8*s45 - 2*q2*q9*s45 + 5*q6*q9*s45 + 
       3*q7*q9*s45 - 4*q8*q9*s45 + 2*q10*q2*q5*s34*s45 + q2^2*q6*s34*s45 + 
       q2^2*q9*s34*s45 - 2*q2*q5*q9*s34*s45 + 2*q5*q8*q9*s34*s45 + 
       2*q10*q2*q5*s45^2 - 2*q2^2*q6*s45^2 + q2*q5*q6*s45^2 + 
       2*q2*q6*q8*s45^2 - 2*q3*q6*q8*s45^2 + q2^2*q9*s45^2 - 
       2*q2*q5*q9*s45^2 - 5*q2*q6*q9*s45^2 + 2*q5*q6*q9*s45^2 - 
       2*q7*q8*q9*s45^2 + q2^2*q5*q6*s34*s45^2 + q2^2*q6*q9*s45^3 - 
       2*q2*q5*q6*q9*s45^3 + 2*q10*q2*s51 + 2*q2^2*s51 - 6*q2*q7*s51 - 
       q6*q7*s51 + q2*q8*s51 + 2*q6*q8*s51 + 2*q10*q9*s51 + 3*q7*q9*s51 + 
       2*q8*q9*s51 + 2*q2*q3*q7*s12*s51 - q2^2*q8*s12*s51 + 
       2*q2*q7*q8*s12*s51 - q2^2*q6*s34*s51 + 2*q2*q6*q7*s34*s51 + 
       q2^2*q9*s34*s51 + 2*q10*q6*q9*s34*s51 - q2^2*q8*s45*s51 + 
       2*q2*q6*q8*s45*s51 + 2*q3*q6*q8*s45*s51 + 2*q6*q7*q8*s45*s51 - 
       4*q2*q6*q9*s45*s51 - 2*q7*q8*q9*s45*s51 - q2^2*q6*q8*s45^2*s51 + 
       q2^2*q6*q9*s45^2*s51 + q2^2*q7*s51^2 + 2*q2*q3*q7*s51^2 + 
       2*q2*q6*q8*s51^2 - 2*q3*q6*q8*s51^2 - 2*q2*q7*q8*s51^2 - 
       q2^2*q9*s51^2 - 2*q10*q6*q9*s51^2 - q2^2*q6*q7*s34*s51^2 + 
       2*q2*q6*q7*q8*s51^3]*(2*F[3, 35] - tci[1, 2]^3 + 
      (7*tci[1, 1]^2*tcr[1, 1])/3 - 6*tci[1, 2]*tcr[1, 1]^2 + 
      (2*tcr[1, 1]^3)/3 - (7*tci[1, 1]^2*tcr[1, 2])/3 + 
      4*tci[1, 2]*tcr[1, 1]*tcr[1, 2] + (4*tcr[1, 2]^3)/3 - 
      8*tci[1, 2]*tcr[2, 1] - 4*tcr[3, 1] - tcr[3, 2] + (11*tcr[3, 3])/6))/
    2 + (r[-2*q1 + 3*q2 + q4 - 5*q5 + 4*q6 - 7*q7 + 3*q8 + q9 - q4*q5*s12 - 
       q4*q8*s12 - 2*q5*q8*s12 + q4*q5*s23 + q5^2*s23 + 5*q5*q6*s23 - 
       2*q6^2*s23 - q4*q9*s23 - q4*q5^2*s12*s23 - q5^2*q6*s23^2 + 
       q5*q6^2*s23^2 - 2*q1*q5*s34 + 2*q4*q5*s34 - q5^2*s34 + 3*q2*q6*s34 - 
       3*q5*q6*s34 - q6^2*s34 - 2*q1*q8*s34 + 3*q4*q8*s34 - 3*q5*q8*s34 - 
       q4*q9*s34 - 4*q7*q9*s34 + q4*q5^2*s12*s34 + 2*q4*q5*q8*s12*s34 + 
       q4*q5^2*s23*s34 + q5*q6^2*s23*s34 - q4*q5^2*s34^2 + 2*q1*q5*q8*s34^2 - 
       3*q4*q5*q8*s34^2 + q5^2*q8*s34^2 - q4*q5^2*q8*s12*s34^2 + 
       q4*q5^2*q8*s34^3 + q2*q6*s45 - 2*q5*q6*s45 + 4*q6^2*s45 - 
       2*q5*q7*s45 - q7^2*s45 - 2*q1*q8*s45 + q6*q8*s45 + 3*q7*q8*s45 + 
       2*q7*q9*s45 - 2*q5*q7*q8*s12*s45 + q7^2*q8*s12*s45 + q5^2*q6*s23*s45 - 
       2*q5*q6^2*s23*s45 + 3*q2*q5*q6*s34*s45 + q5^2*q6*s34*s45 + 
       q2*q6^2*s34*s45 - 2*q5*q6^2*s34*s45 + 2*q1*q5*q8*s34*s45 + 
       2*q5*q6*q9*s34*s45 - 2*q5*q7*q9*s34*s45 - q7^2*q9*s34*s45 + 
       q5^2*q6*q9*s34^2*s45 - 2*q2*q6^2*s45^2 + q5*q6^2*s45^2 + 
       q2*q6*q9*s45^2 - q6^2*q9*s45^2 + q2*q5*q6^2*s34*s45^2 + 
       q2*q6^2*q9*s45^3 + q2*q6*s51 - 2*q1*q7*s51 - 3*q2*q7*s51 + 
       2*q4*q7*s51 + 6*q6*q7*s51 - q4*q8*s51 + 2*q1*q9*s51 - q4*q9*s51 + 
       q7*q9*s51 - q2*q6^2*s34*s51 + 3*q2*q6*q7*s34*s51 - 
       2*q4*q7*q9*s34*s51 - 2*q7^2*q9*s34*s51 - q2*q6*q8*s45*s51 - 
       2*q6*q7*q8*s45*s51 - q7^2*q8*s45*s51 + q2*q6*q9*s45*s51 + 
       2*q1*q7*q9*s45*s51 - q2*q6^2*q8*s45^2*s51 + q2*q6^2*q9*s45^2*s51 + 
       q2*q6*q7*s51^2 - q6*q7^2*s51^2 + 2*q1*q7*q9*s51^2 - q4*q7*q9*s51^2 - 
       q2*q6^2*q7*s34*s51^2 - q4*q7^2*q9*s34*s51^2 + q6*q7^2*q8*s45*s51^2]*
     (4*F[3, 1] - 2*F[3, 2] - (4*F[3, 3])/3 + (4*F[3, 4])/3 - (2*F[3, 5])/3 + 
      (8*F[3, 6])/3 + (8*F[3, 11])/3 + (2*F[3, 12])/3 + (4*F[3, 13])/3 + 
      (4*F[3, 14])/3 + 2*F[3, 15] - 2*F[3, 17] + 2*F[3, 18] + 
      (4*F[3, 19])/3 - 4*F[3, 22] + (14*F[1, 1, 1]^3)/3 + 
      2*F[1, 1, 1]^2*F[1, 1, 2] - 4*F[1, 1, 2]^3 - 
      (2*F[1, 1, 1]^2*F[1, 1, 3])/3 - (10*F[1, 1, 1]*F[1, 1, 3]^2)/3 - 
      2*F[1, 1, 2]*F[1, 1, 3]^2 - (2*F[1, 1, 3]^3)/3 - 
      2*F[1, 1, 1]^2*F[1, 1, 4] + 2*F[1, 1, 2]^2*F[1, 1, 4] + 
      (4*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4])/3 + (4*F[1, 1, 3]^2*F[1, 1, 4])/
       3 - 2*F[1, 1, 1]*F[1, 1, 4]^2 + 2*F[1, 1, 2]*F[1, 1, 4]^2 + 
      (4*F[1, 1, 3]*F[1, 1, 4]^2)/3 + (2*F[1, 1, 2]^2*F[1, 1, 5])/3 - 
      (4*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5])/3 - (4*F[1, 1, 4]^2*F[1, 1, 5])/
       3 + 2*F[1, 1, 1]*F[1, 1, 5]^2 + (10*F[1, 1, 2]*F[1, 1, 5]^2)/3 - 
      2*F[1, 1, 3]*F[1, 1, 5]^2 - (4*F[1, 1, 4]*F[1, 1, 5]^2)/3 + 
      (4*F[1, 1, 5]^3)/3 - (4*F[1, 1, 1]^2*F[1, 1, 8])/3 + 
      2*F[1, 1, 3]^2*F[1, 1, 8] + (8*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8])/3 - 
      4*F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8] + (2*F[1, 1, 4]^2*F[1, 1, 8])/3 - 
      (8*F[1, 1, 1]*F[1, 1, 8]^2)/3 + 2*F[1, 1, 3]*F[1, 1, 8]^2 + 
      (2*F[1, 1, 4]*F[1, 1, 8]^2)/3 + (4*F[1, 1, 2]^2*F[1, 1, 9])/3 - 
      (8*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9])/3 - (2*F[1, 1, 4]^2*F[1, 1, 9])/
       3 + 4*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9] - 2*F[1, 1, 5]^2*F[1, 1, 9] + 
      (8*F[1, 1, 2]*F[1, 1, 9]^2)/3 - (2*F[1, 1, 4]*F[1, 1, 9]^2)/3 - 
      2*F[1, 1, 5]*F[1, 1, 9]^2 + (16*F[1, 1, 1]*F[2, 1, 1])/3 + 
      (16*F[1, 1, 3]*F[2, 1, 1])/3 - (16*F[1, 1, 2]*F[2, 1, 4])/3 - 
      (16*F[1, 1, 5]*F[2, 1, 4])/3 + 4*F[1, 1, 3]*F[2, 1, 5] + 
      4*F[1, 1, 5]*F[2, 1, 5] + (8*F[1, 1, 1]*F[2, 1, 9])/3 + 
      (8*F[1, 1, 8]*F[2, 1, 9])/3 - (8*F[1, 1, 2]*F[2, 1, 11])/3 - 
      (8*F[1, 1, 9]*F[2, 1, 11])/3 + 4*F[1, 1, 1]*tci[1, 1]^2 + 
      (4*F[1, 1, 2]*tci[1, 1]^2)/3 - (68*F[1, 1, 3]*tci[1, 1]^2)/9 - 
      (13*F[1, 1, 5]*tci[1, 1]^2)/9 + (2*F[1, 1, 8]*tci[1, 1]^2)/9 - 
      (8*F[1, 1, 9]*tci[1, 1]^2)/9 + 4*F[1, 2, 7]*tci[1, 1]^2 - 
      10*F[1, 1, 1]^2*tci[1, 2] - 4*F[1, 1, 1]*F[1, 1, 2]*tci[1, 2] - 
      2*F[1, 1, 2]^2*tci[1, 2] + (20*F[1, 1, 1]*F[1, 1, 3]*tci[1, 2])/3 + 
      4*F[1, 1, 2]*F[1, 1, 3]*tci[1, 2] + 6*F[1, 1, 3]^2*tci[1, 2] + 
      4*F[1, 1, 1]*F[1, 1, 4]*tci[1, 2] - 4*F[1, 1, 2]*F[1, 1, 4]*tci[1, 2] - 
      (8*F[1, 1, 3]*F[1, 1, 4]*tci[1, 2])/3 + 
      (4*F[1, 1, 2]*F[1, 1, 5]*tci[1, 2])/3 + 4*F[1, 1, 3]*F[1, 1, 5]*
       tci[1, 2] + (8*F[1, 1, 4]*F[1, 1, 5]*tci[1, 2])/3 + 
      (4*F[1, 1, 5]^2*tci[1, 2])/3 + (16*F[1, 1, 1]*F[1, 1, 8]*tci[1, 2])/3 - 
      4*F[1, 1, 3]*F[1, 1, 8]*tci[1, 2] - (4*F[1, 1, 4]*F[1, 1, 8]*tci[1, 2])/
       3 + (8*F[1, 1, 2]*F[1, 1, 9]*tci[1, 2])/3 + 
      (4*F[1, 1, 4]*F[1, 1, 9]*tci[1, 2])/3 - 4*F[1, 1, 5]*F[1, 1, 9]*
       tci[1, 2] + (2*F[1, 1, 9]^2*tci[1, 2])/3 - 4*F[1, 1, 3]*F[1, 2, 7]*
       tci[1, 2] - 4*F[1, 1, 5]*F[1, 2, 7]*tci[1, 2] - 
      (32*F[2, 1, 1]*tci[1, 2])/3 - 4*F[2, 1, 5]*tci[1, 2] - 
      (16*F[2, 1, 9]*tci[1, 2])/3 - (4*tci[1, 2]^3)/3 - 
      (5*tci[1, 1]^2*tcr[1, 1])/3 + 4*tci[1, 2]*tcr[1, 1]^2 - 4*tcr[1, 1]^3 - 
      (19*tci[1, 1]^2*tcr[1, 2])/3 + 4*tci[1, 2]*tcr[1, 1]*tcr[1, 2] + 
      (4*tcr[1, 2]^3)/3 + 8*tci[1, 2]*tcr[2, 1] - 8*tcr[1, 1]*tcr[2, 1] - 
      4*tcr[3, 1] - tcr[3, 2] + (11*tcr[3, 3])/6))/2 + 
   (r[6*q2 - 2*q3 + 6*q4 + 2*q6 - 2*q7 + 9*q8 + 28*q9 - 2*q2*q3*s12 + 
       8*q3^2*s12 + 7*q3*q5*s12 - 4*q4*q5*s12 + 10*q2*q7*s12 + 7*q3*q7*s12 + 
       4*q4*q7*s12 - 2*q5*q7*s12 + q3*q8*s12 - 10*q4*q8*s12 - 7*q5*q8*s12 - 
       3*q7*q8*s12 - q3^3*s12^2 - q3^2*q5*s12^2 - 4*q2*q3*q7*s12^2 + 
       2*q3^2*q7*s12^2 + q3*q5*q7*s12^2 - 4*q4*q5*q8*s12^2 - 
       4*q2*q7*q8*s12^2 - 5*q5*q7*q8*s12^2 + 4*q3^2*s23 - q3*q5*s23 - 
       10*q4*q5*s23 + 8*q3*q6*s23 + 10*q4*q9*s23 + q3^3*s12*s23 + 
       q3^2*q5*s12*s23 - q3^3*s23^2 - q3^2*q5*s23^2 - 4*q3^2*q6*s23^2 + 
       q3*q5*q6*s23^2 + q3^3*q6*s23^3 + q3^2*q5*q6*s23^3 + 2*q2*q5*s34 + 
       4*q4*q5*s34 + 4*q2*q6*s34 - 6*q2*q7*s34 - 4*q5*q7*s34 + 14*q4*q8*s34 + 
       2*q5*q8*s34 + 10*q2*q9*s34 + 10*q4*q9*s34 - 10*q5*q9*s34 + 
       4*q7*q9*s34 - 8*q8*q9*s34 + 8*q4*q5*q8*s12*s34 - 8*q4*q5*q8*s34^2 + 
       4*q4*q7*q9*s34^2 - 4*q5*q7*q9*s34^2 + 4*q5*q8*q9*s34^2 - q2*q3*s45 - 
       q3^2*s45 + 4*q3*q5*s45 - 4*q3*q6*s45 + 4*q3*q7*s45 + 4*q2*q8*s45 + 
       5*q3*q8*s45 + 2*q5*q8*s45 - 2*q7*q8*s45 - 16*q2*q9*s45 + 
       10*q6*q9*s45 + 12*q7*q9*s45 - 8*q8*q9*s45 + 3*q3^2*q7*s12*s45 + 
       3*q3*q5*q7*s12*s45 - 3*q5*q7*q8*s12*s45 - q3^3*q7*s12^2*s45 - 
       q3^2*q5*q7*s12^2*s45 + q3^3*s23*s45 + q3^2*q5*s23*s45 + 
       5*q3^2*q6*s23*s45 - 5*q3*q5*q6*s23*s45 - 2*q3^3*q6*s23^2*s45 - 
       2*q3^2*q5*q6*s23^2*s45 + 6*q2*q5*q9*s34*s45 - q3^2*q6*s45^2 + 
       4*q3*q5*q6*s45^2 + 4*q2*q6*q8*s45^2 + 4*q3*q6*q8*s45^2 - 
       q5*q7*q8*s45^2 + 6*q2*q3*q9*s45^2 + 3*q2*q5*q9*s45^2 - 
       4*q2*q6*q9*s45^2 - 3*q5*q6*q9*s45^2 - q5*q7*q9*s45^2 - 
       6*q3*q8*q9*s45^2 + q5*q8*q9*s45^2 - q7*q8*q9*s45^2 + 
       q3^3*q6*s23*s45^2 + q3^2*q5*q6*s23*s45^2 + 3*q2*q5*q6*q9*s45^3 + 
       q5*q7*q8*q9*s45^3 - 6*q2*q3*s51 - 14*q3^2*s51 + 8*q3*q7*s51 + 
       6*q4*q7*s51 - 2*q6*q7*s51 - 4*q2*q8*s51 - 8*q3*q8*s51 - 10*q4*q8*s51 - 
       q7*q8*s51 - 23*q2*q9*s51 - 18*q3*q9*s51 - 6*q4*q9*s51 + 13*q7*q9*s51 + 
       8*q8*q9*s51 - 9*q2*q3^2*s12*s51 - q3^3*s12*s51 + 2*q3^2*q7*s12*s51 - 
       2*q2*q3^2*q7*s12^2*s51 + q3^3*q7*s12^2*s51 + q3^3*s23*s51 + 
       2*q3^2*q6*s23*s51 - q3^3*q6*s23^2*s51 + 4*q2*q6*q7*s34*s51 + 
       13*q2*q3^2*s45*s51 + q3^3*s45*s51 + 2*q3^2*q6*s45*s51 + 
       4*q3^2*q7*s45*s51 - 3*q3^2*q8*s45*s51 - 4*q2*q6*q8*s45*s51 - 
       4*q3*q6*q8*s45*s51 + 4*q6*q7*q8*s45*s51 + 21*q2*q3*q9*s45*s51 - 
       4*q2*q6*q9*s45*s51 + 9*q3*q8*q9*s45*s51 - q7*q8*q9*s45*s51 - 
       2*q3^3*q7*s12*s45*s51 + q3^3*q6*s45^2*s51 - 2*q3^2*q6*q8*s45^2*s51 - 
       6*q2*q3^2*q9*s45^2*s51 + 6*q3^2*q8*q9*s45^2*s51 + 9*q2*q3^2*s51^2 - 
       q2*q3*q7*s51^2 + 4*q2*q6*q8*s51^2 + 4*q3*q6*q8*s51^2 - 
       4*q2*q7*q8*s51^2 + 18*q2*q3*q9*s51^2 + 12*q3^2*q9*s51^2 + 
       4*q4*q7*q9*s51^2 - 3*q3*q8*q9*s51^2 + q7*q8*q9*s51^2 - 
       2*q2*q3^3*s12*s51^2 - 2*q2*q3^2*q7*s12*s51^2 + 2*q3^3*q7*s12*s51^2 - 
       q2*q3^3*q7*s12^2*s51^2 + q2*q3^3*s45*s51^2 - q3^3*q7*s45*s51^2 + 
       2*q3^2*q6*q8*s45*s51^2 - 15*q2*q3^2*q9*s45*s51^2 - 
       3*q3^2*q8*q9*s45*s51^2 + q3^3*q6*q8*s45^2*s51^2 - q2*q3^3*s51^3 + 
       q3^3*q7*s51^3 + 4*q2*q6*q7*q8*s51^3 - 9*q2*q3^2*q9*s51^3 - 
       2*q2*q3^3*q7*s12*s51^3 - q2*q3^3*q7*s51^4]*(-F[3, 59] + 2*tcr[3, 3]))/
    2 + (r[-6*q10 + 4*q2 + 2*q4 - 11*q5 + 8*q6 - 14*q7 - q8 + 12*q9 - 
       2*q5^2*s12 + 2*q2*q7*s12 - 6*q5*q7*s12 - 6*q4*q8*s12 - 4*q5*q8*s12 - 
       6*q7*q8*s12 + 5*q10^2*s23 - 11*q10*q5*s23 - 6*q4*q5*s23 - 2*q5^2*s23 - 
       4*q5*q6*s23 + 6*q10*q9*s23 + 6*q4*q9*s23 + 2*q5^2*q6*s23^2 - 
       2*q10^2*s34 + 6*q10*q2*s34 - 11*q10*q5*s34 - 4*q2*q5*s34 - 
       4*q5^2*s34 + 7*q10*q6*s34 - 9*q10*q7*s34 - 2*q2*q7*s34 - 4*q4*q7*s34 - 
       2*q5*q7*s34 + q10*q8*s34 + 10*q4*q8*s34 - 5*q5*q8*s34 + 2*q10*q9*s34 + 
       4*q2*q9*s34 + 6*q4*q9*s34 - 8*q5*q9*s34 - 3*q7*q9*s34 - 5*q8*q9*s34 + 
       4*q4*q5*q8*s12*s34 + 2*q10^2*q2*s34^2 - 3*q10^2*q7*s34^2 - 
       3*q10*q5*q7*s34^2 - 4*q4*q5*q8*s34^2 + 2*q5^2*q8*s34^2 - 
       2*q2*q5*q9*s34^2 - 3*q10*q6*q9*s34^2 + q5*q7*q9*s34^2 + 
       2*q10*q8*q9*s34^2 + q5*q8*q9*s34^2 + 4*q10*q2*s45 - 10*q10*q5*s45 - 
       3*q10*q6*s45 + 6*q5*q6*s45 - 15*q10*q7*s45 - 10*q5*q7*s45 - 
       4*q10*q8*s45 + 3*q5*q8*s45 + 2*q6*q8*s45 + q7*q8*s45 - 2*q2*q9*s45 + 
       3*q7*q9*s45 - 5*q8*q9*s45 - 2*q5^2*q7*s12*s45 - 4*q5*q7*q8*s12*s45 - 
       q10^3*s23*s45 - 4*q10^2*q5*s23*s45 - 2*q5^2*q6*s23*s45 + 
       q10^3*s34*s45 + 5*q10^2*q2*s34*s45 - 5*q10^2*q5*s34*s45 - 
       2*q5^2*q6*s34*s45 - 21*q10^2*q7*s34*s45 - 15*q10*q5*q7*s34*s45 - 
       2*q5^2*q7*s34*s45 + 4*q2*q5*q9*s34*s45 + 4*q5*q6*q9*s34*s45 + 
       q5*q7*q9*s34*s45 + 7*q5*q8*q9*s34*s45 + 2*q10^3*q2*s34^2*s45 + 
       2*q10^2*q2*q5*s34^2*s45 - 3*q10^2*q5*q7*s34^2*s45 - 
       2*q2*q5^2*q9*s34^2*s45 - 2*q5^2*q6*q9*s34^2*s45 - 
       2*q5^2*q7*q9*s34^2*s45 - 2*q5^2*q8*q9*s34^2*s45 - q10^2*q2*s45^2 - 
       7*q10^2*q5*s45^2 - 12*q10^2*q7*s45^2 - 18*q10*q5*q7*s45^2 + 
       3*q10*q2*q8*s45^2 - 3*q2*q6*q8*s45^2 + 3*q5*q7*q8*s45^2 + 
       3*q5*q7*q9*s45^2 - 3*q5*q8*q9*s45^2 - 3*q7*q8*q9*s45^2 + 
       q10^3*q5*s23*s45^2 + 2*q10^3*q5*s34*s45^2 + 2*q10^2*q2*q5*s34*s45^2 - 
       12*q10^2*q5*q7*s34*s45^2 + q10^3*q2*q5*s34^2*s45^2 - 
       9*q10^2*q5*q7*s45^3 - 3*q5*q7*q8*q9*s45^3 + q10*q2*s51 - 
       3*q10*q6*s51 - 2*q2*q7*s51 + 6*q4*q7*s51 - 2*q6*q7*s51 - 
       2*q10*q8*s51 + 2*q2*q8*s51 - 6*q4*q8*s51 - 3*q7*q8*s51 + 
       6*q10*q9*s51 - 2*q2*q9*s51 - 2*q4*q9*s51 + 4*q8*q9*s51 + 
       q10^3*s23*s51 - 6*q10^2*q9*s23*s51 - q10^3*s34*s51 + 
       3*q10^2*q2*s34*s51 + 5*q10^2*q6*s34*s51 - 9*q10^2*q7*s34*s51 + 
       3*q10^2*q8*s34*s51 + 3*q10^2*q9*s34*s51 + 4*q4*q7*q9*s34*s51 - 
       7*q10*q8*q9*s34*s51 + q10^3*q2*s34^2*s51 - 4*q10^2*q6*q9*s34^2*s51 + 
       q10^2*q8*q9*s34^2*s51 - 2*q10^2*q2*s45*s51 - 6*q10^2*q6*s45*s51 + 
       6*q10^2*q7*s45*s51 - 9*q10*q6*q7*s45*s51 + 3*q10^2*q8*s45*s51 + 
       q10*q2*q8*s45*s51 + 3*q2*q6*q8*s45*s51 - q6*q7*q8*s45*s51 - 
       6*q10^2*q6*q7*s45^2*s51 - q10^2*q2*q8*s45^2*s51 - q10^2*q2*s51^2 - 
       9*q10^2*q6*s51^2 + 9*q10^2*q7*s51^2 - 9*q10*q6*q7*s51^2 - 
       2*q10*q2*q8*s51^2 - 3*q2*q6*q8*s51^2 + 3*q2*q7*q8*s51^2 + 
       3*q6*q7*q8*s51^2 + 5*q10*q8*q9*s51^2 - q10^3*q9*s23*s51^2 + 
       q10^3*q9*s34*s51^2 - 2*q10^2*q8*q9*s34*s51^2 - 
       q10^3*q6*q9*s34^2*s51^2 - 15*q10^2*q6*q7*s45*s51^2 - 
       2*q10^2*q2*q8*s45*s51^2 - 9*q10^2*q6*q7*s51^3 - q10^2*q2*q8*s51^3 - 
       3*q2*q6*q7*q8*s51^3 + q10^2*q8*q9*s51^3]*((-8*F[3, 3])/3 - 
      (14*F[3, 5])/3 - 3*F[3, 7] - (32*F[3, 8])/3 - (4*F[3, 11])/3 + 
      (2*F[3, 13])/3 - 2*F[3, 17] + (4*F[3, 24])/3 - F[3, 52]/3 + 
      (4*F[3, 55])/3 + F[3, 56] + F[3, 57] - F[3, 59] + 
      (2*F[1, 1, 1]^2*F[1, 1, 2])/3 + (8*F[1, 1, 1]*F[1, 1, 2]^2)/3 - 
      (52*F[1, 1, 2]^3)/9 + (2*F[1, 1, 3]^3)/3 - 
      (4*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 4])/3 + 4*F[1, 1, 2]*F[1, 1, 4]^2 + 
      (4*F[1, 1, 2]^2*F[1, 1, 5])/3 - (8*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5])/
       3 - (2*F[1, 1, 4]^2*F[1, 1, 5])/3 + (8*F[1, 1, 2]*F[1, 1, 5]^2)/3 - 
      (2*F[1, 1, 4]*F[1, 1, 5]^2)/3 - (F[1, 1, 3]^2*F[1, 1, 6])/3 - 
      (F[1, 1, 3]*F[1, 1, 6]^2)/3 + (2*F[1, 1, 6]^3)/3 - 
      (4*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 8])/3 + (F[1, 1, 2]^2*F[1, 1, 8])/3 + 
      (4*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 8])/3 + (5*F[1, 1, 2]*F[1, 1, 8]^2)/
       3 - 2*F[1, 1, 8]^3 - (2*F[1, 1, 1]^2*F[1, 1, 9])/3 - 
      (4*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 9])/3 - (4*F[1, 1, 2]^2*F[1, 1, 9])/
       3 - F[1, 1, 3]^2*F[1, 1, 9] + (4*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 9])/3 + 
      (8*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9])/3 - (10*F[1, 1, 4]^2*F[1, 1, 9])/
       3 + 4*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9] - 2*F[1, 1, 5]^2*F[1, 1, 9] + 
      2*F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 9] - F[1, 1, 6]^2*F[1, 1, 9] + 
      (4*F[1, 1, 1]*F[1, 1, 8]*F[1, 1, 9])/3 + 
      (4*F[1, 1, 2]*F[1, 1, 8]*F[1, 1, 9])/3 - 
      (4*F[1, 1, 4]*F[1, 1, 8]*F[1, 1, 9])/3 - (2*F[1, 1, 8]^2*F[1, 1, 9])/
       3 - (4*F[1, 1, 1]*F[1, 1, 9]^2)/3 + (16*F[1, 1, 2]*F[1, 1, 9]^2)/3 - 
      F[1, 1, 3]*F[1, 1, 9]^2 - (10*F[1, 1, 4]*F[1, 1, 9]^2)/3 - 
      2*F[1, 1, 5]*F[1, 1, 9]^2 - F[1, 1, 6]*F[1, 1, 9]^2 + 
      (4*F[1, 1, 8]*F[1, 1, 9]^2)/3 + (10*F[1, 1, 9]^3)/9 + 
      F[1, 1, 2]^2*F[1, 1, 10] + (2*F[1, 1, 3]^2*F[1, 1, 10])/3 - 
      (4*F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 10])/3 + (2*F[1, 1, 6]^2*F[1, 1, 10])/
       3 - 2*F[1, 1, 2]*F[1, 1, 8]*F[1, 1, 10] + F[1, 1, 8]^2*F[1, 1, 10] + 
      F[1, 1, 2]*F[1, 1, 10]^2 + F[1, 1, 8]*F[1, 1, 10]^2 - 
      2*F[1, 1, 9]*F[1, 1, 10]^2 - (16*F[1, 1, 2]*F[2, 1, 3])/3 - 
      (16*F[1, 1, 4]*F[2, 1, 3])/3 - (8*F[1, 1, 2]*F[2, 1, 4])/3 - 
      (8*F[1, 1, 5]*F[2, 1, 4])/3 + (8*F[1, 1, 1]*F[2, 1, 11])/3 - 
      (32*F[1, 1, 2]*F[2, 1, 11])/3 - (8*F[1, 1, 4]*F[2, 1, 11])/3 - 
      (8*F[1, 1, 8]*F[2, 1, 11])/3 - (40*F[1, 1, 9]*F[2, 1, 11])/3 - 
      4*F[1, 1, 8]*F[2, 1, 12] - 4*F[1, 1, 9]*F[2, 1, 12] + 
      (4*F[1, 1, 3]*F[2, 1, 13])/3 + (4*F[1, 1, 10]*F[2, 1, 13])/3 + 
      (4*F[1, 1, 6]*F[2, 1, 14])/3 + (4*F[1, 1, 10]*F[2, 1, 14])/3 + 
      4*F[1, 1, 9]*F[2, 1, 15] + 4*F[1, 1, 10]*F[2, 1, 15] + 
      (16*F[1, 1, 2]*tci[1, 1]^2)/9 + (F[1, 1, 3]*tci[1, 1]^2)/3 + 
      (4*F[1, 1, 4]*tci[1, 1]^2)/9 - (8*F[1, 1, 5]*tci[1, 1]^2)/9 - 
      (4*F[1, 1, 6]*tci[1, 1]^2)/9 - F[1, 1, 8]*tci[1, 1]^2 - 
      6*F[1, 1, 9]*tci[1, 1]^2 + (14*F[1, 1, 10]*tci[1, 1]^2)/9 + 
      (4*F[1, 2, 2]*tci[1, 1]^2)/3 + (16*F[1, 2, 6]*tci[1, 1]^2)/3 - 
      4*F[1, 2, 9]*tci[1, 1]^2 + (4*F[1, 1, 1]*F[1, 1, 2]*tci[1, 2])/3 + 
      (7*F[1, 1, 2]^2*tci[1, 2])/3 - (2*F[1, 1, 3]^2*tci[1, 2])/3 - 
      (8*F[1, 1, 2]*F[1, 1, 4]*tci[1, 2])/3 + 
      (8*F[1, 1, 2]*F[1, 1, 5]*tci[1, 2])/3 + 
      (4*F[1, 1, 4]*F[1, 1, 5]*tci[1, 2])/3 + (2*F[1, 1, 5]^2*tci[1, 2])/3 + 
      (2*F[1, 1, 3]*F[1, 1, 6]*tci[1, 2])/3 + (F[1, 1, 6]^2*tci[1, 2])/3 - 
      (10*F[1, 1, 2]*F[1, 1, 8]*tci[1, 2])/3 + 2*F[1, 1, 8]^2*tci[1, 2] - 
      (4*F[1, 1, 1]*F[1, 1, 9]*tci[1, 2])/3 - 
      (8*F[1, 1, 2]*F[1, 1, 9]*tci[1, 2])/3 + 2*F[1, 1, 3]*F[1, 1, 9]*
       tci[1, 2] + (20*F[1, 1, 4]*F[1, 1, 9]*tci[1, 2])/3 - 
      4*F[1, 1, 5]*F[1, 1, 9]*tci[1, 2] - 2*F[1, 1, 6]*F[1, 1, 9]*tci[1, 2] - 
      (8*F[1, 1, 8]*F[1, 1, 9]*tci[1, 2])/3 + (13*F[1, 1, 9]^2*tci[1, 2])/3 + 
      2*F[1, 1, 2]*F[1, 1, 10]*tci[1, 2] + 
      (4*F[1, 1, 6]*F[1, 1, 10]*tci[1, 2])/3 - 2*F[1, 1, 8]*F[1, 1, 10]*
       tci[1, 2] - F[1, 1, 10]^2*tci[1, 2] - 
      (4*F[1, 1, 3]*F[1, 2, 2]*tci[1, 2])/3 - 
      (4*F[1, 1, 10]*F[1, 2, 2]*tci[1, 2])/3 - 
      (16*F[1, 1, 2]*F[1, 2, 6]*tci[1, 2])/3 - 
      (16*F[1, 1, 4]*F[1, 2, 6]*tci[1, 2])/3 + 4*F[1, 1, 8]*F[1, 2, 9]*
       tci[1, 2] + 4*F[1, 1, 9]*F[1, 2, 9]*tci[1, 2] + 
      (16*F[2, 1, 3]*tci[1, 2])/3 + (8*F[2, 1, 11]*tci[1, 2])/3 + 
      4*F[2, 1, 12]*tci[1, 2] - (4*F[2, 1, 13]*tci[1, 2])/3 + 
      (2*tci[1, 2]^3)/3 - (8*tci[1, 1]^2*tcr[1, 2])/3 + 2*tcr[3, 3]))/2 + 
   (r[-3*q1 - 2*q10 + 2*q2 - 2*q4 + 3*q5 - 3*q6 + q7 + q8 - 2*q9 + 
       2*q2*q5*s12 + q4*q5*s12 - q2*q7*s12 + q5*q7*s12 - q2*q8*s12 + 
       q5*q8*s12 + q7*q8*s12 + 2*q10*q5*s23 + q4*q5*s23 + 4*q5*q6*s23 - 
       2*q10*q9*s23 - 2*q4*q9*s23 - 2*q1*q2*s34 - 2*q10*q2*s34 - 
       3*q1*q5*s34 + 2*q10*q5*s34 + q2*q5*s34 - q4*q5*s34 - 2*q10*q6*s34 + 
       q2*q7*s34 - q1*q8*s34 - q4*q8*s34 + 2*q5*q8*s34 - 3*q2*q9*s34 - 
       2*q4*q9*s34 + 8*q5*q9*s34 + 2*q6*q9*s34 + 6*q7*q9*s34 - 
       q4*q5*q8*s12*s34 + 2*q10*q2*q5*s34^2 + q4*q5*q8*s34^2 + 
       2*q2*q5*q9*s34^2 - 2*q10*q6*q9*s34^2 - 2*q5*q6*q9*s34^2 - 
       q2*q9^2*s34^2 + q7*q9^2*s34^2 - 3*q1*q2*s45 + 2*q10*q2*s45 + 
       q2*q5*s45 - 2*q10*q6*s45 - 4*q5*q6*s45 + 3*q5*q7*s45 - q5*q8*s45 - 
       q7*q8*s45 + q2*q9*s45 + 2*q6*q9*s45 + 2*q7*q9*s45 + 3*q8*q9*s45 + 
       3*q1*q2*q5*s34*s45 + 2*q10*q2*q5*s34*s45 - 2*q2*q5*q6*s34*s45 - 
       q2*q5*q9*s34*s45 + 3*q5*q7*q9*s34*s45 - 2*q5*q8*q9*s34*s45 + 
       2*q2*q9^2*s34*s45 - q2*q5*q9^2*s34^2*s45 + 2*q10*q2*q5*s45^2 + 
       2*q2*q5*q9*s45^2 - 2*q5*q6*q9*s45^2 + q7*q8*q9*s45^2 + 
       2*q2*q5*q6*q9*s45^3 + 2*q1*q2*s51 + 2*q10*q2*s51 - 5*q1*q7*s51 + 
       q2*q7*s51 - 2*q2*q8*s51 + 3*q1*q9*s51 + 2*q10*q9*s51 + q2*q9*s51 + 
       3*q4*q9*s51 - 2*q6*q9*s51 + 2*q7*q9*s51 - q2*q7*q8*s12*s51 + 
       q4*q9^2*s23*s51 - 2*q1*q2*q7*s34*s51 + 2*q10*q6*q9*s34*s51 + 
       q4*q7*q9*s34*s51 + 2*q2*q9^2*s34*s51 + 2*q4*q9^2*s34*s51 + 
       q4*q7*q9^2*s34^2*s51 - q1*q6*q8*s45*s51 - 2*q2*q6*q8*s45*s51 + 
       3*q1*q7*q9*s45*s51 + q7*q8*q9*s45*s51 - q2*q9^2*s45*s51 + 
       2*q1*q2*q7*s51^2 - 2*q10*q6*q9*s51^2 + 3*q1*q7*q9*s51^2 - 
       q2*q9^2*s51^2 - q4*q9^2*s51^2]*(-2*F[3, 33] - tci[1, 2]^3/3 + 
      2*tci[1, 1]^2*tcr[1, 2] + 3*tcr[3, 3]))/2 + 
   (r[-q1 - 2*q2 + 4*q3 - q4 + q5 - 3*q6 + 3*q7 + 4*q8 + q4*q5*s12 - 
       5*q2*q7*s12 + q5*q7*s12 + 2*q2*q8*s12 - 2*q3*q8*s12 + 3*q5*q8*s12 + 
       7*q7*q8*s12 - 2*q8^2*s12 + 2*q2*q3*q7*s12^2 + q4*q5*q8*s12^2 + 
       2*q2*q7*q8*s12^2 - q7*q8^2*s12^2 - 4*q3*q6*s23 + 3*q1*q2*s34 - 
       q1*q5*s34 - q2*q5*s34 - q4*q5*s34 - 2*q2*q6*s34 + 3*q2*q7*s34 - 
       3*q1*q8*s34 - q4*q8*s34 - 4*q5*q8*s34 + 3*q8^2*s34 + 2*q7*q9*s34 - 
       3*q4*q5*q8*s12*s34 - 2*q4*q8^2*s12*s34 + 2*q5*q8^2*s12*s34 - 
       q4*q5*q8^2*s12^2*s34 + 3*q1*q5*q8*s34^2 + 2*q4*q5*q8*s34^2 + 
       2*q4*q8^2*s34^2 - 2*q5*q8^2*s34^2 + 2*q4*q5*q8^2*s12*s34^2 - 
       q4*q5*q8^2*s34^3 + 2*q1*q2*s45 + q2*q5*s45 + 4*q3*q6*s45 + 
       2*q3*q7*s45 - 3*q1*q8*s45 - 2*q2*q8*s45 - 2*q3*q8*s45 - q5*q8*s45 + 
       q8^2*s45 + q2*q9*s45 - q6*q9*s45 - 2*q7*q9*s45 + 3*q8*q9*s45 + 
       3*q5*q7*q8*s12*s45 - 2*q1*q2*q5*s34*s45 + 3*q1*q5*q8*s34*s45 - 
       q5*q8^2*s34*s45 + q2*q5*q9*s34*s45 - q5*q8*q9*s34*s45 - 
       2*q2*q6*q8*s45^2 - 2*q3*q6*q8*s45^2 + 2*q2*q6*q9*s45^2 + 
       2*q7*q8*q9*s45^2 - 3*q1*q2*s51 + 3*q1*q7*s51 - 5*q2*q7*s51 + 
       q4*q7*s51 + 2*q2*q8*s51 - q4*q8*s51 - q8^2*s51 + q1*q9*s51 + 
       2*q2*q9*s51 + q4*q9*s51 - 2*q7*q9*s51 + 2*q2*q3*q7*s12*s51 - 
       q2*q7*q8*s12*s51 + q2*q7*q8^2*s12^2*s51 + 3*q1*q2*q7*s34*s51 - 
       2*q2*q6*q7*s34*s51 - q4*q8^2*s34*s51 + q4*q7*q9*s34*s51 + 
       2*q2*q6*q8*s45*s51 + 2*q3*q6*q8*s45*s51 - 2*q6*q7*q8*s45*s51 + 
       q1*q6*q9*s45*s51 + 2*q2*q6*q9*s45*s51 + 2*q7*q8*q9*s45*s51 - 
       3*q1*q2*q7*s51^2 + 2*q2*q3*q7*s51^2 - 2*q2*q6*q8*s51^2 - 
       2*q3*q6*q8*s51^2 + 2*q2*q7*q8*s51^2 - 2*q2*q6*q7*q8*s51^3]*
     (-2*F[3, 53] - tci[1, 2]^3/3 + 2*tci[1, 1]^2*tcr[1, 2] + 3*tcr[3, 3]))/
    2 + (r[-q1 - q2 - 2*q3 - q4 - q5 - 4*q6 + 3*q7 + 4*q8 - 2*q2*q3*s12 + 
       q4*q5*s12 + 2*q3*q8*s12 + q4*q8*s12 + 2*q5*q8*s12 + 6*q7*q8*s12 - 
       2*q2*q3*q7*s12^2 + 2*q2*q7*q8*s12^2 + 2*q3*q6*s23 + 2*q5*q6*s23 - 
       q1*q5*s34 - q4*q5*s34 + 2*q5*q6*s34 - 3*q1*q8*s34 - 2*q4*q8*s34 + 
       2*q6*q8*s34 - q6*q9*s34 + 2*q7*q9*s34 + q8*q9*s34 - q4*q5*q8*s12*s34 + 
       q4*q5*q8*s34^2 - q1*q2*s45 + 2*q2*q3*s45 - 4*q3*q6*s45 - 3*q5*q6*s45 + 
       q5*q7*s45 + q7^2*s45 - 2*q2*q8*s45 + 3*q6*q8*s45 - q7*q8*s45 - 
       q6*q9*s45 - q7*q9*s45 + 3*q8*q9*s45 + 2*q5*q7*q8*s12*s45 - 
       q7^2*q8*s12*s45 + q1*q2*q5*s34*s45 - 2*q2*q5*q6*s34*s45 - 
       q5*q6*q9*s34*s45 + q5*q7*q9*s34*s45 + q7^2*q9*s34*s45 - 
       2*q2*q6*q8*s45^2 + 2*q3*q6*q8*s45^2 + 3*q7*q8*q9*s45^2 - 3*q1*q7*s51 - 
       2*q4*q7*s51 - q6*q7*s51 + q4*q8*s51 - 3*q6*q8*s51 + q1*q9*s51 + 
       q4*q9*s51 - q8*q9*s51 - 2*q2*q3*q7*s12*s51 + q4*q7*q9*s34*s51 + 
       2*q7^2*q9*s34*s51 - 3*q1*q6*q8*s45*s51 - 2*q3*q6*q8*s45*s51 - 
       3*q6*q7*q8*s45*s51 + q7^2*q8*s45*s51 - 2*q1*q6*q9*s45*s51 + 
       3*q1*q7*q9*s45*s51 + 3*q7*q8*q9*s45*s51 - 2*q2*q3*q7*s51^2 + 
       q6*q7^2*s51^2 - 2*q2*q6*q8*s51^2 + 2*q3*q6*q8*s51^2 + 
       2*q2*q7*q8*s51^2 + 3*q1*q7*q9*s51^2 + q4*q7*q9*s51^2 + 
       q4*q7^2*q9*s34*s51^2 - q6*q7^2*q8*s45*s51^2 - 2*q2*q6*q7*q8*s51^3]*
     (4*F[3, 1] - 2*F[3, 2] - (4*F[3, 3])/3 + (4*F[3, 4])/3 - (2*F[3, 5])/3 + 
      (8*F[3, 6])/3 + (8*F[3, 11])/3 + (2*F[3, 12])/3 - (2*F[3, 13])/3 + 
      (4*F[3, 14])/3 + 2*F[3, 15] - 2*F[3, 17] + 2*F[3, 18] + 
      (4*F[3, 19])/3 - 4*F[3, 22] + (14*F[1, 1, 1]^3)/3 + 
      2*F[1, 1, 1]^2*F[1, 1, 2] - 4*F[1, 1, 2]^3 - 
      (2*F[1, 1, 1]^2*F[1, 1, 3])/3 - (10*F[1, 1, 1]*F[1, 1, 3]^2)/3 - 
      2*F[1, 1, 2]*F[1, 1, 3]^2 - (2*F[1, 1, 3]^3)/3 - 
      2*F[1, 1, 1]^2*F[1, 1, 4] + 2*F[1, 1, 2]^2*F[1, 1, 4] + 
      (4*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4])/3 + (4*F[1, 1, 3]^2*F[1, 1, 4])/
       3 - 2*F[1, 1, 1]*F[1, 1, 4]^2 + 2*F[1, 1, 2]*F[1, 1, 4]^2 + 
      (4*F[1, 1, 3]*F[1, 1, 4]^2)/3 + (2*F[1, 1, 2]^2*F[1, 1, 5])/3 - 
      (4*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5])/3 - (4*F[1, 1, 4]^2*F[1, 1, 5])/
       3 + 2*F[1, 1, 1]*F[1, 1, 5]^2 + (10*F[1, 1, 2]*F[1, 1, 5]^2)/3 - 
      2*F[1, 1, 3]*F[1, 1, 5]^2 - (4*F[1, 1, 4]*F[1, 1, 5]^2)/3 + 
      (4*F[1, 1, 5]^3)/3 - (4*F[1, 1, 1]^2*F[1, 1, 8])/3 + 
      2*F[1, 1, 3]^2*F[1, 1, 8] + (8*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8])/3 - 
      4*F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8] + (2*F[1, 1, 4]^2*F[1, 1, 8])/3 - 
      (8*F[1, 1, 1]*F[1, 1, 8]^2)/3 + 2*F[1, 1, 3]*F[1, 1, 8]^2 + 
      (2*F[1, 1, 4]*F[1, 1, 8]^2)/3 + (4*F[1, 1, 2]^2*F[1, 1, 9])/3 - 
      (8*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9])/3 - (2*F[1, 1, 4]^2*F[1, 1, 9])/
       3 + 4*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9] - 2*F[1, 1, 5]^2*F[1, 1, 9] + 
      (8*F[1, 1, 2]*F[1, 1, 9]^2)/3 - (2*F[1, 1, 4]*F[1, 1, 9]^2)/3 - 
      2*F[1, 1, 5]*F[1, 1, 9]^2 + (16*F[1, 1, 1]*F[2, 1, 1])/3 + 
      (16*F[1, 1, 3]*F[2, 1, 1])/3 - (16*F[1, 1, 2]*F[2, 1, 4])/3 - 
      (16*F[1, 1, 5]*F[2, 1, 4])/3 + 4*F[1, 1, 3]*F[2, 1, 5] + 
      4*F[1, 1, 5]*F[2, 1, 5] + (8*F[1, 1, 1]*F[2, 1, 9])/3 + 
      (8*F[1, 1, 8]*F[2, 1, 9])/3 - (8*F[1, 1, 2]*F[2, 1, 11])/3 - 
      (8*F[1, 1, 9]*F[2, 1, 11])/3 + 4*F[1, 1, 1]*tci[1, 1]^2 + 
      (4*F[1, 1, 2]*tci[1, 1]^2)/3 - (68*F[1, 1, 3]*tci[1, 1]^2)/9 - 
      (13*F[1, 1, 5]*tci[1, 1]^2)/9 + (2*F[1, 1, 8]*tci[1, 1]^2)/9 - 
      (8*F[1, 1, 9]*tci[1, 1]^2)/9 + 4*F[1, 2, 7]*tci[1, 1]^2 - 
      10*F[1, 1, 1]^2*tci[1, 2] - 4*F[1, 1, 1]*F[1, 1, 2]*tci[1, 2] - 
      2*F[1, 1, 2]^2*tci[1, 2] + (20*F[1, 1, 1]*F[1, 1, 3]*tci[1, 2])/3 + 
      4*F[1, 1, 2]*F[1, 1, 3]*tci[1, 2] + 6*F[1, 1, 3]^2*tci[1, 2] + 
      4*F[1, 1, 1]*F[1, 1, 4]*tci[1, 2] - 4*F[1, 1, 2]*F[1, 1, 4]*tci[1, 2] - 
      (8*F[1, 1, 3]*F[1, 1, 4]*tci[1, 2])/3 + 
      (4*F[1, 1, 2]*F[1, 1, 5]*tci[1, 2])/3 + 4*F[1, 1, 3]*F[1, 1, 5]*
       tci[1, 2] + (8*F[1, 1, 4]*F[1, 1, 5]*tci[1, 2])/3 + 
      (4*F[1, 1, 5]^2*tci[1, 2])/3 + (16*F[1, 1, 1]*F[1, 1, 8]*tci[1, 2])/3 - 
      4*F[1, 1, 3]*F[1, 1, 8]*tci[1, 2] - (4*F[1, 1, 4]*F[1, 1, 8]*tci[1, 2])/
       3 + (8*F[1, 1, 2]*F[1, 1, 9]*tci[1, 2])/3 + 
      (4*F[1, 1, 4]*F[1, 1, 9]*tci[1, 2])/3 - 4*F[1, 1, 5]*F[1, 1, 9]*
       tci[1, 2] + (2*F[1, 1, 9]^2*tci[1, 2])/3 - 4*F[1, 1, 3]*F[1, 2, 7]*
       tci[1, 2] - 4*F[1, 1, 5]*F[1, 2, 7]*tci[1, 2] - 
      (32*F[2, 1, 1]*tci[1, 2])/3 - 4*F[2, 1, 5]*tci[1, 2] - 
      (16*F[2, 1, 9]*tci[1, 2])/3 - (5*tci[1, 2]^3)/3 - 
      (5*tci[1, 1]^2*tcr[1, 1])/3 + 4*tci[1, 2]*tcr[1, 1]^2 - 4*tcr[1, 1]^3 - 
      (13*tci[1, 1]^2*tcr[1, 2])/3 + 4*tci[1, 2]*tcr[1, 1]*tcr[1, 2] + 
      (4*tcr[1, 2]^3)/3 + 8*tci[1, 2]*tcr[2, 1] - 8*tcr[1, 1]*tcr[2, 1] - 
      4*tcr[3, 1] - tcr[3, 2] + (29*tcr[3, 3])/6))/2 + 
   (r[-3*q1 - 2*q2 + 7*q5 + 2*q6 + q7 - q8 - 3*q9 + q5*q8*s12 - 
       2*q10*q5*s23 - q4*q5*s23 - q5^2*s23 - q5*q6*s23 + 2*q10*q9*s23 + 
       q4*q9*s23 + q4*q5^2*s12*s23 + q5^2*q6*s23^2 + q1*q2*s34 - 
       3*q1*q5*s34 - 2*q10*q5*s34 - q4*q5*s34 + q5^2*s34 + 4*q10*q6*s34 - 
       2*q2*q6*s34 - 2*q5*q6*s34 - q1*q8*s34 - q4*q8*s34 + 2*q5*q8*s34 - 
       4*q2*q9*s34 + q4*q9*s34 + 8*q5*q9*s34 + q6*q9*s34 + 3*q7*q9*s34 + 
       q8*q9*s34 - q4*q5^2*s12*s34 - q4*q5*q8*s12*s34 - q4*q5^2*s23*s34 - 
       2*q10*q2*q5*s34^2 + q4*q5^2*s34^2 + 3*q1*q5*q8*s34^2 + 
       2*q4*q5*q8*s34^2 - q5^2*q8*s34^2 + 2*q2*q5*q9*s34^2 + 
       2*q10*q6*q9*s34^2 - 2*q5*q6*q9*s34^2 + q4*q5^2*q8*s12*s34^2 - 
       q4*q5^2*q8*s34^3 - 2*q10*q2*s45 + 2*q10*q5*s45 + 2*q10*q6*s45 + 
       q5*q6*s45 + 2*q5*q7*s45 - 3*q1*q8*s45 + q6*q8*s45 - q7*q8*s45 + 
       2*q2*q9*s45 - q7*q9*s45 + 3*q8*q9*s45 + q5*q7*q8*s12*s45 - 
       q5^2*q6*s23*s45 - 2*q10*q2*q5*s34*s45 - q5^2*q6*s34*s45 + 
       3*q1*q5*q8*s34*s45 + q5*q6*q9*s34*s45 + 2*q5*q7*q9*s34*s45 - 
       3*q5*q8*q9*s34*s45 - q5^2*q6*q9*s34^2*s45 - 2*q10*q2*q5*s45^2 + 
       2*q2*q5*q9*s45^2 + 2*q2*q6*q9*s45^2 - 2*q5*q6*q9*s45^2 + 
       2*q2*q5*q6*q9*s45^3 - q1*q2*s51 - 2*q10*q2*s51 + q1*q7*s51 + 
       q2*q7*s51 + q6*q8*s51 + 3*q1*q9*s51 + 4*q2*q9*s51 - q7*q9*s51 - 
       q8*q9*s51 + q1*q2*q7*s34*s51 - 2*q2*q6*q7*s34*s51 - 
       2*q10*q6*q9*s34*s51 + q4*q7*q9*s34*s51 + 2*q1*q6*q8*s45*s51 + 
       q6*q7*q8*s45*s51 + 3*q1*q6*q9*s45*s51 + 2*q2*q6*q9*s45*s51 - 
       q1*q2*q7*s51^2 + 2*q10*q6*q9*s51^2]*(4*F[3, 1] - 2*F[3, 2] - 
      (4*F[3, 3])/3 + (4*F[3, 4])/3 + (4*F[3, 5])/3 + (8*F[3, 6])/3 + 
      (8*F[3, 11])/3 + (2*F[3, 12])/3 + (4*F[3, 13])/3 + (4*F[3, 14])/3 + 
      2*F[3, 15] - 2*F[3, 17] + 2*F[3, 18] + (4*F[3, 19])/3 - 4*F[3, 22] + 
      (14*F[1, 1, 1]^3)/3 + 2*F[1, 1, 1]^2*F[1, 1, 2] - 4*F[1, 1, 2]^3 - 
      (2*F[1, 1, 1]^2*F[1, 1, 3])/3 - (10*F[1, 1, 1]*F[1, 1, 3]^2)/3 - 
      2*F[1, 1, 2]*F[1, 1, 3]^2 - (2*F[1, 1, 3]^3)/3 - 
      2*F[1, 1, 1]^2*F[1, 1, 4] + 2*F[1, 1, 2]^2*F[1, 1, 4] + 
      (4*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4])/3 + (4*F[1, 1, 3]^2*F[1, 1, 4])/
       3 - 2*F[1, 1, 1]*F[1, 1, 4]^2 + 2*F[1, 1, 2]*F[1, 1, 4]^2 + 
      (4*F[1, 1, 3]*F[1, 1, 4]^2)/3 + (2*F[1, 1, 2]^2*F[1, 1, 5])/3 - 
      (4*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5])/3 - (4*F[1, 1, 4]^2*F[1, 1, 5])/
       3 + 2*F[1, 1, 1]*F[1, 1, 5]^2 + (10*F[1, 1, 2]*F[1, 1, 5]^2)/3 - 
      2*F[1, 1, 3]*F[1, 1, 5]^2 - (4*F[1, 1, 4]*F[1, 1, 5]^2)/3 + 
      (4*F[1, 1, 5]^3)/3 - (4*F[1, 1, 1]^2*F[1, 1, 8])/3 + 
      2*F[1, 1, 3]^2*F[1, 1, 8] + (8*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8])/3 - 
      4*F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8] + (2*F[1, 1, 4]^2*F[1, 1, 8])/3 - 
      (8*F[1, 1, 1]*F[1, 1, 8]^2)/3 + 2*F[1, 1, 3]*F[1, 1, 8]^2 + 
      (2*F[1, 1, 4]*F[1, 1, 8]^2)/3 + (4*F[1, 1, 2]^2*F[1, 1, 9])/3 - 
      (8*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9])/3 - (2*F[1, 1, 4]^2*F[1, 1, 9])/
       3 + 4*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9] - 2*F[1, 1, 5]^2*F[1, 1, 9] + 
      (8*F[1, 1, 2]*F[1, 1, 9]^2)/3 - (2*F[1, 1, 4]*F[1, 1, 9]^2)/3 - 
      2*F[1, 1, 5]*F[1, 1, 9]^2 + (16*F[1, 1, 1]*F[2, 1, 1])/3 + 
      (16*F[1, 1, 3]*F[2, 1, 1])/3 - (16*F[1, 1, 2]*F[2, 1, 4])/3 - 
      (16*F[1, 1, 5]*F[2, 1, 4])/3 + 4*F[1, 1, 3]*F[2, 1, 5] + 
      4*F[1, 1, 5]*F[2, 1, 5] + (8*F[1, 1, 1]*F[2, 1, 9])/3 + 
      (8*F[1, 1, 8]*F[2, 1, 9])/3 - (8*F[1, 1, 2]*F[2, 1, 11])/3 - 
      (8*F[1, 1, 9]*F[2, 1, 11])/3 + 4*F[1, 1, 1]*tci[1, 1]^2 + 
      (4*F[1, 1, 2]*tci[1, 1]^2)/3 - (68*F[1, 1, 3]*tci[1, 1]^2)/9 - 
      (13*F[1, 1, 5]*tci[1, 1]^2)/9 + (2*F[1, 1, 8]*tci[1, 1]^2)/9 - 
      (8*F[1, 1, 9]*tci[1, 1]^2)/9 + 4*F[1, 2, 7]*tci[1, 1]^2 - 
      10*F[1, 1, 1]^2*tci[1, 2] - 4*F[1, 1, 1]*F[1, 1, 2]*tci[1, 2] - 
      2*F[1, 1, 2]^2*tci[1, 2] + (20*F[1, 1, 1]*F[1, 1, 3]*tci[1, 2])/3 + 
      4*F[1, 1, 2]*F[1, 1, 3]*tci[1, 2] + 6*F[1, 1, 3]^2*tci[1, 2] + 
      4*F[1, 1, 1]*F[1, 1, 4]*tci[1, 2] - 4*F[1, 1, 2]*F[1, 1, 4]*tci[1, 2] - 
      (8*F[1, 1, 3]*F[1, 1, 4]*tci[1, 2])/3 + 
      (4*F[1, 1, 2]*F[1, 1, 5]*tci[1, 2])/3 + 4*F[1, 1, 3]*F[1, 1, 5]*
       tci[1, 2] + (8*F[1, 1, 4]*F[1, 1, 5]*tci[1, 2])/3 + 
      (4*F[1, 1, 5]^2*tci[1, 2])/3 + (16*F[1, 1, 1]*F[1, 1, 8]*tci[1, 2])/3 - 
      4*F[1, 1, 3]*F[1, 1, 8]*tci[1, 2] - (4*F[1, 1, 4]*F[1, 1, 8]*tci[1, 2])/
       3 + (8*F[1, 1, 2]*F[1, 1, 9]*tci[1, 2])/3 + 
      (4*F[1, 1, 4]*F[1, 1, 9]*tci[1, 2])/3 - 4*F[1, 1, 5]*F[1, 1, 9]*
       tci[1, 2] + (2*F[1, 1, 9]^2*tci[1, 2])/3 - 4*F[1, 1, 3]*F[1, 2, 7]*
       tci[1, 2] - 4*F[1, 1, 5]*F[1, 2, 7]*tci[1, 2] - 
      (32*F[2, 1, 1]*tci[1, 2])/3 - 4*F[2, 1, 5]*tci[1, 2] - 
      (16*F[2, 1, 9]*tci[1, 2])/3 - (5*tci[1, 2]^3)/3 - 
      (5*tci[1, 1]^2*tcr[1, 1])/3 + 4*tci[1, 2]*tcr[1, 1]^2 - 4*tcr[1, 1]^3 - 
      (13*tci[1, 1]^2*tcr[1, 2])/3 + 4*tci[1, 2]*tcr[1, 1]*tcr[1, 2] + 
      (4*tcr[1, 2]^3)/3 + 8*tci[1, 2]*tcr[2, 1] - 8*tcr[1, 1]*tcr[2, 1] - 
      4*tcr[3, 1] - tcr[3, 2] + (29*tcr[3, 3])/6))/2 + 
   (r[2*q1 - 4*q10 + q2 - 4*q3 - 6*q4 + q5 - q6 - 2*q7 - 2*q8 + 4*q9 + 
       4*q2*q4*s12 - 4*q3*q4*s12 - 4*q4^2*s12 + 2*q4*q5*s12 - 4*q2*q7*s12 + 
       8*q4*q7*s12 + q2*q8*s12 - 8*q4*q8*s12 - 3*q5*q8*s12 + 2*q7*q8*s12 + 
       4*q2*q3*q4*s12^2 + 4*q4^2*q5*s12^2 + 4*q2*q3*q7*s12^2 - 
       4*q5*q7*q8*s12^2 + 4*q3*q4*s23 + 8*q3*q6*s23 + 4*q4*q6*s23 - 
       3*q5*q6*s23 - 4*q3*q4*q6*s23^2 - 3*q1*q2*s34 + 4*q10*q2*s34 + 
       4*q2*q4*s34 + 2*q1*q5*s34 + 4*q10*q5*s34 + 4*q2*q5*s34 + 2*q4*q5*s34 - 
       4*q4*q6*s34 + 4*q4*q7*s34 - 4*q5*q7*s34 + 2*q1*q8*s34 + 2*q4*q8*s34 + 
       q5*q8*s34 - 4*q10*q9*s34 + 3*q2*q9*s34 - 4*q4*q9*s34 - 4*q5*q9*s34 + 
       3*q7*q9*s34 - 8*q8*q9*s34 - 4*q4^2*q5*s12*s34 - 4*q4^2*q8*s12*s34 + 
       6*q4*q5*q8*s12*s34 - 4*q4^2*q5*q8*s12^2*s34 + 4*q10*q2*q4*s34^2 + 
       4*q10*q2*q5*s34^2 - 4*q10*q4*q6*s34^2 + q1*q5*q8*s34^2 - 
       2*q4*q5*q8*s34^2 + 4*q10*q6*q9*s34^2 + 4*q4*q7*q9*s34^2 - 
       4*q5*q7*q9*s34^2 + 4*q5*q8*q9*s34^2 + 4*q4^2*q5*q8*s12*s34^2 + 
       3*q1*q2*s45 + 4*q10*q5*s45 + q2*q5*s45 - 4*q3*q6*s45 + q5*q6*s45 + 
       2*q5*q7*s45 - q1*q8*s45 - q5*q8*s45 + q6*q8*s45 - 8*q7*q8*s45 - 
       2*q2*q9*s45 - 2*q6*q9*s45 - 6*q7*q9*s45 + 8*q8*q9*s45 + 
       2*q5*q7*q8*s12*s45 - 3*q1*q2*q5*s34*s45 + 4*q10*q2*q5*s34*s45 + 
       q1*q5*q8*s34*s45 + 2*q2*q5*q9*s34*s45 - 2*q5*q6*q9*s34*s45 + 
       2*q5*q7*q9*s34*s45 - 2*q5*q8*q9*s34*s45 - 4*q5*q7*q8*s45^2 - 
       4*q5*q7*q9*s45^2 + 4*q5*q8*q9*s45^2 + 10*q7*q8*q9*s45^2 + 
       4*q5*q7*q8*q9*s45^3 + 3*q1*q2*s51 + 4*q4^2*s51 + 4*q3*q6*s51 - 
       4*q1*q7*s51 + 4*q2*q7*s51 - 3*q6*q7*s51 - 4*q3*q8*s51 - 4*q6*q8*s51 - 
       4*q7*q8*s51 - 2*q1*q9*s51 + 4*q10*q9*s51 - 3*q2*q9*s51 + 2*q4*q9*s51 - 
       4*q7*q9*s51 + 8*q8*q9*s51 + 4*q2*q3*q7*s12*s51 - 2*q2*q7*q8*s12*s51 - 
       3*q1*q2*q7*s34*s51 + 4*q4^2*q7*s34*s51 + 4*q4^2*q9*s34*s51 - 
       4*q10*q6*q9*s34*s51 - 6*q4*q7*q9*s34*s51 + 4*q4^2*q7*q9*s34^2*s51 + 
       3*q1*q6*q8*s45*s51 - 4*q3*q6*q8*s45*s51 + 2*q6*q7*q8*s45*s51 - 
       3*q1*q6*q9*s45*s51 + q1*q7*q9*s45*s51 + 10*q7*q8*q9*s45*s51 + 
       3*q1*q2*q7*s51^2 + 4*q3*q6*q8*s51^2 - 4*q4^2*q9*s51^2 + 
       q1*q7*q9*s51^2 + 4*q7*q8*q9*s51^2 - 4*q4^2*q7*q9*s34*s51^2]*
     (2*F[3, 18] + (2*tci[1, 2]^3)/3 + 4*tci[1, 2]*tcr[1, 1]^2 - 
      (8*tcr[1, 1]^3)/3 - (2*tci[1, 1]^2*tcr[1, 2])/3 + (8*tcr[1, 2]^3)/3 + 
      8*tci[1, 2]*tcr[2, 1] - 8*tcr[1, 1]*tcr[2, 1] - 8*tcr[3, 1] - 
      2*tcr[3, 2] + (37*tcr[3, 3])/3))/2 + 
   (r[-4*q10*q2*q5 + q10*q2*q6 - q2*q3*q6 + 6*q10*q5*q6 - q2*q5*q6 + 
       q2*q3*q7 + q2*q6*q7 + 2*q3*q6*q7 - 3*q2*q3*q8 + 2*q2*q5*q8 + 
       3*q2*q6*q8 + 4*q3*q6*q8 + 2*q5*q6*q8 - 3*q2*q7*q8 - q3*q7*q8 - 
       q6*q7*q8 + 6*q10*q2*q9 - 2*q10*q5*q9 + 3*q2*q5*q9 - 4*q10*q6*q9 - 
       2*q2*q6*q9 + 2*q3*q6*q9 - 3*q5*q6*q9 - 2*q2*q7*q9 - 2*q3*q7*q9 + 
       3*q2*q3*q7*q8*s12 - 3*q10*q2*q5*q9*s34 + 3*q10*q5*q6*q9*s34 - 
       3*q10*q2*q5*q6*s45 - 3*q2*q3*q6*q8*s45 + 4*q2*q5*q6*q9*s45 - 
       3*q2*q3*q6*q7*s51 + 4*q2*q6*q7*q8*s51 + 3*q3*q6*q7*q8*s51 - 
       3*q10*q2*q6*q9*s51]*(-4*eps5t*F[3, 25] + 4*eps5t*F[3, 45] + 
      6*eps5t*F[3, 62] - 6*eps5t*F[3, 63] + (4*eps5t*F[4, 25])/3 + 
      (20*eps5t*F[4, 28])/3 + (8*eps5t*F[4, 39])/3 + (4*eps5t*F[4, 41])/3 - 
      (4*eps5t*F[4, 49])/9 + (4*eps5t*F[4, 51])/3 + (8*eps5t*F[4, 80])/3 - 
      (16*eps5t*F[4, 83])/3 + 8*eps5t*F[4, 91] + (8*eps5t*F[4, 93])/3 - 
      (8*eps5t*F[4, 100])/9 - (8*eps5t*F[4, 102])/9 - (4*eps5t*F[4, 139])/3 + 
      (4*eps5t*F[4, 148])/9 - (8*eps5t*F[4, 171])/3 - 4*eps5t*F[4, 174] - 
      4*eps5t*F[4, 182] + (4*eps5t*F[4, 184])/3 + (4*eps5t*F[4, 190])/3 - 
      (8*eps5t*F[4, 192])/9 + (16*eps5t*F[4, 213])/3 - (4*eps5t*F[4, 215])/3 + 
      (4*eps5t*F[4, 221])/3 - (4*eps5t*F[4, 225])/3 - 8*eps5t*F[4, 244] + 
      (16*eps5t*F[4, 246])/3 - 4*eps5t*F[4, 250] - (4*eps5t*F[4, 252])/3 + 
      (4*eps5t*F[4, 255])/3 - (4*eps5t*F[4, 271])/3 + (4*eps5t*F[4, 273])/3 - 
      (16*eps5t*F[4, 277])/3 - (4*eps5t*F[4, 279])/3 + (8*eps5t*F[4, 293])/3 - 
      (4*eps5t*F[4, 295])/3 + 4*eps5t*F[4, 313] - 4*eps5t*F[4, 325] + 
      4*eps5t*F[4, 330] - (10*eps5t*F[3, 25]*F[1, 1, 1])/3 + 
      (2*eps5t*F[3, 45]*F[1, 1, 1])/3 + 2*eps5t*F[3, 70]*F[1, 1, 1] + 
      (4*eps5t*F[3, 71]*F[1, 1, 1])/3 + (2*eps5t*F[3, 78]*F[1, 1, 1])/3 - 
      (2*eps5t*F[3, 80]*F[1, 1, 1])/3 - (2*eps5t*F[3, 82]*F[1, 1, 1])/3 - 
      (2*eps5t*F[3, 23]*F[1, 1, 2])/3 - (2*eps5t*F[3, 25]*F[1, 1, 2])/3 + 
      (4*eps5t*F[3, 43]*F[1, 1, 2])/3 + 2*eps5t*F[3, 45]*F[1, 1, 2] - 
      (2*eps5t*F[3, 63]*F[1, 1, 2])/3 - (2*eps5t*F[3, 70]*F[1, 1, 2])/3 - 
      (2*eps5t*F[3, 71]*F[1, 1, 2])/3 + (2*eps5t*F[3, 78]*F[1, 1, 2])/3 - 
      (10*eps5t*F[3, 80]*F[1, 1, 2])/3 + (4*eps5t*F[3, 25]*F[1, 1, 3])/3 + 
      (4*eps5t*F[3, 45]*F[1, 1, 3])/3 + (2*eps5t*F[3, 70]*F[1, 1, 3])/3 - 
      2*eps5t*F[3, 71]*F[1, 1, 3] - (8*eps5t*F[3, 78]*F[1, 1, 3])/3 - 
      (2*eps5t*F[3, 80]*F[1, 1, 3])/3 - (2*eps5t*F[3, 81]*F[1, 1, 3])/3 - 
      (4*eps5t*F[3, 82]*F[1, 1, 3])/3 + 2*eps5t*F[3, 25]*F[1, 1, 4] - 
      2*eps5t*F[3, 45]*F[1, 1, 4] - 2*eps5t*F[3, 70]*F[1, 1, 4] + 
      (4*eps5t*F[3, 78]*F[1, 1, 4])/3 + (4*eps5t*F[3, 80]*F[1, 1, 4])/3 + 
      (2*eps5t*F[3, 81]*F[1, 1, 4])/3 - (4*eps5t*F[3, 82]*F[1, 1, 4])/3 - 
      (4*eps5t*F[3, 25]*F[1, 1, 5])/3 + (4*eps5t*F[3, 45]*F[1, 1, 5])/3 - 
      2*eps5t*F[3, 70]*F[1, 1, 5] + (2*eps5t*F[3, 71]*F[1, 1, 5])/3 + 
      2*eps5t*F[3, 78]*F[1, 1, 5] + (4*eps5t*F[3, 80]*F[1, 1, 5])/3 + 
      2*eps5t*F[3, 82]*F[1, 1, 5] - (2*eps5t*F[3, 23]*F[1, 1, 6])/3 - 
      2*eps5t*F[3, 25]*F[1, 1, 6] + (4*eps5t*F[3, 43]*F[1, 1, 6])/3 - 
      (14*eps5t*F[3, 45]*F[1, 1, 6])/3 + (2*eps5t*F[3, 63]*F[1, 1, 6])/3 + 
      (2*eps5t*F[3, 70]*F[1, 1, 6])/3 + 2*eps5t*F[3, 71]*F[1, 1, 6] - 
      (4*eps5t*F[3, 78]*F[1, 1, 6])/3 + (4*eps5t*F[3, 80]*F[1, 1, 6])/3 - 
      (2*eps5t*F[3, 81]*F[1, 1, 6])/3 + 2*eps5t*F[3, 82]*F[1, 1, 6] + 
      (2*eps5t*F[3, 23]*F[1, 1, 7])/3 + (10*eps5t*F[3, 25]*F[1, 1, 7])/3 - 
      (4*eps5t*F[3, 43]*F[1, 1, 7])/3 + (10*eps5t*F[3, 45]*F[1, 1, 7])/3 + 
      (2*eps5t*F[3, 63]*F[1, 1, 7])/3 - 2*eps5t*F[3, 70]*F[1, 1, 7] - 
      2*eps5t*F[3, 71]*F[1, 1, 7] - (8*eps5t*F[3, 80]*F[1, 1, 7])/3 + 
      (2*eps5t*F[3, 81]*F[1, 1, 7])/3 - (2*eps5t*F[3, 82]*F[1, 1, 7])/3 - 
      4*eps5t*F[3, 45]*F[1, 1, 8] - (2*eps5t*F[3, 70]*F[1, 1, 8])/3 + 
      (2*eps5t*F[3, 71]*F[1, 1, 8])/3 - (2*eps5t*F[3, 78]*F[1, 1, 8])/3 + 
      4*eps5t*F[3, 80]*F[1, 1, 8] + (2*eps5t*F[3, 82]*F[1, 1, 8])/3 + 
      (2*eps5t*F[3, 23]*F[1, 1, 9])/3 - (4*eps5t*F[3, 43]*F[1, 1, 9])/3 - 
      (4*eps5t*F[3, 45]*F[1, 1, 9])/3 + (2*eps5t*F[3, 63]*F[1, 1, 9])/3 + 
      (2*eps5t*F[3, 70]*F[1, 1, 9])/3 - (2*eps5t*F[3, 80]*F[1, 1, 9])/3 - 
      (2*eps5t*F[3, 81]*F[1, 1, 9])/3 - (2*eps5t*F[3, 82]*F[1, 1, 9])/3 + 
      (2*eps5t*F[3, 25]*F[1, 1, 10])/3 - (2*eps5t*F[3, 45]*F[1, 1, 10])/3 - 
      (4*eps5t*F[3, 63]*F[1, 1, 10])/3 - (2*eps5t*F[3, 70]*F[1, 1, 10])/3 + 
      (2*eps5t*F[3, 81]*F[1, 1, 10])/3 - (22*eps5t*tci[1, 1]^3)/27 - 
      (106*eps5t*F[1, 1, 1]*tci[1, 1]^3)/405 - 
      (142*eps5t*F[1, 1, 2]*tci[1, 1]^3)/405 + (8*eps5t*F[1, 1, 3]*tci[1, 1]^3)/
       27 - (2*eps5t*F[1, 1, 4]*tci[1, 1]^3)/15 - 
      (28*eps5t*F[1, 1, 5]*tci[1, 1]^3)/135 + 
      (208*eps5t*F[1, 1, 6]*tci[1, 1]^3)/405 - 
      (142*eps5t*F[1, 1, 7]*tci[1, 1]^3)/405 + 
      (62*eps5t*F[1, 1, 8]*tci[1, 1]^3)/135 - (8*eps5t*F[1, 1, 10]*tci[1, 1]^3)/
       81 + 4*eps5t*F[3, 45]*tci[1, 2] + (4*eps5t*F[3, 78]*tci[1, 2])/3 - 
      4*eps5t*F[3, 80]*tci[1, 2] + (8*eps5t*F[3, 82]*tci[1, 2])/3 - 
      (536*eps5t*tci[1, 1]^3*tci[1, 2])/135 + (8*eps5t*tci[1, 1]^2*tci[2, 1])/
       27 - (40*eps5t*tci[1, 2]*tci[2, 1])/3 + 
      (64*eps5t*F[1, 1, 2]*tci[1, 2]*tci[2, 1])/9 - 8*eps5t*F[1, 1, 3]*
       tci[1, 2]*tci[2, 1] + (32*eps5t*F[1, 1, 4]*tci[1, 2]*tci[2, 1])/3 + 
      (8*eps5t*F[1, 1, 5]*tci[1, 2]*tci[2, 1])/9 - 
      (40*eps5t*F[1, 1, 6]*tci[1, 2]*tci[2, 1])/9 + 
      (64*eps5t*F[1, 1, 7]*tci[1, 2]*tci[2, 1])/9 - 
      (16*eps5t*F[1, 1, 8]*tci[1, 2]*tci[2, 1])/3 + 
      (8*eps5t*F[1, 1, 10]*tci[1, 2]*tci[2, 1])/3 - 96*eps5t*tci[3, 1] - 
      (96*eps5t*F[1, 1, 1]*tci[3, 1])/5 - (32*eps5t*F[1, 1, 2]*tci[3, 1])/5 + 
      (96*eps5t*F[1, 1, 4]*tci[3, 1])/5 - (64*eps5t*F[1, 1, 5]*tci[3, 1])/5 + 
      (128*eps5t*F[1, 1, 6]*tci[3, 1])/5 - (32*eps5t*F[1, 1, 7]*tci[3, 1])/5 + 
      (96*eps5t*F[1, 1, 8]*tci[3, 1])/5 - (128*eps5t*tci[1, 2]*tci[3, 1])/5 - 
      64*eps5t*tci[1, 2]*tci[3, 2] + (3784*eps5t*tci[4, 1])/135 + 
      (128*eps5t*tci[4, 2])/5 + (32*eps5t*tci[4, 3])/3 - 
      (554*eps5t*tci[1, 1]^3*tcr[1, 1])/405 - 40*eps5t*tci[2, 1]*tcr[1, 1] - 
      8*eps5t*F[1, 1, 1]*tci[2, 1]*tcr[1, 1] - 
      (8*eps5t*F[1, 1, 2]*tci[2, 1]*tcr[1, 1])/3 + 8*eps5t*F[1, 1, 4]*tci[2, 1]*
       tcr[1, 1] - (16*eps5t*F[1, 1, 5]*tci[2, 1]*tcr[1, 1])/3 + 
      (32*eps5t*F[1, 1, 6]*tci[2, 1]*tcr[1, 1])/3 - 
      (8*eps5t*F[1, 1, 7]*tci[2, 1]*tcr[1, 1])/3 + 8*eps5t*F[1, 1, 8]*tci[2, 1]*
       tcr[1, 1] - (8*eps5t*tci[1, 2]*tci[2, 1]*tcr[1, 1])/3 - 
      32*eps5t*tci[3, 2]*tcr[1, 1] + 2*eps5t*tci[1, 1]*tcr[1, 1]^2 + 
      (2*eps5t*F[1, 1, 1]*tci[1, 1]*tcr[1, 1]^2)/5 + 
      (2*eps5t*F[1, 1, 2]*tci[1, 1]*tcr[1, 1]^2)/15 - 
      (2*eps5t*F[1, 1, 4]*tci[1, 1]*tcr[1, 1]^2)/5 + 
      (4*eps5t*F[1, 1, 5]*tci[1, 1]*tcr[1, 1]^2)/15 - 
      (8*eps5t*F[1, 1, 6]*tci[1, 1]*tcr[1, 1]^2)/15 + 
      (2*eps5t*F[1, 1, 7]*tci[1, 1]*tcr[1, 1]^2)/15 - 
      (2*eps5t*F[1, 1, 8]*tci[1, 1]*tcr[1, 1]^2)/5 + 
      (8*eps5t*tci[1, 1]*tci[1, 2]*tcr[1, 1]^2)/15 + 
      4*eps5t*tci[2, 1]*tcr[1, 1]^2 - (26*eps5t*tci[1, 1]*tcr[1, 1]^3)/45 + 
      (436*eps5t*tci[1, 1]^3*tcr[1, 2])/243 + 
      (160*eps5t*tci[1, 2]*tci[2, 1]*tcr[1, 2])/3 + 4*eps5t*tci[1, 1]*
       tcr[1, 1]^2*tcr[1, 2] + 16*eps5t*tci[1, 1]*tci[1, 2]*tcr[1, 2]^2 + 
      (80*eps5t*tci[2, 1]*tcr[1, 2]^2)/3 - (260*eps5t*tci[1, 1]*tcr[3, 3])/27))/
    2 + (r[2*q10*q2*q5 - q10*q2*q6 - q2*q3*q6 - 2*q10*q5*q6 + q2*q3*q7 - 
       q2*q5*q7 - q2*q3*q8 + q2*q5*q8 + 2*q3*q6*q8 - 2*q5*q6*q8 - q3*q7*q8 + 
       q5*q7*q8 - 4*q10*q2*q9 + q10*q5*q9 + 2*q10*q6*q9 + 4*q2*q7*q9 + 
       2*q5*q7*q9 - q5*q8*q9 + 2*q6*q8*q9 - 4*q7*q8*q9 + q2*q3*q7*q8*s12 - 
       q2*q5*q7*q8*s12 + 2*q10*q2*q5*q9*s34 - q10*q5*q6*q9*s34 - 
       2*q2*q5*q7*q9*s34 - q5*q6*q8*q9*s34 + q10*q2*q5*q6*s45 - 
       q2*q3*q6*q8*s45 + q2*q5*q6*q8*s45 - 2*q5*q7*q8*q9*s45 + 
       2*q10*q2*q6*q9*s51 + 2*q2*q3*q6*q9*s51 - 2*q2*q3*q7*q9*s51 - 
       2*q3*q6*q8*q9*s51 + 2*q3*q7*q8*q9*s51]*((-8*eps5t*F[4, 28])/3 - 
      (8*eps5t*F[4, 39])/3 - (4*eps5t*F[4, 49])/9 - (8*eps5t*F[4, 51])/9 - 
      (25*eps5t*F[4, 80])/6 - (7*eps5t*F[4, 83])/6 + (3*eps5t*F[4, 91])/2 - 
      (eps5t*F[4, 93])/6 + (4*eps5t*F[4, 100])/9 + eps5t*F[4, 102] - 
      (eps5t*F[4, 111])/2 - eps5t*F[4, 113] - 2*eps5t*F[4, 114] - 
      (8*eps5t*F[4, 129])/3 - (26*eps5t*F[4, 132])/3 + 7*eps5t*F[4, 139] - 
      (8*eps5t*F[4, 141])/3 + (4*eps5t*F[4, 146])/9 - (7*eps5t*F[4, 148])/3 + 
      (8*eps5t*F[4, 174])/3 + (8*eps5t*F[4, 182])/3 + (4*eps5t*F[4, 190])/9 + 
      (8*eps5t*F[4, 192])/9 - (23*eps5t*F[4, 213])/6 + (67*eps5t*F[4, 215])/6 - 
      (9*eps5t*F[4, 219])/2 + (eps5t*F[4, 221])/6 + (8*eps5t*F[4, 225])/9 + 
      (eps5t*F[4, 233])/2 + eps5t*F[4, 234] + 2*eps5t*F[4, 235] + 
      (8*eps5t*F[4, 244])/3 - (4*eps5t*F[4, 246])/3 - 4*eps5t*F[4, 250] - 
      (4*eps5t*F[4, 252])/3 - (4*eps5t*F[4, 255])/9 + 4*eps5t*F[4, 277] + 
      4*eps5t*F[4, 325] - (2*eps5t*F[3, 23]*F[1, 1, 1])/3 + 
      (4*eps5t*F[3, 25]*F[1, 1, 1])/3 - (2*eps5t*F[3, 43]*F[1, 1, 1])/3 + 
      (4*eps5t*F[3, 45]*F[1, 1, 1])/3 - (2*eps5t*F[3, 62]*F[1, 1, 1])/3 + 
      (13*eps5t*F[3, 63]*F[1, 1, 1])/3 + (2*eps5t*F[3, 70]*F[1, 1, 1])/3 - 
      (4*eps5t*F[3, 71]*F[1, 1, 1])/3 - (2*eps5t*F[3, 78]*F[1, 1, 1])/3 - 
      (2*eps5t*F[3, 80]*F[1, 1, 1])/3 + (2*eps5t*F[3, 43]*F[1, 1, 2])/3 - 
      2*eps5t*F[3, 45]*F[1, 1, 2] - (4*eps5t*F[3, 62]*F[1, 1, 2])/3 + 
      2*eps5t*F[3, 63]*F[1, 1, 2] - (2*eps5t*F[3, 78]*F[1, 1, 2])/3 + 
      (4*eps5t*F[3, 80]*F[1, 1, 2])/3 - (4*eps5t*F[3, 25]*F[1, 1, 3])/3 - 
      2*eps5t*F[3, 43]*F[1, 1, 3] + (2*eps5t*F[3, 45]*F[1, 1, 3])/3 - 
      3*eps5t*F[3, 63]*F[1, 1, 3] + (4*eps5t*F[3, 71]*F[1, 1, 3])/3 + 
      (8*eps5t*F[3, 78]*F[1, 1, 3])/3 + (4*eps5t*F[3, 80]*F[1, 1, 3])/3 + 
      (2*eps5t*F[3, 43]*F[1, 1, 4])/3 + (2*eps5t*F[3, 62]*F[1, 1, 4])/3 - 
      (2*eps5t*F[3, 78]*F[1, 1, 4])/3 - (2*eps5t*F[3, 80]*F[1, 1, 4])/3 - 
      2*eps5t*F[3, 43]*F[1, 1, 5] + (4*eps5t*F[3, 45]*F[1, 1, 5])/3 + 
      (2*eps5t*F[3, 62]*F[1, 1, 5])/3 - (4*eps5t*F[3, 63]*F[1, 1, 5])/3 - 
      2*eps5t*F[3, 78]*F[1, 1, 5] - (2*eps5t*F[3, 80]*F[1, 1, 5])/3 - 
      (2*eps5t*F[3, 23]*F[1, 1, 6])/3 + (4*eps5t*F[3, 25]*F[1, 1, 6])/3 + 
      (2*eps5t*F[3, 43]*F[1, 1, 6])/3 + (2*eps5t*F[3, 45]*F[1, 1, 6])/3 - 
      (4*eps5t*F[3, 62]*F[1, 1, 6])/3 - (19*eps5t*F[3, 63]*F[1, 1, 6])/3 + 
      (2*eps5t*F[3, 70]*F[1, 1, 6])/3 - (4*eps5t*F[3, 71]*F[1, 1, 6])/3 + 
      (2*eps5t*F[3, 78]*F[1, 1, 6])/3 - (4*eps5t*F[3, 80]*F[1, 1, 6])/3 - 
      (4*eps5t*F[3, 25]*F[1, 1, 7])/3 - (2*eps5t*F[3, 43]*F[1, 1, 7])/3 + 
      (2*eps5t*F[3, 62]*F[1, 1, 7])/3 - (2*eps5t*F[3, 63]*F[1, 1, 7])/3 + 
      (4*eps5t*F[3, 71]*F[1, 1, 7])/3 + 2*eps5t*F[3, 80]*F[1, 1, 7] + 
      (2*eps5t*F[3, 23]*F[1, 1, 8])/3 - 2*eps5t*F[3, 43]*F[1, 1, 8] - 
      2*eps5t*F[3, 45]*F[1, 1, 8] - (4*eps5t*F[3, 63]*F[1, 1, 8])/3 - 
      (2*eps5t*F[3, 70]*F[1, 1, 8])/3 + (4*eps5t*F[3, 78]*F[1, 1, 8])/3 - 
      (4*eps5t*F[3, 80]*F[1, 1, 8])/3 + (2*eps5t*F[3, 43]*F[1, 1, 9])/3 + 
      (2*eps5t*F[3, 45]*F[1, 1, 9])/3 - (2*eps5t*F[3, 63]*F[1, 1, 9])/3 - 
      (2*eps5t*F[3, 78]*F[1, 1, 9])/3 + (2*eps5t*F[3, 23]*F[1, 1, 10])/3 + 
      (2*eps5t*F[3, 43]*F[1, 1, 10])/3 - (2*eps5t*F[3, 45]*F[1, 1, 10])/3 + 
      (4*eps5t*F[3, 62]*F[1, 1, 10])/3 + 7*eps5t*F[3, 63]*F[1, 1, 10] - 
      (2*eps5t*F[3, 70]*F[1, 1, 10])/3 + (19*eps5t*F[1, 1, 1]*tci[1, 1]^3)/54 + 
      (53*eps5t*F[1, 1, 2]*tci[1, 1]^3)/135 - 
      (391*eps5t*F[1, 1, 3]*tci[1, 1]^3)/810 - 
      (16*eps5t*F[1, 1, 5]*tci[1, 1]^3)/135 - (11*eps5t*F[1, 1, 6]*tci[1, 1]^3)/
       90 - (7*eps5t*F[1, 1, 7]*tci[1, 1]^3)/81 - 
      (133*eps5t*F[1, 1, 8]*tci[1, 1]^3)/405 + (eps5t*F[1, 1, 9]*tci[1, 1]^3)/
       45 + (169*eps5t*F[1, 1, 10]*tci[1, 1]^3)/810 + 
      4*eps5t*F[3, 43]*tci[1, 2] - (8*eps5t*F[3, 78]*tci[1, 2])/3 + 
      (4*eps5t*F[3, 80]*tci[1, 2])/3 + (26*eps5t*tci[1, 1]^3*tci[1, 2])/15 - 
      (20*eps5t*tci[1, 1]^2*tci[2, 1])/27 - 
      (2*eps5t*F[1, 1, 1]*tci[1, 2]*tci[2, 1])/3 + 
      (2*eps5t*F[1, 1, 3]*tci[1, 2]*tci[2, 1])/3 - 
      (56*eps5t*F[1, 1, 5]*tci[1, 2]*tci[2, 1])/9 - 2*eps5t*F[1, 1, 6]*
       tci[1, 2]*tci[2, 1] - (32*eps5t*F[1, 1, 7]*tci[1, 2]*tci[2, 1])/9 + 
      (16*eps5t*F[1, 1, 8]*tci[1, 2]*tci[2, 1])/3 - 
      (16*eps5t*F[1, 1, 9]*tci[1, 2]*tci[2, 1])/9 + 
      (50*eps5t*F[1, 1, 10]*tci[1, 2]*tci[2, 1])/9 + 24*eps5t*F[1, 1, 1]*
       tci[3, 1] + (144*eps5t*F[1, 1, 2]*tci[3, 1])/5 - 
      (168*eps5t*F[1, 1, 3]*tci[3, 1])/5 - (128*eps5t*F[1, 1, 5]*tci[3, 1])/5 - 
      (72*eps5t*F[1, 1, 6]*tci[3, 1])/5 - 16*eps5t*F[1, 1, 7]*tci[3, 1] - 
      (48*eps5t*F[1, 1, 8]*tci[3, 1])/5 - (16*eps5t*F[1, 1, 9]*tci[3, 1])/5 + 
      (152*eps5t*F[1, 1, 10]*tci[3, 1])/5 + (32*eps5t*tci[1, 2]*tci[3, 1])/5 + 
      32*eps5t*tci[1, 2]*tci[3, 2] - (4144*eps5t*tci[4, 1])/135 - 
      (128*eps5t*tci[4, 2])/5 - (32*eps5t*tci[4, 3])/3 + 
      (53*eps5t*tci[1, 1]^3*tcr[1, 1])/54 + 10*eps5t*F[1, 1, 1]*tci[2, 1]*
       tcr[1, 1] + 12*eps5t*F[1, 1, 2]*tci[2, 1]*tcr[1, 1] - 
      14*eps5t*F[1, 1, 3]*tci[2, 1]*tcr[1, 1] - 
      (32*eps5t*F[1, 1, 5]*tci[2, 1]*tcr[1, 1])/3 - 6*eps5t*F[1, 1, 6]*
       tci[2, 1]*tcr[1, 1] - (20*eps5t*F[1, 1, 7]*tci[2, 1]*tcr[1, 1])/3 - 
      4*eps5t*F[1, 1, 8]*tci[2, 1]*tcr[1, 1] - 
      (4*eps5t*F[1, 1, 9]*tci[2, 1]*tcr[1, 1])/3 + 
      (38*eps5t*F[1, 1, 10]*tci[2, 1]*tcr[1, 1])/3 + 
      (10*eps5t*tci[1, 2]*tci[2, 1]*tcr[1, 1])/3 - 
      (24*eps5t*tci[3, 1]*tcr[1, 1])/5 + 32*eps5t*tci[3, 2]*tcr[1, 1] - 
      (eps5t*F[1, 1, 1]*tci[1, 1]*tcr[1, 1]^2)/2 - 
      (3*eps5t*F[1, 1, 2]*tci[1, 1]*tcr[1, 1]^2)/5 + 
      (7*eps5t*F[1, 1, 3]*tci[1, 1]*tcr[1, 1]^2)/10 + 
      (8*eps5t*F[1, 1, 5]*tci[1, 1]*tcr[1, 1]^2)/15 + 
      (3*eps5t*F[1, 1, 6]*tci[1, 1]*tcr[1, 1]^2)/10 + 
      (eps5t*F[1, 1, 7]*tci[1, 1]*tcr[1, 1]^2)/3 + 
      (eps5t*F[1, 1, 8]*tci[1, 1]*tcr[1, 1]^2)/5 + 
      (eps5t*F[1, 1, 9]*tci[1, 1]*tcr[1, 1]^2)/15 - 
      (19*eps5t*F[1, 1, 10]*tci[1, 1]*tcr[1, 1]^2)/30 - 
      (2*eps5t*tci[1, 1]*tci[1, 2]*tcr[1, 1]^2)/15 - 
      6*eps5t*tci[2, 1]*tcr[1, 1]^2 + (61*eps5t*tci[1, 1]*tcr[1, 1]^3)/90 - 
      (436*eps5t*tci[1, 1]^3*tcr[1, 2])/243 - 
      (80*eps5t*tci[1, 2]*tci[2, 1]*tcr[1, 2])/3 - 4*eps5t*tci[1, 1]*
       tcr[1, 1]^2*tcr[1, 2] - 8*eps5t*tci[1, 1]*tci[1, 2]*tcr[1, 2]^2 - 
      (80*eps5t*tci[2, 1]*tcr[1, 2]^2)/3 + (260*eps5t*tci[1, 1]*tcr[3, 3])/27))/
    2 + (r[2*q10*q2*q5 - 4*q10*q5*q6 - 2*q2*q3*q8 + 2*q2*q5*q8 + 2*q3*q6*q8 - 
       4*q5*q6*q8 + 2*q5*q7*q8 - 2*q10*q2*q9 + q10*q5*q9 + 2*q10*q6*q9 + 
       2*q2*q7*q9 + q5*q7*q9 - 2*q5*q8*q9 + 2*q6*q8*q9 - 2*q7*q8*q9 + 
       2*q2*q3*q7*q8*s12 - 2*q2*q5*q7*q8*s12 + q10*q2*q5*q9*s34 - 
       2*q10*q5*q6*q9*s34 - q2*q5*q7*q9*s34 - 2*q5*q6*q8*q9*s34 + 
       2*q10*q2*q5*q6*s45 - 2*q2*q3*q6*q8*s45 + 2*q2*q5*q6*q8*s45 - 
       2*q5*q7*q8*q9*s45 + q10*q2*q6*q9*s51 + q2*q3*q6*q9*s51 - 
       q2*q3*q7*q9*s51 - q3*q6*q8*q9*s51 + q3*q7*q8*q9*s51]*
     (-8*eps5t*F[3, 62] - (8*eps5t*F[4, 28])/3 - (8*eps5t*F[4, 39])/3 - 
      (4*eps5t*F[4, 49])/9 - (8*eps5t*F[4, 51])/9 - (eps5t*F[4, 80])/6 - 
      (7*eps5t*F[4, 83])/6 + (3*eps5t*F[4, 91])/2 - (eps5t*F[4, 93])/6 - 
      (8*eps5t*F[4, 100])/9 + eps5t*F[4, 102] - (eps5t*F[4, 111])/2 - 
      eps5t*F[4, 113] - 2*eps5t*F[4, 114] + (4*eps5t*F[4, 129])/3 - 
      (26*eps5t*F[4, 132])/3 + 7*eps5t*F[4, 139] - (8*eps5t*F[4, 141])/3 - 
      (8*eps5t*F[4, 146])/9 - (7*eps5t*F[4, 148])/3 + (8*eps5t*F[4, 174])/3 + 
      (8*eps5t*F[4, 182])/3 + (4*eps5t*F[4, 190])/9 + (8*eps5t*F[4, 192])/9 + 
      (eps5t*F[4, 213])/6 + (67*eps5t*F[4, 215])/6 - (9*eps5t*F[4, 219])/2 + 
      (eps5t*F[4, 221])/6 + (8*eps5t*F[4, 225])/9 + (eps5t*F[4, 233])/2 + 
      eps5t*F[4, 234] + 2*eps5t*F[4, 235] + (20*eps5t*F[4, 244])/3 - 
      (4*eps5t*F[4, 246])/3 - 4*eps5t*F[4, 250] - (4*eps5t*F[4, 252])/3 - 
      (4*eps5t*F[4, 255])/9 - 4*eps5t*F[4, 273] + 4*eps5t*F[4, 277] - 
      (2*eps5t*F[3, 23]*F[1, 1, 1])/3 + (4*eps5t*F[3, 25]*F[1, 1, 1])/3 - 
      (2*eps5t*F[3, 43]*F[1, 1, 1])/3 + (4*eps5t*F[3, 45]*F[1, 1, 1])/3 - 
      (2*eps5t*F[3, 62]*F[1, 1, 1])/3 + (13*eps5t*F[3, 63]*F[1, 1, 1])/3 + 
      (2*eps5t*F[3, 70]*F[1, 1, 1])/3 - (4*eps5t*F[3, 71]*F[1, 1, 1])/3 - 
      (2*eps5t*F[3, 78]*F[1, 1, 1])/3 - (2*eps5t*F[3, 80]*F[1, 1, 1])/3 + 
      (2*eps5t*F[3, 43]*F[1, 1, 2])/3 - 2*eps5t*F[3, 45]*F[1, 1, 2] - 
      (4*eps5t*F[3, 62]*F[1, 1, 2])/3 + 2*eps5t*F[3, 63]*F[1, 1, 2] - 
      (2*eps5t*F[3, 78]*F[1, 1, 2])/3 + (4*eps5t*F[3, 80]*F[1, 1, 2])/3 - 
      (4*eps5t*F[3, 25]*F[1, 1, 3])/3 + (2*eps5t*F[3, 45]*F[1, 1, 3])/3 + 
      2*eps5t*F[3, 62]*F[1, 1, 3] - 3*eps5t*F[3, 63]*F[1, 1, 3] + 
      (4*eps5t*F[3, 71]*F[1, 1, 3])/3 + (2*eps5t*F[3, 78]*F[1, 1, 3])/3 - 
      (2*eps5t*F[3, 80]*F[1, 1, 3])/3 + (2*eps5t*F[3, 43]*F[1, 1, 4])/3 + 
      (2*eps5t*F[3, 62]*F[1, 1, 4])/3 - (2*eps5t*F[3, 78]*F[1, 1, 4])/3 - 
      (2*eps5t*F[3, 80]*F[1, 1, 4])/3 + (4*eps5t*F[3, 45]*F[1, 1, 5])/3 - 
      (4*eps5t*F[3, 62]*F[1, 1, 5])/3 - (4*eps5t*F[3, 63]*F[1, 1, 5])/3 + 
      (4*eps5t*F[3, 80]*F[1, 1, 5])/3 - (2*eps5t*F[3, 23]*F[1, 1, 6])/3 + 
      (4*eps5t*F[3, 25]*F[1, 1, 6])/3 + (2*eps5t*F[3, 43]*F[1, 1, 6])/3 + 
      (2*eps5t*F[3, 45]*F[1, 1, 6])/3 - (4*eps5t*F[3, 62]*F[1, 1, 6])/3 - 
      (19*eps5t*F[3, 63]*F[1, 1, 6])/3 + (2*eps5t*F[3, 70]*F[1, 1, 6])/3 - 
      (4*eps5t*F[3, 71]*F[1, 1, 6])/3 + (2*eps5t*F[3, 78]*F[1, 1, 6])/3 - 
      (4*eps5t*F[3, 80]*F[1, 1, 6])/3 - (4*eps5t*F[3, 25]*F[1, 1, 7])/3 - 
      (2*eps5t*F[3, 43]*F[1, 1, 7])/3 + (2*eps5t*F[3, 62]*F[1, 1, 7])/3 - 
      (2*eps5t*F[3, 63]*F[1, 1, 7])/3 + (4*eps5t*F[3, 71]*F[1, 1, 7])/3 + 
      2*eps5t*F[3, 80]*F[1, 1, 7] + (2*eps5t*F[3, 23]*F[1, 1, 8])/3 - 
      2*eps5t*F[3, 45]*F[1, 1, 8] + 2*eps5t*F[3, 62]*F[1, 1, 8] - 
      (4*eps5t*F[3, 63]*F[1, 1, 8])/3 - (2*eps5t*F[3, 70]*F[1, 1, 8])/3 - 
      (2*eps5t*F[3, 78]*F[1, 1, 8])/3 - (10*eps5t*F[3, 80]*F[1, 1, 8])/3 - 
      (4*eps5t*F[3, 43]*F[1, 1, 9])/3 + (2*eps5t*F[3, 45]*F[1, 1, 9])/3 + 
      2*eps5t*F[3, 62]*F[1, 1, 9] - (2*eps5t*F[3, 63]*F[1, 1, 9])/3 + 
      (4*eps5t*F[3, 78]*F[1, 1, 9])/3 + 2*eps5t*F[3, 80]*F[1, 1, 9] + 
      (2*eps5t*F[3, 23]*F[1, 1, 10])/3 + (2*eps5t*F[3, 43]*F[1, 1, 10])/3 - 
      (2*eps5t*F[3, 45]*F[1, 1, 10])/3 + (4*eps5t*F[3, 62]*F[1, 1, 10])/3 + 
      7*eps5t*F[3, 63]*F[1, 1, 10] - (2*eps5t*F[3, 70]*F[1, 1, 10])/3 + 
      (44*eps5t*tci[1, 1]^3)/135 + (19*eps5t*F[1, 1, 1]*tci[1, 1]^3)/54 + 
      (53*eps5t*F[1, 1, 2]*tci[1, 1]^3)/135 - 
      (391*eps5t*F[1, 1, 3]*tci[1, 1]^3)/810 + (2*eps5t*F[1, 1, 5]*tci[1, 1]^3)/
       45 - (11*eps5t*F[1, 1, 6]*tci[1, 1]^3)/90 - 
      (7*eps5t*F[1, 1, 7]*tci[1, 1]^3)/81 - (133*eps5t*F[1, 1, 8]*tci[1, 1]^3)/
       405 - (19*eps5t*F[1, 1, 9]*tci[1, 1]^3)/135 + 
      (169*eps5t*F[1, 1, 10]*tci[1, 1]^3)/810 - 4*eps5t*F[3, 62]*tci[1, 2] + 
      (4*eps5t*F[3, 78]*tci[1, 2])/3 + (16*eps5t*F[3, 80]*tci[1, 2])/3 + 
      (26*eps5t*tci[1, 1]^3*tci[1, 2])/15 - (20*eps5t*tci[1, 1]^2*tci[2, 1])/
       27 + (16*eps5t*tci[1, 2]*tci[2, 1])/3 - 
      (2*eps5t*F[1, 1, 1]*tci[1, 2]*tci[2, 1])/3 + 
      (2*eps5t*F[1, 1, 3]*tci[1, 2]*tci[2, 1])/3 - 
      (32*eps5t*F[1, 1, 5]*tci[1, 2]*tci[2, 1])/9 - 2*eps5t*F[1, 1, 6]*
       tci[1, 2]*tci[2, 1] - (32*eps5t*F[1, 1, 7]*tci[1, 2]*tci[2, 1])/9 + 
      (16*eps5t*F[1, 1, 8]*tci[1, 2]*tci[2, 1])/3 - 
      (40*eps5t*F[1, 1, 9]*tci[1, 2]*tci[2, 1])/9 + 
      (50*eps5t*F[1, 1, 10]*tci[1, 2]*tci[2, 1])/9 + (192*eps5t*tci[3, 1])/5 + 
      24*eps5t*F[1, 1, 1]*tci[3, 1] + (144*eps5t*F[1, 1, 2]*tci[3, 1])/5 - 
      (168*eps5t*F[1, 1, 3]*tci[3, 1])/5 - (32*eps5t*F[1, 1, 5]*tci[3, 1])/5 - 
      (72*eps5t*F[1, 1, 6]*tci[3, 1])/5 - 16*eps5t*F[1, 1, 7]*tci[3, 1] - 
      (48*eps5t*F[1, 1, 8]*tci[3, 1])/5 - (112*eps5t*F[1, 1, 9]*tci[3, 1])/5 + 
      (152*eps5t*F[1, 1, 10]*tci[3, 1])/5 + (32*eps5t*tci[1, 2]*tci[3, 1])/5 + 
      32*eps5t*tci[1, 2]*tci[3, 2] - (4144*eps5t*tci[4, 1])/135 - 
      (128*eps5t*tci[4, 2])/5 - (32*eps5t*tci[4, 3])/3 + 
      (53*eps5t*tci[1, 1]^3*tcr[1, 1])/54 + 16*eps5t*tci[2, 1]*tcr[1, 1] + 
      10*eps5t*F[1, 1, 1]*tci[2, 1]*tcr[1, 1] + 12*eps5t*F[1, 1, 2]*tci[2, 1]*
       tcr[1, 1] - 14*eps5t*F[1, 1, 3]*tci[2, 1]*tcr[1, 1] - 
      (8*eps5t*F[1, 1, 5]*tci[2, 1]*tcr[1, 1])/3 - 6*eps5t*F[1, 1, 6]*tci[2, 1]*
       tcr[1, 1] - (20*eps5t*F[1, 1, 7]*tci[2, 1]*tcr[1, 1])/3 - 
      4*eps5t*F[1, 1, 8]*tci[2, 1]*tcr[1, 1] - 
      (28*eps5t*F[1, 1, 9]*tci[2, 1]*tcr[1, 1])/3 + 
      (38*eps5t*F[1, 1, 10]*tci[2, 1]*tcr[1, 1])/3 + 
      (10*eps5t*tci[1, 2]*tci[2, 1]*tcr[1, 1])/3 - 
      (24*eps5t*tci[3, 1]*tcr[1, 1])/5 + 32*eps5t*tci[3, 2]*tcr[1, 1] - 
      (4*eps5t*tci[1, 1]*tcr[1, 1]^2)/5 - (eps5t*F[1, 1, 1]*tci[1, 1]*
        tcr[1, 1]^2)/2 - (3*eps5t*F[1, 1, 2]*tci[1, 1]*tcr[1, 1]^2)/5 + 
      (7*eps5t*F[1, 1, 3]*tci[1, 1]*tcr[1, 1]^2)/10 + 
      (2*eps5t*F[1, 1, 5]*tci[1, 1]*tcr[1, 1]^2)/15 + 
      (3*eps5t*F[1, 1, 6]*tci[1, 1]*tcr[1, 1]^2)/10 + 
      (eps5t*F[1, 1, 7]*tci[1, 1]*tcr[1, 1]^2)/3 + 
      (eps5t*F[1, 1, 8]*tci[1, 1]*tcr[1, 1]^2)/5 + 
      (7*eps5t*F[1, 1, 9]*tci[1, 1]*tcr[1, 1]^2)/15 - 
      (19*eps5t*F[1, 1, 10]*tci[1, 1]*tcr[1, 1]^2)/30 - 
      (2*eps5t*tci[1, 1]*tci[1, 2]*tcr[1, 1]^2)/15 - 
      6*eps5t*tci[2, 1]*tcr[1, 1]^2 + (61*eps5t*tci[1, 1]*tcr[1, 1]^3)/90 - 
      (436*eps5t*tci[1, 1]^3*tcr[1, 2])/243 - 
      (80*eps5t*tci[1, 2]*tci[2, 1]*tcr[1, 2])/3 - 4*eps5t*tci[1, 1]*
       tcr[1, 1]^2*tcr[1, 2] - 8*eps5t*tci[1, 1]*tci[1, 2]*tcr[1, 2]^2 - 
      (80*eps5t*tci[2, 1]*tcr[1, 2]^2)/3 + (260*eps5t*tci[1, 1]*tcr[3, 3])/27))/
    2 + (r[2*q2*q4*q5 + 2*q2*q4*q7 - 2*q2*q3*q8 + 2*q2*q5*q8 + 2*q3*q6*q8 + 
       2*q4*q6*q8 - 2*q5*q6*q8 + 2*q2*q5*q9 + q4*q5*q9 + 2*q4*q6*q9 - 
       q5*q6*q9 + 2*q2*q7*q9 - 2*q4*q7*q9 + 2*q2*q3*q4*q7*s12 - 
       2*q2*q3*q4*q8*s12 + 2*q2*q4*q5*q8*s12 - q4*q5*q6*q8*s34 + 
       2*q2*q4*q5*q9*s34 - q4*q5*q6*q9*s34 + 2*q2*q4*q7*q9*s34 - 
       2*q2*q3*q6*q8*s45 + 2*q2*q5*q6*q8*s45 + 2*q2*q5*q6*q9*s45 - 
       q3*q4*q6*q8*s51 + q2*q3*q6*q9*s51 - q3*q4*q6*q9*s51 - 
       q2*q3*q7*q9*s51 + q3*q4*q7*q9*s51]*((-16*eps5t*F[4, 28])/3 - 
      (16*eps5t*F[4, 39])/3 + (4*eps5t*F[4, 49])/9 - (16*eps5t*F[4, 51])/9 + 
      (eps5t*F[4, 80])/6 + (7*eps5t*F[4, 83])/6 - (19*eps5t*F[4, 91])/2 + 
      (eps5t*F[4, 93])/6 + (8*eps5t*F[4, 100])/9 - eps5t*F[4, 102] + 
      (eps5t*F[4, 111])/2 + eps5t*F[4, 113] + 2*eps5t*F[4, 114] - 
      (16*eps5t*F[4, 129])/3 + (2*eps5t*F[4, 132])/3 + eps5t*F[4, 139] - 
      (16*eps5t*F[4, 141])/3 + (8*eps5t*F[4, 146])/9 - (5*eps5t*F[4, 148])/3 + 
      (16*eps5t*F[4, 174])/3 + (16*eps5t*F[4, 182])/3 - (4*eps5t*F[4, 190])/9 + 
      (16*eps5t*F[4, 192])/9 - (eps5t*F[4, 213])/6 + (5*eps5t*F[4, 215])/6 + 
      (9*eps5t*F[4, 219])/2 - (eps5t*F[4, 221])/6 - (8*eps5t*F[4, 225])/9 - 
      (eps5t*F[4, 233])/2 - eps5t*F[4, 234] - 2*eps5t*F[4, 235] + 
      (16*eps5t*F[4, 244])/3 - (8*eps5t*F[4, 246])/3 + 4*eps5t*F[4, 250] - 
      (8*eps5t*F[4, 252])/3 - (8*eps5t*F[4, 255])/9 + 8*eps5t*F[4, 277] + 
      (2*eps5t*F[3, 23]*F[1, 1, 1])/3 + (8*eps5t*F[3, 25]*F[1, 1, 1])/3 + 
      (2*eps5t*F[3, 43]*F[1, 1, 1])/3 + (2*eps5t*F[3, 45]*F[1, 1, 1])/3 - 
      (4*eps5t*F[3, 62]*F[1, 1, 1])/3 - (7*eps5t*F[3, 63]*F[1, 1, 1])/3 - 
      (2*eps5t*F[3, 70]*F[1, 1, 1])/3 - (8*eps5t*F[3, 71]*F[1, 1, 1])/3 + 
      (2*eps5t*F[3, 78]*F[1, 1, 1])/3 - (4*eps5t*F[3, 80]*F[1, 1, 1])/3 - 
      (2*eps5t*F[3, 43]*F[1, 1, 2])/3 - 2*eps5t*F[3, 45]*F[1, 1, 2] - 
      (8*eps5t*F[3, 62]*F[1, 1, 2])/3 + 2*eps5t*F[3, 63]*F[1, 1, 2] + 
      (2*eps5t*F[3, 78]*F[1, 1, 2])/3 + (8*eps5t*F[3, 80]*F[1, 1, 2])/3 - 
      (8*eps5t*F[3, 25]*F[1, 1, 3])/3 - (8*eps5t*F[3, 45]*F[1, 1, 3])/3 + 
      eps5t*F[3, 63]*F[1, 1, 3] + (8*eps5t*F[3, 71]*F[1, 1, 3])/3 - 
      (2*eps5t*F[3, 78]*F[1, 1, 3])/3 + (8*eps5t*F[3, 80]*F[1, 1, 3])/3 - 
      (2*eps5t*F[3, 43]*F[1, 1, 4])/3 + 2*eps5t*F[3, 45]*F[1, 1, 4] + 
      (4*eps5t*F[3, 62]*F[1, 1, 4])/3 - 2*eps5t*F[3, 63]*F[1, 1, 4] + 
      (2*eps5t*F[3, 78]*F[1, 1, 4])/3 - (4*eps5t*F[3, 80]*F[1, 1, 4])/3 - 
      (4*eps5t*F[3, 45]*F[1, 1, 5])/3 + (4*eps5t*F[3, 62]*F[1, 1, 5])/3 + 
      (4*eps5t*F[3, 63]*F[1, 1, 5])/3 - (4*eps5t*F[3, 80]*F[1, 1, 5])/3 + 
      (2*eps5t*F[3, 23]*F[1, 1, 6])/3 + (8*eps5t*F[3, 25]*F[1, 1, 6])/3 - 
      (2*eps5t*F[3, 43]*F[1, 1, 6])/3 + (10*eps5t*F[3, 45]*F[1, 1, 6])/3 - 
      (8*eps5t*F[3, 62]*F[1, 1, 6])/3 - (5*eps5t*F[3, 63]*F[1, 1, 6])/3 - 
      (2*eps5t*F[3, 70]*F[1, 1, 6])/3 - (8*eps5t*F[3, 71]*F[1, 1, 6])/3 - 
      (2*eps5t*F[3, 78]*F[1, 1, 6])/3 - (8*eps5t*F[3, 80]*F[1, 1, 6])/3 - 
      (8*eps5t*F[3, 25]*F[1, 1, 7])/3 + (2*eps5t*F[3, 43]*F[1, 1, 7])/3 - 
      2*eps5t*F[3, 45]*F[1, 1, 7] + (4*eps5t*F[3, 62]*F[1, 1, 7])/3 - 
      (4*eps5t*F[3, 63]*F[1, 1, 7])/3 + (8*eps5t*F[3, 71]*F[1, 1, 7])/3 + 
      4*eps5t*F[3, 80]*F[1, 1, 7] - (2*eps5t*F[3, 23]*F[1, 1, 8])/3 + 
      4*eps5t*F[3, 45]*F[1, 1, 8] - (2*eps5t*F[3, 63]*F[1, 1, 8])/3 + 
      (2*eps5t*F[3, 70]*F[1, 1, 8])/3 + (2*eps5t*F[3, 78]*F[1, 1, 8])/3 - 
      (8*eps5t*F[3, 80]*F[1, 1, 8])/3 + (4*eps5t*F[3, 43]*F[1, 1, 9])/3 + 
      (4*eps5t*F[3, 45]*F[1, 1, 9])/3 - (4*eps5t*F[3, 63]*F[1, 1, 9])/3 - 
      (4*eps5t*F[3, 78]*F[1, 1, 9])/3 - (2*eps5t*F[3, 23]*F[1, 1, 10])/3 - 
      (2*eps5t*F[3, 43]*F[1, 1, 10])/3 + (2*eps5t*F[3, 45]*F[1, 1, 10])/3 + 
      (8*eps5t*F[3, 62]*F[1, 1, 10])/3 + eps5t*F[3, 63]*F[1, 1, 10] + 
      (2*eps5t*F[3, 70]*F[1, 1, 10])/3 + (11*eps5t*F[1, 1, 1]*tci[1, 1]^3)/
       270 + (53*eps5t*F[1, 1, 2]*tci[1, 1]^3)/135 + 
      (73*eps5t*F[1, 1, 3]*tci[1, 1]^3)/810 - (53*eps5t*F[1, 1, 4]*tci[1, 1]^3)/
       135 - (2*eps5t*F[1, 1, 5]*tci[1, 1]^3)/45 - 
      (11*eps5t*F[1, 1, 6]*tci[1, 1]^3)/270 - (4*eps5t*F[1, 1, 7]*tci[1, 1]^3)/
       405 - (146*eps5t*F[1, 1, 8]*tci[1, 1]^3)/405 + 
      (2*eps5t*F[1, 1, 9]*tci[1, 1]^3)/45 - (37*eps5t*F[1, 1, 10]*tci[1, 1]^3)/
       810 - 4*eps5t*F[3, 45]*tci[1, 2] + 4*eps5t*F[3, 63]*tci[1, 2] - 
      (4*eps5t*F[3, 78]*tci[1, 2])/3 + (8*eps5t*F[3, 80]*tci[1, 2])/3 + 
      (52*eps5t*tci[1, 1]^3*tci[1, 2])/15 - (40*eps5t*tci[1, 1]^2*tci[2, 1])/
       27 + (2*eps5t*F[1, 1, 1]*tci[1, 2]*tci[2, 1])/3 - 
      (2*eps5t*F[1, 1, 3]*tci[1, 2]*tci[2, 1])/3 + 
      (32*eps5t*F[1, 1, 5]*tci[1, 2]*tci[2, 1])/9 - 
      (2*eps5t*F[1, 1, 6]*tci[1, 2]*tci[2, 1])/3 - 
      (40*eps5t*F[1, 1, 7]*tci[1, 2]*tci[2, 1])/9 + 
      (8*eps5t*F[1, 1, 8]*tci[1, 2]*tci[2, 1])/3 - 
      (32*eps5t*F[1, 1, 9]*tci[1, 2]*tci[2, 1])/9 - 
      (26*eps5t*F[1, 1, 10]*tci[1, 2]*tci[2, 1])/9 + 
      (24*eps5t*F[1, 1, 1]*tci[3, 1])/5 + (144*eps5t*F[1, 1, 2]*tci[3, 1])/5 + 
      (24*eps5t*F[1, 1, 3]*tci[3, 1])/5 - (144*eps5t*F[1, 1, 4]*tci[3, 1])/5 + 
      (32*eps5t*F[1, 1, 5]*tci[3, 1])/5 - (24*eps5t*F[1, 1, 6]*tci[3, 1])/5 - 
      (64*eps5t*F[1, 1, 7]*tci[3, 1])/5 - (96*eps5t*F[1, 1, 8]*tci[3, 1])/5 - 
      (32*eps5t*F[1, 1, 9]*tci[3, 1])/5 - (56*eps5t*F[1, 1, 10]*tci[3, 1])/5 + 
      (64*eps5t*tci[1, 2]*tci[3, 1])/5 + 64*eps5t*tci[1, 2]*tci[3, 2] - 
      (8288*eps5t*tci[4, 1])/135 - (256*eps5t*tci[4, 2])/5 - 
      (64*eps5t*tci[4, 3])/3 + (709*eps5t*tci[1, 1]^3*tcr[1, 1])/270 + 
      2*eps5t*F[1, 1, 1]*tci[2, 1]*tcr[1, 1] + 12*eps5t*F[1, 1, 2]*tci[2, 1]*
       tcr[1, 1] + 2*eps5t*F[1, 1, 3]*tci[2, 1]*tcr[1, 1] - 
      12*eps5t*F[1, 1, 4]*tci[2, 1]*tcr[1, 1] + 
      (8*eps5t*F[1, 1, 5]*tci[2, 1]*tcr[1, 1])/3 - 2*eps5t*F[1, 1, 6]*tci[2, 1]*
       tcr[1, 1] - (16*eps5t*F[1, 1, 7]*tci[2, 1]*tcr[1, 1])/3 - 
      8*eps5t*F[1, 1, 8]*tci[2, 1]*tcr[1, 1] - 
      (8*eps5t*F[1, 1, 9]*tci[2, 1]*tcr[1, 1])/3 - 
      (14*eps5t*F[1, 1, 10]*tci[2, 1]*tcr[1, 1])/3 + 
      (14*eps5t*tci[1, 2]*tci[2, 1]*tcr[1, 1])/3 + 
      (168*eps5t*tci[3, 1]*tcr[1, 1])/5 + 64*eps5t*tci[3, 2]*tcr[1, 1] - 
      (eps5t*F[1, 1, 1]*tci[1, 1]*tcr[1, 1]^2)/10 - 
      (3*eps5t*F[1, 1, 2]*tci[1, 1]*tcr[1, 1]^2)/5 - 
      (eps5t*F[1, 1, 3]*tci[1, 1]*tcr[1, 1]^2)/10 + 
      (3*eps5t*F[1, 1, 4]*tci[1, 1]*tcr[1, 1]^2)/5 - 
      (2*eps5t*F[1, 1, 5]*tci[1, 1]*tcr[1, 1]^2)/15 + 
      (eps5t*F[1, 1, 6]*tci[1, 1]*tcr[1, 1]^2)/10 + 
      (4*eps5t*F[1, 1, 7]*tci[1, 1]*tcr[1, 1]^2)/15 + 
      (2*eps5t*F[1, 1, 8]*tci[1, 1]*tcr[1, 1]^2)/5 + 
      (2*eps5t*F[1, 1, 9]*tci[1, 1]*tcr[1, 1]^2)/15 + 
      (7*eps5t*F[1, 1, 10]*tci[1, 1]*tcr[1, 1]^2)/30 - 
      (4*eps5t*tci[1, 1]*tci[1, 2]*tcr[1, 1]^2)/15 + 
      6*eps5t*tci[2, 1]*tcr[1, 1]^2 + (41*eps5t*tci[1, 1]*tcr[1, 1]^3)/90 - 
      (872*eps5t*tci[1, 1]^3*tcr[1, 2])/243 - 
      (160*eps5t*tci[1, 2]*tci[2, 1]*tcr[1, 2])/3 - 8*eps5t*tci[1, 1]*
       tcr[1, 1]^2*tcr[1, 2] - 16*eps5t*tci[1, 1]*tci[1, 2]*tcr[1, 2]^2 - 
      (160*eps5t*tci[2, 1]*tcr[1, 2]^2)/3 + (520*eps5t*tci[1, 1]*tcr[3, 3])/
       27))/2 + (r[q2*q4*q5 - q2*q3*q6 - q2*q5*q6 + q2*q3*q7 + q2*q4*q7 - 
       q3*q4*q7 - q2*q3*q8 + q3*q4*q8 + q2*q5*q8 - q4*q5*q8 + 2*q3*q6*q8 + 
       4*q4*q6*q8 - 2*q5*q6*q8 + q2*q5*q9 + q4*q5*q9 - 2*q2*q6*q9 + 
       4*q4*q6*q9 - 2*q5*q6*q9 + 2*q2*q7*q9 - 2*q4*q7*q9 + q2*q3*q4*q7*s12 - 
       q2*q3*q4*q8*s12 + q2*q4*q5*q8*s12 - 2*q4*q5*q6*q8*s34 + 
       q2*q4*q5*q9*s34 - 2*q4*q5*q6*q9*s34 + q2*q4*q7*q9*s34 - 
       q2*q3*q6*q8*s45 + q2*q5*q6*q8*s45 + 2*q2*q5*q6*q9*s45 - 
       2*q3*q4*q6*q8*s51 + 2*q2*q3*q6*q9*s51 - 2*q3*q4*q6*q9*s51 - 
       2*q2*q3*q7*q9*s51 + 2*q3*q4*q7*q9*s51]*(6*eps5t*F[4, 25] - 
      (22*eps5t*F[4, 28])/3 - (10*eps5t*F[4, 39])/3 + 2*eps5t*F[4, 41] - 
      (14*eps5t*F[4, 49])/9 - (22*eps5t*F[4, 51])/9 + (13*eps5t*F[4, 80])/6 - 
      (5*eps5t*F[4, 83])/6 - (15*eps5t*F[4, 91])/2 + (13*eps5t*F[4, 93])/6 + 
      (2*eps5t*F[4, 100])/9 - (5*eps5t*F[4, 102])/3 + (eps5t*F[4, 111])/2 + 
      eps5t*F[4, 113] + 2*eps5t*F[4, 114] - (16*eps5t*F[4, 129])/3 + 
      (14*eps5t*F[4, 132])/3 + eps5t*F[4, 139] - (16*eps5t*F[4, 141])/3 + 
      (8*eps5t*F[4, 146])/9 - (eps5t*F[4, 148])/3 - 2*eps5t*F[4, 171] + 
      (4*eps5t*F[4, 174])/3 + (4*eps5t*F[4, 182])/3 - 2*eps5t*F[4, 184] + 
      (2*eps5t*F[4, 190])/9 + (16*eps5t*F[4, 192])/9 - (eps5t*F[4, 213])/6 + 
      (5*eps5t*F[4, 215])/6 + (9*eps5t*F[4, 219])/2 - (eps5t*F[4, 221])/6 - 
      (8*eps5t*F[4, 225])/9 - (eps5t*F[4, 233])/2 - eps5t*F[4, 234] - 
      2*eps5t*F[4, 235] + (4*eps5t*F[4, 244])/3 - (8*eps5t*F[4, 246])/3 + 
      4*eps5t*F[4, 250] - (8*eps5t*F[4, 252])/3 - (8*eps5t*F[4, 255])/9 - 
      2*eps5t*F[4, 271] + 4*eps5t*F[4, 277] - 2*eps5t*F[4, 279] + 
      (2*eps5t*F[4, 282])/3 + 4*eps5t*F[4, 293] + 4*eps5t*F[4, 330] + 
      (2*eps5t*F[3, 23]*F[1, 1, 1])/3 + (5*eps5t*F[3, 25]*F[1, 1, 1])/3 + 
      (2*eps5t*F[3, 43]*F[1, 1, 1])/3 - (eps5t*F[3, 45]*F[1, 1, 1])/3 - 
      (4*eps5t*F[3, 62]*F[1, 1, 1])/3 - (7*eps5t*F[3, 63]*F[1, 1, 1])/3 + 
      (eps5t*F[3, 70]*F[1, 1, 1])/3 - (8*eps5t*F[3, 71]*F[1, 1, 1])/3 + 
      (2*eps5t*F[3, 78]*F[1, 1, 1])/3 - (4*eps5t*F[3, 80]*F[1, 1, 1])/3 + 
      eps5t*F[3, 81]*F[1, 1, 1] - eps5t*F[3, 23]*F[1, 1, 2] + 
      (eps5t*F[3, 43]*F[1, 1, 2])/3 - eps5t*F[3, 45]*F[1, 1, 2] - 
      (8*eps5t*F[3, 62]*F[1, 1, 2])/3 + 2*eps5t*F[3, 63]*F[1, 1, 2] + 
      eps5t*F[3, 70]*F[1, 1, 2] - 2*eps5t*F[3, 71]*F[1, 1, 2] + 
      (2*eps5t*F[3, 78]*F[1, 1, 2])/3 + (2*eps5t*F[3, 80]*F[1, 1, 2])/3 + 
      2*eps5t*F[3, 23]*F[1, 1, 3] - (5*eps5t*F[3, 25]*F[1, 1, 3])/3 - 
      (5*eps5t*F[3, 45]*F[1, 1, 3])/3 + 3*eps5t*F[3, 63]*F[1, 1, 3] - 
      eps5t*F[3, 70]*F[1, 1, 3] + (2*eps5t*F[3, 71]*F[1, 1, 3])/3 - 
      (2*eps5t*F[3, 78]*F[1, 1, 3])/3 + (8*eps5t*F[3, 80]*F[1, 1, 3])/3 - 
      eps5t*F[3, 81]*F[1, 1, 3] - 2*eps5t*F[3, 82]*F[1, 1, 3] + 
      2*eps5t*F[3, 23]*F[1, 1, 4] - 2*eps5t*F[3, 25]*F[1, 1, 4] - 
      (2*eps5t*F[3, 43]*F[1, 1, 4])/3 + (4*eps5t*F[3, 62]*F[1, 1, 4])/3 + 
      (2*eps5t*F[3, 78]*F[1, 1, 4])/3 + (2*eps5t*F[3, 80]*F[1, 1, 4])/3 - 
      2*eps5t*F[3, 82]*F[1, 1, 4] + 2*eps5t*F[3, 23]*F[1, 1, 5] - 
      (4*eps5t*F[3, 45]*F[1, 1, 5])/3 + (4*eps5t*F[3, 62]*F[1, 1, 5])/3 - 
      (2*eps5t*F[3, 63]*F[1, 1, 5])/3 + 2*eps5t*F[3, 71]*F[1, 1, 5] - 
      (4*eps5t*F[3, 80]*F[1, 1, 5])/3 + 2*eps5t*F[3, 82]*F[1, 1, 5] - 
      (7*eps5t*F[3, 23]*F[1, 1, 6])/3 + (11*eps5t*F[3, 25]*F[1, 1, 6])/3 + 
      (eps5t*F[3, 43]*F[1, 1, 6])/3 + (4*eps5t*F[3, 45]*F[1, 1, 6])/3 - 
      (8*eps5t*F[3, 62]*F[1, 1, 6])/3 + (eps5t*F[3, 63]*F[1, 1, 6])/3 - 
      (2*eps5t*F[3, 70]*F[1, 1, 6])/3 - (2*eps5t*F[3, 71]*F[1, 1, 6])/3 - 
      (2*eps5t*F[3, 78]*F[1, 1, 6])/3 - (8*eps5t*F[3, 80]*F[1, 1, 6])/3 - 
      eps5t*F[3, 81]*F[1, 1, 6] + 2*eps5t*F[3, 82]*F[1, 1, 6] + 
      eps5t*F[3, 23]*F[1, 1, 7] - (5*eps5t*F[3, 25]*F[1, 1, 7])/3 - 
      (eps5t*F[3, 43]*F[1, 1, 7])/3 - 2*eps5t*F[3, 45]*F[1, 1, 7] + 
      (4*eps5t*F[3, 62]*F[1, 1, 7])/3 - (4*eps5t*F[3, 63]*F[1, 1, 7])/3 + 
      (2*eps5t*F[3, 71]*F[1, 1, 7])/3 + 2*eps5t*F[3, 80]*F[1, 1, 7] + 
      eps5t*F[3, 81]*F[1, 1, 7] - (2*eps5t*F[3, 23]*F[1, 1, 8])/3 - 
      2*eps5t*F[3, 25]*F[1, 1, 8] + 2*eps5t*F[3, 45]*F[1, 1, 8] - 
      (2*eps5t*F[3, 63]*F[1, 1, 8])/3 + (2*eps5t*F[3, 70]*F[1, 1, 8])/3 + 
      2*eps5t*F[3, 71]*F[1, 1, 8] + (2*eps5t*F[3, 78]*F[1, 1, 8])/3 - 
      (2*eps5t*F[3, 80]*F[1, 1, 8])/3 + eps5t*F[3, 23]*F[1, 1, 9] - 
      2*eps5t*F[3, 25]*F[1, 1, 9] + (eps5t*F[3, 43]*F[1, 1, 9])/3 + 
      (7*eps5t*F[3, 45]*F[1, 1, 9])/3 - (4*eps5t*F[3, 63]*F[1, 1, 9])/3 - 
      eps5t*F[3, 70]*F[1, 1, 9] - (4*eps5t*F[3, 78]*F[1, 1, 9])/3 - 
      (2*eps5t*F[3, 23]*F[1, 1, 10])/3 - (2*eps5t*F[3, 43]*F[1, 1, 10])/3 + 
      (2*eps5t*F[3, 45]*F[1, 1, 10])/3 + (8*eps5t*F[3, 62]*F[1, 1, 10])/3 + 
      eps5t*F[3, 63]*F[1, 1, 10] + (2*eps5t*F[3, 70]*F[1, 1, 10])/3 + 
      (11*eps5t*F[1, 1, 1]*tci[1, 1]^3)/270 + 
      (137*eps5t*F[1, 1, 2]*tci[1, 1]^3)/270 + 
      (73*eps5t*F[1, 1, 3]*tci[1, 1]^3)/810 - (53*eps5t*F[1, 1, 4]*tci[1, 1]^3)/
       135 - (28*eps5t*F[1, 1, 5]*tci[1, 1]^3)/135 + 
      (2*eps5t*F[1, 1, 6]*tci[1, 1]^3)/5 - (101*eps5t*F[1, 1, 7]*tci[1, 1]^3)/
       810 - (146*eps5t*F[1, 1, 8]*tci[1, 1]^3)/405 - 
      (7*eps5t*F[1, 1, 9]*tci[1, 1]^3)/30 - (37*eps5t*F[1, 1, 10]*tci[1, 1]^3)/
       810 - 4*eps5t*F[3, 23]*tci[1, 2] + 4*eps5t*F[3, 25]*tci[1, 2] - 
      (4*eps5t*F[3, 78]*tci[1, 2])/3 - (4*eps5t*F[3, 80]*tci[1, 2])/3 + 
      4*eps5t*F[3, 82]*tci[1, 2] + (52*eps5t*tci[1, 1]^3*tci[1, 2])/15 - 
      (40*eps5t*tci[1, 1]^2*tci[2, 1])/27 + 
      (2*eps5t*F[1, 1, 1]*tci[1, 2]*tci[2, 1])/3 - 
      (4*eps5t*F[1, 1, 2]*tci[1, 2]*tci[2, 1])/3 - 
      (2*eps5t*F[1, 1, 3]*tci[1, 2]*tci[2, 1])/3 + 
      (8*eps5t*F[1, 1, 5]*tci[1, 2]*tci[2, 1])/9 + 
      (10*eps5t*F[1, 1, 6]*tci[1, 2]*tci[2, 1])/3 - 
      (28*eps5t*F[1, 1, 7]*tci[1, 2]*tci[2, 1])/9 + 
      (8*eps5t*F[1, 1, 8]*tci[1, 2]*tci[2, 1])/3 - 
      (44*eps5t*F[1, 1, 9]*tci[1, 2]*tci[2, 1])/9 - 
      (26*eps5t*F[1, 1, 10]*tci[1, 2]*tci[2, 1])/9 + 
      (24*eps5t*F[1, 1, 1]*tci[3, 1])/5 + (168*eps5t*F[1, 1, 2]*tci[3, 1])/5 + 
      (24*eps5t*F[1, 1, 3]*tci[3, 1])/5 - (144*eps5t*F[1, 1, 4]*tci[3, 1])/5 - 
      (64*eps5t*F[1, 1, 5]*tci[3, 1])/5 + (192*eps5t*F[1, 1, 6]*tci[3, 1])/5 - 
      (88*eps5t*F[1, 1, 7]*tci[3, 1])/5 - (96*eps5t*F[1, 1, 8]*tci[3, 1])/5 - 
      (152*eps5t*F[1, 1, 9]*tci[3, 1])/5 - (56*eps5t*F[1, 1, 10]*tci[3, 1])/5 + 
      (64*eps5t*tci[1, 2]*tci[3, 1])/5 + 64*eps5t*tci[1, 2]*tci[3, 2] - 
      (8288*eps5t*tci[4, 1])/135 - (256*eps5t*tci[4, 2])/5 - 
      (64*eps5t*tci[4, 3])/3 + (709*eps5t*tci[1, 1]^3*tcr[1, 1])/270 + 
      2*eps5t*F[1, 1, 1]*tci[2, 1]*tcr[1, 1] + 14*eps5t*F[1, 1, 2]*tci[2, 1]*
       tcr[1, 1] + 2*eps5t*F[1, 1, 3]*tci[2, 1]*tcr[1, 1] - 
      12*eps5t*F[1, 1, 4]*tci[2, 1]*tcr[1, 1] - 
      (16*eps5t*F[1, 1, 5]*tci[2, 1]*tcr[1, 1])/3 + 16*eps5t*F[1, 1, 6]*
       tci[2, 1]*tcr[1, 1] - (22*eps5t*F[1, 1, 7]*tci[2, 1]*tcr[1, 1])/3 - 
      8*eps5t*F[1, 1, 8]*tci[2, 1]*tcr[1, 1] - 
      (38*eps5t*F[1, 1, 9]*tci[2, 1]*tcr[1, 1])/3 - 
      (14*eps5t*F[1, 1, 10]*tci[2, 1]*tcr[1, 1])/3 + 
      (14*eps5t*tci[1, 2]*tci[2, 1]*tcr[1, 1])/3 + 
      (168*eps5t*tci[3, 1]*tcr[1, 1])/5 + 64*eps5t*tci[3, 2]*tcr[1, 1] - 
      (eps5t*F[1, 1, 1]*tci[1, 1]*tcr[1, 1]^2)/10 - 
      (7*eps5t*F[1, 1, 2]*tci[1, 1]*tcr[1, 1]^2)/10 - 
      (eps5t*F[1, 1, 3]*tci[1, 1]*tcr[1, 1]^2)/10 + 
      (3*eps5t*F[1, 1, 4]*tci[1, 1]*tcr[1, 1]^2)/5 + 
      (4*eps5t*F[1, 1, 5]*tci[1, 1]*tcr[1, 1]^2)/15 - 
      (4*eps5t*F[1, 1, 6]*tci[1, 1]*tcr[1, 1]^2)/5 + 
      (11*eps5t*F[1, 1, 7]*tci[1, 1]*tcr[1, 1]^2)/30 + 
      (2*eps5t*F[1, 1, 8]*tci[1, 1]*tcr[1, 1]^2)/5 + 
      (19*eps5t*F[1, 1, 9]*tci[1, 1]*tcr[1, 1]^2)/30 + 
      (7*eps5t*F[1, 1, 10]*tci[1, 1]*tcr[1, 1]^2)/30 - 
      (4*eps5t*tci[1, 1]*tci[1, 2]*tcr[1, 1]^2)/15 + 
      6*eps5t*tci[2, 1]*tcr[1, 1]^2 + (41*eps5t*tci[1, 1]*tcr[1, 1]^3)/90 - 
      (872*eps5t*tci[1, 1]^3*tcr[1, 2])/243 - 
      (160*eps5t*tci[1, 2]*tci[2, 1]*tcr[1, 2])/3 - 8*eps5t*tci[1, 1]*
       tcr[1, 1]^2*tcr[1, 2] - 16*eps5t*tci[1, 1]*tci[1, 2]*tcr[1, 2]^2 - 
      (160*eps5t*tci[2, 1]*tcr[1, 2]^2)/3 + (520*eps5t*tci[1, 1]*tcr[3, 3])/
       27))/2 + (r[q4 + q5 + 2*q7 - 2*q4*q5*s12 + 2*q4*q7*s12 - 2*q5*q7*s12 - 
       q7^2*s12 - 2*q4*q8*s12 + 2*q5*q8*s12 - 2*q4*q5*q8*s12^2 - 
       4*q5*q7*q8*s12^2 - q4*q5*s23 + q4*q9*s23 + q4*q5*s34 + 2*q4*q7*s34 - 
       2*q5*q7*s34 - 2*q7^2*s34 + 2*q4*q8*s34 - q5*q8*s34 + 2*q4*q9*s34 - 
       q5*q9*s34 + 4*q7*q9*s34 - 3*q8*q9*s34 + 2*q4*q5*q8*s12*s34 - 
       q4*q5*q8*s34^2 + 2*q4*q7*q9*s34^2 - 2*q5*q7*q9*s34^2 - 
       2*q7^2*q9*s34^2 + q5*q8*q9*s34^2 + 4*q5*q7*s45 + 4*q7^2*s45 - 
       4*q5*q8*s45 - 6*q7*q8*s45 - 10*q7*q9*s45 + 9*q8*q9*s45 - 
       2*q5*q7^2*s12*s45 - 2*q7^3*s12*s45 + 4*q5*q7*q8*s12*s45 + 
       2*q7^2*q8*s12*s45 - 3*q5*q7^2*q8*s12^2*s45 - 2*q5*q7^2*s34*s45 - 
       2*q7^3*s34*s45 + 4*q5*q7*q9*s34*s45 + 6*q7^2*q9*s34*s45 - 
       3*q5*q8*q9*s34*s45 - 2*q5*q7^2*q9*s34^2*s45 - 2*q7^3*q9*s34^2*s45 + 
       3*q5*q7^2*s45^2 + 2*q7^3*s45^2 - 7*q5*q7*q8*s45^2 - 6*q7^2*q8*s45^2 - 
       7*q5*q7*q9*s45^2 - 9*q7^2*q9*s45^2 + 7*q5*q8*q9*s45^2 + 
       19*q7*q8*q9*s45^2 - q5*q7^3*s12*s45^2 + 3*q5*q7^2*q8*s12*s45^2 + 
       q7^3*q8*s12*s45^2 - q5*q7^3*q8*s12^2*s45^2 - q5*q7^3*s34*s45^2 + 
       3*q5*q7^2*q9*s34*s45^2 + 3*q7^3*q9*s34*s45^2 - 
       q5*q7^3*q9*s34^2*s45^2 + q5*q7^3*s45^3 - 4*q5*q7^2*q8*s45^3 - 
       2*q7^3*q8*s45^3 - 4*q5*q7^2*q9*s45^3 - 3*q7^3*q9*s45^3 + 
       11*q5*q7*q8*q9*s45^3 + 12*q7^2*q8*q9*s45^3 + q5*q7^3*q8*s12*s45^3 + 
       q5*q7^3*q9*s34*s45^3 - q5*q7^3*q8*s45^4 - q5*q7^3*q9*s45^4 + 
       5*q5*q7^2*q8*q9*s45^4 + 3*q7^3*q8*q9*s45^4 + q5*q7^3*q8*q9*s45^5 + 
       q7^2*s51 - q4*q8*s51 - q7*q8*s51 - q4*q9*s51 - 3*q7*q9*s51 + 
       3*q8*q9*s51 - q7^3*s34*s51 - 2*q4*q7*q9*s34*s51 + 3*q7^2*q9*s34*s51 - 
       q7^3*q9*s34^2*s51 + q7^3*s45*s51 - 2*q7^2*q8*s45*s51 - 
       6*q7^2*q9*s45*s51 + 9*q7*q8*q9*s45*s51 + 3*q7^3*q9*s34*s45*s51 - 
       q7^3*q8*s45^2*s51 - 3*q7^3*q9*s45^2*s51 + 9*q7^2*q8*q9*s45^2*s51 + 
       3*q7^3*q8*q9*s45^3*s51 + q4*q7*q9*s51^2 - q7^2*q9*s51^2 + 
       q7*q8*q9*s51^2 + q7^3*q9*s34*s51^2 - q7^3*q9*s45*s51^2 + 
       2*q7^2*q8*q9*s45*s51^2 + q7^3*q8*q9*s45^2*s51^2]*
     (-F[4, 116] + (F[1, 1, 3]^2*tci[1, 1]^2)/12 - 
      (F[1, 1, 3]*F[1, 1, 6]*tci[1, 1]^2)/6 + (F[1, 1, 6]^2*tci[1, 1]^2)/12 + 
      (F[2, 1, 13]*tci[1, 1]^2)/6 + (F[2, 1, 14]*tci[1, 1]^2)/6 + 
      (61*tci[1, 1]^4)/360 + (F[1, 1, 6]*tci[1, 2]^3)/6 - 
      (F[1, 2, 2]*tci[1, 2]^3)/6 - (5*tci[1, 2]^3*tcr[1, 2])/6 - 
      3*tci[1, 2]*tcr[3, 3]))/2 + 
   (r[q4 - q5 + 4*q7 - 6*q8 - q4*q7*s12 - q5*q7*s12 + q5*q8*s12 + 
       3*q7*q8*s12 + q4*q5*q8*s12^2 - q5*q7*q8*s12^2 + q5*q8^2*s12^2 + 
       q4*q5*s23 - q4*q9*s23 - q4*q5*s34 - q4*q7*s34 - q5*q7*s34 - 
       2*q4*q8*s34 + 2*q5*q8*s34 - q5*q9*s34 + 5*q7*q9*s34 - 8*q8*q9*s34 + 
       q5*q8^2*s12*s34 + q8^3*s12*s34 + q5*q8^3*s12^2*s34 + q4*q5*q8*s34^2 - 
       q4*q7*q9*s34^2 - q5*q7*q9*s34^2 + 2*q5*q8*q9*s34^2 - 
       q5*q8^3*s12*s34^2 + 3*q5*q7*s45 - 4*q5*q8*s45 - 11*q7*q8*s45 + 
       5*q8^2*s45 - 15*q7*q9*s45 + 15*q8*q9*s45 + 3*q5*q7*q8*s12*s45 - 
       2*q5*q8^2*s12*s45 - 3*q7*q8^2*s12*s45 + q8^3*s12*s45 + 
       2*q5*q7*q8^2*s12^2*s45 - q5*q8^3*s12^2*s45 - 2*q5*q8^2*s34*s45 + 
       3*q5*q7*q9*s34*s45 - 4*q5*q8*q9*s34*s45 + 7*q8^2*q9*s34*s45 - 
       q5*q8^3*s12*s34*s45 - 2*q5*q8^2*q9*s34^2*s45 - 7*q5*q7*q8*s45^2 + 
       3*q5*q8^2*s45^2 + 7*q7*q8^2*s45^2 - 2*q8^3*s45^2 - 7*q5*q7*q9*s45^2 + 
       7*q5*q8*q9*s45^2 + 25*q7*q8*q9*s45^2 - 10*q8^2*q9*s45^2 - 
       3*q5*q7*q8^2*s12*s45^2 + q5*q8^3*s12*s45^2 + q7*q8^3*s12*s45^2 - 
       q5*q7*q8^3*s12^2*s45^2 + q5*q8^3*s34*s45^2 + 3*q5*q8^2*q9*s34*s45^2 - 
       3*q8^3*q9*s34*s45^2 + q5*q8^3*q9*s34^2*s45^2 + 4*q5*q7*q8^2*s45^3 - 
       q5*q8^3*s45^3 - 2*q7*q8^3*s45^3 + 11*q5*q7*q8*q9*s45^3 - 
       4*q5*q8^2*q9*s45^3 - 13*q7*q8^2*q9*s45^3 + 3*q8^3*q9*s45^3 + 
       q5*q7*q8^3*s12*s45^3 - q5*q8^3*q9*s34*s45^3 - q5*q7*q8^3*s45^4 - 
       5*q5*q7*q8^2*q9*s45^4 + q5*q8^3*q9*s45^4 + 3*q7*q8^3*q9*s45^4 + 
       q5*q7*q8^3*q9*s45^5 + q4*q7*s51 + q4*q8*s51 - 4*q7*q8*s51 - 
       q4*q9*s51 - 10*q7*q9*s51 + 10*q8*q9*s51 + 2*q4*q7*q9*s34*s51 + 
       3*q7*q8^2*s45*s51 + 18*q7*q8*q9*s45*s51 - 8*q8^2*q9*s45*s51 - 
       q7*q8^3*s45^2*s51 - 11*q7*q8^2*q9*s45^2*s51 + 3*q8^3*q9*s45^2*s51 + 
       3*q7*q8^3*q9*s45^3*s51 - 2*q4*q7*q9*s51^2 + 4*q7*q8*q9*s51^2 - 
       3*q7*q8^2*q9*s45*s51^2 + q7*q8^3*q9*s45^2*s51^2]*
     (-F[4, 15] + (F[1, 1, 2]^2*tci[1, 1]^2)/12 - 
      (F[1, 1, 2]*F[1, 1, 3]*tci[1, 1]^2)/6 + (F[1, 1, 3]^2*tci[1, 1]^2)/12 + 
      (F[2, 1, 4]*tci[1, 1]^2)/6 + (F[2, 1, 5]*tci[1, 1]^2)/6 + 
      (61*tci[1, 1]^4)/360 + (F[1, 1, 2]*tci[1, 2]^3)/6 - 
      (F[1, 2, 7]*tci[1, 2]^3)/6 - (5*tci[1, 2]^3*tcr[1, 2])/6 - 
      3*tci[1, 2]*tcr[3, 3]))/2 + 
   (r[-2*q2 + 6*q6 - q8 + q7*q8*s12 - 4*q6^2*s23 + q6^3*s23^2 + q2*q6*s34 - 
       2*q6^2*s34 - q6*q8*s34 + q6^3*s23*s34 - 4*q2*q6*s45 + 6*q6^2*s45 - 
       2*q6*q8*s45 + q7*q8*s45 - q7^2*q8*s12*s45 - 2*q6^3*s23*s45 + 
       2*q2*q6^2*s34*s45 - 2*q6^3*s34*s45 - 2*q2*q6^2*s45^2 + q6^3*s45^2 + 
       q2*q6^3*s34*s45^2 + 7*q2*q6*s51 - 2*q6^2*s51 - 3*q2*q7*s51 - 
       q6*q7*s51 - q7^2*s51 - 4*q2*q8*s51 + 2*q6*q8*s51 + 3*q7*q8*s51 + 
       2*q2*q7*q8*s12*s51 - 2*q2*q6^2*s34*s51 + q6^3*s34*s51 + 
       q2*q6*q7*s34*s51 + 5*q2*q6^2*s45*s51 - q6^3*s45*s51 - 
       6*q2*q6*q8*s45*s51 + q7^2*q8*s45*s51 - q2*q6^3*s34*s45*s51 + 
       q2*q6^3*s45^2*s51 - 2*q2*q6^2*q8*s45^2*s51 - 5*q2*q6^2*s51^2 + 
       7*q2*q6*q7*s51^2 + 3*q6^2*q7*s51^2 + q6*q7^2*s51^2 + 
       9*q2*q6*q8*s51^2 - 5*q2*q7*q8*s51^2 - 7*q6*q7*q8*s51^2 + 
       q2*q6^3*s34*s51^2 - 2*q2*q6^2*q7*s34*s51^2 - q2*q6^3*s45*s51^2 + 
       5*q2*q6^2*q8*s45*s51^2 - 3*q6^2*q7*q8*s45*s51^2 - 
       q6*q7^2*q8*s45*s51^2 + q2*q6^3*q8*s45^2*s51^2 + q2*q6^3*s51^3 - 
       5*q2*q6^2*q7*s51^3 - q6^3*q7*s51^3 - 5*q2*q6^2*q8*s51^3 + 
       9*q2*q6*q7*q8*s51^3 + 5*q6^2*q7*q8*s51^3 + q2*q6^3*q7*s34*s51^3 - 
       q2*q6^3*q8*s45*s51^3 + q6^3*q7*q8*s45*s51^3 + q2*q6^3*q7*s51^4 + 
       q2*q6^3*q8*s51^4 - 5*q2*q6^2*q7*q8*s51^4 - q6^3*q7*q8*s51^4 + 
       q2*q6^3*q7*q8*s51^5]*(F[4, 71] + (F[1, 1, 5]^2*tci[1, 1]^2)/12 - 
      (F[1, 1, 7]^2*tci[1, 1]^2)/12 - (F[1, 1, 5]*F[1, 1, 8]*tci[1, 1]^2)/6 + 
      (F[1, 1, 7]*F[1, 1, 8]*tci[1, 1]^2)/6 + (F[2, 1, 7]*tci[1, 1]^2)/6 - 
      (F[2, 1, 10]*tci[1, 1]^2)/6 + (17*tci[1, 1]^4)/120 + 
      (F[1, 1, 5]*tci[1, 2]^3)/6 - (F[1, 2, 8]*tci[1, 2]^3)/6 - 
      (5*tci[1, 2]^3*tcr[1, 2])/6 - 3*tci[1, 2]*tcr[3, 3]))/2 + 
   (r[-q4 - 3*q5 + 4*q7 - 4*q8 + 2*q9 + 2*q4*q5*s12 - 2*q4*q7*s12 - 
       4*q5*q7*s12 + 2*q4*q8*s12 - 2*q5*q8*s12 - q5^3*s12^2 + 
       2*q4*q5*q8*s12^2 - 2*q5^2*q8*s12^2 - 2*q5*q7*q8*s12^2 + q4*q5*s23 - 
       q4*q9*s23 - q4*q5*s34 - 2*q4*q7*s34 - 4*q5*q7*s34 - 2*q4*q8*s34 + 
       3*q5*q8*s34 - 2*q4*q9*s34 - q5*q9*s34 + 8*q7*q9*s34 - 3*q8*q9*s34 + 
       q5^3*s12*s34 - 2*q4*q5*q8*s12*s34 + q5^2*q8*s12*s34 + 
       q5^3*q8*s12^2*s34 + q4*q5*q8*s34^2 - 2*q4*q7*q9*s34^2 - 
       4*q5*q7*q9*s34^2 + q5*q8*q9*s34^2 - q5^3*q8*s12*s34^2 + 7*q5*q7*s45 - 
       4*q5*q8*s45 - 4*q7*q8*s45 - 11*q7*q9*s45 + 9*q8*q9*s45 - 
       3*q5^2*q7*s12*s45 + 3*q5^2*q8*s12*s45 + 4*q5*q7*q8*s12*s45 - 
       q5^3*q8*s12^2*s45 - 2*q5^2*q7*q8*s12^2*s45 - 3*q5^2*q7*s34*s45 + 
       2*q5^2*q8*s34*s45 + 10*q5*q7*q9*s34*s45 - 7*q5*q8*q9*s34*s45 - 
       q5^3*q8*s12*s34*s45 - 3*q5^2*q7*q9*s34^2*s45 + 
       2*q5^2*q8*q9*s34^2*s45 + 4*q5^2*q7*s45^2 - 4*q5^2*q8*s45^2 - 
       7*q5*q7*q8*s45^2 - 11*q5*q7*q9*s45^2 + 11*q5*q8*q9*s45^2 + 
       11*q7*q8*q9*s45^2 - q5^3*q7*s12*s45^2 + q5^3*q8*s12*s45^2 + 
       3*q5^2*q7*q8*s12*s45^2 - q5^3*q7*q8*s12^2*s45^2 - q5^3*q7*s34*s45^2 + 
       q5^3*q8*s34*s45^2 + 5*q5^2*q7*q9*s34*s45^2 - 5*q5^2*q8*q9*s34*s45^2 - 
       q5^3*q7*q9*s34^2*s45^2 + q5^3*q8*q9*s34^2*s45^2 + q5^3*q7*s45^3 - 
       q5^3*q8*s45^3 - 4*q5^2*q7*q8*s45^3 - 5*q5^2*q7*q9*s45^3 + 
       5*q5^2*q8*q9*s45^3 + 11*q5*q7*q8*q9*s45^3 + q5^3*q7*q8*s12*s45^3 + 
       q5^3*q7*q9*s34*s45^3 - q5^3*q8*q9*s34*s45^3 - q5^3*q7*q8*s45^4 - 
       q5^3*q7*q9*s45^4 + q5^3*q8*q9*s45^4 + 5*q5^2*q7*q8*q9*s45^4 + 
       q5^3*q7*q8*q9*s45^5 + q4*q8*s51 - q7*q8*s51 + q4*q9*s51 - 
       5*q7*q9*s51 + 3*q8*q9*s51 + 2*q4*q7*q9*s34*s51 + 5*q7*q8*q9*s45*s51 - 
       q4*q7*q9*s51^2 + q7*q8*q9*s51^2]*(-F[4, 66] + 
      (F[1, 1, 6]^2*tci[1, 1]^2)/12 - (F[1, 1, 7]^2*tci[1, 1]^2)/12 - 
      (F[1, 1, 6]*F[1, 1, 8]*tci[1, 1]^2)/6 + 
      (F[1, 1, 7]*F[1, 1, 8]*tci[1, 1]^2)/6 + (F[2, 1, 8]*tci[1, 1]^2)/6 - 
      (F[2, 1, 10]*tci[1, 1]^2)/6 + (17*tci[1, 1]^4)/120 + 
      (F[1, 1, 6]*tci[1, 2]^3)/6 - (F[1, 2, 8]*tci[1, 2]^3)/6 - 
      (5*tci[1, 2]^3*tcr[1, 2])/6 - 3*tci[1, 2]*tcr[3, 3]))/2 + 
   (r[-q4 - q5 + 4*q7 - 6*q8 + 3*q9 + q4*q7*s12 - q5*q7*s12 + 3*q5*q8*s12 + 
       q7*q8*s12 - q4*q5*q8*s12^2 - q5*q7*q8*s12^2 - q4*q5*s23 + q4*q9*s23 + 
       q4*q5*s34 + q4*q7*s34 - q5*q7*s34 + 2*q4*q8*s34 + 4*q5*q8*s34 - 
       q5*q9*s34 + 7*q7*q9*s34 - 10*q8*q9*s34 + q9^2*s34 - q4*q5*q8*s34^2 + 
       q4*q7*q9*s34^2 - q5*q7*q9*s34^2 + 4*q5*q8*q9*s34^2 + 2*q7*q9^2*s34^2 + 
       5*q5*q7*s45 - 7*q5*q8*s45 - 8*q7*q8*s45 - 18*q7*q9*s45 + 
       20*q8*q9*s45 + 3*q5*q7*q8*s12*s45 + 7*q5*q7*q9*s34*s45 - 
       10*q5*q8*q9*s34*s45 - 10*q7*q9^2*s34*s45 + 8*q8*q9^2*s34*s45 + 
       2*q5*q7*q9^2*s34^2*s45 - 3*q5*q8*q9^2*s34^2*s45 - 
       2*q7*q9^3*s34^2*s45 - 7*q5*q7*q8*s45^2 - 11*q5*q7*q9*s45^2 + 
       11*q5*q8*q9*s45^2 + 21*q7*q8*q9*s45^2 + 12*q7*q9^2*s45^2 - 
       12*q8*q9^2*s45^2 - 5*q5*q7*q9^2*s34*s45^2 + 5*q5*q8*q9^2*s34*s45^2 + 
       3*q7*q9^3*s34*s45^2 - 3*q8*q9^3*s34*s45^2 - q5*q7*q9^3*s34^2*s45^2 + 
       q5*q8*q9^3*s34^2*s45^2 + 11*q5*q7*q8*q9*s45^3 + 5*q5*q7*q9^2*s45^3 - 
       5*q5*q8*q9^2*s45^3 - 12*q7*q8*q9^2*s45^3 - 3*q7*q9^3*s45^3 + 
       3*q8*q9^3*s45^3 + q5*q7*q9^3*s34*s45^3 - q5*q8*q9^3*s34*s45^3 - 
       5*q5*q7*q8*q9^2*s45^4 - q5*q7*q9^3*s45^4 + q5*q8*q9^3*s45^4 + 
       3*q7*q8*q9^3*s45^4 + q5*q7*q8*q9^3*s45^5 - q4*q7*s51 - q4*q8*s51 - 
       2*q7*q8*s51 + q4*q9*s51 - 6*q7*q9*s51 + 8*q8*q9*s51 - 2*q9^2*s51 - 
       2*q4*q7*q9*s34*s51 - 5*q7*q9^2*s34*s51 - q9^3*s34*s51 - 
       q7*q9^3*s34^2*s51 + 12*q7*q8*q9*s45*s51 + 9*q7*q9^2*s45*s51 - 
       7*q8*q9^2*s45*s51 + 3*q7*q9^3*s34*s45*s51 - 9*q7*q8*q9^2*s45^2*s51 - 
       3*q7*q9^3*s45^2*s51 + 3*q8*q9^3*s45^2*s51 + 3*q7*q8*q9^3*s45^3*s51 + 
       2*q4*q7*q9*s51^2 + 2*q7*q8*q9*s51^2 + 2*q7*q9^2*s51^2 + q9^3*s51^2 + 
       q7*q9^3*s34*s51^2 - 2*q7*q8*q9^2*s45*s51^2 - q7*q9^3*s45*s51^2 + 
       q7*q8*q9^3*s45^2*s51^2]*(F[4, 7] + (F[1, 1, 2]^2*tci[1, 1]^2)/12 - 
      (F[1, 1, 2]*F[1, 1, 8]*tci[1, 1]^2)/6 + (F[1, 1, 8]^2*tci[1, 1]^2)/12 + 
      (F[2, 1, 11]*tci[1, 1]^2)/6 + (F[2, 1, 12]*tci[1, 1]^2)/6 + 
      (61*tci[1, 1]^4)/360 + (F[1, 1, 2]*tci[1, 2]^3)/6 - 
      (F[1, 2, 9]*tci[1, 2]^3)/6 - (5*tci[1, 2]^3*tcr[1, 2])/6 - 
      3*tci[1, 2]*tcr[3, 3]))/2 + 
   (r[-2*q2 + 2*q6 + 2*q2^2*s12 + q2*q8*s12 - q8^2*s12 - q2*q7*q8*s12^2 - 
       q7*q8^2*s12^2 - q2^2*s34 + q2*q6*s34 + 2*q2^2*s45 - 4*q2*q6*s45 + 
       q2^3*s34*s45 - 2*q2^2*q6*s34*s45 + 2*q2^2*q6*s45^2 + 
       q2^3*q6*s34*s45^2 - 2*q2^2*s51 + 2*q2*q6*s51 + 2*q2^3*s12*s51 + 
       q2^2*q8*s12*s51 + q2*q7*q8^2*s12^2*s51 - q2^3*s34*s51 + 
       q2^2*q6*s34*s51 + q2^3*s45*s51 - 3*q2^2*q6*s45*s51 + q2^2*q8*s45*s51 - 
       q2*q6*q8*s45*s51 - q2^3*q6*s34*s45*s51 + q2^3*q6*s45^2*s51 + 
       q2^2*q6*q8*s45^2*s51 - q2^3*s51^2 + 2*q2^2*q6*s51^2 - q2^2*q7*s51^2 - 
       q2^2*q8*s51^2 + q2*q7*q8*s51^2 + 2*q2^3*q7*s12*s51^2 + 
       q2^3*q8*s12*s51^2 - q2^3*q7*q8*s12^2*s51^2 + q2^3*q6*s34*s51^2 - 
       q2^3*q7*s34*s51^2 - q2^3*q6*s45*s51^2 + q2^3*q8*s45*s51^2 - 
       2*q2^2*q6*q8*s45*s51^2 + q2^3*q6*q8*s45^2*s51^2 + q2^3*q6*s51^3 - 
       q2^3*q7*s51^3 + q2^2*q6*q7*s51^3 - q2^3*q8*s51^3 + q2^2*q6*q8*s51^3 - 
       q2*q6*q7*q8*s51^3 + q2^3*q7*q8*s12*s51^3 + q2^3*q6*q7*s34*s51^3 - 
       q2^3*q6*q8*s45*s51^3 + q2^3*q6*q7*s51^4 + q2^3*q6*q8*s51^4 - 
       q2^3*q7*q8*s51^4 + q2^3*q6*q7*q8*s51^5]*
     (-F[4, 121] + (F[1, 1, 8]^2*tci[1, 1]^2)/12 - (F[1, 1, 9]^2*tci[1, 1]^2)/
       12 - (F[1, 1, 8]*F[1, 1, 10]*tci[1, 1]^2)/6 + 
      (F[1, 1, 9]*F[1, 1, 10]*tci[1, 1]^2)/6 + (F[2, 1, 12]*tci[1, 1]^2)/6 - 
      (F[2, 1, 15]*tci[1, 1]^2)/6 + (61*tci[1, 1]^4)/360 + 
      (F[1, 1, 10]*tci[1, 2]^3)/6 - (F[1, 2, 9]*tci[1, 2]^3)/6 - 
      (5*tci[1, 2]^3*tcr[1, 2])/6 - 3*tci[1, 2]*tcr[3, 3]))/2 + 
   (r[q2 - 2*q5 + q9 + q5^2*s23 + q5*q6*s23 + 2*q6^2*s23 - q5^2*q6*s23^2 - 
       q5*q6^2*s23^2 - q6^3*s23^2 + q5*q6^3*s23^3 - q5*q6*s34 + 2*q2*q9*s34 - 
       q5*q9*s34 + 2*q6*q9*s34 - 2*q5*q6^2*s23*s34 + q5*q6^3*s23^2*s34 - 
       2*q5*q6*q9*s34^2 - 3*q2*q6*s45 - 2*q5*q6*s45 - q6^2*s45 + 
       4*q2*q9*s45 - 2*q6*q9*s45 + q5^2*q6*s23*s45 + q6^3*s23*s45 - 
       2*q5*q6^3*s23^2*s45 - q2*q5*q6*s34*s45 + q5^2*q6*s34*s45 + 
       2*q5*q6^2*s34*s45 + 2*q2*q5*q9*s34*s45 - 5*q5*q6*q9*s34*s45 - 
       3*q5*q6^3*s23*s34*s45 + q5^2*q6*q9*s34^2*s45 - 
       2*q5*q6^2*q9*s34^2*s45 - 5*q2*q5*q6*s45^2 - 3*q2*q6^2*s45^2 + 
       q5*q6^2*s45^2 + 5*q2*q5*q9*s45^2 + 12*q2*q6*q9*s45^2 - 
       5*q5*q6*q9*s45^2 - 3*q6^2*q9*s45^2 + q5*q6^3*s23*s45^2 - 
       2*q2*q5*q6^2*s34*s45^2 + 2*q5*q6^3*s34*s45^2 - 
       3*q5*q6^2*q9*s34*s45^2 - q5*q6^3*q9*s34^2*s45^2 - 4*q2*q5*q6^2*s45^3 - 
       q2*q6^3*s45^3 + 9*q2*q5*q6*q9*s45^3 + 8*q2*q6^2*q9*s45^3 - 
       4*q5*q6^2*q9*s45^3 - q6^3*q9*s45^3 - q2*q5*q6^3*s34*s45^3 - 
       q5*q6^3*q9*s34*s45^3 - q2*q5*q6^3*s45^4 + 5*q2*q5*q6^2*q9*s45^4 + 
       2*q2*q6^3*q9*s45^4 - q5*q6^3*q9*s45^4 + q2*q5*q6^3*q9*s45^5 - 
       q2*q9*s51 - q6*q9*s51 + 3*q2*q6*q9*s45*s51 + 3*q2*q6^2*q9*s45^2*s51 + 
       q2*q6^3*q9*s45^3*s51]*(-F[4, 120] - (F[1, 1, 3]^2*tci[1, 1]^2)/12 + 
      (F[1, 1, 3]*F[1, 1, 9]*tci[1, 1]^2)/6 - (F[1, 1, 9]^2*tci[1, 1]^2)/12 - 
      (F[2, 1, 13]*tci[1, 1]^2)/6 - (F[2, 1, 15]*tci[1, 1]^2)/6 - 
      (61*tci[1, 1]^4)/360 - (F[1, 1, 9]*tci[1, 2]^3)/6 + 
      (F[1, 2, 2]*tci[1, 2]^3)/6 + (5*tci[1, 2]^3*tcr[1, 2])/6 + 
      3*tci[1, 2]*tcr[3, 3]))/2 + 
   (r[-q2 + 2*q9 - 2*q2^2*s12 + q2*q5*s12 - q5*q6*s23 - 2*q2^2*s34 + 
       q2*q5*s34 + q5*q6*s34 - 2*q2*q9*s34 - q5*q9*s34 + q9^2*s34 - 
       2*q2^2*q9*s34^2 + 2*q2*q5*q9*s34^2 + q2*q9^2*s34^2 + q2*q5*s45 - 
       q2*q6*s45 + 2*q5*q6*s45 - 2*q2*q9*s45 - q6*q9*s45 + 2*q2^3*s34*s45 - 
       3*q2*q5*q6*s34*s45 + q2^2*q9*s34*s45 + 5*q2*q5*q9*s34*s45 - 
       2*q5*q6*q9*s34*s45 - 2*q2*q9^2*s34*s45 + 2*q2^3*q9*s34^2*s45 - 
       2*q2^2*q5*q9*s34^2*s45 + q2*q5*q9^2*s34^2*s45 + 2*q2^2*q6*s45^2 - 
       6*q2*q5*q6*s45^2 - 2*q2^2*q9*s45^2 + 5*q2*q5*q9*s45^2 + 
       8*q2*q6*q9*s45^2 - 5*q5*q6*q9*s45^2 + 3*q2^2*q5*q6*s34*s45^2 - 
       3*q2^2*q5*q9*s34*s45^2 + q2^3*q5*q9*s34^2*s45^2 - q2^3*q6*s45^3 + 
       4*q2^2*q5*q6*s45^3 + q2^3*q9*s45^3 - 4*q2^2*q5*q9*s45^3 - 
       7*q2^2*q6*q9*s45^3 + 9*q2*q5*q6*q9*s45^3 - q2^3*q5*q6*s34*s45^3 + 
       q2^3*q5*q9*s34*s45^3 - q2^3*q5*q6*s45^4 + q2^3*q5*q9*s45^4 + 
       2*q2^3*q6*q9*s45^4 - 5*q2^2*q5*q6*q9*s45^4 + q2^3*q5*q6*q9*s45^5 + 
       2*q2^2*s51 - q9^2*s51 + q2^3*s12*s51 + q2^3*s34*s51 + 
       4*q2^2*q9*s34*s51 - 2*q2*q9^2*s34*s51 + q2^3*q9*s34^2*s51 - 
       q2^3*s45*s51 + q2*q6*q9*s45*s51 + q2*q9^2*s45*s51 - 
       3*q2^3*q9*s34*s45*s51 - 2*q2^2*q6*q9*s45^2*s51 + 
       q2^3*q6*q9*s45^3*s51 - q2^3*s51^2 - 2*q2^2*q9*s51^2 + q2*q9^2*s51^2 - 
       2*q2^3*q9*s34*s51^2 + q2^3*q9*s45*s51^2 + q2^3*q9*s51^3]*
     (F[4, 72] - (F[1, 1, 3]^2*tci[1, 1]^2)/12 + (F[1, 1, 5]^2*tci[1, 1]^2)/
       12 + (F[1, 1, 3]*F[1, 1, 7]*tci[1, 1]^2)/6 - 
      (F[1, 1, 5]*F[1, 1, 7]*tci[1, 1]^2)/6 - (F[2, 1, 5]*tci[1, 1]^2)/6 + 
      (F[2, 1, 7]*tci[1, 1]^2)/6 - (61*tci[1, 1]^4)/360 - 
      (F[1, 1, 7]*tci[1, 2]^3)/6 + (F[1, 2, 7]*tci[1, 2]^3)/6 + 
      (5*tci[1, 2]^3*tcr[1, 2])/6 + 3*tci[1, 2]*tcr[3, 3]))/2 + 
   (r[-2*q5 - 2*q8 + 2*q9 - q5*q7*s12 - q5*q8*s12 - q7*q8*s12 - 
       q5*q7*q8*s12^2 - q5*q7*s34 + q5*q8*s34 - 2*q5*q9*s34 + q7*q9*s34 - 
       3*q8*q9*s34 - q5*q7*q9*s34^2 + q5*q8*q9*s34^2 + q5*q7*s45 - 
       q5*q8*s45 - 2*q7*q8*s45 - 3*q7*q9*s45 + 3*q8*q9*s45 + 
       q5*q7*q8*s12*s45 + q5*q7*q9*s34*s45 - q5*q8*q9*s34*s45 - 
       2*q5*q7*q8*s45^2 - 2*q5*q7*q9*s45^2 + 2*q5*q8*q9*s45^2 + 
       4*q7*q8*q9*s45^2 + 2*q5*q7*q8*q9*s45^3 - q7*q8*s51 - q7*q9*s51 + 
       3*q8*q9*s51 + 3*q7*q8*q9*s45*s51 + q7*q8*q9*s51^2]*
     (-2*F[1, 1, 1]^3 + (40*F[1, 1, 7]^3)/9 - 7*F[1, 1, 1]*tci[1, 1]^2 + 
      (20*F[1, 1, 7]*tci[1, 1]^2)/9 - (4*tci[1, 1]^4)/15 + 
      6*F[1, 1, 1]^2*tci[1, 2] + 3*tci[1, 1]^2*tci[1, 2] - 
      2*F[1, 1, 1]*tci[1, 1]^2*tci[1, 2] + 2*F[1, 1, 1]*tci[1, 2]^3 + 
      (44*tcr[3, 3])/9 - 16*F[1, 1, 1]*tcr[3, 3] + 16*F[1, 1, 2]*tcr[3, 3] + 
      16*F[1, 1, 6]*tcr[3, 3] + 16*tci[1, 2]*tcr[3, 3]))/2 + 
   (r[2*q2 - 3*q6 - q7 - 2*q9 - 2*q2*q7*s12 - q2*q8*s12 + 2*q7*q8*s12 + 
       q2*q7*q8*s12^2 + 2*q5*q6*s23 - q2*q6*s34 + q2*q7*s34 - 2*q2*q9*s34 + 
       2*q5*q9*s34 + q2*q5*q9*s34^2 - q5*q6*q9*s34^2 + 3*q2*q6*s45 - 
       2*q5*q6*s45 - q2*q8*s45 + q7*q8*s45 + q2*q9*s45 - q6*q9*s45 - 
       q2*q5*q6*s34*s45 + q2*q5*q9*s34*s45 - q5*q6*q9*s34*s45 - 
       q2*q5*q6*s45^2 - q2*q6*q8*s45^2 + 2*q2*q5*q9*s45^2 + 
       2*q2*q6*q9*s45^2 - 2*q5*q6*q9*s45^2 + 2*q2*q5*q6*q9*s45^3 - 
       q2*q6*s51 + q2*q7*s51 + q6*q7*s51 + q2*q8*s51 - q7*q8*s51 + 
       2*q2*q9*s51 - q2*q7*q8*s12*s51 - q2*q6*q7*s34*s51 + q2*q6*q8*s45*s51 - 
       q6*q7*q8*s45*s51 + q2*q6*q9*s45*s51 - q2*q6*q7*s51^2 - 
       2*q2*q6*q8*s51^2 + 2*q2*q7*q8*s51^2 + q6*q7*q8*s51^2 - 
       2*q2*q6*q7*q8*s51^3]*((8*F[4, 1])/3 + (16*F[4, 3])/9 - 4*F[4, 4] + 
      (116*F[4, 5])/9 + (8*F[4, 7])/3 - (56*F[4, 8])/3 + (88*F[4, 9])/3 + 
      8*F[4, 10] + (4*F[4, 11])/3 - (188*F[4, 12])/9 - 4*F[4, 13] - 
      (8*F[4, 14])/9 + (8*F[4, 16])/3 + (4*F[4, 17])/9 + (4*F[4, 18])/9 + 
      (100*F[4, 20])/27 + (4*F[4, 21])/3 - (8*F[4, 22])/9 + 8*F[4, 26] - 
      8*F[4, 27] - (104*F[4, 29])/27 + (416*F[4, 30])/27 + (176*F[4, 31])/9 - 
      (8*F[4, 32])/9 - (8*F[4, 33])/3 + (200*F[4, 34])/27 - (92*F[4, 35])/9 - 
      (152*F[4, 36])/27 - (8*F[4, 38])/3 - (64*F[4, 42])/27 + 
      (16*F[4, 44])/9 - (8*F[4, 46])/9 + (16*F[4, 47])/9 - (8*F[4, 55])/9 + 
      (8*F[4, 56])/9 + (8*F[4, 57])/9 - (8*F[4, 58])/9 - (2*F[4, 67])/9 + 
      (16*F[4, 68])/9 + (20*F[4, 69])/3 + (16*F[4, 85])/27 - (8*F[4, 86])/3 + 
      (10*F[4, 117])/3 + (16*F[4, 118])/9 + (16*F[4, 134])/27 + 
      (16*F[4, 160])/9 + (8*F[4, 162])/3 + (16*F[4, 163])/3 - 
      (2*F[4, 166])/9 - (16*F[4, 168])/27 + (112*F[4, 175])/27 + 
      (32*F[4, 176])/9 - (8*F[4, 177])/9 - (16*F[4, 179])/9 - 
      (8*F[4, 181])/3 + (16*F[4, 185])/27 + (8*F[3, 4]*F[1, 1, 1])/27 + 
      (224*F[3, 6]*F[1, 1, 1])/27 + (8*F[3, 12]*F[1, 1, 1])/27 + 
      (224*F[3, 14]*F[1, 1, 1])/27 + 8*F[3, 18]*F[1, 1, 1] + 2*F[1, 1, 1]^3 + 
      (1534*F[1, 1, 1]^4)/81 - (224*F[3, 3]*F[1, 1, 2])/27 - 
      (8*F[3, 5]*F[1, 1, 2])/27 + (224*F[3, 11]*F[1, 1, 2])/27 + 
      (8*F[3, 13]*F[1, 1, 2])/27 - 8*F[3, 17]*F[1, 1, 2] + 
      (16*F[1, 1, 1]^3*F[1, 1, 2])/9 - (2*F[1, 1, 1]^2*F[1, 1, 2]^2)/3 - 
      (32*F[1, 1, 1]*F[1, 1, 2]^3)/9 - (1318*F[1, 1, 2]^4)/81 + 
      (64*F[3, 1]*F[1, 1, 3])/9 - (56*F[3, 4]*F[1, 1, 3])/27 + 
      (64*F[3, 6]*F[1, 1, 3])/9 + (40*F[3, 12]*F[1, 1, 3])/9 + 
      (64*F[3, 14]*F[1, 1, 3])/27 + (56*F[3, 18]*F[1, 1, 3])/9 - 
      (64*F[3, 21]*F[1, 1, 3])/27 + (544*F[1, 1, 1]^3*F[1, 1, 3])/81 - 
      (112*F[1, 1, 1]^2*F[1, 1, 3]^2)/9 - (608*F[1, 1, 1]*F[1, 1, 3]^3)/81 + 
      (32*F[1, 1, 3]^4)/81 + (128*F[3, 1]*F[1, 1, 4])/3 - 
      (64*F[3, 3]*F[1, 1, 4])/9 - (344*F[3, 4]*F[1, 1, 4])/27 + 
      (8*F[3, 5]*F[1, 1, 4])/9 + (448*F[3, 6]*F[1, 1, 4])/27 + 
      (64*F[3, 11]*F[1, 1, 4])/9 + (40*F[3, 12]*F[1, 1, 4])/27 - 
      (8*F[3, 13]*F[1, 1, 4])/9 + (64*F[3, 14]*F[1, 1, 4])/27 - 
      (40*F[3, 17]*F[1, 1, 4])/9 + (104*F[3, 18]*F[1, 1, 4])/9 + 
      (256*F[3, 20]*F[1, 1, 4])/27 - (128*F[3, 21]*F[1, 1, 4])/9 + 
      (64*F[3, 31]*F[1, 1, 4])/27 + (16*F[3, 32]*F[1, 1, 4])/3 + 
      (8*F[3, 33]*F[1, 1, 4])/9 + (160*F[3, 34]*F[1, 1, 4])/9 + 
      (16*F[3, 36]*F[1, 1, 4])/9 - (16*F[3, 37]*F[1, 1, 4])/27 + 
      (16*F[3, 40]*F[1, 1, 4])/9 - (16*F[3, 44]*F[1, 1, 4])/9 + 
      (32*F[3, 69]*F[1, 1, 4])/27 + (656*F[1, 1, 1]^3*F[1, 1, 4])/81 + 
      (80*F[1, 1, 2]^3*F[1, 1, 4])/27 - 16*F[1, 1, 1]^2*F[1, 1, 3]*
       F[1, 1, 4] + (56*F[1, 1, 1]*F[1, 1, 3]^2*F[1, 1, 4])/9 + 
      (176*F[1, 1, 3]^3*F[1, 1, 4])/81 - (80*F[1, 1, 1]^2*F[1, 1, 4]^2)/3 + 
      (112*F[1, 1, 2]^2*F[1, 1, 4]^2)/9 + (344*F[1, 1, 1]*F[1, 1, 3]*
        F[1, 1, 4]^2)/9 - (76*F[1, 1, 3]^2*F[1, 1, 4]^2)/9 + 
      (224*F[1, 1, 1]*F[1, 1, 4]^3)/81 - (224*F[1, 1, 2]*F[1, 1, 4]^3)/81 - 
      (688*F[1, 1, 3]*F[1, 1, 4]^3)/81 + (40*F[1, 1, 4]^4)/27 - 
      (256*F[3, 3]*F[1, 1, 5])/81 - (328*F[3, 5]*F[1, 1, 5])/81 + 
      (448*F[3, 11]*F[1, 1, 5])/81 - (8*F[3, 13]*F[1, 1, 5])/81 - 
      (136*F[3, 17]*F[1, 1, 5])/27 + (128*F[3, 20]*F[1, 1, 5])/81 - 
      (1184*F[1, 1, 2]^3*F[1, 1, 5])/243 + 
      (112*F[1, 1, 2]^2*F[1, 1, 4]*F[1, 1, 5])/27 - 
      (520*F[1, 1, 2]*F[1, 1, 4]^2*F[1, 1, 5])/27 + 
      (1616*F[1, 1, 4]^3*F[1, 1, 5])/243 + (880*F[1, 1, 2]^2*F[1, 1, 5]^2)/
       81 - (632*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5]^2)/81 + 
      (460*F[1, 1, 4]^2*F[1, 1, 5]^2)/81 + (544*F[1, 1, 2]*F[1, 1, 5]^3)/81 - 
      (16*F[1, 1, 4]*F[1, 1, 5]^3)/27 - (22*F[1, 1, 5]^4)/243 + 
      (160*F[3, 32]*F[1, 1, 6])/27 + (16*F[3, 33]*F[1, 1, 6])/3 + 
      (448*F[3, 34]*F[1, 1, 6])/27 + (80*F[3, 36]*F[1, 1, 6])/27 - 
      (80*F[3, 44]*F[1, 1, 6])/27 - (64*F[3, 51]*F[1, 1, 6])/27 - 
      (16*F[3, 52]*F[1, 1, 6])/9 - (8*F[3, 53]*F[1, 1, 6])/9 - 
      (32*F[3, 54]*F[1, 1, 6])/9 + (16*F[3, 56]*F[1, 1, 6])/27 - 
      (16*F[3, 59]*F[1, 1, 6])/9 - (32*F[3, 69]*F[1, 1, 6])/27 + 
      (8*F[1, 1, 1]^3*F[1, 1, 6])/9 - (8*F[1, 1, 1]^2*F[1, 1, 2]*F[1, 1, 6])/
       3 + (8*F[1, 1, 1]*F[1, 1, 2]^2*F[1, 1, 6])/3 - 
      (8*F[1, 1, 2]^3*F[1, 1, 6])/9 + (32*F[1, 1, 3]^3*F[1, 1, 6])/27 + 
      (8*F[1, 1, 1]^2*F[1, 1, 4]*F[1, 1, 6])/9 - 
      (16*F[1, 1, 1]*F[1, 1, 4]^2*F[1, 1, 6])/9 + 
      (160*F[1, 1, 4]^3*F[1, 1, 6])/81 + (16*F[1, 1, 4]*F[1, 1, 5]^2*
        F[1, 1, 6])/9 + (22*F[1, 1, 1]^2*F[1, 1, 6]^2)/27 + 
      (4*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 6]^2)/3 - 
      (2*F[1, 1, 2]^2*F[1, 1, 6]^2)/3 - (16*F[1, 1, 3]^2*F[1, 1, 6]^2)/9 + 
      (16*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 6]^2)/27 - 
      (64*F[1, 1, 4]^2*F[1, 1, 6]^2)/27 + (16*F[1, 1, 4]*F[1, 1, 5]*
        F[1, 1, 6]^2)/9 + (76*F[1, 1, 1]*F[1, 1, 6]^3)/27 + 
      (4*F[1, 1, 2]*F[1, 1, 6]^3)/9 - (16*F[1, 1, 3]*F[1, 1, 6]^3)/9 - 
      (776*F[1, 1, 4]*F[1, 1, 6]^3)/81 + (8*F[1, 1, 6]^4)/9 - 
      (16*F[3, 31]*F[1, 1, 7])/27 - (4*F[3, 32]*F[1, 1, 7])/9 + 
      (32*F[3, 34]*F[1, 1, 7])/9 + (4*F[3, 37]*F[1, 1, 7])/27 - 
      (4*F[3, 40]*F[1, 1, 7])/9 - (8*F[1, 1, 1]^2*F[1, 1, 4]*F[1, 1, 7])/9 + 
      (16*F[1, 1, 1]*F[1, 1, 4]^2*F[1, 1, 7])/9 - 
      (116*F[1, 1, 4]^3*F[1, 1, 7])/81 - (32*F[1, 1, 4]*F[1, 1, 5]^2*
        F[1, 1, 7])/27 + (8*F[1, 1, 5]^3*F[1, 1, 7])/27 - 
      (40*F[1, 1, 1]^2*F[1, 1, 6]*F[1, 1, 7])/27 + 
      (32*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 7])/27 + 
      (16*F[1, 1, 4]^2*F[1, 1, 6]*F[1, 1, 7])/27 - 
      (4*F[1, 1, 5]^2*F[1, 1, 6]*F[1, 1, 7])/9 - 
      (80*F[1, 1, 1]*F[1, 1, 6]^2*F[1, 1, 7])/27 + 
      (64*F[1, 1, 4]*F[1, 1, 6]^2*F[1, 1, 7])/9 - 
      (4*F[1, 1, 5]*F[1, 1, 6]^2*F[1, 1, 7])/9 + 
      (320*F[1, 1, 6]^3*F[1, 1, 7])/81 - (16*F[1, 1, 1]*F[1, 1, 4]*
        F[1, 1, 7]^2)/9 + (26*F[1, 1, 4]^2*F[1, 1, 7]^2)/27 + 
      (8*F[1, 1, 5]^2*F[1, 1, 7]^2)/27 - (80*F[1, 1, 1]*F[1, 1, 6]*
        F[1, 1, 7]^2)/27 + (16*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 7]^2)/27 + 
      (208*F[1, 1, 6]^2*F[1, 1, 7]^2)/27 - (40*F[1, 1, 7]^3)/9 - 
      (188*F[1, 1, 4]*F[1, 1, 7]^3)/81 - (248*F[1, 1, 6]*F[1, 1, 7]^3)/81 - 
      (62*F[1, 1, 7]^4)/81 + (64*F[3, 1]*F[1, 1, 8])/9 + 
      (56*F[3, 4]*F[1, 1, 8])/27 + (128*F[3, 6]*F[1, 1, 8])/27 + 
      (8*F[3, 12]*F[1, 1, 8])/27 + (128*F[3, 14]*F[1, 1, 8])/27 + 
      (56*F[3, 18]*F[1, 1, 8])/9 - (64*F[3, 21]*F[1, 1, 8])/27 + 
      (544*F[1, 1, 1]^3*F[1, 1, 8])/81 - (400*F[1, 1, 1]^2*F[1, 1, 3]*
        F[1, 1, 8])/27 + (88*F[1, 1, 1]*F[1, 1, 3]^2*F[1, 1, 8])/27 + 
      (16*F[1, 1, 3]^3*F[1, 1, 8])/3 - (16*F[1, 1, 1]^2*F[1, 1, 4]*
        F[1, 1, 8])/9 + (176*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8])/
       27 + (8*F[1, 1, 3]^2*F[1, 1, 4]*F[1, 1, 8])/27 + 
      (88*F[1, 1, 1]*F[1, 1, 4]^2*F[1, 1, 8])/9 - 
      (568*F[1, 1, 3]*F[1, 1, 4]^2*F[1, 1, 8])/27 + 
      (464*F[1, 1, 4]^3*F[1, 1, 8])/81 + (16*F[1, 1, 4]*F[1, 1, 5]^2*
        F[1, 1, 8])/27 - (16*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 8])/9 + 
      (16*F[1, 1, 4]^2*F[1, 1, 6]*F[1, 1, 8])/9 - 
      (32*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 8])/9 - 
      (80*F[1, 1, 1]*F[1, 1, 6]^2*F[1, 1, 8])/27 + 
      (128*F[1, 1, 4]*F[1, 1, 6]^2*F[1, 1, 8])/27 + 
      (16*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 8])/9 - 
      (16*F[1, 1, 4]^2*F[1, 1, 7]*F[1, 1, 8])/9 + 
      (64*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8])/27 - 
      (4*F[1, 1, 5]^2*F[1, 1, 7]*F[1, 1, 8])/27 + 
      (80*F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 8])/27 - 
      (80*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 8])/27 + 
      (8*F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 8])/9 - 
      (4*F[1, 1, 6]^2*F[1, 1, 7]*F[1, 1, 8])/9 - 
      (32*F[1, 1, 4]*F[1, 1, 7]^2*F[1, 1, 8])/27 - 
      (16*F[1, 1, 5]*F[1, 1, 7]^2*F[1, 1, 8])/27 + 
      (8*F[1, 1, 7]^3*F[1, 1, 8])/27 - (272*F[1, 1, 1]^2*F[1, 1, 8]^2)/27 + 
      (8*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 8]^2)/9 + 
      (100*F[1, 1, 3]^2*F[1, 1, 8]^2)/9 - (344*F[1, 1, 1]*F[1, 1, 4]*
        F[1, 1, 8]^2)/27 + (8*F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8]^2)/3 + 
      (220*F[1, 1, 4]^2*F[1, 1, 8]^2)/27 + 
      (16*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 8]^2)/27 + 
      (32*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 8]^2)/9 + 
      (80*F[1, 1, 6]^2*F[1, 1, 8]^2)/27 - (112*F[1, 1, 4]*F[1, 1, 7]*
        F[1, 1, 8]^2)/27 - (4*F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8]^2)/27 - 
      (92*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 8]^2)/27 + 
      (16*F[1, 1, 7]^2*F[1, 1, 8]^2)/27 - (800*F[1, 1, 1]*F[1, 1, 8]^3)/81 + 
      (16*F[1, 1, 3]*F[1, 1, 8]^3)/3 + (368*F[1, 1, 4]*F[1, 1, 8]^3)/81 - 
      (232*F[1, 1, 8]^4)/81 - (448*F[3, 3]*F[1, 1, 9])/81 + 
      (8*F[3, 5]*F[1, 1, 9])/81 + (256*F[3, 11]*F[1, 1, 9])/81 + 
      (328*F[3, 13]*F[1, 1, 9])/81 - (136*F[3, 17]*F[1, 1, 9])/27 + 
      (128*F[3, 20]*F[1, 1, 9])/81 - (1184*F[1, 1, 2]^3*F[1, 1, 9])/243 - 
      (16*F[1, 1, 2]^2*F[1, 1, 4]*F[1, 1, 9])/3 - 
      (8*F[1, 1, 2]*F[1, 1, 4]^2*F[1, 1, 9])/27 - 
      (688*F[1, 1, 4]^3*F[1, 1, 9])/243 + (112*F[1, 1, 2]^2*F[1, 1, 5]*
        F[1, 1, 9])/9 - (16*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9])/9 + 
      (184*F[1, 1, 4]^2*F[1, 1, 5]*F[1, 1, 9])/27 - 
      (328*F[1, 1, 2]*F[1, 1, 5]^2*F[1, 1, 9])/81 + 
      (328*F[1, 1, 4]*F[1, 1, 5]^2*F[1, 1, 9])/81 - 
      (880*F[1, 1, 5]^3*F[1, 1, 9])/243 - (16*F[1, 1, 3]^2*F[1, 1, 6]*
        F[1, 1, 9])/27 + (32*F[1, 1, 3]*F[1, 1, 6]^2*F[1, 1, 9])/9 - 
      (16*F[1, 1, 6]^3*F[1, 1, 9])/9 + (752*F[1, 1, 2]^2*F[1, 1, 9]^2)/81 + 
      (392*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9]^2)/81 - 
      (436*F[1, 1, 4]^2*F[1, 1, 9]^2)/81 - 
      (200*F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 9]^2)/81 + 
      (200*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9]^2)/81 - 
      (236*F[1, 1, 5]^2*F[1, 1, 9]^2)/27 - 
      (16*F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 9]^2)/27 - 
      (16*F[1, 1, 6]^2*F[1, 1, 9]^2)/9 + (224*F[1, 1, 2]*F[1, 1, 9]^3)/27 - 
      (112*F[1, 1, 4]*F[1, 1, 9]^3)/27 - (112*F[1, 1, 5]*F[1, 1, 9]^3)/27 + 
      (32*F[1, 1, 6]*F[1, 1, 9]^3)/27 + (58*F[1, 1, 9]^4)/81 - 
      (16*F[3, 51]*F[1, 1, 10])/27 - (4*F[3, 52]*F[1, 1, 10])/9 + 
      (32*F[3, 54]*F[1, 1, 10])/9 + (4*F[3, 56]*F[1, 1, 10])/27 - 
      (4*F[3, 59]*F[1, 1, 10])/9 + (8*F[1, 1, 3]^3*F[1, 1, 10])/27 - 
      (44*F[1, 1, 4]^3*F[1, 1, 10])/81 + (20*F[1, 1, 3]^2*F[1, 1, 6]*
        F[1, 1, 10])/27 + (8*F[1, 1, 4]^2*F[1, 1, 6]*F[1, 1, 10])/27 - 
      (4*F[1, 1, 3]*F[1, 1, 6]^2*F[1, 1, 10])/9 - 
      (8*F[1, 1, 4]*F[1, 1, 6]^2*F[1, 1, 10])/27 - 
      (88*F[1, 1, 6]^3*F[1, 1, 10])/81 + (4*F[1, 1, 4]^2*F[1, 1, 7]*
        F[1, 1, 10])/9 - (4*F[1, 1, 4]*F[1, 1, 7]^2*F[1, 1, 10])/9 + 
      (4*F[1, 1, 7]^3*F[1, 1, 10])/27 - (4*F[1, 1, 3]^2*F[1, 1, 9]*
        F[1, 1, 10])/27 - (40*F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 9]*F[1, 1, 10])/
       27 - (4*F[1, 1, 6]^2*F[1, 1, 9]*F[1, 1, 10])/9 - 
      (4*F[1, 1, 3]*F[1, 1, 9]^2*F[1, 1, 10])/27 + 
      (20*F[1, 1, 6]*F[1, 1, 9]^2*F[1, 1, 10])/27 + 
      (8*F[1, 1, 9]^3*F[1, 1, 10])/27 + (8*F[1, 1, 3]^2*F[1, 1, 10]^2)/27 + 
      (2*F[1, 1, 4]^2*F[1, 1, 10]^2)/27 + 
      (8*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 10]^2)/27 - 
      (16*F[1, 1, 6]^2*F[1, 1, 10]^2)/27 - 
      (4*F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 10]^2)/9 + 
      (2*F[1, 1, 7]^2*F[1, 1, 10]^2)/9 - (16*F[1, 1, 3]*F[1, 1, 9]*
        F[1, 1, 10]^2)/27 + (8*F[1, 1, 9]^2*F[1, 1, 10]^2)/27 + 
      (28*F[1, 1, 4]*F[1, 1, 10]^3)/81 + (80*F[1, 1, 6]*F[1, 1, 10]^3)/81 + 
      (4*F[1, 1, 7]*F[1, 1, 10]^3)/27 - (122*F[1, 1, 10]^4)/81 + 
      (272*F[1, 1, 1]^2*F[2, 1, 1])/27 + (64*F[1, 1, 1]*F[1, 1, 3]*
        F[2, 1, 1])/3 + (352*F[1, 1, 3]^2*F[2, 1, 1])/27 + 
      (1120*F[1, 1, 1]*F[1, 1, 4]*F[2, 1, 1])/27 + 
      (1120*F[1, 1, 3]*F[1, 1, 4]*F[2, 1, 1])/27 + 
      (416*F[1, 1, 1]*F[1, 1, 8]*F[2, 1, 1])/27 + 
      (416*F[1, 1, 3]*F[1, 1, 8]*F[2, 1, 1])/27 - 
      (176*F[1, 1, 1]^2*F[2, 1, 2])/27 + (256*F[1, 1, 1]*F[1, 1, 3]*
        F[2, 1, 2])/27 + (160*F[1, 1, 1]*F[1, 1, 4]*F[2, 1, 2])/9 - 
      (896*F[1, 1, 3]*F[1, 1, 4]*F[2, 1, 2])/27 - 
      (304*F[1, 1, 4]^2*F[2, 1, 2])/27 + (256*F[1, 1, 1]*F[1, 1, 8]*
        F[2, 1, 2])/27 - (128*F[1, 1, 3]*F[1, 1, 8]*F[2, 1, 2])/9 + 
      (256*F[1, 1, 4]*F[1, 1, 8]*F[2, 1, 2])/27 + 
      (64*F[1, 1, 8]^2*F[2, 1, 2])/9 - (64*F[2, 1, 2]^2)/9 + 
      (176*F[1, 1, 2]^2*F[2, 1, 3])/27 + (32*F[1, 1, 2]*F[1, 1, 4]*
        F[2, 1, 3])/27 + 16*F[1, 1, 4]^2*F[2, 1, 3] - 
      (512*F[1, 1, 2]*F[1, 1, 5]*F[2, 1, 3])/81 + 
      (1600*F[1, 1, 4]*F[1, 1, 5]*F[2, 1, 3])/81 - 
      (64*F[1, 1, 5]^2*F[2, 1, 3])/27 - (512*F[1, 1, 2]*F[1, 1, 9]*
        F[2, 1, 3])/81 - (704*F[1, 1, 4]*F[1, 1, 9]*F[2, 1, 3])/81 + 
      (320*F[1, 1, 5]*F[1, 1, 9]*F[2, 1, 3])/27 - 
      (64*F[1, 1, 9]^2*F[2, 1, 3])/9 + (64*F[2, 1, 3]^2)/9 - 
      (272*F[1, 1, 2]^2*F[2, 1, 4])/27 - (32*F[1, 1, 2]*F[1, 1, 4]*
        F[2, 1, 4])/9 - (1216*F[1, 1, 2]*F[1, 1, 5]*F[2, 1, 4])/81 - 
      (32*F[1, 1, 4]*F[1, 1, 5]*F[2, 1, 4])/9 - (544*F[1, 1, 5]^2*F[2, 1, 4])/
       81 - (736*F[1, 1, 2]*F[1, 1, 9]*F[2, 1, 4])/81 - 
      (736*F[1, 1, 5]*F[1, 1, 9]*F[2, 1, 4])/81 + (8*F[1, 1, 4]^2*F[2, 1, 6])/
       3 + (16*F[1, 1, 4]*F[1, 1, 6]*F[2, 1, 6])/3 + 
      (8*F[1, 1, 6]^2*F[2, 1, 6])/3 - (32*F[1, 1, 4]*F[1, 1, 7]*F[2, 1, 6])/
       9 + (32*F[1, 1, 6]*F[1, 1, 7]*F[2, 1, 6])/9 + (16*F[2, 1, 6]^2)/9 - 
      (64*F[1, 1, 4]*F[1, 1, 5]*F[2, 1, 7])/27 - 
      (64*F[1, 1, 4]*F[1, 1, 7]*F[2, 1, 7])/27 + 
      (16*F[1, 1, 5]*F[1, 1, 7]*F[2, 1, 7])/27 + (16*F[1, 1, 7]^2*F[2, 1, 7])/
       27 + (32*F[1, 1, 1]*F[1, 1, 4]*F[2, 1, 8])/9 - 
      (32*F[1, 1, 4]^2*F[2, 1, 8])/9 + (160*F[1, 1, 1]*F[1, 1, 6]*F[2, 1, 8])/
       27 - (592*F[1, 1, 4]*F[1, 1, 6]*F[2, 1, 8])/27 - 
      (272*F[1, 1, 6]^2*F[2, 1, 8])/27 - (32*F[1, 1, 4]*F[1, 1, 7]*
        F[2, 1, 8])/3 - (256*F[1, 1, 6]*F[1, 1, 7]*F[2, 1, 8])/27 - 
      (32*F[1, 1, 4]*F[1, 1, 8]*F[2, 1, 8])/9 - 
      (160*F[1, 1, 6]*F[1, 1, 8]*F[2, 1, 8])/27 + (8*F[2, 1, 8]^2)/9 + 
      (272*F[1, 1, 1]^2*F[2, 1, 9])/27 + (32*F[1, 1, 1]*F[1, 1, 3]*
        F[2, 1, 9])/3 + (352*F[1, 1, 1]*F[1, 1, 4]*F[2, 1, 9])/27 + 
      (448*F[1, 1, 1]*F[1, 1, 8]*F[2, 1, 9])/27 + 
      (32*F[1, 1, 3]*F[1, 1, 8]*F[2, 1, 9])/3 + 
      (352*F[1, 1, 4]*F[1, 1, 8]*F[2, 1, 9])/27 + 
      (224*F[1, 1, 8]^2*F[2, 1, 9])/27 + (160*F[1, 1, 4]*F[1, 1, 7]*
        F[2, 1, 10])/27 + (160*F[1, 1, 6]*F[1, 1, 7]*F[2, 1, 10])/27 - 
      (16*F[1, 1, 7]^2*F[2, 1, 10])/27 + (160*F[1, 1, 4]*F[1, 1, 8]*
        F[2, 1, 10])/27 + (160*F[1, 1, 6]*F[1, 1, 8]*F[2, 1, 10])/27 - 
      (16*F[1, 1, 7]*F[1, 1, 8]*F[2, 1, 10])/27 - 
      (272*F[1, 1, 2]^2*F[2, 1, 11])/27 - (32*F[1, 1, 2]*F[1, 1, 4]*
        F[2, 1, 11])/9 - (736*F[1, 1, 2]*F[1, 1, 5]*F[2, 1, 11])/81 - 
      (1216*F[1, 1, 2]*F[1, 1, 9]*F[2, 1, 11])/81 - 
      (32*F[1, 1, 4]*F[1, 1, 9]*F[2, 1, 11])/9 - 
      (736*F[1, 1, 5]*F[1, 1, 9]*F[2, 1, 11])/81 - 
      (544*F[1, 1, 9]^2*F[2, 1, 11])/81 + (64*F[1, 1, 3]*F[1, 1, 6]*
        F[2, 1, 13])/27 + (16*F[1, 1, 3]*F[1, 1, 10]*F[2, 1, 13])/27 + 
      (64*F[1, 1, 6]*F[1, 1, 10]*F[2, 1, 13])/27 + 
      (16*F[1, 1, 10]^2*F[2, 1, 13])/27 + (64*F[1, 1, 6]^2*F[2, 1, 14])/9 + 
      (32*F[1, 1, 6]*F[1, 1, 10]*F[2, 1, 14])/9 + (8*F[2, 1, 14]^2)/9 + 
      (64*F[1, 1, 6]*F[1, 1, 9]*F[2, 1, 15])/27 + 
      (64*F[1, 1, 6]*F[1, 1, 10]*F[2, 1, 15])/27 + 
      (16*F[1, 1, 9]*F[1, 1, 10]*F[2, 1, 15])/27 + 
      (16*F[1, 1, 10]^2*F[2, 1, 15])/27 + 7*F[1, 1, 1]*tci[1, 1]^2 + 
      (935*F[1, 1, 1]^2*tci[1, 1]^2)/9 + (14*F[1, 1, 1]*F[1, 1, 2]*
        tci[1, 1]^2)/3 + (890*F[1, 1, 2]^2*tci[1, 1]^2)/81 - 
      (1268*F[1, 1, 1]*F[1, 1, 3]*tci[1, 1]^2)/27 + 
      (28*F[1, 1, 3]^2*tci[1, 1]^2)/9 - (116*F[1, 1, 1]*F[1, 1, 4]*
        tci[1, 1]^2)/9 + (1972*F[1, 1, 2]*F[1, 1, 4]*tci[1, 1]^2)/81 - 
      (74*F[1, 1, 3]*F[1, 1, 4]*tci[1, 1]^2)/9 + 
      (86*F[1, 1, 4]^2*tci[1, 1]^2)/27 - (100*F[1, 1, 2]*F[1, 1, 5]*
        tci[1, 1]^2)/243 + (1298*F[1, 1, 4]*F[1, 1, 5]*tci[1, 1]^2)/81 + 
      (503*F[1, 1, 5]^2*tci[1, 1]^2)/81 - 
      (4*F[1, 1, 1]*F[1, 1, 6]*tci[1, 1]^2)/9 - 2*F[1, 1, 2]*F[1, 1, 6]*
       tci[1, 1]^2 + (16*F[1, 1, 3]*F[1, 1, 6]*tci[1, 1]^2)/27 + 
      (422*F[1, 1, 4]*F[1, 1, 6]*tci[1, 1]^2)/81 - 
      (32*F[1, 1, 5]*F[1, 1, 6]*tci[1, 1]^2)/9 + 
      (266*F[1, 1, 6]^2*tci[1, 1]^2)/81 - (20*F[1, 1, 7]*tci[1, 1]^2)/9 + 
      (16*F[1, 1, 1]*F[1, 1, 7]*tci[1, 1]^2)/9 + 
      (5*F[1, 1, 4]*F[1, 1, 7]*tci[1, 1]^2)/81 + 
      (176*F[1, 1, 5]*F[1, 1, 7]*tci[1, 1]^2)/81 - 
      (160*F[1, 1, 6]*F[1, 1, 7]*tci[1, 1]^2)/81 + 
      (340*F[1, 1, 7]^2*tci[1, 1]^2)/81 - (764*F[1, 1, 1]*F[1, 1, 8]*
        tci[1, 1]^2)/9 + (5198*F[1, 1, 3]*F[1, 1, 8]*tci[1, 1]^2)/81 + 
      (2174*F[1, 1, 4]*F[1, 1, 8]*tci[1, 1]^2)/81 + 
      (32*F[1, 1, 5]*F[1, 1, 8]*tci[1, 1]^2)/27 + 
      (536*F[1, 1, 6]*F[1, 1, 8]*tci[1, 1]^2)/81 - 
      (188*F[1, 1, 7]*F[1, 1, 8]*tci[1, 1]^2)/81 - 
      (1496*F[1, 1, 8]^2*tci[1, 1]^2)/81 - 
      (2404*F[1, 1, 2]*F[1, 1, 9]*tci[1, 1]^2)/243 - 
      (622*F[1, 1, 4]*F[1, 1, 9]*tci[1, 1]^2)/81 + 
      (614*F[1, 1, 5]*F[1, 1, 9]*tci[1, 1]^2)/243 - 
      (64*F[1, 1, 6]*F[1, 1, 9]*tci[1, 1]^2)/81 - 
      (937*F[1, 1, 9]^2*tci[1, 1]^2)/243 + 
      (4*F[1, 1, 3]*F[1, 1, 10]*tci[1, 1]^2)/27 - 
      (139*F[1, 1, 4]*F[1, 1, 10]*tci[1, 1]^2)/81 + 
      (F[1, 1, 7]*F[1, 1, 10]*tci[1, 1]^2)/3 - 
      (16*F[1, 1, 9]*F[1, 1, 10]*tci[1, 1]^2)/81 - 
      (2*F[1, 1, 10]^2*tci[1, 1]^2)/27 + (64*F[1, 1, 6]*F[1, 2, 2]*
        tci[1, 1]^2)/27 + (16*F[1, 1, 10]*F[1, 2, 2]*tci[1, 1]^2)/27 + 
      (16*F[1, 1, 4]*F[1, 2, 3]*tci[1, 1]^2)/9 + 
      (16*F[1, 1, 6]*F[1, 2, 3]*tci[1, 1]^2)/3 - 
      (32*F[1, 1, 7]*F[1, 2, 3]*tci[1, 1]^2)/9 + 
      (16*F[1, 2, 3]^2*tci[1, 1]^2)/9 - (416*F[1, 1, 2]*F[1, 2, 6]*
        tci[1, 1]^2)/27 - 32*F[1, 1, 4]*F[1, 2, 6]*tci[1, 1]^2 - 
      (1600*F[1, 1, 5]*F[1, 2, 6]*tci[1, 1]^2)/81 + 
      (704*F[1, 1, 9]*F[1, 2, 6]*tci[1, 1]^2)/81 + 
      (64*F[1, 2, 6]^2*tci[1, 1]^2)/9 - (160*F[1, 1, 4]*F[1, 2, 8]*
        tci[1, 1]^2)/27 - (160*F[1, 1, 6]*F[1, 2, 8]*tci[1, 1]^2)/27 - 
      (16*F[1, 1, 7]*F[1, 2, 8]*tci[1, 1]^2)/3 - 
      (160*F[1, 1, 8]*F[1, 2, 8]*tci[1, 1]^2)/27 + 
      (476*F[2, 1, 1]*tci[1, 1]^2)/3 - (370*F[2, 1, 2]*tci[1, 1]^2)/27 + 
      (400*F[2, 1, 3]*tci[1, 1]^2)/27 - (4*F[2, 1, 4]*tci[1, 1]^2)/9 + 
      (56*F[2, 1, 6]*tci[1, 1]^2)/27 - (32*F[2, 1, 8]*tci[1, 1]^2)/9 + 
      (2236*F[2, 1, 9]*tci[1, 1]^2)/27 + (160*F[2, 1, 10]*tci[1, 1]^2)/27 - 
      (4*F[2, 1, 11]*tci[1, 1]^2)/9 - (281*tci[1, 1]^4)/405 - 
      (512*F[3, 1]*tci[1, 2])/9 + (64*F[3, 3]*tci[1, 2])/9 + 
      (112*F[3, 4]*tci[1, 2])/9 - (8*F[3, 5]*tci[1, 2])/9 - 
      (992*F[3, 6]*tci[1, 2])/27 - (64*F[3, 11]*tci[1, 2])/9 - 
      (176*F[3, 12]*tci[1, 2])/27 + (8*F[3, 13]*tci[1, 2])/9 - 
      (160*F[3, 14]*tci[1, 2])/9 + (40*F[3, 17]*tci[1, 2])/9 - 
      32*F[3, 18]*tci[1, 2] - (256*F[3, 20]*tci[1, 2])/27 + 
      (512*F[3, 21]*tci[1, 2])/27 - (64*F[3, 31]*tci[1, 2])/27 - 
      (16*F[3, 32]*tci[1, 2])/3 - (8*F[3, 33]*tci[1, 2])/9 - 
      (160*F[3, 34]*tci[1, 2])/9 - (16*F[3, 36]*tci[1, 2])/9 + 
      (16*F[3, 37]*tci[1, 2])/27 - (16*F[3, 40]*tci[1, 2])/9 + 
      (16*F[3, 44]*tci[1, 2])/9 - (32*F[3, 69]*tci[1, 2])/27 - 
      6*F[1, 1, 1]^2*tci[1, 2] - (7880*F[1, 1, 1]^3*tci[1, 2])/81 - 
      (16*F[1, 1, 1]^2*F[1, 1, 2]*tci[1, 2])/3 + 
      (4*F[1, 1, 1]*F[1, 1, 2]^2*tci[1, 2])/3 - (160*F[1, 1, 2]^3*tci[1, 2])/
       27 + (320*F[1, 1, 1]^2*F[1, 1, 3]*tci[1, 2])/9 + 
      (1024*F[1, 1, 1]*F[1, 1, 3]^2*tci[1, 2])/27 - 
      (128*F[1, 1, 3]^3*tci[1, 2])/81 + (1264*F[1, 1, 1]^2*F[1, 1, 4]*
        tci[1, 2])/27 - (704*F[1, 1, 2]^2*F[1, 1, 4]*tci[1, 2])/27 - 
      (1712*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4]*tci[1, 2])/27 + 
      (104*F[1, 1, 3]^2*F[1, 1, 4]*tci[1, 2])/27 - 
      (80*F[1, 1, 1]*F[1, 1, 4]^2*tci[1, 2])/27 - 
      (208*F[1, 1, 2]*F[1, 1, 4]^2*tci[1, 2])/27 + 
      (680*F[1, 1, 3]*F[1, 1, 4]^2*tci[1, 2])/27 - 
      (88*F[1, 1, 4]^3*tci[1, 2])/27 + (176*F[1, 1, 2]^2*F[1, 1, 5]*
        tci[1, 2])/81 + (1520*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5]*tci[1, 2])/
       81 - (1616*F[1, 1, 4]^2*F[1, 1, 5]*tci[1, 2])/81 + 
      (824*F[1, 1, 2]*F[1, 1, 5]^2*tci[1, 2])/81 - 
      (968*F[1, 1, 4]*F[1, 1, 5]^2*tci[1, 2])/81 + 
      (16*F[1, 1, 5]^3*tci[1, 2])/27 - (32*F[1, 1, 1]^2*F[1, 1, 6]*tci[1, 2])/
       9 + (16*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 6]*tci[1, 2])/3 - 
      (8*F[1, 1, 2]^2*F[1, 1, 6]*tci[1, 2])/3 - 
      (32*F[1, 1, 3]^2*F[1, 1, 6]*tci[1, 2])/27 + 
      (32*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 6]*tci[1, 2])/9 - 
      (16*F[1, 1, 4]^2*F[1, 1, 6]*tci[1, 2])/27 + 
      (32*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 6]*tci[1, 2])/9 - 
      (16*F[1, 1, 5]^2*F[1, 1, 6]*tci[1, 2])/9 + 
      (20*F[1, 1, 1]*F[1, 1, 6]^2*tci[1, 2])/27 - 
      (4*F[1, 1, 2]*F[1, 1, 6]^2*tci[1, 2])/3 + 
      (32*F[1, 1, 3]*F[1, 1, 6]^2*tci[1, 2])/9 + 
      (56*F[1, 1, 4]*F[1, 1, 6]^2*tci[1, 2])/27 - 
      (16*F[1, 1, 5]*F[1, 1, 6]^2*tci[1, 2])/9 + (692*F[1, 1, 6]^3*tci[1, 2])/
       81 + (8*F[1, 1, 1]^2*F[1, 1, 7]*tci[1, 2])/9 - 
      (32*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 7]*tci[1, 2])/9 + 
      (20*F[1, 1, 4]^2*F[1, 1, 7]*tci[1, 2])/27 - 
      (64*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 7]*tci[1, 2])/27 + 
      (4*F[1, 1, 5]^2*F[1, 1, 7]*tci[1, 2])/3 - 
      (32*F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 7]*tci[1, 2])/27 + 
      (112*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 7]*tci[1, 2])/27 - 
      (8*F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 7]*tci[1, 2])/9 - 
      (100*F[1, 1, 6]^2*F[1, 1, 7]*tci[1, 2])/27 + 
      (16*F[1, 1, 1]*F[1, 1, 7]^2*tci[1, 2])/9 - 
      (44*F[1, 1, 4]*F[1, 1, 7]^2*tci[1, 2])/9 + 
      (16*F[1, 1, 5]*F[1, 1, 7]^2*tci[1, 2])/27 - 
      (32*F[1, 1, 6]*F[1, 1, 7]^2*tci[1, 2])/9 + (212*F[1, 1, 7]^3*tci[1, 2])/
       81 + (448*F[1, 1, 1]^2*F[1, 1, 8]*tci[1, 2])/27 + 
      (400*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 8]*tci[1, 2])/27 - 
      (376*F[1, 1, 3]^2*F[1, 1, 8]*tci[1, 2])/9 + 
      (80*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8]*tci[1, 2])/27 + 
      (800*F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8]*tci[1, 2])/27 - 
      (200*F[1, 1, 4]^2*F[1, 1, 8]*tci[1, 2])/9 - 
      (32*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 8]*tci[1, 2])/27 - 
      (16*F[1, 1, 5]^2*F[1, 1, 8]*tci[1, 2])/27 + 
      (16*F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 8]*tci[1, 2])/9 - 
      (80*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 8]*tci[1, 2])/9 + 
      (32*F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 8]*tci[1, 2])/9 - 
      (208*F[1, 1, 6]^2*F[1, 1, 8]*tci[1, 2])/27 - 
      (16*F[1, 1, 1]*F[1, 1, 7]*F[1, 1, 8]*tci[1, 2])/9 + 
      (112*F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 8]*tci[1, 2])/27 - 
      (56*F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8]*tci[1, 2])/27 + 
      (8*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 8]*tci[1, 2])/9 + 
      (16*F[1, 1, 7]^2*F[1, 1, 8]*tci[1, 2])/27 + 
      (1664*F[1, 1, 1]*F[1, 1, 8]^2*tci[1, 2])/27 - 
      (376*F[1, 1, 3]*F[1, 1, 8]^2*tci[1, 2])/9 - 
      (536*F[1, 1, 4]*F[1, 1, 8]^2*tci[1, 2])/27 - 
      (16*F[1, 1, 5]*F[1, 1, 8]^2*tci[1, 2])/27 - 
      (32*F[1, 1, 6]*F[1, 1, 8]^2*tci[1, 2])/9 + 
      (112*F[1, 1, 7]*F[1, 1, 8]^2*tci[1, 2])/27 + 
      (928*F[1, 1, 8]^3*tci[1, 2])/81 + (944*F[1, 1, 2]^2*F[1, 1, 9]*
        tci[1, 2])/81 + (752*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9]*tci[1, 2])/81 + 
      (688*F[1, 1, 4]^2*F[1, 1, 9]*tci[1, 2])/81 - 
      (272*F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 9]*tci[1, 2])/27 - 
      (368*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9]*tci[1, 2])/27 - 
      (328*F[1, 1, 5]^2*F[1, 1, 9]*tci[1, 2])/81 + 
      (32*F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 9]*tci[1, 2])/27 - 
      (32*F[1, 1, 6]^2*F[1, 1, 9]*tci[1, 2])/9 + 
      (184*F[1, 1, 2]*F[1, 1, 9]^2*tci[1, 2])/81 + 
      (872*F[1, 1, 4]*F[1, 1, 9]^2*tci[1, 2])/81 - 
      (200*F[1, 1, 5]*F[1, 1, 9]^2*tci[1, 2])/81 + 
      (16*F[1, 1, 6]*F[1, 1, 9]^2*tci[1, 2])/27 + 
      (112*F[1, 1, 9]^3*tci[1, 2])/27 - (8*F[1, 1, 3]^2*F[1, 1, 10]*
        tci[1, 2])/27 + (44*F[1, 1, 4]^2*F[1, 1, 10]*tci[1, 2])/27 + 
      (8*F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 10]*tci[1, 2])/9 - 
      (16*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 10]*tci[1, 2])/27 + 
      (20*F[1, 1, 6]^2*F[1, 1, 10]*tci[1, 2])/27 - 
      (8*F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 10]*tci[1, 2])/9 + 
      (4*F[1, 1, 7]^2*F[1, 1, 10]*tci[1, 2])/9 + 
      (8*F[1, 1, 3]*F[1, 1, 9]*F[1, 1, 10]*tci[1, 2])/27 + 
      (40*F[1, 1, 6]*F[1, 1, 9]*F[1, 1, 10]*tci[1, 2])/27 + 
      (4*F[1, 1, 9]^2*F[1, 1, 10]*tci[1, 2])/27 - 
      (4*F[1, 1, 4]*F[1, 1, 10]^2*tci[1, 2])/27 - 
      (8*F[1, 1, 6]*F[1, 1, 10]^2*tci[1, 2])/27 + 
      (4*F[1, 1, 7]*F[1, 1, 10]^2*tci[1, 2])/9 + 
      (16*F[1, 1, 9]*F[1, 1, 10]^2*tci[1, 2])/27 - 
      (28*F[1, 1, 10]^3*tci[1, 2])/81 - (64*F[1, 1, 3]*F[1, 1, 6]*F[1, 2, 2]*
        tci[1, 2])/27 - (16*F[1, 1, 3]*F[1, 1, 10]*F[1, 2, 2]*tci[1, 2])/27 - 
      (64*F[1, 1, 6]*F[1, 1, 10]*F[1, 2, 2]*tci[1, 2])/27 - 
      (16*F[1, 1, 10]^2*F[1, 2, 2]*tci[1, 2])/27 - 
      (8*F[1, 1, 4]^2*F[1, 2, 3]*tci[1, 2])/3 - 
      (16*F[1, 1, 4]*F[1, 1, 6]*F[1, 2, 3]*tci[1, 2])/3 - 
      (8*F[1, 1, 6]^2*F[1, 2, 3]*tci[1, 2])/3 + 
      (32*F[1, 1, 4]*F[1, 1, 7]*F[1, 2, 3]*tci[1, 2])/9 - 
      (32*F[1, 1, 6]*F[1, 1, 7]*F[1, 2, 3]*tci[1, 2])/9 + 
      (176*F[1, 1, 2]^2*F[1, 2, 6]*tci[1, 2])/27 + 
      (32*F[1, 1, 2]*F[1, 1, 4]*F[1, 2, 6]*tci[1, 2])/27 + 
      16*F[1, 1, 4]^2*F[1, 2, 6]*tci[1, 2] - 
      (512*F[1, 1, 2]*F[1, 1, 5]*F[1, 2, 6]*tci[1, 2])/81 + 
      (1600*F[1, 1, 4]*F[1, 1, 5]*F[1, 2, 6]*tci[1, 2])/81 - 
      (64*F[1, 1, 5]^2*F[1, 2, 6]*tci[1, 2])/27 - 
      (512*F[1, 1, 2]*F[1, 1, 9]*F[1, 2, 6]*tci[1, 2])/81 - 
      (704*F[1, 1, 4]*F[1, 1, 9]*F[1, 2, 6]*tci[1, 2])/81 + 
      (320*F[1, 1, 5]*F[1, 1, 9]*F[1, 2, 6]*tci[1, 2])/27 - 
      (64*F[1, 1, 9]^2*F[1, 2, 6]*tci[1, 2])/9 + 
      (160*F[1, 1, 4]*F[1, 1, 7]*F[1, 2, 8]*tci[1, 2])/27 + 
      (160*F[1, 1, 6]*F[1, 1, 7]*F[1, 2, 8]*tci[1, 2])/27 - 
      (16*F[1, 1, 7]^2*F[1, 2, 8]*tci[1, 2])/27 + 
      (160*F[1, 1, 4]*F[1, 1, 8]*F[1, 2, 8]*tci[1, 2])/27 + 
      (160*F[1, 1, 6]*F[1, 1, 8]*F[1, 2, 8]*tci[1, 2])/27 - 
      (16*F[1, 1, 7]*F[1, 1, 8]*F[1, 2, 8]*tci[1, 2])/27 - 
      (2656*F[1, 1, 1]*F[2, 1, 1]*tci[1, 2])/27 - 
      (2816*F[1, 1, 3]*F[2, 1, 1]*tci[1, 2])/27 - 
      (2240*F[1, 1, 4]*F[2, 1, 1]*tci[1, 2])/27 - 
      (832*F[1, 1, 8]*F[2, 1, 1]*tci[1, 2])/27 - 
      (640*F[1, 1, 1]*F[2, 1, 2]*tci[1, 2])/27 + 
      (1024*F[1, 1, 3]*F[2, 1, 2]*tci[1, 2])/27 + 
      (256*F[1, 1, 4]*F[2, 1, 2]*tci[1, 2])/9 - 
      (512*F[1, 1, 8]*F[2, 1, 2]*tci[1, 2])/27 - 
      (416*F[1, 1, 2]*F[2, 1, 3]*tci[1, 2])/27 - 32*F[1, 1, 4]*F[2, 1, 3]*
       tci[1, 2] - (1600*F[1, 1, 5]*F[2, 1, 3]*tci[1, 2])/81 + 
      (704*F[1, 1, 9]*F[2, 1, 3]*tci[1, 2])/81 + 
      (128*F[1, 2, 6]*F[2, 1, 3]*tci[1, 2])/9 + 
      (32*F[1, 1, 2]*F[2, 1, 4]*tci[1, 2])/9 + 
      (32*F[1, 1, 5]*F[2, 1, 4]*tci[1, 2])/9 - 
      (16*F[1, 1, 4]*F[2, 1, 6]*tci[1, 2])/9 - 
      (16*F[1, 1, 6]*F[2, 1, 6]*tci[1, 2])/3 + 
      (32*F[1, 1, 7]*F[2, 1, 6]*tci[1, 2])/9 - 
      (32*F[1, 2, 3]*F[2, 1, 6]*tci[1, 2])/9 + 
      (64*F[1, 1, 5]*F[2, 1, 7]*tci[1, 2])/27 + 
      (64*F[1, 1, 7]*F[2, 1, 7]*tci[1, 2])/27 - 
      (32*F[1, 1, 1]*F[2, 1, 8]*tci[1, 2])/9 + 
      (64*F[1, 1, 4]*F[2, 1, 8]*tci[1, 2])/9 + 
      (592*F[1, 1, 6]*F[2, 1, 8]*tci[1, 2])/27 + 
      (32*F[1, 1, 7]*F[2, 1, 8]*tci[1, 2])/3 + 
      (32*F[1, 1, 8]*F[2, 1, 8]*tci[1, 2])/9 - 
      (544*F[1, 1, 1]*F[2, 1, 9]*tci[1, 2])/9 - 
      (64*F[1, 1, 3]*F[2, 1, 9]*tci[1, 2])/3 - 
      (704*F[1, 1, 4]*F[2, 1, 9]*tci[1, 2])/27 - 
      (512*F[1, 1, 8]*F[2, 1, 9]*tci[1, 2])/9 - 
      (160*F[1, 1, 4]*F[2, 1, 10]*tci[1, 2])/27 - 
      (160*F[1, 1, 6]*F[2, 1, 10]*tci[1, 2])/27 - 
      (16*F[1, 1, 7]*F[2, 1, 10]*tci[1, 2])/3 - 
      (160*F[1, 1, 8]*F[2, 1, 10]*tci[1, 2])/27 + 
      (32*F[1, 1, 2]*F[2, 1, 11]*tci[1, 2])/9 + 
      (32*F[1, 1, 9]*F[2, 1, 11]*tci[1, 2])/9 - 
      (64*F[1, 1, 6]*F[2, 1, 13]*tci[1, 2])/27 - 
      (16*F[1, 1, 10]*F[2, 1, 13]*tci[1, 2])/27 - 3*tci[1, 1]^2*tci[1, 2] + 
      2*F[1, 1, 1]*tci[1, 1]^2*tci[1, 2] - (2716*F[1, 1, 1]*tci[1, 2]^3)/81 - 
      (370*F[1, 1, 2]*tci[1, 2]^3)/27 - 8*F[1, 1, 3]*tci[1, 2]^3 - 
      (152*F[1, 1, 4]*tci[1, 2]^3)/81 - (598*F[1, 1, 5]*tci[1, 2]^3)/243 - 
      (470*F[1, 1, 6]*tci[1, 2]^3)/81 + (55*F[1, 1, 7]*tci[1, 2]^3)/81 + 
      (968*F[1, 1, 8]*tci[1, 2]^3)/81 + (554*F[1, 1, 9]*tci[1, 2]^3)/243 + 
      (47*F[1, 1, 10]*tci[1, 2]^3)/81 - (56*F[1, 2, 3]*tci[1, 2]^3)/27 + 
      (400*F[1, 2, 6]*tci[1, 2]^3)/27 + (160*F[1, 2, 8]*tci[1, 2]^3)/27 - 
      (224*F[1, 1, 1]*tci[1, 1]^2*tcr[1, 1])/81 - 
      (128*F[1, 1, 3]*tci[1, 1]^2*tcr[1, 1])/81 - 
      (256*F[1, 1, 4]*tci[1, 1]^2*tcr[1, 1])/81 - 
      (128*F[1, 1, 8]*tci[1, 1]^2*tcr[1, 1])/81 + 
      (2986*tci[1, 2]^3*tcr[1, 1])/81 - (10027*tci[1, 1]^2*tcr[1, 1]^2)/81 + 
      (464*F[1, 1, 1]*tci[1, 2]*tcr[1, 1]^2)/27 + 
      (464*F[1, 1, 3]*tci[1, 2]*tcr[1, 1]^2)/27 + 
      (16*F[1, 1, 4]*tci[1, 2]*tcr[1, 1]^2)/27 + 
      (464*F[1, 1, 8]*tci[1, 2]*tcr[1, 1]^2)/27 - 
      (160*F[1, 1, 1]*tcr[1, 1]^3)/27 - (32*F[1, 1, 3]*tcr[1, 1]^3)/3 - 
      (224*F[1, 1, 4]*tcr[1, 1]^3)/27 - (32*F[1, 1, 8]*tcr[1, 1]^3)/3 + 
      (6920*tci[1, 2]*tcr[1, 1]^3)/81 - (1243*tcr[1, 1]^4)/81 + 
      (8*F[1, 1, 1]*tci[1, 1]^2*tcr[1, 2])/3 - 
      (16*F[1, 1, 2]*tci[1, 1]^2*tcr[1, 2])/27 + 
      (8*F[1, 1, 3]*tci[1, 1]^2*tcr[1, 2])/27 + 
      (424*F[1, 1, 4]*tci[1, 1]^2*tcr[1, 2])/27 - 
      (272*F[1, 1, 5]*tci[1, 1]^2*tcr[1, 2])/81 - 
      (16*F[1, 1, 7]*tci[1, 1]^2*tcr[1, 2])/27 + 
      (8*F[1, 1, 8]*tci[1, 1]^2*tcr[1, 2])/27 - 
      (272*F[1, 1, 9]*tci[1, 1]^2*tcr[1, 2])/81 - 
      (16*F[1, 1, 10]*tci[1, 1]^2*tcr[1, 2])/27 - (172*tci[1, 2]^3*tcr[1, 2])/
       9 + (64*tci[1, 1]^2*tcr[1, 1]*tcr[1, 2])/3 + 
      (16*tcr[1, 1]^3*tcr[1, 2])/3 - (140*tci[1, 1]^2*tcr[1, 2]^2)/9 + 
      (208*F[1, 1, 4]*tci[1, 2]*tcr[1, 2]^2)/9 + 
      (32*F[1, 1, 5]*tci[1, 2]*tcr[1, 2]^2)/9 - 
      (16*F[1, 1, 6]*tci[1, 2]*tcr[1, 2]^2)/9 + 
      (32*F[1, 1, 9]*tci[1, 2]*tcr[1, 2]^2)/9 - 12*tcr[1, 1]^2*tcr[1, 2]^2 - 
      (32*F[1, 1, 1]*tcr[1, 2]^3)/3 - (32*F[1, 1, 3]*tcr[1, 2]^3)/27 - 
      (224*F[1, 1, 4]*tcr[1, 2]^3)/9 - (32*F[1, 1, 8]*tcr[1, 2]^3)/27 + 
      (16*tci[1, 2]*tcr[1, 2]^3)/3 + (80*tcr[1, 1]*tcr[1, 2]^3)/3 - 
      (38*tcr[1, 2]^4)/3 - (2278*tci[1, 1]^2*tcr[2, 1])/9 + 
      (928*F[1, 1, 1]*tci[1, 2]*tcr[2, 1])/27 + 
      (1312*F[1, 1, 3]*tci[1, 2]*tcr[2, 1])/27 + 
      (2336*F[1, 1, 4]*tci[1, 2]*tcr[2, 1])/27 + 
      (1312*F[1, 1, 8]*tci[1, 2]*tcr[2, 1])/27 - 
      (32*F[1, 1, 1]*tcr[1, 1]*tcr[2, 1])/27 - 
      (800*F[1, 1, 3]*tcr[1, 1]*tcr[2, 1])/27 - 
      (1312*F[1, 1, 4]*tcr[1, 1]*tcr[2, 1])/27 - 
      (800*F[1, 1, 8]*tcr[1, 1]*tcr[2, 1])/27 + 
      (4000*tci[1, 2]*tcr[1, 1]*tcr[2, 1])/27 - (112*tcr[1, 1]^2*tcr[2, 1])/
       9 + (64*tcr[2, 1]^2)/9 + 32*F[1, 1, 1]*tcr[3, 1] - 
      (32*F[1, 1, 3]*tcr[3, 1])/9 + 32*F[1, 1, 4]*tcr[3, 1] - 
      (32*F[1, 1, 8]*tcr[3, 1])/9 - 16*tci[1, 2]*tcr[3, 1] - 
      32*tcr[1, 1]*tcr[3, 1] + 8*F[1, 1, 1]*tcr[3, 2] + 
      (8*F[1, 1, 3]*tcr[3, 2])/9 + (56*F[1, 1, 4]*tcr[3, 2])/3 + 
      (8*F[1, 1, 8]*tcr[3, 2])/9 - 4*tci[1, 2]*tcr[3, 2] - 
      8*tcr[1, 1]*tcr[3, 2] - (44*tcr[3, 3])/9 + (8236*F[1, 1, 1]*tcr[3, 3])/
       81 - (13552*F[1, 1, 2]*tcr[3, 3])/81 + (196*F[1, 1, 3]*tcr[3, 3])/81 - 
      (15644*F[1, 1, 4]*tcr[3, 3])/81 - (2200*F[1, 1, 5]*tcr[3, 3])/81 - 
      (856*F[1, 1, 6]*tcr[3, 3])/81 - (64*F[1, 1, 7]*tcr[3, 3])/81 - 
      (8252*F[1, 1, 8]*tcr[3, 3])/81 + (1256*F[1, 1, 9]*tcr[3, 3])/81 - 
      (2752*F[1, 1, 10]*tcr[3, 3])/81 + (26*tci[1, 2]*tcr[3, 3])/3 - 
      (7912*tcr[1, 1]*tcr[3, 3])/81 - 8*tcr[4, 1] - 16*tcr[4, 2] - 
      6*tcr[4, 3] - 48*tcr[4, 4] - 12*tcr[4, 5]))/2 + 
   (r[q3 - q6 + q7 + q2*q8*s12 - q3*q8*s12 - 3*q7*q8*s12 + q2*q3*q7*s12^2 - 
       q2*q7*q8*s12^2 - q3*q6*s23 + 2*q3*q6*s45 + q2*q8*s45 - q3*q8*s45 - 
       2*q7*q8*s45 + q7^2*q8*s12*s45 + q2*q6*q8*s45^2 - q3*q6*q8*s45^2 - 
       q3*q6*s51 - 2*q6*q7*s51 + q7^2*s51 - q2*q8*s51 + q3*q8*s51 + 
       2*q7*q8*s51 + q2*q7*q8*s12*s51 - q2*q6*q8*s45*s51 + 
       2*q3*q6*q8*s45*s51 + 3*q6*q7*q8*s45*s51 - q7^2*q8*s45*s51 + 
       q2*q3*q7*s51^2 - q6*q7^2*s51^2 + 2*q2*q6*q8*s51^2 - 2*q3*q6*q8*s51^2 - 
       2*q2*q7*q8*s51^2 - 2*q6*q7*q8*s51^2 + q6*q7^2*q8*s45*s51^2 + 
       2*q2*q6*q7*q8*s51^3]*(F[4, 1]/3 + (2*F[4, 3])/9 - F[4, 4]/2 + 
      (29*F[4, 5])/18 - (2*F[4, 7])/3 - F[4, 8]/3 + (17*F[4, 9])/3 + 
      2*F[4, 10] + F[4, 11]/6 - (65*F[4, 12])/18 - (3*F[4, 13])/2 - 
      F[4, 14]/9 + F[4, 16]/3 + F[4, 17]/18 + F[4, 18]/18 + 
      (25*F[4, 20])/54 + F[4, 21]/6 - F[4, 22]/9 + 2*F[4, 26] - 2*F[4, 27] - 
      (13*F[4, 29])/27 + (79*F[4, 30])/27 + (31*F[4, 31])/9 + 
      (2*F[4, 32])/9 - (2*F[4, 33])/3 + (25*F[4, 34])/27 - (23*F[4, 35])/18 - 
      (28*F[4, 36])/27 + (2*F[4, 38])/3 - (8*F[4, 42])/27 + (2*F[4, 44])/9 - 
      F[4, 46]/9 + (2*F[4, 47])/9 - F[4, 55]/9 + F[4, 56]/9 + F[4, 57]/9 - 
      F[4, 58]/9 - F[4, 67]/9 + (8*F[4, 68])/9 + (4*F[4, 69])/3 + F[4, 71] + 
      (8*F[4, 85])/27 - (2*F[4, 86])/3 + (5*F[4, 117])/3 + (8*F[4, 118])/9 + 
      (8*F[4, 134])/27 + (8*F[4, 160])/9 - (2*F[4, 162])/3 + 
      (8*F[4, 163])/3 - F[4, 166]/9 - (8*F[4, 168])/27 + (56*F[4, 175])/27 + 
      (16*F[4, 176])/9 + (2*F[4, 177])/9 - (8*F[4, 179])/9 + 
      (2*F[4, 181])/3 + (8*F[4, 185])/27 + (F[3, 4]*F[1, 1, 1])/27 + 
      (28*F[3, 6]*F[1, 1, 1])/27 + (F[3, 12]*F[1, 1, 1])/27 + 
      (28*F[3, 14]*F[1, 1, 1])/27 + F[3, 18]*F[1, 1, 1] + 
      (451*F[1, 1, 1]^4)/162 - (28*F[3, 3]*F[1, 1, 2])/27 - 
      (F[3, 5]*F[1, 1, 2])/27 + (28*F[3, 11]*F[1, 1, 2])/27 + 
      (F[3, 13]*F[1, 1, 2])/27 - F[3, 17]*F[1, 1, 2] - 
      (F[1, 1, 1]^3*F[1, 1, 2])/9 - (F[1, 1, 1]^2*F[1, 1, 2]^2)/3 - 
      (7*F[1, 1, 1]*F[1, 1, 2]^3)/9 - (289*F[1, 1, 2]^4)/162 + 
      (8*F[3, 1]*F[1, 1, 3])/9 - (7*F[3, 4]*F[1, 1, 3])/27 + 
      (8*F[3, 6]*F[1, 1, 3])/9 + (5*F[3, 12]*F[1, 1, 3])/9 + 
      (8*F[3, 14]*F[1, 1, 3])/27 + (7*F[3, 18]*F[1, 1, 3])/9 - 
      (8*F[3, 21]*F[1, 1, 3])/27 + (68*F[1, 1, 1]^3*F[1, 1, 3])/81 - 
      (14*F[1, 1, 1]^2*F[1, 1, 3]^2)/9 - (76*F[1, 1, 1]*F[1, 1, 3]^3)/81 + 
      (4*F[1, 1, 3]^4)/81 + (16*F[3, 1]*F[1, 1, 4])/3 - 
      (8*F[3, 3]*F[1, 1, 4])/9 - (43*F[3, 4]*F[1, 1, 4])/27 + 
      (F[3, 5]*F[1, 1, 4])/9 + (56*F[3, 6]*F[1, 1, 4])/27 + 
      (8*F[3, 11]*F[1, 1, 4])/9 + (5*F[3, 12]*F[1, 1, 4])/27 - 
      (F[3, 13]*F[1, 1, 4])/9 + (8*F[3, 14]*F[1, 1, 4])/27 - 
      (5*F[3, 17]*F[1, 1, 4])/9 + (13*F[3, 18]*F[1, 1, 4])/9 + 
      (32*F[3, 20]*F[1, 1, 4])/27 - (16*F[3, 21]*F[1, 1, 4])/9 + 
      (32*F[3, 31]*F[1, 1, 4])/27 + (8*F[3, 32]*F[1, 1, 4])/3 + 
      (4*F[3, 33]*F[1, 1, 4])/9 + (80*F[3, 34]*F[1, 1, 4])/9 + 
      (8*F[3, 36]*F[1, 1, 4])/9 - (8*F[3, 37]*F[1, 1, 4])/27 + 
      (8*F[3, 40]*F[1, 1, 4])/9 - (8*F[3, 44]*F[1, 1, 4])/9 + 
      (16*F[3, 69]*F[1, 1, 4])/27 + (82*F[1, 1, 1]^3*F[1, 1, 4])/81 + 
      (10*F[1, 1, 2]^3*F[1, 1, 4])/27 - 2*F[1, 1, 1]^2*F[1, 1, 3]*
       F[1, 1, 4] + (7*F[1, 1, 1]*F[1, 1, 3]^2*F[1, 1, 4])/9 + 
      (22*F[1, 1, 3]^3*F[1, 1, 4])/81 - (10*F[1, 1, 1]^2*F[1, 1, 4]^2)/3 + 
      (14*F[1, 1, 2]^2*F[1, 1, 4]^2)/9 + (43*F[1, 1, 1]*F[1, 1, 3]*
        F[1, 1, 4]^2)/9 - (19*F[1, 1, 3]^2*F[1, 1, 4]^2)/18 + 
      (28*F[1, 1, 1]*F[1, 1, 4]^3)/81 - (28*F[1, 1, 2]*F[1, 1, 4]^3)/81 - 
      (86*F[1, 1, 3]*F[1, 1, 4]^3)/81 - F[1, 1, 4]^4/6 - 
      (32*F[3, 3]*F[1, 1, 5])/81 - (41*F[3, 5]*F[1, 1, 5])/81 + 
      (56*F[3, 11]*F[1, 1, 5])/81 - (F[3, 13]*F[1, 1, 5])/81 - 
      (17*F[3, 17]*F[1, 1, 5])/27 + (16*F[3, 20]*F[1, 1, 5])/81 - 
      (148*F[1, 1, 2]^3*F[1, 1, 5])/243 + (14*F[1, 1, 2]^2*F[1, 1, 4]*
        F[1, 1, 5])/27 - (65*F[1, 1, 2]*F[1, 1, 4]^2*F[1, 1, 5])/27 + 
      (202*F[1, 1, 4]^3*F[1, 1, 5])/243 + (110*F[1, 1, 2]^2*F[1, 1, 5]^2)/
       81 - (79*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5]^2)/81 + 
      (115*F[1, 1, 4]^2*F[1, 1, 5]^2)/162 + (68*F[1, 1, 2]*F[1, 1, 5]^3)/81 - 
      (14*F[1, 1, 4]*F[1, 1, 5]^3)/27 - (11*F[1, 1, 5]^4)/972 + 
      (80*F[3, 32]*F[1, 1, 6])/27 + (8*F[3, 33]*F[1, 1, 6])/3 + 
      (224*F[3, 34]*F[1, 1, 6])/27 + (40*F[3, 36]*F[1, 1, 6])/27 - 
      (40*F[3, 44]*F[1, 1, 6])/27 - (32*F[3, 51]*F[1, 1, 6])/27 - 
      (8*F[3, 52]*F[1, 1, 6])/9 - (4*F[3, 53]*F[1, 1, 6])/9 - 
      (16*F[3, 54]*F[1, 1, 6])/9 + (8*F[3, 56]*F[1, 1, 6])/27 - 
      (8*F[3, 59]*F[1, 1, 6])/9 - (16*F[3, 69]*F[1, 1, 6])/27 + 
      (F[1, 1, 1]^3*F[1, 1, 6])/9 - (F[1, 1, 1]^2*F[1, 1, 2]*F[1, 1, 6])/3 + 
      (F[1, 1, 1]*F[1, 1, 2]^2*F[1, 1, 6])/3 - (F[1, 1, 2]^3*F[1, 1, 6])/9 + 
      (16*F[1, 1, 3]^3*F[1, 1, 6])/27 + (4*F[1, 1, 1]^2*F[1, 1, 4]*
        F[1, 1, 6])/9 - (8*F[1, 1, 1]*F[1, 1, 4]^2*F[1, 1, 6])/9 + 
      (80*F[1, 1, 4]^3*F[1, 1, 6])/81 + (8*F[1, 1, 4]*F[1, 1, 5]^2*
        F[1, 1, 6])/9 + (11*F[1, 1, 1]^2*F[1, 1, 6]^2)/27 + 
      (2*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 6]^2)/3 - (F[1, 1, 2]^2*F[1, 1, 6]^2)/
       3 - (8*F[1, 1, 3]^2*F[1, 1, 6]^2)/9 + 
      (8*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 6]^2)/27 - 
      (32*F[1, 1, 4]^2*F[1, 1, 6]^2)/27 + 
      (8*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 6]^2)/9 + (56*F[1, 1, 1]*F[1, 1, 6]^3)/
       27 - (4*F[1, 1, 2]*F[1, 1, 6]^3)/9 - (8*F[1, 1, 3]*F[1, 1, 6]^3)/9 - 
      (388*F[1, 1, 4]*F[1, 1, 6]^3)/81 + F[1, 1, 6]^4/9 - 
      (8*F[3, 31]*F[1, 1, 7])/27 - (2*F[3, 32]*F[1, 1, 7])/9 + 
      (16*F[3, 34]*F[1, 1, 7])/9 + (2*F[3, 37]*F[1, 1, 7])/27 - 
      (2*F[3, 40]*F[1, 1, 7])/9 - (4*F[1, 1, 1]^2*F[1, 1, 4]*F[1, 1, 7])/9 + 
      (8*F[1, 1, 1]*F[1, 1, 4]^2*F[1, 1, 7])/9 - (58*F[1, 1, 4]^3*F[1, 1, 7])/
       81 - (16*F[1, 1, 4]*F[1, 1, 5]^2*F[1, 1, 7])/27 + 
      (4*F[1, 1, 5]^3*F[1, 1, 7])/27 - (20*F[1, 1, 1]^2*F[1, 1, 6]*
        F[1, 1, 7])/27 + (16*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 7])/
       27 + (8*F[1, 1, 4]^2*F[1, 1, 6]*F[1, 1, 7])/27 - 
      (2*F[1, 1, 5]^2*F[1, 1, 6]*F[1, 1, 7])/9 - 
      (40*F[1, 1, 1]*F[1, 1, 6]^2*F[1, 1, 7])/27 + 
      (32*F[1, 1, 4]*F[1, 1, 6]^2*F[1, 1, 7])/9 - 
      (2*F[1, 1, 5]*F[1, 1, 6]^2*F[1, 1, 7])/9 + 
      (160*F[1, 1, 6]^3*F[1, 1, 7])/81 - (8*F[1, 1, 1]*F[1, 1, 4]*
        F[1, 1, 7]^2)/9 + (13*F[1, 1, 4]^2*F[1, 1, 7]^2)/27 + 
      (4*F[1, 1, 5]^2*F[1, 1, 7]^2)/27 - (40*F[1, 1, 1]*F[1, 1, 6]*
        F[1, 1, 7]^2)/27 + (8*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 7]^2)/27 + 
      (104*F[1, 1, 6]^2*F[1, 1, 7]^2)/27 - (94*F[1, 1, 4]*F[1, 1, 7]^3)/81 - 
      (124*F[1, 1, 6]*F[1, 1, 7]^3)/81 - (31*F[1, 1, 7]^4)/81 + 
      (8*F[3, 1]*F[1, 1, 8])/9 + (7*F[3, 4]*F[1, 1, 8])/27 + 
      (16*F[3, 6]*F[1, 1, 8])/27 + (F[3, 12]*F[1, 1, 8])/27 + 
      (16*F[3, 14]*F[1, 1, 8])/27 + (7*F[3, 18]*F[1, 1, 8])/9 - 
      (8*F[3, 21]*F[1, 1, 8])/27 + (68*F[1, 1, 1]^3*F[1, 1, 8])/81 - 
      (50*F[1, 1, 1]^2*F[1, 1, 3]*F[1, 1, 8])/27 + 
      (11*F[1, 1, 1]*F[1, 1, 3]^2*F[1, 1, 8])/27 + 
      (2*F[1, 1, 3]^3*F[1, 1, 8])/3 - (2*F[1, 1, 1]^2*F[1, 1, 4]*F[1, 1, 8])/
       9 + (22*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8])/27 + 
      (F[1, 1, 3]^2*F[1, 1, 4]*F[1, 1, 8])/27 + 
      (11*F[1, 1, 1]*F[1, 1, 4]^2*F[1, 1, 8])/9 - 
      (71*F[1, 1, 3]*F[1, 1, 4]^2*F[1, 1, 8])/27 + 
      (58*F[1, 1, 4]^3*F[1, 1, 8])/81 + (8*F[1, 1, 4]*F[1, 1, 5]^2*
        F[1, 1, 8])/27 - (8*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 8])/9 + 
      (8*F[1, 1, 4]^2*F[1, 1, 6]*F[1, 1, 8])/9 - 
      (16*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 8])/9 - 
      (40*F[1, 1, 1]*F[1, 1, 6]^2*F[1, 1, 8])/27 + 
      (64*F[1, 1, 4]*F[1, 1, 6]^2*F[1, 1, 8])/27 + 
      (8*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 8])/9 - 
      (8*F[1, 1, 4]^2*F[1, 1, 7]*F[1, 1, 8])/9 + 
      (32*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8])/27 - 
      (2*F[1, 1, 5]^2*F[1, 1, 7]*F[1, 1, 8])/27 + 
      (40*F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 8])/27 - 
      (40*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 8])/27 + 
      (4*F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 8])/9 - 
      (2*F[1, 1, 6]^2*F[1, 1, 7]*F[1, 1, 8])/9 - 
      (16*F[1, 1, 4]*F[1, 1, 7]^2*F[1, 1, 8])/27 - 
      (8*F[1, 1, 5]*F[1, 1, 7]^2*F[1, 1, 8])/27 + (4*F[1, 1, 7]^3*F[1, 1, 8])/
       27 - (34*F[1, 1, 1]^2*F[1, 1, 8]^2)/27 + 
      (F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 8]^2)/9 + (25*F[1, 1, 3]^2*F[1, 1, 8]^2)/
       18 - (43*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8]^2)/27 + 
      (F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8]^2)/3 + (55*F[1, 1, 4]^2*F[1, 1, 8]^2)/
       54 + (8*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 8]^2)/27 + 
      (16*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 8]^2)/9 + 
      (40*F[1, 1, 6]^2*F[1, 1, 8]^2)/27 - (56*F[1, 1, 4]*F[1, 1, 7]*
        F[1, 1, 8]^2)/27 - (2*F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8]^2)/27 - 
      (46*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 8]^2)/27 + 
      (8*F[1, 1, 7]^2*F[1, 1, 8]^2)/27 - (100*F[1, 1, 1]*F[1, 1, 8]^3)/81 + 
      (2*F[1, 1, 3]*F[1, 1, 8]^3)/3 + (46*F[1, 1, 4]*F[1, 1, 8]^3)/81 - 
      (29*F[1, 1, 8]^4)/81 - (56*F[3, 3]*F[1, 1, 9])/81 + 
      (F[3, 5]*F[1, 1, 9])/81 + (32*F[3, 11]*F[1, 1, 9])/81 + 
      (41*F[3, 13]*F[1, 1, 9])/81 - (17*F[3, 17]*F[1, 1, 9])/27 + 
      (16*F[3, 20]*F[1, 1, 9])/81 - (148*F[1, 1, 2]^3*F[1, 1, 9])/243 - 
      (2*F[1, 1, 2]^2*F[1, 1, 4]*F[1, 1, 9])/3 - 
      (F[1, 1, 2]*F[1, 1, 4]^2*F[1, 1, 9])/27 - (86*F[1, 1, 4]^3*F[1, 1, 9])/
       243 + (14*F[1, 1, 2]^2*F[1, 1, 5]*F[1, 1, 9])/9 - 
      (2*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9])/9 + 
      (23*F[1, 1, 4]^2*F[1, 1, 5]*F[1, 1, 9])/27 - 
      (41*F[1, 1, 2]*F[1, 1, 5]^2*F[1, 1, 9])/81 + 
      (41*F[1, 1, 4]*F[1, 1, 5]^2*F[1, 1, 9])/81 - 
      (110*F[1, 1, 5]^3*F[1, 1, 9])/243 - (8*F[1, 1, 3]^2*F[1, 1, 6]*
        F[1, 1, 9])/27 + (16*F[1, 1, 3]*F[1, 1, 6]^2*F[1, 1, 9])/9 - 
      (8*F[1, 1, 6]^3*F[1, 1, 9])/9 + (94*F[1, 1, 2]^2*F[1, 1, 9]^2)/81 + 
      (49*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9]^2)/81 - 
      (109*F[1, 1, 4]^2*F[1, 1, 9]^2)/162 - 
      (25*F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 9]^2)/81 + 
      (25*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9]^2)/81 - 
      (59*F[1, 1, 5]^2*F[1, 1, 9]^2)/54 - 
      (8*F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 9]^2)/27 - 
      (8*F[1, 1, 6]^2*F[1, 1, 9]^2)/9 + (28*F[1, 1, 2]*F[1, 1, 9]^3)/27 - 
      (14*F[1, 1, 4]*F[1, 1, 9]^3)/27 - (14*F[1, 1, 5]*F[1, 1, 9]^3)/27 + 
      (16*F[1, 1, 6]*F[1, 1, 9]^3)/27 + (83*F[1, 1, 9]^4)/324 - 
      (8*F[3, 51]*F[1, 1, 10])/27 - (2*F[3, 52]*F[1, 1, 10])/9 + 
      (16*F[3, 54]*F[1, 1, 10])/9 + (2*F[3, 56]*F[1, 1, 10])/27 - 
      (2*F[3, 59]*F[1, 1, 10])/9 + (4*F[1, 1, 3]^3*F[1, 1, 10])/27 - 
      (22*F[1, 1, 4]^3*F[1, 1, 10])/81 + (10*F[1, 1, 3]^2*F[1, 1, 6]*
        F[1, 1, 10])/27 + (4*F[1, 1, 4]^2*F[1, 1, 6]*F[1, 1, 10])/27 - 
      (2*F[1, 1, 3]*F[1, 1, 6]^2*F[1, 1, 10])/9 - 
      (4*F[1, 1, 4]*F[1, 1, 6]^2*F[1, 1, 10])/27 - 
      (44*F[1, 1, 6]^3*F[1, 1, 10])/81 + (2*F[1, 1, 4]^2*F[1, 1, 7]*
        F[1, 1, 10])/9 - (2*F[1, 1, 4]*F[1, 1, 7]^2*F[1, 1, 10])/9 + 
      (2*F[1, 1, 7]^3*F[1, 1, 10])/27 - (2*F[1, 1, 3]^2*F[1, 1, 9]*
        F[1, 1, 10])/27 - (20*F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 9]*F[1, 1, 10])/
       27 - (2*F[1, 1, 6]^2*F[1, 1, 9]*F[1, 1, 10])/9 - 
      (2*F[1, 1, 3]*F[1, 1, 9]^2*F[1, 1, 10])/27 + 
      (10*F[1, 1, 6]*F[1, 1, 9]^2*F[1, 1, 10])/27 + 
      (4*F[1, 1, 9]^3*F[1, 1, 10])/27 + (4*F[1, 1, 3]^2*F[1, 1, 10]^2)/27 + 
      (F[1, 1, 4]^2*F[1, 1, 10]^2)/27 + (4*F[1, 1, 4]*F[1, 1, 6]*
        F[1, 1, 10]^2)/27 - (8*F[1, 1, 6]^2*F[1, 1, 10]^2)/27 - 
      (2*F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 10]^2)/9 + 
      (F[1, 1, 7]^2*F[1, 1, 10]^2)/9 - (8*F[1, 1, 3]*F[1, 1, 9]*
        F[1, 1, 10]^2)/27 + (4*F[1, 1, 9]^2*F[1, 1, 10]^2)/27 + 
      (14*F[1, 1, 4]*F[1, 1, 10]^3)/81 + (40*F[1, 1, 6]*F[1, 1, 10]^3)/81 + 
      (2*F[1, 1, 7]*F[1, 1, 10]^3)/27 - (34*F[1, 1, 10]^4)/81 + 
      (34*F[1, 1, 1]^2*F[2, 1, 1])/27 + (8*F[1, 1, 1]*F[1, 1, 3]*F[2, 1, 1])/
       3 + (44*F[1, 1, 3]^2*F[2, 1, 1])/27 + 
      (140*F[1, 1, 1]*F[1, 1, 4]*F[2, 1, 1])/27 + 
      (140*F[1, 1, 3]*F[1, 1, 4]*F[2, 1, 1])/27 + 
      (52*F[1, 1, 1]*F[1, 1, 8]*F[2, 1, 1])/27 + 
      (52*F[1, 1, 3]*F[1, 1, 8]*F[2, 1, 1])/27 - (22*F[1, 1, 1]^2*F[2, 1, 2])/
       27 + (32*F[1, 1, 1]*F[1, 1, 3]*F[2, 1, 2])/27 + 
      (20*F[1, 1, 1]*F[1, 1, 4]*F[2, 1, 2])/9 - 
      (112*F[1, 1, 3]*F[1, 1, 4]*F[2, 1, 2])/27 - 
      (38*F[1, 1, 4]^2*F[2, 1, 2])/27 + (32*F[1, 1, 1]*F[1, 1, 8]*F[2, 1, 2])/
       27 - (16*F[1, 1, 3]*F[1, 1, 8]*F[2, 1, 2])/9 + 
      (32*F[1, 1, 4]*F[1, 1, 8]*F[2, 1, 2])/27 + (8*F[1, 1, 8]^2*F[2, 1, 2])/
       9 - (8*F[2, 1, 2]^2)/9 + (22*F[1, 1, 2]^2*F[2, 1, 3])/27 + 
      (4*F[1, 1, 2]*F[1, 1, 4]*F[2, 1, 3])/27 + 2*F[1, 1, 4]^2*F[2, 1, 3] - 
      (64*F[1, 1, 2]*F[1, 1, 5]*F[2, 1, 3])/81 + 
      (200*F[1, 1, 4]*F[1, 1, 5]*F[2, 1, 3])/81 - (8*F[1, 1, 5]^2*F[2, 1, 3])/
       27 - (64*F[1, 1, 2]*F[1, 1, 9]*F[2, 1, 3])/81 - 
      (88*F[1, 1, 4]*F[1, 1, 9]*F[2, 1, 3])/81 + 
      (40*F[1, 1, 5]*F[1, 1, 9]*F[2, 1, 3])/27 - (8*F[1, 1, 9]^2*F[2, 1, 3])/
       9 + (8*F[2, 1, 3]^2)/9 - (34*F[1, 1, 2]^2*F[2, 1, 4])/27 - 
      (4*F[1, 1, 2]*F[1, 1, 4]*F[2, 1, 4])/9 - 
      (152*F[1, 1, 2]*F[1, 1, 5]*F[2, 1, 4])/81 - 
      (4*F[1, 1, 4]*F[1, 1, 5]*F[2, 1, 4])/9 - (68*F[1, 1, 5]^2*F[2, 1, 4])/
       81 - (92*F[1, 1, 2]*F[1, 1, 9]*F[2, 1, 4])/81 - 
      (92*F[1, 1, 5]*F[1, 1, 9]*F[2, 1, 4])/81 + (4*F[1, 1, 4]^2*F[2, 1, 6])/
       3 + (8*F[1, 1, 4]*F[1, 1, 6]*F[2, 1, 6])/3 + 
      (4*F[1, 1, 6]^2*F[2, 1, 6])/3 - (16*F[1, 1, 4]*F[1, 1, 7]*F[2, 1, 6])/
       9 + (16*F[1, 1, 6]*F[1, 1, 7]*F[2, 1, 6])/9 + (8*F[2, 1, 6]^2)/9 - 
      (32*F[1, 1, 4]*F[1, 1, 5]*F[2, 1, 7])/27 - 
      (32*F[1, 1, 4]*F[1, 1, 7]*F[2, 1, 7])/27 + 
      (8*F[1, 1, 5]*F[1, 1, 7]*F[2, 1, 7])/27 + (8*F[1, 1, 7]^2*F[2, 1, 7])/
       27 + (16*F[1, 1, 1]*F[1, 1, 4]*F[2, 1, 8])/9 - 
      (16*F[1, 1, 4]^2*F[2, 1, 8])/9 + (80*F[1, 1, 1]*F[1, 1, 6]*F[2, 1, 8])/
       27 - (296*F[1, 1, 4]*F[1, 1, 6]*F[2, 1, 8])/27 - 
      (136*F[1, 1, 6]^2*F[2, 1, 8])/27 - (16*F[1, 1, 4]*F[1, 1, 7]*
        F[2, 1, 8])/3 - (128*F[1, 1, 6]*F[1, 1, 7]*F[2, 1, 8])/27 - 
      (16*F[1, 1, 4]*F[1, 1, 8]*F[2, 1, 8])/9 - 
      (80*F[1, 1, 6]*F[1, 1, 8]*F[2, 1, 8])/27 + (4*F[2, 1, 8]^2)/9 + 
      (34*F[1, 1, 1]^2*F[2, 1, 9])/27 + (4*F[1, 1, 1]*F[1, 1, 3]*F[2, 1, 9])/
       3 + (44*F[1, 1, 1]*F[1, 1, 4]*F[2, 1, 9])/27 + 
      (56*F[1, 1, 1]*F[1, 1, 8]*F[2, 1, 9])/27 + 
      (4*F[1, 1, 3]*F[1, 1, 8]*F[2, 1, 9])/3 + 
      (44*F[1, 1, 4]*F[1, 1, 8]*F[2, 1, 9])/27 + (28*F[1, 1, 8]^2*F[2, 1, 9])/
       27 + (80*F[1, 1, 4]*F[1, 1, 7]*F[2, 1, 10])/27 + 
      (80*F[1, 1, 6]*F[1, 1, 7]*F[2, 1, 10])/27 - 
      (8*F[1, 1, 7]^2*F[2, 1, 10])/27 + (80*F[1, 1, 4]*F[1, 1, 8]*
        F[2, 1, 10])/27 + (80*F[1, 1, 6]*F[1, 1, 8]*F[2, 1, 10])/27 - 
      (8*F[1, 1, 7]*F[1, 1, 8]*F[2, 1, 10])/27 - 
      (34*F[1, 1, 2]^2*F[2, 1, 11])/27 - (4*F[1, 1, 2]*F[1, 1, 4]*
        F[2, 1, 11])/9 - (92*F[1, 1, 2]*F[1, 1, 5]*F[2, 1, 11])/81 - 
      (152*F[1, 1, 2]*F[1, 1, 9]*F[2, 1, 11])/81 - 
      (4*F[1, 1, 4]*F[1, 1, 9]*F[2, 1, 11])/9 - 
      (92*F[1, 1, 5]*F[1, 1, 9]*F[2, 1, 11])/81 - 
      (68*F[1, 1, 9]^2*F[2, 1, 11])/81 + (32*F[1, 1, 3]*F[1, 1, 6]*
        F[2, 1, 13])/27 + (8*F[1, 1, 3]*F[1, 1, 10]*F[2, 1, 13])/27 + 
      (32*F[1, 1, 6]*F[1, 1, 10]*F[2, 1, 13])/27 + 
      (8*F[1, 1, 10]^2*F[2, 1, 13])/27 + (32*F[1, 1, 6]^2*F[2, 1, 14])/9 + 
      (16*F[1, 1, 6]*F[1, 1, 10]*F[2, 1, 14])/9 + (4*F[2, 1, 14]^2)/9 + 
      (32*F[1, 1, 6]*F[1, 1, 9]*F[2, 1, 15])/27 + 
      (32*F[1, 1, 6]*F[1, 1, 10]*F[2, 1, 15])/27 + 
      (8*F[1, 1, 9]*F[1, 1, 10]*F[2, 1, 15])/27 + 
      (8*F[1, 1, 10]^2*F[2, 1, 15])/27 + (553*F[1, 1, 1]^2*tci[1, 1]^2)/36 - 
      (2*F[1, 1, 1]*F[1, 1, 2]*tci[1, 1]^2)/3 + 
      (337*F[1, 1, 2]^2*tci[1, 1]^2)/324 - 
      (317*F[1, 1, 1]*F[1, 1, 3]*tci[1, 1]^2)/54 + 
      (7*F[1, 1, 3]^2*tci[1, 1]^2)/18 - (29*F[1, 1, 1]*F[1, 1, 4]*
        tci[1, 1]^2)/18 + (233*F[1, 1, 2]*F[1, 1, 4]*tci[1, 1]^2)/81 - 
      (37*F[1, 1, 3]*F[1, 1, 4]*tci[1, 1]^2)/36 - 
      (361*F[1, 1, 4]^2*tci[1, 1]^2)/108 - 
      (53*F[1, 1, 2]*F[1, 1, 5]*tci[1, 1]^2)/243 + 
      (799*F[1, 1, 4]*F[1, 1, 5]*tci[1, 1]^2)/324 + 
      (701*F[1, 1, 5]^2*tci[1, 1]^2)/648 - 
      (8*F[1, 1, 1]*F[1, 1, 6]*tci[1, 1]^2)/9 - 
      (F[1, 1, 2]*F[1, 1, 6]*tci[1, 1]^2)/3 + 
      (8*F[1, 1, 3]*F[1, 1, 6]*tci[1, 1]^2)/27 + 
      (211*F[1, 1, 4]*F[1, 1, 6]*tci[1, 1]^2)/81 - 
      (16*F[1, 1, 5]*F[1, 1, 6]*tci[1, 1]^2)/9 + 
      (239*F[1, 1, 6]^2*tci[1, 1]^2)/162 + 
      (8*F[1, 1, 1]*F[1, 1, 7]*tci[1, 1]^2)/9 + 
      (5*F[1, 1, 4]*F[1, 1, 7]*tci[1, 1]^2)/162 + 
      (88*F[1, 1, 5]*F[1, 1, 7]*tci[1, 1]^2)/81 - 
      (80*F[1, 1, 6]*F[1, 1, 7]*tci[1, 1]^2)/81 + 
      (653*F[1, 1, 7]^2*tci[1, 1]^2)/324 - 
      (191*F[1, 1, 1]*F[1, 1, 8]*tci[1, 1]^2)/18 + 
      (2599*F[1, 1, 3]*F[1, 1, 8]*tci[1, 1]^2)/324 + 
      (1027*F[1, 1, 4]*F[1, 1, 8]*tci[1, 1]^2)/324 + 
      (23*F[1, 1, 5]*F[1, 1, 8]*tci[1, 1]^2)/54 + 
      (268*F[1, 1, 6]*F[1, 1, 8]*tci[1, 1]^2)/81 - 
      (161*F[1, 1, 7]*F[1, 1, 8]*tci[1, 1]^2)/162 - 
      (187*F[1, 1, 8]^2*tci[1, 1]^2)/81 - (601*F[1, 1, 2]*F[1, 1, 9]*
        tci[1, 1]^2)/486 - (311*F[1, 1, 4]*F[1, 1, 9]*tci[1, 1]^2)/324 + 
      (307*F[1, 1, 5]*F[1, 1, 9]*tci[1, 1]^2)/972 - 
      (32*F[1, 1, 6]*F[1, 1, 9]*tci[1, 1]^2)/81 - 
      (775*F[1, 1, 9]^2*tci[1, 1]^2)/1944 + 
      (2*F[1, 1, 3]*F[1, 1, 10]*tci[1, 1]^2)/27 - 
      (139*F[1, 1, 4]*F[1, 1, 10]*tci[1, 1]^2)/162 + 
      (F[1, 1, 7]*F[1, 1, 10]*tci[1, 1]^2)/6 - 
      (8*F[1, 1, 9]*F[1, 1, 10]*tci[1, 1]^2)/81 + 
      (7*F[1, 1, 10]^2*tci[1, 1]^2)/54 + (32*F[1, 1, 6]*F[1, 2, 2]*
        tci[1, 1]^2)/27 + (8*F[1, 1, 10]*F[1, 2, 2]*tci[1, 1]^2)/27 + 
      (8*F[1, 1, 4]*F[1, 2, 3]*tci[1, 1]^2)/9 + 
      (8*F[1, 1, 6]*F[1, 2, 3]*tci[1, 1]^2)/3 - 
      (16*F[1, 1, 7]*F[1, 2, 3]*tci[1, 1]^2)/9 + (8*F[1, 2, 3]^2*tci[1, 1]^2)/
       9 - (52*F[1, 1, 2]*F[1, 2, 6]*tci[1, 1]^2)/27 - 
      4*F[1, 1, 4]*F[1, 2, 6]*tci[1, 1]^2 - 
      (200*F[1, 1, 5]*F[1, 2, 6]*tci[1, 1]^2)/81 + 
      (88*F[1, 1, 9]*F[1, 2, 6]*tci[1, 1]^2)/81 + 
      (8*F[1, 2, 6]^2*tci[1, 1]^2)/9 - (80*F[1, 1, 4]*F[1, 2, 8]*tci[1, 1]^2)/
       27 - (80*F[1, 1, 6]*F[1, 2, 8]*tci[1, 1]^2)/27 - 
      (8*F[1, 1, 7]*F[1, 2, 8]*tci[1, 1]^2)/3 - 
      (80*F[1, 1, 8]*F[1, 2, 8]*tci[1, 1]^2)/27 + 
      (119*F[2, 1, 1]*tci[1, 1]^2)/6 - (97*F[2, 1, 2]*tci[1, 1]^2)/54 + 
      (50*F[2, 1, 3]*tci[1, 1]^2)/27 + (F[2, 1, 4]*tci[1, 1]^2)/9 + 
      (28*F[2, 1, 6]*tci[1, 1]^2)/27 + (F[2, 1, 7]*tci[1, 1]^2)/6 - 
      (16*F[2, 1, 8]*tci[1, 1]^2)/9 + (559*F[2, 1, 9]*tci[1, 1]^2)/54 + 
      (151*F[2, 1, 10]*tci[1, 1]^2)/54 - (F[2, 1, 11]*tci[1, 1]^2)/18 + 
      (139*tci[1, 1]^4)/3240 - (64*F[3, 1]*tci[1, 2])/9 + 
      (8*F[3, 3]*tci[1, 2])/9 + (14*F[3, 4]*tci[1, 2])/9 - 
      (F[3, 5]*tci[1, 2])/9 - (124*F[3, 6]*tci[1, 2])/27 - 
      (8*F[3, 11]*tci[1, 2])/9 - (22*F[3, 12]*tci[1, 2])/27 + 
      (F[3, 13]*tci[1, 2])/9 - (20*F[3, 14]*tci[1, 2])/9 + 
      (5*F[3, 17]*tci[1, 2])/9 - 4*F[3, 18]*tci[1, 2] - 
      (32*F[3, 20]*tci[1, 2])/27 + (64*F[3, 21]*tci[1, 2])/27 - 
      (32*F[3, 31]*tci[1, 2])/27 - (8*F[3, 32]*tci[1, 2])/3 - 
      (4*F[3, 33]*tci[1, 2])/9 - (80*F[3, 34]*tci[1, 2])/9 - 
      (8*F[3, 36]*tci[1, 2])/9 + (8*F[3, 37]*tci[1, 2])/27 - 
      (8*F[3, 40]*tci[1, 2])/9 + (8*F[3, 44]*tci[1, 2])/9 - 
      (16*F[3, 69]*tci[1, 2])/27 - (1120*F[1, 1, 1]^3*tci[1, 2])/81 + 
      (F[1, 1, 1]^2*F[1, 1, 2]*tci[1, 2])/3 + 
      (2*F[1, 1, 1]*F[1, 1, 2]^2*tci[1, 2])/3 - (11*F[1, 1, 2]^3*tci[1, 2])/
       27 + (40*F[1, 1, 1]^2*F[1, 1, 3]*tci[1, 2])/9 + 
      (128*F[1, 1, 1]*F[1, 1, 3]^2*tci[1, 2])/27 - 
      (16*F[1, 1, 3]^3*tci[1, 2])/81 + (158*F[1, 1, 1]^2*F[1, 1, 4]*
        tci[1, 2])/27 - (88*F[1, 1, 2]^2*F[1, 1, 4]*tci[1, 2])/27 - 
      (214*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4]*tci[1, 2])/27 + 
      (13*F[1, 1, 3]^2*F[1, 1, 4]*tci[1, 2])/27 - 
      (10*F[1, 1, 1]*F[1, 1, 4]^2*tci[1, 2])/27 - 
      (26*F[1, 1, 2]*F[1, 1, 4]^2*tci[1, 2])/27 + 
      (85*F[1, 1, 3]*F[1, 1, 4]^2*tci[1, 2])/27 + 2*F[1, 1, 4]^3*tci[1, 2] + 
      (22*F[1, 1, 2]^2*F[1, 1, 5]*tci[1, 2])/81 + 
      (190*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5]*tci[1, 2])/81 - 
      (202*F[1, 1, 4]^2*F[1, 1, 5]*tci[1, 2])/81 + 
      (103*F[1, 1, 2]*F[1, 1, 5]^2*tci[1, 2])/81 - 
      (139*F[1, 1, 4]*F[1, 1, 5]^2*tci[1, 2])/81 + 
      (14*F[1, 1, 5]^3*tci[1, 2])/27 - (7*F[1, 1, 1]^2*F[1, 1, 6]*tci[1, 2])/
       9 + (2*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 6]*tci[1, 2])/3 - 
      (F[1, 1, 2]^2*F[1, 1, 6]*tci[1, 2])/3 - 
      (16*F[1, 1, 3]^2*F[1, 1, 6]*tci[1, 2])/27 + 
      (16*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 6]*tci[1, 2])/9 - 
      (8*F[1, 1, 4]^2*F[1, 1, 6]*tci[1, 2])/27 + 
      (16*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 6]*tci[1, 2])/9 - 
      (8*F[1, 1, 5]^2*F[1, 1, 6]*tci[1, 2])/9 + 
      (10*F[1, 1, 1]*F[1, 1, 6]^2*tci[1, 2])/27 - 
      (2*F[1, 1, 2]*F[1, 1, 6]^2*tci[1, 2])/3 + 
      (16*F[1, 1, 3]*F[1, 1, 6]^2*tci[1, 2])/9 + 
      (28*F[1, 1, 4]*F[1, 1, 6]^2*tci[1, 2])/27 - 
      (8*F[1, 1, 5]*F[1, 1, 6]^2*tci[1, 2])/9 + (292*F[1, 1, 6]^3*tci[1, 2])/
       81 + (4*F[1, 1, 1]^2*F[1, 1, 7]*tci[1, 2])/9 - 
      (16*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 7]*tci[1, 2])/9 + 
      (10*F[1, 1, 4]^2*F[1, 1, 7]*tci[1, 2])/27 - 
      (32*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 7]*tci[1, 2])/27 + 
      (2*F[1, 1, 5]^2*F[1, 1, 7]*tci[1, 2])/3 - 
      (16*F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 7]*tci[1, 2])/27 + 
      (56*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 7]*tci[1, 2])/27 - 
      (4*F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 7]*tci[1, 2])/9 - 
      (50*F[1, 1, 6]^2*F[1, 1, 7]*tci[1, 2])/27 + 
      (8*F[1, 1, 1]*F[1, 1, 7]^2*tci[1, 2])/9 - 
      (22*F[1, 1, 4]*F[1, 1, 7]^2*tci[1, 2])/9 + 
      (8*F[1, 1, 5]*F[1, 1, 7]^2*tci[1, 2])/27 - 
      (16*F[1, 1, 6]*F[1, 1, 7]^2*tci[1, 2])/9 + (106*F[1, 1, 7]^3*tci[1, 2])/
       81 + (56*F[1, 1, 1]^2*F[1, 1, 8]*tci[1, 2])/27 + 
      (50*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 8]*tci[1, 2])/27 - 
      (47*F[1, 1, 3]^2*F[1, 1, 8]*tci[1, 2])/9 + 
      (10*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8]*tci[1, 2])/27 + 
      (100*F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8]*tci[1, 2])/27 - 
      (25*F[1, 1, 4]^2*F[1, 1, 8]*tci[1, 2])/9 - 
      (16*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 8]*tci[1, 2])/27 - 
      (8*F[1, 1, 5]^2*F[1, 1, 8]*tci[1, 2])/27 + 
      (8*F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 8]*tci[1, 2])/9 - 
      (40*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 8]*tci[1, 2])/9 + 
      (16*F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 8]*tci[1, 2])/9 - 
      (104*F[1, 1, 6]^2*F[1, 1, 8]*tci[1, 2])/27 - 
      (8*F[1, 1, 1]*F[1, 1, 7]*F[1, 1, 8]*tci[1, 2])/9 + 
      (56*F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 8]*tci[1, 2])/27 - 
      (28*F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8]*tci[1, 2])/27 + 
      (4*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 8]*tci[1, 2])/9 + 
      (8*F[1, 1, 7]^2*F[1, 1, 8]*tci[1, 2])/27 + 
      (208*F[1, 1, 1]*F[1, 1, 8]^2*tci[1, 2])/27 - 
      (47*F[1, 1, 3]*F[1, 1, 8]^2*tci[1, 2])/9 - 
      (67*F[1, 1, 4]*F[1, 1, 8]^2*tci[1, 2])/27 - 
      (8*F[1, 1, 5]*F[1, 1, 8]^2*tci[1, 2])/27 - 
      (16*F[1, 1, 6]*F[1, 1, 8]^2*tci[1, 2])/9 + 
      (56*F[1, 1, 7]*F[1, 1, 8]^2*tci[1, 2])/27 + 
      (116*F[1, 1, 8]^3*tci[1, 2])/81 + (118*F[1, 1, 2]^2*F[1, 1, 9]*
        tci[1, 2])/81 + (94*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9]*tci[1, 2])/81 + 
      (86*F[1, 1, 4]^2*F[1, 1, 9]*tci[1, 2])/81 - 
      (34*F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 9]*tci[1, 2])/27 - 
      (46*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9]*tci[1, 2])/27 - 
      (41*F[1, 1, 5]^2*F[1, 1, 9]*tci[1, 2])/81 + 
      (16*F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 9]*tci[1, 2])/27 - 
      (16*F[1, 1, 6]^2*F[1, 1, 9]*tci[1, 2])/9 + 
      (23*F[1, 1, 2]*F[1, 1, 9]^2*tci[1, 2])/81 + 
      (109*F[1, 1, 4]*F[1, 1, 9]^2*tci[1, 2])/81 - 
      (25*F[1, 1, 5]*F[1, 1, 9]^2*tci[1, 2])/81 + 
      (8*F[1, 1, 6]*F[1, 1, 9]^2*tci[1, 2])/27 + (14*F[1, 1, 9]^3*tci[1, 2])/
       27 - (4*F[1, 1, 3]^2*F[1, 1, 10]*tci[1, 2])/27 + 
      (22*F[1, 1, 4]^2*F[1, 1, 10]*tci[1, 2])/27 + 
      (4*F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 10]*tci[1, 2])/9 - 
      (8*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 10]*tci[1, 2])/27 + 
      (10*F[1, 1, 6]^2*F[1, 1, 10]*tci[1, 2])/27 - 
      (4*F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 10]*tci[1, 2])/9 + 
      (2*F[1, 1, 7]^2*F[1, 1, 10]*tci[1, 2])/9 + 
      (4*F[1, 1, 3]*F[1, 1, 9]*F[1, 1, 10]*tci[1, 2])/27 + 
      (20*F[1, 1, 6]*F[1, 1, 9]*F[1, 1, 10]*tci[1, 2])/27 + 
      (2*F[1, 1, 9]^2*F[1, 1, 10]*tci[1, 2])/27 - 
      (2*F[1, 1, 4]*F[1, 1, 10]^2*tci[1, 2])/27 - 
      (4*F[1, 1, 6]*F[1, 1, 10]^2*tci[1, 2])/27 + 
      (2*F[1, 1, 7]*F[1, 1, 10]^2*tci[1, 2])/9 + 
      (8*F[1, 1, 9]*F[1, 1, 10]^2*tci[1, 2])/27 - 
      (14*F[1, 1, 10]^3*tci[1, 2])/81 - (32*F[1, 1, 3]*F[1, 1, 6]*F[1, 2, 2]*
        tci[1, 2])/27 - (8*F[1, 1, 3]*F[1, 1, 10]*F[1, 2, 2]*tci[1, 2])/27 - 
      (32*F[1, 1, 6]*F[1, 1, 10]*F[1, 2, 2]*tci[1, 2])/27 - 
      (8*F[1, 1, 10]^2*F[1, 2, 2]*tci[1, 2])/27 - 
      (4*F[1, 1, 4]^2*F[1, 2, 3]*tci[1, 2])/3 - 
      (8*F[1, 1, 4]*F[1, 1, 6]*F[1, 2, 3]*tci[1, 2])/3 - 
      (4*F[1, 1, 6]^2*F[1, 2, 3]*tci[1, 2])/3 + 
      (16*F[1, 1, 4]*F[1, 1, 7]*F[1, 2, 3]*tci[1, 2])/9 - 
      (16*F[1, 1, 6]*F[1, 1, 7]*F[1, 2, 3]*tci[1, 2])/9 + 
      (22*F[1, 1, 2]^2*F[1, 2, 6]*tci[1, 2])/27 + 
      (4*F[1, 1, 2]*F[1, 1, 4]*F[1, 2, 6]*tci[1, 2])/27 + 
      2*F[1, 1, 4]^2*F[1, 2, 6]*tci[1, 2] - 
      (64*F[1, 1, 2]*F[1, 1, 5]*F[1, 2, 6]*tci[1, 2])/81 + 
      (200*F[1, 1, 4]*F[1, 1, 5]*F[1, 2, 6]*tci[1, 2])/81 - 
      (8*F[1, 1, 5]^2*F[1, 2, 6]*tci[1, 2])/27 - 
      (64*F[1, 1, 2]*F[1, 1, 9]*F[1, 2, 6]*tci[1, 2])/81 - 
      (88*F[1, 1, 4]*F[1, 1, 9]*F[1, 2, 6]*tci[1, 2])/81 + 
      (40*F[1, 1, 5]*F[1, 1, 9]*F[1, 2, 6]*tci[1, 2])/27 - 
      (8*F[1, 1, 9]^2*F[1, 2, 6]*tci[1, 2])/9 + 
      (80*F[1, 1, 4]*F[1, 1, 7]*F[1, 2, 8]*tci[1, 2])/27 + 
      (80*F[1, 1, 6]*F[1, 1, 7]*F[1, 2, 8]*tci[1, 2])/27 - 
      (8*F[1, 1, 7]^2*F[1, 2, 8]*tci[1, 2])/27 + 
      (80*F[1, 1, 4]*F[1, 1, 8]*F[1, 2, 8]*tci[1, 2])/27 + 
      (80*F[1, 1, 6]*F[1, 1, 8]*F[1, 2, 8]*tci[1, 2])/27 - 
      (8*F[1, 1, 7]*F[1, 1, 8]*F[1, 2, 8]*tci[1, 2])/27 - 
      (332*F[1, 1, 1]*F[2, 1, 1]*tci[1, 2])/27 - 
      (352*F[1, 1, 3]*F[2, 1, 1]*tci[1, 2])/27 - 
      (280*F[1, 1, 4]*F[2, 1, 1]*tci[1, 2])/27 - 
      (104*F[1, 1, 8]*F[2, 1, 1]*tci[1, 2])/27 - 
      (80*F[1, 1, 1]*F[2, 1, 2]*tci[1, 2])/27 + 
      (128*F[1, 1, 3]*F[2, 1, 2]*tci[1, 2])/27 + 
      (32*F[1, 1, 4]*F[2, 1, 2]*tci[1, 2])/9 - 
      (64*F[1, 1, 8]*F[2, 1, 2]*tci[1, 2])/27 - 
      (52*F[1, 1, 2]*F[2, 1, 3]*tci[1, 2])/27 - 4*F[1, 1, 4]*F[2, 1, 3]*
       tci[1, 2] - (200*F[1, 1, 5]*F[2, 1, 3]*tci[1, 2])/81 + 
      (88*F[1, 1, 9]*F[2, 1, 3]*tci[1, 2])/81 + 
      (16*F[1, 2, 6]*F[2, 1, 3]*tci[1, 2])/9 + 
      (4*F[1, 1, 2]*F[2, 1, 4]*tci[1, 2])/9 + 
      (4*F[1, 1, 5]*F[2, 1, 4]*tci[1, 2])/9 - 
      (8*F[1, 1, 4]*F[2, 1, 6]*tci[1, 2])/9 - 
      (8*F[1, 1, 6]*F[2, 1, 6]*tci[1, 2])/3 + 
      (16*F[1, 1, 7]*F[2, 1, 6]*tci[1, 2])/9 - 
      (16*F[1, 2, 3]*F[2, 1, 6]*tci[1, 2])/9 + 
      (32*F[1, 1, 5]*F[2, 1, 7]*tci[1, 2])/27 + 
      (32*F[1, 1, 7]*F[2, 1, 7]*tci[1, 2])/27 - 
      (16*F[1, 1, 1]*F[2, 1, 8]*tci[1, 2])/9 + 
      (32*F[1, 1, 4]*F[2, 1, 8]*tci[1, 2])/9 + 
      (296*F[1, 1, 6]*F[2, 1, 8]*tci[1, 2])/27 + 
      (16*F[1, 1, 7]*F[2, 1, 8]*tci[1, 2])/3 + 
      (16*F[1, 1, 8]*F[2, 1, 8]*tci[1, 2])/9 - 
      (68*F[1, 1, 1]*F[2, 1, 9]*tci[1, 2])/9 - 
      (8*F[1, 1, 3]*F[2, 1, 9]*tci[1, 2])/3 - 
      (88*F[1, 1, 4]*F[2, 1, 9]*tci[1, 2])/27 - 
      (64*F[1, 1, 8]*F[2, 1, 9]*tci[1, 2])/9 - 
      (80*F[1, 1, 4]*F[2, 1, 10]*tci[1, 2])/27 - 
      (80*F[1, 1, 6]*F[2, 1, 10]*tci[1, 2])/27 - 
      (8*F[1, 1, 7]*F[2, 1, 10]*tci[1, 2])/3 - 
      (80*F[1, 1, 8]*F[2, 1, 10]*tci[1, 2])/27 + 
      (4*F[1, 1, 2]*F[2, 1, 11]*tci[1, 2])/9 + 
      (4*F[1, 1, 9]*F[2, 1, 11]*tci[1, 2])/9 - 
      (32*F[1, 1, 6]*F[2, 1, 13]*tci[1, 2])/27 - 
      (8*F[1, 1, 10]*F[2, 1, 13]*tci[1, 2])/27 - (434*F[1, 1, 1]*tci[1, 2]^3)/
       81 - (26*F[1, 1, 2]*tci[1, 2]^3)/27 - F[1, 1, 3]*tci[1, 2]^3 + 
      (373*F[1, 1, 4]*tci[1, 2]^3)/162 - (587*F[1, 1, 5]*tci[1, 2]^3)/972 - 
      (235*F[1, 1, 6]*tci[1, 2]^3)/81 + (55*F[1, 1, 7]*tci[1, 2]^3)/162 + 
      (136*F[1, 1, 8]*tci[1, 2]^3)/81 + (277*F[1, 1, 9]*tci[1, 2]^3)/972 + 
      (47*F[1, 1, 10]*tci[1, 2]^3)/162 - (28*F[1, 2, 3]*tci[1, 2]^3)/27 + 
      (50*F[1, 2, 6]*tci[1, 2]^3)/27 + (151*F[1, 2, 8]*tci[1, 2]^3)/54 - 
      (28*F[1, 1, 1]*tci[1, 1]^2*tcr[1, 1])/81 - 
      (16*F[1, 1, 3]*tci[1, 1]^2*tcr[1, 1])/81 - 
      (32*F[1, 1, 4]*tci[1, 1]^2*tcr[1, 1])/81 - 
      (16*F[1, 1, 8]*tci[1, 1]^2*tcr[1, 1])/81 + (596*tci[1, 2]^3*tcr[1, 1])/
       81 - (6053*tci[1, 1]^2*tcr[1, 1]^2)/324 + 
      (58*F[1, 1, 1]*tci[1, 2]*tcr[1, 1]^2)/27 + 
      (58*F[1, 1, 3]*tci[1, 2]*tcr[1, 1]^2)/27 + 
      (2*F[1, 1, 4]*tci[1, 2]*tcr[1, 1]^2)/27 + 
      (58*F[1, 1, 8]*tci[1, 2]*tcr[1, 1]^2)/27 - (20*F[1, 1, 1]*tcr[1, 1]^3)/
       27 - (4*F[1, 1, 3]*tcr[1, 1]^3)/3 - (28*F[1, 1, 4]*tcr[1, 1]^3)/27 - 
      (4*F[1, 1, 8]*tcr[1, 1]^3)/3 + (1108*tci[1, 2]*tcr[1, 1]^3)/81 - 
      (385*tcr[1, 1]^4)/162 + (F[1, 1, 1]*tci[1, 1]^2*tcr[1, 2])/3 - 
      (2*F[1, 1, 2]*tci[1, 1]^2*tcr[1, 2])/27 + 
      (F[1, 1, 3]*tci[1, 1]^2*tcr[1, 2])/27 + 
      (95*F[1, 1, 4]*tci[1, 1]^2*tcr[1, 2])/27 - 
      (34*F[1, 1, 5]*tci[1, 1]^2*tcr[1, 2])/81 - 
      (8*F[1, 1, 7]*tci[1, 1]^2*tcr[1, 2])/27 + 
      (F[1, 1, 8]*tci[1, 1]^2*tcr[1, 2])/27 - 
      (34*F[1, 1, 9]*tci[1, 1]^2*tcr[1, 2])/81 - 
      (8*F[1, 1, 10]*tci[1, 1]^2*tcr[1, 2])/27 - (95*tci[1, 2]^3*tcr[1, 2])/
       18 + 3*tci[1, 1]^2*tcr[1, 1]*tcr[1, 2] - 2*tci[1, 2]*tcr[1, 1]^2*
       tcr[1, 2] + (2*tcr[1, 1]^3*tcr[1, 2])/3 - (26*tci[1, 1]^2*tcr[1, 2]^2)/
       9 + (32*F[1, 1, 4]*tci[1, 2]*tcr[1, 2]^2)/9 + 
      (4*F[1, 1, 5]*tci[1, 2]*tcr[1, 2]^2)/9 - 
      (8*F[1, 1, 6]*tci[1, 2]*tcr[1, 2]^2)/9 + 
      (4*F[1, 1, 9]*tci[1, 2]*tcr[1, 2]^2)/9 - 2*tcr[1, 1]^2*tcr[1, 2]^2 - 
      (4*F[1, 1, 1]*tcr[1, 2]^3)/3 - (4*F[1, 1, 3]*tcr[1, 2]^3)/27 - 
      (28*F[1, 1, 4]*tcr[1, 2]^3)/9 - (4*F[1, 1, 8]*tcr[1, 2]^3)/27 + 
      (8*tci[1, 2]*tcr[1, 2]^3)/3 + 4*tcr[1, 1]*tcr[1, 2]^3 - 
      (19*tcr[1, 2]^4)/9 - (589*tci[1, 1]^2*tcr[2, 1])/18 + 
      (116*F[1, 1, 1]*tci[1, 2]*tcr[2, 1])/27 + 
      (164*F[1, 1, 3]*tci[1, 2]*tcr[2, 1])/27 + 
      (292*F[1, 1, 4]*tci[1, 2]*tcr[2, 1])/27 + 
      (164*F[1, 1, 8]*tci[1, 2]*tcr[2, 1])/27 - 
      (4*F[1, 1, 1]*tcr[1, 1]*tcr[2, 1])/27 - 
      (100*F[1, 1, 3]*tcr[1, 1]*tcr[2, 1])/27 - 
      (164*F[1, 1, 4]*tcr[1, 1]*tcr[2, 1])/27 - 
      (100*F[1, 1, 8]*tcr[1, 1]*tcr[2, 1])/27 + 
      (500*tci[1, 2]*tcr[1, 1]*tcr[2, 1])/27 - (14*tcr[1, 1]^2*tcr[2, 1])/9 + 
      (8*tcr[2, 1]^2)/9 + 4*F[1, 1, 1]*tcr[3, 1] - (4*F[1, 1, 3]*tcr[3, 1])/
       9 + 4*F[1, 1, 4]*tcr[3, 1] - (4*F[1, 1, 8]*tcr[3, 1])/9 - 
      8*tci[1, 2]*tcr[3, 1] - 4*tcr[1, 1]*tcr[3, 1] + F[1, 1, 1]*tcr[3, 2] + 
      (F[1, 1, 3]*tcr[3, 2])/9 + (7*F[1, 1, 4]*tcr[3, 2])/3 + 
      (F[1, 1, 8]*tcr[3, 2])/9 - 2*tci[1, 2]*tcr[3, 2] - 
      tcr[1, 1]*tcr[3, 2] + (1357*F[1, 1, 1]*tcr[3, 3])/162 - 
      (2153*F[1, 1, 2]*tcr[3, 3])/81 + (49*F[1, 1, 3]*tcr[3, 3])/162 - 
      (6905*F[1, 1, 4]*tcr[3, 3])/162 - (275*F[1, 1, 5]*tcr[3, 3])/81 - 
      (644*F[1, 1, 6]*tcr[3, 3])/81 - (32*F[1, 1, 7]*tcr[3, 3])/81 - 
      (2063*F[1, 1, 8]*tcr[3, 3])/162 + (589*F[1, 1, 9]*tcr[3, 3])/81 - 
      (512*F[1, 1, 10]*tcr[3, 3])/81 + (28*tci[1, 2]*tcr[3, 3])/3 - 
      (1843*tcr[1, 1]*tcr[3, 3])/162 - (8*tcr[4, 2])/3 - tcr[4, 3] - 
      8*tcr[4, 4] - 2*tcr[4, 5]))/2 + 
   (r[q2 - 2*q5 + q9 + q10*q5*s23 + q5^2*s23 - q10*q9*s23 - q5^2*q6*s23^2 - 
       4*q10*q6*s34 + q10*q9*s34 + 2*q2*q9*s34 - 2*q5*q9*s34 + 2*q6*q9*s34 + 
       q10*q2*q5*s34^2 - q2*q5*q9*s34^2 - 2*q10*q6*q9*s34^2 + 2*q10*q2*s45 - 
       2*q10*q5*s45 - 2*q10*q6*s45 - q2*q9*s45 + 2*q6*q9*s45 + 
       q5^2*q6*s23*s45 + 2*q10*q2*q5*s34*s45 + q5^2*q6*s34*s45 - 
       q2*q5*q9*s34*s45 - q5*q6*q9*s34*s45 + q5^2*q6*q9*s34^2*s45 + 
       2*q10*q2*q5*s45^2 - 2*q2*q5*q9*s45^2 - 2*q2*q6*q9*s45^2 + 
       2*q5*q6*q9*s45^2 - 2*q2*q5*q6*q9*s45^3 + q10*q2*s51 - 2*q2*q9*s51 - 
       q6*q9*s51 + 2*q10*q6*q9*s34*s51 - q2*q6*q9*s45*s51 - q10*q6*q9*s51^2]*
     (F[4, 1]/3 + (2*F[4, 3])/9 - F[4, 4]/2 + (47*F[4, 5])/18 - 
      (2*F[4, 7])/3 - F[4, 8]/3 + (17*F[4, 9])/3 + 2*F[4, 10] + F[4, 11]/6 - 
      (65*F[4, 12])/18 - F[4, 13]/2 - F[4, 14]/9 + F[4, 16]/3 + F[4, 17]/18 + 
      F[4, 18]/18 + (25*F[4, 20])/54 + F[4, 21]/6 - F[4, 22]/9 + 2*F[4, 26] - 
      2*F[4, 27] - (13*F[4, 29])/27 + (79*F[4, 30])/27 + (31*F[4, 31])/9 + 
      (2*F[4, 32])/9 - (2*F[4, 33])/3 + (25*F[4, 34])/27 - (23*F[4, 35])/18 - 
      (28*F[4, 36])/27 + (2*F[4, 38])/3 - (8*F[4, 42])/27 + (2*F[4, 44])/9 - 
      F[4, 46]/9 + (2*F[4, 47])/9 - F[4, 55]/9 + F[4, 56]/9 + F[4, 57]/9 - 
      F[4, 58]/9 - F[4, 67]/9 + (8*F[4, 68])/9 + (4*F[4, 69])/3 + 
      (8*F[4, 85])/27 - (2*F[4, 86])/3 + (5*F[4, 117])/3 + (8*F[4, 118])/9 + 
      F[4, 120] + (8*F[4, 134])/27 + (8*F[4, 160])/9 - (2*F[4, 162])/3 + 
      (8*F[4, 163])/3 - F[4, 166]/9 - (8*F[4, 168])/27 + (56*F[4, 175])/27 + 
      (16*F[4, 176])/9 + (2*F[4, 177])/9 - (8*F[4, 179])/9 + 
      (2*F[4, 181])/3 + (8*F[4, 185])/27 + (F[3, 4]*F[1, 1, 1])/27 + 
      (28*F[3, 6]*F[1, 1, 1])/27 + (F[3, 12]*F[1, 1, 1])/27 + 
      (28*F[3, 14]*F[1, 1, 1])/27 + F[3, 18]*F[1, 1, 1] + 
      (451*F[1, 1, 1]^4)/162 - (28*F[3, 3]*F[1, 1, 2])/27 - 
      (F[3, 5]*F[1, 1, 2])/27 + (28*F[3, 11]*F[1, 1, 2])/27 + 
      (F[3, 13]*F[1, 1, 2])/27 - F[3, 17]*F[1, 1, 2] - 
      (F[1, 1, 1]^3*F[1, 1, 2])/9 - (F[1, 1, 1]^2*F[1, 1, 2]^2)/3 - 
      (7*F[1, 1, 1]*F[1, 1, 2]^3)/9 - (289*F[1, 1, 2]^4)/162 + 
      (8*F[3, 1]*F[1, 1, 3])/9 - (7*F[3, 4]*F[1, 1, 3])/27 + 
      (8*F[3, 6]*F[1, 1, 3])/9 + (5*F[3, 12]*F[1, 1, 3])/9 + 
      (8*F[3, 14]*F[1, 1, 3])/27 + (7*F[3, 18]*F[1, 1, 3])/9 - 
      (8*F[3, 21]*F[1, 1, 3])/27 + (68*F[1, 1, 1]^3*F[1, 1, 3])/81 - 
      (14*F[1, 1, 1]^2*F[1, 1, 3]^2)/9 - (76*F[1, 1, 1]*F[1, 1, 3]^3)/81 + 
      (4*F[1, 1, 3]^4)/81 + (16*F[3, 1]*F[1, 1, 4])/3 - 
      (8*F[3, 3]*F[1, 1, 4])/9 - (43*F[3, 4]*F[1, 1, 4])/27 + 
      (F[3, 5]*F[1, 1, 4])/9 + (56*F[3, 6]*F[1, 1, 4])/27 + 
      (8*F[3, 11]*F[1, 1, 4])/9 + (5*F[3, 12]*F[1, 1, 4])/27 - 
      (F[3, 13]*F[1, 1, 4])/9 + (8*F[3, 14]*F[1, 1, 4])/27 - 
      (5*F[3, 17]*F[1, 1, 4])/9 + (13*F[3, 18]*F[1, 1, 4])/9 + 
      (32*F[3, 20]*F[1, 1, 4])/27 - (16*F[3, 21]*F[1, 1, 4])/9 + 
      (32*F[3, 31]*F[1, 1, 4])/27 + (8*F[3, 32]*F[1, 1, 4])/3 + 
      (4*F[3, 33]*F[1, 1, 4])/9 + (80*F[3, 34]*F[1, 1, 4])/9 + 
      (8*F[3, 36]*F[1, 1, 4])/9 - (8*F[3, 37]*F[1, 1, 4])/27 + 
      (8*F[3, 40]*F[1, 1, 4])/9 - (8*F[3, 44]*F[1, 1, 4])/9 + 
      (16*F[3, 69]*F[1, 1, 4])/27 + (82*F[1, 1, 1]^3*F[1, 1, 4])/81 + 
      (10*F[1, 1, 2]^3*F[1, 1, 4])/27 - 2*F[1, 1, 1]^2*F[1, 1, 3]*
       F[1, 1, 4] + (7*F[1, 1, 1]*F[1, 1, 3]^2*F[1, 1, 4])/9 + 
      (22*F[1, 1, 3]^3*F[1, 1, 4])/81 - (10*F[1, 1, 1]^2*F[1, 1, 4]^2)/3 + 
      (14*F[1, 1, 2]^2*F[1, 1, 4]^2)/9 + (43*F[1, 1, 1]*F[1, 1, 3]*
        F[1, 1, 4]^2)/9 - (19*F[1, 1, 3]^2*F[1, 1, 4]^2)/18 + 
      (28*F[1, 1, 1]*F[1, 1, 4]^3)/81 - (28*F[1, 1, 2]*F[1, 1, 4]^3)/81 - 
      (86*F[1, 1, 3]*F[1, 1, 4]^3)/81 - F[1, 1, 4]^4/6 - 
      (32*F[3, 3]*F[1, 1, 5])/81 - (41*F[3, 5]*F[1, 1, 5])/81 + 
      (56*F[3, 11]*F[1, 1, 5])/81 - (F[3, 13]*F[1, 1, 5])/81 - 
      (17*F[3, 17]*F[1, 1, 5])/27 + (16*F[3, 20]*F[1, 1, 5])/81 - 
      (148*F[1, 1, 2]^3*F[1, 1, 5])/243 + (14*F[1, 1, 2]^2*F[1, 1, 4]*
        F[1, 1, 5])/27 - (65*F[1, 1, 2]*F[1, 1, 4]^2*F[1, 1, 5])/27 + 
      (202*F[1, 1, 4]^3*F[1, 1, 5])/243 + (110*F[1, 1, 2]^2*F[1, 1, 5]^2)/
       81 - (79*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5]^2)/81 + 
      (115*F[1, 1, 4]^2*F[1, 1, 5]^2)/162 + (68*F[1, 1, 2]*F[1, 1, 5]^3)/81 - 
      (14*F[1, 1, 4]*F[1, 1, 5]^3)/27 - (11*F[1, 1, 5]^4)/972 + 
      (80*F[3, 32]*F[1, 1, 6])/27 + (8*F[3, 33]*F[1, 1, 6])/3 + 
      (224*F[3, 34]*F[1, 1, 6])/27 + (40*F[3, 36]*F[1, 1, 6])/27 - 
      (40*F[3, 44]*F[1, 1, 6])/27 - (32*F[3, 51]*F[1, 1, 6])/27 - 
      (8*F[3, 52]*F[1, 1, 6])/9 - (4*F[3, 53]*F[1, 1, 6])/9 - 
      (16*F[3, 54]*F[1, 1, 6])/9 + (8*F[3, 56]*F[1, 1, 6])/27 - 
      (8*F[3, 59]*F[1, 1, 6])/9 - (16*F[3, 69]*F[1, 1, 6])/27 + 
      (F[1, 1, 1]^3*F[1, 1, 6])/9 - (F[1, 1, 1]^2*F[1, 1, 2]*F[1, 1, 6])/3 + 
      (F[1, 1, 1]*F[1, 1, 2]^2*F[1, 1, 6])/3 - (F[1, 1, 2]^3*F[1, 1, 6])/9 + 
      (16*F[1, 1, 3]^3*F[1, 1, 6])/27 + (4*F[1, 1, 1]^2*F[1, 1, 4]*
        F[1, 1, 6])/9 - (8*F[1, 1, 1]*F[1, 1, 4]^2*F[1, 1, 6])/9 + 
      (80*F[1, 1, 4]^3*F[1, 1, 6])/81 + (8*F[1, 1, 4]*F[1, 1, 5]^2*
        F[1, 1, 6])/9 + (11*F[1, 1, 1]^2*F[1, 1, 6]^2)/27 + 
      (2*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 6]^2)/3 - (F[1, 1, 2]^2*F[1, 1, 6]^2)/
       3 - (8*F[1, 1, 3]^2*F[1, 1, 6]^2)/9 + 
      (8*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 6]^2)/27 - 
      (32*F[1, 1, 4]^2*F[1, 1, 6]^2)/27 + 
      (8*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 6]^2)/9 + (56*F[1, 1, 1]*F[1, 1, 6]^3)/
       27 - (4*F[1, 1, 2]*F[1, 1, 6]^3)/9 - (8*F[1, 1, 3]*F[1, 1, 6]^3)/9 - 
      (388*F[1, 1, 4]*F[1, 1, 6]^3)/81 + F[1, 1, 6]^4/9 - 
      (8*F[3, 31]*F[1, 1, 7])/27 - (2*F[3, 32]*F[1, 1, 7])/9 + 
      (16*F[3, 34]*F[1, 1, 7])/9 + (2*F[3, 37]*F[1, 1, 7])/27 - 
      (2*F[3, 40]*F[1, 1, 7])/9 - (4*F[1, 1, 1]^2*F[1, 1, 4]*F[1, 1, 7])/9 + 
      (8*F[1, 1, 1]*F[1, 1, 4]^2*F[1, 1, 7])/9 - (58*F[1, 1, 4]^3*F[1, 1, 7])/
       81 - (16*F[1, 1, 4]*F[1, 1, 5]^2*F[1, 1, 7])/27 + 
      (4*F[1, 1, 5]^3*F[1, 1, 7])/27 - (20*F[1, 1, 1]^2*F[1, 1, 6]*
        F[1, 1, 7])/27 + (16*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 7])/
       27 + (8*F[1, 1, 4]^2*F[1, 1, 6]*F[1, 1, 7])/27 - 
      (2*F[1, 1, 5]^2*F[1, 1, 6]*F[1, 1, 7])/9 - 
      (40*F[1, 1, 1]*F[1, 1, 6]^2*F[1, 1, 7])/27 + 
      (32*F[1, 1, 4]*F[1, 1, 6]^2*F[1, 1, 7])/9 - 
      (2*F[1, 1, 5]*F[1, 1, 6]^2*F[1, 1, 7])/9 + 
      (160*F[1, 1, 6]^3*F[1, 1, 7])/81 - (8*F[1, 1, 1]*F[1, 1, 4]*
        F[1, 1, 7]^2)/9 + (13*F[1, 1, 4]^2*F[1, 1, 7]^2)/27 + 
      (4*F[1, 1, 5]^2*F[1, 1, 7]^2)/27 - (40*F[1, 1, 1]*F[1, 1, 6]*
        F[1, 1, 7]^2)/27 + (8*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 7]^2)/27 + 
      (104*F[1, 1, 6]^2*F[1, 1, 7]^2)/27 - (94*F[1, 1, 4]*F[1, 1, 7]^3)/81 - 
      (124*F[1, 1, 6]*F[1, 1, 7]^3)/81 - (31*F[1, 1, 7]^4)/81 + 
      (8*F[3, 1]*F[1, 1, 8])/9 + (7*F[3, 4]*F[1, 1, 8])/27 + 
      (16*F[3, 6]*F[1, 1, 8])/27 + (F[3, 12]*F[1, 1, 8])/27 + 
      (16*F[3, 14]*F[1, 1, 8])/27 + (7*F[3, 18]*F[1, 1, 8])/9 - 
      (8*F[3, 21]*F[1, 1, 8])/27 + (68*F[1, 1, 1]^3*F[1, 1, 8])/81 - 
      (50*F[1, 1, 1]^2*F[1, 1, 3]*F[1, 1, 8])/27 + 
      (11*F[1, 1, 1]*F[1, 1, 3]^2*F[1, 1, 8])/27 + 
      (2*F[1, 1, 3]^3*F[1, 1, 8])/3 - (2*F[1, 1, 1]^2*F[1, 1, 4]*F[1, 1, 8])/
       9 + (22*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8])/27 + 
      (F[1, 1, 3]^2*F[1, 1, 4]*F[1, 1, 8])/27 + 
      (11*F[1, 1, 1]*F[1, 1, 4]^2*F[1, 1, 8])/9 - 
      (71*F[1, 1, 3]*F[1, 1, 4]^2*F[1, 1, 8])/27 + 
      (58*F[1, 1, 4]^3*F[1, 1, 8])/81 + (8*F[1, 1, 4]*F[1, 1, 5]^2*
        F[1, 1, 8])/27 - (8*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 8])/9 + 
      (8*F[1, 1, 4]^2*F[1, 1, 6]*F[1, 1, 8])/9 - 
      (16*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 8])/9 - 
      (40*F[1, 1, 1]*F[1, 1, 6]^2*F[1, 1, 8])/27 + 
      (64*F[1, 1, 4]*F[1, 1, 6]^2*F[1, 1, 8])/27 + 
      (8*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 8])/9 - 
      (8*F[1, 1, 4]^2*F[1, 1, 7]*F[1, 1, 8])/9 + 
      (32*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8])/27 - 
      (2*F[1, 1, 5]^2*F[1, 1, 7]*F[1, 1, 8])/27 + 
      (40*F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 8])/27 - 
      (40*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 8])/27 + 
      (4*F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 8])/9 - 
      (2*F[1, 1, 6]^2*F[1, 1, 7]*F[1, 1, 8])/9 - 
      (16*F[1, 1, 4]*F[1, 1, 7]^2*F[1, 1, 8])/27 - 
      (8*F[1, 1, 5]*F[1, 1, 7]^2*F[1, 1, 8])/27 + (4*F[1, 1, 7]^3*F[1, 1, 8])/
       27 - (34*F[1, 1, 1]^2*F[1, 1, 8]^2)/27 + 
      (F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 8]^2)/9 + (25*F[1, 1, 3]^2*F[1, 1, 8]^2)/
       18 - (43*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8]^2)/27 + 
      (F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8]^2)/3 + (55*F[1, 1, 4]^2*F[1, 1, 8]^2)/
       54 + (8*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 8]^2)/27 + 
      (16*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 8]^2)/9 + 
      (40*F[1, 1, 6]^2*F[1, 1, 8]^2)/27 - (56*F[1, 1, 4]*F[1, 1, 7]*
        F[1, 1, 8]^2)/27 - (2*F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8]^2)/27 - 
      (46*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 8]^2)/27 + 
      (8*F[1, 1, 7]^2*F[1, 1, 8]^2)/27 - (100*F[1, 1, 1]*F[1, 1, 8]^3)/81 + 
      (2*F[1, 1, 3]*F[1, 1, 8]^3)/3 + (46*F[1, 1, 4]*F[1, 1, 8]^3)/81 - 
      (29*F[1, 1, 8]^4)/81 - (56*F[3, 3]*F[1, 1, 9])/81 + 
      (F[3, 5]*F[1, 1, 9])/81 + (32*F[3, 11]*F[1, 1, 9])/81 + 
      (41*F[3, 13]*F[1, 1, 9])/81 - (17*F[3, 17]*F[1, 1, 9])/27 + 
      (16*F[3, 20]*F[1, 1, 9])/81 - (148*F[1, 1, 2]^3*F[1, 1, 9])/243 - 
      (2*F[1, 1, 2]^2*F[1, 1, 4]*F[1, 1, 9])/3 - 
      (F[1, 1, 2]*F[1, 1, 4]^2*F[1, 1, 9])/27 - (86*F[1, 1, 4]^3*F[1, 1, 9])/
       243 + (14*F[1, 1, 2]^2*F[1, 1, 5]*F[1, 1, 9])/9 - 
      (2*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9])/9 + 
      (23*F[1, 1, 4]^2*F[1, 1, 5]*F[1, 1, 9])/27 - 
      (41*F[1, 1, 2]*F[1, 1, 5]^2*F[1, 1, 9])/81 + 
      (41*F[1, 1, 4]*F[1, 1, 5]^2*F[1, 1, 9])/81 - 
      (110*F[1, 1, 5]^3*F[1, 1, 9])/243 - (8*F[1, 1, 3]^2*F[1, 1, 6]*
        F[1, 1, 9])/27 + (16*F[1, 1, 3]*F[1, 1, 6]^2*F[1, 1, 9])/9 - 
      (8*F[1, 1, 6]^3*F[1, 1, 9])/9 + (94*F[1, 1, 2]^2*F[1, 1, 9]^2)/81 + 
      (49*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9]^2)/81 - 
      (109*F[1, 1, 4]^2*F[1, 1, 9]^2)/162 - 
      (25*F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 9]^2)/81 + 
      (25*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9]^2)/81 - 
      (59*F[1, 1, 5]^2*F[1, 1, 9]^2)/54 - 
      (8*F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 9]^2)/27 - 
      (8*F[1, 1, 6]^2*F[1, 1, 9]^2)/9 + (28*F[1, 1, 2]*F[1, 1, 9]^3)/27 - 
      (14*F[1, 1, 4]*F[1, 1, 9]^3)/27 - (14*F[1, 1, 5]*F[1, 1, 9]^3)/27 + 
      (16*F[1, 1, 6]*F[1, 1, 9]^3)/27 + (83*F[1, 1, 9]^4)/324 - 
      (8*F[3, 51]*F[1, 1, 10])/27 - (2*F[3, 52]*F[1, 1, 10])/9 + 
      (16*F[3, 54]*F[1, 1, 10])/9 + (2*F[3, 56]*F[1, 1, 10])/27 - 
      (2*F[3, 59]*F[1, 1, 10])/9 + (4*F[1, 1, 3]^3*F[1, 1, 10])/27 - 
      (22*F[1, 1, 4]^3*F[1, 1, 10])/81 + (10*F[1, 1, 3]^2*F[1, 1, 6]*
        F[1, 1, 10])/27 + (4*F[1, 1, 4]^2*F[1, 1, 6]*F[1, 1, 10])/27 - 
      (2*F[1, 1, 3]*F[1, 1, 6]^2*F[1, 1, 10])/9 - 
      (4*F[1, 1, 4]*F[1, 1, 6]^2*F[1, 1, 10])/27 - 
      (44*F[1, 1, 6]^3*F[1, 1, 10])/81 + (2*F[1, 1, 4]^2*F[1, 1, 7]*
        F[1, 1, 10])/9 - (2*F[1, 1, 4]*F[1, 1, 7]^2*F[1, 1, 10])/9 + 
      (2*F[1, 1, 7]^3*F[1, 1, 10])/27 - (2*F[1, 1, 3]^2*F[1, 1, 9]*
        F[1, 1, 10])/27 - (20*F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 9]*F[1, 1, 10])/
       27 - (2*F[1, 1, 6]^2*F[1, 1, 9]*F[1, 1, 10])/9 - 
      (2*F[1, 1, 3]*F[1, 1, 9]^2*F[1, 1, 10])/27 + 
      (10*F[1, 1, 6]*F[1, 1, 9]^2*F[1, 1, 10])/27 + 
      (4*F[1, 1, 9]^3*F[1, 1, 10])/27 + (4*F[1, 1, 3]^2*F[1, 1, 10]^2)/27 + 
      (F[1, 1, 4]^2*F[1, 1, 10]^2)/27 + (4*F[1, 1, 4]*F[1, 1, 6]*
        F[1, 1, 10]^2)/27 - (8*F[1, 1, 6]^2*F[1, 1, 10]^2)/27 - 
      (2*F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 10]^2)/9 + 
      (F[1, 1, 7]^2*F[1, 1, 10]^2)/9 - (8*F[1, 1, 3]*F[1, 1, 9]*
        F[1, 1, 10]^2)/27 + (4*F[1, 1, 9]^2*F[1, 1, 10]^2)/27 + 
      (14*F[1, 1, 4]*F[1, 1, 10]^3)/81 + (40*F[1, 1, 6]*F[1, 1, 10]^3)/81 + 
      (2*F[1, 1, 7]*F[1, 1, 10]^3)/27 - (34*F[1, 1, 10]^4)/81 + 
      (34*F[1, 1, 1]^2*F[2, 1, 1])/27 + (8*F[1, 1, 1]*F[1, 1, 3]*F[2, 1, 1])/
       3 + (44*F[1, 1, 3]^2*F[2, 1, 1])/27 + 
      (140*F[1, 1, 1]*F[1, 1, 4]*F[2, 1, 1])/27 + 
      (140*F[1, 1, 3]*F[1, 1, 4]*F[2, 1, 1])/27 + 
      (52*F[1, 1, 1]*F[1, 1, 8]*F[2, 1, 1])/27 + 
      (52*F[1, 1, 3]*F[1, 1, 8]*F[2, 1, 1])/27 - (22*F[1, 1, 1]^2*F[2, 1, 2])/
       27 + (32*F[1, 1, 1]*F[1, 1, 3]*F[2, 1, 2])/27 + 
      (20*F[1, 1, 1]*F[1, 1, 4]*F[2, 1, 2])/9 - 
      (112*F[1, 1, 3]*F[1, 1, 4]*F[2, 1, 2])/27 - 
      (38*F[1, 1, 4]^2*F[2, 1, 2])/27 + (32*F[1, 1, 1]*F[1, 1, 8]*F[2, 1, 2])/
       27 - (16*F[1, 1, 3]*F[1, 1, 8]*F[2, 1, 2])/9 + 
      (32*F[1, 1, 4]*F[1, 1, 8]*F[2, 1, 2])/27 + (8*F[1, 1, 8]^2*F[2, 1, 2])/
       9 - (8*F[2, 1, 2]^2)/9 + (22*F[1, 1, 2]^2*F[2, 1, 3])/27 + 
      (4*F[1, 1, 2]*F[1, 1, 4]*F[2, 1, 3])/27 + 2*F[1, 1, 4]^2*F[2, 1, 3] - 
      (64*F[1, 1, 2]*F[1, 1, 5]*F[2, 1, 3])/81 + 
      (200*F[1, 1, 4]*F[1, 1, 5]*F[2, 1, 3])/81 - (8*F[1, 1, 5]^2*F[2, 1, 3])/
       27 - (64*F[1, 1, 2]*F[1, 1, 9]*F[2, 1, 3])/81 - 
      (88*F[1, 1, 4]*F[1, 1, 9]*F[2, 1, 3])/81 + 
      (40*F[1, 1, 5]*F[1, 1, 9]*F[2, 1, 3])/27 - (8*F[1, 1, 9]^2*F[2, 1, 3])/
       9 + (8*F[2, 1, 3]^2)/9 - (34*F[1, 1, 2]^2*F[2, 1, 4])/27 - 
      (4*F[1, 1, 2]*F[1, 1, 4]*F[2, 1, 4])/9 - 
      (152*F[1, 1, 2]*F[1, 1, 5]*F[2, 1, 4])/81 - 
      (4*F[1, 1, 4]*F[1, 1, 5]*F[2, 1, 4])/9 - (68*F[1, 1, 5]^2*F[2, 1, 4])/
       81 - (92*F[1, 1, 2]*F[1, 1, 9]*F[2, 1, 4])/81 - 
      (92*F[1, 1, 5]*F[1, 1, 9]*F[2, 1, 4])/81 + (4*F[1, 1, 4]^2*F[2, 1, 6])/
       3 + (8*F[1, 1, 4]*F[1, 1, 6]*F[2, 1, 6])/3 + 
      (4*F[1, 1, 6]^2*F[2, 1, 6])/3 - (16*F[1, 1, 4]*F[1, 1, 7]*F[2, 1, 6])/
       9 + (16*F[1, 1, 6]*F[1, 1, 7]*F[2, 1, 6])/9 + (8*F[2, 1, 6]^2)/9 - 
      (32*F[1, 1, 4]*F[1, 1, 5]*F[2, 1, 7])/27 - 
      (32*F[1, 1, 4]*F[1, 1, 7]*F[2, 1, 7])/27 + 
      (8*F[1, 1, 5]*F[1, 1, 7]*F[2, 1, 7])/27 + (8*F[1, 1, 7]^2*F[2, 1, 7])/
       27 + (16*F[1, 1, 1]*F[1, 1, 4]*F[2, 1, 8])/9 - 
      (16*F[1, 1, 4]^2*F[2, 1, 8])/9 + (80*F[1, 1, 1]*F[1, 1, 6]*F[2, 1, 8])/
       27 - (296*F[1, 1, 4]*F[1, 1, 6]*F[2, 1, 8])/27 - 
      (136*F[1, 1, 6]^2*F[2, 1, 8])/27 - (16*F[1, 1, 4]*F[1, 1, 7]*
        F[2, 1, 8])/3 - (128*F[1, 1, 6]*F[1, 1, 7]*F[2, 1, 8])/27 - 
      (16*F[1, 1, 4]*F[1, 1, 8]*F[2, 1, 8])/9 - 
      (80*F[1, 1, 6]*F[1, 1, 8]*F[2, 1, 8])/27 + (4*F[2, 1, 8]^2)/9 + 
      (34*F[1, 1, 1]^2*F[2, 1, 9])/27 + (4*F[1, 1, 1]*F[1, 1, 3]*F[2, 1, 9])/
       3 + (44*F[1, 1, 1]*F[1, 1, 4]*F[2, 1, 9])/27 + 
      (56*F[1, 1, 1]*F[1, 1, 8]*F[2, 1, 9])/27 + 
      (4*F[1, 1, 3]*F[1, 1, 8]*F[2, 1, 9])/3 + 
      (44*F[1, 1, 4]*F[1, 1, 8]*F[2, 1, 9])/27 + (28*F[1, 1, 8]^2*F[2, 1, 9])/
       27 + (80*F[1, 1, 4]*F[1, 1, 7]*F[2, 1, 10])/27 + 
      (80*F[1, 1, 6]*F[1, 1, 7]*F[2, 1, 10])/27 - 
      (8*F[1, 1, 7]^2*F[2, 1, 10])/27 + (80*F[1, 1, 4]*F[1, 1, 8]*
        F[2, 1, 10])/27 + (80*F[1, 1, 6]*F[1, 1, 8]*F[2, 1, 10])/27 - 
      (8*F[1, 1, 7]*F[1, 1, 8]*F[2, 1, 10])/27 - 
      (34*F[1, 1, 2]^2*F[2, 1, 11])/27 - (4*F[1, 1, 2]*F[1, 1, 4]*
        F[2, 1, 11])/9 - (92*F[1, 1, 2]*F[1, 1, 5]*F[2, 1, 11])/81 - 
      (152*F[1, 1, 2]*F[1, 1, 9]*F[2, 1, 11])/81 - 
      (4*F[1, 1, 4]*F[1, 1, 9]*F[2, 1, 11])/9 - 
      (92*F[1, 1, 5]*F[1, 1, 9]*F[2, 1, 11])/81 - 
      (68*F[1, 1, 9]^2*F[2, 1, 11])/81 + (32*F[1, 1, 3]*F[1, 1, 6]*
        F[2, 1, 13])/27 + (8*F[1, 1, 3]*F[1, 1, 10]*F[2, 1, 13])/27 + 
      (32*F[1, 1, 6]*F[1, 1, 10]*F[2, 1, 13])/27 + 
      (8*F[1, 1, 10]^2*F[2, 1, 13])/27 + (32*F[1, 1, 6]^2*F[2, 1, 14])/9 + 
      (16*F[1, 1, 6]*F[1, 1, 10]*F[2, 1, 14])/9 + (4*F[2, 1, 14]^2)/9 + 
      (32*F[1, 1, 6]*F[1, 1, 9]*F[2, 1, 15])/27 + 
      (32*F[1, 1, 6]*F[1, 1, 10]*F[2, 1, 15])/27 + 
      (8*F[1, 1, 9]*F[1, 1, 10]*F[2, 1, 15])/27 + 
      (8*F[1, 1, 10]^2*F[2, 1, 15])/27 + (553*F[1, 1, 1]^2*tci[1, 1]^2)/36 - 
      (2*F[1, 1, 1]*F[1, 1, 2]*tci[1, 1]^2)/3 + 
      (337*F[1, 1, 2]^2*tci[1, 1]^2)/324 - 
      (317*F[1, 1, 1]*F[1, 1, 3]*tci[1, 1]^2)/54 + 
      (17*F[1, 1, 3]^2*tci[1, 1]^2)/36 - (29*F[1, 1, 1]*F[1, 1, 4]*
        tci[1, 1]^2)/18 + (233*F[1, 1, 2]*F[1, 1, 4]*tci[1, 1]^2)/81 - 
      (37*F[1, 1, 3]*F[1, 1, 4]*tci[1, 1]^2)/36 - 
      (361*F[1, 1, 4]^2*tci[1, 1]^2)/108 - 
      (25*F[1, 1, 2]*F[1, 1, 5]*tci[1, 1]^2)/486 + 
      (745*F[1, 1, 4]*F[1, 1, 5]*tci[1, 1]^2)/324 + 
      (647*F[1, 1, 5]^2*tci[1, 1]^2)/648 - 
      (8*F[1, 1, 1]*F[1, 1, 6]*tci[1, 1]^2)/9 - 
      (F[1, 1, 2]*F[1, 1, 6]*tci[1, 1]^2)/3 + 
      (8*F[1, 1, 3]*F[1, 1, 6]*tci[1, 1]^2)/27 + 
      (211*F[1, 1, 4]*F[1, 1, 6]*tci[1, 1]^2)/81 - 
      (16*F[1, 1, 5]*F[1, 1, 6]*tci[1, 1]^2)/9 + 
      (239*F[1, 1, 6]^2*tci[1, 1]^2)/162 + 
      (8*F[1, 1, 1]*F[1, 1, 7]*tci[1, 1]^2)/9 + 
      (5*F[1, 1, 4]*F[1, 1, 7]*tci[1, 1]^2)/162 + 
      (88*F[1, 1, 5]*F[1, 1, 7]*tci[1, 1]^2)/81 - 
      (80*F[1, 1, 6]*F[1, 1, 7]*tci[1, 1]^2)/81 + 
      (170*F[1, 1, 7]^2*tci[1, 1]^2)/81 - (191*F[1, 1, 1]*F[1, 1, 8]*
        tci[1, 1]^2)/18 + (2599*F[1, 1, 3]*F[1, 1, 8]*tci[1, 1]^2)/324 + 
      (1027*F[1, 1, 4]*F[1, 1, 8]*tci[1, 1]^2)/324 + 
      (16*F[1, 1, 5]*F[1, 1, 8]*tci[1, 1]^2)/27 + 
      (268*F[1, 1, 6]*F[1, 1, 8]*tci[1, 1]^2)/81 - 
      (94*F[1, 1, 7]*F[1, 1, 8]*tci[1, 1]^2)/81 - 
      (187*F[1, 1, 8]^2*tci[1, 1]^2)/81 - (341*F[1, 1, 2]*F[1, 1, 9]*
        tci[1, 1]^2)/243 - (F[1, 1, 3]*F[1, 1, 9]*tci[1, 1]^2)/6 - 
      (257*F[1, 1, 4]*F[1, 1, 9]*tci[1, 1]^2)/324 + 
      (307*F[1, 1, 5]*F[1, 1, 9]*tci[1, 1]^2)/972 - 
      (32*F[1, 1, 6]*F[1, 1, 9]*tci[1, 1]^2)/81 - 
      (613*F[1, 1, 9]^2*tci[1, 1]^2)/1944 + 
      (2*F[1, 1, 3]*F[1, 1, 10]*tci[1, 1]^2)/27 - 
      (139*F[1, 1, 4]*F[1, 1, 10]*tci[1, 1]^2)/162 + 
      (F[1, 1, 7]*F[1, 1, 10]*tci[1, 1]^2)/6 - 
      (8*F[1, 1, 9]*F[1, 1, 10]*tci[1, 1]^2)/81 + 
      (7*F[1, 1, 10]^2*tci[1, 1]^2)/54 + (32*F[1, 1, 6]*F[1, 2, 2]*
        tci[1, 1]^2)/27 + (8*F[1, 1, 10]*F[1, 2, 2]*tci[1, 1]^2)/27 + 
      (8*F[1, 1, 4]*F[1, 2, 3]*tci[1, 1]^2)/9 + 
      (8*F[1, 1, 6]*F[1, 2, 3]*tci[1, 1]^2)/3 - 
      (16*F[1, 1, 7]*F[1, 2, 3]*tci[1, 1]^2)/9 + (8*F[1, 2, 3]^2*tci[1, 1]^2)/
       9 - (52*F[1, 1, 2]*F[1, 2, 6]*tci[1, 1]^2)/27 - 
      4*F[1, 1, 4]*F[1, 2, 6]*tci[1, 1]^2 - 
      (200*F[1, 1, 5]*F[1, 2, 6]*tci[1, 1]^2)/81 + 
      (88*F[1, 1, 9]*F[1, 2, 6]*tci[1, 1]^2)/81 + 
      (8*F[1, 2, 6]^2*tci[1, 1]^2)/9 - (80*F[1, 1, 4]*F[1, 2, 8]*tci[1, 1]^2)/
       27 - (80*F[1, 1, 6]*F[1, 2, 8]*tci[1, 1]^2)/27 - 
      (8*F[1, 1, 7]*F[1, 2, 8]*tci[1, 1]^2)/3 - 
      (80*F[1, 1, 8]*F[1, 2, 8]*tci[1, 1]^2)/27 + 
      (119*F[2, 1, 1]*tci[1, 1]^2)/6 - (97*F[2, 1, 2]*tci[1, 1]^2)/54 + 
      (50*F[2, 1, 3]*tci[1, 1]^2)/27 - (F[2, 1, 4]*tci[1, 1]^2)/18 + 
      (28*F[2, 1, 6]*tci[1, 1]^2)/27 - (16*F[2, 1, 8]*tci[1, 1]^2)/9 + 
      (559*F[2, 1, 9]*tci[1, 1]^2)/54 + (80*F[2, 1, 10]*tci[1, 1]^2)/27 + 
      (F[2, 1, 11]*tci[1, 1]^2)/9 + (F[2, 1, 13]*tci[1, 1]^2)/6 + 
      (F[2, 1, 15]*tci[1, 1]^2)/6 + (229*tci[1, 1]^4)/3240 - 
      (64*F[3, 1]*tci[1, 2])/9 + (8*F[3, 3]*tci[1, 2])/9 + 
      (14*F[3, 4]*tci[1, 2])/9 - (F[3, 5]*tci[1, 2])/9 - 
      (124*F[3, 6]*tci[1, 2])/27 - (8*F[3, 11]*tci[1, 2])/9 - 
      (22*F[3, 12]*tci[1, 2])/27 + (F[3, 13]*tci[1, 2])/9 - 
      (20*F[3, 14]*tci[1, 2])/9 + (5*F[3, 17]*tci[1, 2])/9 - 
      4*F[3, 18]*tci[1, 2] - (32*F[3, 20]*tci[1, 2])/27 + 
      (64*F[3, 21]*tci[1, 2])/27 - (32*F[3, 31]*tci[1, 2])/27 - 
      (8*F[3, 32]*tci[1, 2])/3 - (4*F[3, 33]*tci[1, 2])/9 - 
      (80*F[3, 34]*tci[1, 2])/9 - (8*F[3, 36]*tci[1, 2])/9 + 
      (8*F[3, 37]*tci[1, 2])/27 - (8*F[3, 40]*tci[1, 2])/9 + 
      (8*F[3, 44]*tci[1, 2])/9 - (16*F[3, 69]*tci[1, 2])/27 - 
      (1120*F[1, 1, 1]^3*tci[1, 2])/81 + (F[1, 1, 1]^2*F[1, 1, 2]*tci[1, 2])/
       3 + (2*F[1, 1, 1]*F[1, 1, 2]^2*tci[1, 2])/3 - 
      (11*F[1, 1, 2]^3*tci[1, 2])/27 + (40*F[1, 1, 1]^2*F[1, 1, 3]*tci[1, 2])/
       9 + (128*F[1, 1, 1]*F[1, 1, 3]^2*tci[1, 2])/27 - 
      (16*F[1, 1, 3]^3*tci[1, 2])/81 + (158*F[1, 1, 1]^2*F[1, 1, 4]*
        tci[1, 2])/27 - (88*F[1, 1, 2]^2*F[1, 1, 4]*tci[1, 2])/27 - 
      (214*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4]*tci[1, 2])/27 + 
      (13*F[1, 1, 3]^2*F[1, 1, 4]*tci[1, 2])/27 - 
      (10*F[1, 1, 1]*F[1, 1, 4]^2*tci[1, 2])/27 - 
      (26*F[1, 1, 2]*F[1, 1, 4]^2*tci[1, 2])/27 + 
      (85*F[1, 1, 3]*F[1, 1, 4]^2*tci[1, 2])/27 + 2*F[1, 1, 4]^3*tci[1, 2] + 
      (22*F[1, 1, 2]^2*F[1, 1, 5]*tci[1, 2])/81 + 
      (190*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5]*tci[1, 2])/81 - 
      (202*F[1, 1, 4]^2*F[1, 1, 5]*tci[1, 2])/81 + 
      (103*F[1, 1, 2]*F[1, 1, 5]^2*tci[1, 2])/81 - 
      (139*F[1, 1, 4]*F[1, 1, 5]^2*tci[1, 2])/81 + 
      (14*F[1, 1, 5]^3*tci[1, 2])/27 - (7*F[1, 1, 1]^2*F[1, 1, 6]*tci[1, 2])/
       9 + (2*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 6]*tci[1, 2])/3 - 
      (F[1, 1, 2]^2*F[1, 1, 6]*tci[1, 2])/3 - 
      (16*F[1, 1, 3]^2*F[1, 1, 6]*tci[1, 2])/27 + 
      (16*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 6]*tci[1, 2])/9 - 
      (8*F[1, 1, 4]^2*F[1, 1, 6]*tci[1, 2])/27 + 
      (16*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 6]*tci[1, 2])/9 - 
      (8*F[1, 1, 5]^2*F[1, 1, 6]*tci[1, 2])/9 + 
      (10*F[1, 1, 1]*F[1, 1, 6]^2*tci[1, 2])/27 - 
      (2*F[1, 1, 2]*F[1, 1, 6]^2*tci[1, 2])/3 + 
      (16*F[1, 1, 3]*F[1, 1, 6]^2*tci[1, 2])/9 + 
      (28*F[1, 1, 4]*F[1, 1, 6]^2*tci[1, 2])/27 - 
      (8*F[1, 1, 5]*F[1, 1, 6]^2*tci[1, 2])/9 + (292*F[1, 1, 6]^3*tci[1, 2])/
       81 + (4*F[1, 1, 1]^2*F[1, 1, 7]*tci[1, 2])/9 - 
      (16*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 7]*tci[1, 2])/9 + 
      (10*F[1, 1, 4]^2*F[1, 1, 7]*tci[1, 2])/27 - 
      (32*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 7]*tci[1, 2])/27 + 
      (2*F[1, 1, 5]^2*F[1, 1, 7]*tci[1, 2])/3 - 
      (16*F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 7]*tci[1, 2])/27 + 
      (56*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 7]*tci[1, 2])/27 - 
      (4*F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 7]*tci[1, 2])/9 - 
      (50*F[1, 1, 6]^2*F[1, 1, 7]*tci[1, 2])/27 + 
      (8*F[1, 1, 1]*F[1, 1, 7]^2*tci[1, 2])/9 - 
      (22*F[1, 1, 4]*F[1, 1, 7]^2*tci[1, 2])/9 + 
      (8*F[1, 1, 5]*F[1, 1, 7]^2*tci[1, 2])/27 - 
      (16*F[1, 1, 6]*F[1, 1, 7]^2*tci[1, 2])/9 + (106*F[1, 1, 7]^3*tci[1, 2])/
       81 + (56*F[1, 1, 1]^2*F[1, 1, 8]*tci[1, 2])/27 + 
      (50*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 8]*tci[1, 2])/27 - 
      (47*F[1, 1, 3]^2*F[1, 1, 8]*tci[1, 2])/9 + 
      (10*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8]*tci[1, 2])/27 + 
      (100*F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8]*tci[1, 2])/27 - 
      (25*F[1, 1, 4]^2*F[1, 1, 8]*tci[1, 2])/9 - 
      (16*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 8]*tci[1, 2])/27 - 
      (8*F[1, 1, 5]^2*F[1, 1, 8]*tci[1, 2])/27 + 
      (8*F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 8]*tci[1, 2])/9 - 
      (40*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 8]*tci[1, 2])/9 + 
      (16*F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 8]*tci[1, 2])/9 - 
      (104*F[1, 1, 6]^2*F[1, 1, 8]*tci[1, 2])/27 - 
      (8*F[1, 1, 1]*F[1, 1, 7]*F[1, 1, 8]*tci[1, 2])/9 + 
      (56*F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 8]*tci[1, 2])/27 - 
      (28*F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8]*tci[1, 2])/27 + 
      (4*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 8]*tci[1, 2])/9 + 
      (8*F[1, 1, 7]^2*F[1, 1, 8]*tci[1, 2])/27 + 
      (208*F[1, 1, 1]*F[1, 1, 8]^2*tci[1, 2])/27 - 
      (47*F[1, 1, 3]*F[1, 1, 8]^2*tci[1, 2])/9 - 
      (67*F[1, 1, 4]*F[1, 1, 8]^2*tci[1, 2])/27 - 
      (8*F[1, 1, 5]*F[1, 1, 8]^2*tci[1, 2])/27 - 
      (16*F[1, 1, 6]*F[1, 1, 8]^2*tci[1, 2])/9 + 
      (56*F[1, 1, 7]*F[1, 1, 8]^2*tci[1, 2])/27 + 
      (116*F[1, 1, 8]^3*tci[1, 2])/81 + (118*F[1, 1, 2]^2*F[1, 1, 9]*
        tci[1, 2])/81 + (94*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9]*tci[1, 2])/81 + 
      (86*F[1, 1, 4]^2*F[1, 1, 9]*tci[1, 2])/81 - 
      (34*F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 9]*tci[1, 2])/27 - 
      (46*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9]*tci[1, 2])/27 - 
      (41*F[1, 1, 5]^2*F[1, 1, 9]*tci[1, 2])/81 + 
      (16*F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 9]*tci[1, 2])/27 - 
      (16*F[1, 1, 6]^2*F[1, 1, 9]*tci[1, 2])/9 + 
      (23*F[1, 1, 2]*F[1, 1, 9]^2*tci[1, 2])/81 + 
      (109*F[1, 1, 4]*F[1, 1, 9]^2*tci[1, 2])/81 - 
      (25*F[1, 1, 5]*F[1, 1, 9]^2*tci[1, 2])/81 + 
      (8*F[1, 1, 6]*F[1, 1, 9]^2*tci[1, 2])/27 + (14*F[1, 1, 9]^3*tci[1, 2])/
       27 - (4*F[1, 1, 3]^2*F[1, 1, 10]*tci[1, 2])/27 + 
      (22*F[1, 1, 4]^2*F[1, 1, 10]*tci[1, 2])/27 + 
      (4*F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 10]*tci[1, 2])/9 - 
      (8*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 10]*tci[1, 2])/27 + 
      (10*F[1, 1, 6]^2*F[1, 1, 10]*tci[1, 2])/27 - 
      (4*F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 10]*tci[1, 2])/9 + 
      (2*F[1, 1, 7]^2*F[1, 1, 10]*tci[1, 2])/9 + 
      (4*F[1, 1, 3]*F[1, 1, 9]*F[1, 1, 10]*tci[1, 2])/27 + 
      (20*F[1, 1, 6]*F[1, 1, 9]*F[1, 1, 10]*tci[1, 2])/27 + 
      (2*F[1, 1, 9]^2*F[1, 1, 10]*tci[1, 2])/27 - 
      (2*F[1, 1, 4]*F[1, 1, 10]^2*tci[1, 2])/27 - 
      (4*F[1, 1, 6]*F[1, 1, 10]^2*tci[1, 2])/27 + 
      (2*F[1, 1, 7]*F[1, 1, 10]^2*tci[1, 2])/9 + 
      (8*F[1, 1, 9]*F[1, 1, 10]^2*tci[1, 2])/27 - 
      (14*F[1, 1, 10]^3*tci[1, 2])/81 - (32*F[1, 1, 3]*F[1, 1, 6]*F[1, 2, 2]*
        tci[1, 2])/27 - (8*F[1, 1, 3]*F[1, 1, 10]*F[1, 2, 2]*tci[1, 2])/27 - 
      (32*F[1, 1, 6]*F[1, 1, 10]*F[1, 2, 2]*tci[1, 2])/27 - 
      (8*F[1, 1, 10]^2*F[1, 2, 2]*tci[1, 2])/27 - 
      (4*F[1, 1, 4]^2*F[1, 2, 3]*tci[1, 2])/3 - 
      (8*F[1, 1, 4]*F[1, 1, 6]*F[1, 2, 3]*tci[1, 2])/3 - 
      (4*F[1, 1, 6]^2*F[1, 2, 3]*tci[1, 2])/3 + 
      (16*F[1, 1, 4]*F[1, 1, 7]*F[1, 2, 3]*tci[1, 2])/9 - 
      (16*F[1, 1, 6]*F[1, 1, 7]*F[1, 2, 3]*tci[1, 2])/9 + 
      (22*F[1, 1, 2]^2*F[1, 2, 6]*tci[1, 2])/27 + 
      (4*F[1, 1, 2]*F[1, 1, 4]*F[1, 2, 6]*tci[1, 2])/27 + 
      2*F[1, 1, 4]^2*F[1, 2, 6]*tci[1, 2] - 
      (64*F[1, 1, 2]*F[1, 1, 5]*F[1, 2, 6]*tci[1, 2])/81 + 
      (200*F[1, 1, 4]*F[1, 1, 5]*F[1, 2, 6]*tci[1, 2])/81 - 
      (8*F[1, 1, 5]^2*F[1, 2, 6]*tci[1, 2])/27 - 
      (64*F[1, 1, 2]*F[1, 1, 9]*F[1, 2, 6]*tci[1, 2])/81 - 
      (88*F[1, 1, 4]*F[1, 1, 9]*F[1, 2, 6]*tci[1, 2])/81 + 
      (40*F[1, 1, 5]*F[1, 1, 9]*F[1, 2, 6]*tci[1, 2])/27 - 
      (8*F[1, 1, 9]^2*F[1, 2, 6]*tci[1, 2])/9 + 
      (80*F[1, 1, 4]*F[1, 1, 7]*F[1, 2, 8]*tci[1, 2])/27 + 
      (80*F[1, 1, 6]*F[1, 1, 7]*F[1, 2, 8]*tci[1, 2])/27 - 
      (8*F[1, 1, 7]^2*F[1, 2, 8]*tci[1, 2])/27 + 
      (80*F[1, 1, 4]*F[1, 1, 8]*F[1, 2, 8]*tci[1, 2])/27 + 
      (80*F[1, 1, 6]*F[1, 1, 8]*F[1, 2, 8]*tci[1, 2])/27 - 
      (8*F[1, 1, 7]*F[1, 1, 8]*F[1, 2, 8]*tci[1, 2])/27 - 
      (332*F[1, 1, 1]*F[2, 1, 1]*tci[1, 2])/27 - 
      (352*F[1, 1, 3]*F[2, 1, 1]*tci[1, 2])/27 - 
      (280*F[1, 1, 4]*F[2, 1, 1]*tci[1, 2])/27 - 
      (104*F[1, 1, 8]*F[2, 1, 1]*tci[1, 2])/27 - 
      (80*F[1, 1, 1]*F[2, 1, 2]*tci[1, 2])/27 + 
      (128*F[1, 1, 3]*F[2, 1, 2]*tci[1, 2])/27 + 
      (32*F[1, 1, 4]*F[2, 1, 2]*tci[1, 2])/9 - 
      (64*F[1, 1, 8]*F[2, 1, 2]*tci[1, 2])/27 - 
      (52*F[1, 1, 2]*F[2, 1, 3]*tci[1, 2])/27 - 4*F[1, 1, 4]*F[2, 1, 3]*
       tci[1, 2] - (200*F[1, 1, 5]*F[2, 1, 3]*tci[1, 2])/81 + 
      (88*F[1, 1, 9]*F[2, 1, 3]*tci[1, 2])/81 + 
      (16*F[1, 2, 6]*F[2, 1, 3]*tci[1, 2])/9 + 
      (4*F[1, 1, 2]*F[2, 1, 4]*tci[1, 2])/9 + 
      (4*F[1, 1, 5]*F[2, 1, 4]*tci[1, 2])/9 - 
      (8*F[1, 1, 4]*F[2, 1, 6]*tci[1, 2])/9 - 
      (8*F[1, 1, 6]*F[2, 1, 6]*tci[1, 2])/3 + 
      (16*F[1, 1, 7]*F[2, 1, 6]*tci[1, 2])/9 - 
      (16*F[1, 2, 3]*F[2, 1, 6]*tci[1, 2])/9 + 
      (32*F[1, 1, 5]*F[2, 1, 7]*tci[1, 2])/27 + 
      (32*F[1, 1, 7]*F[2, 1, 7]*tci[1, 2])/27 - 
      (16*F[1, 1, 1]*F[2, 1, 8]*tci[1, 2])/9 + 
      (32*F[1, 1, 4]*F[2, 1, 8]*tci[1, 2])/9 + 
      (296*F[1, 1, 6]*F[2, 1, 8]*tci[1, 2])/27 + 
      (16*F[1, 1, 7]*F[2, 1, 8]*tci[1, 2])/3 + 
      (16*F[1, 1, 8]*F[2, 1, 8]*tci[1, 2])/9 - 
      (68*F[1, 1, 1]*F[2, 1, 9]*tci[1, 2])/9 - 
      (8*F[1, 1, 3]*F[2, 1, 9]*tci[1, 2])/3 - 
      (88*F[1, 1, 4]*F[2, 1, 9]*tci[1, 2])/27 - 
      (64*F[1, 1, 8]*F[2, 1, 9]*tci[1, 2])/9 - 
      (80*F[1, 1, 4]*F[2, 1, 10]*tci[1, 2])/27 - 
      (80*F[1, 1, 6]*F[2, 1, 10]*tci[1, 2])/27 - 
      (8*F[1, 1, 7]*F[2, 1, 10]*tci[1, 2])/3 - 
      (80*F[1, 1, 8]*F[2, 1, 10]*tci[1, 2])/27 + 
      (4*F[1, 1, 2]*F[2, 1, 11]*tci[1, 2])/9 + 
      (4*F[1, 1, 9]*F[2, 1, 11]*tci[1, 2])/9 - 
      (32*F[1, 1, 6]*F[2, 1, 13]*tci[1, 2])/27 - 
      (8*F[1, 1, 10]*F[2, 1, 13]*tci[1, 2])/27 - (434*F[1, 1, 1]*tci[1, 2]^3)/
       81 - (26*F[1, 1, 2]*tci[1, 2]^3)/27 - F[1, 1, 3]*tci[1, 2]^3 + 
      (373*F[1, 1, 4]*tci[1, 2]^3)/162 - (587*F[1, 1, 5]*tci[1, 2]^3)/972 - 
      (235*F[1, 1, 6]*tci[1, 2]^3)/81 + (55*F[1, 1, 7]*tci[1, 2]^3)/162 + 
      (136*F[1, 1, 8]*tci[1, 2]^3)/81 + (277*F[1, 1, 9]*tci[1, 2]^3)/972 + 
      (47*F[1, 1, 10]*tci[1, 2]^3)/162 - (F[1, 2, 2]*tci[1, 2]^3)/6 - 
      (28*F[1, 2, 3]*tci[1, 2]^3)/27 + (50*F[1, 2, 6]*tci[1, 2]^3)/27 + 
      (80*F[1, 2, 8]*tci[1, 2]^3)/27 - (28*F[1, 1, 1]*tci[1, 1]^2*tcr[1, 1])/
       81 - (16*F[1, 1, 3]*tci[1, 1]^2*tcr[1, 1])/81 - 
      (32*F[1, 1, 4]*tci[1, 1]^2*tcr[1, 1])/81 - 
      (16*F[1, 1, 8]*tci[1, 1]^2*tcr[1, 1])/81 + (596*tci[1, 2]^3*tcr[1, 1])/
       81 - (6053*tci[1, 1]^2*tcr[1, 1]^2)/324 + 
      (58*F[1, 1, 1]*tci[1, 2]*tcr[1, 1]^2)/27 + 
      (58*F[1, 1, 3]*tci[1, 2]*tcr[1, 1]^2)/27 + 
      (2*F[1, 1, 4]*tci[1, 2]*tcr[1, 1]^2)/27 + 
      (58*F[1, 1, 8]*tci[1, 2]*tcr[1, 1]^2)/27 - (20*F[1, 1, 1]*tcr[1, 1]^3)/
       27 - (4*F[1, 1, 3]*tcr[1, 1]^3)/3 - (28*F[1, 1, 4]*tcr[1, 1]^3)/27 - 
      (4*F[1, 1, 8]*tcr[1, 1]^3)/3 + (1108*tci[1, 2]*tcr[1, 1]^3)/81 - 
      (385*tcr[1, 1]^4)/162 + (F[1, 1, 1]*tci[1, 1]^2*tcr[1, 2])/3 - 
      (2*F[1, 1, 2]*tci[1, 1]^2*tcr[1, 2])/27 + 
      (F[1, 1, 3]*tci[1, 1]^2*tcr[1, 2])/27 + 
      (95*F[1, 1, 4]*tci[1, 1]^2*tcr[1, 2])/27 - 
      (34*F[1, 1, 5]*tci[1, 1]^2*tcr[1, 2])/81 - 
      (8*F[1, 1, 7]*tci[1, 1]^2*tcr[1, 2])/27 + 
      (F[1, 1, 8]*tci[1, 1]^2*tcr[1, 2])/27 - 
      (34*F[1, 1, 9]*tci[1, 1]^2*tcr[1, 2])/81 - 
      (8*F[1, 1, 10]*tci[1, 1]^2*tcr[1, 2])/27 - (95*tci[1, 2]^3*tcr[1, 2])/
       18 + 3*tci[1, 1]^2*tcr[1, 1]*tcr[1, 2] - 2*tci[1, 2]*tcr[1, 1]^2*
       tcr[1, 2] + (2*tcr[1, 1]^3*tcr[1, 2])/3 - (26*tci[1, 1]^2*tcr[1, 2]^2)/
       9 + (32*F[1, 1, 4]*tci[1, 2]*tcr[1, 2]^2)/9 + 
      (4*F[1, 1, 5]*tci[1, 2]*tcr[1, 2]^2)/9 - 
      (8*F[1, 1, 6]*tci[1, 2]*tcr[1, 2]^2)/9 + 
      (4*F[1, 1, 9]*tci[1, 2]*tcr[1, 2]^2)/9 - 2*tcr[1, 1]^2*tcr[1, 2]^2 - 
      (4*F[1, 1, 1]*tcr[1, 2]^3)/3 - (4*F[1, 1, 3]*tcr[1, 2]^3)/27 - 
      (28*F[1, 1, 4]*tcr[1, 2]^3)/9 - (4*F[1, 1, 8]*tcr[1, 2]^3)/27 + 
      (8*tci[1, 2]*tcr[1, 2]^3)/3 + 4*tcr[1, 1]*tcr[1, 2]^3 - 
      (19*tcr[1, 2]^4)/9 - (589*tci[1, 1]^2*tcr[2, 1])/18 + 
      (116*F[1, 1, 1]*tci[1, 2]*tcr[2, 1])/27 + 
      (164*F[1, 1, 3]*tci[1, 2]*tcr[2, 1])/27 + 
      (292*F[1, 1, 4]*tci[1, 2]*tcr[2, 1])/27 + 
      (164*F[1, 1, 8]*tci[1, 2]*tcr[2, 1])/27 - 
      (4*F[1, 1, 1]*tcr[1, 1]*tcr[2, 1])/27 - 
      (100*F[1, 1, 3]*tcr[1, 1]*tcr[2, 1])/27 - 
      (164*F[1, 1, 4]*tcr[1, 1]*tcr[2, 1])/27 - 
      (100*F[1, 1, 8]*tcr[1, 1]*tcr[2, 1])/27 + 
      (500*tci[1, 2]*tcr[1, 1]*tcr[2, 1])/27 - (14*tcr[1, 1]^2*tcr[2, 1])/9 + 
      (8*tcr[2, 1]^2)/9 + 4*F[1, 1, 1]*tcr[3, 1] - (4*F[1, 1, 3]*tcr[3, 1])/
       9 + 4*F[1, 1, 4]*tcr[3, 1] - (4*F[1, 1, 8]*tcr[3, 1])/9 - 
      8*tci[1, 2]*tcr[3, 1] - 4*tcr[1, 1]*tcr[3, 1] + F[1, 1, 1]*tcr[3, 2] + 
      (F[1, 1, 3]*tcr[3, 2])/9 + (7*F[1, 1, 4]*tcr[3, 2])/3 + 
      (F[1, 1, 8]*tcr[3, 2])/9 - 2*tci[1, 2]*tcr[3, 2] - 
      tcr[1, 1]*tcr[3, 2] + (1357*F[1, 1, 1]*tcr[3, 3])/162 - 
      (2153*F[1, 1, 2]*tcr[3, 3])/81 + (49*F[1, 1, 3]*tcr[3, 3])/162 - 
      (6905*F[1, 1, 4]*tcr[3, 3])/162 - (275*F[1, 1, 5]*tcr[3, 3])/81 - 
      (644*F[1, 1, 6]*tcr[3, 3])/81 - (32*F[1, 1, 7]*tcr[3, 3])/81 - 
      (2063*F[1, 1, 8]*tcr[3, 3])/162 + (589*F[1, 1, 9]*tcr[3, 3])/81 - 
      (512*F[1, 1, 10]*tcr[3, 3])/81 + (28*tci[1, 2]*tcr[3, 3])/3 - 
      (1843*tcr[1, 1]*tcr[3, 3])/162 - (8*tcr[4, 2])/3 - tcr[4, 3] - 
      8*tcr[4, 4] - 2*tcr[4, 5]))/2 + 
   (r[-q2 - q4 + 2*q5 + 2*q7 - 2*q9 + 2*q4*q5*s12 - q5^2*s12 - 2*q4*q7*s12 - 
       2*q5*q7*s12 + 2*q4*q8*s12 - 2*q5*q8*s12 + 2*q4*q5*q8*s12^2 + 
       2*q5*q7*q8*s12^2 - q10*q5*s23 + q4*q5*s23 - q5^2*s23 + q10*q9*s23 - 
       q4*q9*s23 + q5^2*q6*s23^2 - q4*q5*s34 + 4*q10*q6*s34 - 2*q4*q7*s34 - 
       q5*q7*s34 - 2*q4*q8*s34 + q5*q8*s34 - q10*q9*s34 - 2*q2*q9*s34 - 
       2*q4*q9*s34 + 4*q5*q9*s34 - 2*q6*q9*s34 + 3*q7*q9*s34 + 3*q8*q9*s34 - 
       2*q4*q5*q8*s12*s34 - q10*q2*q5*s34^2 + q4*q5*q8*s34^2 + 
       q2*q5*q9*s34^2 + 2*q10*q6*q9*s34^2 - 2*q4*q7*q9*s34^2 - 
       q5*q7*q9*s34^2 - q5*q8*q9*s34^2 - 2*q10*q2*s45 + 2*q10*q5*s45 + 
       2*q10*q6*s45 + 2*q5*q8*s45 + 2*q7*q8*s45 + q2*q9*s45 - 2*q6*q9*s45 + 
       2*q7*q9*s45 - 3*q8*q9*s45 - q5^2*q7*s12*s45 - 2*q5*q7*q8*s12*s45 - 
       q5^2*q6*s23*s45 - 2*q10*q2*q5*s34*s45 - q5^2*q6*s34*s45 - 
       q5^2*q7*s34*s45 + q2*q5*q9*s34*s45 + q5*q6*q9*s34*s45 + 
       q5*q7*q9*s34*s45 + q5*q8*q9*s34*s45 - q5^2*q6*q9*s34^2*s45 - 
       q5^2*q7*q9*s34^2*s45 - 2*q10*q2*q5*s45^2 + 2*q5*q7*q8*s45^2 + 
       2*q2*q5*q9*s45^2 + 2*q2*q6*q9*s45^2 - 2*q5*q6*q9*s45^2 + 
       2*q5*q7*q9*s45^2 - 2*q5*q8*q9*s45^2 - 4*q7*q8*q9*s45^2 + 
       2*q2*q5*q6*q9*s45^3 - 2*q5*q7*q8*q9*s45^3 - q10*q2*s51 + q4*q8*s51 + 
       q7*q8*s51 + 2*q2*q9*s51 + q4*q9*s51 + q6*q9*s51 - q7*q9*s51 - 
       3*q8*q9*s51 - 2*q10*q6*q9*s34*s51 + 2*q4*q7*q9*s34*s51 + 
       q2*q6*q9*s45*s51 - 3*q7*q8*q9*s45*s51 + q10*q6*q9*s51^2 - 
       q4*q7*q9*s51^2 - q7*q8*q9*s51^2]*(F[4, 162] + F[4, 204] - 
      (F[1, 1, 1]^2*tci[1, 1]^2)/12 + (F[1, 1, 2]^2*tci[1, 1]^2)/12 + 
      (F[1, 1, 3]^2*tci[1, 1]^2)/12 - (F[1, 1, 9]^2*tci[1, 1]^2)/12 + 
      (F[1, 1, 1]*F[1, 1, 10]*tci[1, 1]^2)/6 - 
      (F[1, 1, 2]*F[1, 1, 10]*tci[1, 1]^2)/6 - 
      (F[1, 1, 3]*F[1, 1, 10]*tci[1, 1]^2)/6 + 
      (F[1, 1, 9]*F[1, 1, 10]*tci[1, 1]^2)/6 - (F[2, 1, 1]*tci[1, 1]^2)/6 + 
      (F[2, 1, 11]*tci[1, 1]^2)/6 + (F[2, 1, 13]*tci[1, 1]^2)/6 - 
      (F[2, 1, 15]*tci[1, 1]^2)/6 - (449*tci[1, 1]^4)/1080 + 
      (F[1, 1, 1]*tci[1, 2]^3)/6 - (F[1, 2, 2]*tci[1, 2]^3)/6 + 
      (11*tci[1, 2]^3*tcr[1, 1])/6 - (43*tci[1, 1]^2*tcr[1, 1]^2)/12 + 
      2*tci[1, 2]*tcr[1, 1]^3 - tcr[1, 1]^4/3 - (3*tci[1, 2]^3*tcr[1, 2])/2 + 
      (10*tci[1, 1]^2*tcr[1, 1]*tcr[1, 2])/3 - 2*tci[1, 2]*tcr[1, 1]^2*
       tcr[1, 2] + (2*tcr[1, 1]^3*tcr[1, 2])/3 - (10*tci[1, 1]^2*tcr[1, 2]^2)/
       9 - 2*tcr[1, 1]^2*tcr[1, 2]^2 + (8*tci[1, 2]*tcr[1, 2]^3)/3 + 
      (8*tcr[1, 1]*tcr[1, 2]^3)/3 - (19*tcr[1, 2]^4)/9 - 
      (25*tci[1, 1]^2*tcr[2, 1])/6 - 8*tci[1, 2]*tcr[3, 1] - 
      2*tci[1, 2]*tcr[3, 2] + (28*tci[1, 2]*tcr[3, 3])/3 - 
      3*tcr[1, 1]*tcr[3, 3] - (8*tcr[4, 2])/3 - tcr[4, 3] - 8*tcr[4, 4] - 
      2*tcr[4, 5]))/2 + 
   (r[-q3 + q4 + 3*q5 + q6 - 3*q7 + 4*q8 - 2*q9 - 2*q4*q5*s12 + 2*q4*q7*s12 + 
       q5*q7*s12 - q7^2*s12 - q2*q8*s12 + q3*q8*s12 - 2*q4*q8*s12 + 
       3*q5*q8*s12 + 4*q7*q8*s12 - q2*q3*q7*s12^2 - 2*q4*q5*q8*s12^2 + 
       q2*q7*q8*s12^2 - q5*q7*q8*s12^2 - q4*q5*s23 + q3*q6*s23 + q4*q9*s23 + 
       q4*q5*s34 + 2*q4*q7*s34 + 2*q5*q7*s34 + 2*q4*q8*s34 - 3*q5*q8*s34 + 
       2*q4*q9*s34 + q5*q9*s34 - 4*q7*q9*s34 + 3*q8*q9*s34 + 
       2*q4*q5*q8*s12*s34 - q4*q5*q8*s34^2 + 2*q4*q7*q9*s34^2 + 
       2*q5*q7*q9*s34^2 - q5*q8*q9*s34^2 - 2*q3*q6*s45 - 2*q5*q7*s45 - 
       q2*q8*s45 + q3*q8*s45 + 4*q7*q8*s45 + 4*q7*q9*s45 - 3*q8*q9*s45 - 
       q5*q7*q8*s12*s45 - q7^2*q8*s12*s45 - q5*q7^2*q8*s12^2*s45 - 
       2*q5*q7*q9*s34*s45 + q5*q8*q9*s34*s45 - q2*q6*q8*s45^2 + 
       q3*q6*q8*s45^2 + 2*q5*q7*q8*s45^2 + 2*q5*q7*q9*s45^2 - 
       2*q5*q8*q9*s45^2 - 4*q7*q8*q9*s45^2 - 2*q5*q7*q8*q9*s45^3 + 
       q3*q6*s51 + 2*q6*q7*s51 - q7^2*s51 + q2*q8*s51 - q3*q8*s51 - 
       q4*q8*s51 - q7*q8*s51 - q4*q9*s51 + 3*q7*q9*s51 - 3*q8*q9*s51 - 
       q2*q7*q8*s12*s51 - 2*q4*q7*q9*s34*s51 + q2*q6*q8*s45*s51 - 
       2*q3*q6*q8*s45*s51 - 3*q6*q7*q8*s45*s51 + q7^2*q8*s45*s51 - 
       3*q7*q8*q9*s45*s51 - q2*q3*q7*s51^2 + q6*q7^2*s51^2 - 
       2*q2*q6*q8*s51^2 + 2*q3*q6*q8*s51^2 + 2*q2*q7*q8*s51^2 + 
       2*q6*q7*q8*s51^2 + q4*q7*q9*s51^2 - q7*q8*q9*s51^2 - 
       q6*q7^2*q8*s45*s51^2 - 2*q2*q6*q7*q8*s51^3]*(-F[4, 165] + F[4, 237] - 
      (F[1, 1, 1]^2*tci[1, 1]^2)/12 + (F[1, 1, 2]^2*tci[1, 1]^2)/12 - 
      (F[1, 1, 5]^2*tci[1, 1]^2)/12 + (F[1, 1, 1]*F[1, 1, 7]*tci[1, 1]^2)/6 - 
      (F[1, 1, 2]*F[1, 1, 7]*tci[1, 1]^2)/6 + 
      (F[1, 1, 5]*F[1, 1, 7]*tci[1, 1]^2)/6 - (F[1, 1, 7]^2*tci[1, 1]^2)/12 + 
      (F[2, 1, 4]*tci[1, 1]^2)/6 - (F[2, 1, 7]*tci[1, 1]^2)/6 - 
      (F[2, 1, 9]*tci[1, 1]^2)/6 - (F[2, 1, 10]*tci[1, 1]^2)/6 - 
      (479*tci[1, 1]^4)/1080 + (F[1, 1, 1]*tci[1, 2]^3)/6 - 
      (F[1, 2, 8]*tci[1, 2]^3)/6 + (11*tci[1, 2]^3*tcr[1, 1])/6 - 
      (43*tci[1, 1]^2*tcr[1, 1]^2)/12 + 2*tci[1, 2]*tcr[1, 1]^3 - 
      tcr[1, 1]^4/3 - (3*tci[1, 2]^3*tcr[1, 2])/2 + 
      (10*tci[1, 1]^2*tcr[1, 1]*tcr[1, 2])/3 - 2*tci[1, 2]*tcr[1, 1]^2*
       tcr[1, 2] + (2*tcr[1, 1]^3*tcr[1, 2])/3 - (10*tci[1, 1]^2*tcr[1, 2]^2)/
       9 - 2*tcr[1, 1]^2*tcr[1, 2]^2 + (8*tci[1, 2]*tcr[1, 2]^3)/3 + 
      (8*tcr[1, 1]*tcr[1, 2]^3)/3 - (19*tcr[1, 2]^4)/9 - 
      (25*tci[1, 1]^2*tcr[2, 1])/6 - 8*tci[1, 2]*tcr[3, 1] - 
      2*tci[1, 2]*tcr[3, 2] + (28*tci[1, 2]*tcr[3, 3])/3 - 
      3*tcr[1, 1]*tcr[3, 3] - (8*tcr[4, 2])/3 - tcr[4, 3] - 8*tcr[4, 4] - 
      2*tcr[4, 5]))/2 + 
   (r[-2*q2 - 2*q3 + 2*q6 + q7 - q8 + 4*q2*q7*s12 + q2*q8*s12 + 2*q3*q8*s12 - 
       2*q7*q8*s12 + q8^2*s12 - 2*q2*q3*q7*s12^2 + q7*q8^2*s12^2 + 
       2*q3*q6*s23 + q2*q6*s34 - 2*q2*q7*s34 - 2*q2*q6*s45 - 4*q3*q6*s45 + 
       2*q2*q8*s45 + 2*q3*q8*s45 - q7*q8*s45 + 2*q2*q6*q8*s45^2 + 
       2*q3*q6*q8*s45^2 + q2*q6*s51 + q2*q7*s51 - q6*q7*s51 - 2*q2*q8*s51 + 
       q7*q8*s51 - 2*q2*q3*q7*s12*s51 + q2*q7*q8*s12*s51 - 
       q2*q7*q8^2*s12^2*s51 + q2*q6*q7*s34*s51 - 2*q2*q6*q8*s45*s51 - 
       2*q3*q6*q8*s45*s51 + q6*q7*q8*s45*s51 - q2*q3*q7*s51^2 + 
       q2*q6*q7*s51^2 + 2*q2*q6*q8*s51^2 + q3*q6*q8*s51^2 - 
       2*q2*q7*q8*s51^2 - q6*q7*q8*s51^2 + 2*q2*q6*q7*q8*s51^3]*
     (F[4, 69] - F[4, 117] - F[4, 121] - (F[1, 1, 1]^2*tci[1, 1]^2)/12 + 
      (F[1, 1, 1]*F[1, 1, 6]*tci[1, 1]^2)/6 - 
      (F[1, 1, 4]*F[1, 1, 6]*tci[1, 1]^2)/6 + (F[1, 1, 6]^2*tci[1, 1]^2)/12 + 
      (F[1, 1, 8]^2*tci[1, 1]^2)/12 - (F[1, 1, 9]^2*tci[1, 1]^2)/12 + 
      (F[1, 1, 4]*F[1, 1, 10]*tci[1, 1]^2)/6 - 
      (F[1, 1, 6]*F[1, 1, 10]*tci[1, 1]^2)/6 - 
      (F[1, 1, 8]*F[1, 1, 10]*tci[1, 1]^2)/6 + 
      (F[1, 1, 9]*F[1, 1, 10]*tci[1, 1]^2)/6 - (F[2, 1, 2]*tci[1, 1]^2)/6 + 
      (F[2, 1, 12]*tci[1, 1]^2)/6 + (F[2, 1, 14]*tci[1, 1]^2)/6 - 
      (F[2, 1, 15]*tci[1, 1]^2)/6 - (437*tci[1, 1]^4)/1080 + 
      (F[1, 1, 1]*tci[1, 2]^3)/6 - (F[1, 2, 9]*tci[1, 2]^3)/6 + 
      (11*tci[1, 2]^3*tcr[1, 1])/6 - (43*tci[1, 1]^2*tcr[1, 1]^2)/12 + 
      2*tci[1, 2]*tcr[1, 1]^3 - tcr[1, 1]^4/3 - (3*tci[1, 2]^3*tcr[1, 2])/2 + 
      (10*tci[1, 1]^2*tcr[1, 1]*tcr[1, 2])/3 - 2*tci[1, 2]*tcr[1, 1]^2*
       tcr[1, 2] + (2*tcr[1, 1]^3*tcr[1, 2])/3 - (10*tci[1, 1]^2*tcr[1, 2]^2)/
       9 - 2*tcr[1, 1]^2*tcr[1, 2]^2 + (8*tci[1, 2]*tcr[1, 2]^3)/3 + 
      (8*tcr[1, 1]*tcr[1, 2]^3)/3 - (19*tcr[1, 2]^4)/9 - 
      (25*tci[1, 1]^2*tcr[2, 1])/6 - 8*tci[1, 2]*tcr[3, 1] - 
      2*tci[1, 2]*tcr[3, 2] + (28*tci[1, 2]*tcr[3, 3])/3 - 
      3*tcr[1, 1]*tcr[3, 3] - (8*tcr[4, 2])/3 - tcr[4, 3] - 8*tcr[4, 4] - 
      2*tcr[4, 5]))/2 + (r[-6*q4 - 4*q5 + 4*q7 - 6*q8 + 4*q9 + 4*q4^2*s12 + 
       6*q4*q5*s12 - 3*q4*q7*s12 - q5*q7*s12 + 2*q4*q8*s12 - q5*q8*s12 + 
       q7*q8*s12 - 4*q4^2*q5*s12^2 - q4*q5*q8*s12^2 - 3*q5*q7*q8*s12^2 - 
       4*q4*q5*s34 - 5*q4*q7*s34 - 3*q5*q7*s34 - 4*q4*q8*s34 + 7*q5*q8*s34 - 
       2*q4*q9*s34 - 2*q5*q9*s34 + 9*q7*q9*s34 - 7*q8*q9*s34 + 
       4*q4^2*q5*s12*s34 + 4*q4^2*q8*s12*s34 - 8*q4*q5*q8*s12*s34 + 
       4*q4^2*q5*q8*s12^2*s34 + 4*q4*q5*q8*s34^2 - 5*q4*q7*q9*s34^2 - 
       3*q5*q7*q9*s34^2 + 3*q5*q8*q9*s34^2 - 4*q4^2*q5*q8*s12*s34^2 + 
       3*q5*q7*s45 - 2*q5*q8*s45 - 6*q7*q8*s45 - 8*q7*q9*s45 + 9*q8*q9*s45 + 
       3*q5*q7*q8*s12*s45 + 3*q5*q7*q9*s34*s45 - 3*q5*q8*q9*s34*s45 - 
       4*q5*q7*q8*s45^2 - 4*q5*q7*q9*s45^2 + 4*q5*q8*q9*s45^2 + 
       10*q7*q8*q9*s45^2 + 4*q5*q7*q8*q9*s45^3 - 4*q4^2*s51 + q4*q7*s51 - 
       3*q7*q8*s51 + 6*q4*q9*s51 - 5*q7*q9*s51 + 7*q8*q9*s51 - 
       4*q4^2*q7*s34*s51 - 4*q4^2*q9*s34*s51 + 10*q4*q7*q9*s34*s51 - 
       4*q4^2*q7*q9*s34^2*s51 + 9*q7*q8*q9*s45*s51 + 4*q4^2*q9*s51^2 - 
       q4*q7*q9*s51^2 + 3*q7*q8*q9*s51^2 + 4*q4^2*q7*q9*s34*s51^2]*
     (-F[4, 18] - (F[1, 1, 1]^2*tci[1, 1]^2)/6 + 
      (F[1, 1, 1]*F[1, 1, 3]*tci[1, 1]^2)/6 + 
      (F[1, 1, 1]*F[1, 1, 8]*tci[1, 1]^2)/6 - 
      (F[1, 1, 3]*F[1, 1, 8]*tci[1, 1]^2)/6 - (F[2, 1, 1]*tci[1, 1]^2)/6 - 
      (F[2, 1, 9]*tci[1, 1]^2)/6 - (43*tci[1, 1]^4)/135 - 
      (13*tci[1, 1]^2*tcr[1, 1]^2)/6 + (8*tci[1, 2]*tcr[1, 1]^3)/3 - 
      (5*tcr[1, 1]^4)/6 + (2*tci[1, 2]^3*tcr[1, 2])/3 + 
      (2*tci[1, 1]^2*tcr[1, 1]*tcr[1, 2])/3 - (10*tci[1, 1]^2*tcr[1, 2]^2)/
       9 - 2*tcr[1, 1]^2*tcr[1, 2]^2 - (8*tci[1, 2]*tcr[1, 2]^3)/3 + 
      (16*tcr[1, 1]*tcr[1, 2]^3)/3 - (19*tcr[1, 2]^4)/9 - 
      (13*tci[1, 1]^2*tcr[2, 1])/3 + 8*tci[1, 2]*tcr[1, 1]*tcr[2, 1] - 
      4*tcr[1, 1]^2*tcr[2, 1] + 8*tci[1, 2]*tcr[3, 1] - 
      8*tcr[1, 1]*tcr[3, 1] + 2*tci[1, 2]*tcr[3, 2] - 2*tcr[1, 1]*tcr[3, 2] - 
      (37*tci[1, 2]*tcr[3, 3])/3 + (19*tcr[1, 1]*tcr[3, 3])/3 + 4*tcr[4, 1] - 
      (8*tcr[4, 2])/3 - tcr[4, 3] - 8*tcr[4, 4] - 2*tcr[4, 5]))/2 + 
   (r[-7*q3 + 4*q6 - 3*q7 - q8 - 2*q2*q3*s12 + 4*q3^2*s12 + 4*q2*q7*s12 + 
       6*q3*q7*s12 + q2*q8*s12 + 3*q3*q8*s12 - 2*q7*q8*s12 + q2*q3*q7*s12^2 - 
       4*q3^2*q7*s12^2 - 3*q2*q7*q8*s12^2 - 4*q3^2*s23 + 7*q3*q6*s23 + 
       4*q3^2*q6*s23^2 + q2*q6*s34 - 2*q2*q7*s34 + 4*q3^2*s45 - 2*q2*q6*s45 - 
       8*q3*q6*s45 + 3*q2*q8*s45 + q3*q8*s45 - q7*q8*s45 - 
       8*q3^2*q6*s23*s45 + 4*q3^2*q6*s45^2 + 3*q2*q6*q8*s45^2 + 
       q3*q6*q8*s45^2 - 4*q2*q3*s51 + q2*q6*s51 + q3*q6*s51 + 3*q2*q7*s51 + 
       4*q3*q7*s51 + q6*q7*s51 - 3*q2*q8*s51 - q3*q8*s51 + q7*q8*s51 + 
       4*q2*q3^2*s12*s51 - 8*q2*q3*q7*s12*s51 - 4*q3^2*q7*s12*s51 + 
       3*q2*q7*q8*s12*s51 + 4*q2*q3^2*q7*s12^2*s51 + q2*q6*q7*s34*s51 - 
       4*q3^2*q6*s45*s51 + 4*q3^2*q8*s45*s51 - 3*q2*q6*q8*s45*s51 - 
       2*q3*q6*q8*s45*s51 + q6*q7*q8*s45*s51 + 4*q3^2*q6*q8*s45^2*s51 - 
       4*q2*q3*q7*s51^2 + q2*q6*q7*s51^2 + 4*q2*q6*q8*s51^2 + 
       q3*q6*q8*s51^2 - 4*q2*q7*q8*s51^2 - q6*q7*q8*s51^2 + 
       4*q2*q3^2*q7*s12*s51^2 - 4*q3^2*q6*q8*s45*s51^2 + 4*q2*q6*q7*q8*s51^3]*
     (-F[4, 12] - (F[1, 1, 1]^2*tci[1, 1]^2)/6 + 
      (F[1, 1, 1]*F[1, 1, 4]*tci[1, 1]^2)/6 + 
      (F[1, 1, 1]*F[1, 1, 8]*tci[1, 1]^2)/6 - 
      (F[1, 1, 4]*F[1, 1, 8]*tci[1, 1]^2)/6 - (F[2, 1, 2]*tci[1, 1]^2)/6 - 
      (F[2, 1, 9]*tci[1, 1]^2)/6 - (43*tci[1, 1]^4)/135 - 
      (13*tci[1, 1]^2*tcr[1, 1]^2)/6 + (8*tci[1, 2]*tcr[1, 1]^3)/3 - 
      (5*tcr[1, 1]^4)/6 + (2*tci[1, 2]^3*tcr[1, 2])/3 + 
      (2*tci[1, 1]^2*tcr[1, 1]*tcr[1, 2])/3 - (10*tci[1, 1]^2*tcr[1, 2]^2)/
       9 - 2*tcr[1, 1]^2*tcr[1, 2]^2 - (8*tci[1, 2]*tcr[1, 2]^3)/3 + 
      (16*tcr[1, 1]*tcr[1, 2]^3)/3 - (19*tcr[1, 2]^4)/9 - 
      (13*tci[1, 1]^2*tcr[2, 1])/3 + 8*tci[1, 2]*tcr[1, 1]*tcr[2, 1] - 
      4*tcr[1, 1]^2*tcr[2, 1] + 8*tci[1, 2]*tcr[3, 1] - 
      8*tcr[1, 1]*tcr[3, 1] + 2*tci[1, 2]*tcr[3, 2] - 2*tcr[1, 1]*tcr[3, 2] - 
      (37*tci[1, 2]*tcr[3, 3])/3 + (19*tcr[1, 1]*tcr[3, 3])/3 + 4*tcr[4, 1] - 
      (8*tcr[4, 2])/3 - tcr[4, 3] - 8*tcr[4, 4] - 2*tcr[4, 5]))/2 + 
   (r[-q2 + q5 - 2*q6 - 2*q2*q8*s12 + q8^2*s12 + q7*q8^2*s12^2 - 
       2*q2*q9*s34 + q5*q9*s34 + q9^2*s34 + q2*q9^2*s34^2 - q2^2*s45 + 
       4*q2*q6*s45 - 2*q2*q9*s45 + q6*q9*s45 + q2^2*q9*s34*s45 + 
       q2*q5*q9*s34*s45 - 2*q2*q9^2*s34*s45 + q2*q5*q9^2*s34^2*s45 - 
       2*q2^2*q6*s45^2 + q2^2*q9*s45^2 - 2*q2*q6*q9*s45^2 + 
       q2^2*q6*q9*s45^3 + q2^2*s51 + 2*q2*q9*s51 - q9^2*s51 - 
       q2^2*q8*s12*s51 + q2*q7*q8*s12*s51 - q2*q7*q8^2*s12^2*s51 + 
       q2^2*q9*s34*s51 - 2*q2*q9^2*s34*s51 - q2^2*q8*s45*s51 + 
       q2*q6*q8*s45*s51 - q2*q6*q9*s45*s51 + q2*q9^2*s45*s51 - 
       q2^2*q6*q8*s45^2*s51 + q2^2*q6*q9*s45^2*s51 - q2^2*q9*s51^2 + 
       q2*q9^2*s51^2]*(-F[4, 69] + (F[1, 1, 1]^2*tci[1, 1]^2)/12 - 
      (F[1, 1, 4]^2*tci[1, 1]^2)/12 - (F[1, 1, 1]*F[1, 1, 6]*tci[1, 1]^2)/6 + 
      (F[1, 1, 4]*F[1, 1, 6]*tci[1, 1]^2)/6 + (F[2, 1, 2]*tci[1, 1]^2)/6 - 
      (F[2, 1, 6]*tci[1, 1]^2)/6 + (437*tci[1, 1]^4)/1080 - 
      (F[1, 1, 1]*tci[1, 2]^3)/6 + (F[1, 2, 3]*tci[1, 2]^3)/6 - 
      (11*tci[1, 2]^3*tcr[1, 1])/6 + (43*tci[1, 1]^2*tcr[1, 1]^2)/12 - 
      2*tci[1, 2]*tcr[1, 1]^3 + tcr[1, 1]^4/3 + (3*tci[1, 2]^3*tcr[1, 2])/2 - 
      (10*tci[1, 1]^2*tcr[1, 1]*tcr[1, 2])/3 + 2*tci[1, 2]*tcr[1, 1]^2*
       tcr[1, 2] - (2*tcr[1, 1]^3*tcr[1, 2])/3 + (10*tci[1, 1]^2*tcr[1, 2]^2)/
       9 + 2*tcr[1, 1]^2*tcr[1, 2]^2 - (8*tci[1, 2]*tcr[1, 2]^3)/3 - 
      (8*tcr[1, 1]*tcr[1, 2]^3)/3 + (19*tcr[1, 2]^4)/9 + 
      (25*tci[1, 1]^2*tcr[2, 1])/6 + 8*tci[1, 2]*tcr[3, 1] + 
      2*tci[1, 2]*tcr[3, 2] - (28*tci[1, 2]*tcr[3, 3])/3 + 
      3*tcr[1, 1]*tcr[3, 3] + (8*tcr[4, 2])/3 + tcr[4, 3] + 8*tcr[4, 4] + 
      2*tcr[4, 5]))/2 + 
   (r[2*q10 + q4 - 2*q5 + 2*q6 + 2*q7 + 4*q9 - q4*q7*s12 - q5*q7*s12 - 
       3*q5*q8*s12 + q7*q8*s12 + q4*q5*q8*s12^2 - q5*q7*q8*s12^2 - 
       q10*q5*s23 + q4*q5*s23 - 2*q5*q6*s23 + q10*q9*s23 - q4*q9*s23 + 
       2*q10*q2*s34 - 2*q10*q5*s34 - q4*q5*s34 + 2*q10*q6*s34 - q4*q7*s34 - 
       q5*q7*s34 - 2*q4*q8*s34 - q5*q8*s34 + q10*q9*s34 + 2*q2*q9*s34 - 
       4*q5*q9*s34 - 2*q6*q9*s34 + 3*q7*q9*s34 + q8*q9*s34 + 2*q9^2*s34 - 
       2*q10*q2*q5*s34^2 + q4*q5*q8*s34^2 + q10*q6*q9*s34^2 + 
       q5*q6*q9*s34^2 - q4*q7*q9*s34^2 - q5*q7*q9*s34^2 - q5*q8*q9*s34^2 + 
       q2*q9^2*s34^2 + q10*q6*s45 - q2*q6*s45 + 2*q5*q6*s45 + q5*q7*s45 - 
       4*q7*q8*s45 - q2*q9*s45 - 2*q6*q9*s45 - 6*q7*q9*s45 + 3*q8*q9*s45 + 
       q5*q7*q8*s12*s45 - 2*q10*q2*q5*s34*s45 + q2*q5*q6*s34*s45 + 
       q2*q5*q9*s34*s45 + q5*q6*q9*s34*s45 + q5*q7*q9*s34*s45 + 
       q5*q8*q9*s34*s45 - 2*q2*q9^2*s34*s45 - 2*q8*q9^2*s34*s45 + 
       q2*q5*q9^2*s34^2*s45 + q5*q8*q9^2*s34^2*s45 - q10*q2*q5*s45^2 + 
       q2*q5*q6*s45^2 - 2*q5*q7*q8*s45^2 - 2*q2*q5*q9*s45^2 + 
       2*q5*q6*q9*s45^2 - 2*q5*q7*q9*s45^2 + 2*q5*q8*q9*s45^2 + 
       6*q7*q8*q9*s45^2 - 2*q2*q5*q6*q9*s45^3 + 2*q5*q7*q8*q9*s45^3 - 
       q10*q2*s51 - q10*q6*s51 + q4*q7*s51 + q4*q8*s51 - 2*q7*q8*s51 - 
       2*q10*q9*s51 - 2*q2*q9*s51 - q4*q9*s51 + 2*q6*q9*s51 - 6*q7*q9*s51 + 
       2*q8*q9*s51 - 2*q9^2*s51 - 2*q10*q6*q9*s34*s51 + 2*q4*q7*q9*s34*s51 - 
       2*q2*q9^2*s34*s51 + 6*q7*q8*q9*s45*s51 + q2*q9^2*s45*s51 + 
       q8*q9^2*s45*s51 + 2*q10*q6*q9*s51^2 - 2*q4*q7*q9*s51^2 + 
       2*q7*q8*q9*s51^2 + q2*q9^2*s51^2]*(F[4, 2] + 
      (F[1, 1, 1]^2*tci[1, 1]^2)/12 - (F[1, 1, 3]^2*tci[1, 1]^2)/12 - 
      (F[1, 1, 1]*F[1, 1, 5]*tci[1, 1]^2)/6 + 
      (F[1, 1, 3]*F[1, 1, 5]*tci[1, 1]^2)/6 + (F[2, 1, 1]*tci[1, 1]^2)/6 - 
      (F[2, 1, 5]*tci[1, 1]^2)/6 + (437*tci[1, 1]^4)/1080 - 
      (F[1, 1, 1]*tci[1, 2]^3)/6 + (F[1, 2, 7]*tci[1, 2]^3)/6 - 
      (11*tci[1, 2]^3*tcr[1, 1])/6 + (43*tci[1, 1]^2*tcr[1, 1]^2)/12 - 
      2*tci[1, 2]*tcr[1, 1]^3 + tcr[1, 1]^4/3 + (3*tci[1, 2]^3*tcr[1, 2])/2 - 
      (10*tci[1, 1]^2*tcr[1, 1]*tcr[1, 2])/3 + 2*tci[1, 2]*tcr[1, 1]^2*
       tcr[1, 2] - (2*tcr[1, 1]^3*tcr[1, 2])/3 + (10*tci[1, 1]^2*tcr[1, 2]^2)/
       9 + 2*tcr[1, 1]^2*tcr[1, 2]^2 - (8*tci[1, 2]*tcr[1, 2]^3)/3 - 
      (8*tcr[1, 1]*tcr[1, 2]^3)/3 + (19*tcr[1, 2]^4)/9 + 
      (25*tci[1, 1]^2*tcr[2, 1])/6 + 8*tci[1, 2]*tcr[3, 1] + 
      2*tci[1, 2]*tcr[3, 2] - (28*tci[1, 2]*tcr[3, 3])/3 + 
      3*tcr[1, 1]*tcr[3, 3] + (8*tcr[4, 2])/3 + tcr[4, 3] + 8*tcr[4, 4] + 
      2*tcr[4, 5]))/2 + (r[-2*q10 - 2*q6 - 2*q9 + q10*q5*s23 + 2*q5*q6*s23 - 
       q10*q9*s23 - 2*q10*q2*s34 + 2*q10*q5*s34 - 2*q10*q6*s34 - q10*q9*s34 - 
       2*q2*q9*s34 + 2*q5*q9*s34 + 2*q6*q9*s34 - q9^2*s34 + 
       2*q10*q2*q5*s34^2 - q10*q6*q9*s34^2 - q5*q6*q9*s34^2 - q2*q9^2*s34^2 - 
       q10*q6*s45 + q2*q6*s45 - 2*q5*q6*s45 + q2*q9*s45 + 2*q6*q9*s45 + 
       2*q10*q2*q5*s34*s45 - q2*q5*q6*s34*s45 - q2*q5*q9*s34*s45 - 
       q5*q6*q9*s34*s45 + 2*q2*q9^2*s34*s45 - q2*q5*q9^2*s34^2*s45 + 
       q10*q2*q5*s45^2 - q2*q5*q6*s45^2 + 2*q2*q5*q9*s45^2 - 
       2*q5*q6*q9*s45^2 + 2*q2*q5*q6*q9*s45^3 + q10*q2*s51 + q10*q6*s51 + 
       2*q10*q9*s51 + 2*q2*q9*s51 - 2*q6*q9*s51 + q9^2*s51 + 
       2*q10*q6*q9*s34*s51 + 2*q2*q9^2*s34*s51 - q2*q9^2*s45*s51 - 
       2*q10*q6*q9*s51^2 - q2*q9^2*s51^2]*(F[4, 67] - F[4, 69] + F[4, 72] + 
      (F[1, 1, 1]^2*tci[1, 1]^2)/12 - (F[1, 1, 3]^2*tci[1, 1]^2)/12 + 
      (F[1, 1, 5]^2*tci[1, 1]^2)/12 - (F[1, 1, 1]*F[1, 1, 6]*tci[1, 1]^2)/6 + 
      (F[1, 1, 4]*F[1, 1, 6]*tci[1, 1]^2)/6 - (F[1, 1, 6]^2*tci[1, 1]^2)/12 + 
      (F[1, 1, 3]*F[1, 1, 7]*tci[1, 1]^2)/6 - 
      (F[1, 1, 4]*F[1, 1, 7]*tci[1, 1]^2)/6 - 
      (F[1, 1, 5]*F[1, 1, 7]*tci[1, 1]^2)/6 + 
      (F[1, 1, 6]*F[1, 1, 7]*tci[1, 1]^2)/6 + (F[2, 1, 2]*tci[1, 1]^2)/6 - 
      (F[2, 1, 5]*tci[1, 1]^2)/6 + (F[2, 1, 7]*tci[1, 1]^2)/6 - 
      (F[2, 1, 8]*tci[1, 1]^2)/6 + (437*tci[1, 1]^4)/1080 - 
      (F[1, 1, 1]*tci[1, 2]^3)/6 + (F[1, 2, 7]*tci[1, 2]^3)/6 - 
      (11*tci[1, 2]^3*tcr[1, 1])/6 + (43*tci[1, 1]^2*tcr[1, 1]^2)/12 - 
      2*tci[1, 2]*tcr[1, 1]^3 + tcr[1, 1]^4/3 + (3*tci[1, 2]^3*tcr[1, 2])/2 - 
      (10*tci[1, 1]^2*tcr[1, 1]*tcr[1, 2])/3 + 2*tci[1, 2]*tcr[1, 1]^2*
       tcr[1, 2] - (2*tcr[1, 1]^3*tcr[1, 2])/3 + (10*tci[1, 1]^2*tcr[1, 2]^2)/
       9 + 2*tcr[1, 1]^2*tcr[1, 2]^2 - (8*tci[1, 2]*tcr[1, 2]^3)/3 - 
      (8*tcr[1, 1]*tcr[1, 2]^3)/3 + (19*tcr[1, 2]^4)/9 + 
      (25*tci[1, 1]^2*tcr[2, 1])/6 + 8*tci[1, 2]*tcr[3, 1] + 
      2*tci[1, 2]*tcr[3, 2] - (28*tci[1, 2]*tcr[3, 3])/3 + 
      3*tcr[1, 1]*tcr[3, 3] + (8*tcr[4, 2])/3 + tcr[4, 3] + 8*tcr[4, 4] + 
      2*tcr[4, 5]))/2 + (r[-2*q2 - 2*q3 - q4 - q5 + 2*q6 - q7 - q8 + 2*q9 + 
       4*q2*q7*s12 + q4*q7*s12 - q5*q7*s12 + q2*q8*s12 + 2*q3*q8*s12 + 
       q5*q8*s12 - 5*q7*q8*s12 + 2*q8^2*s12 - 2*q2*q3*q7*s12^2 - 
       q4*q5*q8*s12^2 - q5*q7*q8*s12^2 + q7*q8^2*s12^2 - q4*q5*s23 + 
       2*q3*q6*s23 + q4*q9*s23 + q4*q5*s34 + q2*q6*s34 - 2*q2*q7*s34 + 
       q4*q7*s34 - q5*q7*s34 + 2*q4*q8*s34 + 2*q5*q8*s34 - q5*q9*s34 - 
       q7*q9*s34 - 2*q8*q9*s34 - q4*q5*q8*s34^2 + q4*q7*q9*s34^2 - 
       q5*q7*q9*s34^2 + 2*q5*q8*q9*s34^2 - 2*q2*q6*s45 - 4*q3*q6*s45 + 
       q5*q7*s45 + 2*q2*q8*s45 + 2*q3*q8*s45 - 2*q5*q8*s45 - q8^2*s45 + 
       q7*q9*s45 + q8*q9*s45 + q5*q7*q8*s12*s45 + q7*q8^2*s12*s45 + 
       q5*q7*q9*s34*s45 - 2*q5*q8*q9*s34*s45 - q8^2*q9*s34*s45 + 
       2*q2*q6*q8*s45^2 + 2*q3*q6*q8*s45^2 - 2*q5*q7*q8*s45^2 - 
       q7*q8^2*s45^2 - 2*q5*q7*q9*s45^2 + 2*q5*q8*q9*s45^2 + q8^2*q9*s45^2 + 
       2*q5*q7*q8*q9*s45^3 + q7*q8^2*q9*s45^3 + q2*q6*s51 + q2*q7*s51 - 
       q4*q7*s51 - q6*q7*s51 - 2*q2*q8*s51 - q4*q8*s51 + 2*q7*q8*s51 + 
       q4*q9*s51 + 5*q7*q9*s51 - q8*q9*s51 - 2*q2*q3*q7*s12*s51 + 
       q2*q7*q8*s12*s51 - q2*q7*q8^2*s12^2*s51 + q2*q6*q7*s34*s51 - 
       2*q4*q7*q9*s34*s51 - 2*q2*q6*q8*s45*s51 - 2*q3*q6*q8*s45*s51 + 
       q6*q7*q8*s45*s51 - q7*q8^2*s45*s51 - 3*q7*q8*q9*s45*s51 + 
       2*q8^2*q9*s45*s51 + 2*q7*q8^2*q9*s45^2*s51 - q2*q3*q7*s51^2 + 
       q2*q6*q7*s51^2 + 2*q2*q6*q8*s51^2 + q3*q6*q8*s51^2 - 
       2*q2*q7*q8*s51^2 - q6*q7*q8*s51^2 + 2*q4*q7*q9*s51^2 - 
       q7*q8*q9*s51^2 + q7*q8^2*q9*s45*s51^2 + 2*q2*q6*q7*q8*s51^3]*
     (-F[4, 10] + (F[1, 1, 1]^2*tci[1, 1]^2)/12 - (F[1, 1, 8]^2*tci[1, 1]^2)/
       12 - (F[1, 1, 1]*F[1, 1, 9]*tci[1, 1]^2)/6 + 
      (F[1, 1, 8]*F[1, 1, 9]*tci[1, 1]^2)/6 + (F[2, 1, 9]*tci[1, 1]^2)/6 - 
      (F[2, 1, 12]*tci[1, 1]^2)/6 + (437*tci[1, 1]^4)/1080 - 
      (F[1, 1, 1]*tci[1, 2]^3)/6 + (F[1, 2, 9]*tci[1, 2]^3)/6 - 
      (11*tci[1, 2]^3*tcr[1, 1])/6 + (43*tci[1, 1]^2*tcr[1, 1]^2)/12 - 
      2*tci[1, 2]*tcr[1, 1]^3 + tcr[1, 1]^4/3 + (3*tci[1, 2]^3*tcr[1, 2])/2 - 
      (10*tci[1, 1]^2*tcr[1, 1]*tcr[1, 2])/3 + 2*tci[1, 2]*tcr[1, 1]^2*
       tcr[1, 2] - (2*tcr[1, 1]^3*tcr[1, 2])/3 + (10*tci[1, 1]^2*tcr[1, 2]^2)/
       9 + 2*tcr[1, 1]^2*tcr[1, 2]^2 - (8*tci[1, 2]*tcr[1, 2]^3)/3 - 
      (8*tcr[1, 1]*tcr[1, 2]^3)/3 + (19*tcr[1, 2]^4)/9 + 
      (25*tci[1, 1]^2*tcr[2, 1])/6 + 8*tci[1, 2]*tcr[3, 1] + 
      2*tci[1, 2]*tcr[3, 2] - (28*tci[1, 2]*tcr[3, 3])/3 + 
      3*tcr[1, 1]*tcr[3, 3] + (8*tcr[4, 2])/3 + tcr[4, 3] + 8*tcr[4, 4] + 
      2*tcr[4, 5]))/2 + 
   (r[q2 - 2*q5 + 3*q6 - 2*q7 - q9 + q7*q8*s12 + q5^2*s23 + 2*q5*q6*s23 - 
       2*q6^2*s23 - q5^2*q6*s23^2 + q5*q6^2*s23^2 + q2*q6*s34 - q5*q6*s34 - 
       q6^2*s34 + q5*q9*s34 + q5*q6^2*s23*s34 + q2*q6*s45 - 2*q5*q6*s45 + 
       2*q6^2*s45 + q7^2*q8*s12*s45 + q5^2*q6*s23*s45 - 2*q5*q6^2*s23*s45 + 
       q2*q5*q6*s34*s45 + q5^2*q6*s34*s45 + q2*q6^2*s34*s45 - 
       2*q5*q6^2*s34*s45 - q5*q6*q9*s34*s45 + q5^2*q6*q9*s34^2*s45 + 
       q5*q6^2*s45^2 + q2*q5*q6^2*s34*s45^2 + q2*q6*s51 - q2*q7*s51 + 
       q6*q7*s51 + q7^2*s51 - q2*q6^2*s34*s51 + q2*q6*q7*s34*s51 + 
       q6*q7*q8*s45*s51 - q7^2*q8*s45*s51 + q2*q6*q7*s51^2 - q6*q7^2*s51^2 - 
       q2*q6^2*q7*s34*s51^2 + q6*q7^2*q8*s45*s51^2]*
     (-F[4, 1]/3 - (2*F[4, 3])/9 + F[4, 4]/2 - (29*F[4, 5])/18 + 
      (2*F[4, 7])/3 + F[4, 8]/3 - (17*F[4, 9])/3 - 2*F[4, 10] - F[4, 11]/6 + 
      (65*F[4, 12])/18 + F[4, 13]/2 + F[4, 14]/9 - F[4, 16]/3 - F[4, 17]/18 - 
      F[4, 18]/18 - (25*F[4, 20])/54 - F[4, 21]/6 + F[4, 22]/9 - 2*F[4, 26] + 
      2*F[4, 27] + (13*F[4, 29])/27 - (79*F[4, 30])/27 - (31*F[4, 31])/9 - 
      (2*F[4, 32])/9 + (2*F[4, 33])/3 - (25*F[4, 34])/27 + (23*F[4, 35])/18 + 
      (28*F[4, 36])/27 - (2*F[4, 38])/3 + (8*F[4, 42])/27 - (2*F[4, 44])/9 + 
      F[4, 46]/9 - (2*F[4, 47])/9 + F[4, 55]/9 - F[4, 56]/9 - F[4, 57]/9 + 
      F[4, 58]/9 + F[4, 67]/9 - (8*F[4, 68])/9 - (4*F[4, 69])/3 - 
      (8*F[4, 85])/27 + (2*F[4, 86])/3 - (5*F[4, 117])/3 - (8*F[4, 118])/9 - 
      (8*F[4, 134])/27 - (8*F[4, 160])/9 + (2*F[4, 162])/3 - 
      (8*F[4, 163])/3 + F[4, 166]/9 + (8*F[4, 168])/27 - (56*F[4, 175])/27 - 
      (16*F[4, 176])/9 - (2*F[4, 177])/9 + (8*F[4, 179])/9 - 
      (2*F[4, 181])/3 - (8*F[4, 185])/27 - (F[3, 4]*F[1, 1, 1])/27 - 
      (28*F[3, 6]*F[1, 1, 1])/27 - (F[3, 12]*F[1, 1, 1])/27 - 
      (28*F[3, 14]*F[1, 1, 1])/27 - F[3, 18]*F[1, 1, 1] - 
      (451*F[1, 1, 1]^4)/162 + (28*F[3, 3]*F[1, 1, 2])/27 + 
      (F[3, 5]*F[1, 1, 2])/27 - (28*F[3, 11]*F[1, 1, 2])/27 - 
      (F[3, 13]*F[1, 1, 2])/27 + F[3, 17]*F[1, 1, 2] + 
      (F[1, 1, 1]^3*F[1, 1, 2])/9 + (F[1, 1, 1]^2*F[1, 1, 2]^2)/3 + 
      (7*F[1, 1, 1]*F[1, 1, 2]^3)/9 + (289*F[1, 1, 2]^4)/162 - 
      (8*F[3, 1]*F[1, 1, 3])/9 + (7*F[3, 4]*F[1, 1, 3])/27 - 
      (8*F[3, 6]*F[1, 1, 3])/9 - (5*F[3, 12]*F[1, 1, 3])/9 - 
      (8*F[3, 14]*F[1, 1, 3])/27 - (7*F[3, 18]*F[1, 1, 3])/9 + 
      (8*F[3, 21]*F[1, 1, 3])/27 - (68*F[1, 1, 1]^3*F[1, 1, 3])/81 + 
      (14*F[1, 1, 1]^2*F[1, 1, 3]^2)/9 + (76*F[1, 1, 1]*F[1, 1, 3]^3)/81 - 
      (4*F[1, 1, 3]^4)/81 - (16*F[3, 1]*F[1, 1, 4])/3 + 
      (8*F[3, 3]*F[1, 1, 4])/9 + (43*F[3, 4]*F[1, 1, 4])/27 - 
      (F[3, 5]*F[1, 1, 4])/9 - (56*F[3, 6]*F[1, 1, 4])/27 - 
      (8*F[3, 11]*F[1, 1, 4])/9 - (5*F[3, 12]*F[1, 1, 4])/27 + 
      (F[3, 13]*F[1, 1, 4])/9 - (8*F[3, 14]*F[1, 1, 4])/27 + 
      (5*F[3, 17]*F[1, 1, 4])/9 - (13*F[3, 18]*F[1, 1, 4])/9 - 
      (32*F[3, 20]*F[1, 1, 4])/27 + (16*F[3, 21]*F[1, 1, 4])/9 - 
      (32*F[3, 31]*F[1, 1, 4])/27 - (8*F[3, 32]*F[1, 1, 4])/3 - 
      (4*F[3, 33]*F[1, 1, 4])/9 - (80*F[3, 34]*F[1, 1, 4])/9 - 
      (8*F[3, 36]*F[1, 1, 4])/9 + (8*F[3, 37]*F[1, 1, 4])/27 - 
      (8*F[3, 40]*F[1, 1, 4])/9 + (8*F[3, 44]*F[1, 1, 4])/9 - 
      (16*F[3, 69]*F[1, 1, 4])/27 - (82*F[1, 1, 1]^3*F[1, 1, 4])/81 - 
      (10*F[1, 1, 2]^3*F[1, 1, 4])/27 + 2*F[1, 1, 1]^2*F[1, 1, 3]*
       F[1, 1, 4] - (7*F[1, 1, 1]*F[1, 1, 3]^2*F[1, 1, 4])/9 - 
      (22*F[1, 1, 3]^3*F[1, 1, 4])/81 + (10*F[1, 1, 1]^2*F[1, 1, 4]^2)/3 - 
      (14*F[1, 1, 2]^2*F[1, 1, 4]^2)/9 - (43*F[1, 1, 1]*F[1, 1, 3]*
        F[1, 1, 4]^2)/9 + (19*F[1, 1, 3]^2*F[1, 1, 4]^2)/18 - 
      (28*F[1, 1, 1]*F[1, 1, 4]^3)/81 + (28*F[1, 1, 2]*F[1, 1, 4]^3)/81 + 
      (86*F[1, 1, 3]*F[1, 1, 4]^3)/81 + F[1, 1, 4]^4/6 + 
      (32*F[3, 3]*F[1, 1, 5])/81 + (41*F[3, 5]*F[1, 1, 5])/81 - 
      (56*F[3, 11]*F[1, 1, 5])/81 + (F[3, 13]*F[1, 1, 5])/81 + 
      (17*F[3, 17]*F[1, 1, 5])/27 - (16*F[3, 20]*F[1, 1, 5])/81 + 
      (148*F[1, 1, 2]^3*F[1, 1, 5])/243 - (14*F[1, 1, 2]^2*F[1, 1, 4]*
        F[1, 1, 5])/27 + (65*F[1, 1, 2]*F[1, 1, 4]^2*F[1, 1, 5])/27 - 
      (202*F[1, 1, 4]^3*F[1, 1, 5])/243 - (110*F[1, 1, 2]^2*F[1, 1, 5]^2)/
       81 + (79*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5]^2)/81 - 
      (115*F[1, 1, 4]^2*F[1, 1, 5]^2)/162 - (68*F[1, 1, 2]*F[1, 1, 5]^3)/81 + 
      (14*F[1, 1, 4]*F[1, 1, 5]^3)/27 + (11*F[1, 1, 5]^4)/972 - 
      (80*F[3, 32]*F[1, 1, 6])/27 - (8*F[3, 33]*F[1, 1, 6])/3 - 
      (224*F[3, 34]*F[1, 1, 6])/27 - (40*F[3, 36]*F[1, 1, 6])/27 + 
      (40*F[3, 44]*F[1, 1, 6])/27 + (32*F[3, 51]*F[1, 1, 6])/27 + 
      (8*F[3, 52]*F[1, 1, 6])/9 + (4*F[3, 53]*F[1, 1, 6])/9 + 
      (16*F[3, 54]*F[1, 1, 6])/9 - (8*F[3, 56]*F[1, 1, 6])/27 + 
      (8*F[3, 59]*F[1, 1, 6])/9 + (16*F[3, 69]*F[1, 1, 6])/27 - 
      (F[1, 1, 1]^3*F[1, 1, 6])/9 + (F[1, 1, 1]^2*F[1, 1, 2]*F[1, 1, 6])/3 - 
      (F[1, 1, 1]*F[1, 1, 2]^2*F[1, 1, 6])/3 + (F[1, 1, 2]^3*F[1, 1, 6])/9 - 
      (16*F[1, 1, 3]^3*F[1, 1, 6])/27 - (4*F[1, 1, 1]^2*F[1, 1, 4]*
        F[1, 1, 6])/9 + (8*F[1, 1, 1]*F[1, 1, 4]^2*F[1, 1, 6])/9 - 
      (80*F[1, 1, 4]^3*F[1, 1, 6])/81 - (8*F[1, 1, 4]*F[1, 1, 5]^2*
        F[1, 1, 6])/9 - (11*F[1, 1, 1]^2*F[1, 1, 6]^2)/27 - 
      (2*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 6]^2)/3 + (F[1, 1, 2]^2*F[1, 1, 6]^2)/
       3 + (8*F[1, 1, 3]^2*F[1, 1, 6]^2)/9 - 
      (8*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 6]^2)/27 + 
      (32*F[1, 1, 4]^2*F[1, 1, 6]^2)/27 - 
      (8*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 6]^2)/9 - (56*F[1, 1, 1]*F[1, 1, 6]^3)/
       27 + (4*F[1, 1, 2]*F[1, 1, 6]^3)/9 + (8*F[1, 1, 3]*F[1, 1, 6]^3)/9 + 
      (388*F[1, 1, 4]*F[1, 1, 6]^3)/81 - F[1, 1, 6]^4/9 + 
      (8*F[3, 31]*F[1, 1, 7])/27 + (2*F[3, 32]*F[1, 1, 7])/9 - 
      (16*F[3, 34]*F[1, 1, 7])/9 - (2*F[3, 37]*F[1, 1, 7])/27 + 
      (2*F[3, 40]*F[1, 1, 7])/9 + (4*F[1, 1, 1]^2*F[1, 1, 4]*F[1, 1, 7])/9 - 
      (8*F[1, 1, 1]*F[1, 1, 4]^2*F[1, 1, 7])/9 + (58*F[1, 1, 4]^3*F[1, 1, 7])/
       81 + (16*F[1, 1, 4]*F[1, 1, 5]^2*F[1, 1, 7])/27 - 
      (4*F[1, 1, 5]^3*F[1, 1, 7])/27 + (20*F[1, 1, 1]^2*F[1, 1, 6]*
        F[1, 1, 7])/27 - (16*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 7])/
       27 - (8*F[1, 1, 4]^2*F[1, 1, 6]*F[1, 1, 7])/27 + 
      (2*F[1, 1, 5]^2*F[1, 1, 6]*F[1, 1, 7])/9 + 
      (40*F[1, 1, 1]*F[1, 1, 6]^2*F[1, 1, 7])/27 - 
      (32*F[1, 1, 4]*F[1, 1, 6]^2*F[1, 1, 7])/9 + 
      (2*F[1, 1, 5]*F[1, 1, 6]^2*F[1, 1, 7])/9 - 
      (160*F[1, 1, 6]^3*F[1, 1, 7])/81 + (8*F[1, 1, 1]*F[1, 1, 4]*
        F[1, 1, 7]^2)/9 - (13*F[1, 1, 4]^2*F[1, 1, 7]^2)/27 - 
      (4*F[1, 1, 5]^2*F[1, 1, 7]^2)/27 + (40*F[1, 1, 1]*F[1, 1, 6]*
        F[1, 1, 7]^2)/27 - (8*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 7]^2)/27 - 
      (104*F[1, 1, 6]^2*F[1, 1, 7]^2)/27 + (94*F[1, 1, 4]*F[1, 1, 7]^3)/81 + 
      (124*F[1, 1, 6]*F[1, 1, 7]^3)/81 + (31*F[1, 1, 7]^4)/81 - 
      (8*F[3, 1]*F[1, 1, 8])/9 - (7*F[3, 4]*F[1, 1, 8])/27 - 
      (16*F[3, 6]*F[1, 1, 8])/27 - (F[3, 12]*F[1, 1, 8])/27 - 
      (16*F[3, 14]*F[1, 1, 8])/27 - (7*F[3, 18]*F[1, 1, 8])/9 + 
      (8*F[3, 21]*F[1, 1, 8])/27 - (68*F[1, 1, 1]^3*F[1, 1, 8])/81 + 
      (50*F[1, 1, 1]^2*F[1, 1, 3]*F[1, 1, 8])/27 - 
      (11*F[1, 1, 1]*F[1, 1, 3]^2*F[1, 1, 8])/27 - 
      (2*F[1, 1, 3]^3*F[1, 1, 8])/3 + (2*F[1, 1, 1]^2*F[1, 1, 4]*F[1, 1, 8])/
       9 - (22*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8])/27 - 
      (F[1, 1, 3]^2*F[1, 1, 4]*F[1, 1, 8])/27 - 
      (11*F[1, 1, 1]*F[1, 1, 4]^2*F[1, 1, 8])/9 + 
      (71*F[1, 1, 3]*F[1, 1, 4]^2*F[1, 1, 8])/27 - 
      (58*F[1, 1, 4]^3*F[1, 1, 8])/81 - (8*F[1, 1, 4]*F[1, 1, 5]^2*
        F[1, 1, 8])/27 + (8*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 8])/9 - 
      (8*F[1, 1, 4]^2*F[1, 1, 6]*F[1, 1, 8])/9 + 
      (16*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 8])/9 + 
      (40*F[1, 1, 1]*F[1, 1, 6]^2*F[1, 1, 8])/27 - 
      (64*F[1, 1, 4]*F[1, 1, 6]^2*F[1, 1, 8])/27 - 
      (8*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 8])/9 + 
      (8*F[1, 1, 4]^2*F[1, 1, 7]*F[1, 1, 8])/9 - 
      (32*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8])/27 + 
      (2*F[1, 1, 5]^2*F[1, 1, 7]*F[1, 1, 8])/27 - 
      (40*F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 8])/27 + 
      (40*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 8])/27 - 
      (4*F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 8])/9 + 
      (2*F[1, 1, 6]^2*F[1, 1, 7]*F[1, 1, 8])/9 + 
      (16*F[1, 1, 4]*F[1, 1, 7]^2*F[1, 1, 8])/27 + 
      (8*F[1, 1, 5]*F[1, 1, 7]^2*F[1, 1, 8])/27 - (4*F[1, 1, 7]^3*F[1, 1, 8])/
       27 + (34*F[1, 1, 1]^2*F[1, 1, 8]^2)/27 - 
      (F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 8]^2)/9 - (25*F[1, 1, 3]^2*F[1, 1, 8]^2)/
       18 + (43*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8]^2)/27 - 
      (F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8]^2)/3 - (55*F[1, 1, 4]^2*F[1, 1, 8]^2)/
       54 - (8*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 8]^2)/27 - 
      (16*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 8]^2)/9 - 
      (40*F[1, 1, 6]^2*F[1, 1, 8]^2)/27 + (56*F[1, 1, 4]*F[1, 1, 7]*
        F[1, 1, 8]^2)/27 + (2*F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8]^2)/27 + 
      (46*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 8]^2)/27 - 
      (8*F[1, 1, 7]^2*F[1, 1, 8]^2)/27 + (100*F[1, 1, 1]*F[1, 1, 8]^3)/81 - 
      (2*F[1, 1, 3]*F[1, 1, 8]^3)/3 - (46*F[1, 1, 4]*F[1, 1, 8]^3)/81 + 
      (29*F[1, 1, 8]^4)/81 + (56*F[3, 3]*F[1, 1, 9])/81 - 
      (F[3, 5]*F[1, 1, 9])/81 - (32*F[3, 11]*F[1, 1, 9])/81 - 
      (41*F[3, 13]*F[1, 1, 9])/81 + (17*F[3, 17]*F[1, 1, 9])/27 - 
      (16*F[3, 20]*F[1, 1, 9])/81 + (148*F[1, 1, 2]^3*F[1, 1, 9])/243 + 
      (2*F[1, 1, 2]^2*F[1, 1, 4]*F[1, 1, 9])/3 + 
      (F[1, 1, 2]*F[1, 1, 4]^2*F[1, 1, 9])/27 + (86*F[1, 1, 4]^3*F[1, 1, 9])/
       243 - (14*F[1, 1, 2]^2*F[1, 1, 5]*F[1, 1, 9])/9 + 
      (2*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9])/9 - 
      (23*F[1, 1, 4]^2*F[1, 1, 5]*F[1, 1, 9])/27 + 
      (41*F[1, 1, 2]*F[1, 1, 5]^2*F[1, 1, 9])/81 - 
      (41*F[1, 1, 4]*F[1, 1, 5]^2*F[1, 1, 9])/81 + 
      (110*F[1, 1, 5]^3*F[1, 1, 9])/243 + (8*F[1, 1, 3]^2*F[1, 1, 6]*
        F[1, 1, 9])/27 - (16*F[1, 1, 3]*F[1, 1, 6]^2*F[1, 1, 9])/9 + 
      (8*F[1, 1, 6]^3*F[1, 1, 9])/9 - (94*F[1, 1, 2]^2*F[1, 1, 9]^2)/81 - 
      (49*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9]^2)/81 + 
      (109*F[1, 1, 4]^2*F[1, 1, 9]^2)/162 + 
      (25*F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 9]^2)/81 - 
      (25*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9]^2)/81 + 
      (59*F[1, 1, 5]^2*F[1, 1, 9]^2)/54 + 
      (8*F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 9]^2)/27 + 
      (8*F[1, 1, 6]^2*F[1, 1, 9]^2)/9 - (28*F[1, 1, 2]*F[1, 1, 9]^3)/27 + 
      (14*F[1, 1, 4]*F[1, 1, 9]^3)/27 + (14*F[1, 1, 5]*F[1, 1, 9]^3)/27 - 
      (16*F[1, 1, 6]*F[1, 1, 9]^3)/27 - (83*F[1, 1, 9]^4)/324 + 
      (8*F[3, 51]*F[1, 1, 10])/27 + (2*F[3, 52]*F[1, 1, 10])/9 - 
      (16*F[3, 54]*F[1, 1, 10])/9 - (2*F[3, 56]*F[1, 1, 10])/27 + 
      (2*F[3, 59]*F[1, 1, 10])/9 - (4*F[1, 1, 3]^3*F[1, 1, 10])/27 + 
      (22*F[1, 1, 4]^3*F[1, 1, 10])/81 - (10*F[1, 1, 3]^2*F[1, 1, 6]*
        F[1, 1, 10])/27 - (4*F[1, 1, 4]^2*F[1, 1, 6]*F[1, 1, 10])/27 + 
      (2*F[1, 1, 3]*F[1, 1, 6]^2*F[1, 1, 10])/9 + 
      (4*F[1, 1, 4]*F[1, 1, 6]^2*F[1, 1, 10])/27 + 
      (44*F[1, 1, 6]^3*F[1, 1, 10])/81 - (2*F[1, 1, 4]^2*F[1, 1, 7]*
        F[1, 1, 10])/9 + (2*F[1, 1, 4]*F[1, 1, 7]^2*F[1, 1, 10])/9 - 
      (2*F[1, 1, 7]^3*F[1, 1, 10])/27 + (2*F[1, 1, 3]^2*F[1, 1, 9]*
        F[1, 1, 10])/27 + (20*F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 9]*F[1, 1, 10])/
       27 + (2*F[1, 1, 6]^2*F[1, 1, 9]*F[1, 1, 10])/9 + 
      (2*F[1, 1, 3]*F[1, 1, 9]^2*F[1, 1, 10])/27 - 
      (10*F[1, 1, 6]*F[1, 1, 9]^2*F[1, 1, 10])/27 - 
      (4*F[1, 1, 9]^3*F[1, 1, 10])/27 - (4*F[1, 1, 3]^2*F[1, 1, 10]^2)/27 - 
      (F[1, 1, 4]^2*F[1, 1, 10]^2)/27 - (4*F[1, 1, 4]*F[1, 1, 6]*
        F[1, 1, 10]^2)/27 + (8*F[1, 1, 6]^2*F[1, 1, 10]^2)/27 + 
      (2*F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 10]^2)/9 - 
      (F[1, 1, 7]^2*F[1, 1, 10]^2)/9 + (8*F[1, 1, 3]*F[1, 1, 9]*
        F[1, 1, 10]^2)/27 - (4*F[1, 1, 9]^2*F[1, 1, 10]^2)/27 - 
      (14*F[1, 1, 4]*F[1, 1, 10]^3)/81 - (40*F[1, 1, 6]*F[1, 1, 10]^3)/81 - 
      (2*F[1, 1, 7]*F[1, 1, 10]^3)/27 + (34*F[1, 1, 10]^4)/81 - 
      (34*F[1, 1, 1]^2*F[2, 1, 1])/27 - (8*F[1, 1, 1]*F[1, 1, 3]*F[2, 1, 1])/
       3 - (44*F[1, 1, 3]^2*F[2, 1, 1])/27 - 
      (140*F[1, 1, 1]*F[1, 1, 4]*F[2, 1, 1])/27 - 
      (140*F[1, 1, 3]*F[1, 1, 4]*F[2, 1, 1])/27 - 
      (52*F[1, 1, 1]*F[1, 1, 8]*F[2, 1, 1])/27 - 
      (52*F[1, 1, 3]*F[1, 1, 8]*F[2, 1, 1])/27 + (22*F[1, 1, 1]^2*F[2, 1, 2])/
       27 - (32*F[1, 1, 1]*F[1, 1, 3]*F[2, 1, 2])/27 - 
      (20*F[1, 1, 1]*F[1, 1, 4]*F[2, 1, 2])/9 + 
      (112*F[1, 1, 3]*F[1, 1, 4]*F[2, 1, 2])/27 + 
      (38*F[1, 1, 4]^2*F[2, 1, 2])/27 - (32*F[1, 1, 1]*F[1, 1, 8]*F[2, 1, 2])/
       27 + (16*F[1, 1, 3]*F[1, 1, 8]*F[2, 1, 2])/9 - 
      (32*F[1, 1, 4]*F[1, 1, 8]*F[2, 1, 2])/27 - (8*F[1, 1, 8]^2*F[2, 1, 2])/
       9 + (8*F[2, 1, 2]^2)/9 - (22*F[1, 1, 2]^2*F[2, 1, 3])/27 - 
      (4*F[1, 1, 2]*F[1, 1, 4]*F[2, 1, 3])/27 - 2*F[1, 1, 4]^2*F[2, 1, 3] + 
      (64*F[1, 1, 2]*F[1, 1, 5]*F[2, 1, 3])/81 - 
      (200*F[1, 1, 4]*F[1, 1, 5]*F[2, 1, 3])/81 + (8*F[1, 1, 5]^2*F[2, 1, 3])/
       27 + (64*F[1, 1, 2]*F[1, 1, 9]*F[2, 1, 3])/81 + 
      (88*F[1, 1, 4]*F[1, 1, 9]*F[2, 1, 3])/81 - 
      (40*F[1, 1, 5]*F[1, 1, 9]*F[2, 1, 3])/27 + (8*F[1, 1, 9]^2*F[2, 1, 3])/
       9 - (8*F[2, 1, 3]^2)/9 + (34*F[1, 1, 2]^2*F[2, 1, 4])/27 + 
      (4*F[1, 1, 2]*F[1, 1, 4]*F[2, 1, 4])/9 + 
      (152*F[1, 1, 2]*F[1, 1, 5]*F[2, 1, 4])/81 + 
      (4*F[1, 1, 4]*F[1, 1, 5]*F[2, 1, 4])/9 + (68*F[1, 1, 5]^2*F[2, 1, 4])/
       81 + (92*F[1, 1, 2]*F[1, 1, 9]*F[2, 1, 4])/81 + 
      (92*F[1, 1, 5]*F[1, 1, 9]*F[2, 1, 4])/81 - (4*F[1, 1, 4]^2*F[2, 1, 6])/
       3 - (8*F[1, 1, 4]*F[1, 1, 6]*F[2, 1, 6])/3 - 
      (4*F[1, 1, 6]^2*F[2, 1, 6])/3 + (16*F[1, 1, 4]*F[1, 1, 7]*F[2, 1, 6])/
       9 - (16*F[1, 1, 6]*F[1, 1, 7]*F[2, 1, 6])/9 - (8*F[2, 1, 6]^2)/9 + 
      (32*F[1, 1, 4]*F[1, 1, 5]*F[2, 1, 7])/27 + 
      (32*F[1, 1, 4]*F[1, 1, 7]*F[2, 1, 7])/27 - 
      (8*F[1, 1, 5]*F[1, 1, 7]*F[2, 1, 7])/27 - (8*F[1, 1, 7]^2*F[2, 1, 7])/
       27 - (16*F[1, 1, 1]*F[1, 1, 4]*F[2, 1, 8])/9 + 
      (16*F[1, 1, 4]^2*F[2, 1, 8])/9 - (80*F[1, 1, 1]*F[1, 1, 6]*F[2, 1, 8])/
       27 + (296*F[1, 1, 4]*F[1, 1, 6]*F[2, 1, 8])/27 + 
      (136*F[1, 1, 6]^2*F[2, 1, 8])/27 + (16*F[1, 1, 4]*F[1, 1, 7]*
        F[2, 1, 8])/3 + (128*F[1, 1, 6]*F[1, 1, 7]*F[2, 1, 8])/27 + 
      (16*F[1, 1, 4]*F[1, 1, 8]*F[2, 1, 8])/9 + 
      (80*F[1, 1, 6]*F[1, 1, 8]*F[2, 1, 8])/27 - (4*F[2, 1, 8]^2)/9 - 
      (34*F[1, 1, 1]^2*F[2, 1, 9])/27 - (4*F[1, 1, 1]*F[1, 1, 3]*F[2, 1, 9])/
       3 - (44*F[1, 1, 1]*F[1, 1, 4]*F[2, 1, 9])/27 - 
      (56*F[1, 1, 1]*F[1, 1, 8]*F[2, 1, 9])/27 - 
      (4*F[1, 1, 3]*F[1, 1, 8]*F[2, 1, 9])/3 - 
      (44*F[1, 1, 4]*F[1, 1, 8]*F[2, 1, 9])/27 - (28*F[1, 1, 8]^2*F[2, 1, 9])/
       27 - (80*F[1, 1, 4]*F[1, 1, 7]*F[2, 1, 10])/27 - 
      (80*F[1, 1, 6]*F[1, 1, 7]*F[2, 1, 10])/27 + 
      (8*F[1, 1, 7]^2*F[2, 1, 10])/27 - (80*F[1, 1, 4]*F[1, 1, 8]*
        F[2, 1, 10])/27 - (80*F[1, 1, 6]*F[1, 1, 8]*F[2, 1, 10])/27 + 
      (8*F[1, 1, 7]*F[1, 1, 8]*F[2, 1, 10])/27 + 
      (34*F[1, 1, 2]^2*F[2, 1, 11])/27 + (4*F[1, 1, 2]*F[1, 1, 4]*
        F[2, 1, 11])/9 + (92*F[1, 1, 2]*F[1, 1, 5]*F[2, 1, 11])/81 + 
      (152*F[1, 1, 2]*F[1, 1, 9]*F[2, 1, 11])/81 + 
      (4*F[1, 1, 4]*F[1, 1, 9]*F[2, 1, 11])/9 + 
      (92*F[1, 1, 5]*F[1, 1, 9]*F[2, 1, 11])/81 + 
      (68*F[1, 1, 9]^2*F[2, 1, 11])/81 - (32*F[1, 1, 3]*F[1, 1, 6]*
        F[2, 1, 13])/27 - (8*F[1, 1, 3]*F[1, 1, 10]*F[2, 1, 13])/27 - 
      (32*F[1, 1, 6]*F[1, 1, 10]*F[2, 1, 13])/27 - 
      (8*F[1, 1, 10]^2*F[2, 1, 13])/27 - (32*F[1, 1, 6]^2*F[2, 1, 14])/9 - 
      (16*F[1, 1, 6]*F[1, 1, 10]*F[2, 1, 14])/9 - (4*F[2, 1, 14]^2)/9 - 
      (32*F[1, 1, 6]*F[1, 1, 9]*F[2, 1, 15])/27 - 
      (32*F[1, 1, 6]*F[1, 1, 10]*F[2, 1, 15])/27 - 
      (8*F[1, 1, 9]*F[1, 1, 10]*F[2, 1, 15])/27 - 
      (8*F[1, 1, 10]^2*F[2, 1, 15])/27 - (553*F[1, 1, 1]^2*tci[1, 1]^2)/36 + 
      (2*F[1, 1, 1]*F[1, 1, 2]*tci[1, 1]^2)/3 - 
      (283*F[1, 1, 2]^2*tci[1, 1]^2)/324 + 
      (317*F[1, 1, 1]*F[1, 1, 3]*tci[1, 1]^2)/54 - 
      (7*F[1, 1, 3]^2*tci[1, 1]^2)/18 + (29*F[1, 1, 1]*F[1, 1, 4]*
        tci[1, 1]^2)/18 - (493*F[1, 1, 2]*F[1, 1, 4]*tci[1, 1]^2)/162 + 
      (37*F[1, 1, 3]*F[1, 1, 4]*tci[1, 1]^2)/36 + 
      (361*F[1, 1, 4]^2*tci[1, 1]^2)/108 + 
      (25*F[1, 1, 2]*F[1, 1, 5]*tci[1, 1]^2)/486 - 
      (745*F[1, 1, 4]*F[1, 1, 5]*tci[1, 1]^2)/324 - 
      (647*F[1, 1, 5]^2*tci[1, 1]^2)/648 + 
      (8*F[1, 1, 1]*F[1, 1, 6]*tci[1, 1]^2)/9 + 
      (F[1, 1, 2]*F[1, 1, 6]*tci[1, 1]^2)/3 - 
      (8*F[1, 1, 3]*F[1, 1, 6]*tci[1, 1]^2)/27 - 
      (211*F[1, 1, 4]*F[1, 1, 6]*tci[1, 1]^2)/81 + 
      (16*F[1, 1, 5]*F[1, 1, 6]*tci[1, 1]^2)/9 - 
      (239*F[1, 1, 6]^2*tci[1, 1]^2)/162 - 
      (8*F[1, 1, 1]*F[1, 1, 7]*tci[1, 1]^2)/9 - 
      (5*F[1, 1, 4]*F[1, 1, 7]*tci[1, 1]^2)/162 - 
      (88*F[1, 1, 5]*F[1, 1, 7]*tci[1, 1]^2)/81 + 
      (80*F[1, 1, 6]*F[1, 1, 7]*tci[1, 1]^2)/81 - 
      (170*F[1, 1, 7]^2*tci[1, 1]^2)/81 + (191*F[1, 1, 1]*F[1, 1, 8]*
        tci[1, 1]^2)/18 - (2599*F[1, 1, 3]*F[1, 1, 8]*tci[1, 1]^2)/324 - 
      (1027*F[1, 1, 4]*F[1, 1, 8]*tci[1, 1]^2)/324 - 
      (16*F[1, 1, 5]*F[1, 1, 8]*tci[1, 1]^2)/27 - 
      (268*F[1, 1, 6]*F[1, 1, 8]*tci[1, 1]^2)/81 + 
      (94*F[1, 1, 7]*F[1, 1, 8]*tci[1, 1]^2)/81 + 
      (187*F[1, 1, 8]^2*tci[1, 1]^2)/81 + (601*F[1, 1, 2]*F[1, 1, 9]*
        tci[1, 1]^2)/486 + (311*F[1, 1, 4]*F[1, 1, 9]*tci[1, 1]^2)/324 - 
      (307*F[1, 1, 5]*F[1, 1, 9]*tci[1, 1]^2)/972 + 
      (32*F[1, 1, 6]*F[1, 1, 9]*tci[1, 1]^2)/81 + 
      (775*F[1, 1, 9]^2*tci[1, 1]^2)/1944 - 
      (2*F[1, 1, 3]*F[1, 1, 10]*tci[1, 1]^2)/27 + 
      (139*F[1, 1, 4]*F[1, 1, 10]*tci[1, 1]^2)/162 - 
      (F[1, 1, 7]*F[1, 1, 10]*tci[1, 1]^2)/6 + 
      (8*F[1, 1, 9]*F[1, 1, 10]*tci[1, 1]^2)/81 - 
      (7*F[1, 1, 10]^2*tci[1, 1]^2)/54 - (32*F[1, 1, 6]*F[1, 2, 2]*
        tci[1, 1]^2)/27 - (8*F[1, 1, 10]*F[1, 2, 2]*tci[1, 1]^2)/27 - 
      (8*F[1, 1, 4]*F[1, 2, 3]*tci[1, 1]^2)/9 - 
      (8*F[1, 1, 6]*F[1, 2, 3]*tci[1, 1]^2)/3 + 
      (16*F[1, 1, 7]*F[1, 2, 3]*tci[1, 1]^2)/9 - (8*F[1, 2, 3]^2*tci[1, 1]^2)/
       9 + (52*F[1, 1, 2]*F[1, 2, 6]*tci[1, 1]^2)/27 + 
      4*F[1, 1, 4]*F[1, 2, 6]*tci[1, 1]^2 + 
      (200*F[1, 1, 5]*F[1, 2, 6]*tci[1, 1]^2)/81 - 
      (88*F[1, 1, 9]*F[1, 2, 6]*tci[1, 1]^2)/81 - 
      (8*F[1, 2, 6]^2*tci[1, 1]^2)/9 + (80*F[1, 1, 4]*F[1, 2, 8]*tci[1, 1]^2)/
       27 + (80*F[1, 1, 6]*F[1, 2, 8]*tci[1, 1]^2)/27 + 
      (8*F[1, 1, 7]*F[1, 2, 8]*tci[1, 1]^2)/3 + 
      (80*F[1, 1, 8]*F[1, 2, 8]*tci[1, 1]^2)/27 - 
      (119*F[2, 1, 1]*tci[1, 1]^2)/6 + (97*F[2, 1, 2]*tci[1, 1]^2)/54 - 
      (91*F[2, 1, 3]*tci[1, 1]^2)/54 + (F[2, 1, 4]*tci[1, 1]^2)/18 - 
      (28*F[2, 1, 6]*tci[1, 1]^2)/27 + (16*F[2, 1, 8]*tci[1, 1]^2)/9 - 
      (559*F[2, 1, 9]*tci[1, 1]^2)/54 - (80*F[2, 1, 10]*tci[1, 1]^2)/27 + 
      (F[2, 1, 11]*tci[1, 1]^2)/18 - (139*tci[1, 1]^4)/3240 + 
      (64*F[3, 1]*tci[1, 2])/9 - (8*F[3, 3]*tci[1, 2])/9 - 
      (14*F[3, 4]*tci[1, 2])/9 + (F[3, 5]*tci[1, 2])/9 + 
      (124*F[3, 6]*tci[1, 2])/27 + (8*F[3, 11]*tci[1, 2])/9 + 
      (22*F[3, 12]*tci[1, 2])/27 - (F[3, 13]*tci[1, 2])/9 + 
      (20*F[3, 14]*tci[1, 2])/9 - (5*F[3, 17]*tci[1, 2])/9 + 
      4*F[3, 18]*tci[1, 2] + (32*F[3, 20]*tci[1, 2])/27 - 
      (64*F[3, 21]*tci[1, 2])/27 + (32*F[3, 31]*tci[1, 2])/27 + 
      (8*F[3, 32]*tci[1, 2])/3 + (4*F[3, 33]*tci[1, 2])/9 + 
      (80*F[3, 34]*tci[1, 2])/9 + (8*F[3, 36]*tci[1, 2])/9 - 
      (8*F[3, 37]*tci[1, 2])/27 + (8*F[3, 40]*tci[1, 2])/9 - 
      (8*F[3, 44]*tci[1, 2])/9 + (16*F[3, 69]*tci[1, 2])/27 + 
      (1120*F[1, 1, 1]^3*tci[1, 2])/81 - (F[1, 1, 1]^2*F[1, 1, 2]*tci[1, 2])/
       3 - (2*F[1, 1, 1]*F[1, 1, 2]^2*tci[1, 2])/3 + 
      (11*F[1, 1, 2]^3*tci[1, 2])/27 - (40*F[1, 1, 1]^2*F[1, 1, 3]*tci[1, 2])/
       9 - (128*F[1, 1, 1]*F[1, 1, 3]^2*tci[1, 2])/27 + 
      (16*F[1, 1, 3]^3*tci[1, 2])/81 - (158*F[1, 1, 1]^2*F[1, 1, 4]*
        tci[1, 2])/27 + (88*F[1, 1, 2]^2*F[1, 1, 4]*tci[1, 2])/27 + 
      (214*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4]*tci[1, 2])/27 - 
      (13*F[1, 1, 3]^2*F[1, 1, 4]*tci[1, 2])/27 + 
      (10*F[1, 1, 1]*F[1, 1, 4]^2*tci[1, 2])/27 + 
      (26*F[1, 1, 2]*F[1, 1, 4]^2*tci[1, 2])/27 - 
      (85*F[1, 1, 3]*F[1, 1, 4]^2*tci[1, 2])/27 - 2*F[1, 1, 4]^3*tci[1, 2] - 
      (22*F[1, 1, 2]^2*F[1, 1, 5]*tci[1, 2])/81 - 
      (190*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5]*tci[1, 2])/81 + 
      (202*F[1, 1, 4]^2*F[1, 1, 5]*tci[1, 2])/81 - 
      (103*F[1, 1, 2]*F[1, 1, 5]^2*tci[1, 2])/81 + 
      (139*F[1, 1, 4]*F[1, 1, 5]^2*tci[1, 2])/81 - 
      (14*F[1, 1, 5]^3*tci[1, 2])/27 + (7*F[1, 1, 1]^2*F[1, 1, 6]*tci[1, 2])/
       9 - (2*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 6]*tci[1, 2])/3 + 
      (F[1, 1, 2]^2*F[1, 1, 6]*tci[1, 2])/3 + 
      (16*F[1, 1, 3]^2*F[1, 1, 6]*tci[1, 2])/27 - 
      (16*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 6]*tci[1, 2])/9 + 
      (8*F[1, 1, 4]^2*F[1, 1, 6]*tci[1, 2])/27 - 
      (16*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 6]*tci[1, 2])/9 + 
      (8*F[1, 1, 5]^2*F[1, 1, 6]*tci[1, 2])/9 - 
      (10*F[1, 1, 1]*F[1, 1, 6]^2*tci[1, 2])/27 + 
      (2*F[1, 1, 2]*F[1, 1, 6]^2*tci[1, 2])/3 - 
      (16*F[1, 1, 3]*F[1, 1, 6]^2*tci[1, 2])/9 - 
      (28*F[1, 1, 4]*F[1, 1, 6]^2*tci[1, 2])/27 + 
      (8*F[1, 1, 5]*F[1, 1, 6]^2*tci[1, 2])/9 - (292*F[1, 1, 6]^3*tci[1, 2])/
       81 - (4*F[1, 1, 1]^2*F[1, 1, 7]*tci[1, 2])/9 + 
      (16*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 7]*tci[1, 2])/9 - 
      (10*F[1, 1, 4]^2*F[1, 1, 7]*tci[1, 2])/27 + 
      (32*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 7]*tci[1, 2])/27 - 
      (2*F[1, 1, 5]^2*F[1, 1, 7]*tci[1, 2])/3 + 
      (16*F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 7]*tci[1, 2])/27 - 
      (56*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 7]*tci[1, 2])/27 + 
      (4*F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 7]*tci[1, 2])/9 + 
      (50*F[1, 1, 6]^2*F[1, 1, 7]*tci[1, 2])/27 - 
      (8*F[1, 1, 1]*F[1, 1, 7]^2*tci[1, 2])/9 + 
      (22*F[1, 1, 4]*F[1, 1, 7]^2*tci[1, 2])/9 - 
      (8*F[1, 1, 5]*F[1, 1, 7]^2*tci[1, 2])/27 + 
      (16*F[1, 1, 6]*F[1, 1, 7]^2*tci[1, 2])/9 - (106*F[1, 1, 7]^3*tci[1, 2])/
       81 - (56*F[1, 1, 1]^2*F[1, 1, 8]*tci[1, 2])/27 - 
      (50*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 8]*tci[1, 2])/27 + 
      (47*F[1, 1, 3]^2*F[1, 1, 8]*tci[1, 2])/9 - 
      (10*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8]*tci[1, 2])/27 - 
      (100*F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8]*tci[1, 2])/27 + 
      (25*F[1, 1, 4]^2*F[1, 1, 8]*tci[1, 2])/9 + 
      (16*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 8]*tci[1, 2])/27 + 
      (8*F[1, 1, 5]^2*F[1, 1, 8]*tci[1, 2])/27 - 
      (8*F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 8]*tci[1, 2])/9 + 
      (40*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 8]*tci[1, 2])/9 - 
      (16*F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 8]*tci[1, 2])/9 + 
      (104*F[1, 1, 6]^2*F[1, 1, 8]*tci[1, 2])/27 + 
      (8*F[1, 1, 1]*F[1, 1, 7]*F[1, 1, 8]*tci[1, 2])/9 - 
      (56*F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 8]*tci[1, 2])/27 + 
      (28*F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8]*tci[1, 2])/27 - 
      (4*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 8]*tci[1, 2])/9 - 
      (8*F[1, 1, 7]^2*F[1, 1, 8]*tci[1, 2])/27 - 
      (208*F[1, 1, 1]*F[1, 1, 8]^2*tci[1, 2])/27 + 
      (47*F[1, 1, 3]*F[1, 1, 8]^2*tci[1, 2])/9 + 
      (67*F[1, 1, 4]*F[1, 1, 8]^2*tci[1, 2])/27 + 
      (8*F[1, 1, 5]*F[1, 1, 8]^2*tci[1, 2])/27 + 
      (16*F[1, 1, 6]*F[1, 1, 8]^2*tci[1, 2])/9 - 
      (56*F[1, 1, 7]*F[1, 1, 8]^2*tci[1, 2])/27 - 
      (116*F[1, 1, 8]^3*tci[1, 2])/81 - (118*F[1, 1, 2]^2*F[1, 1, 9]*
        tci[1, 2])/81 - (94*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9]*tci[1, 2])/81 - 
      (86*F[1, 1, 4]^2*F[1, 1, 9]*tci[1, 2])/81 + 
      (34*F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 9]*tci[1, 2])/27 + 
      (46*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9]*tci[1, 2])/27 + 
      (41*F[1, 1, 5]^2*F[1, 1, 9]*tci[1, 2])/81 - 
      (16*F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 9]*tci[1, 2])/27 + 
      (16*F[1, 1, 6]^2*F[1, 1, 9]*tci[1, 2])/9 - 
      (23*F[1, 1, 2]*F[1, 1, 9]^2*tci[1, 2])/81 - 
      (109*F[1, 1, 4]*F[1, 1, 9]^2*tci[1, 2])/81 + 
      (25*F[1, 1, 5]*F[1, 1, 9]^2*tci[1, 2])/81 - 
      (8*F[1, 1, 6]*F[1, 1, 9]^2*tci[1, 2])/27 - (14*F[1, 1, 9]^3*tci[1, 2])/
       27 + (4*F[1, 1, 3]^2*F[1, 1, 10]*tci[1, 2])/27 - 
      (22*F[1, 1, 4]^2*F[1, 1, 10]*tci[1, 2])/27 - 
      (4*F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 10]*tci[1, 2])/9 + 
      (8*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 10]*tci[1, 2])/27 - 
      (10*F[1, 1, 6]^2*F[1, 1, 10]*tci[1, 2])/27 + 
      (4*F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 10]*tci[1, 2])/9 - 
      (2*F[1, 1, 7]^2*F[1, 1, 10]*tci[1, 2])/9 - 
      (4*F[1, 1, 3]*F[1, 1, 9]*F[1, 1, 10]*tci[1, 2])/27 - 
      (20*F[1, 1, 6]*F[1, 1, 9]*F[1, 1, 10]*tci[1, 2])/27 - 
      (2*F[1, 1, 9]^2*F[1, 1, 10]*tci[1, 2])/27 + 
      (2*F[1, 1, 4]*F[1, 1, 10]^2*tci[1, 2])/27 + 
      (4*F[1, 1, 6]*F[1, 1, 10]^2*tci[1, 2])/27 - 
      (2*F[1, 1, 7]*F[1, 1, 10]^2*tci[1, 2])/9 - 
      (8*F[1, 1, 9]*F[1, 1, 10]^2*tci[1, 2])/27 + 
      (14*F[1, 1, 10]^3*tci[1, 2])/81 + (32*F[1, 1, 3]*F[1, 1, 6]*F[1, 2, 2]*
        tci[1, 2])/27 + (8*F[1, 1, 3]*F[1, 1, 10]*F[1, 2, 2]*tci[1, 2])/27 + 
      (32*F[1, 1, 6]*F[1, 1, 10]*F[1, 2, 2]*tci[1, 2])/27 + 
      (8*F[1, 1, 10]^2*F[1, 2, 2]*tci[1, 2])/27 + 
      (4*F[1, 1, 4]^2*F[1, 2, 3]*tci[1, 2])/3 + 
      (8*F[1, 1, 4]*F[1, 1, 6]*F[1, 2, 3]*tci[1, 2])/3 + 
      (4*F[1, 1, 6]^2*F[1, 2, 3]*tci[1, 2])/3 - 
      (16*F[1, 1, 4]*F[1, 1, 7]*F[1, 2, 3]*tci[1, 2])/9 + 
      (16*F[1, 1, 6]*F[1, 1, 7]*F[1, 2, 3]*tci[1, 2])/9 - 
      (22*F[1, 1, 2]^2*F[1, 2, 6]*tci[1, 2])/27 - 
      (4*F[1, 1, 2]*F[1, 1, 4]*F[1, 2, 6]*tci[1, 2])/27 - 
      2*F[1, 1, 4]^2*F[1, 2, 6]*tci[1, 2] + 
      (64*F[1, 1, 2]*F[1, 1, 5]*F[1, 2, 6]*tci[1, 2])/81 - 
      (200*F[1, 1, 4]*F[1, 1, 5]*F[1, 2, 6]*tci[1, 2])/81 + 
      (8*F[1, 1, 5]^2*F[1, 2, 6]*tci[1, 2])/27 + 
      (64*F[1, 1, 2]*F[1, 1, 9]*F[1, 2, 6]*tci[1, 2])/81 + 
      (88*F[1, 1, 4]*F[1, 1, 9]*F[1, 2, 6]*tci[1, 2])/81 - 
      (40*F[1, 1, 5]*F[1, 1, 9]*F[1, 2, 6]*tci[1, 2])/27 + 
      (8*F[1, 1, 9]^2*F[1, 2, 6]*tci[1, 2])/9 - 
      (80*F[1, 1, 4]*F[1, 1, 7]*F[1, 2, 8]*tci[1, 2])/27 - 
      (80*F[1, 1, 6]*F[1, 1, 7]*F[1, 2, 8]*tci[1, 2])/27 + 
      (8*F[1, 1, 7]^2*F[1, 2, 8]*tci[1, 2])/27 - 
      (80*F[1, 1, 4]*F[1, 1, 8]*F[1, 2, 8]*tci[1, 2])/27 - 
      (80*F[1, 1, 6]*F[1, 1, 8]*F[1, 2, 8]*tci[1, 2])/27 + 
      (8*F[1, 1, 7]*F[1, 1, 8]*F[1, 2, 8]*tci[1, 2])/27 + 
      (332*F[1, 1, 1]*F[2, 1, 1]*tci[1, 2])/27 + 
      (352*F[1, 1, 3]*F[2, 1, 1]*tci[1, 2])/27 + 
      (280*F[1, 1, 4]*F[2, 1, 1]*tci[1, 2])/27 + 
      (104*F[1, 1, 8]*F[2, 1, 1]*tci[1, 2])/27 + 
      (80*F[1, 1, 1]*F[2, 1, 2]*tci[1, 2])/27 - 
      (128*F[1, 1, 3]*F[2, 1, 2]*tci[1, 2])/27 - 
      (32*F[1, 1, 4]*F[2, 1, 2]*tci[1, 2])/9 + 
      (64*F[1, 1, 8]*F[2, 1, 2]*tci[1, 2])/27 + 
      (52*F[1, 1, 2]*F[2, 1, 3]*tci[1, 2])/27 + 4*F[1, 1, 4]*F[2, 1, 3]*
       tci[1, 2] + (200*F[1, 1, 5]*F[2, 1, 3]*tci[1, 2])/81 - 
      (88*F[1, 1, 9]*F[2, 1, 3]*tci[1, 2])/81 - 
      (16*F[1, 2, 6]*F[2, 1, 3]*tci[1, 2])/9 - 
      (4*F[1, 1, 2]*F[2, 1, 4]*tci[1, 2])/9 - 
      (4*F[1, 1, 5]*F[2, 1, 4]*tci[1, 2])/9 + 
      (8*F[1, 1, 4]*F[2, 1, 6]*tci[1, 2])/9 + 
      (8*F[1, 1, 6]*F[2, 1, 6]*tci[1, 2])/3 - 
      (16*F[1, 1, 7]*F[2, 1, 6]*tci[1, 2])/9 + 
      (16*F[1, 2, 3]*F[2, 1, 6]*tci[1, 2])/9 - 
      (32*F[1, 1, 5]*F[2, 1, 7]*tci[1, 2])/27 - 
      (32*F[1, 1, 7]*F[2, 1, 7]*tci[1, 2])/27 + 
      (16*F[1, 1, 1]*F[2, 1, 8]*tci[1, 2])/9 - 
      (32*F[1, 1, 4]*F[2, 1, 8]*tci[1, 2])/9 - 
      (296*F[1, 1, 6]*F[2, 1, 8]*tci[1, 2])/27 - 
      (16*F[1, 1, 7]*F[2, 1, 8]*tci[1, 2])/3 - 
      (16*F[1, 1, 8]*F[2, 1, 8]*tci[1, 2])/9 + 
      (68*F[1, 1, 1]*F[2, 1, 9]*tci[1, 2])/9 + 
      (8*F[1, 1, 3]*F[2, 1, 9]*tci[1, 2])/3 + 
      (88*F[1, 1, 4]*F[2, 1, 9]*tci[1, 2])/27 + 
      (64*F[1, 1, 8]*F[2, 1, 9]*tci[1, 2])/9 + 
      (80*F[1, 1, 4]*F[2, 1, 10]*tci[1, 2])/27 + 
      (80*F[1, 1, 6]*F[2, 1, 10]*tci[1, 2])/27 + 
      (8*F[1, 1, 7]*F[2, 1, 10]*tci[1, 2])/3 + 
      (80*F[1, 1, 8]*F[2, 1, 10]*tci[1, 2])/27 - 
      (4*F[1, 1, 2]*F[2, 1, 11]*tci[1, 2])/9 - 
      (4*F[1, 1, 9]*F[2, 1, 11]*tci[1, 2])/9 + 
      (32*F[1, 1, 6]*F[2, 1, 13]*tci[1, 2])/27 + 
      (8*F[1, 1, 10]*F[2, 1, 13]*tci[1, 2])/27 + (434*F[1, 1, 1]*tci[1, 2]^3)/
       81 + (26*F[1, 1, 2]*tci[1, 2]^3)/27 + F[1, 1, 3]*tci[1, 2]^3 - 
      (373*F[1, 1, 4]*tci[1, 2]^3)/162 + (587*F[1, 1, 5]*tci[1, 2]^3)/972 + 
      (235*F[1, 1, 6]*tci[1, 2]^3)/81 - (55*F[1, 1, 7]*tci[1, 2]^3)/162 - 
      (136*F[1, 1, 8]*tci[1, 2]^3)/81 - (277*F[1, 1, 9]*tci[1, 2]^3)/972 - 
      (47*F[1, 1, 10]*tci[1, 2]^3)/162 + (28*F[1, 2, 3]*tci[1, 2]^3)/27 - 
      (91*F[1, 2, 6]*tci[1, 2]^3)/54 - (80*F[1, 2, 8]*tci[1, 2]^3)/27 + 
      (28*F[1, 1, 1]*tci[1, 1]^2*tcr[1, 1])/81 + 
      (16*F[1, 1, 3]*tci[1, 1]^2*tcr[1, 1])/81 + 
      (32*F[1, 1, 4]*tci[1, 1]^2*tcr[1, 1])/81 + 
      (16*F[1, 1, 8]*tci[1, 1]^2*tcr[1, 1])/81 - (596*tci[1, 2]^3*tcr[1, 1])/
       81 + (6053*tci[1, 1]^2*tcr[1, 1]^2)/324 - 
      (58*F[1, 1, 1]*tci[1, 2]*tcr[1, 1]^2)/27 - 
      (58*F[1, 1, 3]*tci[1, 2]*tcr[1, 1]^2)/27 - 
      (2*F[1, 1, 4]*tci[1, 2]*tcr[1, 1]^2)/27 - 
      (58*F[1, 1, 8]*tci[1, 2]*tcr[1, 1]^2)/27 + (20*F[1, 1, 1]*tcr[1, 1]^3)/
       27 + (4*F[1, 1, 3]*tcr[1, 1]^3)/3 + (28*F[1, 1, 4]*tcr[1, 1]^3)/27 + 
      (4*F[1, 1, 8]*tcr[1, 1]^3)/3 - (1108*tci[1, 2]*tcr[1, 1]^3)/81 + 
      (385*tcr[1, 1]^4)/162 - (F[1, 1, 1]*tci[1, 1]^2*tcr[1, 2])/3 + 
      (2*F[1, 1, 2]*tci[1, 1]^2*tcr[1, 2])/27 - 
      (F[1, 1, 3]*tci[1, 1]^2*tcr[1, 2])/27 - 
      (95*F[1, 1, 4]*tci[1, 1]^2*tcr[1, 2])/27 + 
      (34*F[1, 1, 5]*tci[1, 1]^2*tcr[1, 2])/81 + 
      (8*F[1, 1, 7]*tci[1, 1]^2*tcr[1, 2])/27 - 
      (F[1, 1, 8]*tci[1, 1]^2*tcr[1, 2])/27 + 
      (34*F[1, 1, 9]*tci[1, 1]^2*tcr[1, 2])/81 + 
      (8*F[1, 1, 10]*tci[1, 1]^2*tcr[1, 2])/27 + (95*tci[1, 2]^3*tcr[1, 2])/
       18 - 3*tci[1, 1]^2*tcr[1, 1]*tcr[1, 2] + 2*tci[1, 2]*tcr[1, 1]^2*
       tcr[1, 2] - (2*tcr[1, 1]^3*tcr[1, 2])/3 + (26*tci[1, 1]^2*tcr[1, 2]^2)/
       9 - (32*F[1, 1, 4]*tci[1, 2]*tcr[1, 2]^2)/9 - 
      (4*F[1, 1, 5]*tci[1, 2]*tcr[1, 2]^2)/9 + 
      (8*F[1, 1, 6]*tci[1, 2]*tcr[1, 2]^2)/9 - 
      (4*F[1, 1, 9]*tci[1, 2]*tcr[1, 2]^2)/9 + 2*tcr[1, 1]^2*tcr[1, 2]^2 + 
      (4*F[1, 1, 1]*tcr[1, 2]^3)/3 + (4*F[1, 1, 3]*tcr[1, 2]^3)/27 + 
      (28*F[1, 1, 4]*tcr[1, 2]^3)/9 + (4*F[1, 1, 8]*tcr[1, 2]^3)/27 - 
      (8*tci[1, 2]*tcr[1, 2]^3)/3 - 4*tcr[1, 1]*tcr[1, 2]^3 + 
      (19*tcr[1, 2]^4)/9 + (589*tci[1, 1]^2*tcr[2, 1])/18 - 
      (116*F[1, 1, 1]*tci[1, 2]*tcr[2, 1])/27 - 
      (164*F[1, 1, 3]*tci[1, 2]*tcr[2, 1])/27 - 
      (292*F[1, 1, 4]*tci[1, 2]*tcr[2, 1])/27 - 
      (164*F[1, 1, 8]*tci[1, 2]*tcr[2, 1])/27 + 
      (4*F[1, 1, 1]*tcr[1, 1]*tcr[2, 1])/27 + 
      (100*F[1, 1, 3]*tcr[1, 1]*tcr[2, 1])/27 + 
      (164*F[1, 1, 4]*tcr[1, 1]*tcr[2, 1])/27 + 
      (100*F[1, 1, 8]*tcr[1, 1]*tcr[2, 1])/27 - 
      (500*tci[1, 2]*tcr[1, 1]*tcr[2, 1])/27 + (14*tcr[1, 1]^2*tcr[2, 1])/9 - 
      (8*tcr[2, 1]^2)/9 - 4*F[1, 1, 1]*tcr[3, 1] + (4*F[1, 1, 3]*tcr[3, 1])/
       9 - 4*F[1, 1, 4]*tcr[3, 1] + (4*F[1, 1, 8]*tcr[3, 1])/9 + 
      8*tci[1, 2]*tcr[3, 1] + 4*tcr[1, 1]*tcr[3, 1] - F[1, 1, 1]*tcr[3, 2] - 
      (F[1, 1, 3]*tcr[3, 2])/9 - (7*F[1, 1, 4]*tcr[3, 2])/3 - 
      (F[1, 1, 8]*tcr[3, 2])/9 + 2*tci[1, 2]*tcr[3, 2] + 
      tcr[1, 1]*tcr[3, 2] - (1357*F[1, 1, 1]*tcr[3, 3])/162 + 
      (2153*F[1, 1, 2]*tcr[3, 3])/81 - (49*F[1, 1, 3]*tcr[3, 3])/162 + 
      (6905*F[1, 1, 4]*tcr[3, 3])/162 + (275*F[1, 1, 5]*tcr[3, 3])/81 + 
      (644*F[1, 1, 6]*tcr[3, 3])/81 + (32*F[1, 1, 7]*tcr[3, 3])/81 + 
      (2063*F[1, 1, 8]*tcr[3, 3])/162 - (589*F[1, 1, 9]*tcr[3, 3])/81 + 
      (512*F[1, 1, 10]*tcr[3, 3])/81 - (28*tci[1, 2]*tcr[3, 3])/3 + 
      (1843*tcr[1, 1]*tcr[3, 3])/162 + (8*tcr[4, 2])/3 + tcr[4, 3] + 
      8*tcr[4, 4] + 2*tcr[4, 5]))/2 + 
   (r[2*q10 - 2*q6 - 4*q9 + 2*q5*q6*s23 - 4*q10^2*s34 + 2*q10*q2*s34 + 
       2*q10*q5*s34 - 8*q10*q6*s34 - 2*q5*q6*s34 + 2*q10*q9*s34 - 
       4*q2*q9*s34 + 2*q5*q9*s34 + 6*q6*q9*s34 + 4*q10^2*q2*s34^2 - 
       q10*q2*q5*s34^2 + 3*q2*q5*q9*s34^2 - 5*q10*q6*q9*s34^2 - 
       3*q5*q6*q9*s34^2 - 4*q10^2*s45 + 2*q10*q2*s45 + 2*q10*q5*s45 - 
       3*q10*q6*s45 + q2*q6*s45 - 4*q5*q6*s45 - q2*q9*s45 + 
       4*q10^2*q2*s34*s45 + 4*q10^2*q5*s34*s45 - 2*q10*q2*q5*s34*s45 - 
       q2*q5*q6*s34*s45 + 3*q2*q5*q9*s34*s45 - 3*q5*q6*q9*s34*s45 + 
       4*q10^2*q2*q5*s34^2*s45 + 4*q10^2*q5*s45^2 - q10*q2*q5*s45^2 - 
       q2*q5*q6*s45^2 + 4*q2*q5*q9*s45^2 + 2*q2*q6*q9*s45^2 - 
       4*q5*q6*q9*s45^2 + 4*q10^2*q2*q5*s34*s45^2 + 4*q2*q5*q6*q9*s45^3 + 
       4*q10^2*s51 + q10*q6*s51 - 6*q10*q9*s51 + 2*q2*q9*s51 - q6*q9*s51 - 
       4*q10^2*q6*s34*s51 + 4*q10^2*q9*s34*s51 + 10*q10*q6*q9*s34*s51 - 
       4*q10^2*q6*q9*s34^2*s51 + q2*q6*q9*s45*s51 - 4*q10^2*q9*s51^2 - 
       q10*q6*q9*s51^2 + 4*q10^2*q6*q9*s34*s51^2]*
     (F[4, 4] + (F[1, 1, 1]^2*tci[1, 1]^2)/6 - 
      (F[1, 1, 1]*F[1, 1, 3]*tci[1, 1]^2)/6 - 
      (F[1, 1, 1]*F[1, 1, 4]*tci[1, 1]^2)/6 + 
      (F[1, 1, 3]*F[1, 1, 4]*tci[1, 1]^2)/6 + (F[2, 1, 1]*tci[1, 1]^2)/6 + 
      (F[2, 1, 2]*tci[1, 1]^2)/6 + (43*tci[1, 1]^4)/135 + 
      (13*tci[1, 1]^2*tcr[1, 1]^2)/6 - (8*tci[1, 2]*tcr[1, 1]^3)/3 + 
      (5*tcr[1, 1]^4)/6 - (2*tci[1, 2]^3*tcr[1, 2])/3 - 
      (2*tci[1, 1]^2*tcr[1, 1]*tcr[1, 2])/3 + (10*tci[1, 1]^2*tcr[1, 2]^2)/
       9 + 2*tcr[1, 1]^2*tcr[1, 2]^2 + (8*tci[1, 2]*tcr[1, 2]^3)/3 - 
      (16*tcr[1, 1]*tcr[1, 2]^3)/3 + (19*tcr[1, 2]^4)/9 + 
      (13*tci[1, 1]^2*tcr[2, 1])/3 - 8*tci[1, 2]*tcr[1, 1]*tcr[2, 1] + 
      4*tcr[1, 1]^2*tcr[2, 1] - 8*tci[1, 2]*tcr[3, 1] + 
      8*tcr[1, 1]*tcr[3, 1] - 2*tci[1, 2]*tcr[3, 2] + 2*tcr[1, 1]*tcr[3, 2] + 
      (37*tci[1, 2]*tcr[3, 3])/3 - (19*tcr[1, 1]*tcr[3, 3])/3 - 4*tcr[4, 1] + 
      (8*tcr[4, 2])/3 + tcr[4, 3] + 8*tcr[4, 4] + 2*tcr[4, 5]))/2)


==> anc/qqb_W01_CF.m <==
2*r[-q10 + 2*q16 - 28*q2 - 3*q25 - q3 - q4 - 22*q5 + 39*q6 + 15*q7 - 29*q8 + 
    52*q9 + q13*q2*s12 + 3*q2*q25*s12 + q2*q3*s12 + 3*q13*q5*s12 + 
    3*q21*q5*s12 - 2*q25*q5*s12 + 2*q4*q5*s12 - 2*q13*q7*s12 + 31*q2*q7*s12 - 
    2*q21*q7*s12 + q3*q7*s12 - 14*q5*q7*s12 + 14*q2*q8*s12 - q21*q8*s12 - 
    q25*q8*s12 - 18*q5*q8*s12 - 41*q7*q8*s12 - q25*q5^2*s12^2 + 
    q4*q5^2*s12^2 - q13*q2*q7*s12^2 + q2*q3*q7*s12^2 - 14*q2*q7*q8*s12^2 - 
    14*q5*q7*q8*s12^2 + 2*q16*q5*s23 + q25*q5*s23 - q16*q6*s23 + 
    2*q25*q6*s23 - 30*q5*q6*s23 + q16*q5*q6*s23^2 - q25*q5*q6*s23^2 + 
    q16*q6^2*s23^2 + q3*q6^2*s23^2 + 2*q10*q2*s34 + 3*q18*q2*s34 - 
    3*q2*q24*s34 - 3*q2*q25*s34 - 6*q13*q5*s34 + q16*q5*s34 + 3*q2*q5*s34 - 
    q21*q5*s34 + 2*q25*q5*s34 - 2*q4*q5*s34 + q10*q6*s34 + 3*q13*q6*s34 + 
    q18*q6*s34 + 15*q2*q6*s34 + 3*q21*q6*s34 - q25*q6*s34 + 3*q16*q7*s34 + 
    3*q18*q7*s34 - 17*q2*q7*s34 + 3*q24*q7*s34 - q4*q7*s34 - 14*q5*q7*s34 + 
    q21*q8*s34 + 8*q25*q8*s34 - 2*q4*q8*s34 + 14*q5*q8*s34 - 2*q13*q9*s34 + 
    2*q18*q9*s34 + 30*q2*q9*s34 - 56*q5*q9*s34 + 6*q6*q9*s34 + 7*q7*q9*s34 - 
    43*q8*q9*s34 + 2*q25*q5^2*s12*s34 - 2*q4*q5^2*s12*s34 - 
    3*q21*q5*q8*s12*s34 + 5*q25*q5*q8*s12*s34 - 4*q4*q5*q8*s12*s34 + 
    q25*q5^2*q8*s12^2*s34 - q4*q5^2*q8*s12^2*s34 - q25*q5*q6*s23*s34 + 
    q10*q2^2*s34^2 - q16*q2^2*s34^2 - q25*q5^2*s34^2 + q4*q5^2*s34^2 + 
    2*q21*q5*q8*s34^2 - 5*q25*q5*q8*s34^2 + 4*q4*q5*q8*s34^2 + 
    q21*q8^2*s34^2 + q4*q8^2*s34^2 - 14*q2*q5*q9*s34^2 + q13*q6*q9*s34^2 + 
    14*q5*q6*q9*s34^2 + q18*q7*q9*s34^2 - 14*q5*q7*q9*s34^2 + 
    14*q5*q8*q9*s34^2 - 2*q25*q5^2*q8*s12*s34^2 + 2*q4*q5^2*q8*s12*s34^2 + 
    q21*q5*q8^2*s12*s34^2 + q4*q5*q8^2*s12*s34^2 + q25*q5^2*q8*s34^3 - 
    q4*q5^2*q8*s34^3 - q21*q5*q8^2*s34^3 - q4*q5*q8^2*s34^3 - 2*q13*q2*s45 - 
    q16*q2*s45 - 3*q18*q2*s45 + q2*q24*s45 + 2*q10*q5*s45 - 3*q13*q5*s45 - 
    3*q16*q5*s45 + q24*q5*s45 - 2*q16*q6*s45 - 2*q18*q6*s45 - 40*q2*q6*s45 - 
    3*q21*q6*s45 - 3*q24*q6*s45 - 2*q3*q6*s45 + 30*q5*q6*s45 - q13*q7*s45 + 
    3*q16*q7*s45 + 2*q21*q7*s45 + 2*q24*q7*s45 + 14*q5*q7*s45 + 
    3*q18*q8*s45 + 14*q2*q8*s45 + q3*q8*s45 - 11*q5*q8*s45 - 42*q7*q8*s45 - 
    q13*q9*s45 - q18*q9*s45 - 15*q2*q9*s45 + 15*q6*q9*s45 - 41*q7*q9*s45 + 
    41*q8*q9*s45 + q21*q5*q7*s12*s45 - q21*q7^2*s12*s45 + q3*q7^2*s12*s45 + 
    13*q5*q7*q8*s12*s45 - q16*q5*q6*s23*s45 - q16*q6^2*s23*s45 - 
    q3*q6^2*s23*s45 + 4*q10*q2*q5*s34*s45 - 3*q16*q2*q5*s34*s45 - 
    3*q2*q24*q5*s34*s45 + 15*q2*q5*q6*s34*s45 + q24*q5*q7*s34*s45 - 
    13*q2*q5*q9*s34*s45 + 13*q5*q6*q9*s34*s45 + 13*q5*q7*q9*s34*s45 - 
    13*q5*q8*q9*s34*s45 + q10*q2^2*q5*s34^2*s45 - q16*q2^2*q5*s34^2*s45 + 
    q10*q5^2*s45^2 - q24*q5^2*s45^2 + 14*q2*q5*q6*s45^2 + q24*q5*q7*s45^2 + 
    q18*q6*q8*s45^2 + 14*q2*q6*q8*s45^2 + q3*q6*q8*s45^2 - 
    28*q5*q7*q8*s45^2 - 28*q2*q5*q9*s45^2 - 29*q2*q6*q9*s45^2 + 
    28*q5*q6*q9*s45^2 - 28*q5*q7*q9*s45^2 + 28*q5*q8*q9*s45^2 + 
    55*q7*q8*q9*s45^2 + q10*q2*q5^2*s34*s45^2 - q2*q24*q5^2*s34*s45^2 - 
    28*q2*q5*q6*q9*s45^3 + 28*q5*q7*q8*q9*s45^3 + 4*q13*q2*s51 - q16*q2*s51 + 
    2*q2*q24*s51 + 6*q2*q25*s51 + q13*q6*s51 + 3*q18*q6*s51 + 14*q2*q6*s51 - 
    3*q24*q6*s51 - q25*q6*s51 + 3*q16*q7*s51 - 14*q2*q7*s51 + q24*q7*s51 - 
    16*q6*q7*s51 - 14*q2*q8*s51 - 3*q25*q8*s51 - 3*q6*q8*s51 + 2*q13*q9*s51 - 
    3*q18*q9*s51 - 30*q2*q9*s51 - q24*q9*s51 - q25*q9*s51 - 13*q7*q9*s51 + 
    43*q8*q9*s51 + 2*q13*q2^2*s12*s51 - 2*q2^2*q3*s12*s51 + 
    q13*q2*q7*s12*s51 + q2*q21*q7*s12*s51 + 2*q2*q3*q7*s12*s51 + 
    q21*q7^2*s12*s51 - q3*q7^2*s12*s51 + q2*q21*q8*s12*s51 + 
    13*q2*q7*q8*s12*s51 + q13*q2^2*q7*s12^2*s51 - q2^2*q3*q7*s12^2*s51 + 
    q18*q6*q7*s34*s51 + 15*q2*q6*q7*s34*s51 - q2*q24*q9*s34*s51 - 
    2*q10*q6*q9*s34*s51 - 3*q13*q6*q9*s34*s51 - 3*q25*q6*q9*s34*s51 - 
    3*q18*q7*q9*s34*s51 + 3*q24*q7*q9*s34*s51 + 2*q4*q7*q9*s34*s51 + 
    q25*q8*q9*s34*s51 + q10*q6^2*q9*s34^2*s51 + q13*q6^2*q9*s34^2*s51 - 
    q18*q7^2*q9*s34^2*s51 + q4*q7^2*q9*s34^2*s51 - q13*q2^2*s45*s51 + 
    q2^2*q3*s45*s51 - q16*q6^2*s45*s51 - q3*q6^2*s45*s51 + 
    q13*q6*q7*s45*s51 - q21*q7^2*s45*s51 + q3*q7^2*s45*s51 - 
    q16*q2*q8*s45*s51 - q16*q6*q8*s45*s51 - 3*q18*q6*q8*s45*s51 - 
    13*q2*q6*q8*s45*s51 - 2*q3*q6*q8*s45*s51 + 15*q6*q7*q8*s45*s51 - 
    q13*q2*q9*s45*s51 - 15*q2*q6*q9*s45*s51 + q18*q8*q9*s45*s51 + 
    41*q7*q8*q9*s45*s51 + q18*q6*q8^2*s45^2*s51 + q3*q6*q8^2*s45^2*s51 + 
    q13*q2^2*s51^2 - q2^2*q3*s51^2 + 2*q13*q2*q7*s51^2 - q2*q21*q7*s51^2 + 
    2*q2*q3*q7*s51^2 + q13*q6*q7*s51^2 + 14*q2*q6*q7*s51^2 + q21*q7^2*s51^2 - 
    q3*q7^2*s51^2 - q16*q2*q8*s51^2 + 28*q2*q6*q8*s51^2 - 28*q2*q7*q8*s51^2 - 
    14*q6*q7*q8*s51^2 - q13*q2*q9*s51^2 + q2*q24*q9*s51^2 - q25*q8*q9*s51^2 + 
    14*q7*q8*q9*s51^2 + q10*q9^2*s51^2 + q24*q9^2*s51^2 + q25*q9^2*s51^2 + 
    q4*q9^2*s51^2 + 2*q13*q2^2*q7*s12*s51^2 - 2*q2^2*q3*q7*s12*s51^2 - 
    q2*q21*q7^2*s12*s51^2 + q2*q3*q7^2*s12*s51^2 - q10*q6*q9^2*s34*s51^2 - 
    q25*q6*q9^2*s34*s51^2 + q24*q7*q9^2*s34*s51^2 + q4*q7*q9^2*s34*s51^2 - 
    q16*q6^2*q8*s45*s51^2 - q3*q6^2*q8*s45*s51^2 + q13*q2^2*q7*s51^3 - 
    q2^2*q3*q7*s51^3 - q2*q21*q7^2*s51^3 + q2*q3*q7^2*s51^3 + 
    28*q2*q6*q7*q8*s51^3] + ((4*F[1, 1, 2] - 4*F[1, 1, 6])*
   r[-4*q10 + 2*q15 + 15*q18 - 2*q2 + 3*q3 + 3*q4 + 3*q5 - 12*q6 - 13*q7 + 
     4*q8 - 2*q9 + 4*q15*q2*s12 + 8*q18*q2*s12 + 5*q2*q25*s12 - 2*q25^2*s12 + 
     4*q2*q3*s12 + 2*q15*q5*s12 + 4*q2*q5*s12 - 7*q25*q5*s12 - 3*q4*q5*s12 + 
     2*q5^2*s12 + 3*q18*q7*s12 - 3*q2*q7*s12 - 7*q4*q7*s12 + 4*q7^2*s12 - 
     3*q18*q8*s12 - 3*q25*q8*s12 - 7*q3*q8*s12 + 4*q4*q8*s12 - 6*q5*q8*s12 - 
     2*q8^2*s12 - 3*q25*q5^2*s12^2 + 3*q4*q5^2*s12^2 + 3*q2*q3*q7*s12^2 - 
     2*q15*q5*q8*s12^2 + 3*q4*q5*q8*s12^2 + 8*q5*q7*q8*s12^2 - 
     2*q5*q8^2*s12^2 + 3*q25^2*s23 + q10*q5*s23 + 3*q25*q5*s23 - q4*q5*s23 - 
     2*q25*q6*s23 - 3*q3*q6*s23 + 6*q5*q6*s23 - 3*q10*q9*s23 - 2*q25*q9*s23 + 
     q4*q9*s23 + 2*q25^2*q5*s12*s23 + q25*q5^2*s12*s23 + q4*q5^2*s12*s23 + 
     q25^2*q5^2*s12^2*s23 + q25*q5^3*s12^2*s23 - q4*q5^3*s12^2*s23 - 
     q25^2*q5*s23^2 - 2*q25*q5^2*s23^2 - 2*q25^2*q6*s23^2 - 
     2*q25*q5*q6*s23^2 - 2*q5^2*q6*s23^2 + q25^2*q5*q6*s23^3 + 
     2*q25*q5^2*q6*s23^3 - 3*q18^2*s34 - 3*q18*q2*s34 + 3*q2*q25*s34 - 
     5*q25^2*s34 + 4*q10*q5*s34 + 2*q15*q5*s34 - 2*q2*q5*s34 + 4*q25*q5*s34 - 
     q4*q5*s34 + 2*q5^2*s34 - 3*q18*q6*s34 - 2*q2*q6*s34 - q25*q6*s34 + 
     3*q5*q6*s34 + 2*q18*q7*s34 + 4*q2*q7*s34 + 5*q4*q7*s34 + 6*q5*q7*s34 + 
     18*q25*q8*s34 - 2*q4*q8*s34 - 7*q5*q8*s34 - 7*q10*q9*s34 - 
     4*q15*q9*s34 + 4*q18*q9*s34 - 4*q25*q9*s34 + 4*q4*q9*s34 + 2*q5*q9*s34 - 
     6*q6*q9*s34 - 20*q7*q9*s34 + 5*q8*q9*s34 - 5*q25^2*q5*s12*s34 + 
     2*q25*q5^2*s12*s34 - 2*q4*q5^2*s12*s34 - 6*q25^2*q8*s12*s34 + 
     11*q25*q5*q8*s12*s34 - 6*q4*q5*q8*s12*s34 + 2*q5*q8^2*s12*s34 - 
     q25^2*q5^2*s12^2*s34 - q25*q5^3*s12^2*s34 + q4*q5^3*s12^2*s34 - 
     q25^2*q5*q8*s12^2*s34 + 2*q25*q5^2*q8*s12^2*s34 - 
     2*q4*q5^2*q8*s12^2*s34 - 2*q25^2*q5*s23*s34 - q25*q5^2*s23*s34 - 
     q4*q5^2*s23*s34 + q25^2*q6*s23*s34 + 3*q25*q5*q6*s23*s34 - 
     4*q5^2*q6*s23*s34 - 2*q25^2*q5^2*s12*s23*s34 - 2*q25*q5^3*s12*s23*s34 + 
     2*q4*q5^3*s12*s23*s34 + q25^2*q5*q6*s23^2*s34 + 
     2*q25*q5^2*q6*s23^2*s34 + 3*q10*q2*q5*s34^2 + 5*q25^2*q5*s34^2 + 
     q25*q5^2*s34^2 - q4*q5^2*s34^2 + 13*q25^2*q8*s34^2 - 5*q25*q5*q8*s34^2 + 
     2*q15*q5*q9*s34^2 - 3*q25*q6*q9*s34^2 + 3*q5*q6*q9*s34^2 + 
     2*q18*q7*q9*s34^2 + 3*q4*q7*q9*s34^2 + 6*q5*q7*q9*s34^2 + 
     4*q25*q8*q9*s34^2 - 5*q5*q8*q9*s34^2 - 2*q7*q9^2*s34^2 - 
     2*q8*q9^2*s34^2 + 2*q25^2*q5^2*s12*s34^2 + 2*q25*q5^3*s12*s34^2 - 
     2*q4*q5^3*s12*s34^2 + 7*q25^2*q5*q8*s12*s34^2 + 
     q25^2*q5^2*q8*s12^2*s34^2 + q25*q5^3*q8*s12^2*s34^2 - 
     q4*q5^3*q8*s12^2*s34^2 + q25^2*q5^2*s23*s34^2 + q25*q5^3*s23*s34^2 - 
     q4*q5^3*s23*s34^2 - q25^2*q5^2*s34^3 - q25*q5^3*s34^3 + q4*q5^3*s34^3 - 
     6*q25^2*q5*q8*s34^3 - 2*q25*q5^2*q8*s34^3 + 2*q4*q5^2*q8*s34^3 - 
     2*q25^2*q5^2*q8*s12*s34^3 - 2*q25*q5^3*q8*s12*s34^3 + 
     2*q4*q5^3*q8*s12*s34^3 + q25^2*q5^2*q8*s34^4 + q25*q5^3*q8*s34^4 - 
     q4*q5^3*q8*s34^4 + 3*q18^2*s45 - 3*q18*q2*s45 - q2*q3*s45 + 
     2*q10*q5*s45 - q2*q5*s45 + 6*q18*q6*s45 + 6*q3*q6*s45 - 2*q5*q6*s45 - 
     12*q5*q7*s45 - 5*q18*q8*s45 - 2*q3*q8*s45 + 11*q5*q8*s45 + 
     17*q7*q8*s45 - 2*q18*q9*s45 + 30*q7*q9*s45 - 27*q8*q9*s45 + 
     2*q15*q5^2*s12*s45 - 2*q15*q5*q8*s12*s45 - 8*q5*q7*q8*s12*s45 - 
     2*q7^2*q8*s12*s45 + 2*q5*q8^2*s12*s45 + 2*q7*q8^2*s12*s45 + 
     2*q15*q5^2*q8*s12^2*s45 - 2*q5^2*q7*q8*s12^2*s45 + 
     2*q5*q7^2*q8*s12^2*s45 - 2*q5*q7*q8^2*s12^2*s45 + q18*q2^2*s34*s45 + 
     2*q10*q2*q5*s34*s45 + q2^2*q5*s34*s45 + 2*q15*q5^2*s34*s45 - 
     2*q2*q5*q6*s34*s45 - 2*q15*q5*q9*s34*s45 + 3*q5*q6*q9*s34*s45 - 
     14*q5*q7*q9*s34*s45 + 13*q5*q8*q9*s34*s45 + 4*q7*q9^2*s34*s45 - 
     4*q8*q9^2*s34*s45 + 2*q15*q5^2*q9*s34^2*s45 - 2*q5^2*q6*q9*s34^2*s45 - 
     2*q5*q7*q9^2*s34^2*s45 + 2*q5*q8*q9^2*s34^2*s45 - 3*q18*q6*q8*s45^2 - 
     3*q3*q6*q8*s45^2 + 14*q5*q7*q8*s45^2 - 2*q5*q8^2*s45^2 - 
     4*q7*q8^2*s45^2 + 16*q5*q7*q9*s45^2 - 16*q5*q8*q9*s45^2 - 
     36*q7*q8*q9*s45^2 + 6*q8^2*q9*s45^2 - 4*q7*q9^2*s45^2 + 
     4*q8*q9^2*s45^2 + 2*q5*q7*q8^2*s12*s45^2 - 2*q5*q8^2*q9*s34*s45^2 + 
     2*q5*q7*q9^2*s34*s45^2 - 2*q5*q8*q9^2*s34*s45^2 - 2*q5*q7*q8^2*s45^3 - 
     18*q5*q7*q8*q9*s45^3 + 2*q5*q8^2*q9*s45^3 + 6*q7*q8^2*q9*s45^3 - 
     2*q5*q7*q9^2*s45^3 + 2*q5*q8*q9^2*s45^3 + 4*q7*q8*q9^2*s45^3 + 
     2*q5*q7*q8^2*q9*s45^4 + 2*q5*q7*q8*q9^2*s45^4 - 3*q25^2*s51 + 
     q2*q3*s51 - 15*q18*q6*s51 + 2*q25*q6*s51 - 3*q3*q6*s51 - q2*q7*s51 + 
     2*q4*q7*s51 + 3*q6*q7*s51 - 2*q7^2*s51 - 9*q25*q8*s51 + 2*q3*q8*s51 + 
     q4*q8*s51 + 2*q7*q8*s51 + 6*q10*q9*s51 + 2*q15*q9*s51 - 9*q18*q9*s51 - 
     2*q25*q9*s51 - 3*q4*q9*s51 + 17*q7*q9*s51 - q2^2*q25*s12*s51 - 
     q2^2*q7*s12*s51 + 4*q2*q3*q7*s12*s51 + q25^2*q8*s12*s51 + 
     q25^2*q6*s23*s51 + q25^2*q9*s23*s51 + 3*q10*q9^2*s23*s51 + 
     3*q25*q9^2*s23*s51 + q2^2*q25*s34*s51 - q18^2*q6*s34*s51 - 
     3*q25^2*q6*s34*s51 - 3*q18^2*q7*s34*s51 + q2^2*q7*s34*s51 - 
     5*q18*q6*q7*s34*s51 - 2*q2*q6*q7*s34*s51 - 3*q18*q7^2*s34*s51 + 
     5*q4*q7^2*s34*s51 - 11*q25^2*q8*s34*s51 - 2*q18^2*q9*s34*s51 + 
     2*q25^2*q9*s34*s51 - 2*q10*q6*q9*s34*s51 + 7*q25*q6*q9*s34*s51 - 
     7*q18*q7*q9*s34*s51 - 3*q25*q8*q9*s34*s51 + 2*q10*q9^2*s34*s51 + 
     2*q7*q9^2*s34*s51 + 4*q8*q9^2*s34*s51 - 3*q25^2*q6*q9*s34^2*s51 - 
     q18^2*q7*q9*s34^2*s51 - 2*q18*q7^2*q9*s34^2*s51 + 
     2*q4*q7^2*q9*s34^2*s51 + q25^2*q8*q9*s34^2*s51 - 
     2*q10*q6*q9^2*s34^2*s51 - 2*q25*q6*q9^2*s34^2*s51 + 
     2*q25*q8*q9^2*s34^2*s51 + 2*q18^2*q6*s45*s51 - 3*q18^2*q8*s45*s51 + 
     13*q18*q6*q8*s45*s51 + 10*q3*q6*q8*s45*s51 - 3*q6*q7*q8*s45*s51 + 
     2*q7^2*q8*s45*s51 - 3*q18*q8^2*s45*s51 - 5*q3*q8^2*s45*s51 - 
     2*q7*q8^2*s45*s51 + q18^2*q9*s45*s51 + 3*q18*q8*q9*s45*s51 - 
     23*q7*q8*q9*s45*s51 - 2*q7*q9^2*s45*s51 + 2*q8*q9^2*s45*s51 - 
     q18^2*q6*q8*s45^2*s51 - 4*q18*q6*q8^2*s45^2*s51 - 
     4*q3*q6*q8^2*s45^2*s51 + 6*q7*q8^2*q9*s45^2*s51 + 
     2*q7*q8*q9^2*s45^2*s51 - q2^2*q25*s51^2 - 3*q18^2*q6*s51^2 - 
     q2^2*q7*s51^2 + q2*q3*q7*s51^2 - 5*q18*q6*q7*s51^2 + 2*q6*q7^2*s51^2 + 
     3*q25^2*q8*s51^2 - 6*q18*q6*q8*s51^2 - 3*q3*q6*q8*s51^2 + 
     3*q6*q7*q8*s51^2 + 3*q18^2*q9*s51^2 + q25^2*q9*s51^2 + 
     6*q18*q7*q9*s51^2 - 3*q4*q7*q9*s51^2 + 5*q18*q8*q9*s51^2 - 
     q25*q8*q9*s51^2 - 5*q7*q8*q9*s51^2 - 2*q10*q9^2*s51^2 - 
     2*q8*q9^2*s51^2 - q25^2*q9^2*s23*s51^2 - q10*q9^3*s23*s51^2 - 
     q25*q9^3*s23*s51^2 - q18^2*q6*q7*s34*s51^2 - 2*q18*q6*q7^2*s34*s51^2 - 
     q25^2*q6*q9*s34*s51^2 + 3*q18^2*q7*q9*s34*s51^2 + 
     4*q18*q7^2*q9*s34*s51^2 - 4*q4*q7^2*q9*s34*s51^2 - 
     2*q25^2*q8*q9*s34*s51^2 + q25^2*q9^2*s34*s51^2 + 
     2*q10*q6*q9^2*s34*s51^2 + 2*q25*q6*q9^2*s34*s51^2 - 
     4*q25*q8*q9^2*s34*s51^2 + q10*q9^3*s34*s51^2 + q25*q9^3*s34*s51^2 + 
     q18^2*q7^2*q9*s34^2*s51^2 + q18*q7^3*q9*s34^2*s51^2 - 
     q4*q7^3*q9*s34^2*s51^2 - q25^2*q6*q9^2*s34^2*s51^2 - 
     q10*q6*q9^3*s34^2*s51^2 - q25*q6*q9^3*s34^2*s51^2 + 
     3*q18^2*q6*q8*s45*s51^2 - 2*q6*q7^2*q8*s45*s51^2 + 
     4*q18*q6*q8^2*s45*s51^2 + 4*q3*q6*q8^2*s45*s51^2 - 
     q18^2*q8*q9*s45*s51^2 - 2*q18*q8^2*q9*s45*s51^2 + 
     2*q7*q8^2*q9*s45*s51^2 - q18^2*q6*q8^2*s45^2*s51^2 - 
     q18*q6*q8^3*s45^2*s51^2 - q3*q6*q8^3*s45^2*s51^2 + q25^2*q8*q9*s51^3 + 
     2*q25*q8*q9^2*s51^3])/2 + ((4*F[1, 1, 6] - 4*F[1, 1, 9])*
   r[-4*q10 + 2*q16 + 2*q2 + 9*q23 + 3*q3 + 3*q4 - q5 - 3*q6 + 10*q8 + 2*q9 + 
     5*q2*q25*s12 - 2*q25^2*s12 - 7*q25*q5*s12 - 3*q4*q5*s12 + 3*q2*q7*s12 - 
     2*q3*q7*s12 - 3*q25*q8*s12 + 2*q7*q8*s12 - 3*q25*q5^2*s12^2 + 
     3*q4*q5^2*s12^2 + 3*q25^2*s23 + q10*q5*s23 - 5*q16*q5*s23 + 
     2*q23*q5*s23 + 3*q25*q5*s23 - q4*q5*s23 + 2*q5^2*s23 + 4*q16*q6*s23 - 
     2*q25*q6*s23 - 3*q3*q6*s23 + 11*q5*q6*s23 - 3*q10*q9*s23 - 
     2*q25*q9*s23 + q4*q9*s23 + 2*q25^2*q5*s12*s23 + q25*q5^2*s12*s23 + 
     q4*q5^2*s12*s23 + q25^2*q5^2*s12^2*s23 + q25*q5^3*s12^2*s23 - 
     q4*q5^3*s12^2*s23 + 2*q16^2*q5*s23^2 - q25^2*q5*s23^2 - 
     2*q25*q5^2*s23^2 - 2*q16^2*q6*s23^2 - 2*q25^2*q6*s23^2 - 
     q16*q5*q6*s23^2 - 2*q25*q5*q6*s23^2 - 4*q5^2*q6*s23^2 - 
     3*q16*q6^2*s23^2 - q3*q6^2*s23^2 - 2*q5*q6^2*s23^2 + q16^2*q5*q6*s23^3 + 
     q25^2*q5*q6*s23^3 + 2*q25*q5^2*q6*s23^3 + q16^2*q6^2*s23^3 + 
     2*q16*q5*q6^2*s23^3 + q16*q6^3*s23^3 + q3*q6^3*s23^3 + 2*q16^2*s34 + 
     2*q10*q2*s34 + 6*q2*q23*s34 + 3*q2*q25*s34 - 5*q25^2*s34 + 
     4*q10*q5*s34 - 3*q16*q5*s34 + 2*q23*q5*s34 + 4*q25*q5*s34 - q4*q5*s34 + 
     4*q5^2*s34 - q23*q6*s34 - q25*q6*s34 - 4*q16*q7*s34 + q2*q7*s34 + 
     4*q23*q7*s34 + 2*q4*q7*s34 + 18*q25*q8*s34 - 9*q5*q8*s34 - 
     7*q10*q9*s34 - 2*q2*q9*s34 - 4*q25*q9*s34 + 4*q4*q9*s34 - 2*q5*q9*s34 - 
     8*q6*q9*s34 + 5*q8*q9*s34 - 5*q25^2*q5*s12*s34 + 2*q25*q5^2*s12*s34 - 
     2*q4*q5^2*s12*s34 - 6*q25^2*q8*s12*s34 + 11*q25*q5*q8*s12*s34 - 
     2*q4*q5*q8*s12*s34 - q25^2*q5^2*s12^2*s34 - q25*q5^3*s12^2*s34 + 
     q4*q5^3*s12^2*s34 - q25^2*q5*q8*s12^2*s34 + 2*q25*q5^2*q8*s12^2*s34 - 
     2*q4*q5^2*q8*s12^2*s34 + q16^2*q5*s23*s34 - 2*q25^2*q5*s23*s34 - 
     q25*q5^2*s23*s34 - q4*q5^2*s23*s34 + q25^2*q6*s23*s34 + 
     3*q25*q5*q6*s23*s34 - 6*q5^2*q6*s23*s34 - 2*q25^2*q5^2*s12*s23*s34 - 
     2*q25*q5^3*s12*s23*s34 + 2*q4*q5^3*s12*s23*s34 + q25^2*q5*q6*s23^2*s34 + 
     2*q25*q5^2*q6*s23^2*s34 - q16^2*q2*s34^2 - 2*q10*q2^2*s34^2 + 
     2*q16*q2^2*s34^2 + 2*q2^2*q23*s34^2 + 3*q10*q2*q5*s34^2 + 
     5*q25^2*q5*s34^2 + q25*q5^2*s34^2 - q4*q5^2*s34^2 + 13*q25^2*q8*s34^2 - 
     5*q25*q5*q8*s34^2 - q4*q5*q8*s34^2 - 2*q2^2*q9*s34^2 - 
     4*q2*q5*q9*s34^2 - 3*q25*q6*q9*s34^2 + 3*q5*q6*q9*s34^2 + 
     3*q4*q7*q9*s34^2 + 4*q25*q8*q9*s34^2 - 5*q5*q8*q9*s34^2 - 
     2*q2*q9^2*s34^2 - 2*q8*q9^2*s34^2 + 2*q25^2*q5^2*s12*s34^2 + 
     2*q25*q5^3*s12*s34^2 - 2*q4*q5^3*s12*s34^2 + 7*q25^2*q5*q8*s12*s34^2 + 
     q25^2*q5^2*q8*s12^2*s34^2 + q25*q5^3*q8*s12^2*s34^2 - 
     q4*q5^3*q8*s12^2*s34^2 + q25^2*q5^2*s23*s34^2 + q25*q5^3*s23*s34^2 - 
     q4*q5^3*s23*s34^2 - q25^2*q5^2*s34^3 - q25*q5^3*s34^3 + q4*q5^3*s34^3 - 
     6*q25^2*q5*q8*s34^3 - 2*q25*q5^2*q8*s34^3 + 2*q4*q5^2*q8*s34^3 - 
     2*q25^2*q5^2*q8*s12*s34^3 - 2*q25*q5^3*q8*s12*s34^3 + 
     2*q4*q5^3*q8*s12*s34^3 + q25^2*q5^2*q8*s34^4 + q25*q5^3*q8*s34^4 - 
     q4*q5^3*q8*s34^4 + 3*q16^2*s45 + 3*q10*q2*s45 + 2*q16*q2*s45 + 
     2*q10*q5*s45 + 2*q16*q5*s45 - 2*q16*q6*s45 - q2*q6*s45 - 5*q23*q6*s45 + 
     6*q3*q6*s45 - 8*q5*q6*s45 - 3*q16*q7*s45 + 4*q23*q7*s45 - q3*q7*s45 + 
     2*q7*q8*s45 + 6*q2*q9*s45 - 3*q6*q9*s45 + 3*q7*q9*s45 - 5*q8*q9*s45 - 
     5*q16^2*q5*s23*s45 - 3*q16*q5*q6*s23*s45 + 2*q5^2*q6*s23*s45 + 
     q16*q6^2*s23*s45 - q3*q6^2*s23*s45 + 6*q5*q6^2*s23*s45 - 
     2*q16^2*q5*q6*s23^2*s45 - 2*q16^2*q6^2*s23^2*s45 - 
     4*q16*q5*q6^2*s23^2*s45 - 2*q16*q6^3*s23^2*s45 - 2*q3*q6^3*s23^2*s45 + 
     3*q16^2*q2*s34*s45 - 3*q10*q2^2*s34*s45 + 5*q16*q2^2*s34*s45 - 
     6*q2^2*q23*s34*s45 - 4*q16^2*q5*s34*s45 + 5*q16*q2*q5*s34*s45 + 
     2*q2*q23*q5*s34*s45 + q2*q5*q6*s34*s45 + 4*q5^2*q6*s34*s45 + 
     q16*q7^2*s34*s45 + 4*q2^2*q9*s34*s45 - 12*q2*q5*q9*s34*s45 + 
     9*q5*q6*q9*s34*s45 - q7^2*q9*s34*s45 + 3*q5*q8*q9*s34*s45 + 
     4*q2*q9^2*s34*s45 - 4*q8*q9^2*s34*s45 + 2*q16^2*q2^2*s34^2*s45 - 
     2*q10*q2^3*s34^2*s45 + 2*q16*q2^3*s34^2*s45 - q16^2*q2*q5*s34^2*s45 - 
     2*q10*q2^2*q5*s34^2*s45 + 2*q16*q2^2*q5*s34^2*s45 + 
     2*q2^2*q23*q5*s34^2*s45 - 2*q2^2*q5*q9*s34^2*s45 + 
     2*q2*q5^2*q9*s34^2*s45 - 2*q5^2*q6*q9*s34^2*s45 - 
     2*q2*q5*q9^2*s34^2*s45 + 2*q5*q8*q9^2*s34^2*s45 + q16^2*q2*s45^2 + 
     2*q16*q2^2*s45^2 - 2*q2^2*q23*s45^2 + 3*q16^2*q5*s45^2 - 
     3*q10*q2*q5*s45^2 + 6*q16*q2*q5*s45^2 + 2*q16^2*q6*s45^2 + 
     6*q2*q23*q6*s45^2 + 4*q16*q5*q6*s45^2 + 7*q2*q5*q6*s45^2 + 
     2*q16*q6^2*s45^2 + 2*q3*q6^2*s45^2 - 4*q5*q6^2*s45^2 + 
     3*q16*q2*q8*s45^2 + 3*q16*q6*q8*s45^2 - 3*q2*q6*q8*s45^2 - 
     10*q2*q5*q9*s45^2 - 6*q2*q6*q9*s45^2 + 10*q5*q6*q9*s45^2 - 
     2*q7*q8*q9*s45^2 + q16^2*q5*q6*s23*s45^2 + q16^2*q6^2*s23*s45^2 + 
     2*q16*q5*q6^2*s23*s45^2 + q16*q6^3*s23*s45^2 + q3*q6^3*s23*s45^2 + 
     3*q16^2*q2*q5*s34*s45^2 - 4*q10*q2^2*q5*s34*s45^2 + 
     4*q16*q2^2*q5*s34*s45^2 - 2*q2*q5^2*q6*s34*s45^2 + 
     2*q2*q5^2*q9*s34*s45^2 - 2*q5^2*q6*q9*s34*s45^2 + 
     2*q5*q6^2*q9*s34*s45^2 + q16^2*q2^2*q5*s34^2*s45^2 - 
     q10*q2^3*q5*s34^2*s45^2 + q16*q2^3*q5*s34^2*s45^2 - 
     2*q2^2*q23*q6*s45^3 - 2*q2*q5^2*q6*s45^3 + 2*q2*q5*q6^2*s45^3 + 
     2*q2*q5^2*q9*s45^3 - 10*q2*q5*q6*q9*s45^3 - 2*q5^2*q6*q9*s45^3 - 
     2*q2*q6^2*q9*s45^3 + 2*q5*q6^2*q9*s45^3 + 2*q2*q5^2*q6*q9*s45^4 - 
     2*q2*q5*q6^2*q9*s45^4 - q10*q2*s51 - q16*q2*s51 - 8*q2*q23*s51 - 
     3*q25^2*s51 - 2*q10*q6*s51 - 2*q16*q6*s51 + q23*q6*s51 + 2*q25*q6*s51 - 
     3*q3*q6*s51 + 5*q16*q7*s51 + q2*q7*s51 + q3*q7*s51 - 9*q25*q8*s51 + 
     6*q10*q9*s51 + 6*q2*q9*s51 - 2*q25*q9*s51 - 3*q4*q9*s51 + 3*q6*q9*s51 - 
     q7*q9*s51 - q2^2*q25*s12*s51 - q2^2*q7*s12*s51 + 2*q2*q3*q7*s12*s51 + 
     q25^2*q8*s12*s51 - 2*q2*q7*q8*s12*s51 + q16^2*q6*s23*s51 + 
     q25^2*q6*s23*s51 + 3*q16*q6^2*s23*s51 + 3*q3*q6^2*s23*s51 + 
     q25^2*q9*s23*s51 + 3*q10*q9^2*s23*s51 + 3*q25*q9^2*s23*s51 - 
     q16^2*q6^2*s23^2*s51 - q16*q6^3*s23^2*s51 - q3*q6^3*s23^2*s51 + 
     q10*q2^2*s34*s51 + q16*q2^2*s34*s51 - 6*q2^2*q23*s34*s51 + 
     q2^2*q25*s34*s51 - 3*q25^2*q6*s34*s51 + q2^2*q7*s34*s51 + 
     q16*q7^2*s34*s51 - 11*q25^2*q8*s34*s51 + 4*q2^2*q9*s34*s51 + 
     2*q25^2*q9*s34*s51 - 4*q10*q6*q9*s34*s51 + 7*q25*q6*q9*s34*s51 - 
     2*q4*q7*q9*s34*s51 - q7^2*q9*s34*s51 - 3*q25*q8*q9*s34*s51 + 
     2*q10*q9^2*s34*s51 + 4*q2*q9^2*s34*s51 + 4*q8*q9^2*s34*s51 + 
     q16^2*q2^2*s34^2*s51 - q10*q2^3*s34^2*s51 + q16*q2^3*s34^2*s51 - 
     3*q25^2*q6*q9*s34^2*s51 + q25^2*q8*q9*s34^2*s51 - 
     2*q10*q6*q9^2*s34^2*s51 - 2*q25*q6*q9^2*s34^2*s51 + 
     2*q25*q8*q9^2*s34^2*s51 + 2*q16^2*q2*s45*s51 + 4*q16*q2^2*s45*s51 + 
     2*q2^2*q23*s45*s51 + q16^2*q6*s45*s51 + 2*q2*q23*q6*s45*s51 - 
     2*q16*q6^2*s45*s51 - 2*q3*q6^2*s45*s51 - q16*q2*q8*s45*s51 - 
     q16*q6*q8*s45*s51 + 3*q2*q6*q8*s45*s51 + 2*q3*q6*q8*s45*s51 - 
     2*q2^2*q9*s45*s51 - 2*q7*q8*q9*s45*s51 - 2*q2*q9^2*s45*s51 + 
     2*q8*q9^2*s45*s51 - 2*q2^2*q23*q6*s45^2*s51 + q16^2*q6^2*s45^2*s51 + 
     q16*q6^3*s45^2*s51 + q3*q6^3*s45^2*s51 + q16^2*q2*q8*s45^2*s51 + 
     2*q16*q2^2*q8*s45^2*s51 + q16^2*q6*q8*s45^2*s51 - 
     2*q2^2*q6*q8*s45^2*s51 + 2*q16*q6^2*q8*s45^2*s51 + 
     2*q3*q6^2*q8*s45^2*s51 + q16^2*q2*s51^2 + 2*q16*q2^2*s51^2 + 
     4*q2^2*q23*s51^2 - q2^2*q25*s51^2 - q2^2*q7*s51^2 - q2*q3*q7*s51^2 - 
     q16^2*q8*s51^2 - 4*q16*q2*q8*s51^2 + 2*q2^2*q8*s51^2 + 
     3*q25^2*q8*s51^2 - 2*q2^2*q9*s51^2 + q25^2*q9*s51^2 + 
     3*q10*q6*q9*s51^2 - q25*q8*q9*s51^2 - 2*q10*q9^2*s51^2 - 
     2*q2*q9^2*s51^2 - 2*q8*q9^2*s51^2 - q25^2*q9^2*s23*s51^2 - 
     q10*q9^3*s23*s51^2 - q25*q9^3*s23*s51^2 - q25^2*q6*q9*s34*s51^2 - 
     2*q25^2*q8*q9*s34*s51^2 + q25^2*q9^2*s34*s51^2 + 
     2*q10*q6*q9^2*s34*s51^2 + 2*q25*q6*q9^2*s34*s51^2 - 
     4*q25*q8*q9^2*s34*s51^2 + q10*q9^3*s34*s51^2 + q25*q9^3*s34*s51^2 - 
     q25^2*q6*q9^2*s34^2*s51^2 - q10*q6*q9^3*s34^2*s51^2 - 
     q25*q6*q9^3*s34^2*s51^2 + 2*q16^2*q2*q8*s45*s51^2 + 
     4*q16*q2^2*q8*s45*s51^2 + q16^2*q6*q8*s45*s51^2 - 
     2*q16*q6^2*q8*s45*s51^2 - 2*q3*q6^2*q8*s45*s51^2 + 
     q16^2*q6^2*q8*s45^2*s51^2 + q16*q6^3*q8*s45^2*s51^2 + 
     q3*q6^3*q8*s45^2*s51^2 + q16^2*q2*q8*s51^3 + 2*q16*q2^2*q8*s51^3 + 
     q25^2*q8*q9*s51^3 + 2*q25*q8*q9^2*s51^3])/2 + 
 ((4*F[1, 1, 6] - 4*F[1, 1, 7])*r[-2*q10 + 3*q13 - 10*q2 + 8*q20 - q24 + 
     3*q3 + 3*q4 - 2*q6 - q7 - 2*q8 + 2*q9 - 3*q13^2*s12 + 2*q13*q2*s12 - 
     3*q2*q3*s12 + 5*q13*q5*s12 - 2*q4*q5*s12 - 6*q13*q7*s12 - 4*q5*q8*s12 - 
     3*q13*q2*q7*s12^2 + 3*q2*q3*q7*s12^2 - q10*q5*s23 - 8*q20*q5*s23 + 
     q24*q5*s23 + q4*q5*s23 - 2*q5^2*s23 - 3*q3*q6*s23 + 6*q5*q6*s23 + 
     2*q6^2*s23 + q10*q9*s23 - 2*q24*q9*s23 - 3*q4*q9*s23 + 
     4*q20*q5^2*s23^2 - 2*q5^2*q6*s23^2 - 2*q5*q6^2*s23^2 + 6*q13^2*s34 + 
     2*q10*q2*s34 + 2*q2*q24*s34 + 3*q10*q5*s34 - 2*q20*q5*s34 - q24*q5*s34 - 
     q4*q5*s34 - 2*q10*q6*s34 - 5*q13*q6*s34 + 3*q2*q6*s34 + 8*q24*q6*s34 + 
     6*q5*q6*s34 - 2*q6^2*s34 + q24*q7*s34 - 4*q20*q8*s34 - q5*q8*s34 + 
     4*q6*q8*s34 - 3*q10*q9*s34 + 4*q13*q9*s34 - 8*q2*q9*s34 - 2*q20*q9*s34 + 
     2*q24*q9*s34 + 4*q4*q9*s34 - 2*q5*q9*s34 - 6*q6*q9*s34 - 9*q7*q9*s34 + 
     q13*q5^2*s12*s34 + 2*q4*q5*q8*s12*s34 - q5^2*q8*s12*s34 + 
     2*q20*q5^2*s23*s34 - 2*q5^2*q6*s23*s34 - 2*q5*q6^2*s23*s34 + 
     3*q2*q24^2*s34^2 - 3*q10*q2*q5*s34^2 + 6*q2*q24*q5*s34^2 - 
     q13*q5^2*s34^2 - 3*q24^2*q7*s34^2 - 5*q24*q5*q7*s34^2 + q4*q5*q8*s34^2 + 
     q5^2*q8*s34^2 + 4*q2*q24*q9*s34^2 - 3*q2*q5*q9*s34^2 + 
     3*q10*q6*q9*s34^2 - 2*q13*q6*q9*s34^2 + 4*q5*q6*q9*s34^2 - 
     3*q24*q7*q9*s34^2 + 5*q5*q7*q9*s34^2 - 4*q2*q9^2*s34^2 + 3*q13^2*s45 + 
     4*q10*q2*s45 - 2*q13*q2*s45 + 4*q2^2*s45 + 2*q2*q20*s45 - 3*q2*q24*s45 + 
     q24^2*s45 - q2*q3*s45 + 2*q10*q5*s45 + 3*q13*q5*s45 + 6*q20*q5*s45 - 
     2*q5^2*s45 - 7*q10*q6*s45 - 3*q13*q6*s45 - 6*q2*q6*s45 + 5*q24*q6*s45 + 
     6*q3*q6*s45 - 2*q5*q6*s45 - 2*q6^2*s45 - 3*q13*q7*s45 + 2*q24*q7*s45 - 
     4*q5*q7*s45 - 4*q20*q8*s45 - 2*q3*q8*s45 - 2*q5*q8*s45 + 2*q6*q8*s45 - 
     2*q7*q8*s45 + 2*q13*q9*s45 - q2*q9*s45 - 2*q6*q9*s45 - 
     2*q5*q7*q8*s12*s45 - q24^2*q5*s23*s45 + q10*q5^2*s23*s45 - 
     6*q20*q5^2*s23*s45 - q24*q5^2*s23*s45 + 4*q5^2*q6*s23*s45 + 
     4*q5*q6^2*s23*s45 - 4*q2*q24^2*s34*s45 + 2*q2*q20*q5*s34*s45 + 
     5*q2*q24*q5*s34*s45 + q24^2*q5*s34*s45 - 3*q10*q5^2*s34*s45 - 
     q13*q5^2*s34*s45 - 6*q20*q5^2*s34*s45 + q24*q5^2*s34*s45 - 
     2*q2*q5*q6*s34*s45 + 4*q5^2*q6*s34*s45 + 2*q2*q6^2*s34*s45 + 
     4*q5*q6^2*s34*s45 - 5*q24^2*q7*s34*s45 - 7*q24*q5*q7*s34*s45 + 
     q5^2*q8*s34*s45 + 4*q2^2*q9*s34*s45 - 9*q2*q5*q9*s34*s45 + 
     2*q20*q5*q9*s34*s45 + 10*q5*q6*q9*s34*s45 - 3*q5*q7*q9*s34*s45 + 
     3*q2*q24^2*q5*s34^2*s45 - 4*q10*q2*q5^2*s34^2*s45 + 
     4*q2*q24*q5^2*s34^2*s45 - q24^2*q5*q7*s34^2*s45 - 
     2*q24*q5^2*q7*s34^2*s45 - 2*q20*q5^2*q9*s34^2*s45 + 
     2*q5^2*q7*q9*s34^2*s45 - 2*q2*q5*q9^2*s34^2*s45 + 
     2*q5*q6*q9^2*s34^2*s45 + 3*q10*q2*q5*s45^2 - 2*q24^2*q5*s45^2 - 
     2*q10*q5^2*s45^2 + 2*q20*q5^2*s45^2 + 6*q2*q5*q6*s45^2 - 
     2*q5^2*q6*s45^2 - 2*q5*q6^2*s45^2 - 2*q24^2*q7*s45^2 - 
     2*q24*q5*q7*s45^2 - 2*q5^2*q7*s45^2 - 3*q3*q6*q8*s45^2 - 
     10*q2*q5*q9*s45^2 - 6*q2*q6*q9*s45^2 + 10*q5*q6*q9*s45^2 - 
     2*q2*q9^2*s45^2 + 2*q6*q9^2*s45^2 + q24^2*q5^2*s23*s45^2 - 
     q10*q5^3*s23*s45^2 + q24*q5^3*s23*s45^2 - q2*q24^2*q5*s34*s45^2 - 
     2*q10*q2*q5^2*s34*s45^2 + 2*q2*q20*q5^2*s34*s45^2 + 
     2*q2*q24*q5^2*s34*s45^2 + 2*q24^2*q5^2*s34*s45^2 - 
     2*q10*q5^3*s34*s45^2 + 2*q24*q5^3*s34*s45^2 - 2*q2*q5^2*q6*s34*s45^2 - 
     2*q2*q5*q6^2*s34*s45^2 - 2*q24^2*q5*q7*s34*s45^2 - 
     4*q24*q5^2*q7*s34*s45^2 + 2*q2^2*q5*q9*s34*s45^2 - 
     2*q2*q5*q9^2*s34*s45^2 + 2*q5*q6*q9^2*s34*s45^2 + 
     q2*q24^2*q5^2*s34^2*s45^2 - q10*q2*q5^3*s34^2*s45^2 + 
     q2*q24*q5^3*s34^2*s45^2 - 2*q2^2*q5*q6*s45^3 - q24^2*q5*q7*s45^3 - 
     2*q24*q5^2*q7*s45^3 + 2*q2^2*q5*q9*s45^3 + 2*q2^2*q6*q9*s45^3 - 
     10*q2*q5*q6*q9*s45^3 - 2*q2*q5*q9^2*s45^3 - 4*q2*q6*q9^2*s45^3 + 
     2*q5*q6*q9^2*s45^3 + 2*q2^2*q5*q6*q9*s45^4 - 2*q2*q5*q6*q9^2*s45^4 + 
     q10*q2*s51 + 9*q13*q2*s51 + 2*q2^2*s51 + 2*q2*q20*s51 - 5*q2*q24*s51 - 
     q2*q3*s51 + 2*q10*q6*s51 + 5*q13*q6*s51 + 5*q2*q6*s51 - 5*q24*q6*s51 + 
     q3*q6*s51 + 3*q13*q7*s51 - 9*q2*q7*s51 + 2*q24*q7*s51 - 7*q6*q7*s51 - 
     2*q6*q8*s51 + 2*q10*q9*s51 - 7*q13*q9*s51 + 11*q2*q9*s51 + 
     2*q20*q9*s51 + 4*q24*q9*s51 - 3*q4*q9*s51 + 3*q6*q9*s51 - 
     q13^2*q2*s12*s51 + 5*q13*q2^2*s12*s51 - 3*q2^2*q3*s12*s51 + 
     2*q13^2*q7*s12*s51 + 5*q13*q2*q7*s12*s51 + 4*q2*q3*q7*s12*s51 + 
     q13^2*q2*q7*s12^2*s51 + 4*q13*q2^2*q7*s12^2*s51 - 
     4*q2^2*q3*q7*s12^2*s51 + q24^2*q9*s23*s51 + 3*q24*q9^2*s23*s51 + 
     3*q4*q9^2*s23*s51 - 5*q2*q24^2*s34*s51 - 3*q13^2*q6*s34*s51 - 
     5*q10*q6^2*s34*s51 - 3*q13*q6^2*s34*s51 - 2*q2*q6^2*s34*s51 - 
     4*q24^2*q7*s34*s51 + 3*q2*q6*q7*s34*s51 + 2*q13^2*q9*s34*s51 + 
     2*q2^2*q9*s34*s51 - 3*q2*q24*q9*s34*s51 - q24^2*q9*s34*s51 + 
     7*q13*q6*q9*s34*s51 + 7*q24*q7*q9*s34*s51 - 2*q4*q7*q9*s34*s51 + 
     6*q2*q9^2*s34*s51 + 3*q24*q9^2*s34*s51 + q4*q9^2*s34*s51 + 
     q2*q24^2*q9*s34^2*s51 - q13^2*q6*q9*s34^2*s51 - 
     2*q10*q6^2*q9*s34^2*s51 - 2*q13*q6^2*q9*s34^2*s51 - 
     3*q24^2*q7*q9*s34^2*s51 + 2*q2*q24*q9^2*s34^2*s51 - 
     2*q24*q7*q9^2*s34^2*s51 - 2*q4*q7*q9^2*s34^2*s51 + 2*q13^2*q2*s45*s51 - 
     q13*q2^2*s45*s51 + q2*q24^2*s45*s51 - q2^2*q3*s45*s51 + 
     q24*q6^2*s45*s51 + q13^2*q7*s45*s51 - q24^2*q7*s45*s51 + 
     5*q13*q6*q7*s45*s51 + 2*q3*q6*q8*s45*s51 + q6^2*q8*s45*s51 + 
     2*q6*q7*q8*s45*s51 + q13^2*q9*s45*s51 + 3*q13*q2*q9*s45*s51 - 
     6*q2^2*q9*s45*s51 - q2*q6*q9*s45*s51 - 2*q2*q6*q9^2*s45^2*s51 - 
     4*q13^2*q2*s51^2 - q13*q2^2*s51^2 + 2*q2*q24^2*s51^2 - q2^2*q3*s51^2 - 
     q13^2*q6*s51^2 - 2*q13*q6^2*s51^2 + 5*q13*q2*q7*s51^2 + q2*q3*q7*s51^2 + 
     q13*q6*q7*s51^2 + 5*q2*q6*q7*s51^2 + 2*q6^2*q7*s51^2 - 
     2*q13^2*q9*s51^2 - 2*q13*q2*q9*s51^2 - 4*q2^2*q9*s51^2 - 
     q2*q24*q9*s51^2 - 2*q24^2*q9*s51^2 - 3*q10*q6*q9*s51^2 - 
     6*q13*q6*q9*s51^2 - 2*q2*q9^2*s51^2 - 3*q24*q9^2*s51^2 - q4*q9^2*s51^2 - 
     2*q13^2*q2^2*s12*s51^2 - 2*q13*q2^3*s12*s51^2 + 2*q2^3*q3*s12*s51^2 - 
     q13^2*q2*q7*s12*s51^2 + 6*q13*q2^2*q7*s12*s51^2 - 
     6*q2^2*q3*q7*s12*s51^2 - q13^2*q2^2*q7*s12^2*s51^2 - 
     q13*q2^3*q7*s12^2*s51^2 + q2^3*q3*q7*s12^2*s51^2 - 
     q24^2*q9^2*s23*s51^2 - q24*q9^3*s23*s51^2 - q4*q9^3*s23*s51^2 - 
     2*q2*q6^2*q7*s34*s51^2 - 2*q2*q24^2*q9*s34*s51^2 + 
     3*q13^2*q6*q9*s34*s51^2 + 4*q10*q6^2*q9*s34*s51^2 + 
     4*q13*q6^2*q9*s34*s51^2 - q24^2*q7*q9*s34*s51^2 - 
     4*q2*q24*q9^2*s34*s51^2 - 2*q24^2*q9^2*s34*s51^2 + 
     2*q24*q7*q9^2*s34*s51^2 + 2*q4*q7*q9^2*s34*s51^2 - 
     2*q24*q9^3*s34*s51^2 - 2*q4*q9^3*s34*s51^2 - q13^2*q6^2*q9*s34^2*s51^2 - 
     q10*q6^3*q9*s34^2*s51^2 - q13*q6^3*q9*s34^2*s51^2 - 
     q24^2*q7*q9^2*s34^2*s51^2 - q24*q7*q9^3*s34^2*s51^2 - 
     q4*q7*q9^3*s34^2*s51^2 + q13^2*q2^2*s45*s51^2 + q13*q2^3*s45*s51^2 - 
     q2^3*q3*s45*s51^2 - q13^2*q6*q7*s45*s51^2 - 2*q13*q6^2*q7*s45*s51^2 + 
     q13^2*q2*q9*s45*s51^2 + 2*q13*q2^2*q9*s45*s51^2 - q13^2*q2^2*s51^3 - 
     q13*q2^3*s51^3 + q2^3*q3*s51^3 - 2*q13^2*q2*q7*s51^3 + 
     2*q13*q2^2*q7*s51^3 - 2*q2^2*q3*q7*s51^3 - q13^2*q6*q7*s51^3 - 
     2*q13*q6^2*q7*s51^3 + q13^2*q2*q9*s51^3 + 2*q13*q2^2*q9*s51^3 + 
     q2*q24^2*q9*s51^3 + 2*q2*q24*q9^2*s51^3 + q24^2*q9^2*s51^3 + 
     q24*q9^3*s51^3 + q4*q9^3*s51^3 - 2*q13^2*q2^2*q7*s12*s51^3 - 
     2*q13*q2^3*q7*s12*s51^3 + 2*q2^3*q3*q7*s12*s51^3 - q13^2*q2^2*q7*s51^4 - 
     q13*q2^3*q7*s51^4 + q2^3*q3*q7*s51^4])/2 + 
 ((4*F[1, 1, 5] - 4*F[1, 1, 6])*r[3*q13 - 15*q18 - 2*q19 + 8*q2 - 9*q6 + 
     4*q7 + 2*q8 - 4*q9 - 3*q13^2*s12 + 2*q13*q2*s12 - 8*q18*q2*s12 - 
     2*q19*q2*s12 - 7*q2*q3*s12 + 5*q13*q5*s12 - 4*q19*q5*s12 - 4*q2*q5*s12 - 
     6*q13*q7*s12 - 3*q18*q7*s12 - 6*q2*q7*s12 + 7*q4*q7*s12 + 3*q18*q8*s12 + 
     7*q3*q8*s12 - 4*q4*q8*s12 + 4*q5*q8*s12 + 10*q7*q8*s12 + 2*q8^2*s12 - 
     3*q13*q2*q7*s12^2 - 2*q19*q2*q7*s12^2 - 3*q4*q5*q8*s12^2 + 
     8*q2*q7*q8*s12^2 - 2*q7^2*q8*s12^2 + 2*q7*q8^2*s12^2 - 2*q19*q6*s23 + 
     2*q6^2*s23 + 6*q13^2*s34 + 3*q18^2*s34 + 2*q10*q2*s34 + 3*q18*q2*s34 + 
     2*q2*q5*s34 - 4*q10*q6*s34 - 5*q13*q6*s34 + 3*q18*q6*s34 - 3*q2*q6*s34 - 
     2*q18*q7*s34 + 3*q2*q7*s34 - 3*q4*q7*s34 + 2*q4*q8*s34 - 3*q5*q8*s34 + 
     4*q13*q9*s34 - 4*q18*q9*s34 - 2*q2*q9*s34 - 4*q6*q9*s34 + 4*q7*q9*s34 + 
     q13*q5^2*s12*s34 + 4*q4*q5*q8*s12*s34 - q5^2*q8*s12*s34 - 
     q13*q5^2*s34^2 - q4*q5*q8*s34^2 + q5^2*q8*s34^2 - 2*q13*q6*q9*s34^2 - 
     2*q18*q7*q9*s34^2 + 3*q13^2*s45 - 3*q18^2*s45 + 4*q10*q2*s45 - 
     2*q13*q2*s45 + 3*q18*q2*s45 - 2*q19*q2*s45 + 3*q13*q5*s45 + q2*q5*s45 - 
     7*q10*q6*s45 - 3*q13*q6*s45 - 6*q18*q6*s45 + 4*q19*q6*s45 + 
     10*q2*q6*s45 - 4*q6^2*s45 - 3*q13*q7*s45 + 5*q18*q8*s45 - 6*q2*q8*s45 - 
     5*q5*q8*s45 - 3*q7*q8*s45 + 2*q13*q9*s45 + 2*q18*q9*s45 + 6*q2*q9*s45 - 
     6*q6*q9*s45 - 6*q7*q9*s45 + 6*q8*q9*s45 - 2*q7*q8^2*s12*s45 - 
     q18*q2^2*s34*s45 + 2*q10*q2*q5*s34*s45 - q2^2*q5*s34*s45 - 
     q13*q5^2*s34*s45 + q5^2*q8*s34*s45 - 2*q2*q5*q9*s34*s45 - 
     2*q5*q8*q9*s34*s45 + 3*q10*q2*q5*s45^2 - 2*q19*q2*q6*s45^2 + 
     2*q2*q6^2*s45^2 + 3*q18*q6*q8*s45^2 - 6*q2*q6*q8*s45^2 + 
     2*q7*q8^2*s45^2 - 2*q2^2*q9*s45^2 + 8*q2*q6*q9*s45^2 + 
     8*q7*q8*q9*s45^2 - 2*q8^2*q9*s45^2 - 2*q2^2*q6*q9*s45^3 - 
     2*q7*q8^2*q9*s45^3 + q10*q2*s51 + 9*q13*q2*s51 - 2*q2*q3*s51 + 
     2*q10*q6*s51 + 5*q13*q6*s51 + 15*q18*q6*s51 - 11*q2*q6*s51 + 
     4*q3*q6*s51 + 3*q13*q7*s51 + 7*q2*q7*s51 - 2*q4*q7*s51 + 12*q2*q8*s51 - 
     2*q3*q8*s51 - q4*q8*s51 - 14*q7*q8*s51 - 7*q13*q9*s51 + 9*q18*q9*s51 + 
     6*q2*q9*s51 + 3*q6*q9*s51 - 9*q7*q9*s51 - q13^2*q2*s12*s51 + 
     5*q13*q2^2*s12*s51 - 2*q19*q2^2*s12*s51 - 3*q2^2*q3*s12*s51 + 
     2*q13^2*q7*s12*s51 + 5*q13*q2*q7*s12*s51 - 2*q19*q2*q7*s12*s51 - 
     4*q2*q7^2*s12*s51 - 8*q2*q7*q8*s12*s51 + 2*q7^2*q8*s12*s51 + 
     q13^2*q2*q7*s12^2*s51 + 4*q13*q2^2*q7*s12^2*s51 + 
     2*q19*q2^2*q7*s12^2*s51 - 4*q2^2*q3*q7*s12^2*s51 - 
     2*q2^2*q7*q8*s12^2*s51 + 2*q2*q7^2*q8*s12^2*s51 - 
     2*q2*q7*q8^2*s12^2*s51 - 3*q13^2*q6*s34*s51 + q18^2*q6*s34*s51 - 
     5*q10*q6^2*s34*s51 - 3*q13*q6^2*s34*s51 + 3*q18^2*q7*s34*s51 + 
     5*q18*q6*q7*s34*s51 - 5*q2*q6*q7*s34*s51 + 3*q18*q7^2*s34*s51 + 
     2*q2*q7^2*s34*s51 - 5*q4*q7^2*s34*s51 + 2*q13^2*q9*s34*s51 + 
     2*q18^2*q9*s34*s51 + 2*q10*q6*q9*s34*s51 + 7*q13*q6*q9*s34*s51 + 
     7*q18*q7*q9*s34*s51 - 2*q4*q7*q9*s34*s51 - q13^2*q6*q9*s34^2*s51 - 
     2*q10*q6^2*q9*s34^2*s51 - 2*q13*q6^2*q9*s34^2*s51 + 
     q18^2*q7*q9*s34^2*s51 + 2*q18*q7^2*q9*s34^2*s51 - 
     2*q4*q7^2*q9*s34^2*s51 + 2*q13^2*q2*s45*s51 - q13*q2^2*s45*s51 - 
     2*q19*q2^2*s45*s51 - q2^2*q3*s45*s51 - 2*q18^2*q6*s45*s51 + 
     2*q19*q2*q6*s45*s51 - 2*q2*q6^2*s45*s51 + q13^2*q7*s45*s51 + 
     5*q13*q6*q7*s45*s51 + 3*q18^2*q8*s45*s51 - 13*q18*q6*q8*s45*s51 + 
     14*q2*q6*q8*s45*s51 - 8*q3*q6*q8*s45*s51 - 5*q6*q7*q8*s45*s51 + 
     3*q18*q8^2*s45*s51 + 5*q3*q8^2*s45*s51 + 2*q7*q8^2*s45*s51 + 
     q13^2*q9*s45*s51 - q18^2*q9*s45*s51 + 3*q13*q2*q9*s45*s51 - 
     4*q2^2*q9*s45*s51 + 3*q2*q6*q9*s45*s51 - 3*q18*q8*q9*s45*s51 + 
     13*q7*q8*q9*s45*s51 - 2*q19*q2^2*q6*s45^2*s51 + q18^2*q6*q8*s45^2*s51 + 
     2*q2*q6^2*q8*s45^2*s51 + 4*q18*q6*q8^2*s45^2*s51 + 
     4*q3*q6*q8^2*s45^2*s51 - 2*q2^2*q6*q9*s45^2*s51 - 
     4*q7*q8^2*q9*s45^2*s51 - 4*q13^2*q2*s51^2 - q13*q2^2*s51^2 - 
     q2^2*q3*s51^2 - q13^2*q6*s51^2 + 3*q18^2*q6*s51^2 - 2*q13*q6^2*s51^2 + 
     2*q2*q6^2*s51^2 + 5*q13*q2*q7*s51^2 + q13*q6*q7*s51^2 + 
     5*q18*q6*q7*s51^2 - 13*q2*q6*q7*s51^2 + 2*q2*q7^2*s51^2 + 
     6*q18*q6*q8*s51^2 - 16*q2*q6*q8*s51^2 + 3*q3*q6*q8*s51^2 + 
     14*q2*q7*q8*s51^2 + 13*q6*q7*q8*s51^2 - 2*q7^2*q8*s51^2 - 
     2*q13^2*q9*s51^2 - 3*q18^2*q9*s51^2 - 2*q13*q2*q9*s51^2 - 
     2*q2^2*q9*s51^2 - 3*q10*q6*q9*s51^2 - 6*q13*q6*q9*s51^2 - 
     6*q18*q7*q9*s51^2 + 3*q4*q7*q9*s51^2 - 5*q18*q8*q9*s51^2 + 
     5*q7*q8*q9*s51^2 - 2*q13^2*q2^2*s12*s51^2 - 2*q13*q2^3*s12*s51^2 + 
     2*q2^3*q3*s12*s51^2 - q13^2*q2*q7*s12*s51^2 + 6*q13*q2^2*q7*s12*s51^2 - 
     6*q2^2*q3*q7*s12*s51^2 - 2*q2*q7^2*q8*s12*s51^2 - 
     q13^2*q2^2*q7*s12^2*s51^2 - q13*q2^3*q7*s12^2*s51^2 + 
     q2^3*q3*q7*s12^2*s51^2 + q18^2*q6*q7*s34*s51^2 + 
     2*q18*q6*q7^2*s34*s51^2 - 2*q2*q6*q7^2*s34*s51^2 + 
     3*q13^2*q6*q9*s34*s51^2 + 4*q10*q6^2*q9*s34*s51^2 + 
     4*q13*q6^2*q9*s34*s51^2 - 3*q18^2*q7*q9*s34*s51^2 - 
     4*q18*q7^2*q9*s34*s51^2 + 4*q4*q7^2*q9*s34*s51^2 - 
     q13^2*q6^2*q9*s34^2*s51^2 - q10*q6^3*q9*s34^2*s51^2 - 
     q13*q6^3*q9*s34^2*s51^2 - q18^2*q7^2*q9*s34^2*s51^2 - 
     q18*q7^3*q9*s34^2*s51^2 + q4*q7^3*q9*s34^2*s51^2 + 
     q13^2*q2^2*s45*s51^2 + q13*q2^3*s45*s51^2 - q2^3*q3*s45*s51^2 - 
     q13^2*q6*q7*s45*s51^2 - 2*q13*q6^2*q7*s45*s51^2 - 
     3*q18^2*q6*q8*s45*s51^2 - 2*q2*q6^2*q8*s45*s51^2 + 
     2*q6^2*q7*q8*s45*s51^2 - 4*q18*q6*q8^2*s45*s51^2 - 
     4*q3*q6*q8^2*s45*s51^2 + q13^2*q2*q9*s45*s51^2 + 
     2*q13*q2^2*q9*s45*s51^2 + q18^2*q8*q9*s45*s51^2 + 
     2*q18*q8^2*q9*s45*s51^2 - 2*q7*q8^2*q9*s45*s51^2 + 
     q18^2*q6*q8^2*s45^2*s51^2 + q18*q6*q8^3*s45^2*s51^2 + 
     q3*q6*q8^3*s45^2*s51^2 - q13^2*q2^2*s51^3 - q13*q2^3*s51^3 + 
     q2^3*q3*s51^3 - 2*q13^2*q2*q7*s51^3 + 2*q13*q2^2*q7*s51^3 - 
     2*q2^2*q3*q7*s51^3 - q13^2*q6*q7*s51^3 - 2*q13*q6^2*q7*s51^3 + 
     2*q2*q6^2*q7*s51^3 - 2*q2*q6*q7^2*s51^3 + 2*q2*q6^2*q8*s51^3 - 
     18*q2*q6*q7*q8*s51^3 - 2*q6^2*q7*q8*s51^3 + 2*q2*q7^2*q8*s51^3 + 
     2*q6*q7^2*q8*s51^3 + q13^2*q2*q9*s51^3 + 2*q13*q2^2*q9*s51^3 - 
     2*q13^2*q2^2*q7*s12*s51^3 - 2*q13*q2^3*q7*s12*s51^3 + 
     2*q2^3*q3*q7*s12*s51^3 - q13^2*q2^2*q7*s51^4 - q13*q2^3*q7*s51^4 + 
     q2^3*q3*q7*s51^4 + 2*q2*q6^2*q7*q8*s51^4 - 2*q2*q6*q7^2*q8*s51^4])/2 + 
 ((-4*F[1, 1, 6] + 4*F[1, 1, 10])*r[2*q16 + 4*q2 - 5*q21 - 4*q22 + 6*q3 + 
     2*q5 - 5*q6 + 6*q7 + 2*q8 + 4*q9 + q21^2*s12 + q21*q5*s12 + 
     2*q21*q7*s12 - 5*q3*q7*s12 - 2*q21*q8*s12 - 3*q4*q8*s12 - q5*q8*s12 + 
     q7*q8*s12 + 3*q21^2*q5*s12^2 - 3*q2*q21*q7*s12^2 - 2*q21^2*q7*s12^2 + 
     5*q21*q5*q7*s12^2 - 3*q21*q7^2*s12^2 + 3*q3*q7^2*s12^2 - 
     3*q2*q21*q8*s12^2 - q21^2*q8*s12^2 + 6*q21*q5*q8*s12^2 + 
     3*q4*q5*q8*s12^2 + 3*q2*q7*q8*s12^2 - 5*q5*q7*q8*s12^2 - 
     2*q21*q8^2*s12^2 + 2*q7*q8^2*s12^2 - 5*q16*q5*s23 + 4*q16*q6*s23 - 
     6*q3*q6*s23 + 7*q5*q6*s23 + 2*q16^2*q5*s23^2 - 2*q16^2*q6*s23^2 - 
     q16*q5*q6*s23^2 - 3*q16*q6^2*s23^2 - q3*q6^2*s23^2 - 4*q5*q6^2*s23^2 + 
     q16^2*q5*q6*s23^3 + q16^2*q6^2*s23^3 + 2*q16*q5*q6^2*s23^3 + 
     q16*q6^3*s23^3 + q3*q6^3*s23^3 + 2*q16^2*s34 + 2*q10*q2*s34 + 
     2*q21^2*s34 - 3*q16*q5*s34 - 5*q21*q6*s34 + 3*q5*q6*s34 - 2*q6^2*s34 - 
     4*q16*q7*s34 + q21*q8*s34 + q4*q8*s34 - 4*q6*q9*s34 + 6*q7*q9*s34 - 
     4*q21^2*q5*s12*s34 - q21^2*q8*s12*s34 - 5*q21*q5*q8*s12*s34 - 
     4*q4*q5*q8*s12*s34 - q21*q8^2*s12*s34 - 3*q4*q8^2*s12*s34 - 
     3*q21^2*q5*q8*s12^2*s34 - 4*q21*q5*q8^2*s12^2*s34 - 
     4*q4*q5*q8^2*s12^2*s34 + q16^2*q5*s23*s34 - 2*q5*q6^2*s23*s34 - 
     q16^2*q2*s34^2 - 2*q10*q2^2*s34^2 + 2*q16*q2^2*s34^2 + q21^2*q5*s34^2 + 
     q21^2*q8*s34^2 + q21*q5*q8*s34^2 + q4*q5*q8*s34^2 + q21*q8^2*s34^2 + 
     q4*q8^2*s34^2 + 5*q21^2*q5*q8*s12*s34^2 + 2*q21^2*q8^2*s12*s34^2 + 
     6*q21*q5*q8^2*s12*s34^2 + 6*q4*q5*q8^2*s12*s34^2 + 
     2*q21*q8^3*s12*s34^2 + 2*q4*q8^3*s12*s34^2 + q21^2*q5*q8^2*s12^2*s34^2 + 
     q21*q5*q8^3*s12^2*s34^2 + q4*q5*q8^3*s12^2*s34^2 - 2*q21^2*q5*q8*s34^3 - 
     2*q21^2*q8^2*s34^3 - 2*q21*q5*q8^2*s34^3 - 2*q4*q5*q8^2*s34^3 - 
     2*q21*q8^3*s34^3 - 2*q4*q8^3*s34^3 - 2*q21^2*q5*q8^2*s12*s34^3 - 
     2*q21*q5*q8^3*s12*s34^3 - 2*q4*q5*q8^3*s12*s34^3 + q21^2*q5*q8^2*s34^4 + 
     q21*q5*q8^3*s34^4 + q4*q5*q8^3*s34^4 + 3*q16^2*s45 + 3*q10*q2*s45 + 
     2*q16*q2*s45 - q21^2*s45 + 2*q16*q5*s45 - 2*q16*q6*s45 + 3*q2*q6*s45 + 
     3*q21*q6*s45 + 8*q3*q6*s45 - 2*q5*q6*s45 - 3*q16*q7*s45 - q21*q7*s45 + 
     2*q5*q7*s45 + 2*q7*q8*s45 - 2*q6*q9*s45 - 2*q7*q9*s45 + 
     q21^2*q5*s12*s45 + 2*q21^2*q7*s12*s45 - q21*q5*q7*s12*s45 + 
     3*q21*q7^2*s12*s45 - q3*q7^2*s12*s45 - q5*q7*q8*s12*s45 + 
     2*q7^2*q8*s12*s45 + q21^2*q5*q7*s12^2*s45 - q21^2*q7^2*s12^2*s45 + 
     2*q21*q5*q7^2*s12^2*s45 - q21*q7^3*s12^2*s45 + q3*q7^3*s12^2*s45 - 
     2*q5*q7^2*q8*s12^2*s45 - 5*q16^2*q5*s23*s45 - 3*q16*q5*q6*s23*s45 + 
     q16*q6^2*s23*s45 - q3*q6^2*s23*s45 + 8*q5*q6^2*s23*s45 - 
     2*q16^2*q5*q6*s23^2*s45 - 2*q16^2*q6^2*s23^2*s45 - 
     4*q16*q5*q6^2*s23^2*s45 - 2*q16*q6^3*s23^2*s45 - 2*q3*q6^3*s23^2*s45 + 
     3*q16^2*q2*s34*s45 - 3*q10*q2^2*s34*s45 + 5*q16*q2^2*s34*s45 - 
     4*q16^2*q5*s34*s45 - 2*q10*q2*q5*s34*s45 + 5*q16*q2*q5*s34*s45 - 
     3*q2*q5*q6*s34*s45 + 2*q2*q6^2*s34*s45 + q21*q6^2*s34*s45 + 
     4*q5*q6^2*s34*s45 + q16*q7^2*s34*s45 + 2*q5*q6*q9*s34*s45 + 
     q6^2*q9*s34*s45 + 2*q5*q7*q9*s34*s45 - q7^2*q9*s34*s45 + 
     2*q16^2*q2^2*s34^2*s45 - 2*q10*q2^3*s34^2*s45 + 2*q16*q2^3*s34^2*s45 - 
     q16^2*q2*q5*s34^2*s45 - 2*q10*q2^2*q5*s34^2*s45 + 
     2*q16*q2^2*q5*s34^2*s45 + q16^2*q2*s45^2 + 2*q16*q2^2*s45^2 + 
     3*q16^2*q5*s45^2 - 3*q10*q2*q5*s45^2 + 6*q16*q2*q5*s45^2 + 
     2*q16^2*q6*s45^2 - 2*q2^2*q6*s45^2 + 4*q16*q5*q6*s45^2 - 
     3*q2*q5*q6*s45^2 + 2*q16*q6^2*s45^2 + 2*q3*q6^2*s45^2 - 
     4*q5*q6^2*s45^2 + 3*q16*q2*q8*s45^2 + 3*q16*q6*q8*s45^2 - 
     3*q2*q6*q8*s45^2 + q16^2*q5*q6*s23*s45^2 + q16^2*q6^2*s23*s45^2 + 
     2*q16*q5*q6^2*s23*s45^2 + q16*q6^3*s23*s45^2 + q3*q6^3*s23*s45^2 + 
     3*q16^2*q2*q5*s34*s45^2 - 4*q10*q2^2*q5*s34*s45^2 + 
     4*q16*q2^2*q5*s34*s45^2 - 2*q2*q5*q6^2*s34*s45^2 + 
     q16^2*q2^2*q5*s34^2*s45^2 - q10*q2^3*q5*s34^2*s45^2 + 
     q16*q2^3*q5*s34^2*s45^2 - q10*q2*s51 - q16*q2*s51 + 4*q2^2*s51 - 
     2*q10*q6*s51 - 2*q16*q6*s51 + 8*q21*q6*s51 + 2*q22*q6*s51 - 
     6*q3*q6*s51 + 5*q16*q7*s51 - q21*q7*s51 + 2*q3*q7*s51 + 2*q4*q7*s51 - 
     4*q6*q7*s51 + 2*q7^2*s51 + 2*q2*q8*s51 + q21*q8*s51 - 2*q22*q8*s51 + 
     2*q3*q8*s51 + q4*q8*s51 - 4*q22*q9*s51 + 7*q6*q9*s51 - 9*q7*q9*s51 + 
     q2*q21*q7*s12*s51 - q21^2*q7*s12*s51 - 2*q21*q7^2*s12*s51 + 
     2*q3*q7^2*s12*s51 + q2*q21*q8*s12*s51 - q2*q7*q8*s12*s51 - 
     2*q7*q8^2*s12*s51 + q2*q21^2*q7*s12^2*s51 + 2*q2*q21*q7^2*s12^2*s51 + 
     q21^2*q7^2*s12^2*s51 - 2*q2*q3*q7^2*s12^2*s51 + q21*q7^3*s12^2*s51 - 
     q3*q7^3*s12^2*s51 + q2*q21^2*q8*s12^2*s51 + 2*q2*q21*q8^2*s12^2*s51 - 
     2*q2*q7*q8^2*s12^2*s51 + q16^2*q6*s23*s51 + 3*q16*q6^2*s23*s51 + 
     3*q3*q6^2*s23*s51 - q16^2*q6^2*s23^2*s51 - q16*q6^3*s23^2*s51 - 
     q3*q6^3*s23^2*s51 + q10*q2^2*s34*s51 + q16*q2^2*s34*s51 + 
     2*q2*q22*q6*s34*s51 - 2*q2*q6^2*s34*s51 + q16*q7^2*s34*s51 + 
     q21^2*q8*s34*s51 + q21*q8^2*s34*s51 + q4*q8^2*s34*s51 - 
     2*q10*q6*q9*s34*s51 + 2*q4*q7*q9*s34*s51 - q7^2*q9*s34*s51 + 
     q16^2*q2^2*s34^2*s51 - q10*q2^3*s34^2*s51 + q16*q2^3*s34^2*s51 + 
     q21^2*q8^2*s34^2*s51 + q21*q8^3*s34^2*s51 + q4*q8^3*s34^2*s51 + 
     2*q16^2*q2*s45*s51 + 4*q16*q2^2*s45*s51 + q16^2*q6*s45*s51 + 
     2*q2^2*q6*s45*s51 - 2*q16*q6^2*s45*s51 - 2*q3*q6^2*s45*s51 + 
     q21^2*q7*s45*s51 + q21*q7^2*s45*s51 - q3*q7^2*s45*s51 - 
     q16*q2*q8*s45*s51 - q16*q6*q8*s45*s51 + 5*q2*q6*q8*s45*s51 - 
     2*q22*q6*q8*s45*s51 + 4*q3*q6*q8*s45*s51 - 2*q6*q7*q8*s45*s51 - 
     2*q7^2*q8*s45*s51 - 2*q21^2*q7^2*s12*s45*s51 - 2*q21*q7^3*s12*s45*s51 + 
     2*q3*q7^3*s12*s45*s51 + q16^2*q6^2*s45^2*s51 + q16*q6^3*s45^2*s51 + 
     q3*q6^3*s45^2*s51 + q16^2*q2*q8*s45^2*s51 + 2*q16*q2^2*q8*s45^2*s51 + 
     q16^2*q6*q8*s45^2*s51 - 2*q2^2*q6*q8*s45^2*s51 + 
     2*q16*q6^2*q8*s45^2*s51 + 2*q3*q6^2*q8*s45^2*s51 + q16^2*q2*s51^2 + 
     2*q16*q2^2*s51^2 - q2*q21^2*s51^2 - 2*q2^2*q6*s51^2 - 
     2*q2*q22*q6*s51^2 - 2*q22*q6^2*s51^2 + 2*q2^2*q7*s51^2 - 
     q2*q21*q7*s51^2 + q21^2*q7*s51^2 - 2*q6^2*q7*s51^2 + q21*q7^2*s51^2 - 
     q3*q7^2*s51^2 - 2*q6*q7^2*s51^2 - q16^2*q8*s51^2 - 4*q16*q2*q8*s51^2 + 
     4*q2^2*q8*s51^2 - 4*q2*q6*q8*s51^2 - 3*q3*q6*q8*s51^2 + 
     2*q2*q7*q8*s51^2 - 2*q2*q8^2*s51^2 + 2*q7*q8^2*s51^2 + 
     3*q10*q6*q9*s51^2 - 3*q4*q7*q9*s51^2 - q2*q21^2*q7*s12*s51^2 + 
     2*q21^2*q7^2*s12*s51^2 + 2*q21*q7^3*s12*s51^2 - 2*q3*q7^3*s12*s51^2 - 
     2*q2^2*q7*q8*s12*s51^2 + 2*q2*q7*q8^2*s12*s51^2 - 
     q2*q21^2*q7^2*s12^2*s51^2 - q2*q21*q7^3*s12^2*s51^2 + 
     q2*q3*q7^3*s12^2*s51^2 + 2*q2*q22*q6^2*s34*s51^2 - 
     q21^2*q7^2*s45*s51^2 - q21*q7^3*s45*s51^2 + q3*q7^3*s45*s51^2 + 
     2*q16^2*q2*q8*s45*s51^2 + 4*q16*q2^2*q8*s45*s51^2 + 
     q16^2*q6*q8*s45*s51^2 + 2*q2^2*q6*q8*s45*s51^2 - 
     2*q16*q6^2*q8*s45*s51^2 + 2*q22*q6^2*q8*s45*s51^2 - 
     2*q3*q6^2*q8*s45*s51^2 + 2*q6^2*q7*q8*s45*s51^2 + 
     2*q6*q7^2*q8*s45*s51^2 - 2*q2*q6*q8^2*s45*s51^2 + 
     q16^2*q6^2*q8*s45^2*s51^2 + q16*q6^3*q8*s45^2*s51^2 + 
     q3*q6^3*q8*s45^2*s51^2 - 2*q2*q21^2*q7*s51^3 - 2*q2^2*q6*q7*s51^3 - 
     2*q2*q21*q7^2*s51^3 + q21^2*q7^2*s51^3 + 2*q2*q3*q7^2*s51^3 + 
     q21*q7^3*s51^3 - q3*q7^3*s51^3 + q16^2*q2*q8*s51^3 + 
     2*q16*q2^2*q8*s51^3 - 2*q2^2*q6*q8*s51^3 + 2*q2^2*q7*q8*s51^3 - 
     2*q2*q6*q7*q8*s51^3 + 2*q2*q6*q8^2*s51^3 - 2*q2*q7*q8^2*s51^3 - 
     2*q6*q7*q8^2*s51^3 - 2*q2*q21^2*q7^2*s12*s51^3 - 
     2*q2*q21*q7^3*s12*s51^3 + 2*q2*q3*q7^3*s12*s51^3 - q2*q21^2*q7^2*s51^4 - 
     q2*q21*q7^3*s51^4 + q2*q3*q7^3*s51^4 - 2*q2^2*q6*q7*q8*s51^4 + 
     2*q2*q6*q7*q8^2*s51^4])/2 + 
 (r[2*q10 - 2*q6 - 4*q9 + 2*q5*q6*s23 - 4*q10^2*s34 + 2*q10*q2*s34 + 
     2*q10*q5*s34 - 8*q10*q6*s34 - 2*q5*q6*s34 + 2*q10*q9*s34 - 4*q2*q9*s34 + 
     2*q5*q9*s34 + 6*q6*q9*s34 + 4*q10^2*q2*s34^2 - q10*q2*q5*s34^2 + 
     3*q2*q5*q9*s34^2 - 5*q10*q6*q9*s34^2 - 3*q5*q6*q9*s34^2 - 4*q10^2*s45 + 
     2*q10*q2*s45 + 2*q10*q5*s45 - 3*q10*q6*s45 + q2*q6*s45 - 4*q5*q6*s45 - 
     q2*q9*s45 + 4*q10^2*q2*s34*s45 + 4*q10^2*q5*s34*s45 - 
     2*q10*q2*q5*s34*s45 - q2*q5*q6*s34*s45 + 3*q2*q5*q9*s34*s45 - 
     3*q5*q6*q9*s34*s45 + 4*q10^2*q2*q5*s34^2*s45 + 4*q10^2*q5*s45^2 - 
     q10*q2*q5*s45^2 - q2*q5*q6*s45^2 + 4*q2*q5*q9*s45^2 + 2*q2*q6*q9*s45^2 - 
     4*q5*q6*q9*s45^2 + 4*q10^2*q2*q5*s34*s45^2 + 4*q2*q5*q6*q9*s45^3 + 
     4*q10^2*s51 + q10*q6*s51 - 6*q10*q9*s51 + 2*q2*q9*s51 - q6*q9*s51 - 
     4*q10^2*q6*s34*s51 + 4*q10^2*q9*s34*s51 + 10*q10*q6*q9*s34*s51 - 
     4*q10^2*q6*q9*s34^2*s51 + q2*q6*q9*s45*s51 - 4*q10^2*q9*s51^2 - 
     q10*q6*q9*s51^2 + 4*q10^2*q6*q9*s34*s51^2]*
   (-8*F[1, 1, 1]^2 + 8*F[1, 1, 1]*F[1, 1, 3] + 8*F[1, 1, 1]*F[1, 1, 4] - 
    8*F[1, 1, 3]*F[1, 1, 4] - 8*F[2, 1, 1] - 8*F[2, 1, 2] - 
    (4*tci[1, 1]^2)/3))/2 + 
 (r[-6*q4 - 4*q5 + 4*q7 - 6*q8 + 4*q9 + 4*q4^2*s12 + 6*q4*q5*s12 - 
     3*q4*q7*s12 - q5*q7*s12 + 2*q4*q8*s12 - q5*q8*s12 + q7*q8*s12 - 
     4*q4^2*q5*s12^2 - q4*q5*q8*s12^2 - 3*q5*q7*q8*s12^2 - 4*q4*q5*s34 - 
     5*q4*q7*s34 - 3*q5*q7*s34 - 4*q4*q8*s34 + 7*q5*q8*s34 - 2*q4*q9*s34 - 
     2*q5*q9*s34 + 9*q7*q9*s34 - 7*q8*q9*s34 + 4*q4^2*q5*s12*s34 + 
     4*q4^2*q8*s12*s34 - 8*q4*q5*q8*s12*s34 + 4*q4^2*q5*q8*s12^2*s34 + 
     4*q4*q5*q8*s34^2 - 5*q4*q7*q9*s34^2 - 3*q5*q7*q9*s34^2 + 
     3*q5*q8*q9*s34^2 - 4*q4^2*q5*q8*s12*s34^2 + 3*q5*q7*s45 - 2*q5*q8*s45 - 
     6*q7*q8*s45 - 8*q7*q9*s45 + 9*q8*q9*s45 + 3*q5*q7*q8*s12*s45 + 
     3*q5*q7*q9*s34*s45 - 3*q5*q8*q9*s34*s45 - 4*q5*q7*q8*s45^2 - 
     4*q5*q7*q9*s45^2 + 4*q5*q8*q9*s45^2 + 10*q7*q8*q9*s45^2 + 
     4*q5*q7*q8*q9*s45^3 - 4*q4^2*s51 + q4*q7*s51 - 3*q7*q8*s51 + 
     6*q4*q9*s51 - 5*q7*q9*s51 + 7*q8*q9*s51 - 4*q4^2*q7*s34*s51 - 
     4*q4^2*q9*s34*s51 + 10*q4*q7*q9*s34*s51 - 4*q4^2*q7*q9*s34^2*s51 + 
     9*q7*q8*q9*s45*s51 + 4*q4^2*q9*s51^2 - q4*q7*q9*s51^2 + 
     3*q7*q8*q9*s51^2 + 4*q4^2*q7*q9*s34*s51^2]*
   (8*F[1, 1, 1]^2 - 8*F[1, 1, 1]*F[1, 1, 3] - 8*F[1, 1, 1]*F[1, 1, 8] + 
    8*F[1, 1, 3]*F[1, 1, 8] + 8*F[2, 1, 1] + 8*F[2, 1, 9] + 
    (4*tci[1, 1]^2)/3))/2 + 
 (r[-7*q3 + 4*q6 - 3*q7 - q8 - 2*q2*q3*s12 + 4*q3^2*s12 + 4*q2*q7*s12 + 
     6*q3*q7*s12 + q2*q8*s12 + 3*q3*q8*s12 - 2*q7*q8*s12 + q2*q3*q7*s12^2 - 
     4*q3^2*q7*s12^2 - 3*q2*q7*q8*s12^2 - 4*q3^2*s23 + 7*q3*q6*s23 + 
     4*q3^2*q6*s23^2 + q2*q6*s34 - 2*q2*q7*s34 + 4*q3^2*s45 - 2*q2*q6*s45 - 
     8*q3*q6*s45 + 3*q2*q8*s45 + q3*q8*s45 - q7*q8*s45 - 8*q3^2*q6*s23*s45 + 
     4*q3^2*q6*s45^2 + 3*q2*q6*q8*s45^2 + q3*q6*q8*s45^2 - 4*q2*q3*s51 + 
     q2*q6*s51 + q3*q6*s51 + 3*q2*q7*s51 + 4*q3*q7*s51 + q6*q7*s51 - 
     3*q2*q8*s51 - q3*q8*s51 + q7*q8*s51 + 4*q2*q3^2*s12*s51 - 
     8*q2*q3*q7*s12*s51 - 4*q3^2*q7*s12*s51 + 3*q2*q7*q8*s12*s51 + 
     4*q2*q3^2*q7*s12^2*s51 + q2*q6*q7*s34*s51 - 4*q3^2*q6*s45*s51 + 
     4*q3^2*q8*s45*s51 - 3*q2*q6*q8*s45*s51 - 2*q3*q6*q8*s45*s51 + 
     q6*q7*q8*s45*s51 + 4*q3^2*q6*q8*s45^2*s51 - 4*q2*q3*q7*s51^2 + 
     q2*q6*q7*s51^2 + 4*q2*q6*q8*s51^2 + q3*q6*q8*s51^2 - 4*q2*q7*q8*s51^2 - 
     q6*q7*q8*s51^2 + 4*q2*q3^2*q7*s12*s51^2 - 4*q3^2*q6*q8*s45*s51^2 + 
     4*q2*q6*q7*q8*s51^3]*(8*F[1, 1, 1]^2 - 8*F[1, 1, 1]*F[1, 1, 4] - 
    8*F[1, 1, 1]*F[1, 1, 8] + 8*F[1, 1, 4]*F[1, 1, 8] + 8*F[2, 1, 2] + 
    8*F[2, 1, 9] + (4*tci[1, 1]^2)/3))/2 + 
 (r[-2*q5 - 2*q8 + 2*q9 - q5*q7*s12 - q5*q8*s12 - q7*q8*s12 - 
     q5*q7*q8*s12^2 - q5*q7*s34 + q5*q8*s34 - 2*q5*q9*s34 + q7*q9*s34 - 
     3*q8*q9*s34 - q5*q7*q9*s34^2 + q5*q8*q9*s34^2 + q5*q7*s45 - q5*q8*s45 - 
     2*q7*q8*s45 - 3*q7*q9*s45 + 3*q8*q9*s45 + q5*q7*q8*s12*s45 + 
     q5*q7*q9*s34*s45 - q5*q8*q9*s34*s45 - 2*q5*q7*q8*s45^2 - 
     2*q5*q7*q9*s45^2 + 2*q5*q8*q9*s45^2 + 4*q7*q8*q9*s45^2 + 
     2*q5*q7*q8*q9*s45^3 - q7*q8*s51 - q7*q9*s51 + 3*q8*q9*s51 + 
     3*q7*q8*q9*s45*s51 + q7*q8*q9*s51^2]*(24*F[1, 1, 1] - 24*F[1, 1, 6] - 
    24*tci[1, 2]))/2 + 
 (r[-6*q2 + 8*q20 + 9*q23 + 5*q6 + 6*q7 + 2*q5^2*s12 + 6*q5*q8*s12 + 
     12*q7*q8*s12 - 8*q20*q5*s23 + 2*q23*q5*s23 - 2*q5^2*s23 + 8*q5*q6*s23 + 
     4*q20*q5^2*s23^2 - 2*q5^2*q6*s23^2 - 2*q5*q6^2*s23^2 + 6*q2*q23*s34 - 
     2*q20*q5*s34 + 2*q23*q5*s34 + 2*q2*q6*s34 - q23*q6*s34 + 2*q5*q6*s34 - 
     2*q6^2*s34 + 4*q23*q7*s34 - 4*q20*q8*s34 - 8*q2*q9*s34 - 2*q20*q9*s34 + 
     8*q7*q9*s34 - 2*q5^2*q8*s12*s34 + 2*q20*q5^2*s23*s34 - 
     2*q5^2*q6*s23*s34 - 2*q5*q6^2*s23*s34 + 2*q2^2*q23*s34^2 - 
     2*q2^2*q9*s34^2 - 2*q2*q9^2*s34^2 + 2*q7*q9^2*s34^2 + 2*q2*q20*s45 + 
     6*q20*q5*s45 - 10*q2*q6*s45 - 5*q23*q6*s45 - 8*q5*q6*s45 + 2*q6^2*s45 + 
     4*q23*q7*s45 + 8*q5*q7*s45 - 4*q20*q8*s45 - 8*q5*q8*s45 - 6*q7*q8*s45 + 
     2*q2*q9*s45 - 16*q7*q9*s45 + 14*q8*q9*s45 + 2*q5^2*q8*s12*s45 + 
     6*q5*q7*q8*s12*s45 - 6*q20*q5^2*s23*s45 + 4*q5^2*q6*s23*s45 + 
     4*q5*q6^2*s23*s45 - 6*q2^2*q23*s34*s45 + 2*q2*q20*q5*s34*s45 + 
     2*q2*q23*q5*s34*s45 - 6*q20*q5^2*s34*s45 - 2*q2*q5*q6*s34*s45 + 
     4*q5^2*q6*s34*s45 + 2*q2*q6^2*s34*s45 + 4*q5*q6^2*s34*s45 + 
     2*q5^2*q8*s34*s45 + 4*q2^2*q9*s34*s45 - 2*q2*q5*q9*s34*s45 + 
     2*q20*q5*q9*s34*s45 + 10*q5*q7*q9*s34*s45 - 10*q5*q8*q9*s34*s45 + 
     4*q2*q9^2*s34*s45 - 4*q7*q9^2*s34*s45 + 2*q2^2*q23*q5*s34^2*s45 - 
     2*q2^2*q5*q9*s34^2*s45 - 2*q20*q5^2*q9*s34^2*s45 + 
     2*q5^2*q8*q9*s34^2*s45 - 2*q2*q5*q9^2*s34^2*s45 + 
     2*q5*q7*q9^2*s34^2*s45 - 2*q2^2*q23*s45^2 + 2*q20*q5^2*s45^2 + 
     2*q2^2*q6*s45^2 + 6*q2*q23*q6*s45^2 - 2*q5^2*q6*s45^2 - 
     2*q2*q6^2*s45^2 - 2*q5*q6^2*s45^2 + 2*q5^2*q7*s45^2 - 2*q5^2*q8*s45^2 - 
     8*q5*q7*q8*s45^2 - 12*q5*q7*q9*s45^2 + 12*q5*q8*q9*s45^2 + 
     16*q7*q8*q9*s45^2 + 4*q7*q9^2*s45^2 - 4*q8*q9^2*s45^2 + 
     2*q5^2*q7*q8*s12*s45^2 + 2*q2*q20*q5^2*s34*s45^2 - 
     2*q2*q5^2*q6*s34*s45^2 - 2*q2*q5*q6^2*s34*s45^2 + 
     2*q5^2*q7*q9*s34*s45^2 - 2*q5^2*q8*q9*s34*s45^2 - 
     2*q5*q7*q9^2*s34*s45^2 + 2*q5*q8*q9^2*s34*s45^2 - 2*q2^2*q23*q6*s45^3 - 
     2*q5^2*q7*q8*s45^3 - 2*q5^2*q7*q9*s45^3 + 2*q5^2*q8*q9*s45^3 + 
     12*q5*q7*q8*q9*s45^3 + 2*q5*q7*q9^2*s45^3 - 2*q5*q8*q9^2*s45^3 - 
     4*q7*q8*q9^2*s45^3 + 2*q5^2*q7*q8*q9*s45^4 - 2*q5*q7*q8*q9^2*s45^4 - 
     4*q2^2*s51 + 2*q2*q20*s51 - 8*q2*q23*s51 + 8*q2*q6*s51 + q23*q6*s51 - 
     4*q2*q7*s51 - 2*q6*q7*s51 - 4*q2*q8*s51 + 4*q7*q8*s51 + 8*q2*q9*s51 + 
     2*q20*q9*s51 - 6*q7*q9*s51 + 2*q2*q7*q8*s12*s51 - 6*q2^2*q23*s34*s51 - 
     2*q2*q6^2*s34*s51 + 2*q2*q6*q7*s34*s51 + 4*q2^2*q9*s34*s51 + 
     4*q2*q9^2*s34*s51 - 2*q7*q9^2*s34*s51 + 2*q2^2*q23*s45*s51 - 
     2*q2^2*q6*s45*s51 + 2*q2*q23*q6*s45*s51 + 2*q2*q6^2*s45*s51 - 
     6*q2*q6*q8*s45*s51 + 2*q6*q7*q8*s45*s51 - 2*q2^2*q9*s45*s51 + 
     6*q7*q8*q9*s45*s51 - 2*q2*q9^2*s45*s51 + 2*q7*q9^2*s45*s51 - 
     2*q2^2*q23*q6*s45^2*s51 - 2*q2*q6^2*q8*s45^2*s51 - 
     2*q7*q8*q9^2*s45^2*s51 + 4*q2^2*q23*s51^2 + 2*q2^2*q6*s51^2 - 
     2*q2*q6^2*s51^2 - 2*q2^2*q7*s51^2 + 6*q2*q6*q7*s51^2 + 2*q6^2*q7*s51^2 - 
     2*q2^2*q8*s51^2 + 6*q2*q6*q8*s51^2 - 2*q2*q7*q8*s51^2 - 
     6*q6*q7*q8*s51^2 - 2*q2^2*q9*s51^2 - 2*q2*q9^2*s51^2 + 
     2*q2^2*q7*q8*s12*s51^2 - 2*q2*q6^2*q7*s34*s51^2 - 
     2*q2^2*q6*q8*s45*s51^2 + 2*q2*q6^2*q8*s45*s51^2 - 
     2*q6^2*q7*q8*s45*s51^2 + 2*q2^2*q6*q7*s51^3 - 2*q2*q6^2*q7*s51^3 + 
     2*q2^2*q6*q8*s51^3 - 2*q2*q6^2*q8*s51^3 - 2*q2^2*q7*q8*s51^3 + 
     4*q2*q6*q7*q8*s51^3 + 2*q6^2*q7*q8*s51^3 + 2*q2^2*q6*q7*q8*s51^4 - 
     2*q2*q6^2*q7*q8*s51^4]*(-4*F[1, 1, 6] + 4*F[1, 1, 8] - 4*tci[1, 2]))/2 + 
 (r[-q19 + 2*q2 - 2*q22 - 4*q5 - 2*q6 - q7 + q8 + 8*q9 - q19*q2*s12 - 
     2*q19*q5*s12 + 3*q2*q8*s12 - 3*q5*q8*s12 - q7*q8*s12 - q19*q2*q7*s12^2 + 
     q2*q7*q8*s12^2 - q5*q8^2*s12^2 + q7*q8^2*s12^2 - q19*q6*s23 - 
     q5*q6*s23 - q5*q6^2*s23^2 + q5*q6*s34 - q6^2*s34 + 3*q2*q9*s34 - 
     8*q5*q9*s34 - 3*q7*q9*s34 + q5*q8^2*s12*s34 - q5*q6^2*s23*s34 - 
     q19*q2*s45 - 2*q2^2*s45 + 2*q19*q6*s45 - q2*q6*s45 + 2*q5*q6*s45 - 
     3*q5*q7*s45 - 2*q7^2*s45 + 3*q5*q8*s45 + 5*q7*q8*s45 + q2*q9*s45 - 
     q6*q9*s45 + 7*q7*q9*s45 - 7*q8*q9*s45 - 3*q5*q7*q8*s12*s45 + 
     q5*q8^2*s12*s45 - q5*q7*q8^2*s12^2*s45 + q5*q6^2*s23*s45 - 
     q2*q5*q6*s34*s45 + q2*q6^2*s34*s45 + 2*q5*q6^2*s34*s45 - 
     2*q2^2*q9*s34*s45 + 3*q2*q5*q9*s34*s45 - 3*q5*q6*q9*s34*s45 - 
     3*q5*q7*q9*s34*s45 - 2*q7^2*q9*s34*s45 + 3*q5*q8*q9*s34*s45 - 
     q19*q2*q6*s45^2 - 5*q2*q5*q6*s45^2 - q5*q7^2*s45^2 + 4*q5*q7*q8*s45^2 + 
     2*q7^2*q8*s45^2 - q5*q8^2*s45^2 - q7*q8^2*s45^2 - q2^2*q9*s45^2 + 
     4*q2*q5*q9*s45^2 + 7*q2*q6*q9*s45^2 - 4*q5*q6*q9*s45^2 + 
     4*q5*q7*q9*s45^2 + 3*q7^2*q9*s45^2 - 4*q5*q8*q9*s45^2 - 
     11*q7*q8*q9*s45^2 + 2*q8^2*q9*s45^2 - q5*q7^2*q8*s12*s45^2 + 
     q5*q7*q8^2*s12*s45^2 - q2*q5*q6^2*s34*s45^2 - q2^2*q5*q9*s34*s45^2 - 
     q5*q6^2*q9*s34*s45^2 - q5*q7^2*q9*s34*s45^2 - q5*q8^2*q9*s34*s45^2 + 
     q2^2*q5*q6*s45^3 - q2*q5*q6^2*s45^3 + q5*q7^2*q8*s45^3 - 
     q5*q7*q8^2*s45^3 - q2^2*q5*q9*s45^3 - 2*q2^2*q6*q9*s45^3 + 
     6*q2*q5*q6*q9*s45^3 + q2*q6^2*q9*s45^3 - q5*q6^2*q9*s45^3 + 
     q5*q7^2*q9*s45^3 - 6*q5*q7*q8*q9*s45^3 - 3*q7^2*q8*q9*s45^3 + 
     q5*q8^2*q9*s45^3 + 2*q7*q8^2*q9*s45^3 - q2^2*q5*q6*q9*s45^4 + 
     q2*q5*q6^2*q9*s45^4 - q5*q7^2*q8*q9*s45^4 + q5*q7*q8^2*q9*s45^4 - 
     q2^2*s51 + q2*q6*s51 + q22*q6*s51 - 2*q6*q7*s51 - q22*q8*s51 - 
     3*q2*q9*s51 - 2*q22*q9*s51 + 3*q7*q9*s51 - q19*q2^2*s12*s51 - 
     q19*q2*q7*s12*s51 + q2*q7*q8*s12*s51 + q19*q2^2*q7*s12^2*s51 - 
     q2^2*q7*q8*s12^2*s51 - q2*q7*q8^2*s12^2*s51 + q2*q22*q6*s34*s51 - 
     q2*q6^2*s34*s51 - q2^2*q9*s34*s51 - q7^2*q9*s34*s51 - q19*q2^2*s45*s51 + 
     q19*q2*q6*s45*s51 - q22*q6*q8*s45*s51 - q6*q7*q8*s45*s51 + 
     q2^2*q9*s45*s51 + q2*q6*q9*s45*s51 + 3*q7^2*q9*s45*s51 - 
     5*q7*q8*q9*s45*s51 - q19*q2^2*q6*s45^2*s51 - q2^2*q6*q9*s45^2*s51 - 
     3*q7^2*q8*q9*s45^2*s51 + q7*q8^2*q9*s45^2*s51 - q2*q22*q6*s51^2 - 
     q22*q6^2*s51^2 - q6^2*q7*s51^2 - q6*q7^2*s51^2 + q2^2*q9*s51^2 + 
     q7^2*q9*s51^2 + q2*q22*q6^2*s34*s51^2 + q22*q6^2*q8*s45*s51^2 + 
     q6^2*q7*q8*s45*s51^2 + q6*q7^2*q8*s45*s51^2 - q7^2*q8*q9*s45*s51^2]*
   (-8*F[1, 1, 3] + 8*F[1, 1, 6] + 8*tci[1, 2]))/2 + 
 (r[-2*q11 + q15 - 2*q2 + 2*q5 + 6*q6 - 2*q8 + 2*q15*q2*s12 + q15*q5*s12 + 
     q5^2*s12 - 3*q5*q7*s12 + 2*q7^2*s12 + q8^2*s12 - q15*q5*q8*s12^2 + 
     q5*q7*q8*s12^2 - q7^2*q8*s12^2 + q11*q5*s23 - q5^2*s23 - 2*q11*q6*s23 - 
     3*q5*q6*s23 + q5^2*q6*s23^2 - q11*q5*s34 + q15*q5*s34 - q5^2*s34 - 
     q11*q8*s34 - 2*q15*q9*s34 + 2*q2*q9*s34 - q8*q9*s34 + q5^2*q6*s23*s34 + 
     q11*q5*q8*s34^2 + q15*q5*q9*s34^2 - q2*q5*q9*s34^2 + q5*q6*q9*s34^2 - 
     q5*q8*q9*s34^2 - 5*q2*q6*s45 + 3*q5*q6*s45 + 2*q11*q8*s45 - q8^2*s45 + 
     q6*q9*s45 - q8*q9*s45 + q15*q5^2*s12*s45 - q15*q5*q8*s12*s45 + 
     q5*q7*q8*s12*s45 - q7^2*q8*s12*s45 + q7*q8^2*s12*s45 + 
     q15*q5^2*q8*s12^2*s45 - q5^2*q7*q8*s12^2*s45 + q5*q7^2*q8*s12^2*s45 - 
     q5^2*q6*s23*s45 + q15*q5^2*s34*s45 + q2*q5*q6*s34*s45 - 
     2*q5^2*q6*s34*s45 - q11*q5*q8*s34*s45 - 3*q11*q8^2*s34*s45 - 
     q15*q5*q9*s34*s45 + q2*q5*q9*s34*s45 - q5*q6*q9*s34*s45 + 
     q5*q8*q9*s34*s45 + 2*q8^2*q9*s34*s45 + 2*q2*q9^2*s34*s45 - 
     2*q8*q9^2*s34*s45 + q11*q5*q8^2*s34^2*s45 + q15*q5^2*q9*s34^2*s45 - 
     q2*q5^2*q9*s34^2*s45 - q5*q8^2*q9*s34^2*s45 - q5*q6*q9^2*s34^2*s45 + 
     q5*q8*q9^2*s34^2*s45 + q11*q8^2*s45^2 - q7*q8^2*s45^2 - 
     2*q2*q6*q9*s45^2 + q2*q9^2*s45^2 - q6*q9^2*s45^2 + 
     q2*q5^2*q6*s34*s45^2 - q2*q5^2*q9*s34*s45^2 + q5^2*q6*q9*s34*s45^2 + 
     q2*q5*q9^2*s34*s45^2 - q5*q6*q9^2*s34*s45^2 + q2*q5^2*q6*s45^3 + 
     q11*q7*q8^2*s45^3 - q2*q5^2*q9*s45^3 - 2*q2*q5*q6*q9*s45^3 + 
     q5^2*q6*q9*s45^3 + q2*q5*q9^2*s45^3 + 2*q2*q6*q9^2*s45^3 - 
     q5*q6*q9^2*s45^3 - q2*q5^2*q6*q9*s45^4 + q2*q5*q6*q9^2*s45^4 - 
     2*q2*q6*s51 + 2*q2*q7*s51 + q6*q7*s51 - q7^2*s51 - q11*q8*s51 + 
     q2*q8*s51 + q15*q9*s51 - q2*q9*s51 + 2*q8*q9*s51 - 2*q2*q7^2*s12*s51 - 
     q2*q7*q8*s12*s51 + q7^2*q8*s12*s51 - q7*q8^2*s12*s51 + 
     q2*q7^2*q8*s12^2*s51 - q2*q6*q7*s34*s51 + q2*q7^2*s34*s51 + 
     q2*q9^2*s34*s51 + q2*q6*q8*s45*s51 - q11*q7*q8*s45*s51 - 
     q6*q7*q8*s45*s51 + q7^2*q8*s45*s51 + 3*q11*q8^2*s45*s51 - 
     q7*q8^2*s45*s51 - q2*q6*q9*s45*s51 - q8^2*q9*s45*s51 - q2*q9^2*s45*s51 + 
     q8*q9^2*s45*s51 + 2*q11*q7*q8^2*s45^2*s51 + q2*q6*q9^2*s45^2*s51 - 
     3*q2*q6*q7*s51^2 + q2*q7^2*s51^2 + q6*q7^2*s51^2 - q2*q6*q8*s51^2 - 
     q11*q7*q8*s51^2 + q2*q7*q8*s51^2 + 2*q6*q7*q8*s51^2 - q7^2*q8*s51^2 - 
     q2*q8^2*s51^2 + q7*q8^2*s51^2 - q2*q9^2*s51^2 - q2*q7^2*q8*s12*s51^2 + 
     q2*q7*q8^2*s12*s51^2 - q2*q6*q7^2*s34*s51^2 - q6*q7^2*q8*s45*s51^2 - 
     q2*q6*q8^2*s45*s51^2 + q11*q7*q8^2*s45*s51^2 - q2*q6*q7^2*s51^3 - 
     2*q2*q6*q7*q8*s51^3 + q2*q7^2*q8*s51^3 + q6*q7^2*q8*s51^3 + 
     q2*q6*q8^2*s51^3 - q2*q7*q8^2*s51^3 - q6*q7*q8^2*s51^3 - 
     q2*q6*q7^2*q8*s51^4 + q2*q6*q7*q8^2*s51^4]*
   (-8*F[1, 1, 4] + 8*F[1, 1, 6] + 8*tci[1, 2]))/2 + 
 (r[q2 - 2*q5 + q9 + q5^2*s23 + q5*q6*s23 + 2*q6^2*s23 - q5^2*q6*s23^2 - 
     q5*q6^2*s23^2 - q6^3*s23^2 + q5*q6^3*s23^3 - q5*q6*s34 + 2*q2*q9*s34 - 
     q5*q9*s34 + 2*q6*q9*s34 - 2*q5*q6^2*s23*s34 + q5*q6^3*s23^2*s34 - 
     2*q5*q6*q9*s34^2 - 3*q2*q6*s45 - 2*q5*q6*s45 - q6^2*s45 + 4*q2*q9*s45 - 
     2*q6*q9*s45 + q5^2*q6*s23*s45 + q6^3*s23*s45 - 2*q5*q6^3*s23^2*s45 - 
     q2*q5*q6*s34*s45 + q5^2*q6*s34*s45 + 2*q5*q6^2*s34*s45 + 
     2*q2*q5*q9*s34*s45 - 5*q5*q6*q9*s34*s45 - 3*q5*q6^3*s23*s34*s45 + 
     q5^2*q6*q9*s34^2*s45 - 2*q5*q6^2*q9*s34^2*s45 - 5*q2*q5*q6*s45^2 - 
     3*q2*q6^2*s45^2 + q5*q6^2*s45^2 + 5*q2*q5*q9*s45^2 + 12*q2*q6*q9*s45^2 - 
     5*q5*q6*q9*s45^2 - 3*q6^2*q9*s45^2 + q5*q6^3*s23*s45^2 - 
     2*q2*q5*q6^2*s34*s45^2 + 2*q5*q6^3*s34*s45^2 - 3*q5*q6^2*q9*s34*s45^2 - 
     q5*q6^3*q9*s34^2*s45^2 - 4*q2*q5*q6^2*s45^3 - q2*q6^3*s45^3 + 
     9*q2*q5*q6*q9*s45^3 + 8*q2*q6^2*q9*s45^3 - 4*q5*q6^2*q9*s45^3 - 
     q6^3*q9*s45^3 - q2*q5*q6^3*s34*s45^3 - q5*q6^3*q9*s34*s45^3 - 
     q2*q5*q6^3*s45^4 + 5*q2*q5*q6^2*q9*s45^4 + 2*q2*q6^3*q9*s45^4 - 
     q5*q6^3*q9*s45^4 + q2*q5*q6^3*q9*s45^5 - q2*q9*s51 - q6*q9*s51 + 
     3*q2*q6*q9*s45*s51 + 3*q2*q6^2*q9*s45^2*s51 + q2*q6^3*q9*s45^3*s51]*
   (4*F[1, 1, 3]^2 - 8*F[1, 1, 3]*F[1, 1, 9] + 4*F[1, 1, 9]^2 + 
    8*F[2, 1, 13] + 8*F[2, 1, 15] + (4*tci[1, 1]^2)/3 + 
    8*F[1, 1, 9]*tci[1, 2] - 8*F[1, 2, 2]*tci[1, 2]))/2 + 
 (r[-q2 - q4 + 2*q5 + 2*q7 - 2*q9 + 2*q4*q5*s12 - q5^2*s12 - 2*q4*q7*s12 - 
     2*q5*q7*s12 + 2*q4*q8*s12 - 2*q5*q8*s12 + 2*q4*q5*q8*s12^2 + 
     2*q5*q7*q8*s12^2 - q10*q5*s23 + q4*q5*s23 - q5^2*s23 + q10*q9*s23 - 
     q4*q9*s23 + q5^2*q6*s23^2 - q4*q5*s34 + 4*q10*q6*s34 - 2*q4*q7*s34 - 
     q5*q7*s34 - 2*q4*q8*s34 + q5*q8*s34 - q10*q9*s34 - 2*q2*q9*s34 - 
     2*q4*q9*s34 + 4*q5*q9*s34 - 2*q6*q9*s34 + 3*q7*q9*s34 + 3*q8*q9*s34 - 
     2*q4*q5*q8*s12*s34 - q10*q2*q5*s34^2 + q4*q5*q8*s34^2 + q2*q5*q9*s34^2 + 
     2*q10*q6*q9*s34^2 - 2*q4*q7*q9*s34^2 - q5*q7*q9*s34^2 - q5*q8*q9*s34^2 - 
     2*q10*q2*s45 + 2*q10*q5*s45 + 2*q10*q6*s45 + 2*q5*q8*s45 + 2*q7*q8*s45 + 
     q2*q9*s45 - 2*q6*q9*s45 + 2*q7*q9*s45 - 3*q8*q9*s45 - q5^2*q7*s12*s45 - 
     2*q5*q7*q8*s12*s45 - q5^2*q6*s23*s45 - 2*q10*q2*q5*s34*s45 - 
     q5^2*q6*s34*s45 - q5^2*q7*s34*s45 + q2*q5*q9*s34*s45 + 
     q5*q6*q9*s34*s45 + q5*q7*q9*s34*s45 + q5*q8*q9*s34*s45 - 
     q5^2*q6*q9*s34^2*s45 - q5^2*q7*q9*s34^2*s45 - 2*q10*q2*q5*s45^2 + 
     2*q5*q7*q8*s45^2 + 2*q2*q5*q9*s45^2 + 2*q2*q6*q9*s45^2 - 
     2*q5*q6*q9*s45^2 + 2*q5*q7*q9*s45^2 - 2*q5*q8*q9*s45^2 - 
     4*q7*q8*q9*s45^2 + 2*q2*q5*q6*q9*s45^3 - 2*q5*q7*q8*q9*s45^3 - 
     q10*q2*s51 + q4*q8*s51 + q7*q8*s51 + 2*q2*q9*s51 + q4*q9*s51 + 
     q6*q9*s51 - q7*q9*s51 - 3*q8*q9*s51 - 2*q10*q6*q9*s34*s51 + 
     2*q4*q7*q9*s34*s51 + q2*q6*q9*s45*s51 - 3*q7*q8*q9*s45*s51 + 
     q10*q6*q9*s51^2 - q4*q7*q9*s51^2 - q7*q8*q9*s51^2]*
   (4*F[1, 1, 1]^2 - 4*F[1, 1, 3]^2 - 8*F[1, 1, 1]*F[1, 1, 10] + 
    8*F[1, 1, 3]*F[1, 1, 10] + 8*F[2, 1, 1] - 8*F[2, 1, 13] - 
    8*F[1, 1, 1]*tci[1, 2] + 8*F[1, 2, 2]*tci[1, 2]))/2 + 
 (r[q4 + q5 + 2*q7 - 2*q4*q5*s12 + 2*q4*q7*s12 - 2*q5*q7*s12 - q7^2*s12 - 
     2*q4*q8*s12 + 2*q5*q8*s12 - 2*q4*q5*q8*s12^2 - 4*q5*q7*q8*s12^2 - 
     q4*q5*s23 + q4*q9*s23 + q4*q5*s34 + 2*q4*q7*s34 - 2*q5*q7*s34 - 
     2*q7^2*s34 + 2*q4*q8*s34 - q5*q8*s34 + 2*q4*q9*s34 - q5*q9*s34 + 
     4*q7*q9*s34 - 3*q8*q9*s34 + 2*q4*q5*q8*s12*s34 - q4*q5*q8*s34^2 + 
     2*q4*q7*q9*s34^2 - 2*q5*q7*q9*s34^2 - 2*q7^2*q9*s34^2 + q5*q8*q9*s34^2 + 
     4*q5*q7*s45 + 4*q7^2*s45 - 4*q5*q8*s45 - 6*q7*q8*s45 - 10*q7*q9*s45 + 
     9*q8*q9*s45 - 2*q5*q7^2*s12*s45 - 2*q7^3*s12*s45 + 4*q5*q7*q8*s12*s45 + 
     2*q7^2*q8*s12*s45 - 3*q5*q7^2*q8*s12^2*s45 - 2*q5*q7^2*s34*s45 - 
     2*q7^3*s34*s45 + 4*q5*q7*q9*s34*s45 + 6*q7^2*q9*s34*s45 - 
     3*q5*q8*q9*s34*s45 - 2*q5*q7^2*q9*s34^2*s45 - 2*q7^3*q9*s34^2*s45 + 
     3*q5*q7^2*s45^2 + 2*q7^3*s45^2 - 7*q5*q7*q8*s45^2 - 6*q7^2*q8*s45^2 - 
     7*q5*q7*q9*s45^2 - 9*q7^2*q9*s45^2 + 7*q5*q8*q9*s45^2 + 
     19*q7*q8*q9*s45^2 - q5*q7^3*s12*s45^2 + 3*q5*q7^2*q8*s12*s45^2 + 
     q7^3*q8*s12*s45^2 - q5*q7^3*q8*s12^2*s45^2 - q5*q7^3*s34*s45^2 + 
     3*q5*q7^2*q9*s34*s45^2 + 3*q7^3*q9*s34*s45^2 - q5*q7^3*q9*s34^2*s45^2 + 
     q5*q7^3*s45^3 - 4*q5*q7^2*q8*s45^3 - 2*q7^3*q8*s45^3 - 
     4*q5*q7^2*q9*s45^3 - 3*q7^3*q9*s45^3 + 11*q5*q7*q8*q9*s45^3 + 
     12*q7^2*q8*q9*s45^3 + q5*q7^3*q8*s12*s45^3 + q5*q7^3*q9*s34*s45^3 - 
     q5*q7^3*q8*s45^4 - q5*q7^3*q9*s45^4 + 5*q5*q7^2*q8*q9*s45^4 + 
     3*q7^3*q8*q9*s45^4 + q5*q7^3*q8*q9*s45^5 + q7^2*s51 - q4*q8*s51 - 
     q7*q8*s51 - q4*q9*s51 - 3*q7*q9*s51 + 3*q8*q9*s51 - q7^3*s34*s51 - 
     2*q4*q7*q9*s34*s51 + 3*q7^2*q9*s34*s51 - q7^3*q9*s34^2*s51 + 
     q7^3*s45*s51 - 2*q7^2*q8*s45*s51 - 6*q7^2*q9*s45*s51 + 
     9*q7*q8*q9*s45*s51 + 3*q7^3*q9*s34*s45*s51 - q7^3*q8*s45^2*s51 - 
     3*q7^3*q9*s45^2*s51 + 9*q7^2*q8*q9*s45^2*s51 + 3*q7^3*q8*q9*s45^3*s51 + 
     q4*q7*q9*s51^2 - q7^2*q9*s51^2 + q7*q8*q9*s51^2 + q7^3*q9*s34*s51^2 - 
     q7^3*q9*s45*s51^2 + 2*q7^2*q8*q9*s45*s51^2 + q7^3*q8*q9*s45^2*s51^2]*
   (-4*F[1, 1, 3]^2 + 8*F[1, 1, 3]*F[1, 1, 6] - 4*F[1, 1, 6]^2 - 
    8*F[2, 1, 13] - 8*F[2, 1, 14] - (4*tci[1, 1]^2)/3 - 
    8*F[1, 1, 6]*tci[1, 2] + 8*F[1, 2, 2]*tci[1, 2]))/2 + 
 (r[-q2 + q5 - 2*q6 - 2*q2*q8*s12 + q8^2*s12 + q7*q8^2*s12^2 - 2*q2*q9*s34 + 
     q5*q9*s34 + q9^2*s34 + q2*q9^2*s34^2 - q2^2*s45 + 4*q2*q6*s45 - 
     2*q2*q9*s45 + q6*q9*s45 + q2^2*q9*s34*s45 + q2*q5*q9*s34*s45 - 
     2*q2*q9^2*s34*s45 + q2*q5*q9^2*s34^2*s45 - 2*q2^2*q6*s45^2 + 
     q2^2*q9*s45^2 - 2*q2*q6*q9*s45^2 + q2^2*q6*q9*s45^3 + q2^2*s51 + 
     2*q2*q9*s51 - q9^2*s51 - q2^2*q8*s12*s51 + q2*q7*q8*s12*s51 - 
     q2*q7*q8^2*s12^2*s51 + q2^2*q9*s34*s51 - 2*q2*q9^2*s34*s51 - 
     q2^2*q8*s45*s51 + q2*q6*q8*s45*s51 - q2*q6*q9*s45*s51 + 
     q2*q9^2*s45*s51 - q2^2*q6*q8*s45^2*s51 + q2^2*q6*q9*s45^2*s51 - 
     q2^2*q9*s51^2 + q2*q9^2*s51^2]*(-4*F[1, 1, 1]^2 + 4*F[1, 1, 4]^2 + 
    8*F[1, 1, 1]*F[1, 1, 6] - 8*F[1, 1, 4]*F[1, 1, 6] - 8*F[2, 1, 2] + 
    8*F[2, 1, 6] + 8*F[1, 1, 1]*tci[1, 2] - 8*F[1, 2, 3]*tci[1, 2]))/2 + 
 (r[2*q2 - 2*q3 - q6 - q7 - q2*q8*s12 + 2*q3*q8*s12 + 2*q7*q8*s12 - 
     2*q2*q3*q7*s12^2 + 2*q2*q7*q8*s12^2 + q7*q8^2*s12^2 + q8^3*s12^2 + 
     2*q3*q6*s23 - q2*q6*s34 + q6*q8*s34 - q8^3*s12*s34 + 2*q2*q6*s45 - 
     4*q3*q6*s45 - q2*q8*s45 + 2*q3*q8*s45 + 2*q6*q8*s45 + q7*q8*s45 + 
     q7*q8^3*s12^2*s45 - q2*q6*q8*s45^2 + 2*q3*q6*q8*s45^2 - q2*q6*s51 + 
     3*q2*q7*s51 + q6*q7*s51 + q2*q8*s51 - 2*q6*q8*s51 - q7*q8*s51 - 
     2*q2*q3*q7*s12*s51 - q2*q7*q8*s12*s51 - q2*q7*q8^2*s12^2*s51 - 
     q7*q8^3*s12^2*s51 - q2*q6*q7*s34*s51 + q2*q6*q8*s45*s51 - 
     2*q3*q6*q8*s45*s51 - q6*q7*q8*s45*s51 - q7*q8^3*s12*s45*s51 - 
     q2*q3*q7*s51^2 - q2*q6*q7*s51^2 - q2*q6*q8*s51^2 + q3*q6*q8*s51^2 + 
     q2*q7*q8*s51^2 + q6*q7*q8*s51^2 - q2*q8^3*s12*s51^2 + 
     q7*q8^3*s12*s51^2 + q2*q7*q8^3*s12^2*s51^2 - q2*q8^3*s45*s51^2 + 
     q7*q8^3*s45*s51^2 - q2*q6*q8^3*s45^2*s51^2 - q2*q6*q7*q8*s51^3 + 
     q2*q8^3*s51^3 - q7*q8^3*s51^3 - q2*q7*q8^3*s12*s51^3 + 
     q2*q6*q8^3*s45*s51^3 - q6*q7*q8^3*s45*s51^3 - q2*q6*q8^3*s51^4 + 
     q2*q7*q8^3*s51^4 + q6*q7*q8^3*s51^4 - q2*q6*q7*q8^3*s51^5]*
   (4*F[1, 1, 4]^2 - 4*F[1, 1, 6]^2 - 8*F[1, 1, 4]*F[1, 1, 10] + 
    8*F[1, 1, 6]*F[1, 1, 10] + 8*F[2, 1, 6] - 8*F[2, 1, 14] + 
    (4*tci[1, 1]^2)/3 + 8*F[1, 1, 10]*tci[1, 2] - 8*F[1, 2, 3]*tci[1, 2]))/
  2 + (r[-2*q10 - q6 + 3*q9 + q10*q5*s23 - q5*q6*s23 - q10*q9*s23 - 
     2*q10*q2*s34 + 2*q10*q5*s34 - 2*q10*q6*s34 - q5*q6*s34 - q10*q9*s34 + 
     2*q2*q9*s34 - q5*q9*s34 + q9^2*s34 + 2*q10*q2*q5*s34^2 - 
     2*q2*q5*q9*s34^2 - q10*q6*q9*s34^2 - q2*q9^2*s34^2 - q10*q6*s45 - 
     q2*q6*s45 + q2*q9*s45 + q6*q9*s45 + 2*q10*q2*q5*s34*s45 + 
     q2*q5*q6*s34*s45 - 3*q2*q5*q9*s34*s45 - 2*q2*q9^2*s34*s45 - 
     q2*q5*q9^2*s34^2*s45 - 2*q2*q9^3*s34^2*s45 + q10*q2*q5*s45^2 + 
     q2*q5*q6*s45^2 - 2*q2*q5*q9*s45^2 + 2*q5*q6*q9*s45^2 - 
     2*q2*q5*q9^2*s34*s45^2 + 2*q5*q6*q9^2*s34*s45^2 - 
     q2*q5*q9^3*s34^2*s45^2 + q5*q6*q9^3*s34^2*s45^2 - q2*q5*q6*q9*s45^3 - 
     q2*q5*q9^2*s45^3 + q5*q6*q9^2*s45^3 - q2*q9^3*s45^3 + q6*q9^3*s45^3 - 
     q2*q5*q9^3*s34*s45^3 + q5*q6*q9^3*s34*s45^3 - q2*q5*q9^3*s45^4 - 
     2*q2*q6*q9^3*s45^4 + q5*q6*q9^3*s45^4 - q2*q5*q6*q9^3*s45^5 + 
     q10*q2*s51 + q10*q6*s51 + 2*q10*q9*s51 - q2*q9*s51 - q6*q9*s51 - 
     2*q9^2*s51 + 2*q10*q6*q9*s34*s51 - q9^3*s34*s51 - q2*q9^3*s34^2*s51 + 
     2*q2*q9^2*s45*s51 + 3*q2*q9^3*s34*s45*s51 - q2*q6*q9^3*s45^3*s51 - 
     2*q10*q6*q9*s51^2 + q2*q9^2*s51^2 + q9^3*s51^2 + 2*q2*q9^3*s34*s51^2 - 
     q2*q9^3*s45*s51^2 - q2*q9^3*s51^3]*(-4*F[1, 1, 4]^2 + 4*F[1, 1, 6]^2 + 
    8*F[1, 1, 4]*F[1, 1, 7] - 8*F[1, 1, 6]*F[1, 1, 7] - 8*F[2, 1, 6] + 
    8*F[2, 1, 8] - (4*tci[1, 1]^2)/3 - 8*F[1, 1, 7]*tci[1, 2] + 
    8*F[1, 2, 3]*tci[1, 2]))/2 + 
 (r[q2 - 2*q5 + 3*q6 - 2*q7 - q9 + q7*q8*s12 + q5^2*s23 + 2*q5*q6*s23 - 
     2*q6^2*s23 - q5^2*q6*s23^2 + q5*q6^2*s23^2 + q2*q6*s34 - q5*q6*s34 - 
     q6^2*s34 + q5*q9*s34 + q5*q6^2*s23*s34 + q2*q6*s45 - 2*q5*q6*s45 + 
     2*q6^2*s45 + q7^2*q8*s12*s45 + q5^2*q6*s23*s45 - 2*q5*q6^2*s23*s45 + 
     q2*q5*q6*s34*s45 + q5^2*q6*s34*s45 + q2*q6^2*s34*s45 - 
     2*q5*q6^2*s34*s45 - q5*q6*q9*s34*s45 + q5^2*q6*q9*s34^2*s45 + 
     q5*q6^2*s45^2 + q2*q5*q6^2*s34*s45^2 + q2*q6*s51 - q2*q7*s51 + 
     q6*q7*s51 + q7^2*s51 - q2*q6^2*s34*s51 + q2*q6*q7*s34*s51 + 
     q6*q7*q8*s45*s51 - q7^2*q8*s45*s51 + q2*q6*q7*s51^2 - q6*q7^2*s51^2 - 
     q2*q6^2*q7*s34*s51^2 + q6*q7^2*q8*s45*s51^2]*
   (-4*F[1, 1, 1]^2 + 8*F[1, 1, 1]*F[1, 1, 2] - 4*F[1, 1, 2]^2 - 
    8*F[2, 1, 2] - 8*F[2, 1, 3] - (4*tci[1, 1]^2)/3 + 
    8*F[1, 1, 1]*tci[1, 2] - 8*F[1, 2, 6]*tci[1, 2]))/2 + 
 (r[2*q2 + q3 - 2*q6 - 2*q2*q7*s12 - q2*q8*s12 - q3*q8*s12 + q2*q3*q7*s12^2 + 
     q2*q7*q8*s12^2 - q7^2*q8*s12^2 - q3*q6*s23 - q2*q6*s34 + q2*q7*s34 + 
     2*q2*q6*s45 + 2*q3*q6*s45 - q2*q8*s45 - q3*q8*s45 + q7^3*q8*s12^2*s45 - 
     q2*q6*q8*s45^2 - q3*q6*q8*s45^2 - 5*q2*q6*s51 - q3*q6*s51 + 
     5*q2*q7*s51 + q6*q7*s51 - q7^2*s51 + 3*q2*q8*s51 + q3*q8*s51 - 
     2*q7*q8*s51 - 4*q2*q7^2*s12*s51 + 2*q7^3*s12*s51 - 3*q2*q7*q8*s12*s51 + 
     2*q7^2*q8*s12*s51 + 2*q2*q7^2*q8*s12^2*s51 - q7^3*q8*s12^2*s51 - 
     3*q2*q6*q7*s34*s51 + 2*q2*q7^2*s34*s51 + 3*q2*q6*q8*s45*s51 + 
     2*q3*q6*q8*s45*s51 - q6*q7*q8*s45*s51 + q7^2*q8*s45*s51 - 
     q7^3*q8*s12*s45*s51 + q2*q3*q7*s51^2 - 9*q2*q6*q7*s51^2 + 
     4*q2*q7^2*s51^2 + 2*q6*q7^2*s51^2 - q7^3*s51^2 - 7*q2*q6*q8*s51^2 - 
     2*q3*q6*q8*s51^2 + 7*q2*q7*q8*s51^2 + 5*q6*q7*q8*s51^2 - 
     3*q7^2*q8*s51^2 - 2*q2*q7^3*s12*s51^2 - 3*q2*q7^2*q8*s12*s51^2 + 
     q7^3*q8*s12*s51^2 + q2*q7^3*q8*s12^2*s51^2 - 3*q2*q6*q7^2*s34*s51^2 + 
     q2*q7^3*s34*s51^2 - 2*q6*q7^2*q8*s45*s51^2 + q7^3*q8*s45*s51^2 - 
     5*q2*q6*q7^2*s51^3 + q2*q7^3*s51^3 + q6*q7^3*s51^3 - 
     11*q2*q6*q7*q8*s51^3 + 4*q2*q7^2*q8*s51^3 + 4*q6*q7^2*q8*s51^3 - 
     q7^3*q8*s51^3 - q2*q7^3*q8*s12*s51^3 - q2*q6*q7^3*s34*s51^3 - 
     q6*q7^3*q8*s45*s51^3 - q2*q6*q7^3*s51^4 - 5*q2*q6*q7^2*q8*s51^4 + 
     q2*q7^3*q8*s51^4 + q6*q7^3*q8*s51^4 - q2*q6*q7^3*q8*s51^5]*
   (-8*F[1, 1, 2]^2 + 8*F[1, 1, 2]*F[1, 1, 4] + 8*F[1, 1, 2]*F[1, 1, 5] - 
    8*F[1, 1, 4]*F[1, 1, 5] - 8*F[2, 1, 3] - 8*F[2, 1, 4] + 
    8*F[1, 1, 5]*tci[1, 2] - 8*F[1, 2, 6]*tci[1, 2]))/2 + 
 (r[-q5 - 2*q6 - 2*q9 + q2*q5*s12 - 2*q5^2*s12 + q10*q5*s23 + 2*q5^2*s23 + 
     2*q5*q6*s23 - q10*q9*s23 + q5^3*s12*s23 - q5^3*s23^2 - 2*q5^2*q6*s23^2 + 
     q5^3*q6*s23^3 + q2*q5*s34 - 4*q10*q6*s34 - 2*q5*q6*s34 + q10*q9*s34 + 
     q5*q9*s34 + 2*q6*q9*s34 - q5^3*s23*s34 + q5^3*q6*s23^2*s34 + 
     q10*q2*q5*s34^2 - 2*q10*q6*q9*s34^2 - 2*q5*q6*q9*s34^2 + 2*q10*q2*s45 - 
     2*q10*q5*s45 + q2*q5*s45 - 2*q5^2*s45 - 2*q10*q6*s45 - 4*q5*q6*s45 + 
     2*q2*q9*s45 + q5^3*s23*s45 + 4*q5^2*q6*s23*s45 - 2*q5^3*q6*s23^2*s45 + 
     2*q10*q2*q5*s34*s45 + 2*q5^3*s34*s45 + q5^2*q6*s34*s45 - 
     3*q5*q6*q9*s34*s45 - 3*q5^3*q6*s23*s34*s45 + q5^2*q6*q9*s34^2*s45 + 
     2*q10*q2*q5*s45^2 - 2*q5^2*q6*s45^2 + 2*q2*q5*q9*s45^2 + 
     2*q2*q6*q9*s45^2 - 2*q5*q6*q9*s45^2 + q5^3*q6*s23*s45^2 + 
     2*q5^3*q6*s34*s45^2 - 2*q2*q5^2*q9*s34*s45^2 + 2*q5^2*q6*q9*s34*s45^2 + 
     q2*q5^3*q9*s34^2*s45^2 - q5^3*q6*q9*s34^2*s45^2 + q2*q5^2*q6*s45^3 - 
     q2*q5^2*q9*s45^3 + q2*q5*q6*q9*s45^3 + q5^2*q6*q9*s45^3 - 
     q2*q5^3*q6*s34*s45^3 + q2*q5^3*q9*s34*s45^3 - q5^3*q6*q9*s34*s45^3 - 
     q2*q5^3*q6*s45^4 + q2*q5^3*q9*s45^4 - q5^3*q6*q9*s45^4 + 
     q2*q5^3*q6*q9*s45^5 + q10*q2*s51 + q2*q9*s51 - q6*q9*s51 + 
     2*q10*q6*q9*s34*s51 + q2*q6*q9*s45*s51 - q10*q6*q9*s51^2]*
   (-8*F[1, 1, 2]^2 + 8*F[1, 1, 2]*F[1, 1, 4] + 8*F[1, 1, 2]*F[1, 1, 9] - 
    8*F[1, 1, 4]*F[1, 1, 9] - 8*F[2, 1, 3] - 8*F[2, 1, 11] + 
    8*F[1, 1, 9]*tci[1, 2] - 8*F[1, 2, 6]*tci[1, 2]))/2 + 
 (r[q2 - 2*q5 + q9 + q10*q5*s23 + q5^2*s23 - q10*q9*s23 - q5^2*q6*s23^2 - 
     4*q10*q6*s34 + q10*q9*s34 + 2*q2*q9*s34 - 2*q5*q9*s34 + 2*q6*q9*s34 + 
     q10*q2*q5*s34^2 - q2*q5*q9*s34^2 - 2*q10*q6*q9*s34^2 + 2*q10*q2*s45 - 
     2*q10*q5*s45 - 2*q10*q6*s45 - q2*q9*s45 + 2*q6*q9*s45 + 
     q5^2*q6*s23*s45 + 2*q10*q2*q5*s34*s45 + q5^2*q6*s34*s45 - 
     q2*q5*q9*s34*s45 - q5*q6*q9*s34*s45 + q5^2*q6*q9*s34^2*s45 + 
     2*q10*q2*q5*s45^2 - 2*q2*q5*q9*s45^2 - 2*q2*q6*q9*s45^2 + 
     2*q5*q6*q9*s45^2 - 2*q2*q5*q6*q9*s45^3 + q10*q2*s51 - 2*q2*q9*s51 - 
     q6*q9*s51 + 2*q10*q6*q9*s34*s51 - q2*q6*q9*s45*s51 - q10*q6*q9*s51^2]*
   (4*F[1, 1, 1]^2 - 8*F[1, 1, 1]*F[1, 1, 2] + 4*F[1, 1, 2]^2 - 
    4*F[1, 1, 3]^2 + 8*F[1, 1, 3]*F[1, 1, 9] - 4*F[1, 1, 9]^2 + 
    8*F[2, 1, 2] + 8*F[2, 1, 3] - 8*F[2, 1, 13] - 8*F[2, 1, 15] - 
    8*F[1, 1, 1]*tci[1, 2] - 8*F[1, 1, 9]*tci[1, 2] + 
    8*F[1, 2, 2]*tci[1, 2] + 8*F[1, 2, 6]*tci[1, 2]))/2 + 
 (r[2*q2 - 3*q6 - q7 - 2*q9 - 2*q2*q7*s12 - q2*q8*s12 + 2*q7*q8*s12 + 
     q2*q7*q8*s12^2 + 2*q5*q6*s23 - q2*q6*s34 + q2*q7*s34 - 2*q2*q9*s34 + 
     2*q5*q9*s34 + q2*q5*q9*s34^2 - q5*q6*q9*s34^2 + 3*q2*q6*s45 - 
     2*q5*q6*s45 - q2*q8*s45 + q7*q8*s45 + q2*q9*s45 - q6*q9*s45 - 
     q2*q5*q6*s34*s45 + q2*q5*q9*s34*s45 - q5*q6*q9*s34*s45 - 
     q2*q5*q6*s45^2 - q2*q6*q8*s45^2 + 2*q2*q5*q9*s45^2 + 2*q2*q6*q9*s45^2 - 
     2*q5*q6*q9*s45^2 + 2*q2*q5*q6*q9*s45^3 - q2*q6*s51 + q2*q7*s51 + 
     q6*q7*s51 + q2*q8*s51 - q7*q8*s51 + 2*q2*q9*s51 - q2*q7*q8*s12*s51 - 
     q2*q6*q7*s34*s51 + q2*q6*q8*s45*s51 - q6*q7*q8*s45*s51 + 
     q2*q6*q9*s45*s51 - q2*q6*q7*s51^2 - 2*q2*q6*q8*s51^2 + 
     2*q2*q7*q8*s51^2 + q6*q7*q8*s51^2 - 2*q2*q6*q7*q8*s51^3]*
   (-24*F[1, 1, 1] + 16*F[1, 1, 1]^2 - 16*F[1, 1, 1]*F[1, 1, 2] + 
    8*F[1, 1, 2]^2 - 8*F[1, 1, 4]^2 + 24*F[1, 1, 6] - 
    16*F[1, 1, 1]*F[1, 1, 6] + 16*F[1, 1, 4]*F[1, 1, 6] + 32*F[2, 1, 2] + 
    16*F[2, 1, 3] - 16*F[2, 1, 6] + (8*tci[1, 1]^2)/3 + 24*tci[1, 2] - 
    32*F[1, 1, 1]*tci[1, 2] + 16*F[1, 2, 3]*tci[1, 2] + 
    16*F[1, 2, 6]*tci[1, 2]))/2 + 
 (r[2*q10 + q4 - 2*q5 + 2*q6 + 2*q7 + 4*q9 - q4*q7*s12 - q5*q7*s12 - 
     3*q5*q8*s12 + q7*q8*s12 + q4*q5*q8*s12^2 - q5*q7*q8*s12^2 - q10*q5*s23 + 
     q4*q5*s23 - 2*q5*q6*s23 + q10*q9*s23 - q4*q9*s23 + 2*q10*q2*s34 - 
     2*q10*q5*s34 - q4*q5*s34 + 2*q10*q6*s34 - q4*q7*s34 - q5*q7*s34 - 
     2*q4*q8*s34 - q5*q8*s34 + q10*q9*s34 + 2*q2*q9*s34 - 4*q5*q9*s34 - 
     2*q6*q9*s34 + 3*q7*q9*s34 + q8*q9*s34 + 2*q9^2*s34 - 2*q10*q2*q5*s34^2 + 
     q4*q5*q8*s34^2 + q10*q6*q9*s34^2 + q5*q6*q9*s34^2 - q4*q7*q9*s34^2 - 
     q5*q7*q9*s34^2 - q5*q8*q9*s34^2 + q2*q9^2*s34^2 + q10*q6*s45 - 
     q2*q6*s45 + 2*q5*q6*s45 + q5*q7*s45 - 4*q7*q8*s45 - q2*q9*s45 - 
     2*q6*q9*s45 - 6*q7*q9*s45 + 3*q8*q9*s45 + q5*q7*q8*s12*s45 - 
     2*q10*q2*q5*s34*s45 + q2*q5*q6*s34*s45 + q2*q5*q9*s34*s45 + 
     q5*q6*q9*s34*s45 + q5*q7*q9*s34*s45 + q5*q8*q9*s34*s45 - 
     2*q2*q9^2*s34*s45 - 2*q8*q9^2*s34*s45 + q2*q5*q9^2*s34^2*s45 + 
     q5*q8*q9^2*s34^2*s45 - q10*q2*q5*s45^2 + q2*q5*q6*s45^2 - 
     2*q5*q7*q8*s45^2 - 2*q2*q5*q9*s45^2 + 2*q5*q6*q9*s45^2 - 
     2*q5*q7*q9*s45^2 + 2*q5*q8*q9*s45^2 + 6*q7*q8*q9*s45^2 - 
     2*q2*q5*q6*q9*s45^3 + 2*q5*q7*q8*q9*s45^3 - q10*q2*s51 - q10*q6*s51 + 
     q4*q7*s51 + q4*q8*s51 - 2*q7*q8*s51 - 2*q10*q9*s51 - 2*q2*q9*s51 - 
     q4*q9*s51 + 2*q6*q9*s51 - 6*q7*q9*s51 + 2*q8*q9*s51 - 2*q9^2*s51 - 
     2*q10*q6*q9*s34*s51 + 2*q4*q7*q9*s34*s51 - 2*q2*q9^2*s34*s51 + 
     6*q7*q8*q9*s45*s51 + q2*q9^2*s45*s51 + q8*q9^2*s45*s51 + 
     2*q10*q6*q9*s51^2 - 2*q4*q7*q9*s51^2 + 2*q7*q8*q9*s51^2 + q2*q9^2*s51^2]*
   (-4*F[1, 1, 1]^2 + 4*F[1, 1, 3]^2 + 8*F[1, 1, 1]*F[1, 1, 5] - 
    8*F[1, 1, 3]*F[1, 1, 5] - 8*F[2, 1, 1] + 8*F[2, 1, 5] + 
    8*F[1, 1, 1]*tci[1, 2] - 8*F[1, 2, 7]*tci[1, 2]))/2 + 
 (r[-q2 + 2*q9 - 2*q2^2*s12 + q2*q5*s12 - q5*q6*s23 - 2*q2^2*s34 + 
     q2*q5*s34 + q5*q6*s34 - 2*q2*q9*s34 - q5*q9*s34 + q9^2*s34 - 
     2*q2^2*q9*s34^2 + 2*q2*q5*q9*s34^2 + q2*q9^2*s34^2 + q2*q5*s45 - 
     q2*q6*s45 + 2*q5*q6*s45 - 2*q2*q9*s45 - q6*q9*s45 + 2*q2^3*s34*s45 - 
     3*q2*q5*q6*s34*s45 + q2^2*q9*s34*s45 + 5*q2*q5*q9*s34*s45 - 
     2*q5*q6*q9*s34*s45 - 2*q2*q9^2*s34*s45 + 2*q2^3*q9*s34^2*s45 - 
     2*q2^2*q5*q9*s34^2*s45 + q2*q5*q9^2*s34^2*s45 + 2*q2^2*q6*s45^2 - 
     6*q2*q5*q6*s45^2 - 2*q2^2*q9*s45^2 + 5*q2*q5*q9*s45^2 + 
     8*q2*q6*q9*s45^2 - 5*q5*q6*q9*s45^2 + 3*q2^2*q5*q6*s34*s45^2 - 
     3*q2^2*q5*q9*s34*s45^2 + q2^3*q5*q9*s34^2*s45^2 - q2^3*q6*s45^3 + 
     4*q2^2*q5*q6*s45^3 + q2^3*q9*s45^3 - 4*q2^2*q5*q9*s45^3 - 
     7*q2^2*q6*q9*s45^3 + 9*q2*q5*q6*q9*s45^3 - q2^3*q5*q6*s34*s45^3 + 
     q2^3*q5*q9*s34*s45^3 - q2^3*q5*q6*s45^4 + q2^3*q5*q9*s45^4 + 
     2*q2^3*q6*q9*s45^4 - 5*q2^2*q5*q6*q9*s45^4 + q2^3*q5*q6*q9*s45^5 + 
     2*q2^2*s51 - q9^2*s51 + q2^3*s12*s51 + q2^3*s34*s51 + 
     4*q2^2*q9*s34*s51 - 2*q2*q9^2*s34*s51 + q2^3*q9*s34^2*s51 - 
     q2^3*s45*s51 + q2*q6*q9*s45*s51 + q2*q9^2*s45*s51 - 
     3*q2^3*q9*s34*s45*s51 - 2*q2^2*q6*q9*s45^2*s51 + q2^3*q6*q9*s45^3*s51 - 
     q2^3*s51^2 - 2*q2^2*q9*s51^2 + q2*q9^2*s51^2 - 2*q2^3*q9*s34*s51^2 + 
     q2^3*q9*s45*s51^2 + q2^3*q9*s51^3]*(4*F[1, 1, 3]^2 - 4*F[1, 1, 5]^2 - 
    8*F[1, 1, 3]*F[1, 1, 7] + 8*F[1, 1, 5]*F[1, 1, 7] + 8*F[2, 1, 5] - 
    8*F[2, 1, 7] + (4*tci[1, 1]^2)/3 + 8*F[1, 1, 7]*tci[1, 2] - 
    8*F[1, 2, 7]*tci[1, 2]))/2 + 
 (r[-2*q10 - 2*q6 - 2*q9 + q10*q5*s23 + 2*q5*q6*s23 - q10*q9*s23 - 
     2*q10*q2*s34 + 2*q10*q5*s34 - 2*q10*q6*s34 - q10*q9*s34 - 2*q2*q9*s34 + 
     2*q5*q9*s34 + 2*q6*q9*s34 - q9^2*s34 + 2*q10*q2*q5*s34^2 - 
     q10*q6*q9*s34^2 - q5*q6*q9*s34^2 - q2*q9^2*s34^2 - q10*q6*s45 + 
     q2*q6*s45 - 2*q5*q6*s45 + q2*q9*s45 + 2*q6*q9*s45 + 
     2*q10*q2*q5*s34*s45 - q2*q5*q6*s34*s45 - q2*q5*q9*s34*s45 - 
     q5*q6*q9*s34*s45 + 2*q2*q9^2*s34*s45 - q2*q5*q9^2*s34^2*s45 + 
     q10*q2*q5*s45^2 - q2*q5*q6*s45^2 + 2*q2*q5*q9*s45^2 - 2*q5*q6*q9*s45^2 + 
     2*q2*q5*q6*q9*s45^3 + q10*q2*s51 + q10*q6*s51 + 2*q10*q9*s51 + 
     2*q2*q9*s51 - 2*q6*q9*s51 + q9^2*s51 + 2*q10*q6*q9*s34*s51 + 
     2*q2*q9^2*s34*s51 - q2*q9^2*s45*s51 - 2*q10*q6*q9*s51^2 - q2*q9^2*s51^2]*
   (-4*F[1, 1, 1]^2 + 4*F[1, 1, 3]^2 + 4*F[1, 1, 4]^2 - 4*F[1, 1, 5]^2 + 
    8*F[1, 1, 1]*F[1, 1, 6] - 8*F[1, 1, 4]*F[1, 1, 6] - 
    8*F[1, 1, 3]*F[1, 1, 7] + 8*F[1, 1, 5]*F[1, 1, 7] - 8*F[2, 1, 2] + 
    8*F[2, 1, 5] + 8*F[2, 1, 6] - 8*F[2, 1, 7] + (4*tci[1, 1]^2)/3 + 
    8*F[1, 1, 1]*tci[1, 2] + 8*F[1, 1, 7]*tci[1, 2] - 
    8*F[1, 2, 3]*tci[1, 2] - 8*F[1, 2, 7]*tci[1, 2]))/2 + 
 (r[q4 - q5 + 4*q7 - 6*q8 - q4*q7*s12 - q5*q7*s12 + q5*q8*s12 + 3*q7*q8*s12 + 
     q4*q5*q8*s12^2 - q5*q7*q8*s12^2 + q5*q8^2*s12^2 + q4*q5*s23 - 
     q4*q9*s23 - q4*q5*s34 - q4*q7*s34 - q5*q7*s34 - 2*q4*q8*s34 + 
     2*q5*q8*s34 - q5*q9*s34 + 5*q7*q9*s34 - 8*q8*q9*s34 + q5*q8^2*s12*s34 + 
     q8^3*s12*s34 + q5*q8^3*s12^2*s34 + q4*q5*q8*s34^2 - q4*q7*q9*s34^2 - 
     q5*q7*q9*s34^2 + 2*q5*q8*q9*s34^2 - q5*q8^3*s12*s34^2 + 3*q5*q7*s45 - 
     4*q5*q8*s45 - 11*q7*q8*s45 + 5*q8^2*s45 - 15*q7*q9*s45 + 15*q8*q9*s45 + 
     3*q5*q7*q8*s12*s45 - 2*q5*q8^2*s12*s45 - 3*q7*q8^2*s12*s45 + 
     q8^3*s12*s45 + 2*q5*q7*q8^2*s12^2*s45 - q5*q8^3*s12^2*s45 - 
     2*q5*q8^2*s34*s45 + 3*q5*q7*q9*s34*s45 - 4*q5*q8*q9*s34*s45 + 
     7*q8^2*q9*s34*s45 - q5*q8^3*s12*s34*s45 - 2*q5*q8^2*q9*s34^2*s45 - 
     7*q5*q7*q8*s45^2 + 3*q5*q8^2*s45^2 + 7*q7*q8^2*s45^2 - 2*q8^3*s45^2 - 
     7*q5*q7*q9*s45^2 + 7*q5*q8*q9*s45^2 + 25*q7*q8*q9*s45^2 - 
     10*q8^2*q9*s45^2 - 3*q5*q7*q8^2*s12*s45^2 + q5*q8^3*s12*s45^2 + 
     q7*q8^3*s12*s45^2 - q5*q7*q8^3*s12^2*s45^2 + q5*q8^3*s34*s45^2 + 
     3*q5*q8^2*q9*s34*s45^2 - 3*q8^3*q9*s34*s45^2 + q5*q8^3*q9*s34^2*s45^2 + 
     4*q5*q7*q8^2*s45^3 - q5*q8^3*s45^3 - 2*q7*q8^3*s45^3 + 
     11*q5*q7*q8*q9*s45^3 - 4*q5*q8^2*q9*s45^3 - 13*q7*q8^2*q9*s45^3 + 
     3*q8^3*q9*s45^3 + q5*q7*q8^3*s12*s45^3 - q5*q8^3*q9*s34*s45^3 - 
     q5*q7*q8^3*s45^4 - 5*q5*q7*q8^2*q9*s45^4 + q5*q8^3*q9*s45^4 + 
     3*q7*q8^3*q9*s45^4 + q5*q7*q8^3*q9*s45^5 + q4*q7*s51 + q4*q8*s51 - 
     4*q7*q8*s51 - q4*q9*s51 - 10*q7*q9*s51 + 10*q8*q9*s51 + 
     2*q4*q7*q9*s34*s51 + 3*q7*q8^2*s45*s51 + 18*q7*q8*q9*s45*s51 - 
     8*q8^2*q9*s45*s51 - q7*q8^3*s45^2*s51 - 11*q7*q8^2*q9*s45^2*s51 + 
     3*q8^3*q9*s45^2*s51 + 3*q7*q8^3*q9*s45^3*s51 - 2*q4*q7*q9*s51^2 + 
     4*q7*q8*q9*s51^2 - 3*q7*q8^2*q9*s45*s51^2 + q7*q8^3*q9*s45^2*s51^2]*
   (-4*F[1, 1, 2]^2 + 8*F[1, 1, 2]*F[1, 1, 3] - 4*F[1, 1, 3]^2 - 
    8*F[2, 1, 4] - 8*F[2, 1, 5] - (4*tci[1, 1]^2)/3 - 
    8*F[1, 1, 2]*tci[1, 2] + 8*F[1, 2, 7]*tci[1, 2]))/2 + 
 (r[-q3 + q4 + 3*q5 + q6 - 3*q7 + 4*q8 - 2*q9 - 2*q4*q5*s12 + 2*q4*q7*s12 + 
     q5*q7*s12 - q7^2*s12 - q2*q8*s12 + q3*q8*s12 - 2*q4*q8*s12 + 
     3*q5*q8*s12 + 4*q7*q8*s12 - q2*q3*q7*s12^2 - 2*q4*q5*q8*s12^2 + 
     q2*q7*q8*s12^2 - q5*q7*q8*s12^2 - q4*q5*s23 + q3*q6*s23 + q4*q9*s23 + 
     q4*q5*s34 + 2*q4*q7*s34 + 2*q5*q7*s34 + 2*q4*q8*s34 - 3*q5*q8*s34 + 
     2*q4*q9*s34 + q5*q9*s34 - 4*q7*q9*s34 + 3*q8*q9*s34 + 
     2*q4*q5*q8*s12*s34 - q4*q5*q8*s34^2 + 2*q4*q7*q9*s34^2 + 
     2*q5*q7*q9*s34^2 - q5*q8*q9*s34^2 - 2*q3*q6*s45 - 2*q5*q7*s45 - 
     q2*q8*s45 + q3*q8*s45 + 4*q7*q8*s45 + 4*q7*q9*s45 - 3*q8*q9*s45 - 
     q5*q7*q8*s12*s45 - q7^2*q8*s12*s45 - q5*q7^2*q8*s12^2*s45 - 
     2*q5*q7*q9*s34*s45 + q5*q8*q9*s34*s45 - q2*q6*q8*s45^2 + 
     q3*q6*q8*s45^2 + 2*q5*q7*q8*s45^2 + 2*q5*q7*q9*s45^2 - 
     2*q5*q8*q9*s45^2 - 4*q7*q8*q9*s45^2 - 2*q5*q7*q8*q9*s45^3 + q3*q6*s51 + 
     2*q6*q7*s51 - q7^2*s51 + q2*q8*s51 - q3*q8*s51 - q4*q8*s51 - q7*q8*s51 - 
     q4*q9*s51 + 3*q7*q9*s51 - 3*q8*q9*s51 - q2*q7*q8*s12*s51 - 
     2*q4*q7*q9*s34*s51 + q2*q6*q8*s45*s51 - 2*q3*q6*q8*s45*s51 - 
     3*q6*q7*q8*s45*s51 + q7^2*q8*s45*s51 - 3*q7*q8*q9*s45*s51 - 
     q2*q3*q7*s51^2 + q6*q7^2*s51^2 - 2*q2*q6*q8*s51^2 + 2*q3*q6*q8*s51^2 + 
     2*q2*q7*q8*s51^2 + 2*q6*q7*q8*s51^2 + q4*q7*q9*s51^2 - q7*q8*q9*s51^2 - 
     q6*q7^2*q8*s45*s51^2 - 2*q2*q6*q7*q8*s51^3]*
   (4*F[1, 1, 1]^2 - 8*F[1, 1, 1]*F[1, 1, 7] + 4*F[1, 1, 7]^2 + 
    8*F[2, 1, 9] + 8*F[2, 1, 10] + (4*tci[1, 1]^2)/3 - 
    8*F[1, 1, 1]*tci[1, 2] + 8*F[1, 2, 8]*tci[1, 2]))/2 + 
 (r[-2*q2 + 6*q6 - q8 + q7*q8*s12 - 4*q6^2*s23 + q6^3*s23^2 + q2*q6*s34 - 
     2*q6^2*s34 - q6*q8*s34 + q6^3*s23*s34 - 4*q2*q6*s45 + 6*q6^2*s45 - 
     2*q6*q8*s45 + q7*q8*s45 - q7^2*q8*s12*s45 - 2*q6^3*s23*s45 + 
     2*q2*q6^2*s34*s45 - 2*q6^3*s34*s45 - 2*q2*q6^2*s45^2 + q6^3*s45^2 + 
     q2*q6^3*s34*s45^2 + 7*q2*q6*s51 - 2*q6^2*s51 - 3*q2*q7*s51 - q6*q7*s51 - 
     q7^2*s51 - 4*q2*q8*s51 + 2*q6*q8*s51 + 3*q7*q8*s51 + 
     2*q2*q7*q8*s12*s51 - 2*q2*q6^2*s34*s51 + q6^3*s34*s51 + 
     q2*q6*q7*s34*s51 + 5*q2*q6^2*s45*s51 - q6^3*s45*s51 - 
     6*q2*q6*q8*s45*s51 + q7^2*q8*s45*s51 - q2*q6^3*s34*s45*s51 + 
     q2*q6^3*s45^2*s51 - 2*q2*q6^2*q8*s45^2*s51 - 5*q2*q6^2*s51^2 + 
     7*q2*q6*q7*s51^2 + 3*q6^2*q7*s51^2 + q6*q7^2*s51^2 + 9*q2*q6*q8*s51^2 - 
     5*q2*q7*q8*s51^2 - 7*q6*q7*q8*s51^2 + q2*q6^3*s34*s51^2 - 
     2*q2*q6^2*q7*s34*s51^2 - q2*q6^3*s45*s51^2 + 5*q2*q6^2*q8*s45*s51^2 - 
     3*q6^2*q7*q8*s45*s51^2 - q6*q7^2*q8*s45*s51^2 + q2*q6^3*q8*s45^2*s51^2 + 
     q2*q6^3*s51^3 - 5*q2*q6^2*q7*s51^3 - q6^3*q7*s51^3 - 
     5*q2*q6^2*q8*s51^3 + 9*q2*q6*q7*q8*s51^3 + 5*q6^2*q7*q8*s51^3 + 
     q2*q6^3*q7*s34*s51^3 - q2*q6^3*q8*s45*s51^3 + q6^3*q7*q8*s45*s51^3 + 
     q2*q6^3*q7*s51^4 + q2*q6^3*q8*s51^4 - 5*q2*q6^2*q7*q8*s51^4 - 
     q6^3*q7*q8*s51^4 + q2*q6^3*q7*q8*s51^5]*(-4*F[1, 1, 5]^2 + 
    4*F[1, 1, 7]^2 + 8*F[1, 1, 5]*F[1, 1, 8] - 8*F[1, 1, 7]*F[1, 1, 8] - 
    8*F[2, 1, 7] + 8*F[2, 1, 10] - 8*F[1, 1, 5]*tci[1, 2] + 
    8*F[1, 2, 8]*tci[1, 2]))/2 + 
 (r[-q4 - 3*q5 + 4*q7 - 4*q8 + 2*q9 + 2*q4*q5*s12 - 2*q4*q7*s12 - 
     4*q5*q7*s12 + 2*q4*q8*s12 - 2*q5*q8*s12 - q5^3*s12^2 + 
     2*q4*q5*q8*s12^2 - 2*q5^2*q8*s12^2 - 2*q5*q7*q8*s12^2 + q4*q5*s23 - 
     q4*q9*s23 - q4*q5*s34 - 2*q4*q7*s34 - 4*q5*q7*s34 - 2*q4*q8*s34 + 
     3*q5*q8*s34 - 2*q4*q9*s34 - q5*q9*s34 + 8*q7*q9*s34 - 3*q8*q9*s34 + 
     q5^3*s12*s34 - 2*q4*q5*q8*s12*s34 + q5^2*q8*s12*s34 + 
     q5^3*q8*s12^2*s34 + q4*q5*q8*s34^2 - 2*q4*q7*q9*s34^2 - 
     4*q5*q7*q9*s34^2 + q5*q8*q9*s34^2 - q5^3*q8*s12*s34^2 + 7*q5*q7*s45 - 
     4*q5*q8*s45 - 4*q7*q8*s45 - 11*q7*q9*s45 + 9*q8*q9*s45 - 
     3*q5^2*q7*s12*s45 + 3*q5^2*q8*s12*s45 + 4*q5*q7*q8*s12*s45 - 
     q5^3*q8*s12^2*s45 - 2*q5^2*q7*q8*s12^2*s45 - 3*q5^2*q7*s34*s45 + 
     2*q5^2*q8*s34*s45 + 10*q5*q7*q9*s34*s45 - 7*q5*q8*q9*s34*s45 - 
     q5^3*q8*s12*s34*s45 - 3*q5^2*q7*q9*s34^2*s45 + 2*q5^2*q8*q9*s34^2*s45 + 
     4*q5^2*q7*s45^2 - 4*q5^2*q8*s45^2 - 7*q5*q7*q8*s45^2 - 
     11*q5*q7*q9*s45^2 + 11*q5*q8*q9*s45^2 + 11*q7*q8*q9*s45^2 - 
     q5^3*q7*s12*s45^2 + q5^3*q8*s12*s45^2 + 3*q5^2*q7*q8*s12*s45^2 - 
     q5^3*q7*q8*s12^2*s45^2 - q5^3*q7*s34*s45^2 + q5^3*q8*s34*s45^2 + 
     5*q5^2*q7*q9*s34*s45^2 - 5*q5^2*q8*q9*s34*s45^2 - 
     q5^3*q7*q9*s34^2*s45^2 + q5^3*q8*q9*s34^2*s45^2 + q5^3*q7*s45^3 - 
     q5^3*q8*s45^3 - 4*q5^2*q7*q8*s45^3 - 5*q5^2*q7*q9*s45^3 + 
     5*q5^2*q8*q9*s45^3 + 11*q5*q7*q8*q9*s45^3 + q5^3*q7*q8*s12*s45^3 + 
     q5^3*q7*q9*s34*s45^3 - q5^3*q8*q9*s34*s45^3 - q5^3*q7*q8*s45^4 - 
     q5^3*q7*q9*s45^4 + q5^3*q8*q9*s45^4 + 5*q5^2*q7*q8*q9*s45^4 + 
     q5^3*q7*q8*q9*s45^5 + q4*q8*s51 - q7*q8*s51 + q4*q9*s51 - 5*q7*q9*s51 + 
     3*q8*q9*s51 + 2*q4*q7*q9*s34*s51 + 5*q7*q8*q9*s45*s51 - q4*q7*q9*s51^2 + 
     q7*q8*q9*s51^2]*(-4*F[1, 1, 6]^2 + 4*F[1, 1, 7]^2 + 
    8*F[1, 1, 6]*F[1, 1, 8] - 8*F[1, 1, 7]*F[1, 1, 8] - 8*F[2, 1, 8] + 
    8*F[2, 1, 10] - 8*F[1, 1, 6]*tci[1, 2] + 8*F[1, 2, 8]*tci[1, 2]))/2 + 
 (r[q3 - q6 + q7 + q2*q8*s12 - q3*q8*s12 - 3*q7*q8*s12 + q2*q3*q7*s12^2 - 
     q2*q7*q8*s12^2 - q3*q6*s23 + 2*q3*q6*s45 + q2*q8*s45 - q3*q8*s45 - 
     2*q7*q8*s45 + q7^2*q8*s12*s45 + q2*q6*q8*s45^2 - q3*q6*q8*s45^2 - 
     q3*q6*s51 - 2*q6*q7*s51 + q7^2*s51 - q2*q8*s51 + q3*q8*s51 + 
     2*q7*q8*s51 + q2*q7*q8*s12*s51 - q2*q6*q8*s45*s51 + 2*q3*q6*q8*s45*s51 + 
     3*q6*q7*q8*s45*s51 - q7^2*q8*s45*s51 + q2*q3*q7*s51^2 - q6*q7^2*s51^2 + 
     2*q2*q6*q8*s51^2 - 2*q3*q6*q8*s51^2 - 2*q2*q7*q8*s51^2 - 
     2*q6*q7*q8*s51^2 + q6*q7^2*q8*s45*s51^2 + 2*q2*q6*q7*q8*s51^3]*
   (4*F[1, 1, 1]^2 - 8*F[1, 1, 1]*F[1, 1, 2] + 4*F[1, 1, 2]^2 - 
    4*F[1, 1, 5]^2 + 4*F[1, 1, 7]^2 + 8*F[1, 1, 5]*F[1, 1, 8] - 
    8*F[1, 1, 7]*F[1, 1, 8] + 8*F[2, 1, 2] + 8*F[2, 1, 3] - 8*F[2, 1, 7] + 
    8*F[2, 1, 10] + (4*tci[1, 1]^2)/3 - 8*F[1, 1, 1]*tci[1, 2] - 
    8*F[1, 1, 5]*tci[1, 2] + 8*F[1, 2, 6]*tci[1, 2] + 
    8*F[1, 2, 8]*tci[1, 2]))/2 + 
 (r[-2*q2 - 2*q3 - q4 - q5 + 2*q6 - q7 - q8 + 2*q9 + 4*q2*q7*s12 + 
     q4*q7*s12 - q5*q7*s12 + q2*q8*s12 + 2*q3*q8*s12 + q5*q8*s12 - 
     5*q7*q8*s12 + 2*q8^2*s12 - 2*q2*q3*q7*s12^2 - q4*q5*q8*s12^2 - 
     q5*q7*q8*s12^2 + q7*q8^2*s12^2 - q4*q5*s23 + 2*q3*q6*s23 + q4*q9*s23 + 
     q4*q5*s34 + q2*q6*s34 - 2*q2*q7*s34 + q4*q7*s34 - q5*q7*s34 + 
     2*q4*q8*s34 + 2*q5*q8*s34 - q5*q9*s34 - q7*q9*s34 - 2*q8*q9*s34 - 
     q4*q5*q8*s34^2 + q4*q7*q9*s34^2 - q5*q7*q9*s34^2 + 2*q5*q8*q9*s34^2 - 
     2*q2*q6*s45 - 4*q3*q6*s45 + q5*q7*s45 + 2*q2*q8*s45 + 2*q3*q8*s45 - 
     2*q5*q8*s45 - q8^2*s45 + q7*q9*s45 + q8*q9*s45 + q5*q7*q8*s12*s45 + 
     q7*q8^2*s12*s45 + q5*q7*q9*s34*s45 - 2*q5*q8*q9*s34*s45 - 
     q8^2*q9*s34*s45 + 2*q2*q6*q8*s45^2 + 2*q3*q6*q8*s45^2 - 
     2*q5*q7*q8*s45^2 - q7*q8^2*s45^2 - 2*q5*q7*q9*s45^2 + 2*q5*q8*q9*s45^2 + 
     q8^2*q9*s45^2 + 2*q5*q7*q8*q9*s45^3 + q7*q8^2*q9*s45^3 + q2*q6*s51 + 
     q2*q7*s51 - q4*q7*s51 - q6*q7*s51 - 2*q2*q8*s51 - q4*q8*s51 + 
     2*q7*q8*s51 + q4*q9*s51 + 5*q7*q9*s51 - q8*q9*s51 - 2*q2*q3*q7*s12*s51 + 
     q2*q7*q8*s12*s51 - q2*q7*q8^2*s12^2*s51 + q2*q6*q7*s34*s51 - 
     2*q4*q7*q9*s34*s51 - 2*q2*q6*q8*s45*s51 - 2*q3*q6*q8*s45*s51 + 
     q6*q7*q8*s45*s51 - q7*q8^2*s45*s51 - 3*q7*q8*q9*s45*s51 + 
     2*q8^2*q9*s45*s51 + 2*q7*q8^2*q9*s45^2*s51 - q2*q3*q7*s51^2 + 
     q2*q6*q7*s51^2 + 2*q2*q6*q8*s51^2 + q3*q6*q8*s51^2 - 2*q2*q7*q8*s51^2 - 
     q6*q7*q8*s51^2 + 2*q4*q7*q9*s51^2 - q7*q8*q9*s51^2 + 
     q7*q8^2*q9*s45*s51^2 + 2*q2*q6*q7*q8*s51^3]*
   (-4*F[1, 1, 1]^2 + 4*F[1, 1, 8]^2 + 8*F[1, 1, 1]*F[1, 1, 9] - 
    8*F[1, 1, 8]*F[1, 1, 9] - 8*F[2, 1, 9] + 8*F[2, 1, 12] + 
    8*F[1, 1, 1]*tci[1, 2] - 8*F[1, 2, 9]*tci[1, 2]))/2 + 
 (r[-q4 - q5 + 4*q7 - 6*q8 + 3*q9 + q4*q7*s12 - q5*q7*s12 + 3*q5*q8*s12 + 
     q7*q8*s12 - q4*q5*q8*s12^2 - q5*q7*q8*s12^2 - q4*q5*s23 + q4*q9*s23 + 
     q4*q5*s34 + q4*q7*s34 - q5*q7*s34 + 2*q4*q8*s34 + 4*q5*q8*s34 - 
     q5*q9*s34 + 7*q7*q9*s34 - 10*q8*q9*s34 + q9^2*s34 - q4*q5*q8*s34^2 + 
     q4*q7*q9*s34^2 - q5*q7*q9*s34^2 + 4*q5*q8*q9*s34^2 + 2*q7*q9^2*s34^2 + 
     5*q5*q7*s45 - 7*q5*q8*s45 - 8*q7*q8*s45 - 18*q7*q9*s45 + 20*q8*q9*s45 + 
     3*q5*q7*q8*s12*s45 + 7*q5*q7*q9*s34*s45 - 10*q5*q8*q9*s34*s45 - 
     10*q7*q9^2*s34*s45 + 8*q8*q9^2*s34*s45 + 2*q5*q7*q9^2*s34^2*s45 - 
     3*q5*q8*q9^2*s34^2*s45 - 2*q7*q9^3*s34^2*s45 - 7*q5*q7*q8*s45^2 - 
     11*q5*q7*q9*s45^2 + 11*q5*q8*q9*s45^2 + 21*q7*q8*q9*s45^2 + 
     12*q7*q9^2*s45^2 - 12*q8*q9^2*s45^2 - 5*q5*q7*q9^2*s34*s45^2 + 
     5*q5*q8*q9^2*s34*s45^2 + 3*q7*q9^3*s34*s45^2 - 3*q8*q9^3*s34*s45^2 - 
     q5*q7*q9^3*s34^2*s45^2 + q5*q8*q9^3*s34^2*s45^2 + 11*q5*q7*q8*q9*s45^3 + 
     5*q5*q7*q9^2*s45^3 - 5*q5*q8*q9^2*s45^3 - 12*q7*q8*q9^2*s45^3 - 
     3*q7*q9^3*s45^3 + 3*q8*q9^3*s45^3 + q5*q7*q9^3*s34*s45^3 - 
     q5*q8*q9^3*s34*s45^3 - 5*q5*q7*q8*q9^2*s45^4 - q5*q7*q9^3*s45^4 + 
     q5*q8*q9^3*s45^4 + 3*q7*q8*q9^3*s45^4 + q5*q7*q8*q9^3*s45^5 - 
     q4*q7*s51 - q4*q8*s51 - 2*q7*q8*s51 + q4*q9*s51 - 6*q7*q9*s51 + 
     8*q8*q9*s51 - 2*q9^2*s51 - 2*q4*q7*q9*s34*s51 - 5*q7*q9^2*s34*s51 - 
     q9^3*s34*s51 - q7*q9^3*s34^2*s51 + 12*q7*q8*q9*s45*s51 + 
     9*q7*q9^2*s45*s51 - 7*q8*q9^2*s45*s51 + 3*q7*q9^3*s34*s45*s51 - 
     9*q7*q8*q9^2*s45^2*s51 - 3*q7*q9^3*s45^2*s51 + 3*q8*q9^3*s45^2*s51 + 
     3*q7*q8*q9^3*s45^3*s51 + 2*q4*q7*q9*s51^2 + 2*q7*q8*q9*s51^2 + 
     2*q7*q9^2*s51^2 + q9^3*s51^2 + q7*q9^3*s34*s51^2 - 
     2*q7*q8*q9^2*s45*s51^2 - q7*q9^3*s45*s51^2 + q7*q8*q9^3*s45^2*s51^2]*
   (-4*F[1, 1, 2]^2 + 8*F[1, 1, 2]*F[1, 1, 8] - 4*F[1, 1, 8]^2 - 
    8*F[2, 1, 11] - 8*F[2, 1, 12] - (4*tci[1, 1]^2)/3 - 
    8*F[1, 1, 2]*tci[1, 2] + 8*F[1, 2, 9]*tci[1, 2]))/2 + 
 (r[-2*q2 + 2*q6 + 2*q2^2*s12 + q2*q8*s12 - q8^2*s12 - q2*q7*q8*s12^2 - 
     q7*q8^2*s12^2 - q2^2*s34 + q2*q6*s34 + 2*q2^2*s45 - 4*q2*q6*s45 + 
     q2^3*s34*s45 - 2*q2^2*q6*s34*s45 + 2*q2^2*q6*s45^2 + q2^3*q6*s34*s45^2 - 
     2*q2^2*s51 + 2*q2*q6*s51 + 2*q2^3*s12*s51 + q2^2*q8*s12*s51 + 
     q2*q7*q8^2*s12^2*s51 - q2^3*s34*s51 + q2^2*q6*s34*s51 + q2^3*s45*s51 - 
     3*q2^2*q6*s45*s51 + q2^2*q8*s45*s51 - q2*q6*q8*s45*s51 - 
     q2^3*q6*s34*s45*s51 + q2^3*q6*s45^2*s51 + q2^2*q6*q8*s45^2*s51 - 
     q2^3*s51^2 + 2*q2^2*q6*s51^2 - q2^2*q7*s51^2 - q2^2*q8*s51^2 + 
     q2*q7*q8*s51^2 + 2*q2^3*q7*s12*s51^2 + q2^3*q8*s12*s51^2 - 
     q2^3*q7*q8*s12^2*s51^2 + q2^3*q6*s34*s51^2 - q2^3*q7*s34*s51^2 - 
     q2^3*q6*s45*s51^2 + q2^3*q8*s45*s51^2 - 2*q2^2*q6*q8*s45*s51^2 + 
     q2^3*q6*q8*s45^2*s51^2 + q2^3*q6*s51^3 - q2^3*q7*s51^3 + 
     q2^2*q6*q7*s51^3 - q2^3*q8*s51^3 + q2^2*q6*q8*s51^3 - 
     q2*q6*q7*q8*s51^3 + q2^3*q7*q8*s12*s51^3 + q2^3*q6*q7*s34*s51^3 - 
     q2^3*q6*q8*s45*s51^3 + q2^3*q6*q7*s51^4 + q2^3*q6*q8*s51^4 - 
     q2^3*q7*q8*s51^4 + q2^3*q6*q7*q8*s51^5]*(-4*F[1, 1, 8]^2 + 
    4*F[1, 1, 9]^2 + 8*F[1, 1, 8]*F[1, 1, 10] - 8*F[1, 1, 9]*F[1, 1, 10] - 
    8*F[2, 1, 12] + 8*F[2, 1, 15] - (4*tci[1, 1]^2)/3 - 
    8*F[1, 1, 10]*tci[1, 2] + 8*F[1, 2, 9]*tci[1, 2]))/2 + 
 (r[-2*q2 - 2*q3 + 2*q6 + q7 - q8 + 4*q2*q7*s12 + q2*q8*s12 + 2*q3*q8*s12 - 
     2*q7*q8*s12 + q8^2*s12 - 2*q2*q3*q7*s12^2 + q7*q8^2*s12^2 + 
     2*q3*q6*s23 + q2*q6*s34 - 2*q2*q7*s34 - 2*q2*q6*s45 - 4*q3*q6*s45 + 
     2*q2*q8*s45 + 2*q3*q8*s45 - q7*q8*s45 + 2*q2*q6*q8*s45^2 + 
     2*q3*q6*q8*s45^2 + q2*q6*s51 + q2*q7*s51 - q6*q7*s51 - 2*q2*q8*s51 + 
     q7*q8*s51 - 2*q2*q3*q7*s12*s51 + q2*q7*q8*s12*s51 - 
     q2*q7*q8^2*s12^2*s51 + q2*q6*q7*s34*s51 - 2*q2*q6*q8*s45*s51 - 
     2*q3*q6*q8*s45*s51 + q6*q7*q8*s45*s51 - q2*q3*q7*s51^2 + 
     q2*q6*q7*s51^2 + 2*q2*q6*q8*s51^2 + q3*q6*q8*s51^2 - 2*q2*q7*q8*s51^2 - 
     q6*q7*q8*s51^2 + 2*q2*q6*q7*q8*s51^3]*(4*F[1, 1, 1]^2 - 4*F[1, 1, 4]^2 - 
    8*F[1, 1, 1]*F[1, 1, 6] + 8*F[1, 1, 4]*F[1, 1, 6] - 4*F[1, 1, 8]^2 + 
    4*F[1, 1, 9]^2 + 8*F[1, 1, 8]*F[1, 1, 10] - 8*F[1, 1, 9]*F[1, 1, 10] + 
    8*F[2, 1, 2] - 8*F[2, 1, 6] - 8*F[2, 1, 12] + 8*F[2, 1, 15] - 
    (4*tci[1, 1]^2)/3 - 8*F[1, 1, 1]*tci[1, 2] - 8*F[1, 1, 10]*tci[1, 2] + 
    8*F[1, 2, 3]*tci[1, 2] + 8*F[1, 2, 9]*tci[1, 2]))/2 + 
 ep*(2*r[-5*q10 + 3*q16 - 106*q2 - 4*q25 - 5*q3 - 5*q4 - 63*q5 + 62*q6 + 
      38*q7 + q8 + 36*q9 + 2*q13*q2*s12 + 4*q2*q25*s12 + q2*q3*s12 + 
      4*q13*q5*s12 + 16*q2*q5*s12 + 4*q21*q5*s12 - 2*q25*q5*s12 + 
      6*q4*q5*s12 - 3*q13*q7*s12 + 10*q2*q7*s12 - 3*q21*q7*s12 + 
      5*q3*q7*s12 - 12*q5*q7*s12 + 12*q2*q8*s12 - q21*q8*s12 - q25*q8*s12 + 
      23*q5*q8*s12 - 81*q7*q8*s12 - q25*q5^2*s12^2 + q4*q5^2*s12^2 - 
      q13*q2*q7*s12^2 + q2*q3*q7*s12^2 + 4*q2*q7*q8*s12^2 + 
      4*q5*q7*q8*s12^2 + 3*q16*q5*s23 + q25*q5*s23 - q16*q6*s23 + 
      3*q25*q6*s23 + 4*q3*q6*s23 + 30*q5*q6*s23 + q16*q5*q6*s23^2 - 
      q25*q5*q6*s23^2 + q16*q6^2*s23^2 + q3*q6^2*s23^2 + 6*q10*q2*s34 + 
      4*q18*q2*s34 - 4*q2*q24*s34 - 4*q2*q25*s34 - 8*q13*q5*s34 + 
      q16*q5*s34 + 2*q2*q5*s34 - q21*q5*s34 + 2*q25*q5*s34 - 6*q4*q5*s34 + 
      q10*q6*s34 + 4*q13*q6*s34 + q18*q6*s34 - 5*q2*q6*s34 + 4*q21*q6*s34 - 
      q25*q6*s34 + 2*q5*q6*s34 + 4*q16*q7*s34 + 4*q18*q7*s34 + 2*q2*q7*s34 + 
      4*q24*q7*s34 - q4*q7*s34 + 4*q5*q7*s34 - q16*q8*s34 + q21*q8*s34 + 
      10*q25*q8*s34 - 6*q4*q8*s34 - q5*q8*s34 + 16*q6*q8*s34 - 3*q13*q9*s34 + 
      3*q18*q9*s34 - 28*q2*q9*s34 - 40*q5*q9*s34 + 19*q6*q9*s34 + 
      14*q7*q9*s34 - 5*q8*q9*s34 + 2*q25*q5^2*s12*s34 - 2*q4*q5^2*s12*s34 - 
      4*q21*q5*q8*s12*s34 + 6*q25*q5*q8*s12*s34 - 8*q4*q5*q8*s12*s34 + 
      q25*q5^2*q8*s12^2*s34 - q4*q5^2*q8*s12^2*s34 - q25*q5*q6*s23*s34 + 
      q10*q2^2*s34^2 - q16*q2^2*s34^2 - q25*q5^2*s34^2 + q4*q5^2*s34^2 + 
      3*q21*q5*q8*s34^2 - 6*q25*q5*q8*s34^2 + 8*q4*q5*q8*s34^2 + 
      q21*q8^2*s34^2 + q4*q8^2*s34^2 + 4*q2*q5*q9*s34^2 + q13*q6*q9*s34^2 - 
      4*q5*q6*q9*s34^2 + q18*q7*q9*s34^2 + 4*q5*q7*q9*s34^2 - 
      4*q5*q8*q9*s34^2 - 2*q25*q5^2*q8*s12*s34^2 + 2*q4*q5^2*q8*s12*s34^2 + 
      q21*q5*q8^2*s12*s34^2 + q4*q5*q8^2*s12*s34^2 + q25*q5^2*q8*s34^3 - 
      q4*q5^2*q8*s34^3 - q21*q5*q8^2*s34^3 - q4*q5*q8^2*s34^3 - 
      3*q13*q2*s45 - q16*q2*s45 - 4*q18*q2*s45 - q2*q21*s45 + q2*q24*s45 + 
      6*q10*q5*s45 - 4*q13*q5*s45 - 4*q16*q5*s45 - 2*q2*q5*s45 + q24*q5*s45 - 
      3*q16*q6*s45 - 3*q18*q6*s45 - 82*q2*q6*s45 - 4*q21*q6*s45 - 
      4*q24*q6*s45 - 6*q3*q6*s45 - 28*q5*q6*s45 - q13*q7*s45 + 4*q16*q7*s45 + 
      3*q21*q7*s45 + 3*q24*q7*s45 + 34*q5*q7*s45 + 4*q18*q8*s45 - 
      4*q2*q8*s45 + q3*q8*s45 - 30*q5*q8*s45 + 14*q6*q8*s45 - 24*q7*q8*s45 - 
      q13*q9*s45 - q18*q9*s45 + 7*q2*q9*s45 - 7*q6*q9*s45 - 63*q7*q9*s45 + 
      63*q8*q9*s45 + q21*q5*q7*s12*s45 - q21*q7^2*s12*s45 + q3*q7^2*s12*s45 + 
      33*q5*q7*q8*s12*s45 - q16*q5*q6*s23*s45 - q16*q6^2*s23*s45 - 
      q3*q6^2*s23*s45 + 8*q10*q2*q5*s34*s45 - 4*q16*q2*q5*s34*s45 - 
      4*q2*q24*q5*s34*s45 - 5*q2*q5*q6*s34*s45 + q24*q5*q7*s34*s45 - 
      33*q2*q5*q9*s34*s45 + 33*q5*q6*q9*s34*s45 + 33*q5*q7*q9*s34*s45 - 
      33*q5*q8*q9*s34*s45 + q10*q2^2*q5*s34^2*s45 - q16*q2^2*q5*s34^2*s45 + 
      q10*q5^2*s45^2 - q24*q5^2*s45^2 + 32*q2*q5*q6*s45^2 + q24*q5*q7*s45^2 + 
      q18*q6*q8*s45^2 - 4*q2*q6*q8*s45^2 + q3*q6*q8*s45^2 - 
      28*q5*q7*q8*s45^2 - 28*q2*q5*q9*s45^2 - 27*q2*q6*q9*s45^2 + 
      28*q5*q6*q9*s45^2 - 28*q5*q7*q9*s45^2 + 28*q5*q8*q9*s45^2 + 
      57*q7*q8*q9*s45^2 + q10*q2*q5^2*s34*s45^2 - q2*q24*q5^2*s34*s45^2 - 
      28*q2*q5*q6*q9*s45^3 + 28*q5*q7*q8*q9*s45^3 + 5*q13*q2*s51 - 
      q16*q2*s51 + q2*q21*s51 + 3*q2*q24*s51 + 8*q2*q25*s51 - 4*q2*q3*s51 + 
      q13*q6*s51 + 4*q18*q6*s51 + 32*q2*q6*s51 - 4*q24*q6*s51 - q25*q6*s51 + 
      4*q16*q7*s51 - 29*q2*q7*s51 - q21*q7*s51 + q24*q7*s51 + 4*q3*q7*s51 - 
      12*q6*q7*s51 - 34*q2*q8*s51 - 4*q25*q8*s51 - 18*q6*q8*s51 + 
      36*q7*q8*s51 + 4*q10*q9*s51 + 3*q13*q9*s51 - 4*q18*q9*s51 + 
      30*q2*q9*s51 - q24*q9*s51 - q25*q9*s51 + 4*q4*q9*s51 - 16*q6*q9*s51 - 
      19*q7*q9*s51 + 5*q8*q9*s51 + 2*q13*q2^2*s12*s51 - 2*q2^2*q3*s12*s51 + 
      2*q13*q2*q7*s12*s51 + 2*q2*q21*q7*s12*s51 - 2*q2*q3*q7*s12*s51 + 
      q21*q7^2*s12*s51 - q3*q7^2*s12*s51 + q2*q21*q8*s12*s51 + 
      33*q2*q7*q8*s12*s51 + q13*q2^2*q7*s12^2*s51 - q2^2*q3*q7*s12^2*s51 + 
      q18*q6*q7*s34*s51 - 5*q2*q6*q7*s34*s51 - q2*q24*q9*s34*s51 - 
      6*q10*q6*q9*s34*s51 - 4*q13*q6*q9*s34*s51 - 4*q25*q6*q9*s34*s51 - 
      4*q18*q7*q9*s34*s51 + 4*q24*q7*q9*s34*s51 + 6*q4*q7*q9*s34*s51 + 
      q25*q8*q9*s34*s51 + q10*q6^2*q9*s34^2*s51 + q13*q6^2*q9*s34^2*s51 - 
      q18*q7^2*q9*s34^2*s51 + q4*q7^2*q9*s34^2*s51 - q13*q2^2*s45*s51 + 
      q2^2*q3*s45*s51 - q16*q6^2*s45*s51 - q3*q6^2*s45*s51 + 
      q13*q6*q7*s45*s51 - q21*q7^2*s45*s51 + q3*q7^2*s45*s51 - 
      q16*q2*q8*s45*s51 - 2*q16*q6*q8*s45*s51 - 4*q18*q6*q8*s45*s51 - 
      33*q2*q6*q8*s45*s51 - 6*q3*q6*q8*s45*s51 - 5*q6*q7*q8*s45*s51 - 
      q13*q2*q9*s45*s51 + 5*q2*q6*q9*s45*s51 + q18*q8*q9*s45*s51 + 
      25*q7*q8*q9*s45*s51 + q18*q6*q8^2*s45^2*s51 + q3*q6*q8^2*s45^2*s51 + 
      q13*q2^2*s51^2 - q2^2*q3*s51^2 + 3*q13*q2*q7*s51^2 - 2*q2*q3*q7*s51^2 + 
      q13*q6*q7*s51^2 + 32*q2*q6*q7*s51^2 + q21*q7^2*s51^2 - q3*q7^2*s51^2 - 
      q16*q2*q8*s51^2 + 28*q2*q6*q8*s51^2 - 28*q2*q7*q8*s51^2 - 
      32*q6*q7*q8*s51^2 - q13*q2*q9*s51^2 + q2*q24*q9*s51^2 - 
      q25*q8*q9*s51^2 - 4*q7*q8*q9*s51^2 + q10*q9^2*s51^2 + q24*q9^2*s51^2 + 
      q25*q9^2*s51^2 + q4*q9^2*s51^2 + 2*q13*q2^2*q7*s12*s51^2 - 
      2*q2^2*q3*q7*s12*s51^2 - q2*q21*q7^2*s12*s51^2 + q2*q3*q7^2*s12*s51^2 - 
      q10*q6*q9^2*s34*s51^2 - q25*q6*q9^2*s34*s51^2 + q24*q7*q9^2*s34*s51^2 + 
      q4*q7*q9^2*s34*s51^2 - q16*q6^2*q8*s45*s51^2 - q3*q6^2*q8*s45*s51^2 + 
      q13*q2^2*q7*s51^3 - q2^2*q3*q7*s51^3 - q2*q21*q7^2*s51^3 + 
      q2*q3*q7^2*s51^3 + 28*q2*q6*q7*q8*s51^3] - 
   2*F[1, 1, 6]*r[-q10 + 2*q16 - 28*q2 - 3*q25 - q3 - q4 - 22*q5 + 39*q6 + 
      15*q7 - 29*q8 + 52*q9 + q13*q2*s12 + 3*q2*q25*s12 + q2*q3*s12 + 
      3*q13*q5*s12 + 3*q21*q5*s12 - 2*q25*q5*s12 + 2*q4*q5*s12 - 
      2*q13*q7*s12 + 31*q2*q7*s12 - 2*q21*q7*s12 + q3*q7*s12 - 14*q5*q7*s12 + 
      14*q2*q8*s12 - q21*q8*s12 - q25*q8*s12 - 18*q5*q8*s12 - 41*q7*q8*s12 - 
      q25*q5^2*s12^2 + q4*q5^2*s12^2 - q13*q2*q7*s12^2 + q2*q3*q7*s12^2 - 
      14*q2*q7*q8*s12^2 - 14*q5*q7*q8*s12^2 + 2*q16*q5*s23 + q25*q5*s23 - 
      q16*q6*s23 + 2*q25*q6*s23 - 30*q5*q6*s23 + q16*q5*q6*s23^2 - 
      q25*q5*q6*s23^2 + q16*q6^2*s23^2 + q3*q6^2*s23^2 + 2*q10*q2*s34 + 
      3*q18*q2*s34 - 3*q2*q24*s34 - 3*q2*q25*s34 - 6*q13*q5*s34 + 
      q16*q5*s34 + 3*q2*q5*s34 - q21*q5*s34 + 2*q25*q5*s34 - 2*q4*q5*s34 + 
      q10*q6*s34 + 3*q13*q6*s34 + q18*q6*s34 + 15*q2*q6*s34 + 3*q21*q6*s34 - 
      q25*q6*s34 + 3*q16*q7*s34 + 3*q18*q7*s34 - 17*q2*q7*s34 + 
      3*q24*q7*s34 - q4*q7*s34 - 14*q5*q7*s34 + q21*q8*s34 + 8*q25*q8*s34 - 
      2*q4*q8*s34 + 14*q5*q8*s34 - 2*q13*q9*s34 + 2*q18*q9*s34 + 
      30*q2*q9*s34 - 56*q5*q9*s34 + 6*q6*q9*s34 + 7*q7*q9*s34 - 
      43*q8*q9*s34 + 2*q25*q5^2*s12*s34 - 2*q4*q5^2*s12*s34 - 
      3*q21*q5*q8*s12*s34 + 5*q25*q5*q8*s12*s34 - 4*q4*q5*q8*s12*s34 + 
      q25*q5^2*q8*s12^2*s34 - q4*q5^2*q8*s12^2*s34 - q25*q5*q6*s23*s34 + 
      q10*q2^2*s34^2 - q16*q2^2*s34^2 - q25*q5^2*s34^2 + q4*q5^2*s34^2 + 
      2*q21*q5*q8*s34^2 - 5*q25*q5*q8*s34^2 + 4*q4*q5*q8*s34^2 + 
      q21*q8^2*s34^2 + q4*q8^2*s34^2 - 14*q2*q5*q9*s34^2 + q13*q6*q9*s34^2 + 
      14*q5*q6*q9*s34^2 + q18*q7*q9*s34^2 - 14*q5*q7*q9*s34^2 + 
      14*q5*q8*q9*s34^2 - 2*q25*q5^2*q8*s12*s34^2 + 2*q4*q5^2*q8*s12*s34^2 + 
      q21*q5*q8^2*s12*s34^2 + q4*q5*q8^2*s12*s34^2 + q25*q5^2*q8*s34^3 - 
      q4*q5^2*q8*s34^3 - q21*q5*q8^2*s34^3 - q4*q5*q8^2*s34^3 - 
      2*q13*q2*s45 - q16*q2*s45 - 3*q18*q2*s45 + q2*q24*s45 + 2*q10*q5*s45 - 
      3*q13*q5*s45 - 3*q16*q5*s45 + q24*q5*s45 - 2*q16*q6*s45 - 
      2*q18*q6*s45 - 40*q2*q6*s45 - 3*q21*q6*s45 - 3*q24*q6*s45 - 
      2*q3*q6*s45 + 30*q5*q6*s45 - q13*q7*s45 + 3*q16*q7*s45 + 2*q21*q7*s45 + 
      2*q24*q7*s45 + 14*q5*q7*s45 + 3*q18*q8*s45 + 14*q2*q8*s45 + q3*q8*s45 - 
      11*q5*q8*s45 - 42*q7*q8*s45 - q13*q9*s45 - q18*q9*s45 - 15*q2*q9*s45 + 
      15*q6*q9*s45 - 41*q7*q9*s45 + 41*q8*q9*s45 + q21*q5*q7*s12*s45 - 
      q21*q7^2*s12*s45 + q3*q7^2*s12*s45 + 13*q5*q7*q8*s12*s45 - 
      q16*q5*q6*s23*s45 - q16*q6^2*s23*s45 - q3*q6^2*s23*s45 + 
      4*q10*q2*q5*s34*s45 - 3*q16*q2*q5*s34*s45 - 3*q2*q24*q5*s34*s45 + 
      15*q2*q5*q6*s34*s45 + q24*q5*q7*s34*s45 - 13*q2*q5*q9*s34*s45 + 
      13*q5*q6*q9*s34*s45 + 13*q5*q7*q9*s34*s45 - 13*q5*q8*q9*s34*s45 + 
      q10*q2^2*q5*s34^2*s45 - q16*q2^2*q5*s34^2*s45 + q10*q5^2*s45^2 - 
      q24*q5^2*s45^2 + 14*q2*q5*q6*s45^2 + q24*q5*q7*s45^2 + 
      q18*q6*q8*s45^2 + 14*q2*q6*q8*s45^2 + q3*q6*q8*s45^2 - 
      28*q5*q7*q8*s45^2 - 28*q2*q5*q9*s45^2 - 29*q2*q6*q9*s45^2 + 
      28*q5*q6*q9*s45^2 - 28*q5*q7*q9*s45^2 + 28*q5*q8*q9*s45^2 + 
      55*q7*q8*q9*s45^2 + q10*q2*q5^2*s34*s45^2 - q2*q24*q5^2*s34*s45^2 - 
      28*q2*q5*q6*q9*s45^3 + 28*q5*q7*q8*q9*s45^3 + 4*q13*q2*s51 - 
      q16*q2*s51 + 2*q2*q24*s51 + 6*q2*q25*s51 + q13*q6*s51 + 3*q18*q6*s51 + 
      14*q2*q6*s51 - 3*q24*q6*s51 - q25*q6*s51 + 3*q16*q7*s51 - 
      14*q2*q7*s51 + q24*q7*s51 - 16*q6*q7*s51 - 14*q2*q8*s51 - 
      3*q25*q8*s51 - 3*q6*q8*s51 + 2*q13*q9*s51 - 3*q18*q9*s51 - 
      30*q2*q9*s51 - q24*q9*s51 - q25*q9*s51 - 13*q7*q9*s51 + 43*q8*q9*s51 + 
      2*q13*q2^2*s12*s51 - 2*q2^2*q3*s12*s51 + q13*q2*q7*s12*s51 + 
      q2*q21*q7*s12*s51 + 2*q2*q3*q7*s12*s51 + q21*q7^2*s12*s51 - 
      q3*q7^2*s12*s51 + q2*q21*q8*s12*s51 + 13*q2*q7*q8*s12*s51 + 
      q13*q2^2*q7*s12^2*s51 - q2^2*q3*q7*s12^2*s51 + q18*q6*q7*s34*s51 + 
      15*q2*q6*q7*s34*s51 - q2*q24*q9*s34*s51 - 2*q10*q6*q9*s34*s51 - 
      3*q13*q6*q9*s34*s51 - 3*q25*q6*q9*s34*s51 - 3*q18*q7*q9*s34*s51 + 
      3*q24*q7*q9*s34*s51 + 2*q4*q7*q9*s34*s51 + q25*q8*q9*s34*s51 + 
      q10*q6^2*q9*s34^2*s51 + q13*q6^2*q9*s34^2*s51 - q18*q7^2*q9*s34^2*s51 + 
      q4*q7^2*q9*s34^2*s51 - q13*q2^2*s45*s51 + q2^2*q3*s45*s51 - 
      q16*q6^2*s45*s51 - q3*q6^2*s45*s51 + q13*q6*q7*s45*s51 - 
      q21*q7^2*s45*s51 + q3*q7^2*s45*s51 - q16*q2*q8*s45*s51 - 
      q16*q6*q8*s45*s51 - 3*q18*q6*q8*s45*s51 - 13*q2*q6*q8*s45*s51 - 
      2*q3*q6*q8*s45*s51 + 15*q6*q7*q8*s45*s51 - q13*q2*q9*s45*s51 - 
      15*q2*q6*q9*s45*s51 + q18*q8*q9*s45*s51 + 41*q7*q8*q9*s45*s51 + 
      q18*q6*q8^2*s45^2*s51 + q3*q6*q8^2*s45^2*s51 + q13*q2^2*s51^2 - 
      q2^2*q3*s51^2 + 2*q13*q2*q7*s51^2 - q2*q21*q7*s51^2 + 
      2*q2*q3*q7*s51^2 + q13*q6*q7*s51^2 + 14*q2*q6*q7*s51^2 + 
      q21*q7^2*s51^2 - q3*q7^2*s51^2 - q16*q2*q8*s51^2 + 28*q2*q6*q8*s51^2 - 
      28*q2*q7*q8*s51^2 - 14*q6*q7*q8*s51^2 - q13*q2*q9*s51^2 + 
      q2*q24*q9*s51^2 - q25*q8*q9*s51^2 + 14*q7*q8*q9*s51^2 + 
      q10*q9^2*s51^2 + q24*q9^2*s51^2 + q25*q9^2*s51^2 + q4*q9^2*s51^2 + 
      2*q13*q2^2*q7*s12*s51^2 - 2*q2^2*q3*q7*s12*s51^2 - 
      q2*q21*q7^2*s12*s51^2 + q2*q3*q7^2*s12*s51^2 - q10*q6*q9^2*s34*s51^2 - 
      q25*q6*q9^2*s34*s51^2 + q24*q7*q9^2*s34*s51^2 + q4*q7*q9^2*s34*s51^2 - 
      q16*q6^2*q8*s45*s51^2 - q3*q6^2*q8*s45*s51^2 + q13*q2^2*q7*s51^3 - 
      q2^2*q3*q7*s51^3 - q2*q21*q7^2*s51^3 + q2*q3*q7^2*s51^3 + 
      28*q2*q6*q7*q8*s51^3] + ((-4*F[1, 1, 6] + 4*F[1, 1, 9])*
     r[4*q10 - 8*q16 + 17*q2 - 11*q25 - 2*q3 + 4*q4 - 4*q5 - 11*q6 + 2*q7 - 
       10*q8 - 8*q9 - 5*q2*q25*s12 + 3*q25^2*s12 + 2*q2*q4*s12 + 
       12*q25*q5*s12 - 4*q4*q5*s12 - 3*q2*q7*s12 + 4*q3*q7*s12 - 
       3*q5*q7*s12 - q25*q8*s12 + 4*q4*q8*s12 + q7*q8*s12 + 
       4*q25*q5^2*s12^2 - 4*q4*q5^2*s12^2 + 3*q2*q25*q8*s12^2 - 
       2*q2*q4*q8*s12^2 - 3*q25*q5*q8*s12^2 + 2*q4*q5*q8*s12^2 + 
       q2*q7*q8*s12^2 - q5*q7*q8*s12^2 - 4*q25^2*s23 + 2*q10*q5*s23 + 
       13*q16*q5*s23 + 12*q25*q5*s23 - 2*q4*q5*s23 - q5^2*s23 + 
       4*q16*q6*s23 + 8*q25*q6*s23 + 8*q3*q6*s23 - 8*q5*q6*s23 - 
       4*q10*q9*s23 - 14*q25*q9*s23 + 2*q4*q9*s23 - 2*q25^2*q5*s12*s23 - 
       3*q25*q5^2*s12*s23 + 2*q4*q5^2*s12*s23 - q25^2*q5^2*s12^2*s23 - 
       3*q16^2*q5*s23^2 + q25^2*q5*s23^2 + q25*q5^2*s23^2 + 
       2*q16^2*q6*s23^2 + 3*q25^2*q6*s23^2 + 3*q16*q5*q6*s23^2 + 
       2*q5^2*q6*s23^2 - 4*q16*q6^2*s23^2 - 6*q3*q6^2*s23^2 + q5*q6^2*s23^2 - 
       q16^2*q5*q6*s23^3 - q25^2*q5*q6*s23^3 - q25*q5^2*q6*s23^3 - 
       q16^2*q6^2*s23^3 - q16*q5*q6^2*s23^3 - 2*q16^2*s34 + q16*q2*s34 - 
       2*q2*q23*s34 + 4*q2*q25*s34 + 6*q25^2*s34 + 2*q2*q4*s34 + q16*q5*s34 - 
       9*q2*q5*s34 - 2*q23*q5*s34 - 4*q25*q5*s34 + 4*q4*q5*s34 - 2*q5^2*s34 + 
       2*q2*q6*s34 - 4*q25*q6*s34 + 6*q5*q6*s34 - 2*q16*q7*s34 + 
       4*q23*q7*s34 - 2*q4*q7*s34 - 3*q5*q7*s34 + 7*q16*q8*s34 - 
       4*q23*q8*s34 - 44*q25*q8*s34 - 2*q4*q8*s34 + 23*q5*q8*s34 + 
       4*q10*q9*s34 - 6*q2*q9*s34 - 2*q25*q9*s34 + 8*q5*q9*s34 + 
       18*q6*q9*s34 + 4*q7*q9*s34 - 2*q8*q9*s34 + 6*q25^2*q5*s12*s34 - 
       6*q25*q5^2*s12*s34 + 4*q4*q5^2*s12*s34 + 7*q25^2*q8*s12*s34 - 
       24*q25*q5*q8*s12*s34 + 4*q4*q5*q8*s12*s34 + q25^2*q5^2*s12^2*s34 + 
       q25^2*q5*q8*s12^2*s34 - 4*q25*q5^2*q8*s12^2*s34 + 
       4*q4*q5^2*q8*s12^2*s34 - q16^2*q5*s23*s34 + 2*q25^2*q5*s23*s34 + 
       3*q25*q5^2*s23*s34 - 2*q4*q5^2*s23*s34 - q25^2*q6*s23*s34 - 
       5*q25*q5*q6*s23*s34 + 3*q5^2*q6*s23*s34 + 2*q25^2*q5^2*s12*s23*s34 - 
       q25^2*q5*q6*s23^2*s34 - q25*q5^2*q6*s23^2*s34 + q16^2*q2*s34^2 + 
       4*q10*q2^2*s34^2 - 3*q16*q2^2*s34^2 - 2*q10*q2*q5*s34^2 - 
       3*q16*q2*q5*s34^2 - 6*q25^2*q5*s34^2 + 2*q25*q5^2*s34^2 + 
       3*q16*q5*q7*s34^2 - q16^2*q8*s34^2 - 16*q25^2*q8*s34^2 + 
       2*q23*q5*q8*s34^2 + 21*q25*q5*q8*s34^2 - 2*q4*q5*q8*s34^2 - 
       q5^2*q8*s34^2 - q2^2*q9*s34^2 + 2*q2*q4*q9*s34^2 + 7*q2*q5*q9*s34^2 + 
       4*q25*q6*q9*s34^2 - 4*q5*q6*q9*s34^2 - 4*q4*q7*q9*s34^2 - 
       6*q5*q7*q9*s34^2 - 4*q25*q8*q9*s34^2 + 5*q5*q8*q9*s34^2 + 
       q2*q9^2*s34^2 + q6*q9^2*s34^2 + q8*q9^2*s34^2 - 
       2*q25^2*q5^2*s12*s34^2 - 8*q25^2*q5*q8*s12*s34^2 + 
       6*q25*q5^2*q8*s12*s34^2 - 4*q4*q5^2*q8*s12*s34^2 - 
       q25^2*q5^2*q8*s12^2*s34^2 - q25^2*q5^2*s23*s34^2 + q25^2*q5^2*s34^3 + 
       7*q25^2*q5*q8*s34^3 - 2*q25*q5^2*q8*s34^3 + 2*q25^2*q5^2*q8*s12*
        s34^3 - q25^2*q5^2*q8*s34^4 - 4*q16^2*s45 - 2*q10*q2*s45 + 
       8*q16*q2*s45 - 14*q16*q5*s45 + 5*q16*q6*s45 + 12*q2*q6*s45 + 
       2*q23*q6*s45 - 8*q3*q6*s45 + 10*q5*q6*s45 - 4*q16*q7*s45 + 
       4*q23*q7*s45 + 2*q3*q7*s45 - 2*q23*q8*s45 + q5*q8*s45 + 3*q7*q8*s45 - 
       23*q2*q9*s45 + q6*q9*s45 + 8*q7*q9*s45 + 11*q8*q9*s45 + 
       7*q16^2*q5*s23*s45 + q16^2*q6*s23*s45 + q16*q5*q6*s23*s45 - 
       q5^2*q6*s23*s45 + 7*q16*q6^2*s23*s45 + 10*q3*q6^2*s23*s45 - 
       3*q5*q6^2*s23*s45 + 2*q16^2*q5*q6*s23^2*s45 + 2*q16^2*q6^2*s23^2*s45 + 
       2*q16*q5*q6^2*s23^2*s45 - 4*q16^2*q2*s34*s45 + 6*q10*q2^2*s34*s45 - 
       9*q16*q2^2*s34*s45 + 5*q16^2*q5*s34*s45 + 4*q10*q2*q5*s34*s45 - 
       17*q16*q2*q5*s34*s45 - 2*q2*q23*q5*s34*s45 - 5*q2*q5*q6*s34*s45 - 
       2*q5^2*q6*s34*s45 + 3*q16*q5*q7*s34*s45 - q16*q7^2*s34*s45 - 
       q16^2*q8*s34*s45 + 2*q23*q5*q8*s34*s45 + 3*q2^2*q9*s34*s45 + 
       23*q2*q5*q9*s34*s45 - 11*q5*q6*q9*s34*s45 - 3*q5*q7*q9*s34*s45 + 
       q7^2*q9*s34*s45 - 9*q5*q8*q9*s34*s45 - 3*q2*q9^2*s34*s45 + 
       q6*q9^2*s34*s45 + 2*q8*q9^2*s34*s45 - 2*q16^2*q2^2*s34^2*s45 + 
       q16^2*q2*q5*s34^2*s45 + 4*q10*q2^2*q5*s34^2*s45 - 
       3*q16*q2^2*q5*s34^2*s45 - q2^2*q5*q9*s34^2*s45 - 
       q2*q5^2*q9*s34^2*s45 + q5^2*q6*q9*s34^2*s45 + q2*q5*q9^2*s34^2*s45 - 
       q5*q8*q9^2*s34^2*s45 - q16^2*q2*s45^2 - q16*q2^2*s45^2 - 
       4*q16^2*q5*s45^2 + 4*q10*q2*q5*s45^2 - 8*q16*q2*q5*s45^2 - 
       3*q16^2*q6*s45^2 - 2*q2*q23*q6*s45^2 - 4*q16*q5*q6*s45^2 - 
       12*q2*q5*q6*s45^2 - 3*q16*q6^2*s45^2 - 4*q3*q6^2*s45^2 + 
       2*q5*q6^2*s45^2 - 4*q16*q2*q8*s45^2 - 4*q16*q6*q8*s45^2 + 
       4*q2*q6*q8*s45^2 + q5*q7*q8*s45^2 + q2^2*q9*s45^2 + 
       16*q2*q5*q9*s45^2 + 4*q2*q6*q9*s45^2 - 16*q5*q6*q9*s45^2 + 
       q5*q7*q9*s45^2 - q5*q8*q9*s45^2 - 3*q7*q8*q9*s45^2 - q2*q9^2*s45^2 + 
       q6*q9^2*s45^2 - q16^2*q5*q6*s23*s45^2 - q16^2*q6^2*s23*s45^2 - 
       q16*q5*q6^2*s23*s45^2 - 4*q16^2*q2*q5*s34*s45^2 + 
       4*q10*q2^2*q5*s34*s45^2 - 4*q16*q2^2*q5*s34*s45^2 + 
       q2*q5^2*q6*s34*s45^2 - q2*q5^2*q9*s34*s45^2 + q5^2*q6*q9*s34*s45^2 - 
       q5*q6^2*q9*s34*s45^2 - q16^2*q2^2*q5*s34^2*s45^2 + q2*q5^2*q6*s45^3 - 
       q2*q5*q6^2*s45^3 - q2*q5^2*q9*s45^3 + q2^2*q6*q9*s45^3 + 
       16*q2*q5*q6*q9*s45^3 + q5^2*q6*q9*s45^3 + q2*q6^2*q9*s45^3 - 
       q5*q6^2*q9*s45^3 - q5*q7*q8*q9*s45^3 - q2*q6*q9^2*s45^3 - 
       q2*q5^2*q6*q9*s45^4 + q2*q5*q6^2*q9*s45^4 - 2*q10*q2*s51 + 
       18*q16*q2*s51 - 6*q2*q25*s51 + 4*q25^2*s51 - 4*q2*q3*s51 - 
       6*q2*q4*s51 + 4*q10*q6*s51 - 17*q16*q6*s51 - 7*q2*q6*s51 - 
       6*q3*q6*s51 - 2*q16*q7*s51 + 2*q2*q7*s51 + q6*q7*s51 - 2*q16*q8*s51 - 
       5*q2*q8*s51 + 18*q25*q8*s51 - q7*q8*s51 - 8*q10*q9*s51 - 
       12*q2*q9*s51 + 8*q25*q9*s51 - 4*q4*q9*s51 - 5*q6*q9*s51 + 
       3*q7*q9*s51 - 3*q8*q9*s51 + q2^2*q25*s12*s51 + q2^2*q7*s12*s51 - 
       4*q2*q3*q7*s12*s51 + 3*q2*q25*q8*s12*s51 - q25^2*q8*s12*s51 - 
       4*q2*q4*q8*s12*s51 - q2*q7*q8*s12*s51 - q16^2*q6*s23*s51 - 
       q25^2*q6*s23*s51 + 2*q16*q6^2*s23*s51 + 2*q3*q6^2*s23*s51 - 
       q25^2*q9*s23*s51 + 2*q10*q9^2*s23*s51 + 2*q25*q9^2*s23*s51 + 
       q16^2*q6^2*s23^2*s51 + 2*q10*q2^2*s34*s51 - 5*q16*q2^2*s34*s51 - 
       q2^2*q25*s34*s51 - 3*q2*q25*q6*s34*s51 + 4*q25^2*q6*s34*s51 - 
       q2^2*q7*s34*s51 - q2*q6*q7*s34*s51 - q16*q7^2*s34*s51 + 
       14*q25^2*q8*s34*s51 + 3*q2^2*q9*s34*s51 - 3*q25^2*q9*s34*s51 - 
       8*q2*q4*q9*s34*s51 + 4*q10*q6*q9*s34*s51 - 19*q25*q6*q9*s34*s51 + 
       4*q4*q7*q9*s34*s51 + q7^2*q9*s34*s51 - 4*q10*q9^2*s34*s51 - 
       3*q2*q9^2*s34*s51 - q25*q9^2*s34*s51 - q6*q9^2*s34*s51 - 
       2*q8*q9^2*s34*s51 - q16^2*q2^2*s34^2*s51 + 4*q25^2*q6*q9*s34^2*s51 - 
       q25^2*q8*q9*s34^2*s51 + 4*q10*q6*q9^2*s34^2*s51 + 
       2*q25*q6*q9^2*s34^2*s51 - q25*q8*q9^2*s34^2*s51 - 2*q16^2*q2*s45*s51 - 
       2*q16*q2^2*s45*s51 - q16^2*q6*s45*s51 - 2*q2*q23*q6*s45*s51 + 
       4*q16*q6^2*s45*s51 + 4*q3*q6^2*s45*s51 - q16^2*q8*s45*s51 + 
       12*q16*q6*q8*s45*s51 - 9*q2*q6*q8*s45*s51 - 2*q23*q6*q8*s45*s51 - 
       3*q16*q7*q8*s45*s51 - q6*q7*q8*s45*s51 - q2^2*q9*s45*s51 + 
       4*q2*q3*q9*s45*s51 - 5*q2*q6*q9*s45*s51 - 4*q3*q8*q9*s45*s51 + 
       q2*q9^2*s45*s51 - q8*q9^2*s45*s51 - q16^2*q6^2*s45^2*s51 - 
       q16^2*q2*q8*s45^2*s51 - q16*q2^2*q8*s45^2*s51 - 
       2*q16^2*q6*q8*s45^2*s51 + q2^2*q6*q8*s45^2*s51 - 
       4*q16*q6^2*q8*s45^2*s51 - 4*q3*q6^2*q8*s45^2*s51 + 
       q2^2*q6*q9*s45^2*s51 - q2*q6*q9^2*s45^2*s51 - q16^2*q2*s51^2 - 
       q16*q2^2*s51^2 + q2^2*q25*s51^2 + 3*q2*q25*q6*s51^2 + q2^2*q7*s51^2 - 
       4*q2*q6*q7*s51^2 + q16^2*q8*s51^2 + 4*q16*q2*q8*s51^2 - 
       q2^2*q8*s51^2 - 4*q25^2*q8*s51^2 - 3*q16*q6*q8*s51^2 - 
       q2*q6*q8*s51^2 - 2*q3*q6*q8*s51^2 - 3*q16*q7*q8*s51^2 + 
       q2*q7*q8*s51^2 + 2*q6*q7*q8*s51^2 - 2*q2^2*q9*s51^2 - q25^2*q9*s51^2 + 
       6*q2*q3*q9*s51^2 + 6*q2*q4*q9*s51^2 - 2*q10*q6*q9*s51^2 + 
       3*q25*q6*q9*s51^2 + 4*q25*q8*q9*s51^2 + 2*q3*q8*q9*s51^2 + 
       2*q7*q8*q9*s51^2 + 4*q10*q9^2*s51^2 + 2*q2*q9^2*s51^2 + 
       q25*q9^2*s51^2 + q8*q9^2*s51^2 + q25^2*q9^2*s23*s51^2 + 
       q25^2*q6*q9*s34*s51^2 + 2*q25^2*q8*q9*s34*s51^2 - 
       q25^2*q9^2*s34*s51^2 - 4*q10*q6*q9^2*s34*s51^2 - 
       3*q25*q6*q9^2*s34*s51^2 + 2*q25*q8*q9^2*s34*s51^2 + 
       q25^2*q6*q9^2*s34^2*s51^2 - 2*q16^2*q2*q8*s45*s51^2 - 
       2*q16*q2^2*q8*s45*s51^2 - q16^2*q6*q8*s45*s51^2 + 
       4*q16*q6^2*q8*s45*s51^2 + 4*q3*q6^2*q8*s45*s51^2 - 
       q16^2*q6^2*q8*s45^2*s51^2 - q16^2*q2*q8*s51^3 - q16*q2^2*q8*s51^3 - 
       q2*q6*q7*q8*s51^3 - q25^2*q8*q9*s51^3 - q25*q8*q9^2*s51^3])/2 + 
   ((-4*F[1, 1, 2] + 4*F[1, 1, 6])*r[2*q10 - 10*q15 - 41*q18 + q2 - 14*q25 - 
       2*q3 + 2*q4 - 15*q5 + 22*q6 + 31*q7 - 19*q8 + 8*q9 + 4*q15*q2*s12 + 
       2*q18*q2*s12 - 2*q2*q25*s12 + 3*q25^2*s12 - 6*q2*q3*s12 + 
       4*q2*q5*s12 + 10*q25*q5*s12 + 6*q3*q5*s12 - 2*q4*q5*s12 - q5^2*s12 + 
       2*q18*q7*s12 - 2*q2*q7*s12 + 4*q3*q7*s12 + 4*q4*q7*s12 - 
       11*q5*q7*s12 - 3*q7^2*s12 + 2*q15*q8*s12 - 2*q18*q8*s12 - q2*q8*s12 - 
       2*q25*q8*s12 + 4*q3*q8*s12 + 5*q5*q8*s12 - 10*q7*q8*s12 + 2*q8^2*s12 + 
       3*q25*q5^2*s12^2 - 4*q4*q5^2*s12^2 - 4*q2*q3*q7*s12^2 + 
       2*q3*q5*q7*s12^2 + 3*q2*q25*q8*s12^2 - 3*q25*q5*q8*s12^2 - 
       2*q4*q5*q8*s12^2 - q5^2*q8*s12^2 + 6*q2*q7*q8*s12^2 - 
       9*q5*q7*q8*s12^2 + q5*q8^2*s12^2 - 4*q25^2*s23 + 2*q10*q5*s23 + 
       13*q25*q5*s23 - 6*q3*q5*s23 - 2*q4*q5*s23 + 10*q25*q6*s23 + 
       2*q3*q6*s23 + 2*q5*q6*s23 - 4*q10*q9*s23 - 14*q25*q9*s23 + 
       2*q4*q9*s23 - 2*q25^2*q5*s12*s23 - 3*q25*q5^2*s12*s23 + 
       2*q4*q5^2*s12*s23 - q25^2*q5^2*s12^2*s23 + q25^2*q5*s23^2 + 
       q25*q5^2*s23^2 + 3*q25^2*q6*s23^2 - q25*q5*q6*s23^2 + 
       6*q3*q5*q6*s23^2 + q5^2*q6*s23^2 - q25^2*q5*q6*s23^3 - 
       q25*q5^2*q6*s23^3 + 4*q18^2*s34 - 2*q10*q2*s34 + 2*q18*q2*s34 + 
       q2*q25*s34 + 6*q25^2*s34 - q2*q5*s34 - 2*q25*q5*s34 + 2*q4*q5*s34 - 
       q5^2*s34 + 10*q18*q6*s34 - 5*q25*q6*s34 + 5*q5*q6*s34 + 6*q10*q7*s34 - 
       15*q18*q7*s34 + 4*q2*q7*s34 - 7*q5*q7*s34 - 3*q7^2*s34 - 
       36*q25*q8*s34 + 15*q5*q8*s34 - q8^2*s34 + 4*q10*q9*s34 + 
       2*q15*q9*s34 - 20*q18*q9*s34 - 7*q2*q9*s34 - 2*q25*q9*s34 - 
       8*q5*q9*s34 + 17*q6*q9*s34 + 27*q7*q9*s34 - 3*q8*q9*s34 + 
       6*q25^2*q5*s12*s34 - 4*q25*q5^2*s12*s34 + 4*q4*q5^2*s12*s34 + 
       7*q25^2*q8*s12*s34 - 19*q25*q5*q8*s12*s34 + 8*q4*q5*q8*s12*s34 - 
       q5*q8^2*s12*s34 + q25^2*q5^2*s12^2*s34 + q25^2*q5*q8*s12^2*s34 - 
       3*q25*q5^2*q8*s12^2*s34 + 4*q4*q5^2*q8*s12^2*s34 + 
       2*q25^2*q5*s23*s34 + 3*q25*q5^2*s23*s34 - 2*q4*q5^2*s23*s34 - 
       q25^2*q6*s23*s34 - 6*q25*q5*q6*s23*s34 + 2*q5^2*q6*s23*s34 + 
       2*q25^2*q5^2*s12*s23*s34 - q25^2*q5*q6*s23^2*s34 - 
       q25*q5^2*q6*s23^2*s34 - 4*q10*q2*q5*s34^2 - 6*q25^2*q5*s34^2 + 
       q25*q5^2*s34^2 + 2*q10*q5*q7*s34^2 - 16*q25^2*q8*s34^2 + 
       16*q25*q5*q8*s34^2 - 2*q4*q5*q8*s34^2 + 3*q18*q2*q9*s34^2 + 
       6*q2*q5*q9*s34^2 + 4*q25*q6*q9*s34^2 - 4*q5*q6*q9*s34^2 - 
       5*q18*q7*q9*s34^2 - 2*q4*q7*q9*s34^2 - 9*q5*q7*q9*s34^2 - 
       3*q7^2*q9*s34^2 - 4*q25*q8*q9*s34^2 + 5*q5*q8*q9*s34^2 + 
       q6*q9^2*s34^2 + q7*q9^2*s34^2 + q8*q9^2*s34^2 - 
       2*q25^2*q5^2*s12*s34^2 - 8*q25^2*q5*q8*s12*s34^2 + 
       4*q25*q5^2*q8*s12*s34^2 - 4*q4*q5^2*q8*s12*s34^2 - 
       q25^2*q5^2*q8*s12^2*s34^2 - q25^2*q5^2*s23*s34^2 + q25^2*q5^2*s34^3 + 
       7*q25^2*q5*q8*s34^3 - q25*q5^2*q8*s34^3 + 2*q25^2*q5^2*q8*s12*s34^3 - 
       q25^2*q5^2*q8*s34^4 - 4*q18^2*s45 - q18*q2*s45 + 2*q2*q3*s45 + 
       2*q10*q5*s45 + 2*q15*q5*s45 - 3*q2*q5*s45 + 2*q3*q5*s45 - 
       25*q18*q6*s45 + 2*q2*q6*s45 - 12*q3*q6*s45 - 12*q5*q6*s45 + 
       2*q10*q7*s45 + 4*q3*q7*s45 + 27*q5*q7*s45 - q7^2*s45 + 4*q15*q8*s45 + 
       22*q18*q8*s45 - q2*q8*s45 + 4*q3*q8*s45 - 6*q5*q8*s45 - 26*q7*q8*s45 - 
       q8^2*s45 + 2*q15*q9*s45 + 8*q18*q9*s45 - 3*q2*q9*s45 - 35*q7*q9*s45 + 
       25*q8*q9*s45 + 4*q3*q5*q7*s12*s45 - q5^2*q7*s12*s45 - 
       q5*q7^2*s12*s45 - 2*q15*q5*q8*s12*s45 + 21*q5*q7*q8*s12*s45 + 
       q7^2*q8*s12*s45 - q5*q8^2*s12*s45 - q7*q8^2*s12*s45 - 
       q5^2*q7*q8*s12^2*s45 - q5*q7^2*q8*s12^2*s45 + q5*q7*q8^2*s12^2*s45 - 
       8*q3*q5*q6*s23*s45 - q18*q2^2*s34*s45 - 4*q10*q2*q5*s34*s45 - 
       q2^2*q5*s34*s45 - 3*q18*q2*q6*s34*s45 - 3*q2*q5*q6*s34*s45 + 
       8*q10*q5*q7*s34*s45 - q5^2*q7*s34*s45 - q5*q7^2*s34*s45 - 
       3*q18*q2*q9*s34*s45 + 2*q15*q5*q9*s34*s45 - 3*q2*q5*q9*s34*s45 - 
       9*q5*q6*q9*s34*s45 + 23*q5*q7*q9*s34*s45 - 13*q5*q8*q9*s34*s45 - 
       2*q7*q9^2*s34*s45 + 2*q8*q9^2*s34*s45 + q5^2*q6*q9*s34^2*s45 - 
       q5^2*q7*q9*s34^2*s45 - q5*q7^2*q9*s34^2*s45 + q5*q7*q9^2*s34^2*s45 - 
       q5*q8*q9^2*s34^2*s45 + 3*q18*q2*q6*s45^2 + 3*q2*q5*q6*s45^2 + 
       2*q3*q5*q6*s45^2 + 6*q10*q5*q7*s45^2 + 7*q18*q6*q8*s45^2 - 
       q2*q6*q8*s45^2 + 6*q3*q6*q8*s45^2 - 18*q5*q7*q8*s45^2 + 
       q5*q8^2*s45^2 + 2*q7*q8^2*s45^2 - q2*q5*q9*s45^2 - 3*q2*q6*q9*s45^2 + 
       q5*q6*q9*s45^2 - 19*q5*q7*q9*s45^2 + 19*q5*q8*q9*s45^2 + 
       38*q7*q8*q9*s45^2 - 3*q8^2*q9*s45^2 + 2*q7*q9^2*s45^2 - 
       2*q8*q9^2*s45^2 - q5*q7*q8^2*s12*s45^2 + q5*q8^2*q9*s34*s45^2 - 
       q5*q7*q9^2*s34*s45^2 + q5*q8*q9^2*s34*s45^2 + q5*q7*q8^2*s45^3 - 
       q2*q5*q6*q9*s45^3 + 20*q5*q7*q8*q9*s45^3 - q5*q8^2*q9*s45^3 - 
       3*q7*q8^2*q9*s45^3 + q5*q7*q9^2*s45^3 - q5*q8*q9^2*s45^3 - 
       2*q7*q8*q9^2*s45^3 - q5*q7*q8^2*q9*s45^4 - q5*q7*q8*q9^2*s45^4 + 
       4*q25^2*s51 + 4*q10*q6*s51 + 34*q18*q6*s51 - q25*q6*s51 + 
       4*q3*q6*s51 - 6*q10*q7*s51 + 18*q18*q7*s51 - 2*q2*q7*s51 + 
       2*q3*q7*s51 - 6*q4*q7*s51 - 6*q6*q7*s51 - 2*q15*q8*s51 - 
       18*q18*q8*s51 + 15*q25*q8*s51 - 6*q3*q8*s51 + 2*q4*q8*s51 + q8^2*s51 - 
       6*q10*q9*s51 + 23*q18*q9*s51 + 3*q2*q9*s51 + 7*q25*q9*s51 - 
       2*q4*q9*s51 - q6*q9*s51 - 20*q7*q9*s51 - 2*q8*q9*s51 + 
       q2^2*q25*s12*s51 + q2^2*q7*s12*s51 - 4*q2*q3*q7*s12*s51 + 
       3*q2*q25*q8*s12*s51 - q25^2*q8*s12*s51 + 3*q2*q7*q8*s12*s51 - 
       q25^2*q6*s23*s51 - q25^2*q9*s23*s51 + 2*q10*q9^2*s23*s51 + 
       2*q25*q9^2*s23*s51 - q2^2*q25*s34*s51 + q18^2*q6*s34*s51 - 
       3*q2*q25*q6*s34*s51 + 4*q25^2*q6*s34*s51 + 4*q18^2*q7*s34*s51 - 
       q2^2*q7*s34*s51 + 8*q18*q6*q7*s34*s51 - 3*q2*q6*q7*s34*s51 - 
       q18*q7^2*s34*s51 - 2*q4*q7^2*s34*s51 + 14*q25^2*q8*s34*s51 + 
       3*q18^2*q9*s34*s51 - 3*q25^2*q9*s34*s51 - 22*q25*q6*q9*s34*s51 + 
       17*q18*q7*q9*s34*s51 - 4*q4*q7*q9*s34*s51 + q25*q8*q9*s34*s51 - 
       4*q10*q9^2*s34*s51 - q25*q9^2*s34*s51 - q7*q9^2*s34*s51 - 
       2*q8*q9^2*s34*s51 + 4*q25^2*q6*q9*s34^2*s51 + q18^2*q7*q9*s34^2*s51 + 
       q18*q7^2*q9*s34^2*s51 - 4*q4*q7^2*q9*s34^2*s51 - 
       q25^2*q8*q9*s34^2*s51 + 4*q10*q6*q9^2*s34^2*s51 + 
       2*q25*q6*q9^2*s34^2*s51 - q25*q8*q9^2*s34^2*s51 - 3*q18^2*q6*s45*s51 + 
       4*q10*q6*q7*s45*s51 + 4*q18^2*q8*s45*s51 - 2*q15*q6*q8*s45*s51 - 
       28*q18*q6*q8*s45*s51 - 16*q3*q6*q8*s45*s51 + 10*q6*q7*q8*s45*s51 - 
       q7^2*q8*s45*s51 - q18*q8^2*s45*s51 + 2*q3*q8^2*s45*s51 + 
       q7*q8^2*s45*s51 - q18^2*q9*s45*s51 + 2*q15*q6*q9*s45*s51 - 
       q2*q6*q9*s45*s51 - 5*q18*q8*q9*s45*s51 + 23*q7*q8*q9*s45*s51 + 
       q7*q9^2*s45*s51 - q8*q9^2*s45*s51 + q18^2*q6*q8*s45^2*s51 + 
       4*q18*q6*q8^2*s45^2*s51 + 4*q3*q6*q8^2*s45^2*s51 - 
       3*q7*q8^2*q9*s45^2*s51 - q7*q8*q9^2*s45^2*s51 + q2^2*q25*s51^2 + 
       4*q18^2*q6*s51^2 + 3*q2*q25*q6*s51^2 + q2^2*q7*s51^2 + 
       6*q10*q6*q7*s51^2 + 5*q18*q6*q7*s51^2 + 3*q2*q6*q7*s51^2 - 
       q6*q7^2*s51^2 - 4*q25^2*q8*s51^2 + 8*q18*q6*q8*s51^2 + 
       q2*q6*q8*s51^2 + 4*q3*q6*q8*s51^2 - q2*q7*q8*s51^2 - 
       5*q6*q7*q8*s51^2 - 4*q18^2*q9*s51^2 - q25^2*q9*s51^2 + 
       2*q10*q6*q9*s51^2 + 3*q25*q6*q9*s51^2 - 8*q18*q7*q9*s51^2 + 
       4*q4*q7*q9*s51^2 - 5*q18*q8*q9*s51^2 + 3*q25*q8*q9*s51^2 + 
       5*q7*q8*q9*s51^2 + 4*q10*q9^2*s51^2 + 2*q25*q9^2*s51^2 + 
       q8*q9^2*s51^2 + q25^2*q9^2*s23*s51^2 + q18^2*q6*q7*s34*s51^2 + 
       q18*q6*q7^2*s34*s51^2 + q25^2*q6*q9*s34*s51^2 - 
       4*q18^2*q7*q9*s34*s51^2 - 4*q18*q7^2*q9*s34*s51^2 + 
       4*q4*q7^2*q9*s34*s51^2 + 2*q25^2*q8*q9*s34*s51^2 - 
       q25^2*q9^2*s34*s51^2 - 4*q10*q6*q9^2*s34*s51^2 - 
       4*q25*q6*q9^2*s34*s51^2 + 2*q25*q8*q9^2*s34*s51^2 - 
       q18^2*q7^2*q9*s34^2*s51^2 + q25^2*q6*q9^2*s34^2*s51^2 - 
       4*q18^2*q6*q8*s45*s51^2 + q6*q7^2*q8*s45*s51^2 - 
       4*q18*q6*q8^2*s45*s51^2 - 4*q3*q6*q8^2*s45*s51^2 + 
       q18^2*q8*q9*s45*s51^2 + q18*q8^2*q9*s45*s51^2 - q7*q8^2*q9*s45*s51^2 + 
       q18^2*q6*q8^2*s45^2*s51^2 + q2*q6*q7*q8*s51^3 - q25^2*q8*q9*s51^3 - 
       q25*q8*q9^2*s51^3])/2 + ((-2*F[1, 1, 2]^2 + 2*F[1, 1, 6]^2)*
     r[-4*q10 + 2*q15 + 15*q18 - 2*q2 + 3*q3 + 3*q4 + 3*q5 - 12*q6 - 13*q7 + 
       4*q8 - 2*q9 + 4*q15*q2*s12 + 8*q18*q2*s12 + 5*q2*q25*s12 - 
       2*q25^2*s12 + 4*q2*q3*s12 + 2*q15*q5*s12 + 4*q2*q5*s12 - 
       7*q25*q5*s12 - 3*q4*q5*s12 + 2*q5^2*s12 + 3*q18*q7*s12 - 3*q2*q7*s12 - 
       7*q4*q7*s12 + 4*q7^2*s12 - 3*q18*q8*s12 - 3*q25*q8*s12 - 7*q3*q8*s12 + 
       4*q4*q8*s12 - 6*q5*q8*s12 - 2*q8^2*s12 - 3*q25*q5^2*s12^2 + 
       3*q4*q5^2*s12^2 + 3*q2*q3*q7*s12^2 - 2*q15*q5*q8*s12^2 + 
       3*q4*q5*q8*s12^2 + 8*q5*q7*q8*s12^2 - 2*q5*q8^2*s12^2 + 3*q25^2*s23 + 
       q10*q5*s23 + 3*q25*q5*s23 - q4*q5*s23 - 2*q25*q6*s23 - 3*q3*q6*s23 + 
       6*q5*q6*s23 - 3*q10*q9*s23 - 2*q25*q9*s23 + q4*q9*s23 + 
       2*q25^2*q5*s12*s23 + q25*q5^2*s12*s23 + q4*q5^2*s12*s23 + 
       q25^2*q5^2*s12^2*s23 + q25*q5^3*s12^2*s23 - q4*q5^3*s12^2*s23 - 
       q25^2*q5*s23^2 - 2*q25*q5^2*s23^2 - 2*q25^2*q6*s23^2 - 
       2*q25*q5*q6*s23^2 - 2*q5^2*q6*s23^2 + q25^2*q5*q6*s23^3 + 
       2*q25*q5^2*q6*s23^3 - 3*q18^2*s34 - 3*q18*q2*s34 + 3*q2*q25*s34 - 
       5*q25^2*s34 + 4*q10*q5*s34 + 2*q15*q5*s34 - 2*q2*q5*s34 + 
       4*q25*q5*s34 - q4*q5*s34 + 2*q5^2*s34 - 3*q18*q6*s34 - 2*q2*q6*s34 - 
       q25*q6*s34 + 3*q5*q6*s34 + 2*q18*q7*s34 + 4*q2*q7*s34 + 5*q4*q7*s34 + 
       6*q5*q7*s34 + 18*q25*q8*s34 - 2*q4*q8*s34 - 7*q5*q8*s34 - 
       7*q10*q9*s34 - 4*q15*q9*s34 + 4*q18*q9*s34 - 4*q25*q9*s34 + 
       4*q4*q9*s34 + 2*q5*q9*s34 - 6*q6*q9*s34 - 20*q7*q9*s34 + 5*q8*q9*s34 - 
       5*q25^2*q5*s12*s34 + 2*q25*q5^2*s12*s34 - 2*q4*q5^2*s12*s34 - 
       6*q25^2*q8*s12*s34 + 11*q25*q5*q8*s12*s34 - 6*q4*q5*q8*s12*s34 + 
       2*q5*q8^2*s12*s34 - q25^2*q5^2*s12^2*s34 - q25*q5^3*s12^2*s34 + 
       q4*q5^3*s12^2*s34 - q25^2*q5*q8*s12^2*s34 + 2*q25*q5^2*q8*s12^2*s34 - 
       2*q4*q5^2*q8*s12^2*s34 - 2*q25^2*q5*s23*s34 - q25*q5^2*s23*s34 - 
       q4*q5^2*s23*s34 + q25^2*q6*s23*s34 + 3*q25*q5*q6*s23*s34 - 
       4*q5^2*q6*s23*s34 - 2*q25^2*q5^2*s12*s23*s34 - 
       2*q25*q5^3*s12*s23*s34 + 2*q4*q5^3*s12*s23*s34 + 
       q25^2*q5*q6*s23^2*s34 + 2*q25*q5^2*q6*s23^2*s34 + 3*q10*q2*q5*s34^2 + 
       5*q25^2*q5*s34^2 + q25*q5^2*s34^2 - q4*q5^2*s34^2 + 
       13*q25^2*q8*s34^2 - 5*q25*q5*q8*s34^2 + 2*q15*q5*q9*s34^2 - 
       3*q25*q6*q9*s34^2 + 3*q5*q6*q9*s34^2 + 2*q18*q7*q9*s34^2 + 
       3*q4*q7*q9*s34^2 + 6*q5*q7*q9*s34^2 + 4*q25*q8*q9*s34^2 - 
       5*q5*q8*q9*s34^2 - 2*q7*q9^2*s34^2 - 2*q8*q9^2*s34^2 + 
       2*q25^2*q5^2*s12*s34^2 + 2*q25*q5^3*s12*s34^2 - 2*q4*q5^3*s12*s34^2 + 
       7*q25^2*q5*q8*s12*s34^2 + q25^2*q5^2*q8*s12^2*s34^2 + 
       q25*q5^3*q8*s12^2*s34^2 - q4*q5^3*q8*s12^2*s34^2 + 
       q25^2*q5^2*s23*s34^2 + q25*q5^3*s23*s34^2 - q4*q5^3*s23*s34^2 - 
       q25^2*q5^2*s34^3 - q25*q5^3*s34^3 + q4*q5^3*s34^3 - 
       6*q25^2*q5*q8*s34^3 - 2*q25*q5^2*q8*s34^3 + 2*q4*q5^2*q8*s34^3 - 
       2*q25^2*q5^2*q8*s12*s34^3 - 2*q25*q5^3*q8*s12*s34^3 + 
       2*q4*q5^3*q8*s12*s34^3 + q25^2*q5^2*q8*s34^4 + q25*q5^3*q8*s34^4 - 
       q4*q5^3*q8*s34^4 + 3*q18^2*s45 - 3*q18*q2*s45 - q2*q3*s45 + 
       2*q10*q5*s45 - q2*q5*s45 + 6*q18*q6*s45 + 6*q3*q6*s45 - 2*q5*q6*s45 - 
       12*q5*q7*s45 - 5*q18*q8*s45 - 2*q3*q8*s45 + 11*q5*q8*s45 + 
       17*q7*q8*s45 - 2*q18*q9*s45 + 30*q7*q9*s45 - 27*q8*q9*s45 + 
       2*q15*q5^2*s12*s45 - 2*q15*q5*q8*s12*s45 - 8*q5*q7*q8*s12*s45 - 
       2*q7^2*q8*s12*s45 + 2*q5*q8^2*s12*s45 + 2*q7*q8^2*s12*s45 + 
       2*q15*q5^2*q8*s12^2*s45 - 2*q5^2*q7*q8*s12^2*s45 + 
       2*q5*q7^2*q8*s12^2*s45 - 2*q5*q7*q8^2*s12^2*s45 + q18*q2^2*s34*s45 + 
       2*q10*q2*q5*s34*s45 + q2^2*q5*s34*s45 + 2*q15*q5^2*s34*s45 - 
       2*q2*q5*q6*s34*s45 - 2*q15*q5*q9*s34*s45 + 3*q5*q6*q9*s34*s45 - 
       14*q5*q7*q9*s34*s45 + 13*q5*q8*q9*s34*s45 + 4*q7*q9^2*s34*s45 - 
       4*q8*q9^2*s34*s45 + 2*q15*q5^2*q9*s34^2*s45 - 2*q5^2*q6*q9*s34^2*s45 - 
       2*q5*q7*q9^2*s34^2*s45 + 2*q5*q8*q9^2*s34^2*s45 - 3*q18*q6*q8*s45^2 - 
       3*q3*q6*q8*s45^2 + 14*q5*q7*q8*s45^2 - 2*q5*q8^2*s45^2 - 
       4*q7*q8^2*s45^2 + 16*q5*q7*q9*s45^2 - 16*q5*q8*q9*s45^2 - 
       36*q7*q8*q9*s45^2 + 6*q8^2*q9*s45^2 - 4*q7*q9^2*s45^2 + 
       4*q8*q9^2*s45^2 + 2*q5*q7*q8^2*s12*s45^2 - 2*q5*q8^2*q9*s34*s45^2 + 
       2*q5*q7*q9^2*s34*s45^2 - 2*q5*q8*q9^2*s34*s45^2 - 2*q5*q7*q8^2*s45^3 - 
       18*q5*q7*q8*q9*s45^3 + 2*q5*q8^2*q9*s45^3 + 6*q7*q8^2*q9*s45^3 - 
       2*q5*q7*q9^2*s45^3 + 2*q5*q8*q9^2*s45^3 + 4*q7*q8*q9^2*s45^3 + 
       2*q5*q7*q8^2*q9*s45^4 + 2*q5*q7*q8*q9^2*s45^4 - 3*q25^2*s51 + 
       q2*q3*s51 - 15*q18*q6*s51 + 2*q25*q6*s51 - 3*q3*q6*s51 - q2*q7*s51 + 
       2*q4*q7*s51 + 3*q6*q7*s51 - 2*q7^2*s51 - 9*q25*q8*s51 + 2*q3*q8*s51 + 
       q4*q8*s51 + 2*q7*q8*s51 + 6*q10*q9*s51 + 2*q15*q9*s51 - 9*q18*q9*s51 - 
       2*q25*q9*s51 - 3*q4*q9*s51 + 17*q7*q9*s51 - q2^2*q25*s12*s51 - 
       q2^2*q7*s12*s51 + 4*q2*q3*q7*s12*s51 + q25^2*q8*s12*s51 + 
       q25^2*q6*s23*s51 + q25^2*q9*s23*s51 + 3*q10*q9^2*s23*s51 + 
       3*q25*q9^2*s23*s51 + q2^2*q25*s34*s51 - q18^2*q6*s34*s51 - 
       3*q25^2*q6*s34*s51 - 3*q18^2*q7*s34*s51 + q2^2*q7*s34*s51 - 
       5*q18*q6*q7*s34*s51 - 2*q2*q6*q7*s34*s51 - 3*q18*q7^2*s34*s51 + 
       5*q4*q7^2*s34*s51 - 11*q25^2*q8*s34*s51 - 2*q18^2*q9*s34*s51 + 
       2*q25^2*q9*s34*s51 - 2*q10*q6*q9*s34*s51 + 7*q25*q6*q9*s34*s51 - 
       7*q18*q7*q9*s34*s51 - 3*q25*q8*q9*s34*s51 + 2*q10*q9^2*s34*s51 + 
       2*q7*q9^2*s34*s51 + 4*q8*q9^2*s34*s51 - 3*q25^2*q6*q9*s34^2*s51 - 
       q18^2*q7*q9*s34^2*s51 - 2*q18*q7^2*q9*s34^2*s51 + 
       2*q4*q7^2*q9*s34^2*s51 + q25^2*q8*q9*s34^2*s51 - 
       2*q10*q6*q9^2*s34^2*s51 - 2*q25*q6*q9^2*s34^2*s51 + 
       2*q25*q8*q9^2*s34^2*s51 + 2*q18^2*q6*s45*s51 - 3*q18^2*q8*s45*s51 + 
       13*q18*q6*q8*s45*s51 + 10*q3*q6*q8*s45*s51 - 3*q6*q7*q8*s45*s51 + 
       2*q7^2*q8*s45*s51 - 3*q18*q8^2*s45*s51 - 5*q3*q8^2*s45*s51 - 
       2*q7*q8^2*s45*s51 + q18^2*q9*s45*s51 + 3*q18*q8*q9*s45*s51 - 
       23*q7*q8*q9*s45*s51 - 2*q7*q9^2*s45*s51 + 2*q8*q9^2*s45*s51 - 
       q18^2*q6*q8*s45^2*s51 - 4*q18*q6*q8^2*s45^2*s51 - 
       4*q3*q6*q8^2*s45^2*s51 + 6*q7*q8^2*q9*s45^2*s51 + 
       2*q7*q8*q9^2*s45^2*s51 - q2^2*q25*s51^2 - 3*q18^2*q6*s51^2 - 
       q2^2*q7*s51^2 + q2*q3*q7*s51^2 - 5*q18*q6*q7*s51^2 + 2*q6*q7^2*s51^2 + 
       3*q25^2*q8*s51^2 - 6*q18*q6*q8*s51^2 - 3*q3*q6*q8*s51^2 + 
       3*q6*q7*q8*s51^2 + 3*q18^2*q9*s51^2 + q25^2*q9*s51^2 + 
       6*q18*q7*q9*s51^2 - 3*q4*q7*q9*s51^2 + 5*q18*q8*q9*s51^2 - 
       q25*q8*q9*s51^2 - 5*q7*q8*q9*s51^2 - 2*q10*q9^2*s51^2 - 
       2*q8*q9^2*s51^2 - q25^2*q9^2*s23*s51^2 - q10*q9^3*s23*s51^2 - 
       q25*q9^3*s23*s51^2 - q18^2*q6*q7*s34*s51^2 - 2*q18*q6*q7^2*s34*s51^2 - 
       q25^2*q6*q9*s34*s51^2 + 3*q18^2*q7*q9*s34*s51^2 + 
       4*q18*q7^2*q9*s34*s51^2 - 4*q4*q7^2*q9*s34*s51^2 - 
       2*q25^2*q8*q9*s34*s51^2 + q25^2*q9^2*s34*s51^2 + 
       2*q10*q6*q9^2*s34*s51^2 + 2*q25*q6*q9^2*s34*s51^2 - 
       4*q25*q8*q9^2*s34*s51^2 + q10*q9^3*s34*s51^2 + q25*q9^3*s34*s51^2 + 
       q18^2*q7^2*q9*s34^2*s51^2 + q18*q7^3*q9*s34^2*s51^2 - 
       q4*q7^3*q9*s34^2*s51^2 - q25^2*q6*q9^2*s34^2*s51^2 - 
       q10*q6*q9^3*s34^2*s51^2 - q25*q6*q9^3*s34^2*s51^2 + 
       3*q18^2*q6*q8*s45*s51^2 - 2*q6*q7^2*q8*s45*s51^2 + 
       4*q18*q6*q8^2*s45*s51^2 + 4*q3*q6*q8^2*s45*s51^2 - 
       q18^2*q8*q9*s45*s51^2 - 2*q18*q8^2*q9*s45*s51^2 + 
       2*q7*q8^2*q9*s45*s51^2 - q18^2*q6*q8^2*s45^2*s51^2 - 
       q18*q6*q8^3*s45^2*s51^2 - q3*q6*q8^3*s45^2*s51^2 + q25^2*q8*q9*s51^3 + 
       2*q25*q8*q9^2*s51^3])/2 + ((-2*F[1, 1, 6]^2 + 2*F[1, 1, 9]^2)*
     r[-4*q10 + 2*q16 + 2*q2 + 9*q23 + 3*q3 + 3*q4 - q5 - 3*q6 + 10*q8 + 
       2*q9 + 5*q2*q25*s12 - 2*q25^2*s12 - 7*q25*q5*s12 - 3*q4*q5*s12 + 
       3*q2*q7*s12 - 2*q3*q7*s12 - 3*q25*q8*s12 + 2*q7*q8*s12 - 
       3*q25*q5^2*s12^2 + 3*q4*q5^2*s12^2 + 3*q25^2*s23 + q10*q5*s23 - 
       5*q16*q5*s23 + 2*q23*q5*s23 + 3*q25*q5*s23 - q4*q5*s23 + 2*q5^2*s23 + 
       4*q16*q6*s23 - 2*q25*q6*s23 - 3*q3*q6*s23 + 11*q5*q6*s23 - 
       3*q10*q9*s23 - 2*q25*q9*s23 + q4*q9*s23 + 2*q25^2*q5*s12*s23 + 
       q25*q5^2*s12*s23 + q4*q5^2*s12*s23 + q25^2*q5^2*s12^2*s23 + 
       q25*q5^3*s12^2*s23 - q4*q5^3*s12^2*s23 + 2*q16^2*q5*s23^2 - 
       q25^2*q5*s23^2 - 2*q25*q5^2*s23^2 - 2*q16^2*q6*s23^2 - 
       2*q25^2*q6*s23^2 - q16*q5*q6*s23^2 - 2*q25*q5*q6*s23^2 - 
       4*q5^2*q6*s23^2 - 3*q16*q6^2*s23^2 - q3*q6^2*s23^2 - 2*q5*q6^2*s23^2 + 
       q16^2*q5*q6*s23^3 + q25^2*q5*q6*s23^3 + 2*q25*q5^2*q6*s23^3 + 
       q16^2*q6^2*s23^3 + 2*q16*q5*q6^2*s23^3 + q16*q6^3*s23^3 + 
       q3*q6^3*s23^3 + 2*q16^2*s34 + 2*q10*q2*s34 + 6*q2*q23*s34 + 
       3*q2*q25*s34 - 5*q25^2*s34 + 4*q10*q5*s34 - 3*q16*q5*s34 + 
       2*q23*q5*s34 + 4*q25*q5*s34 - q4*q5*s34 + 4*q5^2*s34 - q23*q6*s34 - 
       q25*q6*s34 - 4*q16*q7*s34 + q2*q7*s34 + 4*q23*q7*s34 + 2*q4*q7*s34 + 
       18*q25*q8*s34 - 9*q5*q8*s34 - 7*q10*q9*s34 - 2*q2*q9*s34 - 
       4*q25*q9*s34 + 4*q4*q9*s34 - 2*q5*q9*s34 - 8*q6*q9*s34 + 5*q8*q9*s34 - 
       5*q25^2*q5*s12*s34 + 2*q25*q5^2*s12*s34 - 2*q4*q5^2*s12*s34 - 
       6*q25^2*q8*s12*s34 + 11*q25*q5*q8*s12*s34 - 2*q4*q5*q8*s12*s34 - 
       q25^2*q5^2*s12^2*s34 - q25*q5^3*s12^2*s34 + q4*q5^3*s12^2*s34 - 
       q25^2*q5*q8*s12^2*s34 + 2*q25*q5^2*q8*s12^2*s34 - 
       2*q4*q5^2*q8*s12^2*s34 + q16^2*q5*s23*s34 - 2*q25^2*q5*s23*s34 - 
       q25*q5^2*s23*s34 - q4*q5^2*s23*s34 + q25^2*q6*s23*s34 + 
       3*q25*q5*q6*s23*s34 - 6*q5^2*q6*s23*s34 - 2*q25^2*q5^2*s12*s23*s34 - 
       2*q25*q5^3*s12*s23*s34 + 2*q4*q5^3*s12*s23*s34 + 
       q25^2*q5*q6*s23^2*s34 + 2*q25*q5^2*q6*s23^2*s34 - q16^2*q2*s34^2 - 
       2*q10*q2^2*s34^2 + 2*q16*q2^2*s34^2 + 2*q2^2*q23*s34^2 + 
       3*q10*q2*q5*s34^2 + 5*q25^2*q5*s34^2 + q25*q5^2*s34^2 - 
       q4*q5^2*s34^2 + 13*q25^2*q8*s34^2 - 5*q25*q5*q8*s34^2 - 
       q4*q5*q8*s34^2 - 2*q2^2*q9*s34^2 - 4*q2*q5*q9*s34^2 - 
       3*q25*q6*q9*s34^2 + 3*q5*q6*q9*s34^2 + 3*q4*q7*q9*s34^2 + 
       4*q25*q8*q9*s34^2 - 5*q5*q8*q9*s34^2 - 2*q2*q9^2*s34^2 - 
       2*q8*q9^2*s34^2 + 2*q25^2*q5^2*s12*s34^2 + 2*q25*q5^3*s12*s34^2 - 
       2*q4*q5^3*s12*s34^2 + 7*q25^2*q5*q8*s12*s34^2 + 
       q25^2*q5^2*q8*s12^2*s34^2 + q25*q5^3*q8*s12^2*s34^2 - 
       q4*q5^3*q8*s12^2*s34^2 + q25^2*q5^2*s23*s34^2 + q25*q5^3*s23*s34^2 - 
       q4*q5^3*s23*s34^2 - q25^2*q5^2*s34^3 - q25*q5^3*s34^3 + 
       q4*q5^3*s34^3 - 6*q25^2*q5*q8*s34^3 - 2*q25*q5^2*q8*s34^3 + 
       2*q4*q5^2*q8*s34^3 - 2*q25^2*q5^2*q8*s12*s34^3 - 
       2*q25*q5^3*q8*s12*s34^3 + 2*q4*q5^3*q8*s12*s34^3 + 
       q25^2*q5^2*q8*s34^4 + q25*q5^3*q8*s34^4 - q4*q5^3*q8*s34^4 + 
       3*q16^2*s45 + 3*q10*q2*s45 + 2*q16*q2*s45 + 2*q10*q5*s45 + 
       2*q16*q5*s45 - 2*q16*q6*s45 - q2*q6*s45 - 5*q23*q6*s45 + 6*q3*q6*s45 - 
       8*q5*q6*s45 - 3*q16*q7*s45 + 4*q23*q7*s45 - q3*q7*s45 + 2*q7*q8*s45 + 
       6*q2*q9*s45 - 3*q6*q9*s45 + 3*q7*q9*s45 - 5*q8*q9*s45 - 
       5*q16^2*q5*s23*s45 - 3*q16*q5*q6*s23*s45 + 2*q5^2*q6*s23*s45 + 
       q16*q6^2*s23*s45 - q3*q6^2*s23*s45 + 6*q5*q6^2*s23*s45 - 
       2*q16^2*q5*q6*s23^2*s45 - 2*q16^2*q6^2*s23^2*s45 - 
       4*q16*q5*q6^2*s23^2*s45 - 2*q16*q6^3*s23^2*s45 - 2*q3*q6^3*s23^2*s45 + 
       3*q16^2*q2*s34*s45 - 3*q10*q2^2*s34*s45 + 5*q16*q2^2*s34*s45 - 
       6*q2^2*q23*s34*s45 - 4*q16^2*q5*s34*s45 + 5*q16*q2*q5*s34*s45 + 
       2*q2*q23*q5*s34*s45 + q2*q5*q6*s34*s45 + 4*q5^2*q6*s34*s45 + 
       q16*q7^2*s34*s45 + 4*q2^2*q9*s34*s45 - 12*q2*q5*q9*s34*s45 + 
       9*q5*q6*q9*s34*s45 - q7^2*q9*s34*s45 + 3*q5*q8*q9*s34*s45 + 
       4*q2*q9^2*s34*s45 - 4*q8*q9^2*s34*s45 + 2*q16^2*q2^2*s34^2*s45 - 
       2*q10*q2^3*s34^2*s45 + 2*q16*q2^3*s34^2*s45 - q16^2*q2*q5*s34^2*s45 - 
       2*q10*q2^2*q5*s34^2*s45 + 2*q16*q2^2*q5*s34^2*s45 + 
       2*q2^2*q23*q5*s34^2*s45 - 2*q2^2*q5*q9*s34^2*s45 + 
       2*q2*q5^2*q9*s34^2*s45 - 2*q5^2*q6*q9*s34^2*s45 - 
       2*q2*q5*q9^2*s34^2*s45 + 2*q5*q8*q9^2*s34^2*s45 + q16^2*q2*s45^2 + 
       2*q16*q2^2*s45^2 - 2*q2^2*q23*s45^2 + 3*q16^2*q5*s45^2 - 
       3*q10*q2*q5*s45^2 + 6*q16*q2*q5*s45^2 + 2*q16^2*q6*s45^2 + 
       6*q2*q23*q6*s45^2 + 4*q16*q5*q6*s45^2 + 7*q2*q5*q6*s45^2 + 
       2*q16*q6^2*s45^2 + 2*q3*q6^2*s45^2 - 4*q5*q6^2*s45^2 + 
       3*q16*q2*q8*s45^2 + 3*q16*q6*q8*s45^2 - 3*q2*q6*q8*s45^2 - 
       10*q2*q5*q9*s45^2 - 6*q2*q6*q9*s45^2 + 10*q5*q6*q9*s45^2 - 
       2*q7*q8*q9*s45^2 + q16^2*q5*q6*s23*s45^2 + q16^2*q6^2*s23*s45^2 + 
       2*q16*q5*q6^2*s23*s45^2 + q16*q6^3*s23*s45^2 + q3*q6^3*s23*s45^2 + 
       3*q16^2*q2*q5*s34*s45^2 - 4*q10*q2^2*q5*s34*s45^2 + 
       4*q16*q2^2*q5*s34*s45^2 - 2*q2*q5^2*q6*s34*s45^2 + 
       2*q2*q5^2*q9*s34*s45^2 - 2*q5^2*q6*q9*s34*s45^2 + 
       2*q5*q6^2*q9*s34*s45^2 + q16^2*q2^2*q5*s34^2*s45^2 - 
       q10*q2^3*q5*s34^2*s45^2 + q16*q2^3*q5*s34^2*s45^2 - 
       2*q2^2*q23*q6*s45^3 - 2*q2*q5^2*q6*s45^3 + 2*q2*q5*q6^2*s45^3 + 
       2*q2*q5^2*q9*s45^3 - 10*q2*q5*q6*q9*s45^3 - 2*q5^2*q6*q9*s45^3 - 
       2*q2*q6^2*q9*s45^3 + 2*q5*q6^2*q9*s45^3 + 2*q2*q5^2*q6*q9*s45^4 - 
       2*q2*q5*q6^2*q9*s45^4 - q10*q2*s51 - q16*q2*s51 - 8*q2*q23*s51 - 
       3*q25^2*s51 - 2*q10*q6*s51 - 2*q16*q6*s51 + q23*q6*s51 + 
       2*q25*q6*s51 - 3*q3*q6*s51 + 5*q16*q7*s51 + q2*q7*s51 + q3*q7*s51 - 
       9*q25*q8*s51 + 6*q10*q9*s51 + 6*q2*q9*s51 - 2*q25*q9*s51 - 
       3*q4*q9*s51 + 3*q6*q9*s51 - q7*q9*s51 - q2^2*q25*s12*s51 - 
       q2^2*q7*s12*s51 + 2*q2*q3*q7*s12*s51 + q25^2*q8*s12*s51 - 
       2*q2*q7*q8*s12*s51 + q16^2*q6*s23*s51 + q25^2*q6*s23*s51 + 
       3*q16*q6^2*s23*s51 + 3*q3*q6^2*s23*s51 + q25^2*q9*s23*s51 + 
       3*q10*q9^2*s23*s51 + 3*q25*q9^2*s23*s51 - q16^2*q6^2*s23^2*s51 - 
       q16*q6^3*s23^2*s51 - q3*q6^3*s23^2*s51 + q10*q2^2*s34*s51 + 
       q16*q2^2*s34*s51 - 6*q2^2*q23*s34*s51 + q2^2*q25*s34*s51 - 
       3*q25^2*q6*s34*s51 + q2^2*q7*s34*s51 + q16*q7^2*s34*s51 - 
       11*q25^2*q8*s34*s51 + 4*q2^2*q9*s34*s51 + 2*q25^2*q9*s34*s51 - 
       4*q10*q6*q9*s34*s51 + 7*q25*q6*q9*s34*s51 - 2*q4*q7*q9*s34*s51 - 
       q7^2*q9*s34*s51 - 3*q25*q8*q9*s34*s51 + 2*q10*q9^2*s34*s51 + 
       4*q2*q9^2*s34*s51 + 4*q8*q9^2*s34*s51 + q16^2*q2^2*s34^2*s51 - 
       q10*q2^3*s34^2*s51 + q16*q2^3*s34^2*s51 - 3*q25^2*q6*q9*s34^2*s51 + 
       q25^2*q8*q9*s34^2*s51 - 2*q10*q6*q9^2*s34^2*s51 - 
       2*q25*q6*q9^2*s34^2*s51 + 2*q25*q8*q9^2*s34^2*s51 + 
       2*q16^2*q2*s45*s51 + 4*q16*q2^2*s45*s51 + 2*q2^2*q23*s45*s51 + 
       q16^2*q6*s45*s51 + 2*q2*q23*q6*s45*s51 - 2*q16*q6^2*s45*s51 - 
       2*q3*q6^2*s45*s51 - q16*q2*q8*s45*s51 - q16*q6*q8*s45*s51 + 
       3*q2*q6*q8*s45*s51 + 2*q3*q6*q8*s45*s51 - 2*q2^2*q9*s45*s51 - 
       2*q7*q8*q9*s45*s51 - 2*q2*q9^2*s45*s51 + 2*q8*q9^2*s45*s51 - 
       2*q2^2*q23*q6*s45^2*s51 + q16^2*q6^2*s45^2*s51 + q16*q6^3*s45^2*s51 + 
       q3*q6^3*s45^2*s51 + q16^2*q2*q8*s45^2*s51 + 2*q16*q2^2*q8*s45^2*s51 + 
       q16^2*q6*q8*s45^2*s51 - 2*q2^2*q6*q8*s45^2*s51 + 
       2*q16*q6^2*q8*s45^2*s51 + 2*q3*q6^2*q8*s45^2*s51 + q16^2*q2*s51^2 + 
       2*q16*q2^2*s51^2 + 4*q2^2*q23*s51^2 - q2^2*q25*s51^2 - q2^2*q7*s51^2 - 
       q2*q3*q7*s51^2 - q16^2*q8*s51^2 - 4*q16*q2*q8*s51^2 + 
       2*q2^2*q8*s51^2 + 3*q25^2*q8*s51^2 - 2*q2^2*q9*s51^2 + 
       q25^2*q9*s51^2 + 3*q10*q6*q9*s51^2 - q25*q8*q9*s51^2 - 
       2*q10*q9^2*s51^2 - 2*q2*q9^2*s51^2 - 2*q8*q9^2*s51^2 - 
       q25^2*q9^2*s23*s51^2 - q10*q9^3*s23*s51^2 - q25*q9^3*s23*s51^2 - 
       q25^2*q6*q9*s34*s51^2 - 2*q25^2*q8*q9*s34*s51^2 + 
       q25^2*q9^2*s34*s51^2 + 2*q10*q6*q9^2*s34*s51^2 + 
       2*q25*q6*q9^2*s34*s51^2 - 4*q25*q8*q9^2*s34*s51^2 + 
       q10*q9^3*s34*s51^2 + q25*q9^3*s34*s51^2 - q25^2*q6*q9^2*s34^2*s51^2 - 
       q10*q6*q9^3*s34^2*s51^2 - q25*q6*q9^3*s34^2*s51^2 + 
       2*q16^2*q2*q8*s45*s51^2 + 4*q16*q2^2*q8*s45*s51^2 + 
       q16^2*q6*q8*s45*s51^2 - 2*q16*q6^2*q8*s45*s51^2 - 
       2*q3*q6^2*q8*s45*s51^2 + q16^2*q6^2*q8*s45^2*s51^2 + 
       q16*q6^3*q8*s45^2*s51^2 + q3*q6^3*q8*s45^2*s51^2 + q16^2*q2*q8*s51^3 + 
       2*q16*q2^2*q8*s51^3 + q25^2*q8*q9*s51^3 + 2*q25*q8*q9^2*s51^3])/2 + 
   ((4*F[1, 1, 6] - 4*F[1, 1, 7])*r[21*q13 - 18*q2 + 7*q24 - 4*q3 + 2*q4 - 
       15*q5 + 4*q7 + 6*q8 + 8*q9 - 4*q13^2*s12 + 6*q13*q2*s12 + 
       4*q2*q3*s12 + 8*q13*q5*s12 - 6*q3*q5*s12 - 4*q4*q5*s12 - 
       16*q13*q7*s12 - 3*q2*q8*s12 - q5*q8*s12 - 7*q13*q2*q7*s12^2 + 
       6*q2*q3*q7*s12^2 + 3*q13*q5*q7*s12^2 - 2*q3*q5*q7*s12^2 + 
       q2*q7*q8*s12^2 - q5*q7*q8*s12^2 + 2*q10*q5*s23 - 15*q24*q5*s23 + 
       6*q3*q5*s23 + 4*q4*q5*s23 - q5^2*s23 + 4*q3*q6*s23 + 2*q4*q6*s23 + 
       12*q5*q6*s23 + 3*q6^2*s23 - 2*q10*q9*s23 + 14*q24*q9*s23 + 
       4*q4*q9*s23 - 6*q3*q5*q6*s23^2 - 6*q4*q5*q6*s23^2 + 2*q5^2*q6*s23^2 - 
       2*q5*q6^2*s23^2 + 8*q13^2*s34 - 2*q2*q20*s34 + 14*q2*q24*s34 + 
       2*q10*q5*s34 - 6*q13*q5*s34 - 2*q20*q5*s34 - 10*q24*q5*s34 - 
       4*q10*q6*s34 - 13*q13*q6*s34 + 10*q2*q6*s34 - 2*q24*q6*s34 - 
       4*q4*q6*s34 + 18*q5*q6*s34 - 3*q6^2*s34 + 15*q24*q7*s34 + 
       4*q20*q8*s34 + 2*q4*q8*s34 - 3*q5*q8*s34 + 2*q6*q8*s34 - 
       2*q10*q9*s34 + 17*q13*q9*s34 - 10*q2*q9*s34 + 12*q24*q9*s34 + 
       8*q4*q9*s34 - 8*q5*q9*s34 - 4*q6*q9*s34 - 26*q7*q9*s34 + 7*q8*q9*s34 + 
       q13*q5^2*s12*s34 + 4*q4*q5*q8*s12*s34 - q5^2*q8*s12*s34 - 
       4*q4*q5*q6*s23*s34 + q5^2*q6*s23*s34 - q5*q6^2*s23*s34 + 
       4*q2*q24^2*s34^2 - 4*q10*q2*q5*s34^2 + 8*q2*q24*q5*s34^2 - 
       q13*q5^2*s34^2 - 4*q24^2*q7*s34^2 - 5*q24*q5*q7*s34^2 + 
       q5^2*q8*s34^2 + 4*q2*q24*q9*s34^2 - 3*q13*q5*q9*s34^2 - 
       4*q2*q5*q9*s34^2 + 2*q10*q6*q9*s34^2 - 5*q13*q6*q9*s34^2 + 
       7*q5*q6*q9*s34^2 - 2*q6^2*q9*s34^2 - 4*q24*q7*q9*s34^2 + 
       5*q5*q7*q9*s34^2 - 3*q5*q8*q9*s34^2 - 2*q2*q9^2*s34^2 - 
       q7*q9^2*s34^2 + 4*q13^2*s45 - 15*q13*q2*s45 + 3*q2^2*s45 + 
       2*q2*q24*s45 + q24^2*s45 - 2*q2*q3*s45 - 4*q13*q5*s45 + 9*q2*q5*s45 + 
       2*q20*q5*s45 + q24*q5*s45 - 2*q3*q5*s45 - q5^2*s45 - 4*q10*q6*s45 + 
       2*q13*q6*s45 - 11*q2*q6*s45 - 4*q24*q6*s45 + 4*q3*q6*s45 + 
       6*q5*q6*s45 - 2*q6^2*s45 - 7*q13*q7*s45 + 10*q24*q7*s45 - 
       4*q3*q7*s45 - 7*q5*q7*s45 - 3*q2*q8*s45 + 4*q20*q8*s45 - 2*q3*q8*s45 - 
       2*q5*q8*s45 - 2*q6*q8*s45 + q7*q8*s45 + 8*q13*q9*s45 - 11*q2*q9*s45 + 
       2*q20*q9*s45 + q6*q9*s45 - 2*q7*q9*s45 - q8*q9*s45 + 
       3*q13*q5*q7*s12*s45 - 4*q3*q5*q7*s12*s45 + q5*q7*q8*s12*s45 - 
       q24^2*q5*s23*s45 - 2*q10*q5^2*s23*s45 + 4*q24*q5^2*s23*s45 + 
       8*q3*q5*q6*s23*s45 - 3*q5^2*q6*s23*s45 + 3*q5*q6^2*s23*s45 - 
       5*q2*q24^2*s34*s45 - 4*q10*q2*q5*s34*s45 + 2*q2*q20*q5*s34*s45 + 
       17*q2*q24*q5*s34*s45 + 2*q24^2*q5*s34*s45 - 6*q10*q5^2*s34*s45 - 
       q13*q5^2*s34*s45 + 7*q24*q5^2*s34*s45 - 7*q2*q5*q6*s34*s45 - 
       3*q5^2*q6*s34*s45 + q2*q6^2*s34*s45 + 3*q5*q6^2*s34*s45 - 
       7*q24^2*q7*s34*s45 - 4*q24*q5*q7*s34*s45 + q5^2*q8*s34*s45 + 
       2*q2^2*q9*s34*s45 - 3*q13*q5*q9*s34*s45 - 11*q2*q5*q9*s34*s45 + 
       2*q20*q5*q9*s34*s45 + 21*q5*q6*q9*s34*s45 - 9*q5*q7*q9*s34*s45 + 
       4*q2*q24^2*q5*s34^2*s45 - 4*q10*q2*q5^2*s34^2*s45 + 
       4*q2*q24*q5^2*s34^2*s45 - q24^2*q5*q7*s34^2*s45 - 
       q24*q5^2*q7*s34^2*s45 - q5^2*q6*q9*s34^2*s45 + q5*q6^2*q9*s34^2*s45 + 
       q5^2*q7*q9*s34^2*s45 - q2*q5*q9^2*s34^2*s45 + q5*q6*q9^2*s34^2*s45 + 
       2*q10*q2*q5*s45^2 + 3*q2*q24*q5*s45^2 - 2*q24^2*q5*s45^2 - 
       4*q10*q5^2*s45^2 + 2*q24*q5^2*s45^2 + 3*q2*q24*q6*s45^2 + 
       9*q2*q5*q6*s45^2 - 2*q3*q5*q6*s45^2 + q5^2*q6*s45^2 - q5*q6^2*s45^2 - 
       3*q24^2*q7*s45^2 + q24*q5*q7*s45^2 - q5^2*q7*s45^2 - 
       3*q2*q6*q8*s45^2 - 4*q3*q6*q8*s45^2 - q5*q7*q8*s45^2 - 
       16*q2*q5*q9*s45^2 - 16*q2*q6*q9*s45^2 + 16*q5*q6*q9*s45^2 - 
       q5*q7*q9*s45^2 + q5*q8*q9*s45^2 - q2*q9^2*s45^2 + q6*q9^2*s45^2 + 
       q24^2*q5^2*s23*s45^2 - q2*q24^2*q5*s34*s45^2 - 
       4*q10*q2*q5^2*s34*s45^2 + 3*q2*q24*q5^2*s34*s45^2 + 
       2*q24^2*q5^2*s34*s45^2 + q2*q5^2*q6*s34*s45^2 - q2*q5*q6^2*s34*s45^2 - 
       2*q24^2*q5*q7*s34*s45^2 - 2*q24*q5^2*q7*s34*s45^2 + 
       q2^2*q5*q9*s34*s45^2 - q2*q5*q9^2*s34*s45^2 + q5*q6*q9^2*s34*s45^2 + 
       q2*q24^2*q5^2*s34^2*s45^2 - q2^2*q5*q6*s45^3 - q24^2*q5*q7*s45^3 - 
       q24*q5^2*q7*s45^3 + q2^2*q5*q9*s45^3 + q2^2*q6*q9*s45^3 - 
       16*q2*q5*q6*q9*s45^3 + q5*q7*q8*q9*s45^3 - q2*q5*q9^2*s45^3 - 
       2*q2*q6*q9^2*s45^3 + q5*q6*q9^2*s45^3 + q2^2*q5*q6*q9*s45^4 - 
       q2*q5*q6*q9^2*s45^4 - 2*q10*q2*s51 + 5*q13*q2*s51 + 2*q2*q20*s51 - 
       13*q2*q24*s51 + 6*q10*q6*s51 + 26*q13*q6*s51 + 6*q2*q6*s51 + 
       q24*q6*s51 - 2*q3*q6*s51 + 2*q4*q6*s51 - q6^2*s51 + q13*q7*s51 - 
       22*q2*q7*s51 - 2*q24*q7*s51 + 2*q3*q7*s51 - 5*q6*q7*s51 + q7*q8*s51 - 
       15*q13*q9*s51 + 8*q2*q9*s51 + 2*q20*q9*s51 - 7*q24*q9*s51 - 
       10*q4*q9*s51 + 4*q6*q9*s51 - 5*q8*q9*s51 - 2*q13^2*q2*s12*s51 + 
       9*q13*q2^2*s12*s51 - 6*q2^2*q3*s12*s51 + 3*q13^2*q7*s12*s51 + 
       12*q13*q2*q7*s12*s51 + 4*q2*q3*q7*s12*s51 + q13^2*q2*q7*s12^2*s51 + 
       4*q13*q2^2*q7*s12^2*s51 - 4*q2^2*q3*q7*s12^2*s51 + q24^2*q9*s23*s51 - 
       2*q24*q9^2*s23*s51 - 2*q4*q9^2*s23*s51 - 7*q2*q24^2*s34*s51 - 
       4*q13^2*q6*s34*s51 - 2*q10*q6^2*s34*s51 + q13*q6^2*s34*s51 - 
       q2*q6^2*s34*s51 - 2*q2*q20*q7*s34*s51 - 5*q24^2*q7*s34*s51 + 
       10*q2*q6*q7*s34*s51 - 4*q4*q6*q7*s34*s51 + 3*q13^2*q9*s34*s51 + 
       q2^2*q9*s34*s51 - q2*q24*q9*s34*s51 - 2*q24^2*q9*s34*s51 + 
       4*q10*q6*q9*s34*s51 + 17*q13*q6*q9*s34*s51 + 22*q24*q7*q9*s34*s51 + 
       3*q2*q9^2*s34*s51 - 3*q24*q9^2*s34*s51 - 6*q4*q9^2*s34*s51 + 
       q2*q24^2*q9*s34^2*s51 - q13^2*q6*q9*s34^2*s51 - 
       4*q10*q6^2*q9*s34^2*s51 - q13*q6^2*q9*s34^2*s51 - 
       4*q24^2*q7*q9*s34^2*s51 + q2*q24*q9^2*s34^2*s51 - 
       2*q24*q7*q9^2*s34^2*s51 - 4*q4*q7*q9^2*s34^2*s51 + 
       3*q13^2*q2*s45*s51 - 5*q13*q2^2*s45*s51 + q2*q24^2*s45*s51 + 
       2*q2^2*q3*s45*s51 + 3*q2*q24*q6*s45*s51 + q24*q6^2*s45*s51 + 
       q13^2*q7*s45*s51 - q24^2*q7*s45*s51 + 8*q13*q6*q7*s45*s51 + 
       3*q24*q6*q7*s45*s51 + 4*q3*q6*q8*s45*s51 + q6^2*q8*s45*s51 + 
       q13^2*q9*s45*s51 + 5*q13*q2*q9*s45*s51 - 3*q2^2*q9*s45*s51 - 
       5*q2*q6*q9*s45*s51 - 2*q20*q7*q9*s45*s51 - 2*q7*q8*q9*s45*s51 - 
       q2*q6*q9^2*s45^2*s51 - 5*q13^2*q2*s51^2 + q13*q2^2*s51^2 + 
       3*q2*q24^2*s51^2 - q13^2*q6*s51^2 - q13*q6^2*s51^2 + 
       15*q13*q2*q7*s51^2 - q2^2*q7*s51^2 + 2*q2*q20*q7*s51^2 - 
       2*q2*q3*q7*s51^2 + 4*q13*q6*q7*s51^2 + 6*q2*q6*q7*s51^2 + 
       3*q24*q6*q7*s51^2 + 2*q4*q6*q7*s51^2 + q6^2*q7*s51^2 + 
       q2*q6*q8*s51^2 - q2*q7*q8*s51^2 - 3*q13^2*q9*s51^2 - 2*q2^2*q9*s51^2 - 
       3*q2*q24*q9*s51^2 - 2*q24^2*q9*s51^2 - 4*q10*q6*q9*s51^2 - 
       8*q13*q6*q9*s51^2 - 2*q20*q7*q9*s51^2 - 3*q24*q7*q9*s51^2 - 
       2*q4*q7*q9*s51^2 - q7*q8*q9*s51^2 - q2*q9^2*s51^2 + 4*q24*q9^2*s51^2 + 
       6*q4*q9^2*s51^2 - 2*q13^2*q2^2*s12*s51^2 - 2*q13^2*q2*q7*s12*s51^2 + 
       6*q13*q2^2*q7*s12*s51^2 - 4*q2^2*q3*q7*s12*s51^2 - 
       q13^2*q2^2*q7*s12^2*s51^2 - q24^2*q9^2*s23*s51^2 - 
       q2*q6^2*q7*s34*s51^2 - 2*q2*q24^2*q9*s34*s51^2 + 
       4*q13^2*q6*q9*s34*s51^2 + 4*q10*q6^2*q9*s34*s51^2 + 
       4*q13*q6^2*q9*s34*s51^2 - q24^2*q7*q9*s34*s51^2 - 
       2*q2*q24*q9^2*s34*s51^2 - 2*q24^2*q9^2*s34*s51^2 + 
       4*q24*q7*q9^2*s34*s51^2 + 4*q4*q7*q9^2*s34*s51^2 - 
       q13^2*q6^2*q9*s34^2*s51^2 - q24^2*q7*q9^2*s34^2*s51^2 + 
       q13^2*q2^2*s45*s51^2 - q13^2*q6*q7*s45*s51^2 - q13*q6^2*q7*s45*s51^2 + 
       q13^2*q2*q9*s45*s51^2 + q13*q2^2*q9*s45*s51^2 - q13^2*q2^2*s51^3 - 
       3*q13^2*q2*q7*s51^3 + 2*q13*q2^2*q7*s51^3 - q13^2*q6*q7*s51^3 - 
       q13*q6^2*q7*s51^3 + q2*q6*q7*q8*s51^3 + q13^2*q2*q9*s51^3 + 
       q13*q2^2*q9*s51^3 + q2*q24^2*q9*s51^3 + q2*q24*q9^2*s51^3 + 
       q24^2*q9^2*s51^3 - 2*q13^2*q2^2*q7*s12*s51^3 - q13^2*q2^2*q7*s51^4])/
    2 + ((-2*F[1, 1, 6]^2 + 2*F[1, 1, 7]^2)*
     r[-2*q10 + 3*q13 - 10*q2 + 8*q20 - q24 + 3*q3 + 3*q4 - 2*q6 - q7 - 
       2*q8 + 2*q9 - 3*q13^2*s12 + 2*q13*q2*s12 - 3*q2*q3*s12 + 
       5*q13*q5*s12 - 2*q4*q5*s12 - 6*q13*q7*s12 - 4*q5*q8*s12 - 
       3*q13*q2*q7*s12^2 + 3*q2*q3*q7*s12^2 - q10*q5*s23 - 8*q20*q5*s23 + 
       q24*q5*s23 + q4*q5*s23 - 2*q5^2*s23 - 3*q3*q6*s23 + 6*q5*q6*s23 + 
       2*q6^2*s23 + q10*q9*s23 - 2*q24*q9*s23 - 3*q4*q9*s23 + 
       4*q20*q5^2*s23^2 - 2*q5^2*q6*s23^2 - 2*q5*q6^2*s23^2 + 6*q13^2*s34 + 
       2*q10*q2*s34 + 2*q2*q24*s34 + 3*q10*q5*s34 - 2*q20*q5*s34 - 
       q24*q5*s34 - q4*q5*s34 - 2*q10*q6*s34 - 5*q13*q6*s34 + 3*q2*q6*s34 + 
       8*q24*q6*s34 + 6*q5*q6*s34 - 2*q6^2*s34 + q24*q7*s34 - 4*q20*q8*s34 - 
       q5*q8*s34 + 4*q6*q8*s34 - 3*q10*q9*s34 + 4*q13*q9*s34 - 8*q2*q9*s34 - 
       2*q20*q9*s34 + 2*q24*q9*s34 + 4*q4*q9*s34 - 2*q5*q9*s34 - 
       6*q6*q9*s34 - 9*q7*q9*s34 + q13*q5^2*s12*s34 + 2*q4*q5*q8*s12*s34 - 
       q5^2*q8*s12*s34 + 2*q20*q5^2*s23*s34 - 2*q5^2*q6*s23*s34 - 
       2*q5*q6^2*s23*s34 + 3*q2*q24^2*s34^2 - 3*q10*q2*q5*s34^2 + 
       6*q2*q24*q5*s34^2 - q13*q5^2*s34^2 - 3*q24^2*q7*s34^2 - 
       5*q24*q5*q7*s34^2 + q4*q5*q8*s34^2 + q5^2*q8*s34^2 + 
       4*q2*q24*q9*s34^2 - 3*q2*q5*q9*s34^2 + 3*q10*q6*q9*s34^2 - 
       2*q13*q6*q9*s34^2 + 4*q5*q6*q9*s34^2 - 3*q24*q7*q9*s34^2 + 
       5*q5*q7*q9*s34^2 - 4*q2*q9^2*s34^2 + 3*q13^2*s45 + 4*q10*q2*s45 - 
       2*q13*q2*s45 + 4*q2^2*s45 + 2*q2*q20*s45 - 3*q2*q24*s45 + q24^2*s45 - 
       q2*q3*s45 + 2*q10*q5*s45 + 3*q13*q5*s45 + 6*q20*q5*s45 - 2*q5^2*s45 - 
       7*q10*q6*s45 - 3*q13*q6*s45 - 6*q2*q6*s45 + 5*q24*q6*s45 + 
       6*q3*q6*s45 - 2*q5*q6*s45 - 2*q6^2*s45 - 3*q13*q7*s45 + 2*q24*q7*s45 - 
       4*q5*q7*s45 - 4*q20*q8*s45 - 2*q3*q8*s45 - 2*q5*q8*s45 + 2*q6*q8*s45 - 
       2*q7*q8*s45 + 2*q13*q9*s45 - q2*q9*s45 - 2*q6*q9*s45 - 
       2*q5*q7*q8*s12*s45 - q24^2*q5*s23*s45 + q10*q5^2*s23*s45 - 
       6*q20*q5^2*s23*s45 - q24*q5^2*s23*s45 + 4*q5^2*q6*s23*s45 + 
       4*q5*q6^2*s23*s45 - 4*q2*q24^2*s34*s45 + 2*q2*q20*q5*s34*s45 + 
       5*q2*q24*q5*s34*s45 + q24^2*q5*s34*s45 - 3*q10*q5^2*s34*s45 - 
       q13*q5^2*s34*s45 - 6*q20*q5^2*s34*s45 + q24*q5^2*s34*s45 - 
       2*q2*q5*q6*s34*s45 + 4*q5^2*q6*s34*s45 + 2*q2*q6^2*s34*s45 + 
       4*q5*q6^2*s34*s45 - 5*q24^2*q7*s34*s45 - 7*q24*q5*q7*s34*s45 + 
       q5^2*q8*s34*s45 + 4*q2^2*q9*s34*s45 - 9*q2*q5*q9*s34*s45 + 
       2*q20*q5*q9*s34*s45 + 10*q5*q6*q9*s34*s45 - 3*q5*q7*q9*s34*s45 + 
       3*q2*q24^2*q5*s34^2*s45 - 4*q10*q2*q5^2*s34^2*s45 + 
       4*q2*q24*q5^2*s34^2*s45 - q24^2*q5*q7*s34^2*s45 - 
       2*q24*q5^2*q7*s34^2*s45 - 2*q20*q5^2*q9*s34^2*s45 + 
       2*q5^2*q7*q9*s34^2*s45 - 2*q2*q5*q9^2*s34^2*s45 + 
       2*q5*q6*q9^2*s34^2*s45 + 3*q10*q2*q5*s45^2 - 2*q24^2*q5*s45^2 - 
       2*q10*q5^2*s45^2 + 2*q20*q5^2*s45^2 + 6*q2*q5*q6*s45^2 - 
       2*q5^2*q6*s45^2 - 2*q5*q6^2*s45^2 - 2*q24^2*q7*s45^2 - 
       2*q24*q5*q7*s45^2 - 2*q5^2*q7*s45^2 - 3*q3*q6*q8*s45^2 - 
       10*q2*q5*q9*s45^2 - 6*q2*q6*q9*s45^2 + 10*q5*q6*q9*s45^2 - 
       2*q2*q9^2*s45^2 + 2*q6*q9^2*s45^2 + q24^2*q5^2*s23*s45^2 - 
       q10*q5^3*s23*s45^2 + q24*q5^3*s23*s45^2 - q2*q24^2*q5*s34*s45^2 - 
       2*q10*q2*q5^2*s34*s45^2 + 2*q2*q20*q5^2*s34*s45^2 + 
       2*q2*q24*q5^2*s34*s45^2 + 2*q24^2*q5^2*s34*s45^2 - 
       2*q10*q5^3*s34*s45^2 + 2*q24*q5^3*s34*s45^2 - 2*q2*q5^2*q6*s34*s45^2 - 
       2*q2*q5*q6^2*s34*s45^2 - 2*q24^2*q5*q7*s34*s45^2 - 
       4*q24*q5^2*q7*s34*s45^2 + 2*q2^2*q5*q9*s34*s45^2 - 
       2*q2*q5*q9^2*s34*s45^2 + 2*q5*q6*q9^2*s34*s45^2 + 
       q2*q24^2*q5^2*s34^2*s45^2 - q10*q2*q5^3*s34^2*s45^2 + 
       q2*q24*q5^3*s34^2*s45^2 - 2*q2^2*q5*q6*s45^3 - q24^2*q5*q7*s45^3 - 
       2*q24*q5^2*q7*s45^3 + 2*q2^2*q5*q9*s45^3 + 2*q2^2*q6*q9*s45^3 - 
       10*q2*q5*q6*q9*s45^3 - 2*q2*q5*q9^2*s45^3 - 4*q2*q6*q9^2*s45^3 + 
       2*q5*q6*q9^2*s45^3 + 2*q2^2*q5*q6*q9*s45^4 - 2*q2*q5*q6*q9^2*s45^4 + 
       q10*q2*s51 + 9*q13*q2*s51 + 2*q2^2*s51 + 2*q2*q20*s51 - 5*q2*q24*s51 - 
       q2*q3*s51 + 2*q10*q6*s51 + 5*q13*q6*s51 + 5*q2*q6*s51 - 5*q24*q6*s51 + 
       q3*q6*s51 + 3*q13*q7*s51 - 9*q2*q7*s51 + 2*q24*q7*s51 - 7*q6*q7*s51 - 
       2*q6*q8*s51 + 2*q10*q9*s51 - 7*q13*q9*s51 + 11*q2*q9*s51 + 
       2*q20*q9*s51 + 4*q24*q9*s51 - 3*q4*q9*s51 + 3*q6*q9*s51 - 
       q13^2*q2*s12*s51 + 5*q13*q2^2*s12*s51 - 3*q2^2*q3*s12*s51 + 
       2*q13^2*q7*s12*s51 + 5*q13*q2*q7*s12*s51 + 4*q2*q3*q7*s12*s51 + 
       q13^2*q2*q7*s12^2*s51 + 4*q13*q2^2*q7*s12^2*s51 - 
       4*q2^2*q3*q7*s12^2*s51 + q24^2*q9*s23*s51 + 3*q24*q9^2*s23*s51 + 
       3*q4*q9^2*s23*s51 - 5*q2*q24^2*s34*s51 - 3*q13^2*q6*s34*s51 - 
       5*q10*q6^2*s34*s51 - 3*q13*q6^2*s34*s51 - 2*q2*q6^2*s34*s51 - 
       4*q24^2*q7*s34*s51 + 3*q2*q6*q7*s34*s51 + 2*q13^2*q9*s34*s51 + 
       2*q2^2*q9*s34*s51 - 3*q2*q24*q9*s34*s51 - q24^2*q9*s34*s51 + 
       7*q13*q6*q9*s34*s51 + 7*q24*q7*q9*s34*s51 - 2*q4*q7*q9*s34*s51 + 
       6*q2*q9^2*s34*s51 + 3*q24*q9^2*s34*s51 + q4*q9^2*s34*s51 + 
       q2*q24^2*q9*s34^2*s51 - q13^2*q6*q9*s34^2*s51 - 
       2*q10*q6^2*q9*s34^2*s51 - 2*q13*q6^2*q9*s34^2*s51 - 
       3*q24^2*q7*q9*s34^2*s51 + 2*q2*q24*q9^2*s34^2*s51 - 
       2*q24*q7*q9^2*s34^2*s51 - 2*q4*q7*q9^2*s34^2*s51 + 
       2*q13^2*q2*s45*s51 - q13*q2^2*s45*s51 + q2*q24^2*s45*s51 - 
       q2^2*q3*s45*s51 + q24*q6^2*s45*s51 + q13^2*q7*s45*s51 - 
       q24^2*q7*s45*s51 + 5*q13*q6*q7*s45*s51 + 2*q3*q6*q8*s45*s51 + 
       q6^2*q8*s45*s51 + 2*q6*q7*q8*s45*s51 + q13^2*q9*s45*s51 + 
       3*q13*q2*q9*s45*s51 - 6*q2^2*q9*s45*s51 - q2*q6*q9*s45*s51 - 
       2*q2*q6*q9^2*s45^2*s51 - 4*q13^2*q2*s51^2 - q13*q2^2*s51^2 + 
       2*q2*q24^2*s51^2 - q2^2*q3*s51^2 - q13^2*q6*s51^2 - 2*q13*q6^2*s51^2 + 
       5*q13*q2*q7*s51^2 + q2*q3*q7*s51^2 + q13*q6*q7*s51^2 + 
       5*q2*q6*q7*s51^2 + 2*q6^2*q7*s51^2 - 2*q13^2*q9*s51^2 - 
       2*q13*q2*q9*s51^2 - 4*q2^2*q9*s51^2 - q2*q24*q9*s51^2 - 
       2*q24^2*q9*s51^2 - 3*q10*q6*q9*s51^2 - 6*q13*q6*q9*s51^2 - 
       2*q2*q9^2*s51^2 - 3*q24*q9^2*s51^2 - q4*q9^2*s51^2 - 
       2*q13^2*q2^2*s12*s51^2 - 2*q13*q2^3*s12*s51^2 + 2*q2^3*q3*s12*s51^2 - 
       q13^2*q2*q7*s12*s51^2 + 6*q13*q2^2*q7*s12*s51^2 - 
       6*q2^2*q3*q7*s12*s51^2 - q13^2*q2^2*q7*s12^2*s51^2 - 
       q13*q2^3*q7*s12^2*s51^2 + q2^3*q3*q7*s12^2*s51^2 - 
       q24^2*q9^2*s23*s51^2 - q24*q9^3*s23*s51^2 - q4*q9^3*s23*s51^2 - 
       2*q2*q6^2*q7*s34*s51^2 - 2*q2*q24^2*q9*s34*s51^2 + 
       3*q13^2*q6*q9*s34*s51^2 + 4*q10*q6^2*q9*s34*s51^2 + 
       4*q13*q6^2*q9*s34*s51^2 - q24^2*q7*q9*s34*s51^2 - 
       4*q2*q24*q9^2*s34*s51^2 - 2*q24^2*q9^2*s34*s51^2 + 
       2*q24*q7*q9^2*s34*s51^2 + 2*q4*q7*q9^2*s34*s51^2 - 
       2*q24*q9^3*s34*s51^2 - 2*q4*q9^3*s34*s51^2 - q13^2*q6^2*q9*s34^2*
        s51^2 - q10*q6^3*q9*s34^2*s51^2 - q13*q6^3*q9*s34^2*s51^2 - 
       q24^2*q7*q9^2*s34^2*s51^2 - q24*q7*q9^3*s34^2*s51^2 - 
       q4*q7*q9^3*s34^2*s51^2 + q13^2*q2^2*s45*s51^2 + q13*q2^3*s45*s51^2 - 
       q2^3*q3*s45*s51^2 - q13^2*q6*q7*s45*s51^2 - 2*q13*q6^2*q7*s45*s51^2 + 
       q13^2*q2*q9*s45*s51^2 + 2*q13*q2^2*q9*s45*s51^2 - q13^2*q2^2*s51^3 - 
       q13*q2^3*s51^3 + q2^3*q3*s51^3 - 2*q13^2*q2*q7*s51^3 + 
       2*q13*q2^2*q7*s51^3 - 2*q2^2*q3*q7*s51^3 - q13^2*q6*q7*s51^3 - 
       2*q13*q6^2*q7*s51^3 + q13^2*q2*q9*s51^3 + 2*q13*q2^2*q9*s51^3 + 
       q2*q24^2*q9*s51^3 + 2*q2*q24*q9^2*s51^3 + q24^2*q9^2*s51^3 + 
       q24*q9^3*s51^3 + q4*q9^3*s51^3 - 2*q13^2*q2^2*q7*s12*s51^3 - 
       2*q13*q2^3*q7*s12*s51^3 + 2*q2^3*q3*q7*s12*s51^3 - 
       q13^2*q2^2*q7*s51^4 - q13*q2^3*q7*s51^4 + q2^3*q3*q7*s51^4])/2 + 
   ((-2*F[1, 1, 5]^2 + 2*F[1, 1, 6]^2)*r[3*q13 - 15*q18 - 2*q19 + 8*q2 - 
       9*q6 + 4*q7 + 2*q8 - 4*q9 - 3*q13^2*s12 + 2*q13*q2*s12 - 
       8*q18*q2*s12 - 2*q19*q2*s12 - 7*q2*q3*s12 + 5*q13*q5*s12 - 
       4*q19*q5*s12 - 4*q2*q5*s12 - 6*q13*q7*s12 - 3*q18*q7*s12 - 
       6*q2*q7*s12 + 7*q4*q7*s12 + 3*q18*q8*s12 + 7*q3*q8*s12 - 4*q4*q8*s12 + 
       4*q5*q8*s12 + 10*q7*q8*s12 + 2*q8^2*s12 - 3*q13*q2*q7*s12^2 - 
       2*q19*q2*q7*s12^2 - 3*q4*q5*q8*s12^2 + 8*q2*q7*q8*s12^2 - 
       2*q7^2*q8*s12^2 + 2*q7*q8^2*s12^2 - 2*q19*q6*s23 + 2*q6^2*s23 + 
       6*q13^2*s34 + 3*q18^2*s34 + 2*q10*q2*s34 + 3*q18*q2*s34 + 
       2*q2*q5*s34 - 4*q10*q6*s34 - 5*q13*q6*s34 + 3*q18*q6*s34 - 
       3*q2*q6*s34 - 2*q18*q7*s34 + 3*q2*q7*s34 - 3*q4*q7*s34 + 2*q4*q8*s34 - 
       3*q5*q8*s34 + 4*q13*q9*s34 - 4*q18*q9*s34 - 2*q2*q9*s34 - 
       4*q6*q9*s34 + 4*q7*q9*s34 + q13*q5^2*s12*s34 + 4*q4*q5*q8*s12*s34 - 
       q5^2*q8*s12*s34 - q13*q5^2*s34^2 - q4*q5*q8*s34^2 + q5^2*q8*s34^2 - 
       2*q13*q6*q9*s34^2 - 2*q18*q7*q9*s34^2 + 3*q13^2*s45 - 3*q18^2*s45 + 
       4*q10*q2*s45 - 2*q13*q2*s45 + 3*q18*q2*s45 - 2*q19*q2*s45 + 
       3*q13*q5*s45 + q2*q5*s45 - 7*q10*q6*s45 - 3*q13*q6*s45 - 
       6*q18*q6*s45 + 4*q19*q6*s45 + 10*q2*q6*s45 - 4*q6^2*s45 - 
       3*q13*q7*s45 + 5*q18*q8*s45 - 6*q2*q8*s45 - 5*q5*q8*s45 - 
       3*q7*q8*s45 + 2*q13*q9*s45 + 2*q18*q9*s45 + 6*q2*q9*s45 - 
       6*q6*q9*s45 - 6*q7*q9*s45 + 6*q8*q9*s45 - 2*q7*q8^2*s12*s45 - 
       q18*q2^2*s34*s45 + 2*q10*q2*q5*s34*s45 - q2^2*q5*s34*s45 - 
       q13*q5^2*s34*s45 + q5^2*q8*s34*s45 - 2*q2*q5*q9*s34*s45 - 
       2*q5*q8*q9*s34*s45 + 3*q10*q2*q5*s45^2 - 2*q19*q2*q6*s45^2 + 
       2*q2*q6^2*s45^2 + 3*q18*q6*q8*s45^2 - 6*q2*q6*q8*s45^2 + 
       2*q7*q8^2*s45^2 - 2*q2^2*q9*s45^2 + 8*q2*q6*q9*s45^2 + 
       8*q7*q8*q9*s45^2 - 2*q8^2*q9*s45^2 - 2*q2^2*q6*q9*s45^3 - 
       2*q7*q8^2*q9*s45^3 + q10*q2*s51 + 9*q13*q2*s51 - 2*q2*q3*s51 + 
       2*q10*q6*s51 + 5*q13*q6*s51 + 15*q18*q6*s51 - 11*q2*q6*s51 + 
       4*q3*q6*s51 + 3*q13*q7*s51 + 7*q2*q7*s51 - 2*q4*q7*s51 + 
       12*q2*q8*s51 - 2*q3*q8*s51 - q4*q8*s51 - 14*q7*q8*s51 - 7*q13*q9*s51 + 
       9*q18*q9*s51 + 6*q2*q9*s51 + 3*q6*q9*s51 - 9*q7*q9*s51 - 
       q13^2*q2*s12*s51 + 5*q13*q2^2*s12*s51 - 2*q19*q2^2*s12*s51 - 
       3*q2^2*q3*s12*s51 + 2*q13^2*q7*s12*s51 + 5*q13*q2*q7*s12*s51 - 
       2*q19*q2*q7*s12*s51 - 4*q2*q7^2*s12*s51 - 8*q2*q7*q8*s12*s51 + 
       2*q7^2*q8*s12*s51 + q13^2*q2*q7*s12^2*s51 + 4*q13*q2^2*q7*s12^2*s51 + 
       2*q19*q2^2*q7*s12^2*s51 - 4*q2^2*q3*q7*s12^2*s51 - 
       2*q2^2*q7*q8*s12^2*s51 + 2*q2*q7^2*q8*s12^2*s51 - 
       2*q2*q7*q8^2*s12^2*s51 - 3*q13^2*q6*s34*s51 + q18^2*q6*s34*s51 - 
       5*q10*q6^2*s34*s51 - 3*q13*q6^2*s34*s51 + 3*q18^2*q7*s34*s51 + 
       5*q18*q6*q7*s34*s51 - 5*q2*q6*q7*s34*s51 + 3*q18*q7^2*s34*s51 + 
       2*q2*q7^2*s34*s51 - 5*q4*q7^2*s34*s51 + 2*q13^2*q9*s34*s51 + 
       2*q18^2*q9*s34*s51 + 2*q10*q6*q9*s34*s51 + 7*q13*q6*q9*s34*s51 + 
       7*q18*q7*q9*s34*s51 - 2*q4*q7*q9*s34*s51 - q13^2*q6*q9*s34^2*s51 - 
       2*q10*q6^2*q9*s34^2*s51 - 2*q13*q6^2*q9*s34^2*s51 + 
       q18^2*q7*q9*s34^2*s51 + 2*q18*q7^2*q9*s34^2*s51 - 
       2*q4*q7^2*q9*s34^2*s51 + 2*q13^2*q2*s45*s51 - q13*q2^2*s45*s51 - 
       2*q19*q2^2*s45*s51 - q2^2*q3*s45*s51 - 2*q18^2*q6*s45*s51 + 
       2*q19*q2*q6*s45*s51 - 2*q2*q6^2*s45*s51 + q13^2*q7*s45*s51 + 
       5*q13*q6*q7*s45*s51 + 3*q18^2*q8*s45*s51 - 13*q18*q6*q8*s45*s51 + 
       14*q2*q6*q8*s45*s51 - 8*q3*q6*q8*s45*s51 - 5*q6*q7*q8*s45*s51 + 
       3*q18*q8^2*s45*s51 + 5*q3*q8^2*s45*s51 + 2*q7*q8^2*s45*s51 + 
       q13^2*q9*s45*s51 - q18^2*q9*s45*s51 + 3*q13*q2*q9*s45*s51 - 
       4*q2^2*q9*s45*s51 + 3*q2*q6*q9*s45*s51 - 3*q18*q8*q9*s45*s51 + 
       13*q7*q8*q9*s45*s51 - 2*q19*q2^2*q6*s45^2*s51 + 
       q18^2*q6*q8*s45^2*s51 + 2*q2*q6^2*q8*s45^2*s51 + 
       4*q18*q6*q8^2*s45^2*s51 + 4*q3*q6*q8^2*s45^2*s51 - 
       2*q2^2*q6*q9*s45^2*s51 - 4*q7*q8^2*q9*s45^2*s51 - 4*q13^2*q2*s51^2 - 
       q13*q2^2*s51^2 - q2^2*q3*s51^2 - q13^2*q6*s51^2 + 3*q18^2*q6*s51^2 - 
       2*q13*q6^2*s51^2 + 2*q2*q6^2*s51^2 + 5*q13*q2*q7*s51^2 + 
       q13*q6*q7*s51^2 + 5*q18*q6*q7*s51^2 - 13*q2*q6*q7*s51^2 + 
       2*q2*q7^2*s51^2 + 6*q18*q6*q8*s51^2 - 16*q2*q6*q8*s51^2 + 
       3*q3*q6*q8*s51^2 + 14*q2*q7*q8*s51^2 + 13*q6*q7*q8*s51^2 - 
       2*q7^2*q8*s51^2 - 2*q13^2*q9*s51^2 - 3*q18^2*q9*s51^2 - 
       2*q13*q2*q9*s51^2 - 2*q2^2*q9*s51^2 - 3*q10*q6*q9*s51^2 - 
       6*q13*q6*q9*s51^2 - 6*q18*q7*q9*s51^2 + 3*q4*q7*q9*s51^2 - 
       5*q18*q8*q9*s51^2 + 5*q7*q8*q9*s51^2 - 2*q13^2*q2^2*s12*s51^2 - 
       2*q13*q2^3*s12*s51^2 + 2*q2^3*q3*s12*s51^2 - q13^2*q2*q7*s12*s51^2 + 
       6*q13*q2^2*q7*s12*s51^2 - 6*q2^2*q3*q7*s12*s51^2 - 
       2*q2*q7^2*q8*s12*s51^2 - q13^2*q2^2*q7*s12^2*s51^2 - 
       q13*q2^3*q7*s12^2*s51^2 + q2^3*q3*q7*s12^2*s51^2 + 
       q18^2*q6*q7*s34*s51^2 + 2*q18*q6*q7^2*s34*s51^2 - 
       2*q2*q6*q7^2*s34*s51^2 + 3*q13^2*q6*q9*s34*s51^2 + 
       4*q10*q6^2*q9*s34*s51^2 + 4*q13*q6^2*q9*s34*s51^2 - 
       3*q18^2*q7*q9*s34*s51^2 - 4*q18*q7^2*q9*s34*s51^2 + 
       4*q4*q7^2*q9*s34*s51^2 - q13^2*q6^2*q9*s34^2*s51^2 - 
       q10*q6^3*q9*s34^2*s51^2 - q13*q6^3*q9*s34^2*s51^2 - 
       q18^2*q7^2*q9*s34^2*s51^2 - q18*q7^3*q9*s34^2*s51^2 + 
       q4*q7^3*q9*s34^2*s51^2 + q13^2*q2^2*s45*s51^2 + q13*q2^3*s45*s51^2 - 
       q2^3*q3*s45*s51^2 - q13^2*q6*q7*s45*s51^2 - 2*q13*q6^2*q7*s45*s51^2 - 
       3*q18^2*q6*q8*s45*s51^2 - 2*q2*q6^2*q8*s45*s51^2 + 
       2*q6^2*q7*q8*s45*s51^2 - 4*q18*q6*q8^2*s45*s51^2 - 
       4*q3*q6*q8^2*s45*s51^2 + q13^2*q2*q9*s45*s51^2 + 
       2*q13*q2^2*q9*s45*s51^2 + q18^2*q8*q9*s45*s51^2 + 
       2*q18*q8^2*q9*s45*s51^2 - 2*q7*q8^2*q9*s45*s51^2 + 
       q18^2*q6*q8^2*s45^2*s51^2 + q18*q6*q8^3*s45^2*s51^2 + 
       q3*q6*q8^3*s45^2*s51^2 - q13^2*q2^2*s51^3 - q13*q2^3*s51^3 + 
       q2^3*q3*s51^3 - 2*q13^2*q2*q7*s51^3 + 2*q13*q2^2*q7*s51^3 - 
       2*q2^2*q3*q7*s51^3 - q13^2*q6*q7*s51^3 - 2*q13*q6^2*q7*s51^3 + 
       2*q2*q6^2*q7*s51^3 - 2*q2*q6*q7^2*s51^3 + 2*q2*q6^2*q8*s51^3 - 
       18*q2*q6*q7*q8*s51^3 - 2*q6^2*q7*q8*s51^3 + 2*q2*q7^2*q8*s51^3 + 
       2*q6*q7^2*q8*s51^3 + q13^2*q2*q9*s51^3 + 2*q13*q2^2*q9*s51^3 - 
       2*q13^2*q2^2*q7*s12*s51^3 - 2*q13*q2^3*q7*s12*s51^3 + 
       2*q2^3*q3*q7*s12*s51^3 - q13^2*q2^2*q7*s51^4 - q13*q2^3*q7*s51^4 + 
       q2^3*q3*q7*s51^4 + 2*q2*q6^2*q7*q8*s51^4 - 2*q2*q6*q7^2*q8*s51^4])/2 + 
   ((-4*F[1, 1, 5] + 4*F[1, 1, 6])*r[2*q10 - 21*q13 + 41*q18 + 8*q19 - 
       29*q2 + 6*q3 + 2*q4 + q5 + 5*q6 - 11*q7 + 15*q8 - 2*q9 + 4*q13^2*s12 - 
       5*q13*q2*s12 - 2*q18*q2*s12 + 2*q2*q3*s12 + 2*q2*q4*s12 - 
       5*q13*q5*s12 - 4*q19*q5*s12 + 2*q2*q5*s12 - 2*q4*q5*s12 + 
       14*q13*q7*s12 - 2*q18*q7*s12 + 2*q19*q7*s12 + 15*q2*q7*s12 - 
       4*q3*q7*s12 - 4*q4*q7*s12 + q5*q7*s12 + q7^2*s12 + 2*q18*q8*s12 + 
       9*q2*q8*s12 - 4*q3*q8*s12 + 4*q4*q8*s12 + 4*q5*q8*s12 - 29*q7*q8*s12 - 
       q8^2*s12 + 6*q13*q2*q7*s12^2 - 2*q2*q3*q7*s12^2 - 3*q13*q5*q7*s12^2 - 
       2*q2*q4*q8*s12^2 + 4*q4*q5*q8*s12^2 - 7*q2*q7*q8*s12^2 + 
       6*q5*q7*q8*s12^2 + q7^2*q8*s12^2 - q7*q8^2*s12^2 - 6*q3*q6*s23 + 
       3*q5*q6*s23 - 2*q6^2*s23 - 8*q13^2*s34 - 4*q18^2*s34 - 4*q10*q2*s34 + 
       q18*q2*s34 + 2*q2*q4*s34 - 2*q2*q5*s34 + 2*q4*q5*s34 + 6*q10*q6*s34 + 
       16*q13*q6*s34 - 9*q18*q6*s34 + 6*q2*q6*s34 - 2*q5*q6*s34 + q6^2*s34 + 
       18*q18*q7*s34 - 12*q2*q7*s34 - 2*q4*q7*s34 + q5*q7*s34 + q7^2*s34 - 
       2*q10*q8*s34 - 2*q4*q8*s34 + q5*q8*s34 - 19*q13*q9*s34 + 
       22*q18*q9*s34 - 12*q2*q9*s34 + 12*q6*q9*s34 - 12*q7*q9*s34 + 
       8*q8*q9*s34 - q13*q5^2*s12*s34 - 4*q4*q5*q8*s12*s34 + 
       q5^2*q8*s12*s34 + q13*q5^2*s34^2 - q5^2*q8*s34^2 - 3*q18*q2*q9*s34^2 + 
       2*q2*q4*q9*s34^2 + 3*q13*q5*q9*s34^2 - q2*q5*q9*s34^2 + 
       2*q10*q6*q9*s34^2 + 6*q13*q6*q9*s34^2 - q5*q6*q9*s34^2 + 
       q6^2*q9*s34^2 + 6*q18*q7*q9*s34^2 - 2*q4*q7*q9*s34^2 + 
       q5*q7*q9*s34^2 + q7^2*q9*s34^2 - 2*q10*q8*q9*s34^2 - 
       2*q5*q8*q9*s34^2 - 4*q13^2*s45 + 4*q18^2*s45 - 8*q10*q2*s45 + 
       13*q13*q2*s45 - 2*q18*q2*s45 - 2*q10*q5*s45 + q13*q5*s45 - 
       3*q2*q5*s45 + 4*q10*q6*s45 - 2*q13*q6*s45 + 23*q18*q6*s45 - 
       2*q19*q6*s45 - 18*q2*q6*s45 + 8*q3*q6*s45 - 7*q5*q6*s45 + 3*q6^2*s45 + 
       6*q13*q7*s45 - 2*q19*q7*s45 + 2*q10*q8*s45 - 19*q18*q8*s45 + 
       5*q2*q8*s45 - 2*q3*q8*s45 - 4*q5*q8*s45 + 9*q6*q8*s45 + 7*q7*q8*s45 - 
       9*q13*q9*s45 - 9*q18*q9*s45 - 5*q2*q9*s45 + 12*q6*q9*s45 + 
       10*q7*q9*s45 - 3*q8*q9*s45 - 3*q13*q5*q7*s12*s45 + 
       3*q5*q7*q8*s12*s45 + q7*q8^2*s12*s45 + q18*q2^2*s34*s45 - 
       4*q10*q2*q5*s34*s45 + q2^2*q5*s34*s45 + q13*q5^2*s34*s45 + 
       3*q18*q2*q6*s34*s45 + q2*q5*q6*s34*s45 - q5^2*q8*s34*s45 + 
       3*q18*q2*q9*s34*s45 + 3*q13*q5*q9*s34*s45 - q2*q5*q9*s34*s45 - 
       4*q5*q8*q9*s34*s45 - 4*q10*q2*q5*s45^2 - 3*q18*q2*q6*s45^2 + 
       4*q2*q5*q6*s45^2 - q2*q6^2*s45^2 - 2*q10*q2*q8*s45^2 - 
       6*q18*q6*q8*s45^2 + 7*q2*q6*q8*s45^2 - 2*q3*q6*q8*s45^2 - 
       q5*q7*q8*s45^2 - q7*q8^2*s45^2 + q2^2*q9*s45^2 - q2*q5*q9*s45^2 - 
       16*q2*q6*q9*s45^2 + q5*q6*q9*s45^2 - q5*q7*q9*s45^2 + q5*q8*q9*s45^2 - 
       13*q7*q8*q9*s45^2 + q8^2*q9*s45^2 + q2^2*q6*q9*s45^3 - 
       q2*q5*q6*q9*s45^3 + q5*q7*q8*q9*s45^3 + q7*q8^2*q9*s45^3 - 
       4*q10*q2*s51 - q13*q2*s51 - 2*q19*q2*s51 - 6*q2*q4*s51 - 
       6*q10*q6*s51 - 25*q13*q6*s51 - 31*q18*q6*s51 + 14*q2*q6*s51 - 
       2*q3*q6*s51 + q6^2*s51 - q13*q7*s51 - 18*q18*q7*s51 + 2*q19*q7*s51 - 
       3*q2*q7*s51 - 4*q3*q7*s51 + 6*q4*q7*s51 + q7^2*s51 + 12*q10*q8*s51 + 
       18*q18*q8*s51 - 27*q2*q8*s51 + 6*q3*q8*s51 - 2*q4*q8*s51 + 
       18*q7*q8*s51 - q8^2*s51 - 2*q10*q9*s51 + 17*q13*q9*s51 - 
       26*q18*q9*s51 - 4*q19*q9*s51 + 2*q2*q9*s51 - 2*q4*q9*s51 - 
       4*q6*q9*s51 + 15*q7*q9*s51 - 6*q8*q9*s51 + 2*q13^2*q2*s12*s51 - 
       7*q13*q2^2*s12*s51 + 6*q2^2*q3*s12*s51 - 3*q13^2*q7*s12*s51 - 
       11*q13*q2*q7*s12*s51 - 2*q19*q2*q7*s12*s51 + 2*q2*q7^2*s12*s51 + 
       q2^2*q8*s12*s51 - 4*q2*q4*q8*s12*s51 + 21*q2*q7*q8*s12*s51 - 
       q7^2*q8*s12*s51 - q2*q8^2*s12*s51 - q13^2*q2*q7*s12^2*s51 - 
       3*q13*q2^2*q7*s12^2*s51 + 4*q2^2*q3*q7*s12^2*s51 - 
       q2^2*q7*q8*s12^2*s51 - q2*q7^2*q8*s12^2*s51 + q2*q7*q8^2*s12^2*s51 + 
       4*q13^2*q6*s34*s51 - q18^2*q6*s34*s51 + 2*q10*q6^2*s34*s51 - 
       q13*q6^2*s34*s51 - 4*q18^2*q7*s34*s51 - 7*q18*q6*q7*s34*s51 + 
       7*q2*q6*q7*s34*s51 + q18*q7^2*s34*s51 - q2*q7^2*s34*s51 + 
       2*q4*q7^2*s34*s51 - 3*q13^2*q9*s34*s51 - 3*q18^2*q9*s34*s51 - 
       8*q2*q4*q9*s34*s51 - 8*q10*q6*q9*s34*s51 - 20*q13*q6*q9*s34*s51 - 
       20*q18*q7*q9*s34*s51 + 8*q4*q7*q9*s34*s51 + 8*q10*q8*q9*s34*s51 + 
       q13^2*q6*q9*s34^2*s51 + 4*q10*q6^2*q9*s34^2*s51 + 
       2*q13*q6^2*q9*s34^2*s51 - q18^2*q7*q9*s34^2*s51 - 
       2*q18*q7^2*q9*s34^2*s51 + 4*q4*q7^2*q9*s34^2*s51 - 
       3*q13^2*q2*s45*s51 + 4*q13*q2^2*s45*s51 - 2*q2^2*q3*s45*s51 + 
       3*q18^2*q6*s45*s51 - 2*q19*q2*q6*s45*s51 + q2*q6^2*s45*s51 - 
       q13^2*q7*s45*s51 - 7*q13*q6*q7*s45*s51 - 4*q18^2*q8*s45*s51 - 
       8*q10*q2*q8*s45*s51 + q2^2*q8*s45*s51 + 25*q18*q6*q8*s45*s51 - 
       23*q2*q6*q8*s45*s51 + 12*q3*q6*q8*s45*s51 + 7*q6*q7*q8*s45*s51 + 
       q18*q8^2*s45*s51 - q2*q8^2*s45*s51 - 2*q3*q8^2*s45*s51 - 
       q7*q8^2*s45*s51 - q13^2*q9*s45*s51 + q18^2*q9*s45*s51 - 
       6*q13*q2*q9*s45*s51 + 2*q2^2*q9*s45*s51 - 2*q19*q6*q9*s45*s51 - 
       10*q2*q6*q9*s45*s51 - 2*q19*q7*q9*s45*s51 + 6*q18*q8*q9*s45*s51 - 
       19*q7*q8*q9*s45*s51 - q18^2*q6*q8*s45^2*s51 + q2^2*q6*q8*s45^2*s51 - 
       q2*q6^2*q8*s45^2*s51 - 3*q18*q6*q8^2*s45^2*s51 - 
       q2*q6*q8^2*s45^2*s51 - 4*q3*q6*q8^2*s45^2*s51 + q2^2*q6*q9*s45^2*s51 + 
       2*q7*q8^2*q9*s45^2*s51 + 5*q13^2*q2*s51^2 + q13^2*q6*s51^2 - 
       4*q18^2*q6*s51^2 + q13*q6^2*s51^2 - q2*q6^2*s51^2 - 
       13*q13*q2*q7*s51^2 + 2*q2*q3*q7*s51^2 - 3*q13*q6*q7*s51^2 - 
       5*q18*q6*q7*s51^2 + 15*q2*q6*q7*s51^2 - q2*q7^2*s51^2 - 
       6*q10*q2*q8*s51^2 - 8*q18*q6*q8*s51^2 + 19*q2*q6*q8*s51^2 - 
       4*q3*q6*q8*s51^2 - 18*q2*q7*q8*s51^2 - 15*q6*q7*q8*s51^2 + 
       q7^2*q8*s51^2 + 3*q13^2*q9*s51^2 + 4*q18^2*q9*s51^2 - 
       q13*q2*q9*s51^2 + q2^2*q9*s51^2 + 6*q2*q4*q9*s51^2 + 
       4*q10*q6*q9*s51^2 + 8*q13*q6*q9*s51^2 + 8*q18*q7*q9*s51^2 - 
       2*q19*q7*q9*s51^2 - 4*q4*q7*q9*s51^2 - 6*q10*q8*q9*s51^2 + 
       5*q18*q8*q9*s51^2 - 5*q7*q8*q9*s51^2 + 2*q13^2*q2^2*s12*s51^2 + 
       2*q13^2*q2*q7*s12*s51^2 - 4*q13*q2^2*q7*s12*s51^2 + 
       4*q2^2*q3*q7*s12*s51^2 + q2*q7^2*q8*s12*s51^2 + 
       q13^2*q2^2*q7*s12^2*s51^2 - q18^2*q6*q7*s34*s51^2 - 
       q18*q6*q7^2*s34*s51^2 + q2*q6*q7^2*s34*s51^2 - 
       4*q13^2*q6*q9*s34*s51^2 - 4*q10*q6^2*q9*s34*s51^2 - 
       4*q13*q6^2*q9*s34*s51^2 + 4*q18^2*q7*q9*s34*s51^2 + 
       4*q18*q7^2*q9*s34*s51^2 - 4*q4*q7^2*q9*s34*s51^2 + 
       q13^2*q6^2*q9*s34^2*s51^2 + q18^2*q7^2*q9*s34^2*s51^2 - 
       q13^2*q2^2*s45*s51^2 + q13^2*q6*q7*s45*s51^2 + q13*q6^2*q7*s45*s51^2 + 
       4*q18^2*q6*q8*s45*s51^2 + q2*q6^2*q8*s45*s51^2 - 
       q6^2*q7*q8*s45*s51^2 + 4*q18*q6*q8^2*s45*s51^2 + 
       4*q3*q6*q8^2*s45*s51^2 - q13^2*q2*q9*s45*s51^2 - 
       q13*q2^2*q9*s45*s51^2 - q18^2*q8*q9*s45*s51^2 - 
       q18*q8^2*q9*s45*s51^2 + q7*q8^2*q9*s45*s51^2 - 
       q18^2*q6*q8^2*s45^2*s51^2 + q13^2*q2^2*s51^3 + 3*q13^2*q2*q7*s51^3 - 
       q13*q2^2*q7*s51^3 + q13^2*q6*q7*s51^3 + q13*q6^2*q7*s51^3 - 
       q2*q6^2*q7*s51^3 + q2*q6*q7^2*s51^3 - q2*q6^2*q8*s51^3 + 
       20*q2*q6*q7*q8*s51^3 + q6^2*q7*q8*s51^3 - q2*q7^2*q8*s51^3 - 
       q6*q7^2*q8*s51^3 - q13^2*q2*q9*s51^3 - q13*q2^2*q9*s51^3 + 
       2*q13^2*q2^2*q7*s12*s51^3 + q13^2*q2^2*q7*s51^4 - 
       q2*q6^2*q7*q8*s51^4 + q2*q6*q7^2*q8*s51^4])/2 + 
   ((-4*F[1, 1, 6] + 4*F[1, 1, 10])*r[-2*q10 + 6*q16 + 4*q2 + 12*q21 - 
       8*q22 + 8*q3 - 4*q4 + 10*q5 - 11*q6 + 4*q7 - 14*q8 + 2*q9 - 
       q2*q21*s12 + q21^2*s12 - 16*q21*q5*s12 - 4*q4*q5*s12 + 2*q21*q7*s12 - 
       2*q3*q7*s12 - 15*q21*q8*s12 - 2*q4*q8*s12 + 7*q5*q8*s12 + 
       15*q7*q8*s12 + 4*q21^2*q5*s12^2 - 4*q2*q21*q7*s12^2 - 
       3*q21^2*q7*s12^2 + 5*q21*q5*q7*s12^2 - 4*q21*q7^2*s12^2 + 
       4*q3*q7^2*s12^2 - 4*q2*q21*q8*s12^2 - q21^2*q8*s12^2 + 
       8*q21*q5*q8*s12^2 + 4*q4*q5*q8*s12^2 + 4*q2*q7*q8*s12^2 - 
       5*q5*q7*q8*s12^2 - q21*q8^2*s12^2 + q7*q8^2*s12^2 - 15*q16*q5*s23 + 
       6*q4*q5*s23 - 3*q16*q6*s23 - 14*q3*q6*s23 + 2*q4*q6*s23 + 
       16*q5*q6*s23 + q6^2*s23 + 3*q16^2*q5*s23^2 - 2*q16^2*q6*s23^2 - 
       4*q16*q5*q6*s23^2 - 6*q4*q5*q6*s23^2 + 3*q16*q6^2*s23^2 + 
       6*q3*q6^2*s23^2 - 2*q5*q6^2*s23^2 + q16^2*q5*q6*s23^3 + 
       q16^2*q6^2*s23^3 + q16*q5*q6^2*s23^3 + 2*q16^2*s34 - 2*q10*q2*s34 - 
       q16*q2*s34 + 3*q21^2*s34 - 2*q2*q22*s34 - 2*q16*q5*s34 - q21*q5*s34 - 
       4*q22*q5*s34 + 2*q4*q5*s34 + 8*q2*q6*s34 + q21*q6*s34 - 4*q4*q6*s34 + 
       16*q5*q6*s34 - q6^2*s34 + 6*q10*q7*s34 - q16*q7*s34 - 7*q16*q8*s34 + 
       15*q21*q8*s34 + 2*q22*q8*s34 + 4*q4*q8*s34 - 2*q5*q8*s34 - 
       2*q8^2*s34 + 5*q2*q9*s34 - 4*q6*q9*s34 + 3*q7*q9*s34 - 5*q8*q9*s34 - 
       5*q21^2*q5*s12*s34 - 2*q21^2*q8*s12*s34 + 4*q21*q5*q8*s12*s34 - 
       7*q21*q8^2*s12*s34 - 6*q4*q8^2*s12*s34 - 4*q21^2*q5*q8*s12^2*s34 - 
       4*q21*q5*q8^2*s12^2*s34 - 4*q4*q5*q8^2*s12^2*s34 + q16^2*q5*s23*s34 - 
       4*q4*q5*q6*s23*s34 - q5*q6^2*s23*s34 - q16^2*q2*s34^2 - 
       4*q10*q2^2*s34^2 + 4*q16*q2^2*s34^2 - 2*q10*q2*q5*s34^2 + 
       3*q16*q2*q5*s34^2 + q21^2*q5*s34^2 - 3*q21*q5*q6*s34^2 + 
       2*q10*q5*q7*s34^2 - 3*q16*q5*q7*s34^2 + q16^2*q8*s34^2 + 
       2*q21^2*q8*s34^2 - 6*q21*q5*q8*s34^2 + 2*q22*q5*q8*s34^2 - 
       2*q4*q5*q8*s34^2 + 6*q21*q8^2*s34^2 + 2*q4*q8^2*s34^2 + 
       q5*q8^2*s34^2 - q2*q5*q9*s34^2 - q5*q6*q9*s34^2 + q5*q7*q9*s34^2 + 
       q5*q8*q9*s34^2 + 7*q21^2*q5*q8*s12*s34^2 + 2*q21^2*q8^2*s12*s34^2 + 
       6*q21*q5*q8^2*s12*s34^2 + 4*q4*q5*q8^2*s12*s34^2 + 
       q21^2*q5*q8^2*s12^2*s34^2 - 3*q21^2*q5*q8*s34^3 - 2*q21^2*q8^2*s34^3 - 
       2*q21*q5*q8^2*s34^3 - 2*q21^2*q5*q8^2*s12*s34^3 + 
       q21^2*q5*q8^2*s34^4 + 4*q16^2*s45 + 2*q10*q2*s45 - 7*q16*q2*s45 - 
       6*q2*q21*s45 - 2*q21^2*s45 - 2*q2*q22*s45 + 2*q10*q5*s45 + 
       17*q16*q5*s45 + 3*q21*q5*s45 - 3*q16*q6*s45 + 12*q2*q6*s45 - 
       q21*q6*s45 + 12*q3*q6*s45 - 9*q5*q6*s45 - q6^2*s45 + 2*q10*q7*s45 + 
       q16*q7*s45 + 2*q21*q7*s45 + 2*q5*q7*s45 - 2*q22*q8*s45 + q5*q8*s45 - 
       10*q7*q8*s45 + 5*q2*q9*s45 - 2*q6*q9*s45 + 3*q8*q9*s45 - 
       q2*q21^2*s12*s45 + q21^2*q5*s12*s45 + 3*q21^2*q7*s12*s45 - 
       6*q21*q5*q7*s12*s45 + 2*q3*q7^2*s12*s45 + 7*q5*q7*q8*s12*s45 + 
       q7^2*q8*s12*s45 + q21^2*q5*q7*s12^2*s45 - q21^2*q7^2*s12^2*s45 + 
       q21*q5*q7^2*s12^2*s45 - q5*q7^2*q8*s12^2*s45 - 7*q16^2*q5*s23*s45 - 
       q16^2*q6*s23*s45 - 6*q16*q6^2*s23*s45 - 10*q3*q6^2*s23*s45 + 
       4*q5*q6^2*s23*s45 - 2*q16^2*q5*q6*s23^2*s45 - 2*q16^2*q6^2*s23^2*s45 - 
       2*q16*q5*q6^2*s23^2*s45 + 4*q16^2*q2*s34*s45 - 6*q10*q2^2*s34*s45 + 
       9*q16*q2^2*s34*s45 - 5*q16^2*q5*s34*s45 - 8*q10*q2*q5*s34*s45 + 
       20*q16*q2*q5*s34*s45 + 2*q2*q22*q5*s34*s45 - 10*q2*q5*q6*s34*s45 + 
       3*q21*q5*q6*s34*s45 + q2*q6^2*s34*s45 + q21*q6^2*s34*s45 + 
       2*q5*q6^2*s34*s45 + 8*q10*q5*q7*s34*s45 - 3*q16*q5*q7*s34*s45 + 
       q16*q7^2*s34*s45 + q16^2*q8*s34*s45 + 2*q22*q5*q8*s34*s45 - 
       q5*q6*q9*s34*s45 + q6^2*q9*s34*s45 - q5*q7*q9*s34*s45 - 
       q7^2*q9*s34*s45 + 2*q16^2*q2^2*s34^2*s45 - q16^2*q2*q5*s34^2*s45 - 
       4*q10*q2^2*q5*s34^2*s45 + 4*q16*q2^2*q5*s34^2*s45 + q16^2*q2*s45^2 + 
       q16*q2^2*s45^2 + q2*q21^2*s45^2 + 4*q16^2*q5*s45^2 - 
       4*q10*q2*q5*s45^2 + 8*q16*q2*q5*s45^2 + 3*q16^2*q6*s45^2 - 
       q2^2*q6*s45^2 + 4*q16*q5*q6*s45^2 - 5*q2*q5*q6*s45^2 + 
       3*q16*q6^2*s45^2 + 4*q3*q6^2*s45^2 - 2*q5*q6^2*s45^2 + 
       6*q10*q5*q7*s45^2 + 4*q16*q2*q8*s45^2 + 4*q16*q6*q8*s45^2 - 
       4*q2*q6*q8*s45^2 + q5*q7*q8*s45^2 + q2*q5*q9*s45^2 + 
       5*q2*q6*q9*s45^2 - q5*q6*q9*s45^2 + q5*q7*q9*s45^2 - q5*q8*q9*s45^2 + 
       2*q7*q8*q9*s45^2 + q16^2*q5*q6*s23*s45^2 + q16^2*q6^2*s23*s45^2 + 
       q16*q5*q6^2*s23*s45^2 + 4*q16^2*q2*q5*s34*s45^2 - 
       4*q10*q2^2*q5*s34*s45^2 + 4*q16*q2^2*q5*s34*s45^2 - 
       q2*q5*q6^2*s34*s45^2 + q16^2*q2^2*q5*s34^2*s45^2 + q2*q5*q6*q9*s45^3 - 
       q5*q7*q8*q9*s45^3 + 2*q10*q2*s51 - 17*q16*q2*s51 + 3*q2^2*s51 + 
       13*q2*q21*s51 - 4*q2*q3*s51 + 17*q16*q6*s51 - 6*q2*q6*s51 - 
       2*q21*q6*s51 - 2*q22*q6*s51 + 2*q3*q6*s51 + 2*q4*q6*s51 + q6^2*s51 - 
       6*q10*q7*s51 - q16*q7*s51 - 3*q2*q7*s51 + 5*q21*q7*s51 + 4*q4*q7*s51 - 
       q6*q7*s51 + 3*q7^2*s51 + 2*q16*q8*s51 + 6*q2*q8*s51 - 15*q21*q8*s51 + 
       4*q3*q8*s51 - 2*q4*q8*s51 + 9*q6*q8*s51 - 12*q7*q8*s51 + q8^2*s51 + 
       2*q10*q9*s51 - 3*q2*q9*s51 + 4*q22*q9*s51 + 2*q4*q9*s51 + 
       6*q6*q9*s51 - 7*q7*q9*s51 + 7*q8*q9*s51 + 2*q2*q21^2*s12*s51 + 
       15*q2*q21*q7*s12*s51 - 3*q21^2*q7*s12*s51 - 4*q2*q3*q7*s12*s51 - 
       7*q21*q7^2*s12*s51 + 4*q3*q7^2*s12*s51 + 5*q2*q21*q8*s12*s51 - 
       7*q2*q7*q8*s12*s51 - q7*q8^2*s12*s51 + 2*q2*q21^2*q7*s12^2*s51 + 
       4*q2*q21*q7^2*s12^2*s51 + q21^2*q7^2*s12^2*s51 - 
       4*q2*q3*q7^2*s12^2*s51 + q2*q21^2*q8*s12^2*s51 + 
       q2*q21*q8^2*s12^2*s51 - q2*q7*q8^2*s12^2*s51 + q16^2*q6*s23*s51 - 
       2*q16*q6^2*s23*s51 - 2*q3*q6^2*s23*s51 - q16^2*q6^2*s23^2*s51 - 
       2*q10*q2^2*s34*s51 + 5*q16*q2^2*s34*s51 - 2*q2*q22*q6*s34*s51 - 
       q2*q6^2*s34*s51 + 7*q2*q6*q7*s34*s51 - 4*q4*q6*q7*s34*s51 + 
       q16*q7^2*s34*s51 + q21^2*q8*s34*s51 - 4*q21*q8^2*s34*s51 - 
       2*q4*q8^2*s34*s51 - 4*q10*q6*q9*s34*s51 + 4*q4*q7*q9*s34*s51 - 
       q7^2*q9*s34*s51 + q16^2*q2^2*s34^2*s51 + q21^2*q8^2*s34^2*s51 + 
       2*q16^2*q2*s45*s51 + 2*q16*q2^2*s45*s51 - q2*q21^2*s45*s51 + 
       q16^2*q6*s45*s51 + q2^2*q6*s45*s51 + 3*q2*q21*q6*s45*s51 - 
       3*q16*q6^2*s45*s51 - 4*q3*q6^2*s45*s51 + 2*q21^2*q7*s45*s51 + 
       4*q10*q6*q7*s45*s51 - q21*q7^2*s45*s51 + 2*q3*q7^2*s45*s51 + 
       q16^2*q8*s45*s51 + q16*q2*q8*s45*s51 - 11*q16*q6*q8*s45*s51 + 
       9*q2*q6*q8*s45*s51 + 2*q22*q6*q8*s45*s51 + 4*q3*q6*q8*s45*s51 + 
       3*q16*q7*q8*s45*s51 + 9*q6*q7*q8*s45*s51 - q7^2*q8*s45*s51 + 
       q2*q6*q9*s45*s51 + 6*q7*q8*q9*s45*s51 - 2*q21^2*q7^2*s12*s45*s51 + 
       q16^2*q6^2*s45^2*s51 + q16^2*q2*q8*s45^2*s51 + q16*q2^2*q8*s45^2*s51 + 
       2*q16^2*q6*q8*s45^2*s51 - q2^2*q6*q8*s45^2*s51 + 
       4*q16*q6^2*q8*s45^2*s51 + 4*q3*q6^2*q8*s45^2*s51 + q16^2*q2*s51^2 + 
       q16*q2^2*s51^2 - q2^2*q6*s51^2 + q2^2*q7*s51^2 + 13*q2*q21*q7*s51^2 - 
       2*q2*q3*q7*s51^2 + 6*q10*q6*q7*s51^2 - 5*q2*q6*q7*s51^2 + 
       2*q4*q6*q7*s51^2 + q6^2*q7*s51^2 - 3*q2*q7^2*s51^2 - 
       3*q21*q7^2*s51^2 - q6*q7^2*s51^2 - q16^2*q8*s51^2 - 
       3*q16*q2*q8*s51^2 + 2*q2^2*q8*s51^2 + 3*q16*q6*q8*s51^2 - 
       13*q2*q6*q8*s51^2 - 2*q3*q6*q8*s51^2 + 3*q16*q7*q8*s51^2 + 
       12*q2*q7*q8*s51^2 + 6*q6*q7*q8*s51^2 - q2*q8^2*s51^2 + q7*q8^2*s51^2 + 
       4*q10*q6*q9*s51^2 - 4*q4*q7*q9*s51^2 + 3*q7*q8*q9*s51^2 + 
       q2*q21^2*q7*s12*s51^2 + 7*q2*q21*q7^2*s12*s51^2 + 
       2*q21^2*q7^2*s12*s51^2 - 4*q2*q3*q7^2*s12*s51^2 - 
       q2^2*q7*q8*s12*s51^2 + q2*q7*q8^2*s12*s51^2 - q2*q21^2*q7^2*s12^2*
        s51^2 - q2*q6^2*q7*s34*s51^2 + q2*q6*q7^2*s34*s51^2 - 
       q21^2*q7^2*s45*s51^2 + 2*q16^2*q2*q8*s45*s51^2 + 
       2*q16*q2^2*q8*s45*s51^2 + q16^2*q6*q8*s45*s51^2 + 
       q2^2*q6*q8*s45*s51^2 - 3*q16*q6^2*q8*s45*s51^2 - 
       4*q3*q6^2*q8*s45*s51^2 - q6^2*q7*q8*s45*s51^2 + q6*q7^2*q8*s45*s51^2 - 
       q2*q6*q8^2*s45*s51^2 + q16^2*q6^2*q8*s45^2*s51^2 - q2*q21^2*q7*s51^3 - 
       q2^2*q6*q7*s51^3 + 3*q2*q21*q7^2*s51^3 + q21^2*q7^2*s51^3 + 
       q16^2*q2*q8*s51^3 + q16*q2^2*q8*s51^3 - q2^2*q6*q8*s51^3 + 
       q2^2*q7*q8*s51^3 - 12*q2*q6*q7*q8*s51^3 + q2*q6*q8^2*s51^3 - 
       q2*q7*q8^2*s51^3 - q6*q7*q8^2*s51^3 - 2*q2*q21^2*q7^2*s12*s51^3 - 
       q2*q21^2*q7^2*s51^4 - q2^2*q6*q7*q8*s51^4 + q2*q6*q7*q8^2*s51^4])/2 + 
   ((2*F[1, 1, 6]^2 - 2*F[1, 1, 10]^2)*r[2*q16 + 4*q2 - 5*q21 - 4*q22 + 
       6*q3 + 2*q5 - 5*q6 + 6*q7 + 2*q8 + 4*q9 + q21^2*s12 + q21*q5*s12 + 
       2*q21*q7*s12 - 5*q3*q7*s12 - 2*q21*q8*s12 - 3*q4*q8*s12 - q5*q8*s12 + 
       q7*q8*s12 + 3*q21^2*q5*s12^2 - 3*q2*q21*q7*s12^2 - 2*q21^2*q7*s12^2 + 
       5*q21*q5*q7*s12^2 - 3*q21*q7^2*s12^2 + 3*q3*q7^2*s12^2 - 
       3*q2*q21*q8*s12^2 - q21^2*q8*s12^2 + 6*q21*q5*q8*s12^2 + 
       3*q4*q5*q8*s12^2 + 3*q2*q7*q8*s12^2 - 5*q5*q7*q8*s12^2 - 
       2*q21*q8^2*s12^2 + 2*q7*q8^2*s12^2 - 5*q16*q5*s23 + 4*q16*q6*s23 - 
       6*q3*q6*s23 + 7*q5*q6*s23 + 2*q16^2*q5*s23^2 - 2*q16^2*q6*s23^2 - 
       q16*q5*q6*s23^2 - 3*q16*q6^2*s23^2 - q3*q6^2*s23^2 - 4*q5*q6^2*s23^2 + 
       q16^2*q5*q6*s23^3 + q16^2*q6^2*s23^3 + 2*q16*q5*q6^2*s23^3 + 
       q16*q6^3*s23^3 + q3*q6^3*s23^3 + 2*q16^2*s34 + 2*q10*q2*s34 + 
       2*q21^2*s34 - 3*q16*q5*s34 - 5*q21*q6*s34 + 3*q5*q6*s34 - 2*q6^2*s34 - 
       4*q16*q7*s34 + q21*q8*s34 + q4*q8*s34 - 4*q6*q9*s34 + 6*q7*q9*s34 - 
       4*q21^2*q5*s12*s34 - q21^2*q8*s12*s34 - 5*q21*q5*q8*s12*s34 - 
       4*q4*q5*q8*s12*s34 - q21*q8^2*s12*s34 - 3*q4*q8^2*s12*s34 - 
       3*q21^2*q5*q8*s12^2*s34 - 4*q21*q5*q8^2*s12^2*s34 - 
       4*q4*q5*q8^2*s12^2*s34 + q16^2*q5*s23*s34 - 2*q5*q6^2*s23*s34 - 
       q16^2*q2*s34^2 - 2*q10*q2^2*s34^2 + 2*q16*q2^2*s34^2 + 
       q21^2*q5*s34^2 + q21^2*q8*s34^2 + q21*q5*q8*s34^2 + q4*q5*q8*s34^2 + 
       q21*q8^2*s34^2 + q4*q8^2*s34^2 + 5*q21^2*q5*q8*s12*s34^2 + 
       2*q21^2*q8^2*s12*s34^2 + 6*q21*q5*q8^2*s12*s34^2 + 
       6*q4*q5*q8^2*s12*s34^2 + 2*q21*q8^3*s12*s34^2 + 2*q4*q8^3*s12*s34^2 + 
       q21^2*q5*q8^2*s12^2*s34^2 + q21*q5*q8^3*s12^2*s34^2 + 
       q4*q5*q8^3*s12^2*s34^2 - 2*q21^2*q5*q8*s34^3 - 2*q21^2*q8^2*s34^3 - 
       2*q21*q5*q8^2*s34^3 - 2*q4*q5*q8^2*s34^3 - 2*q21*q8^3*s34^3 - 
       2*q4*q8^3*s34^3 - 2*q21^2*q5*q8^2*s12*s34^3 - 2*q21*q5*q8^3*s12*
        s34^3 - 2*q4*q5*q8^3*s12*s34^3 + q21^2*q5*q8^2*s34^4 + 
       q21*q5*q8^3*s34^4 + q4*q5*q8^3*s34^4 + 3*q16^2*s45 + 3*q10*q2*s45 + 
       2*q16*q2*s45 - q21^2*s45 + 2*q16*q5*s45 - 2*q16*q6*s45 + 3*q2*q6*s45 + 
       3*q21*q6*s45 + 8*q3*q6*s45 - 2*q5*q6*s45 - 3*q16*q7*s45 - q21*q7*s45 + 
       2*q5*q7*s45 + 2*q7*q8*s45 - 2*q6*q9*s45 - 2*q7*q9*s45 + 
       q21^2*q5*s12*s45 + 2*q21^2*q7*s12*s45 - q21*q5*q7*s12*s45 + 
       3*q21*q7^2*s12*s45 - q3*q7^2*s12*s45 - q5*q7*q8*s12*s45 + 
       2*q7^2*q8*s12*s45 + q21^2*q5*q7*s12^2*s45 - q21^2*q7^2*s12^2*s45 + 
       2*q21*q5*q7^2*s12^2*s45 - q21*q7^3*s12^2*s45 + q3*q7^3*s12^2*s45 - 
       2*q5*q7^2*q8*s12^2*s45 - 5*q16^2*q5*s23*s45 - 3*q16*q5*q6*s23*s45 + 
       q16*q6^2*s23*s45 - q3*q6^2*s23*s45 + 8*q5*q6^2*s23*s45 - 
       2*q16^2*q5*q6*s23^2*s45 - 2*q16^2*q6^2*s23^2*s45 - 
       4*q16*q5*q6^2*s23^2*s45 - 2*q16*q6^3*s23^2*s45 - 2*q3*q6^3*s23^2*s45 + 
       3*q16^2*q2*s34*s45 - 3*q10*q2^2*s34*s45 + 5*q16*q2^2*s34*s45 - 
       4*q16^2*q5*s34*s45 - 2*q10*q2*q5*s34*s45 + 5*q16*q2*q5*s34*s45 - 
       3*q2*q5*q6*s34*s45 + 2*q2*q6^2*s34*s45 + q21*q6^2*s34*s45 + 
       4*q5*q6^2*s34*s45 + q16*q7^2*s34*s45 + 2*q5*q6*q9*s34*s45 + 
       q6^2*q9*s34*s45 + 2*q5*q7*q9*s34*s45 - q7^2*q9*s34*s45 + 
       2*q16^2*q2^2*s34^2*s45 - 2*q10*q2^3*s34^2*s45 + 2*q16*q2^3*s34^2*s45 - 
       q16^2*q2*q5*s34^2*s45 - 2*q10*q2^2*q5*s34^2*s45 + 
       2*q16*q2^2*q5*s34^2*s45 + q16^2*q2*s45^2 + 2*q16*q2^2*s45^2 + 
       3*q16^2*q5*s45^2 - 3*q10*q2*q5*s45^2 + 6*q16*q2*q5*s45^2 + 
       2*q16^2*q6*s45^2 - 2*q2^2*q6*s45^2 + 4*q16*q5*q6*s45^2 - 
       3*q2*q5*q6*s45^2 + 2*q16*q6^2*s45^2 + 2*q3*q6^2*s45^2 - 
       4*q5*q6^2*s45^2 + 3*q16*q2*q8*s45^2 + 3*q16*q6*q8*s45^2 - 
       3*q2*q6*q8*s45^2 + q16^2*q5*q6*s23*s45^2 + q16^2*q6^2*s23*s45^2 + 
       2*q16*q5*q6^2*s23*s45^2 + q16*q6^3*s23*s45^2 + q3*q6^3*s23*s45^2 + 
       3*q16^2*q2*q5*s34*s45^2 - 4*q10*q2^2*q5*s34*s45^2 + 
       4*q16*q2^2*q5*s34*s45^2 - 2*q2*q5*q6^2*s34*s45^2 + 
       q16^2*q2^2*q5*s34^2*s45^2 - q10*q2^3*q5*s34^2*s45^2 + 
       q16*q2^3*q5*s34^2*s45^2 - q10*q2*s51 - q16*q2*s51 + 4*q2^2*s51 - 
       2*q10*q6*s51 - 2*q16*q6*s51 + 8*q21*q6*s51 + 2*q22*q6*s51 - 
       6*q3*q6*s51 + 5*q16*q7*s51 - q21*q7*s51 + 2*q3*q7*s51 + 2*q4*q7*s51 - 
       4*q6*q7*s51 + 2*q7^2*s51 + 2*q2*q8*s51 + q21*q8*s51 - 2*q22*q8*s51 + 
       2*q3*q8*s51 + q4*q8*s51 - 4*q22*q9*s51 + 7*q6*q9*s51 - 9*q7*q9*s51 + 
       q2*q21*q7*s12*s51 - q21^2*q7*s12*s51 - 2*q21*q7^2*s12*s51 + 
       2*q3*q7^2*s12*s51 + q2*q21*q8*s12*s51 - q2*q7*q8*s12*s51 - 
       2*q7*q8^2*s12*s51 + q2*q21^2*q7*s12^2*s51 + 2*q2*q21*q7^2*s12^2*s51 + 
       q21^2*q7^2*s12^2*s51 - 2*q2*q3*q7^2*s12^2*s51 + q21*q7^3*s12^2*s51 - 
       q3*q7^3*s12^2*s51 + q2*q21^2*q8*s12^2*s51 + 2*q2*q21*q8^2*s12^2*s51 - 
       2*q2*q7*q8^2*s12^2*s51 + q16^2*q6*s23*s51 + 3*q16*q6^2*s23*s51 + 
       3*q3*q6^2*s23*s51 - q16^2*q6^2*s23^2*s51 - q16*q6^3*s23^2*s51 - 
       q3*q6^3*s23^2*s51 + q10*q2^2*s34*s51 + q16*q2^2*s34*s51 + 
       2*q2*q22*q6*s34*s51 - 2*q2*q6^2*s34*s51 + q16*q7^2*s34*s51 + 
       q21^2*q8*s34*s51 + q21*q8^2*s34*s51 + q4*q8^2*s34*s51 - 
       2*q10*q6*q9*s34*s51 + 2*q4*q7*q9*s34*s51 - q7^2*q9*s34*s51 + 
       q16^2*q2^2*s34^2*s51 - q10*q2^3*s34^2*s51 + q16*q2^3*s34^2*s51 + 
       q21^2*q8^2*s34^2*s51 + q21*q8^3*s34^2*s51 + q4*q8^3*s34^2*s51 + 
       2*q16^2*q2*s45*s51 + 4*q16*q2^2*s45*s51 + q16^2*q6*s45*s51 + 
       2*q2^2*q6*s45*s51 - 2*q16*q6^2*s45*s51 - 2*q3*q6^2*s45*s51 + 
       q21^2*q7*s45*s51 + q21*q7^2*s45*s51 - q3*q7^2*s45*s51 - 
       q16*q2*q8*s45*s51 - q16*q6*q8*s45*s51 + 5*q2*q6*q8*s45*s51 - 
       2*q22*q6*q8*s45*s51 + 4*q3*q6*q8*s45*s51 - 2*q6*q7*q8*s45*s51 - 
       2*q7^2*q8*s45*s51 - 2*q21^2*q7^2*s12*s45*s51 - 
       2*q21*q7^3*s12*s45*s51 + 2*q3*q7^3*s12*s45*s51 + 
       q16^2*q6^2*s45^2*s51 + q16*q6^3*s45^2*s51 + q3*q6^3*s45^2*s51 + 
       q16^2*q2*q8*s45^2*s51 + 2*q16*q2^2*q8*s45^2*s51 + 
       q16^2*q6*q8*s45^2*s51 - 2*q2^2*q6*q8*s45^2*s51 + 
       2*q16*q6^2*q8*s45^2*s51 + 2*q3*q6^2*q8*s45^2*s51 + q16^2*q2*s51^2 + 
       2*q16*q2^2*s51^2 - q2*q21^2*s51^2 - 2*q2^2*q6*s51^2 - 
       2*q2*q22*q6*s51^2 - 2*q22*q6^2*s51^2 + 2*q2^2*q7*s51^2 - 
       q2*q21*q7*s51^2 + q21^2*q7*s51^2 - 2*q6^2*q7*s51^2 + q21*q7^2*s51^2 - 
       q3*q7^2*s51^2 - 2*q6*q7^2*s51^2 - q16^2*q8*s51^2 - 4*q16*q2*q8*s51^2 + 
       4*q2^2*q8*s51^2 - 4*q2*q6*q8*s51^2 - 3*q3*q6*q8*s51^2 + 
       2*q2*q7*q8*s51^2 - 2*q2*q8^2*s51^2 + 2*q7*q8^2*s51^2 + 
       3*q10*q6*q9*s51^2 - 3*q4*q7*q9*s51^2 - q2*q21^2*q7*s12*s51^2 + 
       2*q21^2*q7^2*s12*s51^2 + 2*q21*q7^3*s12*s51^2 - 2*q3*q7^3*s12*s51^2 - 
       2*q2^2*q7*q8*s12*s51^2 + 2*q2*q7*q8^2*s12*s51^2 - 
       q2*q21^2*q7^2*s12^2*s51^2 - q2*q21*q7^3*s12^2*s51^2 + 
       q2*q3*q7^3*s12^2*s51^2 + 2*q2*q22*q6^2*s34*s51^2 - 
       q21^2*q7^2*s45*s51^2 - q21*q7^3*s45*s51^2 + q3*q7^3*s45*s51^2 + 
       2*q16^2*q2*q8*s45*s51^2 + 4*q16*q2^2*q8*s45*s51^2 + 
       q16^2*q6*q8*s45*s51^2 + 2*q2^2*q6*q8*s45*s51^2 - 
       2*q16*q6^2*q8*s45*s51^2 + 2*q22*q6^2*q8*s45*s51^2 - 
       2*q3*q6^2*q8*s45*s51^2 + 2*q6^2*q7*q8*s45*s51^2 + 
       2*q6*q7^2*q8*s45*s51^2 - 2*q2*q6*q8^2*s45*s51^2 + 
       q16^2*q6^2*q8*s45^2*s51^2 + q16*q6^3*q8*s45^2*s51^2 + 
       q3*q6^3*q8*s45^2*s51^2 - 2*q2*q21^2*q7*s51^3 - 2*q2^2*q6*q7*s51^3 - 
       2*q2*q21*q7^2*s51^3 + q21^2*q7^2*s51^3 + 2*q2*q3*q7^2*s51^3 + 
       q21*q7^3*s51^3 - q3*q7^3*s51^3 + q16^2*q2*q8*s51^3 + 
       2*q16*q2^2*q8*s51^3 - 2*q2^2*q6*q8*s51^3 + 2*q2^2*q7*q8*s51^3 - 
       2*q2*q6*q7*q8*s51^3 + 2*q2*q6*q8^2*s51^3 - 2*q2*q7*q8^2*s51^3 - 
       2*q6*q7*q8^2*s51^3 - 2*q2*q21^2*q7^2*s12*s51^3 - 
       2*q2*q21*q7^3*s12*s51^3 + 2*q2*q3*q7^3*s12*s51^3 - 
       q2*q21^2*q7^2*s51^4 - q2*q21*q7^3*s51^4 + q2*q3*q7^3*s51^4 - 
       2*q2^2*q6*q7*q8*s51^4 + 2*q2*q6*q7*q8^2*s51^4])/2 + 
   (r[2*q1 - 4*q10 + q2 - 4*q3 - 6*q4 + q5 - q6 - 2*q7 - 2*q8 + 4*q9 + 
       4*q2*q4*s12 - 4*q3*q4*s12 - 4*q4^2*s12 + 2*q4*q5*s12 - 4*q2*q7*s12 + 
       8*q4*q7*s12 + q2*q8*s12 - 8*q4*q8*s12 - 3*q5*q8*s12 + 2*q7*q8*s12 + 
       4*q2*q3*q4*s12^2 + 4*q4^2*q5*s12^2 + 4*q2*q3*q7*s12^2 - 
       4*q5*q7*q8*s12^2 + 4*q3*q4*s23 + 8*q3*q6*s23 + 4*q4*q6*s23 - 
       3*q5*q6*s23 - 4*q3*q4*q6*s23^2 - 3*q1*q2*s34 + 4*q10*q2*s34 + 
       4*q2*q4*s34 + 2*q1*q5*s34 + 4*q10*q5*s34 + 4*q2*q5*s34 + 2*q4*q5*s34 - 
       4*q4*q6*s34 + 4*q4*q7*s34 - 4*q5*q7*s34 + 2*q1*q8*s34 + 2*q4*q8*s34 + 
       q5*q8*s34 - 4*q10*q9*s34 + 3*q2*q9*s34 - 4*q4*q9*s34 - 4*q5*q9*s34 + 
       3*q7*q9*s34 - 8*q8*q9*s34 - 4*q4^2*q5*s12*s34 - 4*q4^2*q8*s12*s34 + 
       6*q4*q5*q8*s12*s34 - 4*q4^2*q5*q8*s12^2*s34 + 4*q10*q2*q4*s34^2 + 
       4*q10*q2*q5*s34^2 - 4*q10*q4*q6*s34^2 + q1*q5*q8*s34^2 - 
       2*q4*q5*q8*s34^2 + 4*q10*q6*q9*s34^2 + 4*q4*q7*q9*s34^2 - 
       4*q5*q7*q9*s34^2 + 4*q5*q8*q9*s34^2 + 4*q4^2*q5*q8*s12*s34^2 + 
       3*q1*q2*s45 + 4*q10*q5*s45 + q2*q5*s45 - 4*q3*q6*s45 + q5*q6*s45 + 
       2*q5*q7*s45 - q1*q8*s45 - q5*q8*s45 + q6*q8*s45 - 8*q7*q8*s45 - 
       2*q2*q9*s45 - 2*q6*q9*s45 - 6*q7*q9*s45 + 8*q8*q9*s45 + 
       2*q5*q7*q8*s12*s45 - 3*q1*q2*q5*s34*s45 + 4*q10*q2*q5*s34*s45 + 
       q1*q5*q8*s34*s45 + 2*q2*q5*q9*s34*s45 - 2*q5*q6*q9*s34*s45 + 
       2*q5*q7*q9*s34*s45 - 2*q5*q8*q9*s34*s45 - 4*q5*q7*q8*s45^2 - 
       4*q5*q7*q9*s45^2 + 4*q5*q8*q9*s45^2 + 10*q7*q8*q9*s45^2 + 
       4*q5*q7*q8*q9*s45^3 + 3*q1*q2*s51 + 4*q4^2*s51 + 4*q3*q6*s51 - 
       4*q1*q7*s51 + 4*q2*q7*s51 - 3*q6*q7*s51 - 4*q3*q8*s51 - 4*q6*q8*s51 - 
       4*q7*q8*s51 - 2*q1*q9*s51 + 4*q10*q9*s51 - 3*q2*q9*s51 + 2*q4*q9*s51 - 
       4*q7*q9*s51 + 8*q8*q9*s51 + 4*q2*q3*q7*s12*s51 - 2*q2*q7*q8*s12*s51 - 
       3*q1*q2*q7*s34*s51 + 4*q4^2*q7*s34*s51 + 4*q4^2*q9*s34*s51 - 
       4*q10*q6*q9*s34*s51 - 6*q4*q7*q9*s34*s51 + 4*q4^2*q7*q9*s34^2*s51 + 
       3*q1*q6*q8*s45*s51 - 4*q3*q6*q8*s45*s51 + 2*q6*q7*q8*s45*s51 - 
       3*q1*q6*q9*s45*s51 + q1*q7*q9*s45*s51 + 10*q7*q8*q9*s45*s51 + 
       3*q1*q2*q7*s51^2 + 4*q3*q6*q8*s51^2 - 4*q4^2*q9*s51^2 + 
       q1*q7*q9*s51^2 + 4*q7*q8*q9*s51^2 - 4*q4^2*q7*q9*s34*s51^2]*
     (-8*F[1, 1, 1]^2 + 8*F[1, 1, 1]*F[1, 1, 3] + 8*F[1, 1, 1]*F[1, 1, 8] - 
      8*F[1, 1, 3]*F[1, 1, 8] - 8*F[2, 1, 1] - 8*F[2, 1, 9] - 
      (4*tci[1, 1]^2)/3))/2 + 
   (r[-2*q1 + 6*q10 - 8*q2 + 4*q3 + 4*q4 - 4*q5 + 4*q6 - 6*q7 + 10*q8 - 
       4*q9 + 2*q2*q5*s12 - 4*q4*q5*s12 - q2*q7*s12 - 4*q3*q7*s12 + 
       q5*q7*s12 - q2*q8*s12 + q5*q8*s12 - 4*q3*q6*s23 + 4*q5*q6*s23 + 
       4*q10^2*s34 + 3*q1*q2*s34 - 10*q10*q2*s34 - 2*q1*q5*s34 - 
       8*q10*q5*s34 + q2*q5*s34 + 12*q10*q6*s34 - 2*q2*q6*s34 - 2*q5*q6*s34 - 
       12*q10*q7*s34 + q2*q7*s34 - 6*q1*q8*s34 + 12*q10*q8*s34 + 
       4*q4*q8*s34 - 2*q5*q8*s34 + 4*q10*q9*s34 - 6*q2*q9*s34 + 4*q4*q9*s34 + 
       4*q5*q9*s34 + q6*q9*s34 + 2*q7*q9*s34 + q8*q9*s34 + 
       4*q4*q5*q8*s12*s34 - 4*q10^2*q2*s34^2 - 4*q10*q4*q7*s34^2 + 
       4*q10*q4*q8*s34^2 + 3*q1*q5*q8*s34^2 + 4*q2*q5*q9*s34^2 + 
       4*q10*q6*q9*s34^2 - 4*q5*q6*q9*s34^2 + 4*q4*q7*q9*s34^2 + 
       4*q10^2*s45 + q1*q2*s45 - 8*q10*q2*s45 - 10*q10*q5*s45 + q2*q5*s45 + 
       8*q10*q6*s45 + 8*q3*q6*s45 - 6*q5*q6*s45 - 12*q10*q7*s45 - 
       4*q3*q7*s45 + 2*q5*q7*s45 - 3*q1*q8*s45 + 12*q10*q8*s45 - q5*q8*s45 - 
       4*q6*q8*s45 - 2*q6*q9*s45 + 2*q7*q9*s45 + 2*q8*q9*s45 - 
       4*q10^2*q2*s34*s45 - 4*q10^2*q5*s34*s45 - q1*q2*q5*s34*s45 - 
       2*q10*q2*q5*s34*s45 - 2*q2*q5*q6*s34*s45 + 3*q1*q5*q8*s34*s45 + 
       2*q2*q5*q9*s34*s45 - 2*q5*q6*q9*s34*s45 + 2*q5*q7*q9*s34*s45 - 
       2*q5*q8*q9*s34*s45 - 4*q10^2*q2*q5*s34^2*s45 - 4*q10^2*q5*s45^2 - 
       4*q10*q3*q7*s45^2 + 4*q10*q3*q8*s45^2 - 4*q3*q6*q8*s45^2 + 
       4*q2*q5*q9*s45^2 + 2*q2*q6*q9*s45^2 - 4*q5*q6*q9*s45^2 - 
       4*q10^2*q2*q5*s34*s45^2 + 4*q2*q5*q6*q9*s45^3 - 4*q10^2*s51 - 
       3*q1*q2*s51 - 2*q2*q7*s51 + q6*q7*s51 - 2*q2*q8*s51 + q6*q8*s51 + 
       2*q1*q9*s51 - 2*q10*q9*s51 + 4*q2*q9*s51 - 4*q4*q9*s51 - 2*q6*q9*s51 + 
       2*q7*q9*s51 - q8*q9*s51 + 4*q2*q3*q7*s12*s51 + 4*q10^2*q6*s34*s51 + 
       3*q1*q2*q7*s34*s51 - 2*q2*q6*q7*s34*s51 - 4*q10^2*q9*s34*s51 - 
       6*q10*q6*q9*s34*s51 - 4*q4*q7*q9*s34*s51 + 4*q10^2*q6*q9*s34^2*s51 - 
       3*q1*q6*q8*s45*s51 - 2*q2*q6*q8*s45*s51 + 4*q3*q6*q8*s45*s51 - 
       q1*q6*q9*s45*s51 + 2*q2*q6*q9*s45*s51 + 3*q1*q7*q9*s45*s51 - 
       3*q1*q2*q7*s51^2 + 4*q10^2*q9*s51^2 + 3*q1*q7*q9*s51^2 - 
       4*q10^2*q6*q9*s34*s51^2]*(8*F[1, 1, 1]^2 - 8*F[1, 1, 1]*F[1, 1, 3] - 
      8*F[1, 1, 1]*F[1, 1, 4] + 8*F[1, 1, 3]*F[1, 1, 4] + 8*F[2, 1, 1] + 
      8*F[2, 1, 2] + (4*tci[1, 1]^2)/3))/2 + 
   (r[-6*q1 + 4*q10 + 6*q3 + 3*q5 - 3*q6 - q7 - 8*q2*q3*s12 + 4*q3^2*s12 + 
       4*q3*q4*s12 - 4*q3*q5*s12 + 4*q4*q5*s12 - 5*q2*q7*s12 - 2*q3*q7*s12 + 
       q5*q7*s12 + 8*q3*q8*s12 + 4*q4*q8*s12 - 2*q5*q8*s12 + 2*q7*q8*s12 - 
       4*q3*q4*q5*s12^2 - 4*q3^2*q7*s12^2 + 4*q4*q5*q8*s12^2 + 
       4*q2*q7*q8*s12^2 - 4*q3^2*s23 - 2*q3*q6*s23 + 3*q5*q6*s23 + 
       4*q3^2*q6*s23^2 - q1*q2*s34 - 4*q10*q2*s34 - 6*q1*q5*s34 - q2*q5*s34 - 
       2*q2*q6*s34 + 2*q5*q6*s34 + 3*q2*q7*s34 - 2*q1*q8*s34 - 4*q5*q8*s34 + 
       2*q6*q8*s34 - q2*q9*s34 + 3*q6*q9*s34 - 3*q7*q9*s34 + q8*q9*s34 - 
       4*q4*q5*q8*s12*s34 + 3*q1*q5*q8*s34^2 - 3*q1*q2*s45 - 4*q10*q2*s45 + 
       4*q10*q3*s45 + 4*q3^2*s45 - 4*q10*q5*s45 - 4*q2*q5*s45 - 4*q3*q5*s45 + 
       2*q3*q6*s45 - 3*q5*q6*s45 - 3*q1*q8*s45 - 4*q2*q8*s45 + 3*q6*q8*s45 + 
       2*q2*q9*s45 + q6*q9*s45 + q7*q9*s45 + 2*q8*q9*s45 + 
       2*q5*q7*q8*s12*s45 - 8*q3^2*q6*s23*s45 + 3*q1*q2*q5*s34*s45 - 
       4*q10*q2*q5*s34*s45 - 2*q2*q5*q6*s34*s45 + 3*q1*q5*q8*s34*s45 - 
       4*q10*q2*q5*s45^2 - 4*q10*q3*q5*s45^2 + 4*q3^2*q6*s45^2 - 
       4*q2*q6*q8*s45^2 + 2*q2*q6*q9*s45^2 + 2*q7*q8*q9*s45^2 + q1*q2*s51 - 
       4*q10*q3*s51 - 2*q2*q3*s51 - 4*q3*q4*s51 + 4*q10*q6*s51 - 
       4*q1*q7*s51 + 3*q2*q7*s51 + 2*q3*q7*s51 - 4*q4*q7*s51 - 2*q6*q7*s51 + 
       2*q2*q8*s51 - 3*q6*q8*s51 + 6*q1*q9*s51 - 4*q10*q9*s51 + 3*q2*q9*s51 - 
       4*q4*q9*s51 - 4*q6*q9*s51 + 5*q7*q9*s51 - q8*q9*s51 + 
       4*q2*q3^2*s12*s51 - 6*q2*q3*q7*s12*s51 - 4*q3^2*q7*s12*s51 - 
       2*q2*q7*q8*s12*s51 + 4*q2*q3^2*q7*s12^2*s51 - q1*q2*q7*s34*s51 - 
       2*q2*q6*q7*s34*s51 + 4*q10*q6*q9*s34*s51 - 4*q4*q7*q9*s34*s51 - 
       4*q3^2*q6*s45*s51 + 4*q3^2*q8*s45*s51 + q1*q6*q8*s45*s51 + 
       2*q2*q6*q8*s45*s51 + 2*q3*q6*q8*s45*s51 - 2*q6*q7*q8*s45*s51 + 
       3*q1*q6*q9*s45*s51 + 2*q2*q6*q9*s45*s51 + 3*q1*q7*q9*s45*s51 + 
       2*q7*q8*q9*s45*s51 + 4*q3^2*q6*q8*s45^2*s51 + q1*q2*q7*s51^2 - 
       2*q2*q3*q7*s51^2 - 4*q2*q6*q8*s51^2 + 4*q2*q7*q8*s51^2 + 
       4*q10*q3*q9*s51^2 + 4*q3*q4*q9*s51^2 - 4*q10*q6*q9*s51^2 + 
       3*q1*q7*q9*s51^2 + 4*q4*q7*q9*s51^2 + 4*q2*q3^2*q7*s12*s51^2 - 
       4*q3^2*q6*q8*s45*s51^2 - 4*q2*q6*q7*q8*s51^3]*
     (8*F[1, 1, 1]^2 - 8*F[1, 1, 1]*F[1, 1, 4] - 8*F[1, 1, 1]*F[1, 1, 8] + 
      8*F[1, 1, 4]*F[1, 1, 8] + 8*F[2, 1, 2] + 8*F[2, 1, 9] + 
      (4*tci[1, 1]^2)/3))/2 + 
   (r[-3*q2 - q5 - q6 + 4*q8 - 4*q9 + q2*q5*s12 - 3*q2*q7*s12 + q5*q7*s12 - 
       q2*q8*s12 + 3*q5*q8*s12 + 2*q2*q7*q8*s12^2 + 2*q5*q7*q8*s12^2 + 
       5*q5*q6*s23 - 2*q2*q6*s34 + 2*q2*q7*s34 + 2*q5*q7*s34 - 2*q5*q8*s34 + 
       q6*q8*s34 - 5*q2*q9*s34 + 4*q5*q9*s34 + q6*q9*s34 - q7*q9*s34 + 
       5*q8*q9*s34 + 2*q2*q5*q9*s34^2 - 2*q5*q6*q9*s34^2 + 2*q5*q7*q9*s34^2 - 
       2*q5*q8*q9*s34^2 - 5*q5*q6*s45 - 2*q2*q8*s45 + q6*q8*s45 + 
       4*q7*q8*s45 + 2*q2*q9*s45 - 2*q6*q9*s45 + 2*q7*q9*s45 - 2*q8*q9*s45 - 
       2*q2*q5*q6*s34*s45 - 2*q2*q6*q8*s45^2 + 2*q5*q7*q8*s45^2 + 
       2*q2*q5*q9*s45^2 + 2*q2*q6*q9*s45^2 - 2*q5*q6*q9*s45^2 + 
       2*q5*q7*q9*s45^2 - 2*q5*q8*q9*s45^2 - 4*q7*q8*q9*s45^2 + 
       2*q2*q5*q6*q9*s45^3 - 2*q5*q7*q8*q9*s45^3 + q6*q7*s51 - q6*q8*s51 + 
       2*q7*q8*s51 + 5*q2*q9*s51 - q6*q9*s51 + q7*q9*s51 - 5*q8*q9*s51 - 
       2*q2*q6*q7*s34*s51 - 2*q6*q7*q8*s45*s51 + 2*q2*q6*q9*s45*s51 - 
       4*q7*q8*q9*s45*s51 - 2*q2*q6*q8*s51^2 + 2*q2*q7*q8*s51^2 - 
       2*q7*q8*q9*s51^2 - 2*q2*q6*q7*q8*s51^3]*(24*F[1, 1, 1] - 
      24*F[1, 1, 6] - 24*tci[1, 2]))/2 + 
   (r[-8*q19 + 6*q2 - 8*q22 - q3 + q5 - 5*q6 + 2*q7 - 4*q8 + q2*q3*s12 + 
       4*q19*q5*s12 - 2*q19*q7*s12 + q3*q7*s12 + 3*q2*q8*s12 - 4*q5*q8*s12 + 
       3*q7*q8*s12 - q8^2*s12 + q2*q3*q7*s12^2 - q2*q7*q8*s12^2 - 
       q5*q8^2*s12^2 + q7*q8^2*s12^2 + q6^2*s23 + q3*q6^2*s23^2 - 
       q5*q6^2*s23^2 - 2*q2*q22*s34 - 4*q22*q5*s34 + 6*q2*q6*s34 + 
       5*q5*q6*s34 - q6^2*s34 + 2*q22*q8*s34 - 4*q5*q8*s34 + q8^2*s34 + 
       6*q2*q9*s34 - 6*q7*q9*s34 + q5*q8^2*s12*s34 - q5*q6^2*s23*s34 + 
       2*q22*q5*q8*s34^2 - 3*q2^2*s45 - 2*q2*q22*s45 - 3*q2*q5*s45 + 
       2*q19*q6*s45 - q2*q6*s45 - 2*q3*q6*s45 + 6*q5*q6*s45 - q6^2*s45 + 
       2*q19*q7*s45 - 6*q5*q7*s45 - 2*q7^2*s45 + q2*q8*s45 - 2*q22*q8*s45 + 
       q3*q8*s45 + 8*q5*q8*s45 + 3*q7*q8*s45 + q8^2*s45 + 10*q2*q9*s45 - 
       6*q6*q9*s45 + 18*q7*q9*s45 - 14*q8*q9*s45 + q3*q7^2*s12*s45 - 
       7*q5*q7*q8*s12*s45 + q5*q8^2*s12*s45 - q5*q7*q8^2*s12^2*s45 - 
       q3*q6^2*s23*s45 + q5*q6^2*s23*s45 + 2*q2*q22*q5*s34*s45 - 
       5*q2*q5*q6*s34*s45 + q2*q6^2*s34*s45 + 2*q5*q6^2*s34*s45 + 
       2*q22*q5*q8*s34*s45 - 2*q2^2*q9*s34*s45 + 6*q2*q5*q9*s34*s45 - 
       6*q5*q6*q9*s34*s45 - 6*q5*q7*q9*s34*s45 - 2*q7^2*q9*s34*s45 + 
       6*q5*q8*q9*s34*s45 - 13*q2*q5*q6*s45^2 - q5*q7^2*s45^2 + 
       q2*q6*q8*s45^2 + q3*q6*q8*s45^2 + 12*q5*q7*q8*s45^2 + 
       2*q7^2*q8*s45^2 - q5*q8^2*s45^2 - q7*q8^2*s45^2 - q2^2*q9*s45^2 + 
       12*q2*q5*q9*s45^2 + 19*q2*q6*q9*s45^2 - 12*q5*q6*q9*s45^2 + 
       12*q5*q7*q9*s45^2 + 3*q7^2*q9*s45^2 - 12*q5*q8*q9*s45^2 - 
       23*q7*q8*q9*s45^2 + 2*q8^2*q9*s45^2 - q5*q7^2*q8*s12*s45^2 + 
       q5*q7*q8^2*s12*s45^2 - q2*q5*q6^2*s34*s45^2 - q2^2*q5*q9*s34*s45^2 - 
       q5*q6^2*q9*s34*s45^2 - q5*q7^2*q9*s34*s45^2 - q5*q8^2*q9*s34*s45^2 + 
       q2^2*q5*q6*s45^3 - q2*q5*q6^2*s45^3 + q5*q7^2*q8*s45^3 - 
       q5*q7*q8^2*s45^3 - q2^2*q5*q9*s45^3 - 2*q2^2*q6*q9*s45^3 + 
       14*q2*q5*q6*q9*s45^3 + q2*q6^2*q9*s45^3 - q5*q6^2*q9*s45^3 + 
       q5*q7^2*q9*s45^3 - 14*q5*q7*q8*q9*s45^3 - 3*q7^2*q8*q9*s45^3 + 
       q5*q8^2*q9*s45^3 + 2*q7*q8^2*q9*s45^3 - q2^2*q5*q6*q9*s45^4 + 
       q2*q5*q6^2*q9*s45^4 - q5*q7^2*q8*q9*s45^4 + q5*q7*q8^2*q9*s45^4 + 
       2*q19*q2*s51 + q2*q6*s51 - 2*q22*q6*s51 + q6^2*s51 - 2*q19*q7*s51 - 
       3*q2*q7*s51 - 9*q6*q7*s51 + 2*q7^2*s51 + 2*q2*q8*s51 + 4*q19*q9*s51 - 
       2*q2*q9*s51 + 4*q22*q9*s51 + 6*q7*q9*s51 - 2*q2^2*q3*s12*s51 + 
       2*q19*q2*q7*s12*s51 + 2*q2*q3*q7*s12*s51 - q3*q7^2*s12*s51 - 
       q2^2*q8*s12*s51 - 3*q2*q7*q8*s12*s51 + q2*q8^2*s12*s51 - 
       q2^2*q3*q7*s12^2*s51 + q2^2*q7*q8*s12^2*s51 - q2*q7*q8^2*s12^2*s51 - 
       2*q2*q22*q6*s34*s51 - q2*q6^2*s34*s51 + 5*q2*q6*q7*s34*s51 - 
       q2^2*q9*s34*s51 - q7^2*q9*s34*s51 + q2^2*q3*s45*s51 + 
       2*q19*q2*q6*s45*s51 - q3*q6^2*s45*s51 + q3*q7^2*s45*s51 - 
       q2^2*q8*s45*s51 + 3*q2*q6*q8*s45*s51 + 2*q22*q6*q8*s45*s51 - 
       2*q3*q6*q8*s45*s51 + 7*q6*q7*q8*s45*s51 + q2*q8^2*s45*s51 + 
       q2^2*q9*s45*s51 + 2*q19*q6*q9*s45*s51 + 5*q2*q6*q9*s45*s51 + 
       2*q19*q7*q9*s45*s51 + 3*q7^2*q9*s45*s51 - 9*q7*q8*q9*s45*s51 - 
       q2^2*q6*q8*s45^2*s51 + q2*q6*q8^2*s45^2*s51 + q3*q6*q8^2*s45^2*s51 - 
       q2^2*q6*q9*s45^2*s51 - 3*q7^2*q8*q9*s45^2*s51 + q7*q8^2*q9*s45^2*s51 - 
       q2^2*q3*s51^2 + q2^2*q7*s51^2 + 2*q2*q3*q7*s51^2 + q2*q6*q7*s51^2 + 
       q6^2*q7*s51^2 - 2*q2*q7^2*s51^2 - q3*q7^2*s51^2 - q6*q7^2*s51^2 + 
       q2^2*q9*s51^2 + 2*q19*q7*q9*s51^2 + q7^2*q9*s51^2 - 
       2*q2^2*q3*q7*s12*s51^2 + q2*q3*q7^2*s12*s51^2 - q2*q6^2*q7*s34*s51^2 + 
       q2*q6*q7^2*s34*s51^2 - q3*q6^2*q8*s45*s51^2 - q6^2*q7*q8*s45*s51^2 + 
       q6*q7^2*q8*s45*s51^2 - q7^2*q8*q9*s45*s51^2 - q2^2*q3*q7*s51^3 + 
       q2*q3*q7^2*s51^3]*(-4*F[1, 1, 3] + 4*F[1, 1, 6] + 4*tci[1, 2]))/2 + 
   (r[-6*q11 + 10*q15 + 2*q2 - q4 + 2*q5 - 7*q6 - 3*q7 - 2*q8 - 
       4*q15*q2*s12 + 2*q4*q5*s12 + q5^2*s12 - 3*q2*q7*s12 - q5*q7*s12 + 
       2*q7^2*s12 - 2*q15*q8*s12 - q5*q8*s12 + 4*q7*q8*s12 + q8^2*s12 + 
       q4*q5^2*s12^2 + q5^2*q8*s12^2 + q5*q7*q8*s12^2 - q7^2*q8*s12^2 - 
       q5^2*s23 + 4*q11*q6*s23 - 2*q5*q6*s23 + q5^2*q6*s23^2 + 2*q11*q2*s34 - 
       2*q11*q5*s34 - 3*q2*q5*s34 - 2*q4*q5*s34 - q5^2*s34 - 5*q2*q6*s34 + 
       5*q5*q6*s34 + 3*q2*q7*s34 - q4*q7*s34 + q5*q7*s34 + 2*q7^2*s34 - 
       2*q4*q8*s34 + 3*q5*q8*s34 + 2*q8^2*s34 - 2*q15*q9*s34 + 6*q2*q9*s34 - 
       3*q6*q9*s34 - q7*q9*s34 + q8*q9*s34 - 2*q4*q5^2*s12*s34 - 
       4*q4*q5*q8*s12*s34 - q4*q5^2*q8*s12^2*s34 + q5^2*q6*s23*s34 + 
       q4*q5^2*s34^2 + 4*q4*q5*q8*s34^2 - q5^2*q8*s34^2 + q4*q8^2*s34^2 - 
       2*q5*q8^2*s34^2 - q2*q5*q9*s34^2 + q5*q6*q9*s34^2 + q5*q7*q9*s34^2 + 
       2*q7^2*q9*s34^2 - q5*q8*q9*s34^2 + 2*q4*q5^2*q8*s12*s34^2 + 
       q4*q5*q8^2*s12*s34^2 - q4*q5^2*q8*s34^3 - q4*q5*q8^2*s34^3 - 
       2*q11*q2*s45 - 2*q15*q5*s45 + q2*q6*s45 + 6*q5*q6*s45 - 2*q11*q7*s45 - 
       2*q5*q7*s45 + q7^2*s45 - 4*q15*q8*s45 + 10*q7*q8*s45 - q8^2*s45 - 
       2*q15*q9*s45 + 9*q2*q9*s45 - 2*q6*q9*s45 + 5*q7*q9*s45 - 
       10*q8*q9*s45 + q5^2*q7*s12*s45 + q5*q7^2*s12*s45 + 
       2*q15*q5*q8*s12*s45 - 3*q5*q7*q8*s12*s45 - q7^2*q8*s12*s45 + 
       q7*q8^2*s12*s45 + q5^2*q7*q8*s12^2*s45 + q5*q7^2*q8*s12^2*s45 - 
       q5^2*q6*s23*s45 + 2*q11*q2*q5*s34*s45 - 4*q2*q5*q6*s34*s45 - 
       2*q5^2*q6*s34*s45 + q5^2*q7*s34*s45 + q5*q7^2*s34*s45 - 
       2*q11*q5*q8*s34*s45 - 2*q15*q5*q9*s34*s45 + 5*q2*q5*q9*s34*s45 - 
       5*q5*q6*q9*s34*s45 - 3*q5*q7*q9*s34*s45 + 5*q5*q8*q9*s34*s45 - 
       3*q8^2*q9*s34*s45 + 2*q2*q9^2*s34*s45 + q7*q9^2*s34*s45 - 
       3*q8*q9^2*s34*s45 - q2*q5^2*q9*s34^2*s45 + q5^2*q7*q9*s34^2*s45 + 
       q5*q7^2*q9*s34^2*s45 + q5*q8^2*q9*s34^2*s45 - q5*q6*q9^2*s34^2*s45 + 
       q5*q8*q9^2*s34^2*s45 - 8*q2*q5*q6*s45^2 - 2*q11*q7*q8*s45^2 - 
       q7*q8^2*s45^2 + 8*q2*q5*q9*s45^2 + 11*q2*q6*q9*s45^2 - 
       8*q5*q6*q9*s45^2 - 6*q7*q8*q9*s45^2 + q8^2*q9*s45^2 + q2*q9^2*s45^2 - 
       q6*q9^2*s45^2 - q7*q9^2*s45^2 + q8*q9^2*s45^2 + q2*q5^2*q6*s34*s45^2 - 
       q2*q5^2*q9*s34*s45^2 + q5^2*q6*q9*s34*s45^2 + q2*q5*q9^2*s34*s45^2 - 
       q5*q6*q9^2*s34*s45^2 + q2*q5^2*q6*s45^3 - q2*q5^2*q9*s45^3 + 
       6*q2*q5*q6*q9*s45^3 + q5^2*q6*q9*s45^3 + q7*q8^2*q9*s45^3 + 
       q2*q5*q9^2*s45^3 + 2*q2*q6*q9^2*s45^3 - q5*q6*q9^2*s45^3 + 
       q7*q8*q9^2*s45^3 - q2*q5^2*q6*q9*s45^4 + q2*q5*q6*q9^2*s45^4 - 
       2*q11*q2*s51 - 10*q2*q6*s51 + 4*q11*q7*s51 + 6*q2*q7*s51 + 
       5*q6*q7*s51 - q7^2*s51 + 2*q15*q8*s51 + 4*q2*q8*s51 + 3*q6*q8*s51 - 
       8*q7*q8*s51 + 5*q7*q9*s51 - q8*q9*s51 - 2*q2*q7^2*s12*s51 - 
       5*q2*q7*q8*s12*s51 + q7^2*q8*s12*s51 - q7*q8^2*s12*s51 + 
       q2*q7^2*q8*s12^2*s51 + 2*q11*q2*q7*s34*s51 - 6*q2*q6*q7*s34*s51 + 
       q2*q7^2*s34*s51 + 2*q4*q7*q9*s34*s51 + q2*q9^2*s34*s51 + 
       2*q7*q9^2*s34*s51 + q4*q7^2*q9*s34^2*s51 + 2*q15*q6*q8*s45*s51 + 
       4*q2*q6*q8*s45*s51 - 2*q11*q7*q8*s45*s51 - 5*q6*q7*q8*s45*s51 + 
       q7^2*q8*s45*s51 - q7*q8^2*s45*s51 - 2*q15*q6*q9*s45*s51 + 
       4*q2*q6*q9*s45*s51 - 7*q7*q8*q9*s45*s51 + 3*q8^2*q9*s45*s51 - 
       q2*q9^2*s45*s51 - 2*q7*q9^2*s45*s51 + 3*q8*q9^2*s45*s51 + 
       2*q7*q8^2*q9*s45^2*s51 + q2*q6*q9^2*s45^2*s51 + 
       2*q7*q8*q9^2*s45^2*s51 - 2*q11*q2*q7*s51^2 - 11*q2*q6*q7*s51^2 + 
       q2*q7^2*s51^2 + q6*q7^2*s51^2 - 9*q2*q6*q8*s51^2 + 9*q2*q7*q8*s51^2 + 
       10*q6*q7*q8*s51^2 - q7^2*q8*s51^2 - q2*q8^2*s51^2 + q7*q8^2*s51^2 - 
       q7*q8*q9*s51^2 - q2*q9^2*s51^2 + q4*q9^2*s51^2 - q7*q9^2*s51^2 - 
       q2*q7^2*q8*s12*s51^2 + q2*q7*q8^2*s12*s51^2 - q2*q6*q7^2*s34*s51^2 + 
       q4*q7*q9^2*s34*s51^2 - q6*q7^2*q8*s45*s51^2 - q2*q6*q8^2*s45*s51^2 + 
       q7*q8^2*q9*s45*s51^2 + q7*q8*q9^2*s45*s51^2 - q2*q6*q7^2*s51^3 - 
       10*q2*q6*q7*q8*s51^3 + q2*q7^2*q8*s51^3 + q6*q7^2*q8*s51^3 + 
       q2*q6*q8^2*s51^3 - q2*q7*q8^2*s51^3 - q6*q7*q8^2*s51^3 - 
       q2*q6*q7^2*q8*s51^4 + q2*q6*q7*q8^2*s51^4]*
     (-4*F[1, 1, 4] + 4*F[1, 1, 6] + 4*tci[1, 2]))/2 + 
   (r[-q10 + 17*q2 + 10*q5 - 7*q6 - 11*q7 + 4*q8 - q5^2*s12 - 6*q5*q8*s12 + 
       5*q7*q8*s12 + 2*q5^2*s23 - 10*q5*q6*s23 - q6^2*s23 - 2*q5^2*q6*s23^2 + 
       2*q5*q6^2*s23^2 + 2*q10*q2*s34 + 2*q2*q20*s34 - 2*q2*q23*s34 + 
       2*q20*q5*s34 - 2*q23*q5*s34 + q10*q6*s34 - 5*q2*q6*s34 - 5*q5*q6*s34 + 
       2*q6^2*s34 + 4*q23*q7*s34 - 4*q20*q8*s34 - 4*q23*q8*s34 + 
       7*q2*q9*s34 - 3*q6*q9*s34 - 5*q7*q9*s34 + q5^2*q8*s12*s34 - 
       q5^2*q6*s23*s34 + q5*q6^2*s23*s34 + q10*q2^2*s34^2 + 
       2*q23*q5*q8*s34^2 - q2^2*q9*s34^2 + q6^2*q9*s34^2 + q2*q9^2*s34^2 - 
       q7*q9^2*s34^2 + 2*q10*q5*s45 - 2*q20*q5*s45 + 13*q2*q6*s45 + 
       2*q23*q6*s45 + 7*q5*q6*s45 - q6^2*s45 + 4*q23*q7*s45 - 8*q5*q7*s45 - 
       4*q20*q8*s45 - 2*q23*q8*s45 + 12*q5*q8*s45 - 3*q6*q8*s45 + 
       11*q7*q8*s45 - 8*q2*q9*s45 - 2*q20*q9*s45 + 3*q6*q9*s45 + 
       21*q7*q9*s45 - 14*q8*q9*s45 - q5^2*q8*s12*s45 - 6*q5*q7*q8*s12*s45 + 
       3*q5^2*q6*s23*s45 - 3*q5*q6^2*s23*s45 + 4*q10*q2*q5*s34*s45 - 
       2*q2*q20*q5*s34*s45 - 2*q2*q23*q5*s34*s45 + 5*q2*q5*q6*s34*s45 + 
       3*q5^2*q6*s34*s45 - q2*q6^2*s34*s45 - 3*q5*q6^2*s34*s45 + 
       2*q23*q5*q8*s34*s45 - q5^2*q8*s34*s45 + 3*q2^2*q9*s34*s45 + 
       5*q2*q5*q9*s34*s45 - 2*q20*q5*q9*s34*s45 - 3*q5*q6*q9*s34*s45 - 
       9*q5*q7*q9*s34*s45 + 9*q5*q8*q9*s34*s45 - 3*q2*q9^2*s34*s45 + 
       q6*q9^2*s34*s45 + 2*q7*q9^2*s34*s45 + q10*q2^2*q5*s34^2*s45 - 
       q2^2*q5*q9*s34^2*s45 + q5^2*q6*q9*s34^2*s45 - q5*q6^2*q9*s34^2*s45 - 
       q5^2*q8*q9*s34^2*s45 + q2*q5*q9^2*s34^2*s45 - q5*q7*q9^2*s34^2*s45 + 
       q10*q5^2*s45^2 - q2^2*q6*s45^2 - 2*q2*q23*q6*s45^2 - q5^2*q6*s45^2 + 
       q2*q6^2*s45^2 + q5*q6^2*s45^2 - q5^2*q7*s45^2 + q5^2*q8*s45^2 + 
       12*q5*q7*q8*s45^2 + q2^2*q9*s45^2 - 3*q2*q6*q9*s45^2 + 
       14*q5*q7*q9*s45^2 - 14*q5*q8*q9*s45^2 - 19*q7*q8*q9*s45^2 - 
       q2*q9^2*s45^2 + q6*q9^2*s45^2 - 2*q7*q9^2*s45^2 + 2*q8*q9^2*s45^2 - 
       q5^2*q7*q8*s12*s45^2 + q10*q2*q5^2*s34*s45^2 - q2*q5^2*q6*s34*s45^2 + 
       q2*q5*q6^2*s34*s45^2 - q5^2*q7*q9*s34*s45^2 + q5^2*q8*q9*s34*s45^2 + 
       q5*q7*q9^2*s34*s45^2 - q5*q8*q9^2*s34*s45^2 + q5^2*q7*q8*s45^3 + 
       q2^2*q6*q9*s45^3 + q5^2*q7*q9*s45^3 - q5^2*q8*q9*s45^3 - 
       14*q5*q7*q8*q9*s45^3 - q2*q6*q9^2*s45^3 - q5*q7*q9^2*s45^3 + 
       q5*q8*q9^2*s45^3 + 2*q7*q8*q9^2*s45^3 - q5^2*q7*q8*q9*s45^4 + 
       q5*q7*q8*q9^2*s45^4 + 3*q2^2*s51 - 2*q2*q20*s51 - 12*q2*q6*s51 + 
       10*q2*q7*s51 + 6*q6*q7*s51 + 6*q2*q8*s51 - 10*q7*q8*s51 - 
       10*q2*q9*s51 - 2*q20*q9*s51 + 8*q7*q9*s51 - 4*q2*q7*q8*s12*s51 + 
       q2*q6^2*s34*s51 + 2*q2*q20*q7*s34*s51 - 5*q2*q6*q7*s34*s51 + 
       3*q2^2*q9*s34*s51 - 2*q10*q6*q9*s34*s51 - 3*q2*q9^2*s34*s51 - 
       q6*q9^2*s34*s51 + q7*q9^2*s34*s51 + q10*q6^2*q9*s34^2*s51 + 
       q2^2*q6*s45*s51 - 2*q2*q23*q6*s45*s51 - q2*q6^2*s45*s51 + 
       7*q2*q6*q8*s45*s51 - 2*q23*q6*q8*s45*s51 - 6*q6*q7*q8*s45*s51 - 
       q2^2*q9*s45*s51 - 3*q2*q6*q9*s45*s51 + 2*q20*q7*q9*s45*s51 - 
       6*q7*q8*q9*s45*s51 + q2*q9^2*s45*s51 - q7*q9^2*s45*s51 + 
       q2*q6^2*q8*s45^2*s51 + q2^2*q6*q9*s45^2*s51 - q2*q6*q9^2*s45^2*s51 + 
       q7*q8*q9^2*s45^2*s51 - q2^2*q6*s51^2 + q2*q6^2*s51^2 + q2^2*q7*s51^2 - 
       2*q2*q20*q7*s51^2 - 11*q2*q6*q7*s51^2 - q6^2*q7*s51^2 + 
       q2^2*q8*s51^2 - 11*q2*q6*q8*s51^2 + 9*q2*q7*q8*s51^2 + 
       11*q6*q7*q8*s51^2 - 2*q2^2*q9*s51^2 + 2*q20*q7*q9*s51^2 + 
       q10*q9^2*s51^2 + 2*q2*q9^2*s51^2 - q2^2*q7*q8*s12*s51^2 + 
       q2*q6^2*q7*s34*s51^2 - q10*q6*q9^2*s34*s51^2 + q2^2*q6*q8*s45*s51^2 - 
       q2*q6^2*q8*s45*s51^2 + q6^2*q7*q8*s45*s51^2 - q2^2*q6*q7*s51^3 + 
       q2*q6^2*q7*s51^3 - q2^2*q6*q8*s51^3 + q2*q6^2*q8*s51^3 + 
       q2^2*q7*q8*s51^3 - 10*q2*q6*q7*q8*s51^3 - q6^2*q7*q8*s51^3 - 
       q2^2*q6*q7*q8*s51^4 + q2*q6^2*q7*q8*s51^4]*
     (4*F[1, 1, 6] - 4*F[1, 1, 8] + 4*tci[1, 2]))/2 + 
   (r[-q19 + 2*q2 - 2*q22 - 4*q5 - 2*q6 - q7 + q8 + 8*q9 - q19*q2*s12 - 
       2*q19*q5*s12 + 3*q2*q8*s12 - 3*q5*q8*s12 - q7*q8*s12 - 
       q19*q2*q7*s12^2 + q2*q7*q8*s12^2 - q5*q8^2*s12^2 + q7*q8^2*s12^2 - 
       q19*q6*s23 - q5*q6*s23 - q5*q6^2*s23^2 + q5*q6*s34 - q6^2*s34 + 
       3*q2*q9*s34 - 8*q5*q9*s34 - 3*q7*q9*s34 + q5*q8^2*s12*s34 - 
       q5*q6^2*s23*s34 - q19*q2*s45 - 2*q2^2*s45 + 2*q19*q6*s45 - q2*q6*s45 + 
       2*q5*q6*s45 - 3*q5*q7*s45 - 2*q7^2*s45 + 3*q5*q8*s45 + 5*q7*q8*s45 + 
       q2*q9*s45 - q6*q9*s45 + 7*q7*q9*s45 - 7*q8*q9*s45 - 
       3*q5*q7*q8*s12*s45 + q5*q8^2*s12*s45 - q5*q7*q8^2*s12^2*s45 + 
       q5*q6^2*s23*s45 - q2*q5*q6*s34*s45 + q2*q6^2*s34*s45 + 
       2*q5*q6^2*s34*s45 - 2*q2^2*q9*s34*s45 + 3*q2*q5*q9*s34*s45 - 
       3*q5*q6*q9*s34*s45 - 3*q5*q7*q9*s34*s45 - 2*q7^2*q9*s34*s45 + 
       3*q5*q8*q9*s34*s45 - q19*q2*q6*s45^2 - 5*q2*q5*q6*s45^2 - 
       q5*q7^2*s45^2 + 4*q5*q7*q8*s45^2 + 2*q7^2*q8*s45^2 - q5*q8^2*s45^2 - 
       q7*q8^2*s45^2 - q2^2*q9*s45^2 + 4*q2*q5*q9*s45^2 + 7*q2*q6*q9*s45^2 - 
       4*q5*q6*q9*s45^2 + 4*q5*q7*q9*s45^2 + 3*q7^2*q9*s45^2 - 
       4*q5*q8*q9*s45^2 - 11*q7*q8*q9*s45^2 + 2*q8^2*q9*s45^2 - 
       q5*q7^2*q8*s12*s45^2 + q5*q7*q8^2*s12*s45^2 - q2*q5*q6^2*s34*s45^2 - 
       q2^2*q5*q9*s34*s45^2 - q5*q6^2*q9*s34*s45^2 - q5*q7^2*q9*s34*s45^2 - 
       q5*q8^2*q9*s34*s45^2 + q2^2*q5*q6*s45^3 - q2*q5*q6^2*s45^3 + 
       q5*q7^2*q8*s45^3 - q5*q7*q8^2*s45^3 - q2^2*q5*q9*s45^3 - 
       2*q2^2*q6*q9*s45^3 + 6*q2*q5*q6*q9*s45^3 + q2*q6^2*q9*s45^3 - 
       q5*q6^2*q9*s45^3 + q5*q7^2*q9*s45^3 - 6*q5*q7*q8*q9*s45^3 - 
       3*q7^2*q8*q9*s45^3 + q5*q8^2*q9*s45^3 + 2*q7*q8^2*q9*s45^3 - 
       q2^2*q5*q6*q9*s45^4 + q2*q5*q6^2*q9*s45^4 - q5*q7^2*q8*q9*s45^4 + 
       q5*q7*q8^2*q9*s45^4 - q2^2*s51 + q2*q6*s51 + q22*q6*s51 - 
       2*q6*q7*s51 - q22*q8*s51 - 3*q2*q9*s51 - 2*q22*q9*s51 + 3*q7*q9*s51 - 
       q19*q2^2*s12*s51 - q19*q2*q7*s12*s51 + q2*q7*q8*s12*s51 + 
       q19*q2^2*q7*s12^2*s51 - q2^2*q7*q8*s12^2*s51 - q2*q7*q8^2*s12^2*s51 + 
       q2*q22*q6*s34*s51 - q2*q6^2*s34*s51 - q2^2*q9*s34*s51 - 
       q7^2*q9*s34*s51 - q19*q2^2*s45*s51 + q19*q2*q6*s45*s51 - 
       q22*q6*q8*s45*s51 - q6*q7*q8*s45*s51 + q2^2*q9*s45*s51 + 
       q2*q6*q9*s45*s51 + 3*q7^2*q9*s45*s51 - 5*q7*q8*q9*s45*s51 - 
       q19*q2^2*q6*s45^2*s51 - q2^2*q6*q9*s45^2*s51 - 
       3*q7^2*q8*q9*s45^2*s51 + q7*q8^2*q9*s45^2*s51 - q2*q22*q6*s51^2 - 
       q22*q6^2*s51^2 - q6^2*q7*s51^2 - q6*q7^2*s51^2 + q2^2*q9*s51^2 + 
       q7^2*q9*s51^2 + q2*q22*q6^2*s34*s51^2 + q22*q6^2*q8*s45*s51^2 + 
       q6^2*q7*q8*s45*s51^2 + q6*q7^2*q8*s45*s51^2 - q7^2*q8*q9*s45*s51^2]*
     (4*F[1, 1, 3]^2 - 4*F[1, 1, 6]^2 + 4*tci[1, 1]^2 - 
      8*F[1, 1, 3]*tci[1, 2]))/2 + 
   (r[-2*q11 + q15 - 2*q2 + 2*q5 + 6*q6 - 2*q8 + 2*q15*q2*s12 + q15*q5*s12 + 
       q5^2*s12 - 3*q5*q7*s12 + 2*q7^2*s12 + q8^2*s12 - q15*q5*q8*s12^2 + 
       q5*q7*q8*s12^2 - q7^2*q8*s12^2 + q11*q5*s23 - q5^2*s23 - 
       2*q11*q6*s23 - 3*q5*q6*s23 + q5^2*q6*s23^2 - q11*q5*s34 + q15*q5*s34 - 
       q5^2*s34 - q11*q8*s34 - 2*q15*q9*s34 + 2*q2*q9*s34 - q8*q9*s34 + 
       q5^2*q6*s23*s34 + q11*q5*q8*s34^2 + q15*q5*q9*s34^2 - q2*q5*q9*s34^2 + 
       q5*q6*q9*s34^2 - q5*q8*q9*s34^2 - 5*q2*q6*s45 + 3*q5*q6*s45 + 
       2*q11*q8*s45 - q8^2*s45 + q6*q9*s45 - q8*q9*s45 + q15*q5^2*s12*s45 - 
       q15*q5*q8*s12*s45 + q5*q7*q8*s12*s45 - q7^2*q8*s12*s45 + 
       q7*q8^2*s12*s45 + q15*q5^2*q8*s12^2*s45 - q5^2*q7*q8*s12^2*s45 + 
       q5*q7^2*q8*s12^2*s45 - q5^2*q6*s23*s45 + q15*q5^2*s34*s45 + 
       q2*q5*q6*s34*s45 - 2*q5^2*q6*s34*s45 - q11*q5*q8*s34*s45 - 
       3*q11*q8^2*s34*s45 - q15*q5*q9*s34*s45 + q2*q5*q9*s34*s45 - 
       q5*q6*q9*s34*s45 + q5*q8*q9*s34*s45 + 2*q8^2*q9*s34*s45 + 
       2*q2*q9^2*s34*s45 - 2*q8*q9^2*s34*s45 + q11*q5*q8^2*s34^2*s45 + 
       q15*q5^2*q9*s34^2*s45 - q2*q5^2*q9*s34^2*s45 - q5*q8^2*q9*s34^2*s45 - 
       q5*q6*q9^2*s34^2*s45 + q5*q8*q9^2*s34^2*s45 + q11*q8^2*s45^2 - 
       q7*q8^2*s45^2 - 2*q2*q6*q9*s45^2 + q2*q9^2*s45^2 - q6*q9^2*s45^2 + 
       q2*q5^2*q6*s34*s45^2 - q2*q5^2*q9*s34*s45^2 + q5^2*q6*q9*s34*s45^2 + 
       q2*q5*q9^2*s34*s45^2 - q5*q6*q9^2*s34*s45^2 + q2*q5^2*q6*s45^3 + 
       q11*q7*q8^2*s45^3 - q2*q5^2*q9*s45^3 - 2*q2*q5*q6*q9*s45^3 + 
       q5^2*q6*q9*s45^3 + q2*q5*q9^2*s45^3 + 2*q2*q6*q9^2*s45^3 - 
       q5*q6*q9^2*s45^3 - q2*q5^2*q6*q9*s45^4 + q2*q5*q6*q9^2*s45^4 - 
       2*q2*q6*s51 + 2*q2*q7*s51 + q6*q7*s51 - q7^2*s51 - q11*q8*s51 + 
       q2*q8*s51 + q15*q9*s51 - q2*q9*s51 + 2*q8*q9*s51 - 2*q2*q7^2*s12*s51 - 
       q2*q7*q8*s12*s51 + q7^2*q8*s12*s51 - q7*q8^2*s12*s51 + 
       q2*q7^2*q8*s12^2*s51 - q2*q6*q7*s34*s51 + q2*q7^2*s34*s51 + 
       q2*q9^2*s34*s51 + q2*q6*q8*s45*s51 - q11*q7*q8*s45*s51 - 
       q6*q7*q8*s45*s51 + q7^2*q8*s45*s51 + 3*q11*q8^2*s45*s51 - 
       q7*q8^2*s45*s51 - q2*q6*q9*s45*s51 - q8^2*q9*s45*s51 - 
       q2*q9^2*s45*s51 + q8*q9^2*s45*s51 + 2*q11*q7*q8^2*s45^2*s51 + 
       q2*q6*q9^2*s45^2*s51 - 3*q2*q6*q7*s51^2 + q2*q7^2*s51^2 + 
       q6*q7^2*s51^2 - q2*q6*q8*s51^2 - q11*q7*q8*s51^2 + q2*q7*q8*s51^2 + 
       2*q6*q7*q8*s51^2 - q7^2*q8*s51^2 - q2*q8^2*s51^2 + q7*q8^2*s51^2 - 
       q2*q9^2*s51^2 - q2*q7^2*q8*s12*s51^2 + q2*q7*q8^2*s12*s51^2 - 
       q2*q6*q7^2*s34*s51^2 - q6*q7^2*q8*s45*s51^2 - q2*q6*q8^2*s45*s51^2 + 
       q11*q7*q8^2*s45*s51^2 - q2*q6*q7^2*s51^3 - 2*q2*q6*q7*q8*s51^3 + 
       q2*q7^2*q8*s51^3 + q6*q7^2*q8*s51^3 + q2*q6*q8^2*s51^3 - 
       q2*q7*q8^2*s51^3 - q6*q7*q8^2*s51^3 - q2*q6*q7^2*q8*s51^4 + 
       q2*q6*q7*q8^2*s51^4]*(4*F[1, 1, 4]^2 - 4*F[1, 1, 6]^2 + 
      4*tci[1, 1]^2 - 8*F[1, 1, 4]*tci[1, 2]))/2 + 
   (r[-6*q2 + 8*q20 + 9*q23 + 5*q6 + 6*q7 + 2*q5^2*s12 + 6*q5*q8*s12 + 
       12*q7*q8*s12 - 8*q20*q5*s23 + 2*q23*q5*s23 - 2*q5^2*s23 + 
       8*q5*q6*s23 + 4*q20*q5^2*s23^2 - 2*q5^2*q6*s23^2 - 2*q5*q6^2*s23^2 + 
       6*q2*q23*s34 - 2*q20*q5*s34 + 2*q23*q5*s34 + 2*q2*q6*s34 - 
       q23*q6*s34 + 2*q5*q6*s34 - 2*q6^2*s34 + 4*q23*q7*s34 - 4*q20*q8*s34 - 
       8*q2*q9*s34 - 2*q20*q9*s34 + 8*q7*q9*s34 - 2*q5^2*q8*s12*s34 + 
       2*q20*q5^2*s23*s34 - 2*q5^2*q6*s23*s34 - 2*q5*q6^2*s23*s34 + 
       2*q2^2*q23*s34^2 - 2*q2^2*q9*s34^2 - 2*q2*q9^2*s34^2 + 
       2*q7*q9^2*s34^2 + 2*q2*q20*s45 + 6*q20*q5*s45 - 10*q2*q6*s45 - 
       5*q23*q6*s45 - 8*q5*q6*s45 + 2*q6^2*s45 + 4*q23*q7*s45 + 8*q5*q7*s45 - 
       4*q20*q8*s45 - 8*q5*q8*s45 - 6*q7*q8*s45 + 2*q2*q9*s45 - 
       16*q7*q9*s45 + 14*q8*q9*s45 + 2*q5^2*q8*s12*s45 + 6*q5*q7*q8*s12*s45 - 
       6*q20*q5^2*s23*s45 + 4*q5^2*q6*s23*s45 + 4*q5*q6^2*s23*s45 - 
       6*q2^2*q23*s34*s45 + 2*q2*q20*q5*s34*s45 + 2*q2*q23*q5*s34*s45 - 
       6*q20*q5^2*s34*s45 - 2*q2*q5*q6*s34*s45 + 4*q5^2*q6*s34*s45 + 
       2*q2*q6^2*s34*s45 + 4*q5*q6^2*s34*s45 + 2*q5^2*q8*s34*s45 + 
       4*q2^2*q9*s34*s45 - 2*q2*q5*q9*s34*s45 + 2*q20*q5*q9*s34*s45 + 
       10*q5*q7*q9*s34*s45 - 10*q5*q8*q9*s34*s45 + 4*q2*q9^2*s34*s45 - 
       4*q7*q9^2*s34*s45 + 2*q2^2*q23*q5*s34^2*s45 - 2*q2^2*q5*q9*s34^2*s45 - 
       2*q20*q5^2*q9*s34^2*s45 + 2*q5^2*q8*q9*s34^2*s45 - 
       2*q2*q5*q9^2*s34^2*s45 + 2*q5*q7*q9^2*s34^2*s45 - 2*q2^2*q23*s45^2 + 
       2*q20*q5^2*s45^2 + 2*q2^2*q6*s45^2 + 6*q2*q23*q6*s45^2 - 
       2*q5^2*q6*s45^2 - 2*q2*q6^2*s45^2 - 2*q5*q6^2*s45^2 + 
       2*q5^2*q7*s45^2 - 2*q5^2*q8*s45^2 - 8*q5*q7*q8*s45^2 - 
       12*q5*q7*q9*s45^2 + 12*q5*q8*q9*s45^2 + 16*q7*q8*q9*s45^2 + 
       4*q7*q9^2*s45^2 - 4*q8*q9^2*s45^2 + 2*q5^2*q7*q8*s12*s45^2 + 
       2*q2*q20*q5^2*s34*s45^2 - 2*q2*q5^2*q6*s34*s45^2 - 
       2*q2*q5*q6^2*s34*s45^2 + 2*q5^2*q7*q9*s34*s45^2 - 
       2*q5^2*q8*q9*s34*s45^2 - 2*q5*q7*q9^2*s34*s45^2 + 
       2*q5*q8*q9^2*s34*s45^2 - 2*q2^2*q23*q6*s45^3 - 2*q5^2*q7*q8*s45^3 - 
       2*q5^2*q7*q9*s45^3 + 2*q5^2*q8*q9*s45^3 + 12*q5*q7*q8*q9*s45^3 + 
       2*q5*q7*q9^2*s45^3 - 2*q5*q8*q9^2*s45^3 - 4*q7*q8*q9^2*s45^3 + 
       2*q5^2*q7*q8*q9*s45^4 - 2*q5*q7*q8*q9^2*s45^4 - 4*q2^2*s51 + 
       2*q2*q20*s51 - 8*q2*q23*s51 + 8*q2*q6*s51 + q23*q6*s51 - 4*q2*q7*s51 - 
       2*q6*q7*s51 - 4*q2*q8*s51 + 4*q7*q8*s51 + 8*q2*q9*s51 + 2*q20*q9*s51 - 
       6*q7*q9*s51 + 2*q2*q7*q8*s12*s51 - 6*q2^2*q23*s34*s51 - 
       2*q2*q6^2*s34*s51 + 2*q2*q6*q7*s34*s51 + 4*q2^2*q9*s34*s51 + 
       4*q2*q9^2*s34*s51 - 2*q7*q9^2*s34*s51 + 2*q2^2*q23*s45*s51 - 
       2*q2^2*q6*s45*s51 + 2*q2*q23*q6*s45*s51 + 2*q2*q6^2*s45*s51 - 
       6*q2*q6*q8*s45*s51 + 2*q6*q7*q8*s45*s51 - 2*q2^2*q9*s45*s51 + 
       6*q7*q8*q9*s45*s51 - 2*q2*q9^2*s45*s51 + 2*q7*q9^2*s45*s51 - 
       2*q2^2*q23*q6*s45^2*s51 - 2*q2*q6^2*q8*s45^2*s51 - 
       2*q7*q8*q9^2*s45^2*s51 + 4*q2^2*q23*s51^2 + 2*q2^2*q6*s51^2 - 
       2*q2*q6^2*s51^2 - 2*q2^2*q7*s51^2 + 6*q2*q6*q7*s51^2 + 
       2*q6^2*q7*s51^2 - 2*q2^2*q8*s51^2 + 6*q2*q6*q8*s51^2 - 
       2*q2*q7*q8*s51^2 - 6*q6*q7*q8*s51^2 - 2*q2^2*q9*s51^2 - 
       2*q2*q9^2*s51^2 + 2*q2^2*q7*q8*s12*s51^2 - 2*q2*q6^2*q7*s34*s51^2 - 
       2*q2^2*q6*q8*s45*s51^2 + 2*q2*q6^2*q8*s45*s51^2 - 
       2*q6^2*q7*q8*s45*s51^2 + 2*q2^2*q6*q7*s51^3 - 2*q2*q6^2*q7*s51^3 + 
       2*q2^2*q6*q8*s51^3 - 2*q2*q6^2*q8*s51^3 - 2*q2^2*q7*q8*s51^3 + 
       4*q2*q6*q7*q8*s51^3 + 2*q6^2*q7*q8*s51^3 + 2*q2^2*q6*q7*q8*s51^4 - 
       2*q2*q6^2*q7*q8*s51^4]*(2*F[1, 1, 6]^2 - 2*F[1, 1, 8]^2 - 
      2*tci[1, 1]^2 + 4*F[1, 1, 8]*tci[1, 2]))/2 + 
   (r[-2*q4 - 4*q5 + 7*q6 - 6*q7 + 2*q8 + 2*q9 + 2*q4*q5*s12 - q5^2*s12 + 
       q2*q7*s12 - 2*q4*q7*s12 - 3*q5*q7*s12 + 2*q4*q8*s12 - 2*q5*q8*s12 + 
       2*q4*q5*q8*s12^2 + 2*q5*q7*q8*s12^2 - 2*q10*q5*s23 + 2*q4*q5*s23 - 
       q5^2*s23 + 2*q10*q9*s23 - 2*q4*q9*s23 + q5^2*q6*s23^2 - 2*q10*q5*s34 - 
       2*q2*q5*s34 - 2*q4*q5*s34 - 2*q5^2*s34 + 4*q10*q6*s34 - 2*q2*q6*s34 - 
       2*q5*q6*s34 - q2*q7*s34 - 2*q4*q7*s34 + q5*q7*s34 - 2*q4*q8*s34 + 
       2*q5*q8*s34 - 3*q2*q9*s34 - 2*q4*q9*s34 + q6*q9*s34 + q7*q9*s34 + 
       5*q8*q9*s34 - 2*q4*q5*q8*s12*s34 - 2*q10*q2*q5*s34^2 + 
       2*q4*q5*q8*s34^2 + q5^2*q8*s34^2 + q2*q5*q9*s34^2 + 
       2*q10*q6*q9*s34^2 - 2*q5*q6*q9*s34^2 - 2*q4*q7*q9*s34^2 + 
       q5*q7*q9*s34^2 - 2*q5*q8*q9*s34^2 - 2*q10*q2*s45 + 2*q10*q5*s45 + 
       2*q10*q6*s45 + q5*q6*s45 + q5*q7*s45 + 2*q5*q8*s45 + q6*q8*s45 + 
       4*q7*q8*s45 + q2*q9*s45 - 4*q6*q9*s45 - 3*q8*q9*s45 - 
       q5^2*q7*s12*s45 - 2*q5*q7*q8*s12*s45 - q5^2*q6*s23*s45 - 
       2*q10*q2*q5*s34*s45 - q5^2*q6*s34*s45 - q5^2*q7*s34*s45 + 
       2*q2*q5*q9*s34*s45 + 2*q5*q6*q9*s34*s45 + 2*q5*q7*q9*s34*s45 + 
       2*q5*q8*q9*s34*s45 - q2*q5^2*q9*s34^2*s45 - q5^2*q6*q9*s34^2*s45 - 
       q5^2*q7*q9*s34^2*s45 - q5^2*q8*q9*s34^2*s45 - 2*q10*q2*q5*s45^2 + 
       2*q5*q7*q8*s45^2 + 2*q2*q5*q9*s45^2 + 2*q2*q6*q9*s45^2 - 
       2*q5*q6*q9*s45^2 + 2*q5*q7*q9*s45^2 - 2*q5*q8*q9*s45^2 - 
       4*q7*q8*q9*s45^2 + 2*q2*q5*q6*q9*s45^3 - 2*q5*q7*q8*q9*s45^3 - 
       2*q10*q2*s51 + 4*q2*q7*s51 + 4*q6*q7*s51 + 2*q4*q8*s51 + q6*q8*s51 + 
       2*q7*q8*s51 + 4*q2*q9*s51 + 2*q4*q9*s51 - 2*q7*q9*s51 - 5*q8*q9*s51 - 
       2*q2*q6*q7*s34*s51 - 2*q10*q6*q9*s34*s51 + 2*q4*q7*q9*s34*s51 - 
       2*q6*q7*q8*s45*s51 + 2*q2*q6*q9*s45*s51 - 4*q7*q8*q9*s45*s51 + 
       2*q10*q6*q9*s51^2 - 2*q4*q7*q9*s51^2 - 2*q7*q8*q9*s51^2]*
     (-4*F[1, 1, 1]^2 + 4*F[1, 1, 3]^2 + 8*F[1, 1, 1]*F[1, 1, 10] - 
      8*F[1, 1, 3]*F[1, 1, 10] - 8*F[2, 1, 1] + 8*F[2, 1, 13] + 
      8*F[1, 1, 1]*tci[1, 2] - 8*F[1, 2, 2]*tci[1, 2]))/2 + 
   (r[-2*q1 + 2*q2 - 3*q3 + 4*q4 + q5 - 6*q6 + 5*q7 + 3*q8 + 4*q9 - 
       4*q4*q5*s12 - 4*q2*q7*s12 + 3*q3*q7*s12 + 4*q4*q7*s12 - 8*q5*q7*s12 - 
       3*q7^2*s12 - 4*q4*q8*s12 + q5*q8*s12 + 6*q7*q8*s12 - 3*q3*q7^2*s12^2 - 
       4*q4*q5*q8*s12^2 - 3*q5*q7*q8*s12^2 - 4*q4*q5*s23 + 3*q3*q6*s23 + 
       q5*q6*s23 + 4*q4*q9*s23 + 6*q1*q2*s34 - 2*q1*q5*s34 + 2*q2*q5*s34 + 
       4*q4*q5*s34 + 2*q2*q6*s34 + q5*q6*s34 - 3*q2*q7*s34 + 4*q4*q7*s34 - 
       7*q5*q7*s34 - q7^2*s34 - 6*q1*q8*s34 + 4*q4*q8*s34 - 2*q5*q8*s34 + 
       4*q4*q9*s34 - 4*q5*q9*s34 + 4*q7*q9*s34 - 8*q8*q9*s34 + 
       4*q4*q5*q8*s12*s34 + 6*q1*q5*q8*s34^2 - 4*q4*q5*q8*s34^2 + 
       3*q2*q5*q9*s34^2 + 4*q4*q7*q9*s34^2 - 7*q5*q7*q9*s34^2 - 
       q7^2*q9*s34^2 + 4*q5*q8*q9*s34^2 + 4*q1*q2*s45 + 3*q2*q6*s45 - 
       2*q3*q6*s45 + 2*q5*q6*s45 - q3*q7*s45 - 5*q5*q7*s45 - 4*q7^2*s45 - 
       6*q1*q8*s45 + 3*q7*q8*s45 - 9*q2*q9*s45 + 8*q6*q9*s45 + q7*q9*s45 + 
       4*q8*q9*s45 + q3*q7^2*s12*s45 - q5*q7^2*s12*s45 - 2*q7^3*s12*s45 - 
       3*q5*q7*q8*s12*s45 + 3*q7^2*q8*s12*s45 - q3*q7^3*s12^2*s45 - 
       4*q1*q2*q5*s34*s45 - q2*q5*q6*s34*s45 - q5*q7^2*s34*s45 - 
       2*q7^3*s34*s45 + 6*q1*q5*q8*s34*s45 + 9*q2*q5*q9*s34*s45 - 
       5*q5*q7*q9*s34*s45 - 3*q7^2*q9*s34*s45 - 4*q5*q8*q9*s34*s45 - 
       q5*q7^2*q9*s34^2*s45 - 2*q7^3*q9*s34^2*s45 - 3*q2*q5*q6*s45^2 - 
       3*q5*q7^2*s45^2 + 2*q7^3*s45^2 + 3*q5*q7*q8*s45^2 + 2*q7^2*q8*s45^2 + 
       3*q2*q5*q9*s45^2 - 3*q5*q6*q9*s45^2 + 3*q5*q7*q9*s45^2 + 
       5*q7^2*q9*s45^2 - 3*q5*q8*q9*s45^2 - 5*q7*q8*q9*s45^2 - 
       q5*q7^3*s12*s45^2 - 3*q5*q7^2*q8*s12*s45^2 + q7^3*q8*s12*s45^2 - 
       q5*q7^3*q8*s12^2*s45^2 - q5*q7^3*s34*s45^2 - 3*q5*q7^2*q9*s34*s45^2 + 
       3*q7^3*q9*s34*s45^2 - q5*q7^3*q9*s34^2*s45^2 + q5*q7^3*s45^3 + 
       2*q5*q7^2*q8*s45^3 - 2*q7^3*q8*s45^3 + 3*q2*q5*q6*q9*s45^3 + 
       2*q5*q7^2*q9*s45^3 - 3*q7^3*q9*s45^3 - 5*q5*q7*q8*q9*s45^3 - 
       2*q7^2*q8*q9*s45^3 + q5*q7^3*q8*s12*s45^3 + q5*q7^3*q9*s34*s45^3 - 
       q5*q7^3*q8*s45^4 - q5*q7^3*q9*s45^4 - q5*q7^2*q8*q9*s45^4 + 
       3*q7^3*q8*q9*s45^4 + q5*q7^3*q8*q9*s45^5 - 6*q1*q2*s51 - 3*q2*q6*s51 + 
       3*q3*q6*s51 + 6*q1*q7*s51 - q2*q7*s51 - q3*q7*s51 - 4*q6*q7*s51 + 
       q7^2*s51 - 2*q3*q8*s51 - 4*q4*q8*s51 - 7*q7*q8*s51 + 2*q1*q9*s51 - 
       3*q2*q9*s51 - 4*q4*q9*s51 - 5*q7*q9*s51 + 8*q8*q9*s51 + 
       2*q2*q3*q7*s12*s51 + q2*q7^2*s12*s51 - 2*q3*q7^2*s12*s51 - 
       2*q7^3*s12*s51 + 2*q2*q3*q7^2*s12^2*s51 + q3*q7^3*s12^2*s51 + 
       6*q1*q2*q7*s34*s51 + 3*q2*q6*q7*s34*s51 - 3*q2*q7^2*s34*s51 - 
       q7^3*s34*s51 - 4*q4*q7*q9*s34*s51 - q7^3*q9*s34^2*s51 + 
       q3*q7^2*s45*s51 + q7^3*s45*s51 - 2*q3*q6*q8*s45*s51 - 
       3*q7^2*q8*s45*s51 + 2*q1*q6*q9*s45*s51 + 4*q7^2*q9*s45*s51 + 
       4*q7*q8*q9*s45*s51 - 2*q3*q7^3*s12*s45*s51 + 3*q7^3*q9*s34*s45*s51 - 
       q7^3*q8*s45^2*s51 - 3*q7^3*q9*s45^2*s51 - q7^2*q8*q9*s45^2*s51 + 
       3*q7^3*q8*q9*s45^3*s51 - 6*q1*q2*q7*s51^2 - q2*q3*q7*s51^2 - 
       3*q2*q6*q7*s51^2 + 4*q2*q7^2*s51^2 + q3*q7^2*s51^2 - 3*q6*q7^2*s51^2 - 
       2*q7^3*s51^2 + 3*q3*q6*q8*s51^2 + 3*q6*q7*q8*s51^2 + 
       4*q4*q7*q9*s51^2 + q7^2*q9*s51^2 + 4*q7*q8*q9*s51^2 + 
       2*q2*q7^3*s12*s51^2 + 2*q3*q7^3*s12*s51^2 - q2*q3*q7^3*s12^2*s51^2 + 
       q2*q6*q7^2*s34*s51^2 - q2*q7^3*s34*s51^2 + q7^3*q9*s34*s51^2 - 
       q3*q7^3*s45*s51^2 + 3*q6*q7^2*q8*s45*s51^2 - q7^3*q9*s45*s51^2 + 
       q7^3*q8*q9*s45^2*s51^2 - 2*q2*q3*q7^2*s51^3 + 2*q2*q7^3*s51^3 + 
       q3*q7^3*s51^3 - 2*q2*q3*q7^3*s12*s51^3 - q2*q3*q7^3*s51^4]*
     (2*F[1, 1, 3]^2 - 4*F[1, 1, 3]*F[1, 1, 6] + 2*F[1, 1, 6]^2 + 
      4*F[2, 1, 13] + 4*F[2, 1, 14] + (2*tci[1, 1]^2)/3 + 
      4*F[1, 1, 6]*tci[1, 2] - 4*F[1, 2, 2]*tci[1, 2]))/2 + 
   (r[2*q1 - 6*q2 + 3*q3 - 11*q5 + 12*q6 + 2*q7 - 4*q9 - 2*q3*q7*s12 + 
       2*q5*q8*s12 - 4*q10*q5*s23 - 3*q3*q6*s23 + 11*q5*q6*s23 - 2*q6^2*s23 + 
       4*q10*q9*s23 - q3*q6^2*s23^2 + q5*q6^2*s23^2 + q3*q6^3*s23^3 + 
       q5*q6^3*s23^3 + 2*q1*q5*s34 - 4*q10*q5*s34 + 8*q10*q6*s34 - 
       9*q5*q6*s34 + 3*q6^2*s34 + 2*q1*q8*s34 + 5*q5*q8*s34 + 7*q6*q8*s34 - 
       4*q2*q9*s34 + 4*q5*q9*s34 + 9*q6*q9*s34 - 9*q8*q9*s34 + 
       q5*q6^2*s23*s34 + q5*q6^3*s23^2*s34 - 4*q10*q2*q5*s34^2 + 
       4*q1*q5*q8*s34^2 + 4*q2*q5*q9*s34^2 + 4*q10*q6*q9*s34^2 - 
       7*q5*q6*q9*s34^2 + 3*q5*q8*q9*s34^2 + 6*q1*q2*s45 - 4*q10*q2*s45 + 
       4*q10*q5*s45 + 4*q10*q6*s45 + 2*q2*q6*s45 + 6*q3*q6*s45 - 
       14*q5*q6*s45 + 3*q6^2*s45 - q3*q7*s45 - 4*q1*q8*s45 - 3*q5*q8*s45 + 
       4*q6*q8*s45 - 4*q7*q8*s45 - 10*q2*q9*s45 + 5*q6*q9*s45 - 
       14*q7*q9*s45 + 15*q8*q9*s45 + 2*q5*q7*q8*s12*s45 - q3*q6^2*s23*s45 + 
       q5*q6^2*s23*s45 - q6^3*s23*s45 - 2*q3*q6^3*s23^2*s45 - 
       2*q5*q6^3*s23^2*s45 - 6*q1*q2*q5*s34*s45 - 4*q10*q2*q5*s34*s45 + 
       2*q2*q5*q6*s34*s45 - 3*q2*q6^2*s34*s45 - 3*q5*q6^2*s34*s45 + 
       4*q1*q5*q8*s34*s45 + 4*q2*q5*q9*s34*s45 + 5*q5*q6*q9*s34*s45 + 
       3*q6^2*q9*s34*s45 - 9*q5*q8*q9*s34*s45 - 3*q5*q6^3*s23*s34*s45 - 
       q5*q6^2*q9*s34^2*s45 - 4*q10*q2*q5*s45^2 + 7*q2*q5*q6*s45^2 + 
       q2*q6^2*s45^2 + 2*q3*q6^2*s45^2 - 2*q5*q6^2*s45^2 + q6^3*s45^2 - 
       3*q5*q7*q8*s45^2 - 3*q2*q5*q9*s45^2 - 10*q2*q6*q9*s45^2 + 
       3*q5*q6*q9*s45^2 + q6^2*q9*s45^2 - 3*q5*q7*q9*s45^2 + 
       3*q5*q8*q9*s45^2 + 9*q7*q8*q9*s45^2 + q3*q6^3*s23*s45^2 + 
       q5*q6^3*s23*s45^2 + q2*q5*q6^2*s34*s45^2 + 2*q5*q6^3*s34*s45^2 + 
       3*q5*q6^2*q9*s34*s45^2 - q5*q6^3*q9*s34^2*s45^2 + 2*q2*q5*q6^2*s45^3 - 
       q2*q6^3*s45^3 - 5*q2*q5*q6*q9*s45^3 - 2*q2*q6^2*q9*s45^3 + 
       2*q5*q6^2*q9*s45^3 - q6^3*q9*s45^3 + 3*q5*q7*q8*q9*s45^3 - 
       q2*q5*q6^3*s34*s45^3 - q5*q6^3*q9*s34*s45^3 - q2*q5*q6^3*s45^4 - 
       q2*q5*q6^2*q9*s45^4 + 2*q2*q6^3*q9*s45^4 - q5*q6^3*q9*s45^4 + 
       q2*q5*q6^3*q9*s45^5 - 4*q10*q2*s51 - 3*q3*q6*s51 - q6^2*s51 + 
       2*q1*q7*s51 - 2*q2*q7*s51 + q3*q7*s51 + 7*q6*q7*s51 - 9*q6*q8*s51 - 
       2*q1*q9*s51 + q2*q9*s51 - 3*q6*q9*s51 - 11*q7*q9*s51 + 9*q8*q9*s51 + 
       2*q2*q3*q7*s12*s51 + 3*q3*q6^2*s23*s51 - q3*q6^3*s23^2*s51 + 
       3*q2*q6^2*s34*s51 - 4*q10*q6*q9*s34*s51 - 2*q3*q6^2*s45*s51 + 
       6*q1*q6*q8*s45*s51 + 2*q3*q6*q8*s45*s51 + 5*q6^2*q8*s45*s51 - 
       3*q6*q7*q8*s45*s51 - q2*q6*q9*s45*s51 - 2*q1*q7*q9*s45*s51 + 
       9*q7*q8*q9*s45*s51 + q3*q6^3*s45^2*s51 + 2*q3*q6^2*q8*s45^2*s51 - 
       q2*q6^2*q9*s45^2*s51 + q2*q6^3*q9*s45^3*s51 - q2*q3*q7*s51^2 - 
       q6^2*q7*s51^2 - 3*q6*q7*q8*s51^2 + 4*q10*q6*q9*s51^2 - 
       2*q1*q7*q9*s51^2 + 3*q7*q8*q9*s51^2 + 3*q2*q6^2*q7*s34*s51^2 - 
       2*q3*q6^2*q8*s45*s51^2 + q6^2*q7*q8*s45*s51^2 + 
       q3*q6^3*q8*s45^2*s51^2]*(-2*F[1, 1, 3]^2 + 4*F[1, 1, 3]*F[1, 1, 9] - 
      2*F[1, 1, 9]^2 - 4*F[2, 1, 13] - 4*F[2, 1, 15] - (2*tci[1, 1]^2)/3 - 
      4*F[1, 1, 9]*tci[1, 2] + 4*F[1, 2, 2]*tci[1, 2]))/2 + 
   (r[-6*q1 - 4*q10 + 6*q2 - 3*q4 + 4*q5 - 8*q6 + 6*q7 - q8 + 6*q9 + 
       2*q4*q5*s12 + 2*q7*q8*s12 + 4*q10*q5*s23 - q4*q5*s23 - q5*q6*s23 - 
       4*q10*q9*s23 + 3*q4*q9*s23 - 4*q1*q2*s34 - 4*q10*q2*s34 - 
       6*q1*q5*s34 + 4*q10*q5*s34 + q4*q5*s34 - 4*q10*q6*s34 + 6*q2*q6*s34 + 
       9*q5*q6*s34 - 2*q1*q8*s34 + 2*q5*q8*s34 + 14*q2*q9*s34 - 4*q4*q9*s34 - 
       q5*q9*s34 - 11*q6*q9*s34 + 6*q7*q9*s34 - 7*q8*q9*s34 - 
       2*q4*q5*q8*s12*s34 + 4*q10*q2*q5*s34^2 - q4*q5*q8*s34^2 - 
       4*q2*q5*q9*s34^2 - 4*q10*q6*q9*s34^2 + 5*q5*q6*q9*s34^2 + 
       2*q2*q9^2*s34^2 + 2*q7*q9^2*s34^2 - 6*q1*q2*s45 + 4*q10*q2*s45 - 
       4*q10*q6*s45 - 2*q2*q6*s45 + 4*q5*q6*s45 - q7*q8*s45 + 4*q2*q9*s45 + 
       3*q6*q9*s45 + 7*q7*q9*s45 + 6*q1*q2*q5*s34*s45 + 4*q10*q2*q5*s34*s45 - 
       4*q2*q5*q6*s34*s45 - 2*q2*q5*q9*s34*s45 + q5*q6*q9*s34*s45 + 
       3*q2*q9^2*s34*s45 - 3*q6*q9^2*s34*s45 + 3*q7*q9^2*s34*s45 - 
       7*q8*q9^2*s34*s45 + 2*q2*q5*q9^2*s34^2*s45 - 2*q5*q6*q9^2*s34^2*s45 + 
       3*q5*q8*q9^2*s34^2*s45 - 2*q2*q9^3*s34^2*s45 + q7*q9^3*s34^2*s45 + 
       4*q10*q2*q5*s45^2 - 4*q2*q5*q9*s45^2 - 7*q2*q6*q9*s45^2 + 
       4*q5*q6*q9*s45^2 + 5*q2*q9^2*s45^2 - 5*q6*q9^2*s45^2 - q7*q9^2*s45^2 + 
       q8*q9^2*s45^2 + 4*q2*q5*q9^2*s34*s45^2 - 4*q5*q6*q9^2*s34*s45^2 - 
       q2*q5*q9^3*s34^2*s45^2 + q5*q6*q9^3*s34^2*s45^2 - 
       9*q2*q5*q6*q9*s45^3 + 5*q2*q5*q9^2*s45^3 + 11*q2*q6*q9^2*s45^3 - 
       5*q5*q6*q9^2*s45^3 + q7*q8*q9^2*s45^3 - q2*q9^3*s45^3 + 
       q6*q9^3*s45^3 - q2*q5*q9^3*s34*s45^3 + q5*q6*q9^3*s34*s45^3 + 
       6*q2*q5*q6*q9^2*s45^4 - q2*q5*q9^3*s45^4 - 2*q2*q6*q9^3*s45^4 + 
       q5*q6*q9^3*s45^4 - q2*q5*q6*q9^3*s45^5 + 4*q1*q2*s51 + 4*q10*q2*s51 - 
       10*q1*q7*s51 - 2*q2*q7*s51 - 6*q6*q8*s51 - 3*q7*q8*s51 + 6*q1*q9*s51 + 
       4*q10*q9*s51 - 11*q2*q9*s51 + 3*q4*q9*s51 + 3*q6*q9*s51 + 
       10*q8*q9*s51 + q9^2*s51 - 2*q2*q7*q8*s12*s51 - 3*q4*q9^2*s23*s51 - 
       4*q1*q2*q7*s34*s51 + 6*q2*q6*q7*s34*s51 + 4*q10*q6*q9*s34*s51 + 
       2*q4*q7*q9*s34*s51 - q2*q9^2*s34*s51 - q4*q9^2*s34*s51 + 
       q7*q9^2*s34*s51 + q9^3*s34*s51 + 2*q4*q7*q9^2*s34^2*s51 - 
       q2*q9^3*s34^2*s51 + 2*q7*q9^3*s34^2*s51 - 2*q1*q6*q8*s45*s51 - 
       5*q2*q6*q9*s45*s51 + 6*q1*q7*q9*s45*s51 + 3*q7*q8*q9*s45*s51 - 
       q2*q9^2*s45*s51 - 2*q7*q9^2*s45*s51 + 5*q8*q9^2*s45*s51 + 
       3*q2*q9^3*s34*s45*s51 + 5*q2*q6*q9^2*s45^2*s51 + 
       2*q7*q8*q9^2*s45^2*s51 - q2*q6*q9^3*s45^3*s51 + 4*q1*q2*q7*s51^2 - 
       3*q2*q6*q8*s51^2 + 3*q2*q7*q8*s51^2 - 4*q10*q6*q9*s51^2 + 
       6*q1*q7*q9*s51^2 + 3*q7*q8*q9*s51^2 - q2*q9^2*s51^2 + q4*q9^2*s51^2 - 
       q7*q9^2*s51^2 + q4*q9^3*s23*s51^2 - 2*q4*q7*q9^2*s34*s51^2 + 
       2*q2*q9^3*s34*s51^2 + 2*q4*q9^3*s34*s51^2 + q4*q7*q9^3*s34^2*s51^2 + 
       q7*q8*q9^2*s45*s51^2 - q2*q9^3*s45*s51^2 - 3*q2*q6*q7*q8*s51^3 - 
       q2*q9^3*s51^3 - q4*q9^3*s51^3]*(2*F[1, 1, 4]^2 - 2*F[1, 1, 6]^2 - 
      4*F[1, 1, 4]*F[1, 1, 7] + 4*F[1, 1, 6]*F[1, 1, 7] + 4*F[2, 1, 6] - 
      4*F[2, 1, 8] + (2*tci[1, 1]^2)/3 + 4*F[1, 1, 7]*tci[1, 2] - 
      4*F[1, 2, 3]*tci[1, 2]))/2 + 
   (r[2*q1 - 8*q3 - 5*q5 - 8*q6 - 4*q7 + 10*q8 - 8*q2*q8*s12 + 4*q3*q8*s12 + 
       3*q4*q8*s12 - 3*q5*q8*s12 + 2*q7*q8*s12 - 3*q8^2*s12 - 
       4*q2*q3*q7*s12^2 - 3*q4*q5*q8*s12^2 + 4*q2*q7*q8*s12^2 - 
       2*q7*q8^2*s12^2 + q8^3*s12^2 + 8*q3*q6*s23 + 3*q5*q6*s23 - 
       6*q1*q2*s34 + 2*q1*q5*s34 + 4*q2*q6*s34 + 9*q5*q6*s34 + 6*q1*q8*s34 - 
       q4*q8*s34 + 3*q5*q8*s34 + 7*q6*q8*s34 - q8^2*s34 - 2*q2*q9*s34 - 
       6*q6*q9*s34 - 2*q7*q9*s34 + 10*q8*q9*s34 + 4*q4*q5*q8*s12*s34 + 
       3*q4*q8^2*s12*s34 - 3*q5*q8^2*s12*s34 - 3*q8^3*s12*s34 + 
       4*q4*q5*q8^2*s12^2*s34 - 6*q1*q5*q8*s34^2 - q4*q5*q8*s34^2 - 
       q4*q8^2*s34^2 + 2*q5*q8^2*s34^2 + 4*q8^3*s34^2 + 3*q5*q6*q9*s34^2 - 
       3*q5*q8*q9*s34^2 - 6*q4*q5*q8^2*s12*s34^2 - 2*q4*q8^3*s12*s34^2 + 
       2*q5*q8^3*s12*s34^2 - q4*q5*q8^3*s12^2*s34^2 + 2*q4*q5*q8^2*s34^3 + 
       2*q4*q8^3*s34^3 - 2*q5*q8^3*s34^3 + 2*q4*q5*q8^3*s12*s34^3 - 
       q4*q5*q8^3*s34^4 - 4*q1*q2*s45 - 2*q2*q5*s45 + 2*q2*q6*s45 - 
       8*q3*q6*s45 - 4*q3*q7*s45 + 6*q1*q8*s45 - 7*q2*q8*s45 + 4*q3*q8*s45 - 
       q5*q8*s45 + 10*q6*q8*s45 + 7*q7*q8*s45 + 4*q8^2*s45 - 4*q2*q9*s45 + 
       q6*q9*s45 + 3*q7*q9*s45 - 2*q8*q9*s45 - 7*q7*q8^2*s12*s45 + 
       q7*q8^3*s12^2*s45 + 4*q1*q2*q5*s34*s45 - 6*q2*q5*q6*s34*s45 - 
       6*q1*q5*q8*s34*s45 - q5*q8^2*s34*s45 + 2*q8^3*s34*s45 - 
       2*q2*q5*q9*s34*s45 + 3*q5*q6*q9*s34*s45 - q5*q8*q9*s34*s45 + 
       5*q8^2*q9*s34*s45 - q5*q8^3*s34^2*s45 - q5*q8^2*q9*s34^2*s45 - 
       7*q2*q6*q8*s45^2 + 4*q3*q6*q8*s45^2 + 3*q7*q8^2*s45^2 - 
       3*q2*q5*q9*s45^2 - 6*q2*q6*q9*s45^2 + 3*q5*q6*q9*s45^2 - 
       3*q8^2*q9*s45^2 - 3*q2*q5*q6*q9*s45^3 - 3*q7*q8^2*q9*s45^3 + 
       6*q1*q2*s51 - 6*q1*q7*s51 + 6*q2*q7*s51 - 2*q4*q7*s51 + 4*q2*q8*s51 - 
       q4*q8*s51 - 15*q6*q8*s51 - 4*q7*q8*s51 - q8^2*s51 - 2*q1*q9*s51 - 
       q2*q9*s51 + 6*q7*q9*s51 - 7*q8*q9*s51 - 4*q2*q3*q7*s12*s51 - 
       6*q2*q7*q8*s12*s51 - q2*q8^2*s12*s51 + 6*q7*q8^2*s12*s51 + 
       2*q2*q7*q8^2*s12^2*s51 - q7*q8^3*s12^2*s51 - 6*q1*q2*q7*s34*s51 + 
       4*q2*q6*q7*s34*s51 - q4*q8^2*s34*s51 - 2*q8^3*s34*s51 - 
       2*q4*q7*q9*s34*s51 - q4*q8^3*s34^2*s51 + 4*q2*q6*q8*s45*s51 - 
       4*q3*q6*q8*s45*s51 - 4*q6*q7*q8*s45*s51 - q2*q8^2*s45*s51 - 
       3*q6*q8^2*s45*s51 + 7*q7*q8^2*s45*s51 - q8^3*s45*s51 - 
       2*q1*q6*q9*s45*s51 - 3*q2*q6*q9*s45*s51 - 7*q8^2*q9*s45*s51 - 
       q7*q8^3*s12*s45*s51 - q2*q6*q8^2*s45^2*s51 - 6*q7*q8^2*q9*s45^2*s51 + 
       6*q1*q2*q7*s51^2 - 4*q2*q3*q7*s51^2 - 9*q2*q6*q8*s51^2 + 
       4*q3*q6*q8*s51^2 + 9*q2*q7*q8*s51^2 + 4*q6*q7*q8*s51^2 + 
       6*q2*q8^2*s51^2 - 6*q7*q8^2*s51^2 + 3*q4*q7*q9*s51^2 - 
       6*q2*q7*q8^2*s12*s51^2 - q2*q8^3*s12*s51^2 + q7*q8^3*s12*s51^2 + 
       q2*q7*q8^3*s12^2*s51^2 + 6*q2*q6*q8^2*s45*s51^2 - 
       4*q6*q7*q8^2*s45*s51^2 - q2*q8^3*s45*s51^2 + q7*q8^3*s45*s51^2 - 
       3*q7*q8^2*q9*s45*s51^2 - q2*q6*q8^3*s45^2*s51^2 - 
       9*q2*q6*q7*q8*s51^3 - 6*q2*q6*q8^2*s51^3 + 6*q2*q7*q8^2*s51^3 + 
       6*q6*q7*q8^2*s51^3 + q2*q8^3*s51^3 - q7*q8^3*s51^3 - 
       q2*q7*q8^3*s12*s51^3 + q2*q6*q8^3*s45*s51^3 - q6*q7*q8^3*s45*s51^3 - 
       6*q2*q6*q7*q8^2*s51^4 - q2*q6*q8^3*s51^4 + q2*q7*q8^3*s51^4 + 
       q6*q7*q8^3*s51^4 - q2*q6*q7*q8^3*s51^5]*(-2*F[1, 1, 4]^2 + 
      2*F[1, 1, 6]^2 + 4*F[1, 1, 4]*F[1, 1, 10] - 4*F[1, 1, 6]*F[1, 1, 10] - 
      4*F[2, 1, 6] + 4*F[2, 1, 14] - (2*tci[1, 1]^2)/3 - 
      4*F[1, 1, 10]*tci[1, 2] + 4*F[1, 2, 3]*tci[1, 2]))/2 + 
   (r[-2*q10 + 2*q2 + 4*q3 + 4*q5 - 7*q6 + 3*q7 - 3*q8 + 2*q9 - 2*q2*q8*s12 - 
       2*q3*q8*s12 + q5*q8*s12 - 2*q7*q8*s12 + 2*q2*q3*q7*s12^2 - 
       2*q2*q7*q8*s12^2 + 2*q10*q5*s23 - 4*q3*q6*s23 - 4*q5*q6*s23 - 
       2*q10*q9*s23 - 2*q10*q2*s34 + 2*q10*q5*s34 - 2*q10*q6*s34 + 
       q2*q6*s34 + q5*q6*s34 - 4*q5*q8*s34 - 2*q6*q8*s34 - q2*q9*s34 - 
       2*q5*q9*s34 + q7*q9*s34 - 2*q8*q9*s34 + 2*q10*q2*q5*s34^2 - 
       2*q2*q5*q9*s34^2 - 2*q10*q6*q9*s34^2 + 2*q5*q6*q9*s34^2 + 
       2*q10*q2*s45 + 2*q2*q5*s45 - 2*q10*q6*s45 + 8*q2*q6*s45 + 
       4*q3*q6*s45 + 3*q5*q6*s45 + 2*q3*q7*s45 + 2*q2*q8*s45 - 2*q3*q8*s45 - 
       q5*q8*s45 - 3*q6*q8*s45 - 2*q2*q9*s45 + 5*q6*q9*s45 + 3*q7*q9*s45 - 
       4*q8*q9*s45 + 2*q10*q2*q5*s34*s45 + q2^2*q6*s34*s45 + 
       q2^2*q9*s34*s45 - 2*q2*q5*q9*s34*s45 + 2*q5*q8*q9*s34*s45 + 
       2*q10*q2*q5*s45^2 - 2*q2^2*q6*s45^2 + q2*q5*q6*s45^2 + 
       2*q2*q6*q8*s45^2 - 2*q3*q6*q8*s45^2 + q2^2*q9*s45^2 - 
       2*q2*q5*q9*s45^2 - 5*q2*q6*q9*s45^2 + 2*q5*q6*q9*s45^2 - 
       2*q7*q8*q9*s45^2 + q2^2*q5*q6*s34*s45^2 + q2^2*q6*q9*s45^3 - 
       2*q2*q5*q6*q9*s45^3 + 2*q10*q2*s51 + 2*q2^2*s51 - 6*q2*q7*s51 - 
       q6*q7*s51 + q2*q8*s51 + 2*q6*q8*s51 + 2*q10*q9*s51 + 3*q7*q9*s51 + 
       2*q8*q9*s51 + 2*q2*q3*q7*s12*s51 - q2^2*q8*s12*s51 + 
       2*q2*q7*q8*s12*s51 - q2^2*q6*s34*s51 + 2*q2*q6*q7*s34*s51 + 
       q2^2*q9*s34*s51 + 2*q10*q6*q9*s34*s51 - q2^2*q8*s45*s51 + 
       2*q2*q6*q8*s45*s51 + 2*q3*q6*q8*s45*s51 + 2*q6*q7*q8*s45*s51 - 
       4*q2*q6*q9*s45*s51 - 2*q7*q8*q9*s45*s51 - q2^2*q6*q8*s45^2*s51 + 
       q2^2*q6*q9*s45^2*s51 + q2^2*q7*s51^2 + 2*q2*q3*q7*s51^2 + 
       2*q2*q6*q8*s51^2 - 2*q3*q6*q8*s51^2 - 2*q2*q7*q8*s51^2 - 
       q2^2*q9*s51^2 - 2*q10*q6*q9*s51^2 - q2^2*q6*q7*s34*s51^2 + 
       2*q2*q6*q7*q8*s51^3]*(4*F[1, 1, 1]^2 - 4*F[1, 1, 4]^2 - 
      8*F[1, 1, 1]*F[1, 1, 6] + 8*F[1, 1, 4]*F[1, 1, 6] + 8*F[2, 1, 2] - 
      8*F[2, 1, 6] - 8*F[1, 1, 1]*tci[1, 2] + 8*F[1, 2, 3]*tci[1, 2]))/2 + 
   (r[-6*q1 - 4*q2 + 2*q5 - 5*q6 + 9*q8 - 4*q9 + 2*q2*q5*s12 - 6*q2*q7*s12 + 
       2*q5*q7*s12 - q2*q8*s12 + 4*q5*q8*s12 + 6*q7*q8*s12 + 
       4*q2*q7*q8*s12^2 + 8*q5*q6*s23 + q1*q2*s34 - 6*q1*q5*s34 - 
       3*q2*q6*s34 - q5*q6*s34 + 4*q2*q7*s34 - 6*q1*q8*s34 - 5*q5*q8*s34 + 
       2*q6*q8*s34 - 9*q2*q9*s34 + 10*q5*q9*s34 + 2*q6*q9*s34 + 4*q7*q9*s34 + 
       2*q8*q9*s34 + 5*q1*q5*q8*s34^2 + 4*q2*q5*q9*s34^2 - 4*q5*q6*q9*s34^2 - 
       q1*q2*s45 + q2*q5*s45 + 2*q2*q6*s45 - 8*q5*q6*s45 + 3*q5*q7*s45 - 
       5*q1*q8*s45 - 4*q2*q8*s45 - q5*q8*s45 + 3*q6*q8*s45 + q7*q8*s45 + 
       3*q2*q9*s45 - q6*q9*s45 + q7*q9*s45 + 6*q8*q9*s45 + 
       3*q5*q7*q8*s12*s45 + q1*q2*q5*s34*s45 - 3*q2*q5*q6*s34*s45 + 
       5*q1*q5*q8*s34*s45 + 3*q5*q7*q9*s34*s45 - 3*q5*q8*q9*s34*s45 - 
       4*q2*q6*q8*s45^2 + 4*q2*q5*q9*s45^2 + 3*q2*q6*q9*s45^2 - 
       4*q5*q6*q9*s45^2 + 3*q7*q8*q9*s45^2 + 4*q2*q5*q6*q9*s45^3 - 
       q1*q2*s51 - 4*q1*q7*s51 - 3*q2*q7*s51 + q6*q7*s51 + q2*q8*s51 - 
       2*q6*q8*s51 + 6*q1*q9*s51 + 8*q2*q9*s51 - 2*q6*q9*s51 + q7*q9*s51 - 
       2*q8*q9*s51 + q1*q2*q7*s34*s51 - 3*q2*q6*q7*s34*s51 - 
       q1*q6*q8*s45*s51 + q2*q6*q8*s45*s51 - 4*q6*q7*q8*s45*s51 + 
       q1*q6*q9*s45*s51 + 3*q2*q6*q9*s45*s51 + 5*q1*q7*q9*s45*s51 + 
       3*q7*q8*q9*s45*s51 - q1*q2*q7*s51^2 - 4*q2*q6*q8*s51^2 + 
       4*q2*q7*q8*s51^2 + 5*q1*q7*q9*s51^2 - 4*q2*q6*q7*q8*s51^3]*
     (-4*F[1, 1, 1]^2 + 8*F[1, 1, 1]*F[1, 1, 2] - 4*F[1, 1, 2]^2 - 
      8*F[2, 1, 2] - 8*F[2, 1, 3] - (4*tci[1, 1]^2)/3 + 
      8*F[1, 1, 1]*tci[1, 2] - 8*F[1, 2, 6]*tci[1, 2]))/2 + 
   (r[-2*q1 - 4*q2 - 4*q3 + q5 - 6*q6 + 4*q7 + 8*q8 - 4*q2*q3*s12 - 
       2*q2*q7*s12 + 7*q4*q7*s12 - 7*q5*q7*s12 + q7^2*s12 + 4*q3*q8*s12 - 
       4*q4*q8*s12 + 6*q5*q8*s12 + 3*q7*q8*s12 - 4*q2*q3*q7*s12^2 - 
       3*q4*q5*q8*s12^2 - 4*q2*q7*q8*s12^2 - q7^2*q8*s12^2 + 4*q3*q6*s23 + 
       q5*q6*s23 - 2*q1*q5*s34 + 6*q2*q5*s34 + q2*q6*s34 + 3*q5*q6*s34 + 
       3*q2*q7*s34 - 3*q4*q7*s34 - 3*q5*q7*s34 - q7^2*s34 - 6*q1*q8*s34 + 
       2*q4*q8*s34 - 4*q5*q8*s34 - 6*q2*q9*s34 + 6*q7*q9*s34 + 
       4*q4*q5*q8*s12*s34 - q4*q5*q8*s34^2 + 3*q2*q5*q9*s34^2 - 
       3*q5*q7*q9*s34^2 - q7^2*q9*s34^2 - 2*q1*q2*s45 + 4*q2*q3*s45 + 
       5*q2*q6*s45 - 8*q3*q6*s45 - q5*q7*s45 + 4*q2*q8*s45 - 9*q2*q9*s45 + 
       4*q6*q9*s45 + 7*q7*q9*s45 + q5*q7^2*s12*s45 + q7^3*s12*s45 + 
       6*q5*q7*q8*s12*s45 - 3*q7^2*q8*s12*s45 + 3*q5*q7^2*q8*s12^2*s45 - 
       q7^3*q8*s12^2*s45 + 2*q1*q2*q5*s34*s45 - 3*q2*q5*q6*s34*s45 + 
       q5*q7^2*s34*s45 + q7^3*s34*s45 + 3*q2*q5*q9*s34*s45 - 
       2*q5*q6*q9*s34*s45 - q5*q7*q9*s34*s45 - q7^2*q9*s34*s45 + 
       q5*q7^2*q9*s34^2*s45 + q7^3*q9*s34^2*s45 - 3*q2*q5*q6*s45^2 + 
       4*q2*q6*q8*s45^2 + 4*q3*q6*q8*s45^2 + 3*q2*q5*q9*s45^2 - 
       6*q2*q6*q9*s45^2 - 3*q5*q6*q9*s45^2 + 3*q2*q5*q6*q9*s45^3 - 
       10*q2*q6*s51 - 6*q1*q7*s51 + 6*q2*q7*s51 - 2*q4*q7*s51 + q6*q7*s51 - 
       3*q7^2*s51 - 4*q2*q8*s51 - q4*q8*s51 - 4*q7*q8*s51 + 2*q1*q9*s51 - 
       3*q2*q9*s51 + 3*q7*q9*s51 - 4*q2*q3*q7*s12*s51 - 3*q2*q7^2*s12*s51 - 
       2*q7^3*s12*s51 - 4*q2*q7*q8*s12*s51 + 4*q7^2*q8*s12*s51 + 
       q7^3*q8*s12^2*s51 - 2*q2*q6*q7*s34*s51 + 3*q2*q7^2*s34*s51 - 
       5*q4*q7^2*s34*s51 + 2*q7^3*s34*s51 - 2*q4*q7*q9*s34*s51 + 
       3*q7^2*q9*s34*s51 - 2*q4*q7^2*q9*s34^2*s51 + 2*q7^3*q9*s34^2*s51 + 
       q7^3*s45*s51 - 6*q1*q6*q8*s45*s51 - 4*q2*q6*q8*s45*s51 - 
       4*q3*q6*q8*s45*s51 - 2*q6*q7*q8*s45*s51 + 2*q7^2*q8*s45*s51 - 
       4*q1*q6*q9*s45*s51 - 6*q2*q6*q9*s45*s51 + 6*q1*q7*q9*s45*s51 + 
       q7^3*q8*s12*s45*s51 - 4*q2*q3*q7*s51^2 - 12*q2*q6*q7*s51^2 + 
       2*q2*q7^2*s51^2 + q6*q7^2*s51^2 + q7^3*s51^2 - 3*q2*q6*q8*s51^2 + 
       4*q3*q6*q8*s51^2 + 3*q2*q7*q8*s51^2 + 7*q6*q7*q8*s51^2 - 
       3*q7^2*q8*s51^2 + 6*q1*q7*q9*s51^2 + 3*q4*q7*q9*s51^2 + 
       2*q2*q7^3*s12*s51^2 - 3*q2*q7^2*q8*s12*s51^2 - q7^3*q8*s12*s51^2 - 
       q2*q7^3*q8*s12^2*s51^2 - 2*q2*q6*q7^2*s34*s51^2 - q2*q7^3*s34*s51^2 + 
       4*q4*q7^2*q9*s34*s51^2 + q4*q7^3*q9*s34^2*s51^2 - 
       q6*q7^2*q8*s45*s51^2 - q7^3*q8*s45*s51^2 - q2*q6*q7^2*s51^3 - 
       q2*q7^3*s51^3 - q6*q7^3*s51^3 - 5*q2*q6*q7*q8*s51^3 + 
       2*q2*q7^2*q8*s51^3 + 2*q6*q7^2*q8*s51^3 + q7^3*q8*s51^3 + 
       q2*q7^3*q8*s12*s51^3 + q2*q6*q7^3*s34*s51^3 + q6*q7^3*q8*s45*s51^3 + 
       q2*q6*q7^3*s51^4 - q2*q6*q7^2*q8*s51^4 - q2*q7^3*q8*s51^4 - 
       q6*q7^3*q8*s51^4 + q2*q6*q7^3*q8*s51^5]*(-4*F[1, 1, 2]^2 + 
      4*F[1, 1, 2]*F[1, 1, 4] + 4*F[1, 1, 2]*F[1, 1, 5] - 
      4*F[1, 1, 4]*F[1, 1, 5] - 4*F[2, 1, 3] - 4*F[2, 1, 4] + 
      4*F[1, 1, 5]*tci[1, 2] - 4*F[1, 2, 6]*tci[1, 2]))/2 + 
   (r[-6*q1 + 8*q2 - 3*q4 + 14*q5 + 4*q6 - 5*q7 - 6*q8 + 8*q9 - 7*q2*q5*s12 + 
       3*q4*q5*s12 + 4*q5^2*s12 - 4*q5*q7*s12 - 3*q2*q8*s12 + 2*q5*q8*s12 + 
       3*q7*q8*s12 - 3*q4*q5^2*s12^2 + q5^2*q8*s12^2 + 3*q2*q7*q8*s12^2 - 
       3*q5*q7*q8*s12^2 - 4*q10*q5*s23 + q4*q5*s23 - 4*q5^2*s23 - 
       16*q5*q6*s23 + 4*q10*q9*s23 - q4*q9*s23 - q4*q5^2*s12*s23 - 
       q5^3*s12*s23 + q4*q5^3*s12^2*s23 + q5^3*s23^2 + 4*q5^2*q6*s23^2 - 
       q5^3*q6*s23^3 + 2*q1*q2*s34 - 6*q1*q5*s34 - 4*q10*q5*s34 - 
       8*q2*q5*s34 + q4*q5*s34 - 4*q5^2*s34 + 8*q10*q6*s34 - 3*q2*q6*s34 - 
       q5*q6*s34 - 3*q2*q7*s34 - 2*q4*q7*s34 - 2*q1*q8*s34 - 4*q5*q8*s34 + 
       10*q2*q9*s34 - 4*q4*q9*s34 - q5*q9*s34 - 4*q6*q9*s34 + 2*q7*q9*s34 + 
       2*q4*q5^2*s12*s34 + 2*q5^3*s12*s34 + 2*q4*q5*q8*s12*s34 - 
       q5^2*q8*s12*s34 - q4*q5^3*s12^2*s34 + 2*q4*q5^2*q8*s12^2*s34 + 
       q4*q5^2*s23*s34 + q5^3*s23*s34 + 5*q5^2*q6*s23*s34 - 
       2*q4*q5^3*s12*s23*s34 - q5^3*q6*s23^2*s34 - 4*q10*q2*q5*s34^2 + 
       q4*q5^2*s34^2 - 2*q5^3*s34^2 + 6*q1*q5*q8*s34^2 + q4*q5*q8*s34^2 - 
       4*q5^2*q8*s34^2 - 5*q2*q5*q9*s34^2 + 4*q10*q6*q9*s34^2 + 
       4*q5*q6*q9*s34^2 - 3*q4*q7*q9*s34^2 + 2*q4*q5^3*s12*s34^2 - 
       2*q5^3*q8*s12*s34^2 + q4*q5^3*q8*s12^2*s34^2 + q4*q5^3*s23*s34^2 - 
       q4*q5^3*s34^3 - 2*q4*q5^2*q8*s34^3 + 2*q5^3*q8*s34^3 - 
       2*q4*q5^3*q8*s12*s34^3 + q4*q5^3*q8*s34^4 - 4*q10*q2*s45 + 
       4*q10*q5*s45 - 6*q2*q5*s45 + q5^2*s45 + 4*q10*q6*s45 + q2*q6*s45 + 
       23*q5*q6*s45 + 3*q5*q7*s45 - 6*q1*q8*s45 - 3*q2*q8*s45 + q5*q8*s45 + 
       2*q6*q8*s45 + q7*q8*s45 + 7*q2*q9*s45 - 2*q6*q9*s45 + 
       3*q5^2*q7*s12*s45 - q5*q7*q8*s12*s45 + q5^2*q7*q8*s12^2*s45 - 
       q5^3*s23*s45 - 5*q5^2*q6*s23*s45 + 2*q5^3*q6*s23^2*s45 - 
       4*q10*q2*q5*s34*s45 + 3*q2*q5^2*s34*s45 - 2*q5^3*s34*s45 + 
       5*q2*q5*q6*s34*s45 - 8*q5^2*q6*s34*s45 + 3*q5^2*q7*s34*s45 + 
       6*q1*q5*q8*s34*s45 - 2*q5^2*q8*s34*s45 - q2*q5*q9*s34*s45 + 
       2*q5*q6*q9*s34*s45 + 3*q5^3*q6*s23*s34*s45 + q5^3*q8*s34^2*s45 - 
       2*q2*q5^2*q9*s34^2*s45 + 2*q5^2*q6*q9*s34^2*s45 + 
       3*q5^2*q7*q9*s34^2*s45 - 4*q10*q2*q5*s45^2 - 3*q2*q5*q6*s45^2 + 
       q5^2*q6*s45^2 - 3*q2*q6*q8*s45^2 - 4*q2*q5*q9*s45^2 + 
       4*q2*q6*q9*s45^2 + 4*q5*q6*q9*s45^2 - q5^3*q6*s23*s45^2 + 
       5*q2*q5^2*q6*s34*s45^2 - 2*q5^3*q6*s34*s45^2 - 
       4*q2*q5^2*q9*s34*s45^2 + 4*q5^2*q6*q9*s34*s45^2 - 
       q2*q5^3*q9*s34^2*s45^2 + q5^3*q6*q9*s34^2*s45^2 + 5*q2*q5^2*q6*s45^3 - 
       5*q2*q5^2*q9*s45^3 - 9*q2*q5*q6*q9*s45^3 + 5*q5^2*q6*q9*s45^3 + 
       q2*q5^3*q6*s34*s45^3 - q2*q5^3*q9*s34*s45^3 + q5^3*q6*q9*s34*s45^3 + 
       q2*q5^3*q6*s45^4 - q2*q5^3*q9*s45^4 - 6*q2*q5^2*q6*q9*s45^4 + 
       q5^3*q6*q9*s45^4 - q2*q5^3*q6*q9*s45^5 - 2*q1*q2*s51 - 4*q10*q2*s51 - 
       3*q2*q6*s51 + 2*q1*q7*s51 + 7*q2*q7*s51 + q6*q7*s51 + 9*q2*q8*s51 - 
       3*q7*q8*s51 + 6*q1*q9*s51 - q2*q9*s51 + 3*q4*q9*s51 + 4*q6*q9*s51 - 
       3*q2*q7*q8*s12*s51 + 2*q1*q2*q7*s34*s51 - 3*q2*q6*q7*s34*s51 - 
       4*q10*q6*q9*s34*s51 + 2*q4*q7*q9*s34*s51 + 4*q1*q6*q8*s45*s51 + 
       9*q2*q6*q8*s45*s51 - q6*q7*q8*s45*s51 + 6*q1*q6*q9*s45*s51 + 
       4*q2*q6*q9*s45*s51 - 2*q1*q2*q7*s51^2 - 3*q2*q6*q7*s51^2 - 
       3*q2*q6*q8*s51^2 + 3*q2*q7*q8*s51^2 + 3*q6*q7*q8*s51^2 + 
       4*q10*q6*q9*s51^2 - 3*q2*q6*q7*q8*s51^3]*(-4*F[1, 1, 2]^2 + 
      4*F[1, 1, 2]*F[1, 1, 4] + 4*F[1, 1, 2]*F[1, 1, 9] - 
      4*F[1, 1, 4]*F[1, 1, 9] - 4*F[2, 1, 3] - 4*F[2, 1, 11] + 
      4*F[1, 1, 9]*tci[1, 2] - 4*F[1, 2, 6]*tci[1, 2]))/2 + 
   (r[-3*q1 - 2*q2 + 7*q5 + 2*q6 + q7 - q8 - 3*q9 + q5*q8*s12 - 
       2*q10*q5*s23 - q4*q5*s23 - q5^2*s23 - q5*q6*s23 + 2*q10*q9*s23 + 
       q4*q9*s23 + q4*q5^2*s12*s23 + q5^2*q6*s23^2 + q1*q2*s34 - 
       3*q1*q5*s34 - 2*q10*q5*s34 - q4*q5*s34 + q5^2*s34 + 4*q10*q6*s34 - 
       2*q2*q6*s34 - 2*q5*q6*s34 - q1*q8*s34 - q4*q8*s34 + 2*q5*q8*s34 - 
       4*q2*q9*s34 + q4*q9*s34 + 8*q5*q9*s34 + q6*q9*s34 + 3*q7*q9*s34 + 
       q8*q9*s34 - q4*q5^2*s12*s34 - q4*q5*q8*s12*s34 - q4*q5^2*s23*s34 - 
       2*q10*q2*q5*s34^2 + q4*q5^2*s34^2 + 3*q1*q5*q8*s34^2 + 
       2*q4*q5*q8*s34^2 - q5^2*q8*s34^2 + 2*q2*q5*q9*s34^2 + 
       2*q10*q6*q9*s34^2 - 2*q5*q6*q9*s34^2 + q4*q5^2*q8*s12*s34^2 - 
       q4*q5^2*q8*s34^3 - 2*q10*q2*s45 + 2*q10*q5*s45 + 2*q10*q6*s45 + 
       q5*q6*s45 + 2*q5*q7*s45 - 3*q1*q8*s45 + q6*q8*s45 - q7*q8*s45 + 
       2*q2*q9*s45 - q7*q9*s45 + 3*q8*q9*s45 + q5*q7*q8*s12*s45 - 
       q5^2*q6*s23*s45 - 2*q10*q2*q5*s34*s45 - q5^2*q6*s34*s45 + 
       3*q1*q5*q8*s34*s45 + q5*q6*q9*s34*s45 + 2*q5*q7*q9*s34*s45 - 
       3*q5*q8*q9*s34*s45 - q5^2*q6*q9*s34^2*s45 - 2*q10*q2*q5*s45^2 + 
       2*q2*q5*q9*s45^2 + 2*q2*q6*q9*s45^2 - 2*q5*q6*q9*s45^2 + 
       2*q2*q5*q6*q9*s45^3 - q1*q2*s51 - 2*q10*q2*s51 + q1*q7*s51 + 
       q2*q7*s51 + q6*q8*s51 + 3*q1*q9*s51 + 4*q2*q9*s51 - q7*q9*s51 - 
       q8*q9*s51 + q1*q2*q7*s34*s51 - 2*q2*q6*q7*s34*s51 - 
       2*q10*q6*q9*s34*s51 + q4*q7*q9*s34*s51 + 2*q1*q6*q8*s45*s51 + 
       q6*q7*q8*s45*s51 + 3*q1*q6*q9*s45*s51 + 2*q2*q6*q9*s45*s51 - 
       q1*q2*q7*s51^2 + 2*q10*q6*q9*s51^2]*(4*F[1, 1, 1]^2 - 
      8*F[1, 1, 1]*F[1, 1, 2] + 4*F[1, 1, 2]^2 + 8*F[2, 1, 2] + 
      8*F[2, 1, 3] + (4*tci[1, 1]^2)/3 - 8*F[1, 1, 1]*tci[1, 2] + 
      8*F[1, 2, 6]*tci[1, 2]))/2 + 
   (r[-2*q1 + 3*q2 + q4 - 5*q5 + 4*q6 - 7*q7 + 3*q8 + q9 - q4*q5*s12 - 
       q4*q8*s12 - 2*q5*q8*s12 + q4*q5*s23 + q5^2*s23 + 5*q5*q6*s23 - 
       2*q6^2*s23 - q4*q9*s23 - q4*q5^2*s12*s23 - q5^2*q6*s23^2 + 
       q5*q6^2*s23^2 - 2*q1*q5*s34 + 2*q4*q5*s34 - q5^2*s34 + 3*q2*q6*s34 - 
       3*q5*q6*s34 - q6^2*s34 - 2*q1*q8*s34 + 3*q4*q8*s34 - 3*q5*q8*s34 - 
       q4*q9*s34 - 4*q7*q9*s34 + q4*q5^2*s12*s34 + 2*q4*q5*q8*s12*s34 + 
       q4*q5^2*s23*s34 + q5*q6^2*s23*s34 - q4*q5^2*s34^2 + 2*q1*q5*q8*s34^2 - 
       3*q4*q5*q8*s34^2 + q5^2*q8*s34^2 - q4*q5^2*q8*s12*s34^2 + 
       q4*q5^2*q8*s34^3 + q2*q6*s45 - 2*q5*q6*s45 + 4*q6^2*s45 - 
       2*q5*q7*s45 - q7^2*s45 - 2*q1*q8*s45 + q6*q8*s45 + 3*q7*q8*s45 + 
       2*q7*q9*s45 - 2*q5*q7*q8*s12*s45 + q7^2*q8*s12*s45 + q5^2*q6*s23*s45 - 
       2*q5*q6^2*s23*s45 + 3*q2*q5*q6*s34*s45 + q5^2*q6*s34*s45 + 
       q2*q6^2*s34*s45 - 2*q5*q6^2*s34*s45 + 2*q1*q5*q8*s34*s45 + 
       2*q5*q6*q9*s34*s45 - 2*q5*q7*q9*s34*s45 - q7^2*q9*s34*s45 + 
       q5^2*q6*q9*s34^2*s45 - 2*q2*q6^2*s45^2 + q5*q6^2*s45^2 + 
       q2*q6*q9*s45^2 - q6^2*q9*s45^2 + q2*q5*q6^2*s34*s45^2 + 
       q2*q6^2*q9*s45^3 + q2*q6*s51 - 2*q1*q7*s51 - 3*q2*q7*s51 + 
       2*q4*q7*s51 + 6*q6*q7*s51 - q4*q8*s51 + 2*q1*q9*s51 - q4*q9*s51 + 
       q7*q9*s51 - q2*q6^2*s34*s51 + 3*q2*q6*q7*s34*s51 - 
       2*q4*q7*q9*s34*s51 - 2*q7^2*q9*s34*s51 - q2*q6*q8*s45*s51 - 
       2*q6*q7*q8*s45*s51 - q7^2*q8*s45*s51 + q2*q6*q9*s45*s51 + 
       2*q1*q7*q9*s45*s51 - q2*q6^2*q8*s45^2*s51 + q2*q6^2*q9*s45^2*s51 + 
       q2*q6*q7*s51^2 - q6*q7^2*s51^2 + 2*q1*q7*q9*s51^2 - q4*q7*q9*s51^2 - 
       q2*q6^2*q7*s34*s51^2 - q4*q7^2*q9*s34*s51^2 + q6*q7^2*q8*s45*s51^2]*
     (4*F[1, 1, 1]^2 - 8*F[1, 1, 1]*F[1, 1, 2] + 4*F[1, 1, 2]^2 + 
      8*F[2, 1, 2] + 8*F[2, 1, 3] + (4*tci[1, 1]^2)/3 - 
      8*F[1, 1, 1]*tci[1, 2] + 8*F[1, 2, 6]*tci[1, 2]))/2 + 
   (r[-q1 - q2 - 2*q3 - q4 - q5 - 4*q6 + 3*q7 + 4*q8 - 2*q2*q3*s12 + 
       q4*q5*s12 + 2*q3*q8*s12 + q4*q8*s12 + 2*q5*q8*s12 + 6*q7*q8*s12 - 
       2*q2*q3*q7*s12^2 + 2*q2*q7*q8*s12^2 + 2*q3*q6*s23 + 2*q5*q6*s23 - 
       q1*q5*s34 - q4*q5*s34 + 2*q5*q6*s34 - 3*q1*q8*s34 - 2*q4*q8*s34 + 
       2*q6*q8*s34 - q6*q9*s34 + 2*q7*q9*s34 + q8*q9*s34 - q4*q5*q8*s12*s34 + 
       q4*q5*q8*s34^2 - q1*q2*s45 + 2*q2*q3*s45 - 4*q3*q6*s45 - 3*q5*q6*s45 + 
       q5*q7*s45 + q7^2*s45 - 2*q2*q8*s45 + 3*q6*q8*s45 - q7*q8*s45 - 
       q6*q9*s45 - q7*q9*s45 + 3*q8*q9*s45 + 2*q5*q7*q8*s12*s45 - 
       q7^2*q8*s12*s45 + q1*q2*q5*s34*s45 - 2*q2*q5*q6*s34*s45 - 
       q5*q6*q9*s34*s45 + q5*q7*q9*s34*s45 + q7^2*q9*s34*s45 - 
       2*q2*q6*q8*s45^2 + 2*q3*q6*q8*s45^2 + 3*q7*q8*q9*s45^2 - 3*q1*q7*s51 - 
       2*q4*q7*s51 - q6*q7*s51 + q4*q8*s51 - 3*q6*q8*s51 + q1*q9*s51 + 
       q4*q9*s51 - q8*q9*s51 - 2*q2*q3*q7*s12*s51 + q4*q7*q9*s34*s51 + 
       2*q7^2*q9*s34*s51 - 3*q1*q6*q8*s45*s51 - 2*q3*q6*q8*s45*s51 - 
       3*q6*q7*q8*s45*s51 + q7^2*q8*s45*s51 - 2*q1*q6*q9*s45*s51 + 
       3*q1*q7*q9*s45*s51 + 3*q7*q8*q9*s45*s51 - 2*q2*q3*q7*s51^2 + 
       q6*q7^2*s51^2 - 2*q2*q6*q8*s51^2 + 2*q3*q6*q8*s51^2 + 
       2*q2*q7*q8*s51^2 + 3*q1*q7*q9*s51^2 + q4*q7*q9*s51^2 + 
       q4*q7^2*q9*s34*s51^2 - q6*q7^2*q8*s45*s51^2 - 2*q2*q6*q7*q8*s51^3]*
     (4*F[1, 1, 1]^2 - 8*F[1, 1, 1]*F[1, 1, 2] + 4*F[1, 1, 2]^2 + 
      8*F[2, 1, 2] + 8*F[2, 1, 3] + (4*tci[1, 1]^2)/3 - 
      8*F[1, 1, 1]*tci[1, 2] + 8*F[1, 2, 6]*tci[1, 2]))/2 + 
   (r[2*q1 + 2*q2 - 3*q3 + 3*q5 - 4*q6 + 14*q8 - 4*q9 - 4*q2*q3*s12 + 
       4*q4*q7*s12 - 8*q2*q8*s12 + 7*q3*q8*s12 - 4*q4*q8*s12 + 3*q5*q8*s12 + 
       4*q7*q8*s12 + 4*q8^2*s12 - 3*q2*q3*q7*s12^2 - 4*q4*q5*q8*s12^2 + 
       3*q2*q7*q8*s12^2 + 4*q5*q7*q8*s12^2 + q5*q8^2*s12^2 - 
       3*q7*q8^2*s12^2 - 4*q4*q5*s23 + 3*q3*q6*s23 + 3*q5*q6*s23 + 
       4*q4*q9*s23 + 2*q1*q5*s34 + 3*q5*q6*s34 + 4*q5*q7*s34 + 6*q1*q8*s34 + 
       8*q4*q8*s34 - 3*q5*q8*s34 + 7*q6*q8*s34 + 4*q4*q9*s34 + 4*q5*q9*s34 - 
       2*q6*q9*s34 - 8*q7*q9*s34 + 18*q8*q9*s34 + 4*q4*q5*q8*s12*s34 - 
       2*q5*q8^2*s12*s34 - q5*q8^3*s12^2*s34 - 4*q4*q5*q8*s34^2 - 
       q8^3*s34^2 + 3*q5*q6*q9*s34^2 + 4*q4*q7*q9*s34^2 + 4*q5*q7*q9*s34^2 - 
       7*q5*q8*q9*s34^2 + q5*q8^3*s12*s34^2 + 2*q1*q2*s45 + q2*q3*s45 - 
       6*q2*q5*s45 - 6*q3*q6*s45 + 6*q5*q6*s45 - 4*q5*q7*s45 - 4*q2*q8*s45 + 
       2*q3*q8*s45 - q5*q8*s45 + 14*q6*q8*s45 - 2*q8^2*s45 - 4*q2*q9*s45 + 
       5*q6*q9*s45 - 6*q7*q9*s45 + 5*q8*q9*s45 + 4*q5*q7*q8*s12*s45 - 
       4*q5*q8^2*s12*s45 - q8^3*s12*s45 + q5*q8^3*s12^2*s45 - 
       2*q1*q2*q5*s34*s45 + q5*q8^2*s34*s45 - q8^3*s34*s45 + 
       9*q5*q6*q9*s34*s45 - 4*q5*q7*q9*s34*s45 - 5*q5*q8*q9*s34*s45 - 
       2*q8^2*q9*s34*s45 + q5*q8^3*s12*s34*s45 + q5*q8^2*q9*s34^2*s45 - 
       4*q2*q6*q8*s45^2 + 3*q3*q6*q8*s45^2 - 3*q5*q7*q8*s45^2 + 
       3*q5*q8^2*s45^2 + 2*q7*q8^2*s45^2 + 2*q8^3*s45^2 - 3*q2*q5*q9*s45^2 - 
       4*q2*q6*q9*s45^2 + 3*q5*q6*q9*s45^2 - 3*q5*q7*q9*s45^2 + 
       3*q5*q8*q9*s45^2 + 5*q7*q8*q9*s45^2 - 5*q8^2*q9*s45^2 - 
       3*q5*q7*q8^2*s12*s45^2 - q5*q8^3*s12*s45^2 - q7*q8^3*s12*s45^2 + 
       q5*q7*q8^3*s12^2*s45^2 - q5*q8^3*s34*s45^2 + 3*q5*q8^2*q9*s34*s45^2 + 
       3*q8^3*q9*s34*s45^2 - q5*q8^3*q9*s34^2*s45^2 + 2*q5*q7*q8^2*s45^3 + 
       q5*q8^3*s45^3 + 2*q7*q8^3*s45^3 - 3*q2*q5*q6*q9*s45^3 + 
       5*q5*q7*q8*q9*s45^3 - 2*q5*q8^2*q9*s45^3 - 2*q7*q8^2*q9*s45^3 - 
       3*q8^3*q9*s45^3 - q5*q7*q8^3*s12*s45^3 + q5*q8^3*q9*s34*s45^3 + 
       q5*q7*q8^3*s45^4 - q5*q7*q8^2*q9*s45^4 - q5*q8^3*q9*s45^4 - 
       3*q7*q8^3*q9*s45^4 - q5*q7*q8^3*q9*s45^5 - q2*q3*s51 + 3*q3*q6*s51 + 
       6*q1*q7*s51 + 4*q2*q7*s51 - q2*q8*s51 - 2*q3*q8*s51 - 4*q4*q8*s51 - 
       9*q6*q8*s51 + 3*q7*q8*s51 + q8^2*s51 - 2*q1*q9*s51 - q2*q9*s51 + 
       q7*q9*s51 - 14*q8*q9*s51 - 4*q2*q3*q7*s12*s51 - 6*q2*q7*q8*s12*s51 - 
       q2*q8^2*s12*s51 + 3*q2*q7*q8^2*s12^2*s51 + q8^3*s34*s51 - 
       4*q4*q7*q9*s34*s51 + 6*q1*q6*q8*s45*s51 - q2*q6*q8*s45*s51 - 
       10*q3*q6*q8*s45*s51 - q2*q8^2*s45*s51 + 5*q3*q8^2*s45*s51 + 
       5*q6*q8^2*s45*s51 + 2*q8^3*s45*s51 + 4*q1*q6*q9*s45*s51 - 
       q2*q6*q9*s45*s51 - 6*q1*q7*q9*s45*s51 - 3*q7*q8*q9*s45*s51 + 
       q8^2*q9*s45*s51 - q2*q6*q8^2*s45^2*s51 + 4*q3*q6*q8^2*s45^2*s51 + 
       q7*q8^3*s45^2*s51 - q7*q8^2*q9*s45^2*s51 - 3*q8^3*q9*s45^2*s51 - 
       3*q7*q8^3*q9*s45^3*s51 - q2*q3*q7*s51^2 + 3*q3*q6*q8*s51^2 - 
       6*q1*q7*q9*s51^2 + 4*q4*q7*q9*s51^2 - 3*q7*q8*q9*s51^2 - 
       4*q3*q6*q8^2*s45*s51^2 + q3*q6*q8^3*s45^2*s51^2 - 
       q7*q8^3*q9*s45^2*s51^2]*(-2*F[1, 1, 2]^2 + 4*F[1, 1, 2]*F[1, 1, 3] - 
      2*F[1, 1, 3]^2 - 4*F[2, 1, 4] - 4*F[2, 1, 5] - (2*tci[1, 1]^2)/3 - 
      4*F[1, 1, 2]*tci[1, 2] + 4*F[1, 2, 7]*tci[1, 2]))/2 + 
   (r[2*q1 - 4*q10 - 5*q2 + 3*q3 + 5*q5 - 2*q6 - 4*q7 - 3*q8 - 4*q9 + 
       2*q2^2*s12 - 3*q2*q3*s12 + 7*q2*q5*s12 - 3*q5*q7*s12 - 7*q2*q8*s12 + 
       3*q5*q8*s12 - q7*q8*s12 + 3*q2*q3*q7*s12^2 + 4*q2*q7*q8*s12^2 - 
       3*q5*q7*q8*s12^2 + 4*q10*q5*s23 - 3*q3*q6*s23 + q5*q6*s23 - 
       4*q10*q9*s23 - 6*q1*q2*s34 - 4*q10*q2*s34 + 2*q1*q5*s34 + 
       4*q10*q5*s34 + 6*q2*q5*s34 - 4*q10*q6*s34 - 3*q5*q6*s34 - 
       3*q5*q7*s34 + 2*q1*q8*s34 - 4*q5*q8*s34 - 23*q2*q9*s34 + 4*q5*q9*s34 + 
       4*q6*q9*s34 + 11*q7*q9*s34 + 4*q10*q2*q5*s34^2 - 2*q1*q5*q8*s34^2 - 
       q2^2*q9*s34^2 + 7*q2*q5*q9*s34^2 - 4*q10*q6*q9*s34^2 - 
       4*q5*q6*q9*s34^2 - 3*q5*q7*q9*s34^2 + 4*q10*q2*s45 + 9*q2^2*s45 - 
       q2*q3*s45 + 8*q2*q5*s45 - 4*q10*q6*s45 + 3*q2*q6*s45 + 6*q3*q6*s45 - 
       10*q5*q6*s45 + 9*q5*q7*s45 + 2*q1*q8*s45 - 3*q2*q8*s45 - 2*q3*q8*s45 - 
       6*q5*q8*s45 - 2*q7*q8*s45 - q2*q9*s45 - q7*q9*s45 + 2*q8*q9*s45 + 
       3*q5*q7*q8*s12*s45 + q2^3*s34*s45 + 4*q10*q2*q5*s34*s45 - 
       3*q2^2*q5*s34*s45 + q2*q5*q6*s34*s45 - 2*q1*q5*q8*s34*s45 + 
       8*q2^2*q9*s34*s45 - 5*q2*q5*q9*s34*s45 - 4*q5*q6*q9*s34*s45 + 
       9*q5*q7*q9*s34*s45 + 2*q2^3*q9*s34^2*s45 - q2^2*q5*q9*s34^2*s45 + 
       4*q10*q2*q5*s45^2 + 2*q2^2*q6*s45^2 + 8*q2*q5*q6*s45^2 - 
       3*q2*q6*q8*s45^2 - 3*q3*q6*q8*s45^2 - 3*q5*q7*q8*s45^2 + 
       q2^2*q9*s45^2 - 3*q2*q5*q9*s45^2 - 10*q2*q6*q9*s45^2 + 
       3*q5*q6*q9*s45^2 - 3*q5*q7*q9*s45^2 + 3*q5*q8*q9*s45^2 + 
       5*q7*q8*q9*s45^2 - q2^2*q5*q6*s34*s45^2 + 3*q2^2*q5*q9*s34*s45^2 + 
       q2^3*q5*q9*s34^2*s45^2 - q2^3*q6*s45^3 - 2*q2^2*q5*q6*s45^3 + 
       q2^3*q9*s45^3 + 2*q2^2*q5*q9*s45^3 + 2*q2^2*q6*q9*s45^3 - 
       5*q2*q5*q6*q9*s45^3 + 3*q5*q7*q8*q9*s45^3 - q2^3*q5*q6*s34*s45^3 + 
       q2^3*q5*q9*s34*s45^3 - q2^3*q5*q6*s45^4 + q2^3*q5*q9*s45^4 + 
       2*q2^3*q6*q9*s45^4 + q2^2*q5*q6*q9*s45^4 + q2^3*q5*q6*q9*s45^5 + 
       6*q1*q2*s51 + 4*q10*q2*s51 + 4*q2^2*s51 - q2*q3*s51 + q3*q6*s51 - 
       10*q1*q7*s51 + 6*q2*q7*s51 + 3*q2*q8*s51 - 2*q1*q9*s51 + 
       4*q10*q9*s51 + 16*q2*q9*s51 - 4*q6*q9*s51 + 2*q7*q9*s51 - 
       q2^3*s12*s51 - 3*q2^2*q3*s12*s51 + 5*q2^2*q7*s12*s51 + 
       4*q2*q3*q7*s12*s51 + 3*q2^2*q8*s12*s51 + q2*q7*q8*s12*s51 - 
       4*q2^2*q3*q7*s12^2*s51 - q2^2*q7*q8*s12^2*s51 + 2*q2^3*s34*s51 - 
       6*q1*q2*q7*s34*s51 + 5*q2^2*q9*s34*s51 + 4*q10*q6*q9*s34*s51 + 
       q2^3*q9*s34^2*s51 + q2^3*s45*s51 - q2^2*q3*s45*s51 + 
       3*q2^2*q8*s45*s51 + 2*q3*q6*q8*s45*s51 - 5*q2^2*q9*s45*s51 - 
       6*q1*q6*q9*s45*s51 - 2*q2*q6*q9*s45*s51 + 4*q1*q7*q9*s45*s51 + 
       2*q7*q8*q9*s45*s51 - 3*q2^3*q9*s34*s45*s51 + 3*q2^2*q6*q8*s45^2*s51 + 
       q2^2*q6*q9*s45^2*s51 + q2^3*q6*q9*s45^3*s51 - 3*q2^3*s51^2 - 
       q2^2*q3*s51^2 + 6*q1*q2*q7*s51^2 + 2*q2^2*q7*s51^2 + q2*q3*q7*s51^2 - 
       4*q2^2*q9*s51^2 - 4*q10*q6*q9*s51^2 + 4*q1*q7*q9*s51^2 + 
       2*q2^3*q3*s12*s51^2 - 2*q2^3*q7*s12*s51^2 - 6*q2^2*q3*q7*s12*s51^2 + 
       q2^3*q3*q7*s12^2*s51^2 + q2^3*q7*s34*s51^2 - 2*q2^3*q9*s34*s51^2 - 
       q2^3*q3*s45*s51^2 + q2^3*q9*s45*s51^2 + q2^3*q3*s51^3 - 
       2*q2^3*q7*s51^3 - 2*q2^2*q3*q7*s51^3 + q2^3*q9*s51^3 + 
       2*q2^3*q3*q7*s12*s51^3 + q2^3*q3*q7*s51^4]*(-2*F[1, 1, 3]^2 + 
      2*F[1, 1, 5]^2 + 4*F[1, 1, 3]*F[1, 1, 7] - 4*F[1, 1, 5]*F[1, 1, 7] - 
      4*F[2, 1, 5] + 4*F[2, 1, 7] - (2*tci[1, 1]^2)/3 - 
      4*F[1, 1, 7]*tci[1, 2] + 4*F[1, 2, 7]*tci[1, 2]))/2 + 
   (r[2*q10 + 5*q2 + 2*q5 + 3*q6 - 4*q8 - 2*q2*q5*s12 + q2*q7*s12 - 
       2*q4*q7*s12 - q5*q7*s12 + 2*q2*q8*s12 + 2*q4*q8*s12 - 6*q5*q8*s12 + 
       2*q7*q8*s12 + 2*q4*q5*q8*s12^2 - 2*q5*q7*q8*s12^2 - 2*q10*q5*s23 + 
       2*q4*q5*s23 - 4*q5*q6*s23 + 2*q10*q9*s23 - 2*q4*q9*s23 + 
       2*q10*q2*s34 - 2*q10*q5*s34 - q2*q5*s34 + 2*q10*q6*s34 - q5*q6*s34 - 
       q2*q7*s34 - 2*q5*q7*s34 - 4*q4*q8*s34 + 3*q5*q8*s34 + 4*q2*q9*s34 - 
       2*q4*q9*s34 + 2*q7*q9*s34 + 4*q9^2*s34 - 2*q4*q5*q8*s12*s34 - 
       2*q10*q2*q5*s34^2 + 2*q4*q5*q8*s34^2 - 2*q2*q5*q9*s34^2 + 
       2*q10*q6*q9*s34^2 + q5*q6*q9*s34^2 - 2*q4*q7*q9*s34^2 - 
       2*q5*q7*q9*s34^2 + q5*q8*q9*s34^2 + q2*q9^2*s34^2 + q7*q9^2*s34^2 - 
       2*q10*q2*s45 + 2*q10*q6*s45 + 5*q5*q6*s45 + q5*q7*s45 + 2*q5*q8*s45 + 
       q6*q8*s45 - 4*q7*q8*s45 - 2*q2*q9*s45 - 2*q6*q9*s45 - 6*q7*q9*s45 + 
       2*q8*q9*s45 - 2*q10*q2*q5*s34*s45 + 2*q2*q5*q6*s34*s45 + 
       2*q2*q5*q9*s34*s45 + 2*q5*q6*q9*s34*s45 + 2*q5*q7*q9*s34*s45 + 
       2*q5*q8*q9*s34*s45 - 2*q2*q9^2*s34*s45 - 2*q8*q9^2*s34*s45 + 
       q2*q5*q9^2*s34^2*s45 + q5*q6*q9^2*s34^2*s45 + q5*q7*q9^2*s34^2*s45 + 
       q5*q8*q9^2*s34^2*s45 - 2*q10*q2*q5*s45^2 - 2*q5*q7*q8*s45^2 - 
       2*q2*q5*q9*s45^2 + 2*q5*q6*q9*s45^2 - 2*q5*q7*q9*s45^2 + 
       2*q5*q8*q9*s45^2 + 6*q7*q8*q9*s45^2 - 2*q2*q5*q6*q9*s45^3 + 
       2*q5*q7*q8*q9*s45^3 - 2*q10*q2*s51 + 4*q2*q7*s51 + 2*q2*q8*s51 + 
       2*q4*q8*s51 + q6*q8*s51 - 2*q7*q8*s51 - 2*q10*q9*s51 - 2*q2*q9*s51 + 
       2*q6*q9*s51 - 6*q7*q9*s51 + q8*q9*s51 - 2*q9^2*s51 - 
       2*q2*q7*q8*s12*s51 - 2*q10*q6*q9*s34*s51 + 2*q4*q7*q9*s34*s51 - 
       2*q2*q9^2*s34*s51 + 2*q2*q6*q8*s45*s51 + 6*q7*q8*q9*s45*s51 + 
       q2*q9^2*s45*s51 + q8*q9^2*s45*s51 + 2*q10*q6*q9*s51^2 - 
       2*q4*q7*q9*s51^2 + 2*q7*q8*q9*s51^2 + q2*q9^2*s51^2]*
     (4*F[1, 1, 1]^2 - 4*F[1, 1, 3]^2 - 8*F[1, 1, 1]*F[1, 1, 5] + 
      8*F[1, 1, 3]*F[1, 1, 5] + 8*F[2, 1, 1] - 8*F[2, 1, 5] - 
      8*F[1, 1, 1]*tci[1, 2] + 8*F[1, 2, 7]*tci[1, 2]))/2 + 
   (r[-3*q2 - 2*q3 + 2*q4 - 2*q5 - 2*q6 + 2*q7 + 4*q8 - 2*q9 - 2*q2*q3*s12 - 
       2*q4*q5*s12 - 2*q2*q7*s12 + 2*q4*q7*s12 - 2*q5*q7*s12 - q2*q8*s12 + 
       2*q3*q8*s12 - 2*q4*q8*s12 + 5*q5*q8*s12 - 4*q7*q8*s12 - 
       2*q2*q3*q7*s12^2 - 2*q4*q5*q8*s12^2 + 2*q2*q7*q8*s12^2 + 
       q5*q7*q8*s12^2 - q7^2*q8*s12^2 - 2*q4*q5*s23 + 2*q3*q6*s23 + 
       6*q5*q6*s23 + 2*q4*q9*s23 + q2*q5*s34 + 2*q4*q5*s34 + 2*q5*q6*s34 + 
       2*q2*q7*s34 + 2*q4*q7*s34 + 2*q5*q7*s34 + 2*q4*q8*s34 - 4*q5*q8*s34 + 
       2*q6*q8*s34 + 2*q4*q9*s34 + 2*q5*q9*s34 - q6*q9*s34 - 4*q7*q9*s34 + 
       5*q8*q9*s34 + 2*q4*q5*q8*s12*s34 - 2*q4*q5*q8*s34^2 + 
       2*q4*q7*q9*s34^2 + 2*q5*q7*q9*s34^2 - 2*q5*q8*q9*s34^2 + 2*q2*q3*s45 - 
       q2*q5*s45 - 4*q3*q6*s45 - 4*q5*q6*s45 - 2*q5*q7*s45 - 2*q2*q8*s45 - 
       q5*q8*s45 + 2*q6*q8*s45 + 6*q7*q8*s45 + q6*q9*s45 + 4*q7*q9*s45 - 
       3*q8*q9*s45 - 2*q7^2*q8*s12*s45 - q5*q7^2*q8*s12^2*s45 - 
       2*q2*q5*q6*s34*s45 + 2*q5*q6*q9*s34*s45 - 2*q5*q7*q9*s34*s45 - 
       2*q2*q6*q8*s45^2 + 2*q3*q6*q8*s45^2 + 2*q5*q7*q8*s45^2 + 
       q7^2*q8*s45^2 + 2*q5*q7*q9*s45^2 + q7^2*q9*s45^2 - 2*q5*q8*q9*s45^2 - 
       6*q7*q8*q9*s45^2 - 2*q5*q7*q8*q9*s45^3 - q7^2*q8*q9*s45^3 - 
       2*q2*q7*s51 - q7^2*s51 - 2*q4*q8*s51 - 3*q6*q8*s51 + 2*q7*q8*s51 - 
       2*q4*q9*s51 + 4*q7*q9*s51 - 5*q8*q9*s51 - 2*q2*q3*q7*s12*s51 - 
       2*q2*q7^2*s12*s51 + q2*q7^2*q8*s12^2*s51 + q2*q7^2*s34*s51 - 
       2*q4*q7*q9*s34*s51 - 2*q3*q6*q8*s45*s51 - 4*q6*q7*q8*s45*s51 + 
       2*q7^2*q8*s45*s51 + 2*q7^2*q9*s45*s51 - 6*q7*q8*q9*s45*s51 - 
       2*q7^2*q8*q9*s45^2*s51 - 2*q2*q3*q7*s51^2 - q2*q7^2*s51^2 + 
       q6*q7^2*s51^2 - 2*q2*q6*q8*s51^2 + 2*q3*q6*q8*s51^2 + 
       2*q2*q7*q8*s51^2 + 2*q4*q7*q9*s51^2 + q7^2*q9*s51^2 - 
       2*q7*q8*q9*s51^2 - q6*q7^2*q8*s45*s51^2 - q7^2*q8*q9*s45*s51^2 - 
       2*q2*q6*q7*q8*s51^3]*(-4*F[1, 1, 1]^2 + 8*F[1, 1, 1]*F[1, 1, 7] - 
      4*F[1, 1, 7]^2 - 8*F[2, 1, 9] - 8*F[2, 1, 10] - (4*tci[1, 1]^2)/3 + 
      8*F[1, 1, 1]*tci[1, 2] - 8*F[1, 2, 8]*tci[1, 2]))/2 + 
   (r[-6*q1 - 2*q10 + 15*q2 - 4*q4 + q5 - 2*q6 - 9*q7 - 4*q8 + 8*q9 - 
       7*q2*q5*s12 + 4*q4*q5*s12 - 6*q5^2*s12 - 4*q2*q7*s12 - 4*q4*q7*s12 - 
       4*q5*q7*s12 - 3*q2*q8*s12 + 4*q4*q8*s12 - 14*q5*q8*s12 + 9*q7*q8*s12 - 
       q5^3*s12^2 + 4*q4*q5*q8*s12^2 - q5^2*q8*s12^2 + 3*q2*q7*q8*s12^2 - 
       7*q5*q7*q8*s12^2 - q10*q5*s23 + 4*q4*q5*s23 + 5*q5^2*s23 - 
       5*q5*q6*s23 + q10*q9*s23 - 4*q4*q9*s23 - q5^3*s12*s23 - 
       4*q5^2*q6*s23^2 - 4*q1*q2*s34 - 6*q1*q5*s34 + 3*q10*q5*s34 - 
       2*q2*q5*s34 - 4*q4*q5*s34 + q5^2*s34 + 2*q10*q6*s34 - q2*q6*s34 + 
       2*q5*q6*s34 + q2*q7*s34 - 4*q4*q7*s34 - 3*q5*q7*s34 - 2*q1*q8*s34 - 
       4*q4*q8*s34 + 16*q5*q8*s34 - 3*q10*q9*s34 - 4*q4*q9*s34 - q5*q9*s34 - 
       2*q6*q9*s34 + 3*q7*q9*s34 - 8*q8*q9*s34 + q5^3*s12*s34 - 
       4*q4*q5*q8*s12*s34 + 2*q5^2*q8*s12*s34 + q5^3*q8*s12^2*s34 + 
       q5^3*s23*s34 - q5^2*q6*s23*s34 - 3*q10*q2*q5*s34^2 + 
       4*q4*q5*q8*s34^2 + 3*q10*q6*q9*s34^2 + 3*q5*q6*q9*s34^2 - 
       4*q4*q7*q9*s34^2 - 3*q5*q7*q9*s34^2 + 4*q5*q8*q9*s34^2 - 
       q5^3*q8*s12*s34^2 - 6*q1*q2*s45 + 2*q10*q5*s45 - 2*q2*q5*s45 - 
       3*q5^2*s45 + 3*q2*q6*s45 + 11*q5*q6*s45 - 3*q5*q7*s45 - 3*q2*q8*s45 + 
       8*q5*q8*s45 + 6*q6*q8*s45 - 5*q7*q8*s45 + q7*q9*s45 + 4*q8*q9*s45 - 
       3*q5^2*q8*s12*s45 - 5*q5*q7*q8*s12*s45 - q5^3*q8*s12^2*s45 - 
       q5^2*q7*q8*s12^2*s45 + q10*q5^2*s23*s45 - q5^3*s23*s45 + 
       5*q5^2*q6*s23*s45 + 6*q1*q2*q5*s34*s45 - 2*q10*q2*q5*s34*s45 - 
       3*q10*q5^2*s34*s45 - 5*q2*q5^2*s34*s45 - 2*q5^3*s34*s45 + 
       q2*q5*q6*s34*s45 + 5*q5^2*q6*s34*s45 - 3*q5*q7*q9*s34*s45 + 
       4*q5*q8*q9*s34*s45 - q5^3*q8*s12*s34*s45 - 4*q10*q2*q5^2*s34^2*s45 + 
       3*q5^2*q6*q9*s34^2*s45 - 2*q10*q5^2*s45^2 - 3*q2*q5*q6*s45^2 - 
       q5^2*q6*s45^2 - 2*q5^2*q7*s45^2 + 2*q5^2*q8*s45^2 - 3*q2*q6*q8*s45^2 + 
       3*q5*q7*q8*s45^2 + 5*q5*q7*q9*s45^2 - 5*q5*q8*q9*s45^2 + 
       5*q7*q8*q9*s45^2 - q5^3*q7*s12*s45^2 + q5^3*q8*s12*s45^2 - 
       3*q5^2*q7*q8*s12*s45^2 - q5^3*q7*q8*s12^2*s45^2 - q10*q5^3*s23*s45^2 - 
       2*q10*q2*q5^2*s34*s45^2 - 2*q10*q5^3*s34*s45^2 - 
       q2*q5^2*q6*s34*s45^2 - q5^3*q7*s34*s45^2 + q5^3*q8*s34*s45^2 - 
       q5^2*q7*q9*s34*s45^2 + q5^2*q8*q9*s34*s45^2 - q10*q2*q5^3*s34^2*
        s45^2 - q5^3*q7*q9*s34^2*s45^2 + q5^3*q8*q9*s34^2*s45^2 + 
       q5^3*q7*s45^3 - q5^3*q8*s45^3 + 2*q5^2*q7*q8*s45^3 + 
       q5^2*q7*q9*s45^3 - q5^2*q8*q9*s45^3 - 5*q5*q7*q8*q9*s45^3 + 
       q5^3*q7*q8*s12*s45^3 + q5^3*q7*q9*s34*s45^3 - q5^3*q8*q9*s34*s45^3 - 
       q5^3*q7*q8*s45^4 - q5^3*q7*q9*s45^4 + q5^3*q8*q9*s45^4 - 
       q5^2*q7*q8*q9*s45^4 + q5^3*q7*q8*q9*s45^5 + 4*q1*q2*s51 - 
       3*q2*q6*s51 - 10*q1*q7*s51 + 13*q2*q7*s51 + 3*q6*q7*s51 + 
       3*q2*q8*s51 + 4*q4*q8*s51 - 7*q7*q8*s51 + 6*q1*q9*s51 + 2*q10*q9*s51 + 
       4*q4*q9*s51 - 6*q7*q9*s51 + 8*q8*q9*s51 - 9*q2*q7*q8*s12*s51 - 
       4*q1*q2*q7*s34*s51 - q2*q6*q7*s34*s51 - 2*q10*q6*q9*s34*s51 + 
       4*q4*q7*q9*s34*s51 - 2*q1*q6*q8*s45*s51 + 3*q2*q6*q8*s45*s51 - 
       3*q6*q7*q8*s45*s51 + 6*q1*q7*q9*s45*s51 + 12*q7*q8*q9*s45*s51 + 
       4*q1*q2*q7*s51^2 - 3*q2*q6*q7*s51^2 - 3*q2*q6*q8*s51^2 + 
       3*q2*q7*q8*s51^2 + 3*q6*q7*q8*s51^2 + 6*q1*q7*q9*s51^2 - 
       4*q4*q7*q9*s51^2 + 4*q7*q8*q9*s51^2 - 3*q2*q6*q7*q8*s51^3]*
     (2*F[1, 1, 6]^2 - 2*F[1, 1, 7]^2 - 4*F[1, 1, 6]*F[1, 1, 8] + 
      4*F[1, 1, 7]*F[1, 1, 8] + 4*F[2, 1, 8] - 4*F[2, 1, 10] + 
      4*F[1, 1, 6]*tci[1, 2] - 4*F[1, 2, 8]*tci[1, 2]))/2 + 
   (r[2*q1 + 2*q2 - 4*q3 - 11*q5 + 16*q6 - 4*q7 - 7*q8 - 4*q2*q3*s12 + 
       4*q3*q8*s12 + 4*q7*q8*s12 - 4*q2*q3*q7*s12^2 + 4*q2*q7*q8*s12^2 + 
       4*q3*q6*s23 + 13*q5*q6*s23 - 2*q6^2*s23 - 4*q5*q6^2*s23^2 - 
       6*q1*q2*s34 - 2*q10*q2*s34 + 2*q1*q5*s34 + 4*q10*q6*s34 + 
       2*q2*q6*s34 - 3*q5*q6*s34 + q6^2*s34 + 2*q1*q8*s34 + 11*q5*q8*s34 + 
       7*q6*q8*s34 + 7*q6*q9*s34 + 2*q7*q9*s34 - 9*q8*q9*s34 - 
       3*q5*q6^2*s23*s34 - q6^3*s23*s34 - 2*q1*q5*q8*s34^2 - 
       3*q5*q6*q9*s34^2 + 2*q6^2*q9*s34^2 + 3*q5*q8*q9*s34^2 - 4*q10*q2*s45 + 
       4*q2*q3*s45 + 7*q10*q6*s45 - 6*q2*q6*s45 - 8*q3*q6*s45 - 
       14*q5*q6*s45 + q6^2*s45 + 2*q5*q7*s45 + 2*q1*q8*s45 - 4*q2*q8*s45 - 
       3*q5*q8*s45 + 18*q6*q8*s45 - 11*q7*q8*s45 - 7*q6*q9*s45 - 
       10*q7*q9*s45 + 15*q8*q9*s45 + 7*q5*q6^2*s23*s45 + q6^3*s23*s45 - 
       2*q10*q2*q5*s34*s45 + q2*q6^2*s34*s45 + 7*q5*q6^2*s34*s45 + 
       q6^3*s34*s45 - 2*q1*q5*q8*s34*s45 + q5*q6*q9*s34*s45 - 
       q6^2*q9*s34*s45 + 2*q5*q7*q9*s34*s45 - 3*q5*q8*q9*s34*s45 + 
       q5*q6^2*q9*s34^2*s45 - q6^3*q9*s34^2*s45 - 3*q10*q2*q5*s45^2 + 
       3*q2*q5*q6*s45^2 - 3*q5*q6^2*s45^2 - q6^3*s45^2 - 4*q2*q6*q8*s45^2 + 
       4*q3*q6*q8*s45^2 - 3*q5*q7*q8*s45^2 - 3*q5*q7*q9*s45^2 + 
       3*q5*q8*q9*s45^2 + 15*q7*q8*q9*s45^2 - 3*q2*q5*q6^2*s34*s45^2 - 
       q2*q6^3*s34*s45^2 + 3*q5*q7*q8*q9*s45^3 + 6*q1*q2*s51 - q10*q2*s51 - 
       2*q10*q6*s51 + 8*q2*q6*s51 + 3*q6^2*s51 - 10*q1*q7*s51 + 8*q2*q7*s51 - 
       q6*q7*s51 - 4*q2*q8*s51 - 13*q6*q8*s51 + 7*q7*q8*s51 - 2*q1*q9*s51 - 
       4*q6*q9*s51 - 7*q7*q9*s51 + 9*q8*q9*s51 - 4*q2*q3*q7*s12*s51 - 
       4*q2*q7*q8*s12*s51 - q6^3*s23*s51 + 5*q10*q6^2*s34*s51 - 
       q2*q6^2*s34*s51 - 6*q1*q2*q7*s34*s51 + 2*q2*q6*q7*s34*s51 - 
       2*q10*q6*q9*s34*s51 - 4*q6^2*q9*s34*s51 + 2*q10*q6^2*q9*s34^2*s51 + 
       q6^3*q9*s34^2*s51 + q2*q6^2*s45*s51 + q6^3*s45*s51 - 
       4*q2*q6*q8*s45*s51 - 4*q3*q6*q8*s45*s51 - 3*q6^2*q8*s45*s51 + 
       2*q6*q7*q8*s45*s51 - 6*q1*q6*q9*s45*s51 + 4*q1*q7*q9*s45*s51 + 
       15*q7*q8*q9*s45*s51 + q2*q6^3*s34*s45*s51 - q2*q6^3*s45^2*s51 - 
       q2*q6^2*s51^2 + 6*q1*q2*q7*s51^2 - 4*q2*q3*q7*s51^2 + 
       8*q2*q6*q7*s51^2 + 2*q6^2*q7*s51^2 + 5*q2*q6*q8*s51^2 + 
       4*q3*q6*q8*s51^2 - 3*q2*q7*q8*s51^2 - 12*q6*q7*q8*s51^2 + 
       3*q10*q6*q9*s51^2 + 4*q1*q7*q9*s51^2 + 3*q7*q8*q9*s51^2 - 
       q2*q6^3*s34*s51^2 - q2*q6^2*q7*s34*s51^2 - 4*q10*q6^2*q9*s34*s51^2 + 
       q10*q6^3*q9*s34^2*s51^2 + q2*q6^3*s45*s51^2 + q2*q6^2*q8*s45*s51^2 - 
       2*q6^2*q7*q8*s45*s51^2 - q2*q6^3*q8*s45^2*s51^2 - q2*q6^3*s51^3 - 
       q2*q6^2*q7*s51^3 + q6^3*q7*s51^3 - q2*q6^2*q8*s51^3 + 
       5*q2*q6*q7*q8*s51^3 + q6^2*q7*q8*s51^3 - q2*q6^3*q7*s34*s51^3 + 
       q2*q6^3*q8*s45*s51^3 - q6^3*q7*q8*s45*s51^3 - q2*q6^3*q7*s51^4 - 
       q2*q6^3*q8*s51^4 - q2*q6^2*q7*q8*s51^4 + q6^3*q7*q8*s51^4 - 
       q2*q6^3*q7*q8*s51^5]*(-2*F[1, 1, 5]^2 + 2*F[1, 1, 7]^2 + 
      4*F[1, 1, 5]*F[1, 1, 8] - 4*F[1, 1, 7]*F[1, 1, 8] - 4*F[2, 1, 7] + 
      4*F[2, 1, 10] - 4*F[1, 1, 5]*tci[1, 2] + 4*F[1, 2, 8]*tci[1, 2]))/2 + 
   (r[-6*q1 - 4*q10 + 2*q2 + 5*q5 - 14*q6 + 8*q7 - 7*q8 + 6*q9 + 
       4*q4*q7*s12 - 4*q4*q8*s12 + 4*q5*q8*s12 - 4*q4*q5*q8*s12^2 - 
       4*q5*q7*q8*s12^2 + q10*q5*s23 - 4*q4*q5*s23 - 3*q10*q9*s23 + 
       4*q4*q9*s23 + 2*q1*q2*s34 - 6*q1*q5*s34 + 4*q10*q5*s34 - 4*q5*q7*s34 - 
       2*q1*q8*s34 + 8*q4*q8*s34 - 11*q5*q8*s34 - 7*q10*q9*s34 + 
       14*q2*q9*s34 + 4*q4*q9*s34 - q5*q9*s34 - 9*q6*q9*s34 + 10*q7*q9*s34 - 
       14*q8*q9*s34 + 4*q4*q5*q8*s12*s34 + 3*q10*q2*q5*s34^2 + 
       6*q1*q5*q8*s34^2 - 4*q4*q5*q8*s34^2 - 3*q2*q5*q9*s34^2 + 
       4*q4*q7*q9*s34^2 - 4*q5*q7*q9*s34^2 + 3*q5*q8*q9*s34^2 + 
       3*q2*q9^2*s34^2 - 3*q6*q9^2*s34^2 + 2*q10*q5*s45 - 4*q5*q7*s45 - 
       6*q1*q8*s45 + 3*q5*q8*s45 - 9*q7*q8*s45 + 2*q2*q9*s45 + 5*q6*q9*s45 + 
       6*q7*q9*s45 + q8*q9*s45 + 4*q5*q7*q8*s12*s45 + 2*q10*q2*q5*s34*s45 + 
       6*q1*q5*q8*s34*s45 - 4*q5*q7*q9*s34*s45 + 3*q5*q8*q9*s34*s45 - 
       7*q2*q9^2*s34*s45 + 3*q6*q9^2*s34*s45 - q7*q9^2*s34*s45 + 
       q8*q9^2*s34*s45 + 3*q2*q5*q9^2*s34^2*s45 + q6*q9^3*s34^2*s45 - 
       2*q7*q9^3*s34^2*s45 + 3*q5*q7*q8*s45^2 + 3*q2*q6*q9*s45^2 + 
       5*q5*q7*q9*s45^2 - 5*q5*q8*q9*s45^2 - q7*q8*q9*s45^2 - q2*q9^2*s45^2 + 
       q6*q9^2*s45^2 - q7*q9^2*s45^2 + q8*q9^2*s45^2 + q5*q7*q9^2*s34*s45^2 - 
       q5*q8*q9^2*s34*s45^2 + 3*q7*q9^3*s34*s45^2 - 3*q8*q9^3*s34*s45^2 - 
       q5*q7*q9^3*s34^2*s45^2 + q5*q8*q9^3*s34^2*s45^2 - 
       5*q5*q7*q8*q9*s45^3 - q2*q6*q9^2*s45^3 - q5*q7*q9^2*s45^3 + 
       q5*q8*q9^2*s45^3 + q7*q8*q9^2*s45^3 - 3*q7*q9^3*s45^3 + 
       3*q8*q9^3*s45^3 + q5*q7*q9^3*s34*s45^3 - q5*q8*q9^3*s34*s45^3 + 
       q5*q7*q8*q9^2*s45^4 - q5*q7*q9^3*s45^4 + q5*q8*q9^3*s45^4 + 
       3*q7*q8*q9^3*s45^4 + q5*q7*q8*q9^3*s45^5 - 2*q1*q2*s51 + 2*q1*q7*s51 - 
       8*q2*q7*s51 - 6*q6*q7*s51 + 2*q2*q8*s51 - 4*q4*q8*s51 - 2*q6*q8*s51 - 
       7*q7*q8*s51 + 6*q1*q9*s51 + 6*q10*q9*s51 - 13*q2*q9*s51 + 
       7*q6*q9*s51 - 2*q7*q9*s51 + 18*q8*q9*s51 + q9^2*s51 + 
       3*q10*q9^2*s23*s51 + 2*q1*q2*q7*s34*s51 - 2*q10*q6*q9*s34*s51 - 
       4*q4*q7*q9*s34*s51 + 2*q10*q9^2*s34*s51 - 7*q2*q9^2*s34*s51 + 
       2*q6*q9^2*s34*s51 - 2*q7*q9^2*s34*s51 + q9^3*s34*s51 - 
       2*q10*q6*q9^2*s34^2*s51 - q6*q9^3*s34^2*s51 - q7*q9^3*s34^2*s51 + 
       4*q1*q6*q8*s45*s51 + 2*q2*q6*q8*s45*s51 + 6*q6*q7*q8*s45*s51 + 
       6*q1*q6*q9*s45*s51 - q2*q6*q9*s45*s51 + 11*q7*q8*q9*s45*s51 + 
       3*q2*q9^2*s45*s51 + q7*q9^2*s45*s51 - 2*q8*q9^2*s45*s51 + 
       3*q7*q9^3*s34*s45*s51 - q2*q6*q9^2*s45^2*s51 - q7*q8*q9^2*s45^2*s51 - 
       3*q7*q9^3*s45^2*s51 + 3*q8*q9^3*s45^2*s51 + 3*q7*q8*q9^3*s45^3*s51 - 
       2*q1*q2*q7*s51^2 - 3*q2*q6*q8*s51^2 + 3*q2*q7*q8*s51^2 + 
       4*q4*q7*q9*s51^2 + 7*q7*q8*q9*s51^2 - 2*q10*q9^2*s51^2 + 
       4*q2*q9^2*s51^2 + q7*q9^2*s51^2 - q10*q9^3*s23*s51^2 + 
       2*q10*q6*q9^2*s34*s51^2 + q10*q9^3*s34*s51^2 + q7*q9^3*s34*s51^2 - 
       q10*q6*q9^3*s34^2*s51^2 - q7*q8*q9^2*s45*s51^2 - q7*q9^3*s45*s51^2 + 
       q7*q8*q9^3*s45^2*s51^2 - 3*q2*q6*q7*q8*s51^3]*
     (2*F[1, 1, 2]^2 - 4*F[1, 1, 2]*F[1, 1, 8] + 2*F[1, 1, 8]^2 + 
      4*F[2, 1, 11] + 4*F[2, 1, 12] + (2*tci[1, 1]^2)/3 + 
      4*F[1, 1, 2]*tci[1, 2] - 4*F[1, 2, 9]*tci[1, 2]))/2 + 
   (r[-2*q1 + 17*q2 - 8*q3 + 2*q5 + 4*q6 - 20*q7 - 6*q2^2*s12 - 7*q2*q5*s12 + 
       12*q2*q7*s12 + 3*q5*q7*s12 + 5*q2*q8*s12 + 4*q3*q8*s12 - 5*q5*q8*s12 + 
       q7*q8*s12 - 4*q2*q3*q7*s12^2 - 7*q2*q7*q8*s12^2 + 3*q5*q7*q8*s12^2 + 
       8*q3*q6*s23 + 2*q10*q2*s34 - 2*q1*q5*s34 - 2*q2*q5*s34 + q2*q6*s34 - 
       8*q2*q7*s34 + 3*q5*q7*s34 - 2*q1*q8*s34 + 10*q5*q8*s34 + 
       11*q2*q9*s34 - 2*q6*q9*s34 - 9*q7*q9*s34 - 2*q10*q2^2*s34^2 - 
       4*q1*q5*q8*s34^2 - q2^2*q9*s34^2 - 3*q2*q5*q9*s34^2 + 
       3*q5*q7*q9*s34^2 - 6*q1*q2*s45 + 3*q10*q2*s45 - 2*q2*q5*s45 + 
       4*q2*q6*s45 - 8*q3*q6*s45 - 4*q3*q7*s45 - 3*q5*q7*s45 + 4*q1*q8*s45 + 
       4*q2*q8*s45 + 4*q3*q8*s45 + 2*q5*q8*s45 + 4*q7*q8*s45 + 2*q2*q9*s45 - 
       3*q6*q9*s45 + 5*q7*q9*s45 - 2*q8*q9*s45 - 9*q5*q7*q8*s12*s45 - 
       3*q10*q2^2*s34*s45 - q2^3*s34*s45 + 6*q1*q2*q5*s34*s45 - 
       2*q10*q2*q5*s34*s45 - 5*q2^2*q5*s34*s45 + 2*q2^2*q6*s34*s45 - 
       4*q1*q5*q8*s34*s45 + 5*q2^2*q9*s34*s45 + q2*q5*q9*s34*s45 - 
       3*q5*q7*q9*s34*s45 + 2*q5*q8*q9*s34*s45 - 2*q10*q2^3*s34^2*s45 - 
       2*q10*q2^2*q5*s34^2*s45 - q2^2*q5*q9*s34^2*s45 - 3*q10*q2*q5*s45^2 - 
       4*q2^2*q6*s45^2 + 4*q2*q6*q8*s45^2 + 4*q3*q6*q8*s45^2 + 
       3*q5*q7*q8*s45^2 + 3*q2^2*q9*s45^2 + 3*q5*q7*q9*s45^2 - 
       3*q5*q8*q9*s45^2 - 3*q7*q8*q9*s45^2 - 4*q10*q2^2*q5*s34*s45^2 + 
       q2^3*q6*s34*s45^2 - q10*q2^3*q5*s34^2*s45^2 + 3*q2^2*q6*q9*s45^3 - 
       3*q5*q7*q8*q9*s45^3 - q10*q2*s51 + 9*q2^2*s51 - 2*q10*q6*s51 - 
       4*q2*q6*s51 - 2*q1*q7*s51 + 12*q2*q7*s51 + 8*q6*q7*s51 - 4*q2*q8*s51 + 
       2*q1*q9*s51 - 5*q2*q9*s51 + 3*q6*q9*s51 + 2*q7*q9*s51 + q2^3*s12*s51 - 
       5*q2^2*q7*s12*s51 - 4*q2*q3*q7*s12*s51 - 2*q2^2*q8*s12*s51 + 
       4*q2*q7*q8*s12*s51 + q2^2*q7*q8*s12^2*s51 + q10*q2^2*s34*s51 - 
       2*q2^3*s34*s51 - 3*q2^2*q6*s34*s51 + 4*q2^2*q7*s34*s51 + 
       4*q2*q6*q7*s34*s51 + 5*q2^2*q9*s34*s51 - 2*q10*q6*q9*s34*s51 - 
       q10*q2^3*s34^2*s51 + 2*q2^3*s45*s51 + 3*q2^2*q6*s45*s51 - 
       2*q2^2*q8*s45*s51 - 6*q1*q6*q8*s45*s51 - 2*q2*q6*q8*s45*s51 - 
       4*q3*q6*q8*s45*s51 - 4*q6*q7*q8*s45*s51 - q2^2*q9*s45*s51 + 
       2*q1*q7*q9*s45*s51 - q2^3*q6*s34*s45*s51 + q2^3*q6*s45^2*s51 - 
       2*q2^2*q6*q8*s45^2*s51 + 3*q2^2*q6*q9*s45^2*s51 - q2^3*s51^2 - 
       4*q2^2*q6*s51^2 + 5*q2^2*q7*s51^2 - 4*q2*q3*q7*s51^2 + 
       5*q2^2*q8*s51^2 + 4*q2*q6*q8*s51^2 + 4*q3*q6*q8*s51^2 - 
       9*q2*q7*q8*s51^2 - 4*q2^2*q9*s51^2 + 3*q10*q6*q9*s51^2 + 
       2*q1*q7*q9*s51^2 + 2*q2^3*q7*s12*s51^2 + q2^3*q8*s12*s51^2 - 
       6*q2^2*q7*q8*s12*s51^2 - q2^3*q7*q8*s12^2*s51^2 + q2^3*q6*s34*s51^2 - 
       q2^3*q7*s34*s51^2 - 4*q2^2*q6*q7*s34*s51^2 - q2^3*q6*s45*s51^2 + 
       q2^3*q8*s45*s51^2 + 4*q2^2*q6*q8*s45*s51^2 + q2^3*q6*q8*s45^2*s51^2 + 
       q2^3*q6*s51^3 - q2^3*q7*s51^3 - 5*q2^2*q6*q7*s51^3 - q2^3*q8*s51^3 - 
       5*q2^2*q6*q8*s51^3 + 6*q2^2*q7*q8*s51^3 + 9*q2*q6*q7*q8*s51^3 + 
       q2^3*q7*q8*s12*s51^3 + q2^3*q6*q7*s34*s51^3 - q2^3*q6*q8*s45*s51^3 + 
       q2^3*q6*q7*s51^4 + q2^3*q6*q8*s51^4 - q2^3*q7*q8*s51^4 - 
       6*q2^2*q6*q7*q8*s51^4 + q2^3*q6*q7*q8*s51^5]*
     (2*F[1, 1, 8]^2 - 2*F[1, 1, 9]^2 - 4*F[1, 1, 8]*F[1, 1, 10] + 
      4*F[1, 1, 9]*F[1, 1, 10] + 4*F[2, 1, 12] - 4*F[2, 1, 15] + 
      (2*tci[1, 1]^2)/3 + 4*F[1, 1, 10]*tci[1, 2] - 4*F[1, 2, 9]*tci[1, 2]))/
    2 + (r[4*q2 - 4*q3 - 3*q7 + 2*q8 + 2*q9 + 5*q2*q7*s12 + 2*q4*q7*s12 - 
       q5*q7*s12 - 2*q2*q8*s12 + 2*q3*q8*s12 - 2*q4*q8*s12 + 2*q7*q8*s12 + 
       4*q8^2*s12 - 2*q2*q3*q7*s12^2 - 2*q4*q5*q8*s12^2 - 2*q2*q7*q8*s12^2 - 
       2*q5*q7*q8*s12^2 + q5*q8^2*s12^2 + q7*q8^2*s12^2 - 2*q4*q5*s23 + 
       4*q3*q6*s23 + 2*q4*q9*s23 + q2*q5*s34 + 2*q2*q6*s34 - 3*q2*q7*s34 - 
       2*q5*q7*s34 + 4*q4*q8*s34 + 2*q5*q8*s34 - 2*q8^2*s34 + 4*q2*q9*s34 + 
       2*q4*q9*s34 - 2*q5*q9*s34 - q6*q9*s34 - q8*q9*s34 + 
       2*q4*q5*q8*s12*s34 - 2*q5*q8^2*s12*s34 - 2*q4*q5*q8*s34^2 + 
       q5*q8^2*s34^2 + 2*q4*q7*q9*s34^2 - 2*q5*q7*q9*s34^2 + 
       2*q5*q8*q9*s34^2 - q2*q5*s45 - 4*q3*q6*s45 - 2*q3*q7*s45 + 
       2*q2*q8*s45 + 2*q3*q8*s45 - q5*q8*s45 - 2*q7*q8*s45 - 2*q8^2*s45 - 
       4*q2*q9*s45 + 3*q6*q9*s45 + q7*q9*s45 + 2*q8*q9*s45 + 
       2*q7*q8^2*s12*s45 + q5*q7*q8^2*s12^2*s45 + q5*q8^2*s34*s45 + 
       2*q2*q5*q9*s34*s45 - 2*q5*q8*q9*s34*s45 - q8^2*q9*s34*s45 + 
       2*q2*q6*q8*s45^2 + 2*q3*q6*q8*s45^2 - 2*q5*q7*q8*s45^2 - 
       q7*q8^2*s45^2 - 2*q2*q6*q9*s45^2 - 2*q5*q7*q9*s45^2 + 
       2*q5*q8*q9*s45^2 + q7*q8*q9*s45^2 + q8^2*q9*s45^2 + 
       2*q5*q7*q8*q9*s45^3 + q7*q8^2*q9*s45^3 + 2*q2*q7*s51 - q6*q7*s51 - 
       2*q2*q8*s51 - 2*q4*q8*s51 - 2*q6*q8*s51 - 6*q2*q9*s51 + 3*q7*q9*s51 - 
       2*q2*q3*q7*s12*s51 - q2*q7*q8^2*s12^2*s51 + 2*q2*q6*q7*s34*s51 - 
       2*q4*q7*q9*s34*s51 - 2*q2*q6*q8*s45*s51 - 2*q3*q6*q8*s45*s51 + 
       2*q6*q7*q8*s45*s51 - 2*q7*q8^2*s45*s51 - 2*q2*q6*q9*s45*s51 + 
       2*q8^2*q9*s45*s51 + 2*q7*q8^2*q9*s45^2*s51 - 2*q2*q3*q7*s51^2 + 
       2*q2*q6*q8*s51^2 + 2*q3*q6*q8*s51^2 - 2*q2*q7*q8*s51^2 - 
       q6*q7*q8*s51^2 + 2*q4*q7*q9*s51^2 + q7*q8*q9*s51^2 + 
       q6*q7*q8^2*s45*s51^2 + q7*q8^2*q9*s45*s51^2 + 2*q2*q6*q7*q8*s51^3]*
     (4*F[1, 1, 1]^2 - 4*F[1, 1, 8]^2 - 8*F[1, 1, 1]*F[1, 1, 9] + 
      8*F[1, 1, 8]*F[1, 1, 9] + 8*F[2, 1, 9] - 8*F[2, 1, 12] - 
      8*F[1, 1, 1]*tci[1, 2] + 8*F[1, 2, 9]*tci[1, 2]))/2 + 
   (r[2*q10*q2*q5 - 4*q10*q5*q6 - 2*q2*q3*q8 + 2*q2*q5*q8 + 2*q3*q6*q8 - 
       4*q5*q6*q8 + 2*q5*q7*q8 - 2*q10*q2*q9 + q10*q5*q9 + 2*q10*q6*q9 + 
       2*q2*q7*q9 + q5*q7*q9 - 2*q5*q8*q9 + 2*q6*q8*q9 - 2*q7*q8*q9 + 
       2*q2*q3*q7*q8*s12 - 2*q2*q5*q7*q8*s12 + q10*q2*q5*q9*s34 - 
       2*q10*q5*q6*q9*s34 - q2*q5*q7*q9*s34 - 2*q5*q6*q8*q9*s34 + 
       2*q10*q2*q5*q6*s45 - 2*q2*q3*q6*q8*s45 + 2*q2*q5*q6*q8*s45 - 
       2*q5*q7*q8*q9*s45 - q2*q3*q6*q7*s51 + q3*q6*q7*q8*s51 + 
       q10*q2*q6*q9*s51 - q2*q6*q7*q9*s51 + q6*q7*q8*q9*s51]*
     (16*eps5t*F[3, 43] - 8*eps5t*F[3, 62] + (44*eps5t*tci[1, 1]^3)/45 + 
      16*eps5t*tci[1, 2]*tci[2, 1] + (576*eps5t*tci[3, 1])/5 + 
      48*eps5t*tci[2, 1]*tcr[1, 1] - (12*eps5t*tci[1, 1]*tcr[1, 1]^2)/5))/2 + 
   (r[2*q10*q2*q5 + q2*q4*q5 - 4*q10*q5*q6 + q2*q4*q7 - q2*q6*q7 + q2*q5*q8 - 
       q4*q5*q8 - 2*q2*q6*q8 + 4*q4*q6*q8 - 4*q5*q6*q8 + q2*q7*q8 - 
       q4*q7*q8 - 2*q10*q2*q9 + q10*q5*q9 + q4*q5*q9 + 2*q10*q6*q9 + 
       4*q4*q6*q9 + 2*q2*q7*q9 - 2*q4*q7*q9 + q6*q7*q9 + q2*q4*q5*q8*s12 + 
       q2*q4*q7*q8*s12 - 2*q4*q5*q6*q8*s34 + q10*q2*q5*q9*s34 + 
       q2*q4*q5*q9*s34 - 2*q10*q5*q6*q9*s34 - 2*q4*q5*q6*q9*s34 + 
       q2*q4*q7*q9*s34 + 2*q10*q2*q5*q6*s45 + 2*q2*q5*q6*q8*s45 - 
       2*q2*q6*q7*q8*s51 + 2*q4*q6*q7*q8*s51 + q10*q2*q6*q9*s51 - 
       q2*q6*q7*q9*s51 + 2*q4*q6*q7*q9*s51]*(-8*eps5t*F[3, 23] + 
      8*eps5t*F[3, 25] + (88*eps5t*tci[1, 1]^3)/135 + 
      (32*eps5t*tci[1, 2]*tci[2, 1])/3 + (384*eps5t*tci[3, 1])/5 + 
      32*eps5t*tci[2, 1]*tcr[1, 1] - (8*eps5t*tci[1, 1]*tcr[1, 1]^2)/5))/2 + 
   (r[2*q2*q4*q5 + 2*q2*q4*q7 - 2*q2*q3*q8 + 2*q2*q5*q8 + 2*q3*q6*q8 + 
       2*q4*q6*q8 - 2*q5*q6*q8 + 2*q2*q5*q9 + q4*q5*q9 + 2*q4*q6*q9 - 
       q5*q6*q9 + 2*q2*q7*q9 - 2*q4*q7*q9 + 2*q2*q4*q5*q8*s12 + 
       2*q2*q3*q7*q8*s12 + 2*q2*q4*q7*q8*s12 - q4*q5*q6*q8*s34 + 
       2*q2*q4*q5*q9*s34 - q4*q5*q6*q9*s34 + 2*q2*q4*q7*q9*s34 - 
       2*q2*q3*q6*q8*s45 + 2*q2*q5*q6*q8*s45 + 2*q2*q5*q6*q9*s45 - 
       q2*q3*q6*q7*s51 + q3*q6*q7*q8*s51 + q4*q6*q7*q8*s51 - 
       q2*q6*q7*q9*s51 + q4*q6*q7*q9*s51]*(-8*eps5t*F[3, 45] + 
      8*eps5t*F[3, 63] + (88*eps5t*tci[1, 1]^3)/135 + 
      (32*eps5t*tci[1, 2]*tci[2, 1])/3 + (384*eps5t*tci[3, 1])/5 + 
      32*eps5t*tci[2, 1]*tcr[1, 1] - (8*eps5t*tci[1, 1]*tcr[1, 1]^2)/5))/2 + 
   (r[-4*q10*q2*q5 + q10*q2*q6 - q2*q3*q6 + 6*q10*q5*q6 - q2*q5*q6 + 
       q2*q3*q7 + q2*q6*q7 - 3*q2*q3*q8 + 2*q2*q5*q8 + 3*q2*q6*q8 + 
       4*q3*q6*q8 + 2*q5*q6*q8 - 3*q2*q7*q8 - q3*q7*q8 - q6*q7*q8 + 
       6*q10*q2*q9 - 2*q10*q5*q9 + 3*q2*q5*q9 - 4*q10*q6*q9 - 2*q2*q6*q9 - 
       3*q5*q6*q9 - 2*q2*q7*q9 - 2*q6*q7*q9 + 3*q2*q3*q7*q8*s12 - 
       3*q10*q2*q5*q9*s34 + 3*q10*q5*q6*q9*s34 - 3*q10*q2*q5*q6*s45 - 
       3*q2*q3*q6*q8*s45 + 4*q2*q5*q6*q9*s45 - 3*q2*q3*q6*q7*s51 + 
       4*q2*q6*q7*q8*s51 + 3*q3*q6*q7*q8*s51 - 3*q10*q2*q6*q9*s51]*
     (-8*eps5t*F[3, 23] + (44*eps5t*tci[1, 1]^3)/135 + 
      (16*eps5t*tci[1, 2]*tci[2, 1])/3 + (192*eps5t*tci[3, 1])/5 + 
      16*eps5t*tci[2, 1]*tcr[1, 1] - (4*eps5t*tci[1, 1]*tcr[1, 1]^2)/5))/2 + 
   (r[2*q10*q2*q5 - q10*q2*q6 - q2*q3*q6 - 2*q10*q5*q6 + q2*q3*q7 - 
       q2*q5*q7 - q2*q3*q8 + q2*q5*q8 + 2*q3*q6*q8 - 2*q5*q6*q8 - q3*q7*q8 + 
       q5*q7*q8 - 4*q10*q2*q9 + q10*q5*q9 + 2*q10*q6*q9 + 4*q2*q7*q9 + 
       2*q5*q7*q9 - q5*q8*q9 + 2*q6*q8*q9 - 4*q7*q8*q9 + q2*q3*q7*q8*s12 - 
       q2*q5*q7*q8*s12 + 2*q10*q2*q5*q9*s34 - q10*q5*q6*q9*s34 - 
       2*q2*q5*q7*q9*s34 - q5*q6*q8*q9*s34 + q10*q2*q5*q6*s45 - 
       q2*q3*q6*q8*s45 + q2*q5*q6*q8*s45 - 2*q5*q7*q8*q9*s45 + 
       2*q10*q2*q6*q9*s51 + 2*q2*q3*q6*q9*s51 - 2*q2*q3*q7*q9*s51 - 
       2*q3*q6*q8*q9*s51 + 2*q3*q7*q8*q9*s51]*(8*eps5t*F[3, 43] + 
      (44*eps5t*tci[1, 1]^3)/135 + (16*eps5t*tci[1, 2]*tci[2, 1])/3 + 
      (192*eps5t*tci[3, 1])/5 + 16*eps5t*tci[2, 1]*tcr[1, 1] - 
      (4*eps5t*tci[1, 1]*tcr[1, 1]^2)/5))/2 + 
   (r[2*q10*q2*q5 - 4*q10*q5*q6 - 2*q2*q3*q8 + 2*q2*q5*q8 + 2*q3*q6*q8 - 
       4*q5*q6*q8 + 2*q5*q7*q8 - 2*q10*q2*q9 + q10*q5*q9 + 2*q10*q6*q9 + 
       2*q2*q7*q9 + q5*q7*q9 - 2*q5*q8*q9 + 2*q6*q8*q9 - 2*q7*q8*q9 + 
       2*q2*q3*q7*q8*s12 - 2*q2*q5*q7*q8*s12 + q10*q2*q5*q9*s34 - 
       2*q10*q5*q6*q9*s34 - q2*q5*q7*q9*s34 - 2*q5*q6*q8*q9*s34 + 
       2*q10*q2*q5*q6*s45 - 2*q2*q3*q6*q8*s45 + 2*q2*q5*q6*q8*s45 - 
       2*q5*q7*q8*q9*s45 + q10*q2*q6*q9*s51 + q2*q3*q6*q9*s51 - 
       q2*q3*q7*q9*s51 - q3*q6*q8*q9*s51 + q3*q7*q8*q9*s51]*
     (-16*eps5t*F[3, 43] - (88*eps5t*tci[1, 1]^3)/135 - 
      (32*eps5t*tci[1, 2]*tci[2, 1])/3 - (384*eps5t*tci[3, 1])/5 - 
      32*eps5t*tci[2, 1]*tcr[1, 1] + (8*eps5t*tci[1, 1]*tcr[1, 1]^2)/5))/2 + 
   (r[-2*q10*q2*q5 + q10*q2*q6 + 2*q10*q5*q6 - 2*q2*q3*q8 + 2*q2*q5*q8 + 
       q2*q6*q8 + 2*q3*q6*q8 - 2*q2*q7*q8 - q6*q7*q8 + 4*q10*q2*q9 - 
       q10*q5*q9 + 2*q2*q5*q9 - 2*q10*q6*q9 - q5*q6*q9 - 2*q2*q7*q9 - 
       q6*q7*q9 + 2*q2*q3*q7*q8*s12 - 2*q10*q2*q5*q9*s34 + q10*q5*q6*q9*s34 - 
       q10*q2*q5*q6*s45 - 2*q2*q3*q6*q8*s45 + q2*q5*q6*q8*s45 + 
       2*q2*q5*q6*q9*s45 - q2*q3*q6*q7*s51 + 2*q2*q6*q7*q8*s51 + 
       q3*q6*q7*q8*s51 - 2*q10*q2*q6*q9*s51 + q2*q6*q7*q9*s51]*
     (8*eps5t*F[3, 23] + 8*eps5t*F[3, 45] - (88*eps5t*tci[1, 1]^3)/135 - 
      (32*eps5t*tci[1, 2]*tci[2, 1])/3 - (384*eps5t*tci[3, 1])/5 - 
      32*eps5t*tci[2, 1]*tcr[1, 1] + (8*eps5t*tci[1, 1]*tcr[1, 1]^2)/5))/2 + 
   (r[-2*q5 - 2*q8 + 2*q9 - q5*q7*s12 - q5*q8*s12 - q7*q8*s12 - 
       q5*q7*q8*s12^2 - q5*q7*s34 + q5*q8*s34 - 2*q5*q9*s34 + q7*q9*s34 - 
       3*q8*q9*s34 - q5*q7*q9*s34^2 + q5*q8*q9*s34^2 + q5*q7*s45 - 
       q5*q8*s45 - 2*q7*q8*s45 - 3*q7*q9*s45 + 3*q8*q9*s45 + 
       q5*q7*q8*s12*s45 + q5*q7*q9*s34*s45 - q5*q8*q9*s34*s45 - 
       2*q5*q7*q8*s45^2 - 2*q5*q7*q9*s45^2 + 2*q5*q8*q9*s45^2 + 
       4*q7*q8*q9*s45^2 + 2*q5*q7*q8*q9*s45^3 - q7*q8*s51 - q7*q9*s51 + 
       3*q8*q9*s51 + 3*q7*q8*q9*s45*s51 + q7*q8*q9*s51^2]*
     (-12*F[1, 1, 1]^2 + 12*F[1, 1, 6]^2 - 12*tci[1, 1]^2 + 
      24*F[1, 1, 1]*tci[1, 2] - 4*tci[1, 1]^2*tci[1, 2] + 4*tci[1, 2]^3 - 
      32*tcr[3, 3]))/2 + 
   (r[2*q10 - 2*q6 - 4*q9 + 2*q5*q6*s23 - 4*q10^2*s34 + 2*q10*q2*s34 + 
       2*q10*q5*s34 - 8*q10*q6*s34 - 2*q5*q6*s34 + 2*q10*q9*s34 - 
       4*q2*q9*s34 + 2*q5*q9*s34 + 6*q6*q9*s34 + 4*q10^2*q2*s34^2 - 
       q10*q2*q5*s34^2 + 3*q2*q5*q9*s34^2 - 5*q10*q6*q9*s34^2 - 
       3*q5*q6*q9*s34^2 - 4*q10^2*s45 + 2*q10*q2*s45 + 2*q10*q5*s45 - 
       3*q10*q6*s45 + q2*q6*s45 - 4*q5*q6*s45 - q2*q9*s45 + 
       4*q10^2*q2*s34*s45 + 4*q10^2*q5*s34*s45 - 2*q10*q2*q5*s34*s45 - 
       q2*q5*q6*s34*s45 + 3*q2*q5*q9*s34*s45 - 3*q5*q6*q9*s34*s45 + 
       4*q10^2*q2*q5*s34^2*s45 + 4*q10^2*q5*s45^2 - q10*q2*q5*s45^2 - 
       q2*q5*q6*s45^2 + 4*q2*q5*q9*s45^2 + 2*q2*q6*q9*s45^2 - 
       4*q5*q6*q9*s45^2 + 4*q10^2*q2*q5*s34*s45^2 + 4*q2*q5*q6*q9*s45^3 + 
       4*q10^2*s51 + q10*q6*s51 - 6*q10*q9*s51 + 2*q2*q9*s51 - q6*q9*s51 - 
       4*q10^2*q6*s34*s51 + 4*q10^2*q9*s34*s51 + 10*q10*q6*q9*s34*s51 - 
       4*q10^2*q6*q9*s34^2*s51 + q2*q6*q9*s45*s51 - 4*q10^2*q9*s51^2 - 
       q10*q6*q9*s51^2 + 4*q10^2*q6*q9*s34*s51^2]*
     (-4*F[3, 4] - (4*tci[1, 2]^3)/3 - 8*tci[1, 2]*tcr[1, 1]^2 + 
      (16*tcr[1, 1]^3)/3 + (4*tci[1, 1]^2*tcr[1, 2])/3 - (16*tcr[1, 2]^3)/3 - 
      16*tci[1, 2]*tcr[2, 1] + 16*tcr[1, 1]*tcr[2, 1] + 16*tcr[3, 1] + 
      4*tcr[3, 2] - (74*tcr[3, 3])/3))/2 + 
   (r[-q5 - 2*q6 - 2*q9 + q2*q5*s12 - 2*q5^2*s12 + q10*q5*s23 + 2*q5^2*s23 + 
       2*q5*q6*s23 - q10*q9*s23 + q5^3*s12*s23 - q5^3*s23^2 - 
       2*q5^2*q6*s23^2 + q5^3*q6*s23^3 + q2*q5*s34 - 4*q10*q6*s34 - 
       2*q5*q6*s34 + q10*q9*s34 + q5*q9*s34 + 2*q6*q9*s34 - q5^3*s23*s34 + 
       q5^3*q6*s23^2*s34 + q10*q2*q5*s34^2 - 2*q10*q6*q9*s34^2 - 
       2*q5*q6*q9*s34^2 + 2*q10*q2*s45 - 2*q10*q5*s45 + q2*q5*s45 - 
       2*q5^2*s45 - 2*q10*q6*s45 - 4*q5*q6*s45 + 2*q2*q9*s45 + q5^3*s23*s45 + 
       4*q5^2*q6*s23*s45 - 2*q5^3*q6*s23^2*s45 + 2*q10*q2*q5*s34*s45 + 
       2*q5^3*s34*s45 + q5^2*q6*s34*s45 - 3*q5*q6*q9*s34*s45 - 
       3*q5^3*q6*s23*s34*s45 + q5^2*q6*q9*s34^2*s45 + 2*q10*q2*q5*s45^2 - 
       2*q5^2*q6*s45^2 + 2*q2*q5*q9*s45^2 + 2*q2*q6*q9*s45^2 - 
       2*q5*q6*q9*s45^2 + q5^3*q6*s23*s45^2 + 2*q5^3*q6*s34*s45^2 - 
       2*q2*q5^2*q9*s34*s45^2 + 2*q5^2*q6*q9*s34*s45^2 + 
       q2*q5^3*q9*s34^2*s45^2 - q5^3*q6*q9*s34^2*s45^2 + q2*q5^2*q6*s45^3 - 
       q2*q5^2*q9*s45^3 + q2*q5*q6*q9*s45^3 + q5^2*q6*q9*s45^3 - 
       q2*q5^3*q6*s34*s45^3 + q2*q5^3*q9*s34*s45^3 - q5^3*q6*q9*s34*s45^3 - 
       q2*q5^3*q6*s45^4 + q2*q5^3*q9*s45^4 - q5^3*q6*q9*s45^4 + 
       q2*q5^3*q6*q9*s45^5 + q10*q2*s51 + q2*q9*s51 - q6*q9*s51 + 
       2*q10*q6*q9*s34*s51 + q2*q6*q9*s45*s51 - q10*q6*q9*s51^2]*
     (-4*F[3, 5] + (2*tci[1, 2]^3)/3 - 4*tci[1, 1]^2*tcr[1, 2] - 
      6*tcr[3, 3]))/2 + 
   (r[2*q2 + q3 - 2*q6 - 2*q2*q7*s12 - q2*q8*s12 - q3*q8*s12 + 
       q2*q3*q7*s12^2 + q2*q7*q8*s12^2 - q7^2*q8*s12^2 - q3*q6*s23 - 
       q2*q6*s34 + q2*q7*s34 + 2*q2*q6*s45 + 2*q3*q6*s45 - q2*q8*s45 - 
       q3*q8*s45 + q7^3*q8*s12^2*s45 - q2*q6*q8*s45^2 - q3*q6*q8*s45^2 - 
       5*q2*q6*s51 - q3*q6*s51 + 5*q2*q7*s51 + q6*q7*s51 - q7^2*s51 + 
       3*q2*q8*s51 + q3*q8*s51 - 2*q7*q8*s51 - 4*q2*q7^2*s12*s51 + 
       2*q7^3*s12*s51 - 3*q2*q7*q8*s12*s51 + 2*q7^2*q8*s12*s51 + 
       2*q2*q7^2*q8*s12^2*s51 - q7^3*q8*s12^2*s51 - 3*q2*q6*q7*s34*s51 + 
       2*q2*q7^2*s34*s51 + 3*q2*q6*q8*s45*s51 + 2*q3*q6*q8*s45*s51 - 
       q6*q7*q8*s45*s51 + q7^2*q8*s45*s51 - q7^3*q8*s12*s45*s51 + 
       q2*q3*q7*s51^2 - 9*q2*q6*q7*s51^2 + 4*q2*q7^2*s51^2 + 
       2*q6*q7^2*s51^2 - q7^3*s51^2 - 7*q2*q6*q8*s51^2 - 2*q3*q6*q8*s51^2 + 
       7*q2*q7*q8*s51^2 + 5*q6*q7*q8*s51^2 - 3*q7^2*q8*s51^2 - 
       2*q2*q7^3*s12*s51^2 - 3*q2*q7^2*q8*s12*s51^2 + q7^3*q8*s12*s51^2 + 
       q2*q7^3*q8*s12^2*s51^2 - 3*q2*q6*q7^2*s34*s51^2 + q2*q7^3*s34*s51^2 - 
       2*q6*q7^2*q8*s45*s51^2 + q7^3*q8*s45*s51^2 - 5*q2*q6*q7^2*s51^3 + 
       q2*q7^3*s51^3 + q6*q7^3*s51^3 - 11*q2*q6*q7*q8*s51^3 + 
       4*q2*q7^2*q8*s51^3 + 4*q6*q7^2*q8*s51^3 - q7^3*q8*s51^3 - 
       q2*q7^3*q8*s12*s51^3 - q2*q6*q7^3*s34*s51^3 - q6*q7^3*q8*s45*s51^3 - 
       q2*q6*q7^3*s51^4 - 5*q2*q6*q7^2*q8*s51^4 + q2*q7^3*q8*s51^4 + 
       q6*q7^3*q8*s51^4 - q2*q6*q7^3*q8*s51^5]*
     (4*F[3, 13] + (2*tci[1, 2]^3)/3 - 4*tci[1, 1]^2*tcr[1, 2] - 
      6*tcr[3, 3]))/2 + (r[-q2 + 2*q9 - 2*q2^2*s12 + q2*q5*s12 - q5*q6*s23 - 
       2*q2^2*s34 + q2*q5*s34 + q5*q6*s34 - 2*q2*q9*s34 - q5*q9*s34 + 
       q9^2*s34 - 2*q2^2*q9*s34^2 + 2*q2*q5*q9*s34^2 + q2*q9^2*s34^2 + 
       q2*q5*s45 - q2*q6*s45 + 2*q5*q6*s45 - 2*q2*q9*s45 - q6*q9*s45 + 
       2*q2^3*s34*s45 - 3*q2*q5*q6*s34*s45 + q2^2*q9*s34*s45 + 
       5*q2*q5*q9*s34*s45 - 2*q5*q6*q9*s34*s45 - 2*q2*q9^2*s34*s45 + 
       2*q2^3*q9*s34^2*s45 - 2*q2^2*q5*q9*s34^2*s45 + q2*q5*q9^2*s34^2*s45 + 
       2*q2^2*q6*s45^2 - 6*q2*q5*q6*s45^2 - 2*q2^2*q9*s45^2 + 
       5*q2*q5*q9*s45^2 + 8*q2*q6*q9*s45^2 - 5*q5*q6*q9*s45^2 + 
       3*q2^2*q5*q6*s34*s45^2 - 3*q2^2*q5*q9*s34*s45^2 + 
       q2^3*q5*q9*s34^2*s45^2 - q2^3*q6*s45^3 + 4*q2^2*q5*q6*s45^3 + 
       q2^3*q9*s45^3 - 4*q2^2*q5*q9*s45^3 - 7*q2^2*q6*q9*s45^3 + 
       9*q2*q5*q6*q9*s45^3 - q2^3*q5*q6*s34*s45^3 + q2^3*q5*q9*s34*s45^3 - 
       q2^3*q5*q6*s45^4 + q2^3*q5*q9*s45^4 + 2*q2^3*q6*q9*s45^4 - 
       5*q2^2*q5*q6*q9*s45^4 + q2^3*q5*q6*q9*s45^5 + 2*q2^2*s51 - q9^2*s51 + 
       q2^3*s12*s51 + q2^3*s34*s51 + 4*q2^2*q9*s34*s51 - 2*q2*q9^2*s34*s51 + 
       q2^3*q9*s34^2*s51 - q2^3*s45*s51 + q2*q6*q9*s45*s51 + 
       q2*q9^2*s45*s51 - 3*q2^3*q9*s34*s45*s51 - 2*q2^2*q6*q9*s45^2*s51 + 
       q2^3*q6*q9*s45^3*s51 - q2^3*s51^2 - 2*q2^2*q9*s51^2 + q2*q9^2*s51^2 - 
       2*q2^3*q9*s34*s51^2 + q2^3*q9*s45*s51^2 + q2^3*q9*s51^3]*
     (-4*F[3, 38] + (2*tci[1, 2]^3)/3 - 4*tci[1, 1]^2*tcr[1, 2] - 
      6*tcr[3, 3]))/2 + (r[2*q2 - 2*q3 - q6 - q7 - q2*q8*s12 + 2*q3*q8*s12 + 
       2*q7*q8*s12 - 2*q2*q3*q7*s12^2 + 2*q2*q7*q8*s12^2 + q7*q8^2*s12^2 + 
       q8^3*s12^2 + 2*q3*q6*s23 - q2*q6*s34 + q6*q8*s34 - q8^3*s12*s34 + 
       2*q2*q6*s45 - 4*q3*q6*s45 - q2*q8*s45 + 2*q3*q8*s45 + 2*q6*q8*s45 + 
       q7*q8*s45 + q7*q8^3*s12^2*s45 - q2*q6*q8*s45^2 + 2*q3*q6*q8*s45^2 - 
       q2*q6*s51 + 3*q2*q7*s51 + q6*q7*s51 + q2*q8*s51 - 2*q6*q8*s51 - 
       q7*q8*s51 - 2*q2*q3*q7*s12*s51 - q2*q7*q8*s12*s51 - 
       q2*q7*q8^2*s12^2*s51 - q7*q8^3*s12^2*s51 - q2*q6*q7*s34*s51 + 
       q2*q6*q8*s45*s51 - 2*q3*q6*q8*s45*s51 - q6*q7*q8*s45*s51 - 
       q7*q8^3*s12*s45*s51 - q2*q3*q7*s51^2 - q2*q6*q7*s51^2 - 
       q2*q6*q8*s51^2 + q3*q6*q8*s51^2 + q2*q7*q8*s51^2 + q6*q7*q8*s51^2 - 
       q2*q8^3*s12*s51^2 + q7*q8^3*s12*s51^2 + q2*q7*q8^3*s12^2*s51^2 - 
       q2*q8^3*s45*s51^2 + q7*q8^3*s45*s51^2 - q2*q6*q8^3*s45^2*s51^2 - 
       q2*q6*q7*q8*s51^3 + q2*q8^3*s51^3 - q7*q8^3*s51^3 - 
       q2*q7*q8^3*s12*s51^3 + q2*q6*q8^3*s45*s51^3 - q6*q7*q8^3*s45*s51^3 - 
       q2*q6*q8^3*s51^4 + q2*q7*q8^3*s51^4 + q6*q7*q8^3*s51^4 - 
       q2*q6*q7*q8^3*s51^5]*(4*F[3, 53] + (2*tci[1, 2]^3)/3 - 
      4*tci[1, 1]^2*tcr[1, 2] - 6*tcr[3, 3]))/2 + 
   (r[q2 - 2*q5 + q9 + q5^2*s23 + q5*q6*s23 + 2*q6^2*s23 - q5^2*q6*s23^2 - 
       q5*q6^2*s23^2 - q6^3*s23^2 + q5*q6^3*s23^3 - q5*q6*s34 + 2*q2*q9*s34 - 
       q5*q9*s34 + 2*q6*q9*s34 - 2*q5*q6^2*s23*s34 + q5*q6^3*s23^2*s34 - 
       2*q5*q6*q9*s34^2 - 3*q2*q6*s45 - 2*q5*q6*s45 - q6^2*s45 + 
       4*q2*q9*s45 - 2*q6*q9*s45 + q5^2*q6*s23*s45 + q6^3*s23*s45 - 
       2*q5*q6^3*s23^2*s45 - q2*q5*q6*s34*s45 + q5^2*q6*s34*s45 + 
       2*q5*q6^2*s34*s45 + 2*q2*q5*q9*s34*s45 - 5*q5*q6*q9*s34*s45 - 
       3*q5*q6^3*s23*s34*s45 + q5^2*q6*q9*s34^2*s45 - 
       2*q5*q6^2*q9*s34^2*s45 - 5*q2*q5*q6*s45^2 - 3*q2*q6^2*s45^2 + 
       q5*q6^2*s45^2 + 5*q2*q5*q9*s45^2 + 12*q2*q6*q9*s45^2 - 
       5*q5*q6*q9*s45^2 - 3*q6^2*q9*s45^2 + q5*q6^3*s23*s45^2 - 
       2*q2*q5*q6^2*s34*s45^2 + 2*q5*q6^3*s34*s45^2 - 
       3*q5*q6^2*q9*s34*s45^2 - q5*q6^3*q9*s34^2*s45^2 - 4*q2*q5*q6^2*s45^3 - 
       q2*q6^3*s45^3 + 9*q2*q5*q6*q9*s45^3 + 8*q2*q6^2*q9*s45^3 - 
       4*q5*q6^2*q9*s45^3 - q6^3*q9*s45^3 - q2*q5*q6^3*s34*s45^3 - 
       q5*q6^3*q9*s34*s45^3 - q2*q5*q6^3*s45^4 + 5*q2*q5*q6^2*q9*s45^4 + 
       2*q2*q6^3*q9*s45^4 - q5*q6^3*q9*s45^4 + q2*q5*q6^3*q9*s45^5 - 
       q2*q9*s51 - q6*q9*s51 + 3*q2*q6*q9*s45*s51 + 3*q2*q6^2*q9*s45^2*s51 + 
       q2*q6^3*q9*s45^3*s51]*(4*F[3, 56] + (2*tci[1, 2]^3)/3 - 
      4*tci[1, 1]^2*tcr[1, 2] - 6*tcr[3, 3]))/2 + 
   (r[-q3 + q4 + 3*q5 + q6 - 3*q7 + 4*q8 - 2*q9 - 2*q4*q5*s12 + 2*q4*q7*s12 + 
       q5*q7*s12 - q7^2*s12 - q2*q8*s12 + q3*q8*s12 - 2*q4*q8*s12 + 
       3*q5*q8*s12 + 4*q7*q8*s12 - q2*q3*q7*s12^2 - 2*q4*q5*q8*s12^2 + 
       q2*q7*q8*s12^2 - q5*q7*q8*s12^2 - q4*q5*s23 + q3*q6*s23 + q4*q9*s23 + 
       q4*q5*s34 + 2*q4*q7*s34 + 2*q5*q7*s34 + 2*q4*q8*s34 - 3*q5*q8*s34 + 
       2*q4*q9*s34 + q5*q9*s34 - 4*q7*q9*s34 + 3*q8*q9*s34 + 
       2*q4*q5*q8*s12*s34 - q4*q5*q8*s34^2 + 2*q4*q7*q9*s34^2 + 
       2*q5*q7*q9*s34^2 - q5*q8*q9*s34^2 - 2*q3*q6*s45 - 2*q5*q7*s45 - 
       q2*q8*s45 + q3*q8*s45 + 4*q7*q8*s45 + 4*q7*q9*s45 - 3*q8*q9*s45 - 
       q5*q7*q8*s12*s45 - q7^2*q8*s12*s45 - q5*q7^2*q8*s12^2*s45 - 
       2*q5*q7*q9*s34*s45 + q5*q8*q9*s34*s45 - q2*q6*q8*s45^2 + 
       q3*q6*q8*s45^2 + 2*q5*q7*q8*s45^2 + 2*q5*q7*q9*s45^2 - 
       2*q5*q8*q9*s45^2 - 4*q7*q8*q9*s45^2 - 2*q5*q7*q8*q9*s45^3 + 
       q3*q6*s51 + 2*q6*q7*s51 - q7^2*s51 + q2*q8*s51 - q3*q8*s51 - 
       q4*q8*s51 - q7*q8*s51 - q4*q9*s51 + 3*q7*q9*s51 - 3*q8*q9*s51 - 
       q2*q7*q8*s12*s51 - 2*q4*q7*q9*s34*s51 + q2*q6*q8*s45*s51 - 
       2*q3*q6*q8*s45*s51 - 3*q6*q7*q8*s45*s51 + q7^2*q8*s45*s51 - 
       3*q7*q8*q9*s45*s51 - q2*q3*q7*s51^2 + q6*q7^2*s51^2 - 
       2*q2*q6*q8*s51^2 + 2*q3*q6*q8*s51^2 + 2*q2*q7*q8*s51^2 + 
       2*q6*q7*q8*s51^2 + q4*q7*q9*s51^2 - q7*q8*q9*s51^2 - 
       q6*q7^2*q8*s45*s51^2 - 2*q2*q6*q7*q8*s51^3]*(-8*F[3, 1] + 4*F[3, 2] - 
      (4*F[3, 4])/3 - (8*F[3, 6])/3 + (4*F[3, 12])/3 + (8*F[3, 14])/3 - 
      (8*F[3, 19])/3 + (8*F[3, 31])/3 + (4*F[3, 32])/3 - (16*F[3, 36])/3 - 
      (8*F[3, 37])/3 - 4*F[3, 38] + 4*F[3, 40] + 8*F[3, 42] - 
      (4*F[1, 1, 1]^3)/3 - (4*F[1, 1, 1]^2*F[1, 1, 3])/3 + 
      (4*F[1, 1, 1]*F[1, 1, 3]^2)/3 + (4*F[1, 1, 3]^3)/3 + 
      (8*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4])/3 - (4*F[1, 1, 3]^2*F[1, 1, 4])/
       3 - (4*F[1, 1, 3]*F[1, 1, 4]^2)/3 - 4*F[1, 1, 1]*F[1, 1, 5]^2 + 
      4*F[1, 1, 3]*F[1, 1, 5]^2 - 8*F[1, 1, 5]^3 + 
      4*F[1, 1, 5]^2*F[1, 1, 6] + 4*F[1, 1, 5]*F[1, 1, 6]^2 - 
      (8*F[1, 1, 6]^3)/3 - 4*F[1, 1, 1]^2*F[1, 1, 7] + 
      4*F[1, 1, 3]^2*F[1, 1, 7] - (4*F[1, 1, 5]^2*F[1, 1, 7])/3 - 
      (8*F[1, 1, 6]^2*F[1, 1, 7])/3 + 4*F[1, 1, 5]*F[1, 1, 7]^2 + 
      (4*F[1, 1, 1]^2*F[1, 1, 8])/3 - (8*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8])/
       3 + (4*F[1, 1, 4]^2*F[1, 1, 8])/3 + (8*F[1, 1, 5]^2*F[1, 1, 8])/3 - 
      8*F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 8] + (4*F[1, 1, 6]^2*F[1, 1, 8])/3 + 
      (8*F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8])/3 + 
      (16*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 8])/3 - 4*F[1, 1, 7]^2*F[1, 1, 8] - 
      (4*F[1, 1, 1]*F[1, 1, 8]^2)/3 + (4*F[1, 1, 4]*F[1, 1, 8]^2)/3 + 
      (8*F[1, 1, 5]*F[1, 1, 8]^2)/3 + (4*F[1, 1, 6]*F[1, 1, 8]^2)/3 - 
      4*F[1, 1, 7]*F[1, 1, 8]^2 - (16*F[1, 1, 1]*F[2, 1, 1])/3 - 
      (16*F[1, 1, 3]*F[2, 1, 1])/3 - 8*F[1, 1, 3]*F[2, 1, 5] - 
      8*F[1, 1, 5]*F[2, 1, 5] - (32*F[1, 1, 5]*F[2, 1, 7])/3 - 
      (32*F[1, 1, 7]*F[2, 1, 7])/3 - (16*F[1, 1, 6]*F[2, 1, 8])/3 - 
      (16*F[1, 1, 7]*F[2, 1, 8])/3 + (16*F[1, 1, 1]*F[2, 1, 9])/3 + 
      (16*F[1, 1, 8]*F[2, 1, 9])/3 - (20*F[1, 1, 1]*tci[1, 1]^2)/3 + 
      (140*F[1, 1, 3]*tci[1, 1]^2)/9 + (26*F[1, 1, 5]*tci[1, 1]^2)/9 + 
      (16*F[1, 1, 6]*tci[1, 1]^2)/9 - (8*F[1, 1, 7]*tci[1, 1]^2)/3 + 
      (4*F[1, 1, 8]*tci[1, 1]^2)/9 - 8*F[1, 2, 7]*tci[1, 1]^2 + 
      4*F[1, 1, 1]^2*tci[1, 2] - (8*F[1, 1, 1]*F[1, 1, 3]*tci[1, 2])/3 - 
      12*F[1, 1, 3]^2*tci[1, 2] + (8*F[1, 1, 3]*F[1, 1, 4]*tci[1, 2])/3 - 
      8*F[1, 1, 3]*F[1, 1, 5]*tci[1, 2] - (8*F[1, 1, 5]^2*tci[1, 2])/3 + 
      8*F[1, 1, 5]*F[1, 1, 6]*tci[1, 2] - (4*F[1, 1, 6]^2*tci[1, 2])/3 + 
      8*F[1, 1, 1]*F[1, 1, 7]*tci[1, 2] - 8*F[1, 1, 3]*F[1, 1, 7]*tci[1, 2] - 
      (8*F[1, 1, 5]*F[1, 1, 7]*tci[1, 2])/3 - 
      (16*F[1, 1, 6]*F[1, 1, 7]*tci[1, 2])/3 + 4*F[1, 1, 7]^2*tci[1, 2] + 
      (8*F[1, 1, 1]*F[1, 1, 8]*tci[1, 2])/3 - 
      (8*F[1, 1, 4]*F[1, 1, 8]*tci[1, 2])/3 - 
      (16*F[1, 1, 5]*F[1, 1, 8]*tci[1, 2])/3 - 
      (8*F[1, 1, 6]*F[1, 1, 8]*tci[1, 2])/3 + 8*F[1, 1, 7]*F[1, 1, 8]*
       tci[1, 2] + 8*F[1, 1, 3]*F[1, 2, 7]*tci[1, 2] + 
      8*F[1, 1, 5]*F[1, 2, 7]*tci[1, 2] + (32*F[2, 1, 1]*tci[1, 2])/3 + 
      8*F[2, 1, 5]*tci[1, 2] - (32*F[2, 1, 9]*tci[1, 2])/3 + 
      (8*tci[1, 2]^3)/3 + 2*tci[1, 1]^2*tcr[1, 1] + 8*tci[1, 2]*tcr[1, 1]^2 + 
      (38*tci[1, 1]^2*tcr[1, 2])/3 - 8*tci[1, 2]*tcr[1, 1]*tcr[1, 2] - 
      (8*tcr[1, 2]^3)/3 + 16*tci[1, 2]*tcr[2, 1] + 8*tcr[3, 1] + 
      2*tcr[3, 2] - (11*tcr[3, 3])/3))/2 + 
   (r[-q2 - q4 + 2*q5 + 2*q7 - 2*q9 + 2*q4*q5*s12 - q5^2*s12 - 2*q4*q7*s12 - 
       2*q5*q7*s12 + 2*q4*q8*s12 - 2*q5*q8*s12 + 2*q4*q5*q8*s12^2 + 
       2*q5*q7*q8*s12^2 - q10*q5*s23 + q4*q5*s23 - q5^2*s23 + q10*q9*s23 - 
       q4*q9*s23 + q5^2*q6*s23^2 - q4*q5*s34 + 4*q10*q6*s34 - 2*q4*q7*s34 - 
       q5*q7*s34 - 2*q4*q8*s34 + q5*q8*s34 - q10*q9*s34 - 2*q2*q9*s34 - 
       2*q4*q9*s34 + 4*q5*q9*s34 - 2*q6*q9*s34 + 3*q7*q9*s34 + 3*q8*q9*s34 - 
       2*q4*q5*q8*s12*s34 - q10*q2*q5*s34^2 + q4*q5*q8*s34^2 + 
       q2*q5*q9*s34^2 + 2*q10*q6*q9*s34^2 - 2*q4*q7*q9*s34^2 - 
       q5*q7*q9*s34^2 - q5*q8*q9*s34^2 - 2*q10*q2*s45 + 2*q10*q5*s45 + 
       2*q10*q6*s45 + 2*q5*q8*s45 + 2*q7*q8*s45 + q2*q9*s45 - 2*q6*q9*s45 + 
       2*q7*q9*s45 - 3*q8*q9*s45 - q5^2*q7*s12*s45 - 2*q5*q7*q8*s12*s45 - 
       q5^2*q6*s23*s45 - 2*q10*q2*q5*s34*s45 - q5^2*q6*s34*s45 - 
       q5^2*q7*s34*s45 + q2*q5*q9*s34*s45 + q5*q6*q9*s34*s45 + 
       q5*q7*q9*s34*s45 + q5*q8*q9*s34*s45 - q5^2*q6*q9*s34^2*s45 - 
       q5^2*q7*q9*s34^2*s45 - 2*q10*q2*q5*s45^2 + 2*q5*q7*q8*s45^2 + 
       2*q2*q5*q9*s45^2 + 2*q2*q6*q9*s45^2 - 2*q5*q6*q9*s45^2 + 
       2*q5*q7*q9*s45^2 - 2*q5*q8*q9*s45^2 - 4*q7*q8*q9*s45^2 + 
       2*q2*q5*q6*q9*s45^3 - 2*q5*q7*q8*q9*s45^3 - q10*q2*s51 + q4*q8*s51 + 
       q7*q8*s51 + 2*q2*q9*s51 + q4*q9*s51 + q6*q9*s51 - q7*q9*s51 - 
       3*q8*q9*s51 - 2*q10*q6*q9*s34*s51 + 2*q4*q7*q9*s34*s51 + 
       q2*q6*q9*s45*s51 - 3*q7*q8*q9*s45*s51 + q10*q6*q9*s51^2 - 
       q4*q7*q9*s51^2 - q7*q8*q9*s51^2]*((-8*F[3, 3])/3 + 2*F[3, 4] - 
      (22*F[3, 5])/3 + (8*F[3, 6])/3 - 4*F[3, 7] - (64*F[3, 8])/3 - 
      (8*F[3, 11])/3 + (2*F[3, 12])/3 + (2*F[3, 13])/3 - 2*F[3, 17] + 
      2*F[3, 18] + (8*F[3, 24])/3 + (8*F[3, 51])/3 + (4*F[3, 52])/3 - 
      (16*F[3, 55])/3 - (8*F[3, 56])/3 - 4*F[3, 57] + 4*F[3, 59] + 
      8*F[3, 61] + (4*F[1, 1, 1]^3)/3 + (4*F[1, 1, 1]^2*F[1, 1, 2])/3 + 
      (16*F[1, 1, 1]*F[1, 1, 2]^2)/3 - (44*F[1, 1, 2]^3)/9 - 
      4*F[1, 1, 1]*F[1, 1, 3]^2 - (4*F[1, 1, 1]^2*F[1, 1, 4])/3 - 
      (8*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 4])/3 - (4*F[1, 1, 2]^2*F[1, 1, 4])/
       3 + 2*F[1, 1, 3]^2*F[1, 1, 4] - (8*F[1, 1, 1]*F[1, 1, 4]^2)/3 + 
      (16*F[1, 1, 2]*F[1, 1, 4]^2)/3 + 2*F[1, 1, 3]*F[1, 1, 4]^2 + 
      (4*F[1, 1, 2]^2*F[1, 1, 5])/3 - (8*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5])/
       3 - (2*F[1, 1, 4]^2*F[1, 1, 5])/3 + (8*F[1, 1, 2]*F[1, 1, 5]^2)/3 - 
      (2*F[1, 1, 4]*F[1, 1, 5]^2)/3 + (4*F[1, 1, 3]^2*F[1, 1, 6])/3 + 
      (4*F[1, 1, 3]*F[1, 1, 6]^2)/3 - (8*F[1, 1, 6]^3)/3 - 
      (4*F[1, 1, 1]^2*F[1, 1, 8])/3 - (8*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 8])/
       3 - (4*F[1, 1, 2]^2*F[1, 1, 8])/3 + 2*F[1, 1, 3]^2*F[1, 1, 8] + 
      (8*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8])/3 + 
      (8*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 8])/3 - 4*F[1, 1, 3]*F[1, 1, 4]*
       F[1, 1, 8] + (2*F[1, 1, 4]^2*F[1, 1, 8])/3 - 
      (8*F[1, 1, 1]*F[1, 1, 8]^2)/3 + (4*F[1, 1, 2]*F[1, 1, 8]^2)/3 + 
      2*F[1, 1, 3]*F[1, 1, 8]^2 + (2*F[1, 1, 4]*F[1, 1, 8]^2)/3 + 
      (4*F[1, 1, 8]^3)/3 - (4*F[1, 1, 1]^2*F[1, 1, 9])/3 - 
      (8*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 9])/3 - (8*F[1, 1, 2]^2*F[1, 1, 9])/
       3 + (8*F[1, 1, 3]^2*F[1, 1, 9])/3 + 
      (8*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 9])/3 + 
      (16*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9])/3 - (14*F[1, 1, 4]^2*F[1, 1, 9])/
       3 + 4*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9] - 2*F[1, 1, 5]^2*F[1, 1, 9] - 
      8*F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 9] + 4*F[1, 1, 6]^2*F[1, 1, 9] + 
      (8*F[1, 1, 1]*F[1, 1, 8]*F[1, 1, 9])/3 + 
      (8*F[1, 1, 2]*F[1, 1, 8]*F[1, 1, 9])/3 - 
      (8*F[1, 1, 4]*F[1, 1, 8]*F[1, 1, 9])/3 - (4*F[1, 1, 8]^2*F[1, 1, 9])/
       3 - (8*F[1, 1, 1]*F[1, 1, 9]^2)/3 + (20*F[1, 1, 2]*F[1, 1, 9]^2)/3 + 
      (8*F[1, 1, 3]*F[1, 1, 9]^2)/3 - (14*F[1, 1, 4]*F[1, 1, 9]^2)/3 - 
      2*F[1, 1, 5]*F[1, 1, 9]^2 + 4*F[1, 1, 6]*F[1, 1, 9]^2 + 
      (8*F[1, 1, 8]*F[1, 1, 9]^2)/3 - (64*F[1, 1, 9]^3)/9 - 
      4*F[1, 1, 1]^2*F[1, 1, 10] - 4*F[1, 1, 3]^2*F[1, 1, 10] + 
      (16*F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 10])/3 - (8*F[1, 1, 6]^2*F[1, 1, 10])/
       3 + 4*F[1, 1, 8]^2*F[1, 1, 10] + (8*F[1, 1, 3]*F[1, 1, 9]*F[1, 1, 10])/
       3 - (4*F[1, 1, 9]^2*F[1, 1, 10])/3 - 4*F[1, 1, 3]*F[1, 1, 10]^2 + 
      4*F[1, 1, 9]*F[1, 1, 10]^2 + 8*F[1, 1, 1]*F[2, 1, 1] + 
      8*F[1, 1, 3]*F[2, 1, 1] + (8*F[1, 1, 1]*F[2, 1, 2])/3 + 
      (8*F[1, 1, 4]*F[2, 1, 2])/3 - 8*F[1, 1, 2]*F[2, 1, 3] - 
      8*F[1, 1, 4]*F[2, 1, 3] - (8*F[1, 1, 2]*F[2, 1, 4])/3 - 
      (8*F[1, 1, 5]*F[2, 1, 4])/3 + (8*F[1, 1, 1]*F[2, 1, 9])/3 + 
      (8*F[1, 1, 8]*F[2, 1, 9])/3 + (16*F[1, 1, 1]*F[2, 1, 11])/3 - 
      (40*F[1, 1, 2]*F[2, 1, 11])/3 - (16*F[1, 1, 4]*F[2, 1, 11])/3 - 
      (16*F[1, 1, 8]*F[2, 1, 11])/3 - (56*F[1, 1, 9]*F[2, 1, 11])/3 - 
      8*F[1, 1, 8]*F[2, 1, 12] - 8*F[1, 1, 9]*F[2, 1, 12] - 
      (16*F[1, 1, 6]*F[2, 1, 14])/3 - (16*F[1, 1, 10]*F[2, 1, 14])/3 - 
      (32*F[1, 1, 9]*F[2, 1, 15])/3 - (32*F[1, 1, 10]*F[2, 1, 15])/3 - 
      (92*F[1, 1, 1]*tci[1, 1]^2)/9 + (8*F[1, 1, 2]*tci[1, 1]^2)/9 + 
      (2*F[1, 1, 3]*tci[1, 1]^2)/3 + (8*F[1, 1, 4]*tci[1, 1]^2)/9 - 
      (8*F[1, 1, 5]*tci[1, 1]^2)/9 + (16*F[1, 1, 6]*tci[1, 1]^2)/9 + 
      (146*F[1, 1, 8]*tci[1, 1]^2)/9 - (28*F[1, 1, 9]*tci[1, 1]^2)/9 - 
      (8*F[1, 1, 10]*tci[1, 1]^2)/3 + 8*F[1, 2, 6]*tci[1, 1]^2 - 
      8*F[1, 2, 9]*tci[1, 1]^2 - (4*F[1, 1, 1]^2*tci[1, 2])/3 + 
      (8*F[1, 1, 1]*F[1, 1, 2]*tci[1, 2])/3 + (16*F[1, 1, 2]^2*tci[1, 2])/3 + 
      8*F[1, 1, 1]*F[1, 1, 3]*tci[1, 2] + (16*F[1, 1, 1]*F[1, 1, 4]*
        tci[1, 2])/3 - (8*F[1, 1, 2]*F[1, 1, 4]*tci[1, 2])/3 - 
      4*F[1, 1, 3]*F[1, 1, 4]*tci[1, 2] + (8*F[1, 1, 2]*F[1, 1, 5]*tci[1, 2])/
       3 + (4*F[1, 1, 4]*F[1, 1, 5]*tci[1, 2])/3 + (2*F[1, 1, 5]^2*tci[1, 2])/
       3 - (8*F[1, 1, 3]*F[1, 1, 6]*tci[1, 2])/3 - (4*F[1, 1, 6]^2*tci[1, 2])/
       3 + (16*F[1, 1, 1]*F[1, 1, 8]*tci[1, 2])/3 - 
      (8*F[1, 1, 2]*F[1, 1, 8]*tci[1, 2])/3 - 4*F[1, 1, 3]*F[1, 1, 8]*
       tci[1, 2] - (4*F[1, 1, 4]*F[1, 1, 8]*tci[1, 2])/3 - 
      12*F[1, 1, 8]^2*tci[1, 2] - (8*F[1, 1, 1]*F[1, 1, 9]*tci[1, 2])/3 - 
      (16*F[1, 1, 2]*F[1, 1, 9]*tci[1, 2])/3 - 
      (16*F[1, 1, 3]*F[1, 1, 9]*tci[1, 2])/3 + 
      (28*F[1, 1, 4]*F[1, 1, 9]*tci[1, 2])/3 - 4*F[1, 1, 5]*F[1, 1, 9]*
       tci[1, 2] + 8*F[1, 1, 6]*F[1, 1, 9]*tci[1, 2] - 
      (16*F[1, 1, 8]*F[1, 1, 9]*tci[1, 2])/3 + 2*F[1, 1, 9]^2*tci[1, 2] + 
      8*F[1, 1, 1]*F[1, 1, 10]*tci[1, 2] + 8*F[1, 1, 3]*F[1, 1, 10]*
       tci[1, 2] - (16*F[1, 1, 6]*F[1, 1, 10]*tci[1, 2])/3 - 
      8*F[1, 1, 8]*F[1, 1, 10]*tci[1, 2] - 
      (8*F[1, 1, 9]*F[1, 1, 10]*tci[1, 2])/3 + 4*F[1, 1, 10]^2*tci[1, 2] - 
      8*F[1, 1, 2]*F[1, 2, 6]*tci[1, 2] - 8*F[1, 1, 4]*F[1, 2, 6]*tci[1, 2] + 
      8*F[1, 1, 8]*F[1, 2, 9]*tci[1, 2] + 8*F[1, 1, 9]*F[1, 2, 9]*tci[1, 2] - 
      16*F[2, 1, 1]*tci[1, 2] - (16*F[2, 1, 2]*tci[1, 2])/3 + 
      8*F[2, 1, 3]*tci[1, 2] - (16*F[2, 1, 9]*tci[1, 2])/3 + 
      (16*F[2, 1, 11]*tci[1, 2])/3 + 8*F[2, 1, 12]*tci[1, 2] + 
      (10*tci[1, 2]^3)/3 + (50*tci[1, 1]^2*tcr[1, 1])/9 + 
      (40*tci[1, 2]*tcr[1, 1]^2)/3 - (8*tcr[1, 1]^3)/3 + 
      (14*tci[1, 1]^2*tcr[1, 2])/3 - 8*tci[1, 2]*tcr[1, 1]*tcr[1, 2] - 
      (8*tcr[1, 2]^3)/3 + (128*tci[1, 2]*tcr[2, 1])/3 - 
      (40*tcr[1, 1]*tcr[2, 1])/3 + 8*tcr[3, 1] + 2*tcr[3, 2] - 
      (11*tcr[3, 3])/3))/2 + 
   (r[-2*q10 - 2*q6 - 2*q9 + q10*q5*s23 + 2*q5*q6*s23 - q10*q9*s23 - 
       2*q10*q2*s34 + 2*q10*q5*s34 - 2*q10*q6*s34 - q10*q9*s34 - 
       2*q2*q9*s34 + 2*q5*q9*s34 + 2*q6*q9*s34 - q9^2*s34 + 
       2*q10*q2*q5*s34^2 - q10*q6*q9*s34^2 - q5*q6*q9*s34^2 - q2*q9^2*s34^2 - 
       q10*q6*s45 + q2*q6*s45 - 2*q5*q6*s45 + q2*q9*s45 + 2*q6*q9*s45 + 
       2*q10*q2*q5*s34*s45 - q2*q5*q6*s34*s45 - q2*q5*q9*s34*s45 - 
       q5*q6*q9*s34*s45 + 2*q2*q9^2*s34*s45 - q2*q5*q9^2*s34^2*s45 + 
       q10*q2*q5*s45^2 - q2*q5*q6*s45^2 + 2*q2*q5*q9*s45^2 - 
       2*q5*q6*q9*s45^2 + 2*q2*q5*q6*q9*s45^3 + q10*q2*s51 + q10*q6*s51 + 
       2*q10*q9*s51 + 2*q2*q9*s51 - 2*q6*q9*s51 + q9^2*s51 + 
       2*q10*q6*q9*s34*s51 + 2*q2*q9^2*s34*s51 - q2*q9^2*s45*s51 - 
       2*q10*q6*q9*s51^2 - q2*q9^2*s51^2]*(4*F[3, 35] - 4*F[3, 38] - 
      (4*tci[1, 2]^3)/3 + (14*tci[1, 1]^2*tcr[1, 1])/3 - 
      12*tci[1, 2]*tcr[1, 1]^2 + (4*tcr[1, 1]^3)/3 - 
      (26*tci[1, 1]^2*tcr[1, 2])/3 + 8*tci[1, 2]*tcr[1, 1]*tcr[1, 2] + 
      (8*tcr[1, 2]^3)/3 - 16*tci[1, 2]*tcr[2, 1] - 8*tcr[3, 1] - 
      2*tcr[3, 2] - (7*tcr[3, 3])/3))/2 + 
   (r[-2*q2 - 2*q3 + 2*q6 + q7 - q8 + 4*q2*q7*s12 + q2*q8*s12 + 2*q3*q8*s12 - 
       2*q7*q8*s12 + q8^2*s12 - 2*q2*q3*q7*s12^2 + q7*q8^2*s12^2 + 
       2*q3*q6*s23 + q2*q6*s34 - 2*q2*q7*s34 - 2*q2*q6*s45 - 4*q3*q6*s45 + 
       2*q2*q8*s45 + 2*q3*q8*s45 - q7*q8*s45 + 2*q2*q6*q8*s45^2 + 
       2*q3*q6*q8*s45^2 + q2*q6*s51 + q2*q7*s51 - q6*q7*s51 - 2*q2*q8*s51 + 
       q7*q8*s51 - 2*q2*q3*q7*s12*s51 + q2*q7*q8*s12*s51 - 
       q2*q7*q8^2*s12^2*s51 + q2*q6*q7*s34*s51 - 2*q2*q6*q8*s45*s51 - 
       2*q3*q6*q8*s45*s51 + q6*q7*q8*s45*s51 - q2*q3*q7*s51^2 + 
       q2*q6*q7*s51^2 + 2*q2*q6*q8*s51^2 + q3*q6*q8*s51^2 - 
       2*q2*q7*q8*s51^2 - q6*q7*q8*s51^2 + 2*q2*q6*q7*q8*s51^3]*
     (-4*F[3, 35] + 4*F[3, 57] + (4*tci[1, 2]^3)/3 - 
      (14*tci[1, 1]^2*tcr[1, 1])/3 + 12*tci[1, 2]*tcr[1, 1]^2 - 
      (4*tcr[1, 1]^3)/3 + (26*tci[1, 1]^2*tcr[1, 2])/3 - 
      8*tci[1, 2]*tcr[1, 1]*tcr[1, 2] - (8*tcr[1, 2]^3)/3 + 
      16*tci[1, 2]*tcr[2, 1] + 8*tcr[3, 1] + 2*tcr[3, 2] + (7*tcr[3, 3])/3))/
    2 + (r[q3 - q6 + q7 + q2*q8*s12 - q3*q8*s12 - 3*q7*q8*s12 + 
       q2*q3*q7*s12^2 - q2*q7*q8*s12^2 - q3*q6*s23 + 2*q3*q6*s45 + 
       q2*q8*s45 - q3*q8*s45 - 2*q7*q8*s45 + q7^2*q8*s12*s45 + 
       q2*q6*q8*s45^2 - q3*q6*q8*s45^2 - q3*q6*s51 - 2*q6*q7*s51 + q7^2*s51 - 
       q2*q8*s51 + q3*q8*s51 + 2*q7*q8*s51 + q2*q7*q8*s12*s51 - 
       q2*q6*q8*s45*s51 + 2*q3*q6*q8*s45*s51 + 3*q6*q7*q8*s45*s51 - 
       q7^2*q8*s45*s51 + q2*q3*q7*s51^2 - q6*q7^2*s51^2 + 2*q2*q6*q8*s51^2 - 
       2*q3*q6*q8*s51^2 - 2*q2*q7*q8*s51^2 - 2*q6*q7*q8*s51^2 + 
       q6*q7^2*q8*s45*s51^2 + 2*q2*q6*q7*q8*s51^3]*(-8*F[3, 1] + 4*F[3, 2] + 
      (8*F[3, 3])/3 - (8*F[3, 4])/3 + (4*F[3, 5])/3 - (16*F[3, 6])/3 - 
      (16*F[3, 11])/3 - (4*F[3, 12])/3 - (8*F[3, 13])/3 - (8*F[3, 14])/3 - 
      4*F[3, 15] + 4*F[3, 17] - 4*F[3, 18] - (8*F[3, 19])/3 + 8*F[3, 22] - 
      4*F[3, 37] - (28*F[1, 1, 1]^3)/3 - 4*F[1, 1, 1]^2*F[1, 1, 2] + 
      8*F[1, 1, 2]^3 + (4*F[1, 1, 1]^2*F[1, 1, 3])/3 + 
      (20*F[1, 1, 1]*F[1, 1, 3]^2)/3 + 4*F[1, 1, 2]*F[1, 1, 3]^2 + 
      (4*F[1, 1, 3]^3)/3 + 4*F[1, 1, 1]^2*F[1, 1, 4] - 
      4*F[1, 1, 2]^2*F[1, 1, 4] - (8*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4])/3 - 
      (8*F[1, 1, 3]^2*F[1, 1, 4])/3 + 4*F[1, 1, 1]*F[1, 1, 4]^2 - 
      4*F[1, 1, 2]*F[1, 1, 4]^2 - (8*F[1, 1, 3]*F[1, 1, 4]^2)/3 - 
      (4*F[1, 1, 2]^2*F[1, 1, 5])/3 + (8*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5])/
       3 + (8*F[1, 1, 4]^2*F[1, 1, 5])/3 - 4*F[1, 1, 1]*F[1, 1, 5]^2 - 
      (20*F[1, 1, 2]*F[1, 1, 5]^2)/3 + 4*F[1, 1, 3]*F[1, 1, 5]^2 + 
      (8*F[1, 1, 4]*F[1, 1, 5]^2)/3 - (8*F[1, 1, 5]^3)/3 + 
      (8*F[1, 1, 1]^2*F[1, 1, 8])/3 - 4*F[1, 1, 3]^2*F[1, 1, 8] - 
      (16*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8])/3 + 8*F[1, 1, 3]*F[1, 1, 4]*
       F[1, 1, 8] - (4*F[1, 1, 4]^2*F[1, 1, 8])/3 + 
      (16*F[1, 1, 1]*F[1, 1, 8]^2)/3 - 4*F[1, 1, 3]*F[1, 1, 8]^2 - 
      (4*F[1, 1, 4]*F[1, 1, 8]^2)/3 - (8*F[1, 1, 2]^2*F[1, 1, 9])/3 + 
      (16*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9])/3 + (4*F[1, 1, 4]^2*F[1, 1, 9])/
       3 - 8*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9] + 4*F[1, 1, 5]^2*F[1, 1, 9] - 
      (16*F[1, 1, 2]*F[1, 1, 9]^2)/3 + (4*F[1, 1, 4]*F[1, 1, 9]^2)/3 + 
      4*F[1, 1, 5]*F[1, 1, 9]^2 - (32*F[1, 1, 1]*F[2, 1, 1])/3 - 
      (32*F[1, 1, 3]*F[2, 1, 1])/3 + (32*F[1, 1, 2]*F[2, 1, 4])/3 + 
      (32*F[1, 1, 5]*F[2, 1, 4])/3 - 8*F[1, 1, 3]*F[2, 1, 5] - 
      8*F[1, 1, 5]*F[2, 1, 5] - (16*F[1, 1, 1]*F[2, 1, 9])/3 - 
      (16*F[1, 1, 8]*F[2, 1, 9])/3 + (16*F[1, 1, 2]*F[2, 1, 11])/3 + 
      (16*F[1, 1, 9]*F[2, 1, 11])/3 - 8*F[1, 1, 1]*tci[1, 1]^2 - 
      (8*F[1, 1, 2]*tci[1, 1]^2)/3 + (136*F[1, 1, 3]*tci[1, 1]^2)/9 + 
      (26*F[1, 1, 5]*tci[1, 1]^2)/9 - (4*F[1, 1, 8]*tci[1, 1]^2)/9 + 
      (16*F[1, 1, 9]*tci[1, 1]^2)/9 - 8*F[1, 2, 7]*tci[1, 1]^2 + 
      20*F[1, 1, 1]^2*tci[1, 2] + 8*F[1, 1, 1]*F[1, 1, 2]*tci[1, 2] + 
      4*F[1, 1, 2]^2*tci[1, 2] - (40*F[1, 1, 1]*F[1, 1, 3]*tci[1, 2])/3 - 
      8*F[1, 1, 2]*F[1, 1, 3]*tci[1, 2] - 12*F[1, 1, 3]^2*tci[1, 2] - 
      8*F[1, 1, 1]*F[1, 1, 4]*tci[1, 2] + 8*F[1, 1, 2]*F[1, 1, 4]*tci[1, 2] + 
      (16*F[1, 1, 3]*F[1, 1, 4]*tci[1, 2])/3 - 
      (8*F[1, 1, 2]*F[1, 1, 5]*tci[1, 2])/3 - 8*F[1, 1, 3]*F[1, 1, 5]*
       tci[1, 2] - (16*F[1, 1, 4]*F[1, 1, 5]*tci[1, 2])/3 - 
      (8*F[1, 1, 5]^2*tci[1, 2])/3 - (32*F[1, 1, 1]*F[1, 1, 8]*tci[1, 2])/3 + 
      8*F[1, 1, 3]*F[1, 1, 8]*tci[1, 2] + (8*F[1, 1, 4]*F[1, 1, 8]*tci[1, 2])/
       3 - (16*F[1, 1, 2]*F[1, 1, 9]*tci[1, 2])/3 - 
      (8*F[1, 1, 4]*F[1, 1, 9]*tci[1, 2])/3 + 8*F[1, 1, 5]*F[1, 1, 9]*
       tci[1, 2] - (4*F[1, 1, 9]^2*tci[1, 2])/3 + 8*F[1, 1, 3]*F[1, 2, 7]*
       tci[1, 2] + 8*F[1, 1, 5]*F[1, 2, 7]*tci[1, 2] + 
      (64*F[2, 1, 1]*tci[1, 2])/3 + 8*F[2, 1, 5]*tci[1, 2] + 
      (32*F[2, 1, 9]*tci[1, 2])/3 + 2*tci[1, 2]^3 + 
      (10*tci[1, 1]^2*tcr[1, 1])/3 - 8*tci[1, 2]*tcr[1, 1]^2 + 
      8*tcr[1, 1]^3 + (50*tci[1, 1]^2*tcr[1, 2])/3 - 
      8*tci[1, 2]*tcr[1, 1]*tcr[1, 2] - (8*tcr[1, 2]^3)/3 - 
      16*tci[1, 2]*tcr[2, 1] + 16*tcr[1, 1]*tcr[2, 1] + 8*tcr[3, 1] + 
      2*tcr[3, 2] + (7*tcr[3, 3])/3))/2 + 
   (r[q2 - 2*q5 + q9 + q10*q5*s23 + q5^2*s23 - q10*q9*s23 - q5^2*q6*s23^2 - 
       4*q10*q6*s34 + q10*q9*s34 + 2*q2*q9*s34 - 2*q5*q9*s34 + 2*q6*q9*s34 + 
       q10*q2*q5*s34^2 - q2*q5*q9*s34^2 - 2*q10*q6*q9*s34^2 + 2*q10*q2*s45 - 
       2*q10*q5*s45 - 2*q10*q6*s45 - q2*q9*s45 + 2*q6*q9*s45 + 
       q5^2*q6*s23*s45 + 2*q10*q2*q5*s34*s45 + q5^2*q6*s34*s45 - 
       q2*q5*q9*s34*s45 - q5*q6*q9*s34*s45 + q5^2*q6*q9*s34^2*s45 + 
       2*q10*q2*q5*s45^2 - 2*q2*q5*q9*s45^2 - 2*q2*q6*q9*s45^2 + 
       2*q5*q6*q9*s45^2 - 2*q2*q5*q6*q9*s45^3 + q10*q2*s51 - 2*q2*q9*s51 - 
       q6*q9*s51 + 2*q10*q6*q9*s34*s51 - q2*q6*q9*s45*s51 - q10*q6*q9*s51^2]*
     (-8*F[3, 1] + 4*F[3, 2] + (8*F[3, 3])/3 - (8*F[3, 4])/3 + 
      (4*F[3, 5])/3 - (16*F[3, 6])/3 - (16*F[3, 11])/3 - (4*F[3, 12])/3 - 
      (8*F[3, 13])/3 - (8*F[3, 14])/3 - 4*F[3, 15] + 4*F[3, 17] - 
      4*F[3, 18] - (8*F[3, 19])/3 + 8*F[3, 22] - 4*F[3, 56] - 
      (28*F[1, 1, 1]^3)/3 - 4*F[1, 1, 1]^2*F[1, 1, 2] + 8*F[1, 1, 2]^3 + 
      (4*F[1, 1, 1]^2*F[1, 1, 3])/3 + (20*F[1, 1, 1]*F[1, 1, 3]^2)/3 + 
      4*F[1, 1, 2]*F[1, 1, 3]^2 + (4*F[1, 1, 3]^3)/3 + 
      4*F[1, 1, 1]^2*F[1, 1, 4] - 4*F[1, 1, 2]^2*F[1, 1, 4] - 
      (8*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4])/3 - (8*F[1, 1, 3]^2*F[1, 1, 4])/
       3 + 4*F[1, 1, 1]*F[1, 1, 4]^2 - 4*F[1, 1, 2]*F[1, 1, 4]^2 - 
      (8*F[1, 1, 3]*F[1, 1, 4]^2)/3 - (4*F[1, 1, 2]^2*F[1, 1, 5])/3 + 
      (8*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5])/3 + (8*F[1, 1, 4]^2*F[1, 1, 5])/
       3 - 4*F[1, 1, 1]*F[1, 1, 5]^2 - (20*F[1, 1, 2]*F[1, 1, 5]^2)/3 + 
      4*F[1, 1, 3]*F[1, 1, 5]^2 + (8*F[1, 1, 4]*F[1, 1, 5]^2)/3 - 
      (8*F[1, 1, 5]^3)/3 + (8*F[1, 1, 1]^2*F[1, 1, 8])/3 - 
      4*F[1, 1, 3]^2*F[1, 1, 8] - (16*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8])/3 + 
      8*F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8] - (4*F[1, 1, 4]^2*F[1, 1, 8])/3 + 
      (16*F[1, 1, 1]*F[1, 1, 8]^2)/3 - 4*F[1, 1, 3]*F[1, 1, 8]^2 - 
      (4*F[1, 1, 4]*F[1, 1, 8]^2)/3 - (8*F[1, 1, 2]^2*F[1, 1, 9])/3 + 
      (16*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9])/3 + (4*F[1, 1, 4]^2*F[1, 1, 9])/
       3 - 8*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9] + 4*F[1, 1, 5]^2*F[1, 1, 9] - 
      (16*F[1, 1, 2]*F[1, 1, 9]^2)/3 + (4*F[1, 1, 4]*F[1, 1, 9]^2)/3 + 
      4*F[1, 1, 5]*F[1, 1, 9]^2 - (32*F[1, 1, 1]*F[2, 1, 1])/3 - 
      (32*F[1, 1, 3]*F[2, 1, 1])/3 + (32*F[1, 1, 2]*F[2, 1, 4])/3 + 
      (32*F[1, 1, 5]*F[2, 1, 4])/3 - 8*F[1, 1, 3]*F[2, 1, 5] - 
      8*F[1, 1, 5]*F[2, 1, 5] - (16*F[1, 1, 1]*F[2, 1, 9])/3 - 
      (16*F[1, 1, 8]*F[2, 1, 9])/3 + (16*F[1, 1, 2]*F[2, 1, 11])/3 + 
      (16*F[1, 1, 9]*F[2, 1, 11])/3 - 8*F[1, 1, 1]*tci[1, 1]^2 - 
      (8*F[1, 1, 2]*tci[1, 1]^2)/3 + (136*F[1, 1, 3]*tci[1, 1]^2)/9 + 
      (26*F[1, 1, 5]*tci[1, 1]^2)/9 - (4*F[1, 1, 8]*tci[1, 1]^2)/9 + 
      (16*F[1, 1, 9]*tci[1, 1]^2)/9 - 8*F[1, 2, 7]*tci[1, 1]^2 + 
      20*F[1, 1, 1]^2*tci[1, 2] + 8*F[1, 1, 1]*F[1, 1, 2]*tci[1, 2] + 
      4*F[1, 1, 2]^2*tci[1, 2] - (40*F[1, 1, 1]*F[1, 1, 3]*tci[1, 2])/3 - 
      8*F[1, 1, 2]*F[1, 1, 3]*tci[1, 2] - 12*F[1, 1, 3]^2*tci[1, 2] - 
      8*F[1, 1, 1]*F[1, 1, 4]*tci[1, 2] + 8*F[1, 1, 2]*F[1, 1, 4]*tci[1, 2] + 
      (16*F[1, 1, 3]*F[1, 1, 4]*tci[1, 2])/3 - 
      (8*F[1, 1, 2]*F[1, 1, 5]*tci[1, 2])/3 - 8*F[1, 1, 3]*F[1, 1, 5]*
       tci[1, 2] - (16*F[1, 1, 4]*F[1, 1, 5]*tci[1, 2])/3 - 
      (8*F[1, 1, 5]^2*tci[1, 2])/3 - (32*F[1, 1, 1]*F[1, 1, 8]*tci[1, 2])/3 + 
      8*F[1, 1, 3]*F[1, 1, 8]*tci[1, 2] + (8*F[1, 1, 4]*F[1, 1, 8]*tci[1, 2])/
       3 - (16*F[1, 1, 2]*F[1, 1, 9]*tci[1, 2])/3 - 
      (8*F[1, 1, 4]*F[1, 1, 9]*tci[1, 2])/3 + 8*F[1, 1, 5]*F[1, 1, 9]*
       tci[1, 2] - (4*F[1, 1, 9]^2*tci[1, 2])/3 + 8*F[1, 1, 3]*F[1, 2, 7]*
       tci[1, 2] + 8*F[1, 1, 5]*F[1, 2, 7]*tci[1, 2] + 
      (64*F[2, 1, 1]*tci[1, 2])/3 + 8*F[2, 1, 5]*tci[1, 2] + 
      (32*F[2, 1, 9]*tci[1, 2])/3 + 2*tci[1, 2]^3 + 
      (10*tci[1, 1]^2*tcr[1, 1])/3 - 8*tci[1, 2]*tcr[1, 1]^2 + 
      8*tcr[1, 1]^3 + (50*tci[1, 1]^2*tcr[1, 2])/3 - 
      8*tci[1, 2]*tcr[1, 1]*tcr[1, 2] - (8*tcr[1, 2]^3)/3 - 
      16*tci[1, 2]*tcr[2, 1] + 16*tcr[1, 1]*tcr[2, 1] + 8*tcr[3, 1] + 
      2*tcr[3, 2] + (7*tcr[3, 3])/3))/2 + 
   (r[2*q10 + q4 - 2*q5 + 2*q6 + 2*q7 + 4*q9 - q4*q7*s12 - q5*q7*s12 - 
       3*q5*q8*s12 + q7*q8*s12 + q4*q5*q8*s12^2 - q5*q7*q8*s12^2 - 
       q10*q5*s23 + q4*q5*s23 - 2*q5*q6*s23 + q10*q9*s23 - q4*q9*s23 + 
       2*q10*q2*s34 - 2*q10*q5*s34 - q4*q5*s34 + 2*q10*q6*s34 - q4*q7*s34 - 
       q5*q7*s34 - 2*q4*q8*s34 - q5*q8*s34 + q10*q9*s34 + 2*q2*q9*s34 - 
       4*q5*q9*s34 - 2*q6*q9*s34 + 3*q7*q9*s34 + q8*q9*s34 + 2*q9^2*s34 - 
       2*q10*q2*q5*s34^2 + q4*q5*q8*s34^2 + q10*q6*q9*s34^2 + 
       q5*q6*q9*s34^2 - q4*q7*q9*s34^2 - q5*q7*q9*s34^2 - q5*q8*q9*s34^2 + 
       q2*q9^2*s34^2 + q10*q6*s45 - q2*q6*s45 + 2*q5*q6*s45 + q5*q7*s45 - 
       4*q7*q8*s45 - q2*q9*s45 - 2*q6*q9*s45 - 6*q7*q9*s45 + 3*q8*q9*s45 + 
       q5*q7*q8*s12*s45 - 2*q10*q2*q5*s34*s45 + q2*q5*q6*s34*s45 + 
       q2*q5*q9*s34*s45 + q5*q6*q9*s34*s45 + q5*q7*q9*s34*s45 + 
       q5*q8*q9*s34*s45 - 2*q2*q9^2*s34*s45 - 2*q8*q9^2*s34*s45 + 
       q2*q5*q9^2*s34^2*s45 + q5*q8*q9^2*s34^2*s45 - q10*q2*q5*s45^2 + 
       q2*q5*q6*s45^2 - 2*q5*q7*q8*s45^2 - 2*q2*q5*q9*s45^2 + 
       2*q5*q6*q9*s45^2 - 2*q5*q7*q9*s45^2 + 2*q5*q8*q9*s45^2 + 
       6*q7*q8*q9*s45^2 - 2*q2*q5*q6*q9*s45^3 + 2*q5*q7*q8*q9*s45^3 - 
       q10*q2*s51 - q10*q6*s51 + q4*q7*s51 + q4*q8*s51 - 2*q7*q8*s51 - 
       2*q10*q9*s51 - 2*q2*q9*s51 - q4*q9*s51 + 2*q6*q9*s51 - 6*q7*q9*s51 + 
       2*q8*q9*s51 - 2*q9^2*s51 - 2*q10*q6*q9*s34*s51 + 2*q4*q7*q9*s34*s51 - 
       2*q2*q9^2*s34*s51 + 6*q7*q8*q9*s45*s51 + q2*q9^2*s45*s51 + 
       q8*q9^2*s45*s51 + 2*q10*q6*q9*s51^2 - 2*q4*q7*q9*s51^2 + 
       2*q7*q8*q9*s51^2 + q2*q9^2*s51^2]*(-4*F[3, 2] - 2*tci[1, 2]^3 + 
      (14*tci[1, 1]^2*tcr[1, 1])/3 - 12*tci[1, 2]*tcr[1, 1]^2 + 
      (4*tcr[1, 1]^3)/3 - (14*tci[1, 1]^2*tcr[1, 2])/3 + 
      8*tci[1, 2]*tcr[1, 1]*tcr[1, 2] + (8*tcr[1, 2]^3)/3 - 
      16*tci[1, 2]*tcr[2, 1] - 8*tcr[3, 1] - 2*tcr[3, 2] + (11*tcr[3, 3])/3))/
    2 + (r[-2*q2 - 2*q3 - q4 - q5 + 2*q6 - q7 - q8 + 2*q9 + 4*q2*q7*s12 + 
       q4*q7*s12 - q5*q7*s12 + q2*q8*s12 + 2*q3*q8*s12 + q5*q8*s12 - 
       5*q7*q8*s12 + 2*q8^2*s12 - 2*q2*q3*q7*s12^2 - q4*q5*q8*s12^2 - 
       q5*q7*q8*s12^2 + q7*q8^2*s12^2 - q4*q5*s23 + 2*q3*q6*s23 + q4*q9*s23 + 
       q4*q5*s34 + q2*q6*s34 - 2*q2*q7*s34 + q4*q7*s34 - q5*q7*s34 + 
       2*q4*q8*s34 + 2*q5*q8*s34 - q5*q9*s34 - q7*q9*s34 - 2*q8*q9*s34 - 
       q4*q5*q8*s34^2 + q4*q7*q9*s34^2 - q5*q7*q9*s34^2 + 2*q5*q8*q9*s34^2 - 
       2*q2*q6*s45 - 4*q3*q6*s45 + q5*q7*s45 + 2*q2*q8*s45 + 2*q3*q8*s45 - 
       2*q5*q8*s45 - q8^2*s45 + q7*q9*s45 + q8*q9*s45 + q5*q7*q8*s12*s45 + 
       q7*q8^2*s12*s45 + q5*q7*q9*s34*s45 - 2*q5*q8*q9*s34*s45 - 
       q8^2*q9*s34*s45 + 2*q2*q6*q8*s45^2 + 2*q3*q6*q8*s45^2 - 
       2*q5*q7*q8*s45^2 - q7*q8^2*s45^2 - 2*q5*q7*q9*s45^2 + 
       2*q5*q8*q9*s45^2 + q8^2*q9*s45^2 + 2*q5*q7*q8*q9*s45^3 + 
       q7*q8^2*q9*s45^3 + q2*q6*s51 + q2*q7*s51 - q4*q7*s51 - q6*q7*s51 - 
       2*q2*q8*s51 - q4*q8*s51 + 2*q7*q8*s51 + q4*q9*s51 + 5*q7*q9*s51 - 
       q8*q9*s51 - 2*q2*q3*q7*s12*s51 + q2*q7*q8*s12*s51 - 
       q2*q7*q8^2*s12^2*s51 + q2*q6*q7*s34*s51 - 2*q4*q7*q9*s34*s51 - 
       2*q2*q6*q8*s45*s51 - 2*q3*q6*q8*s45*s51 + q6*q7*q8*s45*s51 - 
       q7*q8^2*s45*s51 - 3*q7*q8*q9*s45*s51 + 2*q8^2*q9*s45*s51 + 
       2*q7*q8^2*q9*s45^2*s51 - q2*q3*q7*s51^2 + q2*q6*q7*s51^2 + 
       2*q2*q6*q8*s51^2 + q3*q6*q8*s51^2 - 2*q2*q7*q8*s51^2 - 
       q6*q7*q8*s51^2 + 2*q4*q7*q9*s51^2 - q7*q8*q9*s51^2 + 
       q7*q8^2*q9*s45*s51^2 + 2*q2*q6*q7*q8*s51^3]*
     (4*F[3, 10] - 2*tci[1, 2]^3 + (14*tci[1, 1]^2*tcr[1, 1])/3 - 
      12*tci[1, 2]*tcr[1, 1]^2 + (4*tcr[1, 1]^3)/3 - 
      (14*tci[1, 1]^2*tcr[1, 2])/3 + 8*tci[1, 2]*tcr[1, 1]*tcr[1, 2] + 
      (8*tcr[1, 2]^3)/3 - 16*tci[1, 2]*tcr[2, 1] - 8*tcr[3, 1] - 
      2*tcr[3, 2] + (11*tcr[3, 3])/3))/2 + 
   (r[-q2 + q5 - 2*q6 - 2*q2*q8*s12 + q8^2*s12 + q7*q8^2*s12^2 - 
       2*q2*q9*s34 + q5*q9*s34 + q9^2*s34 + q2*q9^2*s34^2 - q2^2*s45 + 
       4*q2*q6*s45 - 2*q2*q9*s45 + q6*q9*s45 + q2^2*q9*s34*s45 + 
       q2*q5*q9*s34*s45 - 2*q2*q9^2*s34*s45 + q2*q5*q9^2*s34^2*s45 - 
       2*q2^2*q6*s45^2 + q2^2*q9*s45^2 - 2*q2*q6*q9*s45^2 + 
       q2^2*q6*q9*s45^3 + q2^2*s51 + 2*q2*q9*s51 - q9^2*s51 - 
       q2^2*q8*s12*s51 + q2*q7*q8*s12*s51 - q2*q7*q8^2*s12^2*s51 + 
       q2^2*q9*s34*s51 - 2*q2*q9^2*s34*s51 - q2^2*q8*s45*s51 + 
       q2*q6*q8*s45*s51 - q2*q6*q9*s45*s51 + q2*q9^2*s45*s51 - 
       q2^2*q6*q8*s45^2*s51 + q2^2*q6*q9*s45^2*s51 - q2^2*q9*s51^2 + 
       q2*q9^2*s51^2]*(4*F[3, 35] - 2*tci[1, 2]^3 + 
      (14*tci[1, 1]^2*tcr[1, 1])/3 - 12*tci[1, 2]*tcr[1, 1]^2 + 
      (4*tcr[1, 1]^3)/3 - (14*tci[1, 1]^2*tcr[1, 2])/3 + 
      8*tci[1, 2]*tcr[1, 1]*tcr[1, 2] + (8*tcr[1, 2]^3)/3 - 
      16*tci[1, 2]*tcr[2, 1] - 8*tcr[3, 1] - 2*tcr[3, 2] + (11*tcr[3, 3])/3))/
    2 + (r[q2 - 2*q5 + 3*q6 - 2*q7 - q9 + q7*q8*s12 + q5^2*s23 + 
       2*q5*q6*s23 - 2*q6^2*s23 - q5^2*q6*s23^2 + q5*q6^2*s23^2 + q2*q6*s34 - 
       q5*q6*s34 - q6^2*s34 + q5*q9*s34 + q5*q6^2*s23*s34 + q2*q6*s45 - 
       2*q5*q6*s45 + 2*q6^2*s45 + q7^2*q8*s12*s45 + q5^2*q6*s23*s45 - 
       2*q5*q6^2*s23*s45 + q2*q5*q6*s34*s45 + q5^2*q6*s34*s45 + 
       q2*q6^2*s34*s45 - 2*q5*q6^2*s34*s45 - q5*q6*q9*s34*s45 + 
       q5^2*q6*q9*s34^2*s45 + q5*q6^2*s45^2 + q2*q5*q6^2*s34*s45^2 + 
       q2*q6*s51 - q2*q7*s51 + q6*q7*s51 + q7^2*s51 - q2*q6^2*s34*s51 + 
       q2*q6*q7*s34*s51 + q6*q7*q8*s45*s51 - q7^2*q8*s45*s51 + 
       q2*q6*q7*s51^2 - q6*q7^2*s51^2 - q2*q6^2*q7*s34*s51^2 + 
       q6*q7^2*q8*s45*s51^2]*(8*F[3, 1] - 4*F[3, 2] - (8*F[3, 3])/3 + 
      (8*F[3, 4])/3 - (4*F[3, 5])/3 + (16*F[3, 6])/3 + (16*F[3, 11])/3 + 
      (4*F[3, 12])/3 + (8*F[3, 13])/3 + (8*F[3, 14])/3 + 4*F[3, 15] - 
      4*F[3, 17] + 4*F[3, 18] + (8*F[3, 19])/3 - 8*F[3, 22] + 
      (28*F[1, 1, 1]^3)/3 + 4*F[1, 1, 1]^2*F[1, 1, 2] - 8*F[1, 1, 2]^3 - 
      (4*F[1, 1, 1]^2*F[1, 1, 3])/3 - (20*F[1, 1, 1]*F[1, 1, 3]^2)/3 - 
      4*F[1, 1, 2]*F[1, 1, 3]^2 - (4*F[1, 1, 3]^3)/3 - 
      4*F[1, 1, 1]^2*F[1, 1, 4] + 4*F[1, 1, 2]^2*F[1, 1, 4] + 
      (8*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4])/3 + (8*F[1, 1, 3]^2*F[1, 1, 4])/
       3 - 4*F[1, 1, 1]*F[1, 1, 4]^2 + 4*F[1, 1, 2]*F[1, 1, 4]^2 + 
      (8*F[1, 1, 3]*F[1, 1, 4]^2)/3 + (4*F[1, 1, 2]^2*F[1, 1, 5])/3 - 
      (8*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5])/3 - (8*F[1, 1, 4]^2*F[1, 1, 5])/
       3 + 4*F[1, 1, 1]*F[1, 1, 5]^2 + (20*F[1, 1, 2]*F[1, 1, 5]^2)/3 - 
      4*F[1, 1, 3]*F[1, 1, 5]^2 - (8*F[1, 1, 4]*F[1, 1, 5]^2)/3 + 
      (8*F[1, 1, 5]^3)/3 - (8*F[1, 1, 1]^2*F[1, 1, 8])/3 + 
      4*F[1, 1, 3]^2*F[1, 1, 8] + (16*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8])/3 - 
      8*F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8] + (4*F[1, 1, 4]^2*F[1, 1, 8])/3 - 
      (16*F[1, 1, 1]*F[1, 1, 8]^2)/3 + 4*F[1, 1, 3]*F[1, 1, 8]^2 + 
      (4*F[1, 1, 4]*F[1, 1, 8]^2)/3 + (8*F[1, 1, 2]^2*F[1, 1, 9])/3 - 
      (16*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9])/3 - (4*F[1, 1, 4]^2*F[1, 1, 9])/
       3 + 8*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9] - 4*F[1, 1, 5]^2*F[1, 1, 9] + 
      (16*F[1, 1, 2]*F[1, 1, 9]^2)/3 - (4*F[1, 1, 4]*F[1, 1, 9]^2)/3 - 
      4*F[1, 1, 5]*F[1, 1, 9]^2 + (32*F[1, 1, 1]*F[2, 1, 1])/3 + 
      (32*F[1, 1, 3]*F[2, 1, 1])/3 - (32*F[1, 1, 2]*F[2, 1, 4])/3 - 
      (32*F[1, 1, 5]*F[2, 1, 4])/3 + 8*F[1, 1, 3]*F[2, 1, 5] + 
      8*F[1, 1, 5]*F[2, 1, 5] + (16*F[1, 1, 1]*F[2, 1, 9])/3 + 
      (16*F[1, 1, 8]*F[2, 1, 9])/3 - (16*F[1, 1, 2]*F[2, 1, 11])/3 - 
      (16*F[1, 1, 9]*F[2, 1, 11])/3 + 8*F[1, 1, 1]*tci[1, 1]^2 + 
      (8*F[1, 1, 2]*tci[1, 1]^2)/3 - (136*F[1, 1, 3]*tci[1, 1]^2)/9 - 
      (26*F[1, 1, 5]*tci[1, 1]^2)/9 + (4*F[1, 1, 8]*tci[1, 1]^2)/9 - 
      (16*F[1, 1, 9]*tci[1, 1]^2)/9 + 8*F[1, 2, 7]*tci[1, 1]^2 - 
      20*F[1, 1, 1]^2*tci[1, 2] - 8*F[1, 1, 1]*F[1, 1, 2]*tci[1, 2] - 
      4*F[1, 1, 2]^2*tci[1, 2] + (40*F[1, 1, 1]*F[1, 1, 3]*tci[1, 2])/3 + 
      8*F[1, 1, 2]*F[1, 1, 3]*tci[1, 2] + 12*F[1, 1, 3]^2*tci[1, 2] + 
      8*F[1, 1, 1]*F[1, 1, 4]*tci[1, 2] - 8*F[1, 1, 2]*F[1, 1, 4]*tci[1, 2] - 
      (16*F[1, 1, 3]*F[1, 1, 4]*tci[1, 2])/3 + 
      (8*F[1, 1, 2]*F[1, 1, 5]*tci[1, 2])/3 + 8*F[1, 1, 3]*F[1, 1, 5]*
       tci[1, 2] + (16*F[1, 1, 4]*F[1, 1, 5]*tci[1, 2])/3 + 
      (8*F[1, 1, 5]^2*tci[1, 2])/3 + (32*F[1, 1, 1]*F[1, 1, 8]*tci[1, 2])/3 - 
      8*F[1, 1, 3]*F[1, 1, 8]*tci[1, 2] - (8*F[1, 1, 4]*F[1, 1, 8]*tci[1, 2])/
       3 + (16*F[1, 1, 2]*F[1, 1, 9]*tci[1, 2])/3 + 
      (8*F[1, 1, 4]*F[1, 1, 9]*tci[1, 2])/3 - 8*F[1, 1, 5]*F[1, 1, 9]*
       tci[1, 2] + (4*F[1, 1, 9]^2*tci[1, 2])/3 - 8*F[1, 1, 3]*F[1, 2, 7]*
       tci[1, 2] - 8*F[1, 1, 5]*F[1, 2, 7]*tci[1, 2] - 
      (64*F[2, 1, 1]*tci[1, 2])/3 - 8*F[2, 1, 5]*tci[1, 2] - 
      (32*F[2, 1, 9]*tci[1, 2])/3 - (8*tci[1, 2]^3)/3 - 
      (10*tci[1, 1]^2*tcr[1, 1])/3 + 8*tci[1, 2]*tcr[1, 1]^2 - 
      8*tcr[1, 1]^3 - (38*tci[1, 1]^2*tcr[1, 2])/3 + 
      8*tci[1, 2]*tcr[1, 1]*tcr[1, 2] + (8*tcr[1, 2]^3)/3 + 
      16*tci[1, 2]*tcr[2, 1] - 16*tcr[1, 1]*tcr[2, 1] - 8*tcr[3, 1] - 
      2*tcr[3, 2] + (11*tcr[3, 3])/3))/2 + 
   (r[-q4 - q5 + 4*q7 - 6*q8 + 3*q9 + q4*q7*s12 - q5*q7*s12 + 3*q5*q8*s12 + 
       q7*q8*s12 - q4*q5*q8*s12^2 - q5*q7*q8*s12^2 - q4*q5*s23 + q4*q9*s23 + 
       q4*q5*s34 + q4*q7*s34 - q5*q7*s34 + 2*q4*q8*s34 + 4*q5*q8*s34 - 
       q5*q9*s34 + 7*q7*q9*s34 - 10*q8*q9*s34 + q9^2*s34 - q4*q5*q8*s34^2 + 
       q4*q7*q9*s34^2 - q5*q7*q9*s34^2 + 4*q5*q8*q9*s34^2 + 2*q7*q9^2*s34^2 + 
       5*q5*q7*s45 - 7*q5*q8*s45 - 8*q7*q8*s45 - 18*q7*q9*s45 + 
       20*q8*q9*s45 + 3*q5*q7*q8*s12*s45 + 7*q5*q7*q9*s34*s45 - 
       10*q5*q8*q9*s34*s45 - 10*q7*q9^2*s34*s45 + 8*q8*q9^2*s34*s45 + 
       2*q5*q7*q9^2*s34^2*s45 - 3*q5*q8*q9^2*s34^2*s45 - 
       2*q7*q9^3*s34^2*s45 - 7*q5*q7*q8*s45^2 - 11*q5*q7*q9*s45^2 + 
       11*q5*q8*q9*s45^2 + 21*q7*q8*q9*s45^2 + 12*q7*q9^2*s45^2 - 
       12*q8*q9^2*s45^2 - 5*q5*q7*q9^2*s34*s45^2 + 5*q5*q8*q9^2*s34*s45^2 + 
       3*q7*q9^3*s34*s45^2 - 3*q8*q9^3*s34*s45^2 - q5*q7*q9^3*s34^2*s45^2 + 
       q5*q8*q9^3*s34^2*s45^2 + 11*q5*q7*q8*q9*s45^3 + 5*q5*q7*q9^2*s45^3 - 
       5*q5*q8*q9^2*s45^3 - 12*q7*q8*q9^2*s45^3 - 3*q7*q9^3*s45^3 + 
       3*q8*q9^3*s45^3 + q5*q7*q9^3*s34*s45^3 - q5*q8*q9^3*s34*s45^3 - 
       5*q5*q7*q8*q9^2*s45^4 - q5*q7*q9^3*s45^4 + q5*q8*q9^3*s45^4 + 
       3*q7*q8*q9^3*s45^4 + q5*q7*q8*q9^3*s45^5 - q4*q7*s51 - q4*q8*s51 - 
       2*q7*q8*s51 + q4*q9*s51 - 6*q7*q9*s51 + 8*q8*q9*s51 - 2*q9^2*s51 - 
       2*q4*q7*q9*s34*s51 - 5*q7*q9^2*s34*s51 - q9^3*s34*s51 - 
       q7*q9^3*s34^2*s51 + 12*q7*q8*q9*s45*s51 + 9*q7*q9^2*s45*s51 - 
       7*q8*q9^2*s45*s51 + 3*q7*q9^3*s34*s45*s51 - 9*q7*q8*q9^2*s45^2*s51 - 
       3*q7*q9^3*s45^2*s51 + 3*q8*q9^3*s45^2*s51 + 3*q7*q8*q9^3*s45^3*s51 + 
       2*q4*q7*q9*s51^2 + 2*q7*q8*q9*s51^2 + 2*q7*q9^2*s51^2 + q9^3*s51^2 + 
       q7*q9^3*s34*s51^2 - 2*q7*q8*q9^2*s45*s51^2 - q7*q9^3*s45*s51^2 + 
       q7*q8*q9^3*s45^2*s51^2]*(-4*F[3, 7] - (2*tci[1, 2]^3)/3 + 
      4*tci[1, 1]^2*tcr[1, 2] + 6*tcr[3, 3]))/2 + 
   (r[q4 - q5 + 4*q7 - 6*q8 - q4*q7*s12 - q5*q7*s12 + q5*q8*s12 + 
       3*q7*q8*s12 + q4*q5*q8*s12^2 - q5*q7*q8*s12^2 + q5*q8^2*s12^2 + 
       q4*q5*s23 - q4*q9*s23 - q4*q5*s34 - q4*q7*s34 - q5*q7*s34 - 
       2*q4*q8*s34 + 2*q5*q8*s34 - q5*q9*s34 + 5*q7*q9*s34 - 8*q8*q9*s34 + 
       q5*q8^2*s12*s34 + q8^3*s12*s34 + q5*q8^3*s12^2*s34 + q4*q5*q8*s34^2 - 
       q4*q7*q9*s34^2 - q5*q7*q9*s34^2 + 2*q5*q8*q9*s34^2 - 
       q5*q8^3*s12*s34^2 + 3*q5*q7*s45 - 4*q5*q8*s45 - 11*q7*q8*s45 + 
       5*q8^2*s45 - 15*q7*q9*s45 + 15*q8*q9*s45 + 3*q5*q7*q8*s12*s45 - 
       2*q5*q8^2*s12*s45 - 3*q7*q8^2*s12*s45 + q8^3*s12*s45 + 
       2*q5*q7*q8^2*s12^2*s45 - q5*q8^3*s12^2*s45 - 2*q5*q8^2*s34*s45 + 
       3*q5*q7*q9*s34*s45 - 4*q5*q8*q9*s34*s45 + 7*q8^2*q9*s34*s45 - 
       q5*q8^3*s12*s34*s45 - 2*q5*q8^2*q9*s34^2*s45 - 7*q5*q7*q8*s45^2 + 
       3*q5*q8^2*s45^2 + 7*q7*q8^2*s45^2 - 2*q8^3*s45^2 - 7*q5*q7*q9*s45^2 + 
       7*q5*q8*q9*s45^2 + 25*q7*q8*q9*s45^2 - 10*q8^2*q9*s45^2 - 
       3*q5*q7*q8^2*s12*s45^2 + q5*q8^3*s12*s45^2 + q7*q8^3*s12*s45^2 - 
       q5*q7*q8^3*s12^2*s45^2 + q5*q8^3*s34*s45^2 + 3*q5*q8^2*q9*s34*s45^2 - 
       3*q8^3*q9*s34*s45^2 + q5*q8^3*q9*s34^2*s45^2 + 4*q5*q7*q8^2*s45^3 - 
       q5*q8^3*s45^3 - 2*q7*q8^3*s45^3 + 11*q5*q7*q8*q9*s45^3 - 
       4*q5*q8^2*q9*s45^3 - 13*q7*q8^2*q9*s45^3 + 3*q8^3*q9*s45^3 + 
       q5*q7*q8^3*s12*s45^3 - q5*q8^3*q9*s34*s45^3 - q5*q7*q8^3*s45^4 - 
       5*q5*q7*q8^2*q9*s45^4 + q5*q8^3*q9*s45^4 + 3*q7*q8^3*q9*s45^4 + 
       q5*q7*q8^3*q9*s45^5 + q4*q7*s51 + q4*q8*s51 - 4*q7*q8*s51 - 
       q4*q9*s51 - 10*q7*q9*s51 + 10*q8*q9*s51 + 2*q4*q7*q9*s34*s51 + 
       3*q7*q8^2*s45*s51 + 18*q7*q8*q9*s45*s51 - 8*q8^2*q9*s45*s51 - 
       q7*q8^3*s45^2*s51 - 11*q7*q8^2*q9*s45^2*s51 + 3*q8^3*q9*s45^2*s51 + 
       3*q7*q8^3*q9*s45^3*s51 - 2*q4*q7*q9*s51^2 + 4*q7*q8*q9*s51^2 - 
       3*q7*q8^2*q9*s45*s51^2 + q7*q8^3*q9*s45^2*s51^2]*
     (4*F[3, 15] - (2*tci[1, 2]^3)/3 + 4*tci[1, 1]^2*tcr[1, 2] + 
      6*tcr[3, 3]))/2 + (r[-q4 - 3*q5 + 4*q7 - 4*q8 + 2*q9 + 2*q4*q5*s12 - 
       2*q4*q7*s12 - 4*q5*q7*s12 + 2*q4*q8*s12 - 2*q5*q8*s12 - q5^3*s12^2 + 
       2*q4*q5*q8*s12^2 - 2*q5^2*q8*s12^2 - 2*q5*q7*q8*s12^2 + q4*q5*s23 - 
       q4*q9*s23 - q4*q5*s34 - 2*q4*q7*s34 - 4*q5*q7*s34 - 2*q4*q8*s34 + 
       3*q5*q8*s34 - 2*q4*q9*s34 - q5*q9*s34 + 8*q7*q9*s34 - 3*q8*q9*s34 + 
       q5^3*s12*s34 - 2*q4*q5*q8*s12*s34 + q5^2*q8*s12*s34 + 
       q5^3*q8*s12^2*s34 + q4*q5*q8*s34^2 - 2*q4*q7*q9*s34^2 - 
       4*q5*q7*q9*s34^2 + q5*q8*q9*s34^2 - q5^3*q8*s12*s34^2 + 7*q5*q7*s45 - 
       4*q5*q8*s45 - 4*q7*q8*s45 - 11*q7*q9*s45 + 9*q8*q9*s45 - 
       3*q5^2*q7*s12*s45 + 3*q5^2*q8*s12*s45 + 4*q5*q7*q8*s12*s45 - 
       q5^3*q8*s12^2*s45 - 2*q5^2*q7*q8*s12^2*s45 - 3*q5^2*q7*s34*s45 + 
       2*q5^2*q8*s34*s45 + 10*q5*q7*q9*s34*s45 - 7*q5*q8*q9*s34*s45 - 
       q5^3*q8*s12*s34*s45 - 3*q5^2*q7*q9*s34^2*s45 + 
       2*q5^2*q8*q9*s34^2*s45 + 4*q5^2*q7*s45^2 - 4*q5^2*q8*s45^2 - 
       7*q5*q7*q8*s45^2 - 11*q5*q7*q9*s45^2 + 11*q5*q8*q9*s45^2 + 
       11*q7*q8*q9*s45^2 - q5^3*q7*s12*s45^2 + q5^3*q8*s12*s45^2 + 
       3*q5^2*q7*q8*s12*s45^2 - q5^3*q7*q8*s12^2*s45^2 - q5^3*q7*s34*s45^2 + 
       q5^3*q8*s34*s45^2 + 5*q5^2*q7*q9*s34*s45^2 - 5*q5^2*q8*q9*s34*s45^2 - 
       q5^3*q7*q9*s34^2*s45^2 + q5^3*q8*q9*s34^2*s45^2 + q5^3*q7*s45^3 - 
       q5^3*q8*s45^3 - 4*q5^2*q7*q8*s45^3 - 5*q5^2*q7*q9*s45^3 + 
       5*q5^2*q8*q9*s45^3 + 11*q5*q7*q8*q9*s45^3 + q5^3*q7*q8*s12*s45^3 + 
       q5^3*q7*q9*s34*s45^3 - q5^3*q8*q9*s34*s45^3 - q5^3*q7*q8*s45^4 - 
       q5^3*q7*q9*s45^4 + q5^3*q8*q9*s45^4 + 5*q5^2*q7*q8*q9*s45^4 + 
       q5^3*q7*q8*q9*s45^5 + q4*q8*s51 - q7*q8*s51 + q4*q9*s51 - 
       5*q7*q9*s51 + 3*q8*q9*s51 + 2*q4*q7*q9*s34*s51 + 5*q7*q8*q9*s45*s51 - 
       q4*q7*q9*s51^2 + q7*q8*q9*s51^2]*(4*F[3, 32] - (2*tci[1, 2]^3)/3 + 
      4*tci[1, 1]^2*tcr[1, 2] + 6*tcr[3, 3]))/2 + 
   (r[-2*q10 - q6 + 3*q9 + q10*q5*s23 - q5*q6*s23 - q10*q9*s23 - 
       2*q10*q2*s34 + 2*q10*q5*s34 - 2*q10*q6*s34 - q5*q6*s34 - q10*q9*s34 + 
       2*q2*q9*s34 - q5*q9*s34 + q9^2*s34 + 2*q10*q2*q5*s34^2 - 
       2*q2*q5*q9*s34^2 - q10*q6*q9*s34^2 - q2*q9^2*s34^2 - q10*q6*s45 - 
       q2*q6*s45 + q2*q9*s45 + q6*q9*s45 + 2*q10*q2*q5*s34*s45 + 
       q2*q5*q6*s34*s45 - 3*q2*q5*q9*s34*s45 - 2*q2*q9^2*s34*s45 - 
       q2*q5*q9^2*s34^2*s45 - 2*q2*q9^3*s34^2*s45 + q10*q2*q5*s45^2 + 
       q2*q5*q6*s45^2 - 2*q2*q5*q9*s45^2 + 2*q5*q6*q9*s45^2 - 
       2*q2*q5*q9^2*s34*s45^2 + 2*q5*q6*q9^2*s34*s45^2 - 
       q2*q5*q9^3*s34^2*s45^2 + q5*q6*q9^3*s34^2*s45^2 - q2*q5*q6*q9*s45^3 - 
       q2*q5*q9^2*s45^3 + q5*q6*q9^2*s45^3 - q2*q9^3*s45^3 + q6*q9^3*s45^3 - 
       q2*q5*q9^3*s34*s45^3 + q5*q6*q9^3*s34*s45^3 - q2*q5*q9^3*s45^4 - 
       2*q2*q6*q9^3*s45^4 + q5*q6*q9^3*s45^4 - q2*q5*q6*q9^3*s45^5 + 
       q10*q2*s51 + q10*q6*s51 + 2*q10*q9*s51 - q2*q9*s51 - q6*q9*s51 - 
       2*q9^2*s51 + 2*q10*q6*q9*s34*s51 - q9^3*s34*s51 - q2*q9^3*s34^2*s51 + 
       2*q2*q9^2*s45*s51 + 3*q2*q9^3*s34*s45*s51 - q2*q6*q9^3*s45^3*s51 - 
       2*q10*q6*q9*s51^2 + q2*q9^2*s51^2 + q9^3*s51^2 + 2*q2*q9^3*s34*s51^2 - 
       q2*q9^3*s45*s51^2 - q2*q9^3*s51^3]*(-4*F[3, 33] - (2*tci[1, 2]^3)/3 + 
      4*tci[1, 1]^2*tcr[1, 2] + 6*tcr[3, 3]))/2 + 
   (r[-2*q2 + 6*q6 - q8 + q7*q8*s12 - 4*q6^2*s23 + q6^3*s23^2 + q2*q6*s34 - 
       2*q6^2*s34 - q6*q8*s34 + q6^3*s23*s34 - 4*q2*q6*s45 + 6*q6^2*s45 - 
       2*q6*q8*s45 + q7*q8*s45 - q7^2*q8*s12*s45 - 2*q6^3*s23*s45 + 
       2*q2*q6^2*s34*s45 - 2*q6^3*s34*s45 - 2*q2*q6^2*s45^2 + q6^3*s45^2 + 
       q2*q6^3*s34*s45^2 + 7*q2*q6*s51 - 2*q6^2*s51 - 3*q2*q7*s51 - 
       q6*q7*s51 - q7^2*s51 - 4*q2*q8*s51 + 2*q6*q8*s51 + 3*q7*q8*s51 + 
       2*q2*q7*q8*s12*s51 - 2*q2*q6^2*s34*s51 + q6^3*s34*s51 + 
       q2*q6*q7*s34*s51 + 5*q2*q6^2*s45*s51 - q6^3*s45*s51 - 
       6*q2*q6*q8*s45*s51 + q7^2*q8*s45*s51 - q2*q6^3*s34*s45*s51 + 
       q2*q6^3*s45^2*s51 - 2*q2*q6^2*q8*s45^2*s51 - 5*q2*q6^2*s51^2 + 
       7*q2*q6*q7*s51^2 + 3*q6^2*q7*s51^2 + q6*q7^2*s51^2 + 
       9*q2*q6*q8*s51^2 - 5*q2*q7*q8*s51^2 - 7*q6*q7*q8*s51^2 + 
       q2*q6^3*s34*s51^2 - 2*q2*q6^2*q7*s34*s51^2 - q2*q6^3*s45*s51^2 + 
       5*q2*q6^2*q8*s45*s51^2 - 3*q6^2*q7*q8*s45*s51^2 - 
       q6*q7^2*q8*s45*s51^2 + q2*q6^3*q8*s45^2*s51^2 + q2*q6^3*s51^3 - 
       5*q2*q6^2*q7*s51^3 - q6^3*q7*s51^3 - 5*q2*q6^2*q8*s51^3 + 
       9*q2*q6*q7*q8*s51^3 + 5*q6^2*q7*q8*s51^3 + q2*q6^3*q7*s34*s51^3 - 
       q2*q6^3*q8*s45*s51^3 + q6^3*q7*q8*s45*s51^3 + q2*q6^3*q7*s51^4 + 
       q2*q6^3*q8*s51^4 - 5*q2*q6^2*q7*q8*s51^4 - q6^3*q7*q8*s51^4 + 
       q2*q6^3*q7*q8*s51^5]*(-4*F[3, 37] - (2*tci[1, 2]^3)/3 + 
      4*tci[1, 1]^2*tcr[1, 2] + 6*tcr[3, 3]))/2 + 
   (r[q4 + q5 + 2*q7 - 2*q4*q5*s12 + 2*q4*q7*s12 - 2*q5*q7*s12 - q7^2*s12 - 
       2*q4*q8*s12 + 2*q5*q8*s12 - 2*q4*q5*q8*s12^2 - 4*q5*q7*q8*s12^2 - 
       q4*q5*s23 + q4*q9*s23 + q4*q5*s34 + 2*q4*q7*s34 - 2*q5*q7*s34 - 
       2*q7^2*s34 + 2*q4*q8*s34 - q5*q8*s34 + 2*q4*q9*s34 - q5*q9*s34 + 
       4*q7*q9*s34 - 3*q8*q9*s34 + 2*q4*q5*q8*s12*s34 - q4*q5*q8*s34^2 + 
       2*q4*q7*q9*s34^2 - 2*q5*q7*q9*s34^2 - 2*q7^2*q9*s34^2 + 
       q5*q8*q9*s34^2 + 4*q5*q7*s45 + 4*q7^2*s45 - 4*q5*q8*s45 - 
       6*q7*q8*s45 - 10*q7*q9*s45 + 9*q8*q9*s45 - 2*q5*q7^2*s12*s45 - 
       2*q7^3*s12*s45 + 4*q5*q7*q8*s12*s45 + 2*q7^2*q8*s12*s45 - 
       3*q5*q7^2*q8*s12^2*s45 - 2*q5*q7^2*s34*s45 - 2*q7^3*s34*s45 + 
       4*q5*q7*q9*s34*s45 + 6*q7^2*q9*s34*s45 - 3*q5*q8*q9*s34*s45 - 
       2*q5*q7^2*q9*s34^2*s45 - 2*q7^3*q9*s34^2*s45 + 3*q5*q7^2*s45^2 + 
       2*q7^3*s45^2 - 7*q5*q7*q8*s45^2 - 6*q7^2*q8*s45^2 - 7*q5*q7*q9*s45^2 - 
       9*q7^2*q9*s45^2 + 7*q5*q8*q9*s45^2 + 19*q7*q8*q9*s45^2 - 
       q5*q7^3*s12*s45^2 + 3*q5*q7^2*q8*s12*s45^2 + q7^3*q8*s12*s45^2 - 
       q5*q7^3*q8*s12^2*s45^2 - q5*q7^3*s34*s45^2 + 3*q5*q7^2*q9*s34*s45^2 + 
       3*q7^3*q9*s34*s45^2 - q5*q7^3*q9*s34^2*s45^2 + q5*q7^3*s45^3 - 
       4*q5*q7^2*q8*s45^3 - 2*q7^3*q8*s45^3 - 4*q5*q7^2*q9*s45^3 - 
       3*q7^3*q9*s45^3 + 11*q5*q7*q8*q9*s45^3 + 12*q7^2*q8*q9*s45^3 + 
       q5*q7^3*q8*s12*s45^3 + q5*q7^3*q9*s34*s45^3 - q5*q7^3*q8*s45^4 - 
       q5*q7^3*q9*s45^4 + 5*q5*q7^2*q8*q9*s45^4 + 3*q7^3*q8*q9*s45^4 + 
       q5*q7^3*q8*q9*s45^5 + q7^2*s51 - q4*q8*s51 - q7*q8*s51 - q4*q9*s51 - 
       3*q7*q9*s51 + 3*q8*q9*s51 - q7^3*s34*s51 - 2*q4*q7*q9*s34*s51 + 
       3*q7^2*q9*s34*s51 - q7^3*q9*s34^2*s51 + q7^3*s45*s51 - 
       2*q7^2*q8*s45*s51 - 6*q7^2*q9*s45*s51 + 9*q7*q8*q9*s45*s51 + 
       3*q7^3*q9*s34*s45*s51 - q7^3*q8*s45^2*s51 - 3*q7^3*q9*s45^2*s51 + 
       9*q7^2*q8*q9*s45^2*s51 + 3*q7^3*q8*q9*s45^3*s51 + q4*q7*q9*s51^2 - 
       q7^2*q9*s51^2 + q7*q8*q9*s51^2 + q7^3*q9*s34*s51^2 - 
       q7^3*q9*s45*s51^2 + 2*q7^2*q8*q9*s45*s51^2 + q7^3*q8*q9*s45^2*s51^2]*
     (4*F[3, 52] - (2*tci[1, 2]^3)/3 + 4*tci[1, 1]^2*tcr[1, 2] + 
      6*tcr[3, 3]))/2 + (r[-2*q2 + 2*q6 + 2*q2^2*s12 + q2*q8*s12 - q8^2*s12 - 
       q2*q7*q8*s12^2 - q7*q8^2*s12^2 - q2^2*s34 + q2*q6*s34 + 2*q2^2*s45 - 
       4*q2*q6*s45 + q2^3*s34*s45 - 2*q2^2*q6*s34*s45 + 2*q2^2*q6*s45^2 + 
       q2^3*q6*s34*s45^2 - 2*q2^2*s51 + 2*q2*q6*s51 + 2*q2^3*s12*s51 + 
       q2^2*q8*s12*s51 + q2*q7*q8^2*s12^2*s51 - q2^3*s34*s51 + 
       q2^2*q6*s34*s51 + q2^3*s45*s51 - 3*q2^2*q6*s45*s51 + q2^2*q8*s45*s51 - 
       q2*q6*q8*s45*s51 - q2^3*q6*s34*s45*s51 + q2^3*q6*s45^2*s51 + 
       q2^2*q6*q8*s45^2*s51 - q2^3*s51^2 + 2*q2^2*q6*s51^2 - q2^2*q7*s51^2 - 
       q2^2*q8*s51^2 + q2*q7*q8*s51^2 + 2*q2^3*q7*s12*s51^2 + 
       q2^3*q8*s12*s51^2 - q2^3*q7*q8*s12^2*s51^2 + q2^3*q6*s34*s51^2 - 
       q2^3*q7*s34*s51^2 - q2^3*q6*s45*s51^2 + q2^3*q8*s45*s51^2 - 
       2*q2^2*q6*q8*s45*s51^2 + q2^3*q6*q8*s45^2*s51^2 + q2^3*q6*s51^3 - 
       q2^3*q7*s51^3 + q2^2*q6*q7*s51^3 - q2^3*q8*s51^3 + q2^2*q6*q8*s51^3 - 
       q2*q6*q7*q8*s51^3 + q2^3*q7*q8*s12*s51^3 + q2^3*q6*q7*s34*s51^3 - 
       q2^3*q6*q8*s45*s51^3 + q2^3*q6*q7*s51^4 + q2^3*q6*q8*s51^4 - 
       q2^3*q7*q8*s51^4 + q2^3*q6*q7*q8*s51^5]*
     (4*F[3, 57] - (2*tci[1, 2]^3)/3 + 4*tci[1, 1]^2*tcr[1, 2] + 
      6*tcr[3, 3]))/2 + 
   (r[2*q2 - 3*q6 - q7 - 2*q9 - 2*q2*q7*s12 - q2*q8*s12 + 2*q7*q8*s12 + 
       q2*q7*q8*s12^2 + 2*q5*q6*s23 - q2*q6*s34 + q2*q7*s34 - 2*q2*q9*s34 + 
       2*q5*q9*s34 + q2*q5*q9*s34^2 - q5*q6*q9*s34^2 + 3*q2*q6*s45 - 
       2*q5*q6*s45 - q2*q8*s45 + q7*q8*s45 + q2*q9*s45 - q6*q9*s45 - 
       q2*q5*q6*s34*s45 + q2*q5*q9*s34*s45 - q5*q6*q9*s34*s45 - 
       q2*q5*q6*s45^2 - q2*q6*q8*s45^2 + 2*q2*q5*q9*s45^2 + 
       2*q2*q6*q9*s45^2 - 2*q5*q6*q9*s45^2 + 2*q2*q5*q6*q9*s45^3 - 
       q2*q6*s51 + q2*q7*s51 + q6*q7*s51 + q2*q8*s51 - q7*q8*s51 + 
       2*q2*q9*s51 - q2*q7*q8*s12*s51 - q2*q6*q7*s34*s51 + q2*q6*q8*s45*s51 - 
       q6*q7*q8*s45*s51 + q2*q6*q9*s45*s51 - q2*q6*q7*s51^2 - 
       2*q2*q6*q8*s51^2 + 2*q2*q7*q8*s51^2 + q6*q7*q8*s51^2 - 
       2*q2*q6*q7*q8*s51^3]*(-16*F[3, 1] + 8*F[3, 2] + (16*F[3, 3])/3 - 
      (16*F[3, 4])/3 + (8*F[3, 5])/3 - (32*F[3, 6])/3 - (32*F[3, 11])/3 - 
      (8*F[3, 12])/3 - (16*F[3, 13])/3 - (16*F[3, 14])/3 - 8*F[3, 15] + 
      8*F[3, 17] - 8*F[3, 18] - (16*F[3, 19])/3 + 16*F[3, 22] - 8*F[3, 35] + 
      12*F[1, 1, 1]^2 - (56*F[1, 1, 1]^3)/3 - 8*F[1, 1, 1]^2*F[1, 1, 2] + 
      16*F[1, 1, 2]^3 + (8*F[1, 1, 1]^2*F[1, 1, 3])/3 + 
      (40*F[1, 1, 1]*F[1, 1, 3]^2)/3 + 8*F[1, 1, 2]*F[1, 1, 3]^2 + 
      (8*F[1, 1, 3]^3)/3 + 8*F[1, 1, 1]^2*F[1, 1, 4] - 
      8*F[1, 1, 2]^2*F[1, 1, 4] - (16*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4])/3 - 
      (16*F[1, 1, 3]^2*F[1, 1, 4])/3 + 8*F[1, 1, 1]*F[1, 1, 4]^2 - 
      8*F[1, 1, 2]*F[1, 1, 4]^2 - (16*F[1, 1, 3]*F[1, 1, 4]^2)/3 - 
      (8*F[1, 1, 2]^2*F[1, 1, 5])/3 + (16*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5])/
       3 + (16*F[1, 1, 4]^2*F[1, 1, 5])/3 - 8*F[1, 1, 1]*F[1, 1, 5]^2 - 
      (40*F[1, 1, 2]*F[1, 1, 5]^2)/3 + 8*F[1, 1, 3]*F[1, 1, 5]^2 + 
      (16*F[1, 1, 4]*F[1, 1, 5]^2)/3 - (16*F[1, 1, 5]^3)/3 - 
      12*F[1, 1, 6]^2 + (16*F[1, 1, 1]^2*F[1, 1, 8])/3 - 
      8*F[1, 1, 3]^2*F[1, 1, 8] - (32*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8])/3 + 
      16*F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8] - (8*F[1, 1, 4]^2*F[1, 1, 8])/3 + 
      (32*F[1, 1, 1]*F[1, 1, 8]^2)/3 - 8*F[1, 1, 3]*F[1, 1, 8]^2 - 
      (8*F[1, 1, 4]*F[1, 1, 8]^2)/3 - (16*F[1, 1, 2]^2*F[1, 1, 9])/3 + 
      (32*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9])/3 + (8*F[1, 1, 4]^2*F[1, 1, 9])/
       3 - 16*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9] + 8*F[1, 1, 5]^2*F[1, 1, 9] - 
      (32*F[1, 1, 2]*F[1, 1, 9]^2)/3 + (8*F[1, 1, 4]*F[1, 1, 9]^2)/3 + 
      8*F[1, 1, 5]*F[1, 1, 9]^2 - (64*F[1, 1, 1]*F[2, 1, 1])/3 - 
      (64*F[1, 1, 3]*F[2, 1, 1])/3 + (64*F[1, 1, 2]*F[2, 1, 4])/3 + 
      (64*F[1, 1, 5]*F[2, 1, 4])/3 - 16*F[1, 1, 3]*F[2, 1, 5] - 
      16*F[1, 1, 5]*F[2, 1, 5] - (32*F[1, 1, 1]*F[2, 1, 9])/3 - 
      (32*F[1, 1, 8]*F[2, 1, 9])/3 + (32*F[1, 1, 2]*F[2, 1, 11])/3 + 
      (32*F[1, 1, 9]*F[2, 1, 11])/3 + 12*tci[1, 1]^2 - 
      16*F[1, 1, 1]*tci[1, 1]^2 - (16*F[1, 1, 2]*tci[1, 1]^2)/3 + 
      (272*F[1, 1, 3]*tci[1, 1]^2)/9 + (52*F[1, 1, 5]*tci[1, 1]^2)/9 - 
      (8*F[1, 1, 8]*tci[1, 1]^2)/9 + (32*F[1, 1, 9]*tci[1, 1]^2)/9 - 
      16*F[1, 2, 7]*tci[1, 1]^2 - 24*F[1, 1, 1]*tci[1, 2] + 
      40*F[1, 1, 1]^2*tci[1, 2] + 16*F[1, 1, 1]*F[1, 1, 2]*tci[1, 2] + 
      8*F[1, 1, 2]^2*tci[1, 2] - (80*F[1, 1, 1]*F[1, 1, 3]*tci[1, 2])/3 - 
      16*F[1, 1, 2]*F[1, 1, 3]*tci[1, 2] - 24*F[1, 1, 3]^2*tci[1, 2] - 
      16*F[1, 1, 1]*F[1, 1, 4]*tci[1, 2] + 16*F[1, 1, 2]*F[1, 1, 4]*
       tci[1, 2] + (32*F[1, 1, 3]*F[1, 1, 4]*tci[1, 2])/3 - 
      (16*F[1, 1, 2]*F[1, 1, 5]*tci[1, 2])/3 - 16*F[1, 1, 3]*F[1, 1, 5]*
       tci[1, 2] - (32*F[1, 1, 4]*F[1, 1, 5]*tci[1, 2])/3 - 
      (16*F[1, 1, 5]^2*tci[1, 2])/3 - (64*F[1, 1, 1]*F[1, 1, 8]*tci[1, 2])/
       3 + 16*F[1, 1, 3]*F[1, 1, 8]*tci[1, 2] + 
      (16*F[1, 1, 4]*F[1, 1, 8]*tci[1, 2])/3 - 
      (32*F[1, 1, 2]*F[1, 1, 9]*tci[1, 2])/3 - 
      (16*F[1, 1, 4]*F[1, 1, 9]*tci[1, 2])/3 + 16*F[1, 1, 5]*F[1, 1, 9]*
       tci[1, 2] - (8*F[1, 1, 9]^2*tci[1, 2])/3 + 16*F[1, 1, 3]*F[1, 2, 7]*
       tci[1, 2] + 16*F[1, 1, 5]*F[1, 2, 7]*tci[1, 2] + 
      (128*F[2, 1, 1]*tci[1, 2])/3 + 16*F[2, 1, 5]*tci[1, 2] + 
      (64*F[2, 1, 9]*tci[1, 2])/3 + 4*tci[1, 1]^2*tci[1, 2] + 
      (16*tci[1, 2]^3)/3 - (8*tci[1, 1]^2*tcr[1, 1])/3 + 
      8*tci[1, 2]*tcr[1, 1]^2 + (40*tcr[1, 1]^3)/3 + 
      (104*tci[1, 1]^2*tcr[1, 2])/3 - 32*tci[1, 2]*tcr[1, 1]*tcr[1, 2] - 
      (32*tcr[1, 2]^3)/3 + 32*tcr[1, 1]*tcr[2, 1] + 32*tcr[3, 1] + 
      8*tcr[3, 2] + (52*tcr[3, 3])/3))/2 + 
   (r[-7*q3 + 4*q6 - 3*q7 - q8 - 2*q2*q3*s12 + 4*q3^2*s12 + 4*q2*q7*s12 + 
       6*q3*q7*s12 + q2*q8*s12 + 3*q3*q8*s12 - 2*q7*q8*s12 + q2*q3*q7*s12^2 - 
       4*q3^2*q7*s12^2 - 3*q2*q7*q8*s12^2 - 4*q3^2*s23 + 7*q3*q6*s23 + 
       4*q3^2*q6*s23^2 + q2*q6*s34 - 2*q2*q7*s34 + 4*q3^2*s45 - 2*q2*q6*s45 - 
       8*q3*q6*s45 + 3*q2*q8*s45 + q3*q8*s45 - q7*q8*s45 - 
       8*q3^2*q6*s23*s45 + 4*q3^2*q6*s45^2 + 3*q2*q6*q8*s45^2 + 
       q3*q6*q8*s45^2 - 4*q2*q3*s51 + q2*q6*s51 + q3*q6*s51 + 3*q2*q7*s51 + 
       4*q3*q7*s51 + q6*q7*s51 - 3*q2*q8*s51 - q3*q8*s51 + q7*q8*s51 + 
       4*q2*q3^2*s12*s51 - 8*q2*q3*q7*s12*s51 - 4*q3^2*q7*s12*s51 + 
       3*q2*q7*q8*s12*s51 + 4*q2*q3^2*q7*s12^2*s51 + q2*q6*q7*s34*s51 - 
       4*q3^2*q6*s45*s51 + 4*q3^2*q8*s45*s51 - 3*q2*q6*q8*s45*s51 - 
       2*q3*q6*q8*s45*s51 + q6*q7*q8*s45*s51 + 4*q3^2*q6*q8*s45^2*s51 - 
       4*q2*q3*q7*s51^2 + q2*q6*q7*s51^2 + 4*q2*q6*q8*s51^2 + 
       q3*q6*q8*s51^2 - 4*q2*q7*q8*s51^2 - q6*q7*q8*s51^2 + 
       4*q2*q3^2*q7*s12*s51^2 - 4*q3^2*q6*q8*s45*s51^2 + 4*q2*q6*q7*q8*s51^3]*
     (4*F[3, 12] + (4*tci[1, 2]^3)/3 + 8*tci[1, 2]*tcr[1, 1]^2 - 
      (16*tcr[1, 1]^3)/3 - (4*tci[1, 1]^2*tcr[1, 2])/3 + (16*tcr[1, 2]^3)/3 + 
      16*tci[1, 2]*tcr[2, 1] - 16*tcr[1, 1]*tcr[2, 1] - 16*tcr[3, 1] - 
      4*tcr[3, 2] + (74*tcr[3, 3])/3))/2 + 
   (r[-6*q4 - 4*q5 + 4*q7 - 6*q8 + 4*q9 + 4*q4^2*s12 + 6*q4*q5*s12 - 
       3*q4*q7*s12 - q5*q7*s12 + 2*q4*q8*s12 - q5*q8*s12 + q7*q8*s12 - 
       4*q4^2*q5*s12^2 - q4*q5*q8*s12^2 - 3*q5*q7*q8*s12^2 - 4*q4*q5*s34 - 
       5*q4*q7*s34 - 3*q5*q7*s34 - 4*q4*q8*s34 + 7*q5*q8*s34 - 2*q4*q9*s34 - 
       2*q5*q9*s34 + 9*q7*q9*s34 - 7*q8*q9*s34 + 4*q4^2*q5*s12*s34 + 
       4*q4^2*q8*s12*s34 - 8*q4*q5*q8*s12*s34 + 4*q4^2*q5*q8*s12^2*s34 + 
       4*q4*q5*q8*s34^2 - 5*q4*q7*q9*s34^2 - 3*q5*q7*q9*s34^2 + 
       3*q5*q8*q9*s34^2 - 4*q4^2*q5*q8*s12*s34^2 + 3*q5*q7*s45 - 
       2*q5*q8*s45 - 6*q7*q8*s45 - 8*q7*q9*s45 + 9*q8*q9*s45 + 
       3*q5*q7*q8*s12*s45 + 3*q5*q7*q9*s34*s45 - 3*q5*q8*q9*s34*s45 - 
       4*q5*q7*q8*s45^2 - 4*q5*q7*q9*s45^2 + 4*q5*q8*q9*s45^2 + 
       10*q7*q8*q9*s45^2 + 4*q5*q7*q8*q9*s45^3 - 4*q4^2*s51 + q4*q7*s51 - 
       3*q7*q8*s51 + 6*q4*q9*s51 - 5*q7*q9*s51 + 7*q8*q9*s51 - 
       4*q4^2*q7*s34*s51 - 4*q4^2*q9*s34*s51 + 10*q4*q7*q9*s34*s51 - 
       4*q4^2*q7*q9*s34^2*s51 + 9*q7*q8*q9*s45*s51 + 4*q4^2*q9*s51^2 - 
       q4*q7*q9*s51^2 + 3*q7*q8*q9*s51^2 + 4*q4^2*q7*q9*s34*s51^2]*
     (4*F[3, 18] + (4*tci[1, 2]^3)/3 + 8*tci[1, 2]*tcr[1, 1]^2 - 
      (16*tcr[1, 1]^3)/3 - (4*tci[1, 1]^2*tcr[1, 2])/3 + (16*tcr[1, 2]^3)/3 + 
      16*tci[1, 2]*tcr[2, 1] - 16*tcr[1, 1]*tcr[2, 1] - 16*tcr[3, 1] - 
      4*tcr[3, 2] + (74*tcr[3, 3])/3))/2) + 
 ep^2*(-2*F[1, 1, 9]*r[-5*q10 + 3*q16 - 106*q2 - 4*q25 - 5*q3 - 5*q4 - 
      63*q5 + 62*q6 + 38*q7 + q8 + 36*q9 + 2*q13*q2*s12 + 4*q2*q25*s12 + 
      q2*q3*s12 + 4*q13*q5*s12 + 16*q2*q5*s12 + 4*q21*q5*s12 - 2*q25*q5*s12 + 
      6*q4*q5*s12 - 3*q13*q7*s12 + 10*q2*q7*s12 - 3*q21*q7*s12 + 
      5*q3*q7*s12 - 12*q5*q7*s12 + 12*q2*q8*s12 - q21*q8*s12 - q25*q8*s12 + 
      23*q5*q8*s12 - 81*q7*q8*s12 - q25*q5^2*s12^2 + q4*q5^2*s12^2 - 
      q13*q2*q7*s12^2 + q2*q3*q7*s12^2 + 4*q2*q7*q8*s12^2 + 
      4*q5*q7*q8*s12^2 + 3*q16*q5*s23 + q25*q5*s23 - q16*q6*s23 + 
      3*q25*q6*s23 + 4*q3*q6*s23 + 30*q5*q6*s23 + q16*q5*q6*s23^2 - 
      q25*q5*q6*s23^2 + q16*q6^2*s23^2 + q3*q6^2*s23^2 + 6*q10*q2*s34 + 
      4*q18*q2*s34 - 4*q2*q24*s34 - 4*q2*q25*s34 - 8*q13*q5*s34 + 
      q16*q5*s34 + 2*q2*q5*s34 - q21*q5*s34 + 2*q25*q5*s34 - 6*q4*q5*s34 + 
      q10*q6*s34 + 4*q13*q6*s34 + q18*q6*s34 - 5*q2*q6*s34 + 4*q21*q6*s34 - 
      q25*q6*s34 + 2*q5*q6*s34 + 4*q16*q7*s34 + 4*q18*q7*s34 + 2*q2*q7*s34 + 
      4*q24*q7*s34 - q4*q7*s34 + 4*q5*q7*s34 - q16*q8*s34 + q21*q8*s34 + 
      10*q25*q8*s34 - 6*q4*q8*s34 - q5*q8*s34 + 16*q6*q8*s34 - 3*q13*q9*s34 + 
      3*q18*q9*s34 - 28*q2*q9*s34 - 40*q5*q9*s34 + 19*q6*q9*s34 + 
      14*q7*q9*s34 - 5*q8*q9*s34 + 2*q25*q5^2*s12*s34 - 2*q4*q5^2*s12*s34 - 
      4*q21*q5*q8*s12*s34 + 6*q25*q5*q8*s12*s34 - 8*q4*q5*q8*s12*s34 + 
      q25*q5^2*q8*s12^2*s34 - q4*q5^2*q8*s12^2*s34 - q25*q5*q6*s23*s34 + 
      q10*q2^2*s34^2 - q16*q2^2*s34^2 - q25*q5^2*s34^2 + q4*q5^2*s34^2 + 
      3*q21*q5*q8*s34^2 - 6*q25*q5*q8*s34^2 + 8*q4*q5*q8*s34^2 + 
      q21*q8^2*s34^2 + q4*q8^2*s34^2 + 4*q2*q5*q9*s34^2 + q13*q6*q9*s34^2 - 
      4*q5*q6*q9*s34^2 + q18*q7*q9*s34^2 + 4*q5*q7*q9*s34^2 - 
      4*q5*q8*q9*s34^2 - 2*q25*q5^2*q8*s12*s34^2 + 2*q4*q5^2*q8*s12*s34^2 + 
      q21*q5*q8^2*s12*s34^2 + q4*q5*q8^2*s12*s34^2 + q25*q5^2*q8*s34^3 - 
      q4*q5^2*q8*s34^3 - q21*q5*q8^2*s34^3 - q4*q5*q8^2*s34^3 - 
      3*q13*q2*s45 - q16*q2*s45 - 4*q18*q2*s45 - q2*q21*s45 + q2*q24*s45 + 
      6*q10*q5*s45 - 4*q13*q5*s45 - 4*q16*q5*s45 - 2*q2*q5*s45 + q24*q5*s45 - 
      3*q16*q6*s45 - 3*q18*q6*s45 - 82*q2*q6*s45 - 4*q21*q6*s45 - 
      4*q24*q6*s45 - 6*q3*q6*s45 - 28*q5*q6*s45 - q13*q7*s45 + 4*q16*q7*s45 + 
      3*q21*q7*s45 + 3*q24*q7*s45 + 34*q5*q7*s45 + 4*q18*q8*s45 - 
      4*q2*q8*s45 + q3*q8*s45 - 30*q5*q8*s45 + 14*q6*q8*s45 - 24*q7*q8*s45 - 
      q13*q9*s45 - q18*q9*s45 + 7*q2*q9*s45 - 7*q6*q9*s45 - 63*q7*q9*s45 + 
      63*q8*q9*s45 + q21*q5*q7*s12*s45 - q21*q7^2*s12*s45 + q3*q7^2*s12*s45 + 
      33*q5*q7*q8*s12*s45 - q16*q5*q6*s23*s45 - q16*q6^2*s23*s45 - 
      q3*q6^2*s23*s45 + 8*q10*q2*q5*s34*s45 - 4*q16*q2*q5*s34*s45 - 
      4*q2*q24*q5*s34*s45 - 5*q2*q5*q6*s34*s45 + q24*q5*q7*s34*s45 - 
      33*q2*q5*q9*s34*s45 + 33*q5*q6*q9*s34*s45 + 33*q5*q7*q9*s34*s45 - 
      33*q5*q8*q9*s34*s45 + q10*q2^2*q5*s34^2*s45 - q16*q2^2*q5*s34^2*s45 + 
      q10*q5^2*s45^2 - q24*q5^2*s45^2 + 32*q2*q5*q6*s45^2 + q24*q5*q7*s45^2 + 
      q18*q6*q8*s45^2 - 4*q2*q6*q8*s45^2 + q3*q6*q8*s45^2 - 
      28*q5*q7*q8*s45^2 - 28*q2*q5*q9*s45^2 - 27*q2*q6*q9*s45^2 + 
      28*q5*q6*q9*s45^2 - 28*q5*q7*q9*s45^2 + 28*q5*q8*q9*s45^2 + 
      57*q7*q8*q9*s45^2 + q10*q2*q5^2*s34*s45^2 - q2*q24*q5^2*s34*s45^2 - 
      28*q2*q5*q6*q9*s45^3 + 28*q5*q7*q8*q9*s45^3 + 5*q13*q2*s51 - 
      q16*q2*s51 + q2*q21*s51 + 3*q2*q24*s51 + 8*q2*q25*s51 - 4*q2*q3*s51 + 
      q13*q6*s51 + 4*q18*q6*s51 + 32*q2*q6*s51 - 4*q24*q6*s51 - q25*q6*s51 + 
      4*q16*q7*s51 - 29*q2*q7*s51 - q21*q7*s51 + q24*q7*s51 + 4*q3*q7*s51 - 
      12*q6*q7*s51 - 34*q2*q8*s51 - 4*q25*q8*s51 - 18*q6*q8*s51 + 
      36*q7*q8*s51 + 4*q10*q9*s51 + 3*q13*q9*s51 - 4*q18*q9*s51 + 
      30*q2*q9*s51 - q24*q9*s51 - q25*q9*s51 + 4*q4*q9*s51 - 16*q6*q9*s51 - 
      19*q7*q9*s51 + 5*q8*q9*s51 + 2*q13*q2^2*s12*s51 - 2*q2^2*q3*s12*s51 + 
      2*q13*q2*q7*s12*s51 + 2*q2*q21*q7*s12*s51 - 2*q2*q3*q7*s12*s51 + 
      q21*q7^2*s12*s51 - q3*q7^2*s12*s51 + q2*q21*q8*s12*s51 + 
      33*q2*q7*q8*s12*s51 + q13*q2^2*q7*s12^2*s51 - q2^2*q3*q7*s12^2*s51 + 
      q18*q6*q7*s34*s51 - 5*q2*q6*q7*s34*s51 - q2*q24*q9*s34*s51 - 
      6*q10*q6*q9*s34*s51 - 4*q13*q6*q9*s34*s51 - 4*q25*q6*q9*s34*s51 - 
      4*q18*q7*q9*s34*s51 + 4*q24*q7*q9*s34*s51 + 6*q4*q7*q9*s34*s51 + 
      q25*q8*q9*s34*s51 + q10*q6^2*q9*s34^2*s51 + q13*q6^2*q9*s34^2*s51 - 
      q18*q7^2*q9*s34^2*s51 + q4*q7^2*q9*s34^2*s51 - q13*q2^2*s45*s51 + 
      q2^2*q3*s45*s51 - q16*q6^2*s45*s51 - q3*q6^2*s45*s51 + 
      q13*q6*q7*s45*s51 - q21*q7^2*s45*s51 + q3*q7^2*s45*s51 - 
      q16*q2*q8*s45*s51 - 2*q16*q6*q8*s45*s51 - 4*q18*q6*q8*s45*s51 - 
      33*q2*q6*q8*s45*s51 - 6*q3*q6*q8*s45*s51 - 5*q6*q7*q8*s45*s51 - 
      q13*q2*q9*s45*s51 + 5*q2*q6*q9*s45*s51 + q18*q8*q9*s45*s51 + 
      25*q7*q8*q9*s45*s51 + q18*q6*q8^2*s45^2*s51 + q3*q6*q8^2*s45^2*s51 + 
      q13*q2^2*s51^2 - q2^2*q3*s51^2 + 3*q13*q2*q7*s51^2 - 2*q2*q3*q7*s51^2 + 
      q13*q6*q7*s51^2 + 32*q2*q6*q7*s51^2 + q21*q7^2*s51^2 - q3*q7^2*s51^2 - 
      q16*q2*q8*s51^2 + 28*q2*q6*q8*s51^2 - 28*q2*q7*q8*s51^2 - 
      32*q6*q7*q8*s51^2 - q13*q2*q9*s51^2 + q2*q24*q9*s51^2 - 
      q25*q8*q9*s51^2 - 4*q7*q8*q9*s51^2 + q10*q9^2*s51^2 + q24*q9^2*s51^2 + 
      q25*q9^2*s51^2 + q4*q9^2*s51^2 + 2*q13*q2^2*q7*s12*s51^2 - 
      2*q2^2*q3*q7*s12*s51^2 - q2*q21*q7^2*s12*s51^2 + q2*q3*q7^2*s12*s51^2 - 
      q10*q6*q9^2*s34*s51^2 - q25*q6*q9^2*s34*s51^2 + q24*q7*q9^2*s34*s51^2 + 
      q4*q7*q9^2*s34*s51^2 - q16*q6^2*q8*s45*s51^2 - q3*q6^2*q8*s45*s51^2 + 
      q13*q2^2*q7*s51^3 - q2^2*q3*q7*s51^3 - q2*q21*q7^2*s51^3 + 
      q2*q3*q7^2*s51^3 + 28*q2*q6*q7*q8*s51^3] + 
   2*r[-10*q10 + 5*q16 - 250*q2 - 7*q25 - 10*q3 - 10*q4 - 145*q5 + 161*q6 + 
      117*q7 - 36*q8 + 72*q9 + 3*q13*q2*s12 + 7*q2*q25*s12 + 2*q2*q3*s12 + 
      7*q13*q5*s12 - 4*q2*q5*s12 + 7*q21*q5*s12 - 4*q25*q5*s12 + 
      12*q4*q5*s12 - 5*q13*q7*s12 + 21*q2*q7*s12 - 5*q21*q7*s12 + 
      10*q3*q7*s12 - 6*q5*q7*s12 + 6*q2*q8*s12 - 2*q21*q8*s12 - 
      2*q25*q8*s12 + 85*q5*q8*s12 - 166*q7*q8*s12 - 2*q25*q5^2*s12^2 + 
      2*q4*q5^2*s12^2 - 2*q13*q2*q7*s12^2 + 2*q2*q3*q7*s12^2 - 
      10*q2*q7*q8*s12^2 - 10*q5*q7*q8*s12^2 + 5*q16*q5*s23 + 2*q25*q5*s23 - 
      2*q16*q6*s23 + 5*q25*q6*s23 + 8*q3*q6*s23 + 80*q5*q6*s23 + 
      2*q16*q5*q6*s23^2 - 2*q25*q5*q6*s23^2 + 2*q16*q6^2*s23^2 + 
      2*q3*q6^2*s23^2 + 12*q10*q2*s34 + 7*q18*q2*s34 - 7*q2*q24*s34 - 
      7*q2*q25*s34 - 14*q13*q5*s34 + 2*q16*q5*s34 + 5*q2*q5*s34 - 
      2*q21*q5*s34 + 4*q25*q5*s34 - 12*q4*q5*s34 + 2*q10*q6*s34 + 
      7*q13*q6*s34 + 2*q18*q6*s34 + 10*q2*q6*s34 + 7*q21*q6*s34 - 
      2*q25*q6*s34 + 2*q5*q6*s34 + 7*q16*q7*s34 + 7*q18*q7*s34 - 
      15*q2*q7*s34 + 7*q24*q7*s34 - 2*q4*q7*s34 - 10*q5*q7*s34 - q16*q8*s34 + 
      2*q21*q8*s34 + 18*q25*q8*s34 - 12*q4*q8*s34 + 17*q5*q8*s34 - 
      4*q6*q8*s34 - 5*q13*q9*s34 + 5*q18*q9*s34 - 78*q2*q9*s34 - 
      80*q5*q9*s34 + q6*q9*s34 + 105*q7*q9*s34 - 28*q8*q9*s34 + 
      4*q25*q5^2*s12*s34 - 4*q4*q5^2*s12*s34 - 7*q21*q5*q8*s12*s34 + 
      11*q25*q5*q8*s12*s34 - 16*q4*q5*q8*s12*s34 + 2*q25*q5^2*q8*s12^2*s34 - 
      2*q4*q5^2*q8*s12^2*s34 - 2*q25*q5*q6*s23*s34 + 2*q10*q2^2*s34^2 - 
      2*q16*q2^2*s34^2 - 2*q25*q5^2*s34^2 + 2*q4*q5^2*s34^2 + 
      5*q21*q5*q8*s34^2 - 11*q25*q5*q8*s34^2 + 16*q4*q5*q8*s34^2 + 
      2*q21*q8^2*s34^2 + 2*q4*q8^2*s34^2 - 10*q2*q5*q9*s34^2 + 
      2*q13*q6*q9*s34^2 + 10*q5*q6*q9*s34^2 + 2*q18*q7*q9*s34^2 - 
      10*q5*q7*q9*s34^2 + 10*q5*q8*q9*s34^2 - 4*q25*q5^2*q8*s12*s34^2 + 
      4*q4*q5^2*q8*s12*s34^2 + 2*q21*q5*q8^2*s12*s34^2 + 
      2*q4*q5*q8^2*s12*s34^2 + 2*q25*q5^2*q8*s34^3 - 2*q4*q5^2*q8*s34^3 - 
      2*q21*q5*q8^2*s34^3 - 2*q4*q5*q8^2*s34^3 - 5*q13*q2*s45 - 
      2*q16*q2*s45 - 7*q18*q2*s45 - q2*q21*s45 + 2*q2*q24*s45 + 
      12*q10*q5*s45 - 7*q13*q5*s45 - 7*q16*q5*s45 - 2*q2*q5*s45 + 
      2*q24*q5*s45 - 5*q16*q6*s45 - 5*q18*q6*s45 - 166*q2*q6*s45 - 
      7*q21*q6*s45 - 7*q24*q6*s45 - 12*q3*q6*s45 - 78*q5*q6*s45 - 
      2*q13*q7*s45 + 7*q16*q7*s45 + 5*q21*q7*s45 + 5*q24*q7*s45 + 
      108*q5*q7*s45 + 7*q18*q8*s45 + 10*q2*q8*s45 + 2*q3*q8*s45 - 
      101*q5*q8*s45 - 6*q6*q8*s45 - 126*q7*q8*s45 - 2*q13*q9*s45 - 
      2*q18*q9*s45 - 8*q2*q9*s45 + 8*q6*q9*s45 - 224*q7*q9*s45 + 
      224*q8*q9*s45 + 2*q21*q5*q7*s12*s45 - 2*q21*q7^2*s12*s45 + 
      2*q3*q7^2*s12*s45 + 106*q5*q7*q8*s12*s45 - 2*q16*q5*q6*s23*s45 - 
      2*q16*q6^2*s23*s45 - 2*q3*q6^2*s23*s45 + 16*q10*q2*q5*s34*s45 - 
      7*q16*q2*q5*s34*s45 - 7*q2*q24*q5*s34*s45 + 10*q2*q5*q6*s34*s45 + 
      2*q24*q5*q7*s34*s45 - 106*q2*q5*q9*s34*s45 + 106*q5*q6*q9*s34*s45 + 
      106*q5*q7*q9*s34*s45 - 106*q5*q8*q9*s34*s45 + 2*q10*q2^2*q5*s34^2*s45 - 
      2*q16*q2^2*q5*s34^2*s45 + 2*q10*q5^2*s45^2 - 2*q24*q5^2*s45^2 + 
      106*q2*q5*q6*s45^2 + 2*q24*q5*q7*s45^2 + 2*q18*q6*q8*s45^2 + 
      10*q2*q6*q8*s45^2 + 2*q3*q6*q8*s45^2 - 116*q5*q7*q8*s45^2 - 
      116*q2*q5*q9*s45^2 - 116*q2*q6*q9*s45^2 + 116*q5*q6*q9*s45^2 - 
      116*q5*q7*q9*s45^2 + 116*q5*q8*q9*s45^2 + 232*q7*q8*q9*s45^2 + 
      2*q10*q2*q5^2*s34*s45^2 - 2*q2*q24*q5^2*s34*s45^2 - 
      116*q2*q5*q6*q9*s45^3 + 116*q5*q7*q8*q9*s45^3 + 9*q13*q2*s51 - 
      2*q16*q2*s51 + q2*q21*s51 + 5*q2*q24*s51 + 14*q2*q25*s51 - 
      8*q2*q3*s51 + 2*q13*q6*s51 + 7*q18*q6*s51 + 106*q2*q6*s51 - 
      7*q24*q6*s51 - 2*q25*q6*s51 + 7*q16*q7*s51 - 99*q2*q7*s51 - 
      q21*q7*s51 + 2*q24*q7*s51 + 8*q3*q7*s51 - 8*q6*q7*s51 - 108*q2*q8*s51 - 
      7*q25*q8*s51 - q6*q8*s51 + 96*q7*q8*s51 + 8*q10*q9*s51 + 5*q13*q9*s51 - 
      7*q18*q9*s51 + 80*q2*q9*s51 - 2*q24*q9*s51 - 2*q25*q9*s51 + 
      8*q4*q9*s51 + 4*q6*q9*s51 - 112*q7*q9*s51 + 28*q8*q9*s51 + 
      4*q13*q2^2*s12*s51 - 4*q2^2*q3*s12*s51 + 3*q13*q2*q7*s12*s51 + 
      3*q2*q21*q7*s12*s51 - 4*q2*q3*q7*s12*s51 + 2*q21*q7^2*s12*s51 - 
      2*q3*q7^2*s12*s51 + 2*q2*q21*q8*s12*s51 + 106*q2*q7*q8*s12*s51 + 
      2*q13*q2^2*q7*s12^2*s51 - 2*q2^2*q3*q7*s12^2*s51 + 
      2*q18*q6*q7*s34*s51 + 10*q2*q6*q7*s34*s51 - 2*q2*q24*q9*s34*s51 - 
      12*q10*q6*q9*s34*s51 - 7*q13*q6*q9*s34*s51 - 7*q25*q6*q9*s34*s51 - 
      7*q18*q7*q9*s34*s51 + 7*q24*q7*q9*s34*s51 + 12*q4*q7*q9*s34*s51 + 
      2*q25*q8*q9*s34*s51 + 2*q10*q6^2*q9*s34^2*s51 + 
      2*q13*q6^2*q9*s34^2*s51 - 2*q18*q7^2*q9*s34^2*s51 + 
      2*q4*q7^2*q9*s34^2*s51 - 2*q13*q2^2*s45*s51 + 2*q2^2*q3*s45*s51 - 
      2*q16*q6^2*s45*s51 - 2*q3*q6^2*s45*s51 + 2*q13*q6*q7*s45*s51 - 
      2*q21*q7^2*s45*s51 + 2*q3*q7^2*s45*s51 - 2*q16*q2*q8*s45*s51 - 
      3*q16*q6*q8*s45*s51 - 7*q18*q6*q8*s45*s51 - 106*q2*q6*q8*s45*s51 - 
      12*q3*q6*q8*s45*s51 + 10*q6*q7*q8*s45*s51 - 2*q13*q2*q9*s45*s51 - 
      10*q2*q6*q9*s45*s51 + 2*q18*q8*q9*s45*s51 + 126*q7*q8*q9*s45*s51 + 
      2*q18*q6*q8^2*s45^2*s51 + 2*q3*q6*q8^2*s45^2*s51 + 2*q13*q2^2*s51^2 - 
      2*q2^2*q3*s51^2 + 5*q13*q2*q7*s51^2 - q2*q21*q7*s51^2 - 
      4*q2*q3*q7*s51^2 + 2*q13*q6*q7*s51^2 + 106*q2*q6*q7*s51^2 + 
      2*q21*q7^2*s51^2 - 2*q3*q7^2*s51^2 - 2*q16*q2*q8*s51^2 + 
      116*q2*q6*q8*s51^2 - 116*q2*q7*q8*s51^2 - 106*q6*q7*q8*s51^2 - 
      2*q13*q2*q9*s51^2 + 2*q2*q24*q9*s51^2 - 2*q25*q8*q9*s51^2 + 
      10*q7*q8*q9*s51^2 + 2*q10*q9^2*s51^2 + 2*q24*q9^2*s51^2 + 
      2*q25*q9^2*s51^2 + 2*q4*q9^2*s51^2 + 4*q13*q2^2*q7*s12*s51^2 - 
      4*q2^2*q3*q7*s12*s51^2 - 2*q2*q21*q7^2*s12*s51^2 + 
      2*q2*q3*q7^2*s12*s51^2 - 2*q10*q6*q9^2*s34*s51^2 - 
      2*q25*q6*q9^2*s34*s51^2 + 2*q24*q7*q9^2*s34*s51^2 + 
      2*q4*q7*q9^2*s34*s51^2 - 2*q16*q6^2*q8*s45*s51^2 - 
      2*q3*q6^2*q8*s45*s51^2 + 2*q13*q2^2*q7*s51^3 - 2*q2^2*q3*q7*s51^3 - 
      2*q2*q21*q7^2*s51^3 + 2*q2*q3*q7^2*s51^3 + 116*q2*q6*q7*q8*s51^3] + 
   ((2*F[1, 1, 6]^2 - 2*F[1, 1, 9]^2)*r[4*q10 - 8*q16 + 17*q2 - 11*q25 - 
       2*q3 + 4*q4 - 4*q5 - 11*q6 + 2*q7 - 10*q8 - 8*q9 - 5*q2*q25*s12 + 
       3*q25^2*s12 + 2*q2*q4*s12 + 12*q25*q5*s12 - 4*q4*q5*s12 - 
       3*q2*q7*s12 + 4*q3*q7*s12 - 3*q5*q7*s12 - q25*q8*s12 + 4*q4*q8*s12 + 
       q7*q8*s12 + 4*q25*q5^2*s12^2 - 4*q4*q5^2*s12^2 + 3*q2*q25*q8*s12^2 - 
       2*q2*q4*q8*s12^2 - 3*q25*q5*q8*s12^2 + 2*q4*q5*q8*s12^2 + 
       q2*q7*q8*s12^2 - q5*q7*q8*s12^2 - 4*q25^2*s23 + 2*q10*q5*s23 + 
       13*q16*q5*s23 + 12*q25*q5*s23 - 2*q4*q5*s23 - q5^2*s23 + 
       4*q16*q6*s23 + 8*q25*q6*s23 + 8*q3*q6*s23 - 8*q5*q6*s23 - 
       4*q10*q9*s23 - 14*q25*q9*s23 + 2*q4*q9*s23 - 2*q25^2*q5*s12*s23 - 
       3*q25*q5^2*s12*s23 + 2*q4*q5^2*s12*s23 - q25^2*q5^2*s12^2*s23 - 
       3*q16^2*q5*s23^2 + q25^2*q5*s23^2 + q25*q5^2*s23^2 + 
       2*q16^2*q6*s23^2 + 3*q25^2*q6*s23^2 + 3*q16*q5*q6*s23^2 + 
       2*q5^2*q6*s23^2 - 4*q16*q6^2*s23^2 - 6*q3*q6^2*s23^2 + q5*q6^2*s23^2 - 
       q16^2*q5*q6*s23^3 - q25^2*q5*q6*s23^3 - q25*q5^2*q6*s23^3 - 
       q16^2*q6^2*s23^3 - q16*q5*q6^2*s23^3 - 2*q16^2*s34 + q16*q2*s34 - 
       2*q2*q23*s34 + 4*q2*q25*s34 + 6*q25^2*s34 + 2*q2*q4*s34 + q16*q5*s34 - 
       9*q2*q5*s34 - 2*q23*q5*s34 - 4*q25*q5*s34 + 4*q4*q5*s34 - 2*q5^2*s34 + 
       2*q2*q6*s34 - 4*q25*q6*s34 + 6*q5*q6*s34 - 2*q16*q7*s34 + 
       4*q23*q7*s34 - 2*q4*q7*s34 - 3*q5*q7*s34 + 7*q16*q8*s34 - 
       4*q23*q8*s34 - 44*q25*q8*s34 - 2*q4*q8*s34 + 23*q5*q8*s34 + 
       4*q10*q9*s34 - 6*q2*q9*s34 - 2*q25*q9*s34 + 8*q5*q9*s34 + 
       18*q6*q9*s34 + 4*q7*q9*s34 - 2*q8*q9*s34 + 6*q25^2*q5*s12*s34 - 
       6*q25*q5^2*s12*s34 + 4*q4*q5^2*s12*s34 + 7*q25^2*q8*s12*s34 - 
       24*q25*q5*q8*s12*s34 + 4*q4*q5*q8*s12*s34 + q25^2*q5^2*s12^2*s34 + 
       q25^2*q5*q8*s12^2*s34 - 4*q25*q5^2*q8*s12^2*s34 + 
       4*q4*q5^2*q8*s12^2*s34 - q16^2*q5*s23*s34 + 2*q25^2*q5*s23*s34 + 
       3*q25*q5^2*s23*s34 - 2*q4*q5^2*s23*s34 - q25^2*q6*s23*s34 - 
       5*q25*q5*q6*s23*s34 + 3*q5^2*q6*s23*s34 + 2*q25^2*q5^2*s12*s23*s34 - 
       q25^2*q5*q6*s23^2*s34 - q25*q5^2*q6*s23^2*s34 + q16^2*q2*s34^2 + 
       4*q10*q2^2*s34^2 - 3*q16*q2^2*s34^2 - 2*q10*q2*q5*s34^2 - 
       3*q16*q2*q5*s34^2 - 6*q25^2*q5*s34^2 + 2*q25*q5^2*s34^2 + 
       3*q16*q5*q7*s34^2 - q16^2*q8*s34^2 - 16*q25^2*q8*s34^2 + 
       2*q23*q5*q8*s34^2 + 21*q25*q5*q8*s34^2 - 2*q4*q5*q8*s34^2 - 
       q5^2*q8*s34^2 - q2^2*q9*s34^2 + 2*q2*q4*q9*s34^2 + 7*q2*q5*q9*s34^2 + 
       4*q25*q6*q9*s34^2 - 4*q5*q6*q9*s34^2 - 4*q4*q7*q9*s34^2 - 
       6*q5*q7*q9*s34^2 - 4*q25*q8*q9*s34^2 + 5*q5*q8*q9*s34^2 + 
       q2*q9^2*s34^2 + q6*q9^2*s34^2 + q8*q9^2*s34^2 - 
       2*q25^2*q5^2*s12*s34^2 - 8*q25^2*q5*q8*s12*s34^2 + 
       6*q25*q5^2*q8*s12*s34^2 - 4*q4*q5^2*q8*s12*s34^2 - 
       q25^2*q5^2*q8*s12^2*s34^2 - q25^2*q5^2*s23*s34^2 + q25^2*q5^2*s34^3 + 
       7*q25^2*q5*q8*s34^3 - 2*q25*q5^2*q8*s34^3 + 2*q25^2*q5^2*q8*s12*
        s34^3 - q25^2*q5^2*q8*s34^4 - 4*q16^2*s45 - 2*q10*q2*s45 + 
       8*q16*q2*s45 - 14*q16*q5*s45 + 5*q16*q6*s45 + 12*q2*q6*s45 + 
       2*q23*q6*s45 - 8*q3*q6*s45 + 10*q5*q6*s45 - 4*q16*q7*s45 + 
       4*q23*q7*s45 + 2*q3*q7*s45 - 2*q23*q8*s45 + q5*q8*s45 + 3*q7*q8*s45 - 
       23*q2*q9*s45 + q6*q9*s45 + 8*q7*q9*s45 + 11*q8*q9*s45 + 
       7*q16^2*q5*s23*s45 + q16^2*q6*s23*s45 + q16*q5*q6*s23*s45 - 
       q5^2*q6*s23*s45 + 7*q16*q6^2*s23*s45 + 10*q3*q6^2*s23*s45 - 
       3*q5*q6^2*s23*s45 + 2*q16^2*q5*q6*s23^2*s45 + 2*q16^2*q6^2*s23^2*s45 + 
       2*q16*q5*q6^2*s23^2*s45 - 4*q16^2*q2*s34*s45 + 6*q10*q2^2*s34*s45 - 
       9*q16*q2^2*s34*s45 + 5*q16^2*q5*s34*s45 + 4*q10*q2*q5*s34*s45 - 
       17*q16*q2*q5*s34*s45 - 2*q2*q23*q5*s34*s45 - 5*q2*q5*q6*s34*s45 - 
       2*q5^2*q6*s34*s45 + 3*q16*q5*q7*s34*s45 - q16*q7^2*s34*s45 - 
       q16^2*q8*s34*s45 + 2*q23*q5*q8*s34*s45 + 3*q2^2*q9*s34*s45 + 
       23*q2*q5*q9*s34*s45 - 11*q5*q6*q9*s34*s45 - 3*q5*q7*q9*s34*s45 + 
       q7^2*q9*s34*s45 - 9*q5*q8*q9*s34*s45 - 3*q2*q9^2*s34*s45 + 
       q6*q9^2*s34*s45 + 2*q8*q9^2*s34*s45 - 2*q16^2*q2^2*s34^2*s45 + 
       q16^2*q2*q5*s34^2*s45 + 4*q10*q2^2*q5*s34^2*s45 - 
       3*q16*q2^2*q5*s34^2*s45 - q2^2*q5*q9*s34^2*s45 - 
       q2*q5^2*q9*s34^2*s45 + q5^2*q6*q9*s34^2*s45 + q2*q5*q9^2*s34^2*s45 - 
       q5*q8*q9^2*s34^2*s45 - q16^2*q2*s45^2 - q16*q2^2*s45^2 - 
       4*q16^2*q5*s45^2 + 4*q10*q2*q5*s45^2 - 8*q16*q2*q5*s45^2 - 
       3*q16^2*q6*s45^2 - 2*q2*q23*q6*s45^2 - 4*q16*q5*q6*s45^2 - 
       12*q2*q5*q6*s45^2 - 3*q16*q6^2*s45^2 - 4*q3*q6^2*s45^2 + 
       2*q5*q6^2*s45^2 - 4*q16*q2*q8*s45^2 - 4*q16*q6*q8*s45^2 + 
       4*q2*q6*q8*s45^2 + q5*q7*q8*s45^2 + q2^2*q9*s45^2 + 
       16*q2*q5*q9*s45^2 + 4*q2*q6*q9*s45^2 - 16*q5*q6*q9*s45^2 + 
       q5*q7*q9*s45^2 - q5*q8*q9*s45^2 - 3*q7*q8*q9*s45^2 - q2*q9^2*s45^2 + 
       q6*q9^2*s45^2 - q16^2*q5*q6*s23*s45^2 - q16^2*q6^2*s23*s45^2 - 
       q16*q5*q6^2*s23*s45^2 - 4*q16^2*q2*q5*s34*s45^2 + 
       4*q10*q2^2*q5*s34*s45^2 - 4*q16*q2^2*q5*s34*s45^2 + 
       q2*q5^2*q6*s34*s45^2 - q2*q5^2*q9*s34*s45^2 + q5^2*q6*q9*s34*s45^2 - 
       q5*q6^2*q9*s34*s45^2 - q16^2*q2^2*q5*s34^2*s45^2 + q2*q5^2*q6*s45^3 - 
       q2*q5*q6^2*s45^3 - q2*q5^2*q9*s45^3 + q2^2*q6*q9*s45^3 + 
       16*q2*q5*q6*q9*s45^3 + q5^2*q6*q9*s45^3 + q2*q6^2*q9*s45^3 - 
       q5*q6^2*q9*s45^3 - q5*q7*q8*q9*s45^3 - q2*q6*q9^2*s45^3 - 
       q2*q5^2*q6*q9*s45^4 + q2*q5*q6^2*q9*s45^4 - 2*q10*q2*s51 + 
       18*q16*q2*s51 - 6*q2*q25*s51 + 4*q25^2*s51 - 4*q2*q3*s51 - 
       6*q2*q4*s51 + 4*q10*q6*s51 - 17*q16*q6*s51 - 7*q2*q6*s51 - 
       6*q3*q6*s51 - 2*q16*q7*s51 + 2*q2*q7*s51 + q6*q7*s51 - 2*q16*q8*s51 - 
       5*q2*q8*s51 + 18*q25*q8*s51 - q7*q8*s51 - 8*q10*q9*s51 - 
       12*q2*q9*s51 + 8*q25*q9*s51 - 4*q4*q9*s51 - 5*q6*q9*s51 + 
       3*q7*q9*s51 - 3*q8*q9*s51 + q2^2*q25*s12*s51 + q2^2*q7*s12*s51 - 
       4*q2*q3*q7*s12*s51 + 3*q2*q25*q8*s12*s51 - q25^2*q8*s12*s51 - 
       4*q2*q4*q8*s12*s51 - q2*q7*q8*s12*s51 - q16^2*q6*s23*s51 - 
       q25^2*q6*s23*s51 + 2*q16*q6^2*s23*s51 + 2*q3*q6^2*s23*s51 - 
       q25^2*q9*s23*s51 + 2*q10*q9^2*s23*s51 + 2*q25*q9^2*s23*s51 + 
       q16^2*q6^2*s23^2*s51 + 2*q10*q2^2*s34*s51 - 5*q16*q2^2*s34*s51 - 
       q2^2*q25*s34*s51 - 3*q2*q25*q6*s34*s51 + 4*q25^2*q6*s34*s51 - 
       q2^2*q7*s34*s51 - q2*q6*q7*s34*s51 - q16*q7^2*s34*s51 + 
       14*q25^2*q8*s34*s51 + 3*q2^2*q9*s34*s51 - 3*q25^2*q9*s34*s51 - 
       8*q2*q4*q9*s34*s51 + 4*q10*q6*q9*s34*s51 - 19*q25*q6*q9*s34*s51 + 
       4*q4*q7*q9*s34*s51 + q7^2*q9*s34*s51 - 4*q10*q9^2*s34*s51 - 
       3*q2*q9^2*s34*s51 - q25*q9^2*s34*s51 - q6*q9^2*s34*s51 - 
       2*q8*q9^2*s34*s51 - q16^2*q2^2*s34^2*s51 + 4*q25^2*q6*q9*s34^2*s51 - 
       q25^2*q8*q9*s34^2*s51 + 4*q10*q6*q9^2*s34^2*s51 + 
       2*q25*q6*q9^2*s34^2*s51 - q25*q8*q9^2*s34^2*s51 - 2*q16^2*q2*s45*s51 - 
       2*q16*q2^2*s45*s51 - q16^2*q6*s45*s51 - 2*q2*q23*q6*s45*s51 + 
       4*q16*q6^2*s45*s51 + 4*q3*q6^2*s45*s51 - q16^2*q8*s45*s51 + 
       12*q16*q6*q8*s45*s51 - 9*q2*q6*q8*s45*s51 - 2*q23*q6*q8*s45*s51 - 
       3*q16*q7*q8*s45*s51 - q6*q7*q8*s45*s51 - q2^2*q9*s45*s51 + 
       4*q2*q3*q9*s45*s51 - 5*q2*q6*q9*s45*s51 - 4*q3*q8*q9*s45*s51 + 
       q2*q9^2*s45*s51 - q8*q9^2*s45*s51 - q16^2*q6^2*s45^2*s51 - 
       q16^2*q2*q8*s45^2*s51 - q16*q2^2*q8*s45^2*s51 - 
       2*q16^2*q6*q8*s45^2*s51 + q2^2*q6*q8*s45^2*s51 - 
       4*q16*q6^2*q8*s45^2*s51 - 4*q3*q6^2*q8*s45^2*s51 + 
       q2^2*q6*q9*s45^2*s51 - q2*q6*q9^2*s45^2*s51 - q16^2*q2*s51^2 - 
       q16*q2^2*s51^2 + q2^2*q25*s51^2 + 3*q2*q25*q6*s51^2 + q2^2*q7*s51^2 - 
       4*q2*q6*q7*s51^2 + q16^2*q8*s51^2 + 4*q16*q2*q8*s51^2 - 
       q2^2*q8*s51^2 - 4*q25^2*q8*s51^2 - 3*q16*q6*q8*s51^2 - 
       q2*q6*q8*s51^2 - 2*q3*q6*q8*s51^2 - 3*q16*q7*q8*s51^2 + 
       q2*q7*q8*s51^2 + 2*q6*q7*q8*s51^2 - 2*q2^2*q9*s51^2 - q25^2*q9*s51^2 + 
       6*q2*q3*q9*s51^2 + 6*q2*q4*q9*s51^2 - 2*q10*q6*q9*s51^2 + 
       3*q25*q6*q9*s51^2 + 4*q25*q8*q9*s51^2 + 2*q3*q8*q9*s51^2 + 
       2*q7*q8*q9*s51^2 + 4*q10*q9^2*s51^2 + 2*q2*q9^2*s51^2 + 
       q25*q9^2*s51^2 + q8*q9^2*s51^2 + q25^2*q9^2*s23*s51^2 + 
       q25^2*q6*q9*s34*s51^2 + 2*q25^2*q8*q9*s34*s51^2 - 
       q25^2*q9^2*s34*s51^2 - 4*q10*q6*q9^2*s34*s51^2 - 
       3*q25*q6*q9^2*s34*s51^2 + 2*q25*q8*q9^2*s34*s51^2 + 
       q25^2*q6*q9^2*s34^2*s51^2 - 2*q16^2*q2*q8*s45*s51^2 - 
       2*q16*q2^2*q8*s45*s51^2 - q16^2*q6*q8*s45*s51^2 + 
       4*q16*q6^2*q8*s45*s51^2 + 4*q3*q6^2*q8*s45*s51^2 - 
       q16^2*q6^2*q8*s45^2*s51^2 - q16^2*q2*q8*s51^3 - q16*q2^2*q8*s51^3 - 
       q2*q6*q7*q8*s51^3 - q25^2*q8*q9*s51^3 - q25*q8*q9^2*s51^3])/2 + 
   ((2*F[1, 1, 2]^2 - 2*F[1, 1, 6]^2)*r[2*q10 - 10*q15 - 41*q18 + q2 - 
       14*q25 - 2*q3 + 2*q4 - 15*q5 + 22*q6 + 31*q7 - 19*q8 + 8*q9 + 
       4*q15*q2*s12 + 2*q18*q2*s12 - 2*q2*q25*s12 + 3*q25^2*s12 - 
       6*q2*q3*s12 + 4*q2*q5*s12 + 10*q25*q5*s12 + 6*q3*q5*s12 - 
       2*q4*q5*s12 - q5^2*s12 + 2*q18*q7*s12 - 2*q2*q7*s12 + 4*q3*q7*s12 + 
       4*q4*q7*s12 - 11*q5*q7*s12 - 3*q7^2*s12 + 2*q15*q8*s12 - 
       2*q18*q8*s12 - q2*q8*s12 - 2*q25*q8*s12 + 4*q3*q8*s12 + 5*q5*q8*s12 - 
       10*q7*q8*s12 + 2*q8^2*s12 + 3*q25*q5^2*s12^2 - 4*q4*q5^2*s12^2 - 
       4*q2*q3*q7*s12^2 + 2*q3*q5*q7*s12^2 + 3*q2*q25*q8*s12^2 - 
       3*q25*q5*q8*s12^2 - 2*q4*q5*q8*s12^2 - q5^2*q8*s12^2 + 
       6*q2*q7*q8*s12^2 - 9*q5*q7*q8*s12^2 + q5*q8^2*s12^2 - 4*q25^2*s23 + 
       2*q10*q5*s23 + 13*q25*q5*s23 - 6*q3*q5*s23 - 2*q4*q5*s23 + 
       10*q25*q6*s23 + 2*q3*q6*s23 + 2*q5*q6*s23 - 4*q10*q9*s23 - 
       14*q25*q9*s23 + 2*q4*q9*s23 - 2*q25^2*q5*s12*s23 - 
       3*q25*q5^2*s12*s23 + 2*q4*q5^2*s12*s23 - q25^2*q5^2*s12^2*s23 + 
       q25^2*q5*s23^2 + q25*q5^2*s23^2 + 3*q25^2*q6*s23^2 - q25*q5*q6*s23^2 + 
       6*q3*q5*q6*s23^2 + q5^2*q6*s23^2 - q25^2*q5*q6*s23^3 - 
       q25*q5^2*q6*s23^3 + 4*q18^2*s34 - 2*q10*q2*s34 + 2*q18*q2*s34 + 
       q2*q25*s34 + 6*q25^2*s34 - q2*q5*s34 - 2*q25*q5*s34 + 2*q4*q5*s34 - 
       q5^2*s34 + 10*q18*q6*s34 - 5*q25*q6*s34 + 5*q5*q6*s34 + 6*q10*q7*s34 - 
       15*q18*q7*s34 + 4*q2*q7*s34 - 7*q5*q7*s34 - 3*q7^2*s34 - 
       36*q25*q8*s34 + 15*q5*q8*s34 - q8^2*s34 + 4*q10*q9*s34 + 
       2*q15*q9*s34 - 20*q18*q9*s34 - 7*q2*q9*s34 - 2*q25*q9*s34 - 
       8*q5*q9*s34 + 17*q6*q9*s34 + 27*q7*q9*s34 - 3*q8*q9*s34 + 
       6*q25^2*q5*s12*s34 - 4*q25*q5^2*s12*s34 + 4*q4*q5^2*s12*s34 + 
       7*q25^2*q8*s12*s34 - 19*q25*q5*q8*s12*s34 + 8*q4*q5*q8*s12*s34 - 
       q5*q8^2*s12*s34 + q25^2*q5^2*s12^2*s34 + q25^2*q5*q8*s12^2*s34 - 
       3*q25*q5^2*q8*s12^2*s34 + 4*q4*q5^2*q8*s12^2*s34 + 
       2*q25^2*q5*s23*s34 + 3*q25*q5^2*s23*s34 - 2*q4*q5^2*s23*s34 - 
       q25^2*q6*s23*s34 - 6*q25*q5*q6*s23*s34 + 2*q5^2*q6*s23*s34 + 
       2*q25^2*q5^2*s12*s23*s34 - q25^2*q5*q6*s23^2*s34 - 
       q25*q5^2*q6*s23^2*s34 - 4*q10*q2*q5*s34^2 - 6*q25^2*q5*s34^2 + 
       q25*q5^2*s34^2 + 2*q10*q5*q7*s34^2 - 16*q25^2*q8*s34^2 + 
       16*q25*q5*q8*s34^2 - 2*q4*q5*q8*s34^2 + 3*q18*q2*q9*s34^2 + 
       6*q2*q5*q9*s34^2 + 4*q25*q6*q9*s34^2 - 4*q5*q6*q9*s34^2 - 
       5*q18*q7*q9*s34^2 - 2*q4*q7*q9*s34^2 - 9*q5*q7*q9*s34^2 - 
       3*q7^2*q9*s34^2 - 4*q25*q8*q9*s34^2 + 5*q5*q8*q9*s34^2 + 
       q6*q9^2*s34^2 + q7*q9^2*s34^2 + q8*q9^2*s34^2 - 
       2*q25^2*q5^2*s12*s34^2 - 8*q25^2*q5*q8*s12*s34^2 + 
       4*q25*q5^2*q8*s12*s34^2 - 4*q4*q5^2*q8*s12*s34^2 - 
       q25^2*q5^2*q8*s12^2*s34^2 - q25^2*q5^2*s23*s34^2 + q25^2*q5^2*s34^3 + 
       7*q25^2*q5*q8*s34^3 - q25*q5^2*q8*s34^3 + 2*q25^2*q5^2*q8*s12*s34^3 - 
       q25^2*q5^2*q8*s34^4 - 4*q18^2*s45 - q18*q2*s45 + 2*q2*q3*s45 + 
       2*q10*q5*s45 + 2*q15*q5*s45 - 3*q2*q5*s45 + 2*q3*q5*s45 - 
       25*q18*q6*s45 + 2*q2*q6*s45 - 12*q3*q6*s45 - 12*q5*q6*s45 + 
       2*q10*q7*s45 + 4*q3*q7*s45 + 27*q5*q7*s45 - q7^2*s45 + 4*q15*q8*s45 + 
       22*q18*q8*s45 - q2*q8*s45 + 4*q3*q8*s45 - 6*q5*q8*s45 - 26*q7*q8*s45 - 
       q8^2*s45 + 2*q15*q9*s45 + 8*q18*q9*s45 - 3*q2*q9*s45 - 35*q7*q9*s45 + 
       25*q8*q9*s45 + 4*q3*q5*q7*s12*s45 - q5^2*q7*s12*s45 - 
       q5*q7^2*s12*s45 - 2*q15*q5*q8*s12*s45 + 21*q5*q7*q8*s12*s45 + 
       q7^2*q8*s12*s45 - q5*q8^2*s12*s45 - q7*q8^2*s12*s45 - 
       q5^2*q7*q8*s12^2*s45 - q5*q7^2*q8*s12^2*s45 + q5*q7*q8^2*s12^2*s45 - 
       8*q3*q5*q6*s23*s45 - q18*q2^2*s34*s45 - 4*q10*q2*q5*s34*s45 - 
       q2^2*q5*s34*s45 - 3*q18*q2*q6*s34*s45 - 3*q2*q5*q6*s34*s45 + 
       8*q10*q5*q7*s34*s45 - q5^2*q7*s34*s45 - q5*q7^2*s34*s45 - 
       3*q18*q2*q9*s34*s45 + 2*q15*q5*q9*s34*s45 - 3*q2*q5*q9*s34*s45 - 
       9*q5*q6*q9*s34*s45 + 23*q5*q7*q9*s34*s45 - 13*q5*q8*q9*s34*s45 - 
       2*q7*q9^2*s34*s45 + 2*q8*q9^2*s34*s45 + q5^2*q6*q9*s34^2*s45 - 
       q5^2*q7*q9*s34^2*s45 - q5*q7^2*q9*s34^2*s45 + q5*q7*q9^2*s34^2*s45 - 
       q5*q8*q9^2*s34^2*s45 + 3*q18*q2*q6*s45^2 + 3*q2*q5*q6*s45^2 + 
       2*q3*q5*q6*s45^2 + 6*q10*q5*q7*s45^2 + 7*q18*q6*q8*s45^2 - 
       q2*q6*q8*s45^2 + 6*q3*q6*q8*s45^2 - 18*q5*q7*q8*s45^2 + 
       q5*q8^2*s45^2 + 2*q7*q8^2*s45^2 - q2*q5*q9*s45^2 - 3*q2*q6*q9*s45^2 + 
       q5*q6*q9*s45^2 - 19*q5*q7*q9*s45^2 + 19*q5*q8*q9*s45^2 + 
       38*q7*q8*q9*s45^2 - 3*q8^2*q9*s45^2 + 2*q7*q9^2*s45^2 - 
       2*q8*q9^2*s45^2 - q5*q7*q8^2*s12*s45^2 + q5*q8^2*q9*s34*s45^2 - 
       q5*q7*q9^2*s34*s45^2 + q5*q8*q9^2*s34*s45^2 + q5*q7*q8^2*s45^3 - 
       q2*q5*q6*q9*s45^3 + 20*q5*q7*q8*q9*s45^3 - q5*q8^2*q9*s45^3 - 
       3*q7*q8^2*q9*s45^3 + q5*q7*q9^2*s45^3 - q5*q8*q9^2*s45^3 - 
       2*q7*q8*q9^2*s45^3 - q5*q7*q8^2*q9*s45^4 - q5*q7*q8*q9^2*s45^4 + 
       4*q25^2*s51 + 4*q10*q6*s51 + 34*q18*q6*s51 - q25*q6*s51 + 
       4*q3*q6*s51 - 6*q10*q7*s51 + 18*q18*q7*s51 - 2*q2*q7*s51 + 
       2*q3*q7*s51 - 6*q4*q7*s51 - 6*q6*q7*s51 - 2*q15*q8*s51 - 
       18*q18*q8*s51 + 15*q25*q8*s51 - 6*q3*q8*s51 + 2*q4*q8*s51 + q8^2*s51 - 
       6*q10*q9*s51 + 23*q18*q9*s51 + 3*q2*q9*s51 + 7*q25*q9*s51 - 
       2*q4*q9*s51 - q6*q9*s51 - 20*q7*q9*s51 - 2*q8*q9*s51 + 
       q2^2*q25*s12*s51 + q2^2*q7*s12*s51 - 4*q2*q3*q7*s12*s51 + 
       3*q2*q25*q8*s12*s51 - q25^2*q8*s12*s51 + 3*q2*q7*q8*s12*s51 - 
       q25^2*q6*s23*s51 - q25^2*q9*s23*s51 + 2*q10*q9^2*s23*s51 + 
       2*q25*q9^2*s23*s51 - q2^2*q25*s34*s51 + q18^2*q6*s34*s51 - 
       3*q2*q25*q6*s34*s51 + 4*q25^2*q6*s34*s51 + 4*q18^2*q7*s34*s51 - 
       q2^2*q7*s34*s51 + 8*q18*q6*q7*s34*s51 - 3*q2*q6*q7*s34*s51 - 
       q18*q7^2*s34*s51 - 2*q4*q7^2*s34*s51 + 14*q25^2*q8*s34*s51 + 
       3*q18^2*q9*s34*s51 - 3*q25^2*q9*s34*s51 - 22*q25*q6*q9*s34*s51 + 
       17*q18*q7*q9*s34*s51 - 4*q4*q7*q9*s34*s51 + q25*q8*q9*s34*s51 - 
       4*q10*q9^2*s34*s51 - q25*q9^2*s34*s51 - q7*q9^2*s34*s51 - 
       2*q8*q9^2*s34*s51 + 4*q25^2*q6*q9*s34^2*s51 + q18^2*q7*q9*s34^2*s51 + 
       q18*q7^2*q9*s34^2*s51 - 4*q4*q7^2*q9*s34^2*s51 - 
       q25^2*q8*q9*s34^2*s51 + 4*q10*q6*q9^2*s34^2*s51 + 
       2*q25*q6*q9^2*s34^2*s51 - q25*q8*q9^2*s34^2*s51 - 3*q18^2*q6*s45*s51 + 
       4*q10*q6*q7*s45*s51 + 4*q18^2*q8*s45*s51 - 2*q15*q6*q8*s45*s51 - 
       28*q18*q6*q8*s45*s51 - 16*q3*q6*q8*s45*s51 + 10*q6*q7*q8*s45*s51 - 
       q7^2*q8*s45*s51 - q18*q8^2*s45*s51 + 2*q3*q8^2*s45*s51 + 
       q7*q8^2*s45*s51 - q18^2*q9*s45*s51 + 2*q15*q6*q9*s45*s51 - 
       q2*q6*q9*s45*s51 - 5*q18*q8*q9*s45*s51 + 23*q7*q8*q9*s45*s51 + 
       q7*q9^2*s45*s51 - q8*q9^2*s45*s51 + q18^2*q6*q8*s45^2*s51 + 
       4*q18*q6*q8^2*s45^2*s51 + 4*q3*q6*q8^2*s45^2*s51 - 
       3*q7*q8^2*q9*s45^2*s51 - q7*q8*q9^2*s45^2*s51 + q2^2*q25*s51^2 + 
       4*q18^2*q6*s51^2 + 3*q2*q25*q6*s51^2 + q2^2*q7*s51^2 + 
       6*q10*q6*q7*s51^2 + 5*q18*q6*q7*s51^2 + 3*q2*q6*q7*s51^2 - 
       q6*q7^2*s51^2 - 4*q25^2*q8*s51^2 + 8*q18*q6*q8*s51^2 + 
       q2*q6*q8*s51^2 + 4*q3*q6*q8*s51^2 - q2*q7*q8*s51^2 - 
       5*q6*q7*q8*s51^2 - 4*q18^2*q9*s51^2 - q25^2*q9*s51^2 + 
       2*q10*q6*q9*s51^2 + 3*q25*q6*q9*s51^2 - 8*q18*q7*q9*s51^2 + 
       4*q4*q7*q9*s51^2 - 5*q18*q8*q9*s51^2 + 3*q25*q8*q9*s51^2 + 
       5*q7*q8*q9*s51^2 + 4*q10*q9^2*s51^2 + 2*q25*q9^2*s51^2 + 
       q8*q9^2*s51^2 + q25^2*q9^2*s23*s51^2 + q18^2*q6*q7*s34*s51^2 + 
       q18*q6*q7^2*s34*s51^2 + q25^2*q6*q9*s34*s51^2 - 
       4*q18^2*q7*q9*s34*s51^2 - 4*q18*q7^2*q9*s34*s51^2 + 
       4*q4*q7^2*q9*s34*s51^2 + 2*q25^2*q8*q9*s34*s51^2 - 
       q25^2*q9^2*s34*s51^2 - 4*q10*q6*q9^2*s34*s51^2 - 
       4*q25*q6*q9^2*s34*s51^2 + 2*q25*q8*q9^2*s34*s51^2 - 
       q18^2*q7^2*q9*s34^2*s51^2 + q25^2*q6*q9^2*s34^2*s51^2 - 
       4*q18^2*q6*q8*s45*s51^2 + q6*q7^2*q8*s45*s51^2 - 
       4*q18*q6*q8^2*s45*s51^2 - 4*q3*q6*q8^2*s45*s51^2 + 
       q18^2*q8*q9*s45*s51^2 + q18*q8^2*q9*s45*s51^2 - q7*q8^2*q9*s45*s51^2 + 
       q18^2*q6*q8^2*s45^2*s51^2 + q2*q6*q7*q8*s51^3 - q25^2*q8*q9*s51^3 - 
       q25*q8*q9^2*s51^3])/2 + ((4*F[1, 1, 2] - 4*F[1, 1, 9])*
     r[2*q10 + 2*q15 + 93*q18 + 15*q2 + 27*q25 + 3*q3 - 7*q4 + 28*q5 - 
       44*q6 - 78*q7 + 43*q8 - 10*q9 + 4*q15*q2*s12 + 8*q18*q2*s12 + 
       11*q2*q25*s12 - 5*q25^2*s12 + 12*q2*q3*s12 + 2*q15*q5*s12 + 
       2*q2*q5*s12 - 33*q25*q5*s12 - 20*q3*q5*s12 + 7*q4*q5*s12 + 
       3*q5^2*s12 - q18*q7*s12 + 7*q2*q7*s12 - 8*q3*q7*s12 - 7*q4*q7*s12 + 
       6*q5*q7*s12 + 7*q7^2*s12 + q18*q8*s12 + 12*q25*q8*s12 - 7*q3*q8*s12 - 
       6*q4*q8*s12 - 24*q5*q8*s12 + 22*q7*q8*s12 - 4*q8^2*s12 - 
       6*q25*q5^2*s12^2 + 7*q4*q5^2*s12^2 + 7*q2*q3*q7*s12^2 - 
       4*q3*q5*q7*s12^2 - 5*q2*q25*q8*s12^2 - 2*q15*q5*q8*s12^2 + 
       5*q25*q5*q8*s12^2 + 3*q4*q5*q8*s12^2 + q5^2*q8*s12^2 - 
       11*q2*q7*q8*s12^2 + 16*q5*q7*q8*s12^2 - 3*q5*q8^2*s12^2 + 
       7*q25^2*s23 - 9*q10*q5*s23 - 20*q25*q5*s23 + 20*q3*q5*s23 + 
       9*q4*q5*s23 - 21*q25*q6*s23 - 3*q3*q6*s23 - 8*q5*q6*s23 + 
       17*q10*q9*s23 + 36*q25*q9*s23 - 9*q4*q9*s23 + 4*q25^2*q5*s12*s23 + 
       12*q25*q5^2*s12*s23 - 9*q4*q5^2*s12*s23 + 2*q25^2*q5^2*s12^2*s23 + 
       q25*q5^3*s12^2*s23 - q4*q5^3*s12^2*s23 - 2*q25^2*q5*s23^2 - 
       3*q25*q5^2*s23^2 - 5*q25^2*q6*s23^2 - 7*q25*q5*q6*s23^2 - 
       20*q3*q5*q6*s23^2 - 3*q5^2*q6*s23^2 + 2*q25^2*q5*q6*s23^3 + 
       3*q25*q5^2*q6*s23^3 - 7*q18^2*s34 + 10*q10*q2*s34 - 7*q18*q2*s34 + 
       2*q2*q25*s34 - 11*q25^2*s34 - 6*q10*q5*s34 + 2*q15*q5*s34 - 
       6*q2*q5*s34 + 2*q25*q5*s34 - q4*q5*s34 + 3*q5^2*s34 - 15*q18*q6*s34 - 
       q2*q6*s34 - 6*q25*q6*s34 + q5*q6*s34 - 20*q10*q7*s34 + 18*q18*q7*s34 - 
       q2*q7*s34 + q4*q7*s34 + 10*q5*q7*s34 + 3*q7^2*s34 + 46*q25*q8*s34 + 
       8*q4*q8*s34 - 19*q5*q8*s34 + q8^2*s34 - 7*q10*q9*s34 - 4*q15*q9*s34 + 
       52*q18*q9*s34 + 13*q2*q9*s34 + 6*q25*q9*s34 - 6*q4*q9*s34 + 
       10*q5*q9*s34 - 27*q6*q9*s34 - 73*q7*q9*s34 + 20*q8*q9*s34 - 
       11*q25^2*q5*s12*s34 - 13*q25^2*q8*s12*s34 + 35*q25*q5*q8*s12*s34 - 
       10*q4*q5*q8*s12*s34 + 3*q5*q8^2*s12*s34 - 2*q25^2*q5^2*s12^2*s34 - 
       q25*q5^3*s12^2*s34 + q4*q5^3*s12^2*s34 - 2*q25^2*q5*q8*s12^2*s34 + 
       5*q25*q5^2*q8*s12^2*s34 - 6*q4*q5^2*q8*s12^2*s34 - 
       4*q25^2*q5*s23*s34 - 12*q25*q5^2*s23*s34 + 9*q4*q5^2*s23*s34 + 
       2*q25^2*q6*s23*s34 + 9*q25*q5*q6*s23*s34 - 6*q5^2*q6*s23*s34 - 
       4*q25^2*q5^2*s12*s23*s34 - 2*q25*q5^3*s12*s23*s34 + 
       2*q4*q5^3*s12*s23*s34 + 2*q25^2*q5*q6*s23^2*s34 + 
       3*q25*q5^2*q6*s23^2*s34 + 7*q10*q2*q5*s34^2 + 11*q25^2*q5*s34^2 + 
       6*q25*q5^2*s34^2 - 7*q4*q5^2*s34^2 - 4*q10*q5*q7*s34^2 + 
       29*q25^2*q8*s34^2 - 10*q25*q5*q8*s34^2 - 6*q4*q5*q8*s34^2 - 
       5*q18*q2*q9*s34^2 + 2*q15*q5*q9*s34^2 - 11*q2*q5*q9*s34^2 - 
       19*q25*q6*q9*s34^2 + 13*q5*q6*q9*s34^2 + 9*q18*q7*q9*s34^2 + 
       3*q4*q7*q9*s34^2 + 14*q5*q7*q9*s34^2 + 3*q7^2*q9*s34^2 + 
       14*q25*q8*q9*s34^2 - 16*q5*q8*q9*s34^2 - q6*q9^2*s34^2 - 
       3*q7*q9^2*s34^2 - 3*q8*q9^2*s34^2 + 4*q25^2*q5^2*s12*s34^2 + 
       2*q25*q5^3*s12*s34^2 - 2*q4*q5^3*s12*s34^2 + 15*q25^2*q5*q8*s12*
        s34^2 + 2*q25*q5^2*q8*s12*s34^2 - 2*q4*q5^2*q8*s12*s34^2 + 
       2*q25^2*q5^2*q8*s12^2*s34^2 + q25*q5^3*q8*s12^2*s34^2 - 
       q4*q5^3*q8*s12^2*s34^2 + 2*q25^2*q5^2*s23*s34^2 + q25*q5^3*s23*s34^2 - 
       q4*q5^3*s23*s34^2 - 2*q25^2*q5^2*s34^3 - q25*q5^3*s34^3 + 
       q4*q5^3*s34^3 - 13*q25^2*q5*q8*s34^3 - 7*q25*q5^2*q8*s34^3 + 
       8*q4*q5^2*q8*s34^3 - 4*q25^2*q5^2*q8*s12*s34^3 - 
       2*q25*q5^3*q8*s12*s34^3 + 2*q4*q5^3*q8*s12*s34^3 + 
       2*q25^2*q5^2*q8*s34^4 + q25*q5^3*q8*s34^4 - q4*q5^3*q8*s34^4 + 
       7*q18^2*s45 - 3*q18*q2*s45 - 5*q2*q3*s45 - 8*q10*q5*s45 + 
       7*q2*q5*s45 - 4*q3*q5*s45 + 61*q18*q6*s45 + 30*q3*q6*s45 + 
       38*q5*q6*s45 - 4*q10*q7*s45 - 16*q3*q7*s45 - 66*q5*q7*s45 + q7^2*s45 - 
       29*q18*q8*s45 + q2*q8*s45 - 6*q3*q8*s45 + 16*q5*q8*s45 + 
       57*q7*q8*s45 + q8^2*s45 - 13*q18*q9*s45 + q2*q9*s45 + 71*q7*q9*s45 - 
       58*q8*q9*s45 + 2*q15*q5^2*s12*s45 - 16*q3*q5*q7*s12*s45 + 
       q5^2*q7*s12*s45 + q5*q7^2*s12*s45 - 2*q15*q5*q8*s12*s45 - 
       40*q5*q7*q8*s12*s45 - 3*q7^2*q8*s12*s45 + 3*q5*q8^2*s12*s45 + 
       3*q7*q8^2*s12*s45 + 2*q15*q5^2*q8*s12^2*s45 - q5^2*q7*q8*s12^2*s45 + 
       3*q5*q7^2*q8*s12^2*s45 - 3*q5*q7*q8^2*s12^2*s45 + 
       24*q3*q5*q6*s23*s45 + 3*q18*q2^2*s34*s45 + 12*q10*q2*q5*s34*s45 + 
       3*q2^2*q5*s34*s45 + 2*q15*q5^2*s34*s45 + 5*q18*q2*q6*s34*s45 + 
       4*q2*q5*q6*s34*s45 - 24*q10*q5*q7*s34*s45 + q5^2*q7*s34*s45 + 
       q5*q7^2*s34*s45 + 14*q18*q2*q9*s34*s45 - 2*q15*q5*q9*s34*s45 + 
       15*q2*q5*q9*s34*s45 + 11*q5*q6*q9*s34*s45 - 50*q5*q7*q9*s34*s45 + 
       26*q5*q8*q9*s34*s45 + 6*q7*q9^2*s34*s45 - 6*q8*q9^2*s34*s45 + 
       2*q15*q5^2*q9*s34^2*s45 - 3*q5^2*q6*q9*s34^2*s45 + 
       q5^2*q7*q9*s34^2*s45 + q5*q7^2*q9*s34^2*s45 - 3*q5*q7*q9^2*s34^2*s45 + 
       3*q5*q8*q9^2*s34^2*s45 - 14*q18*q2*q6*s45^2 - 14*q2*q5*q6*s45^2 - 
       4*q3*q5*q6*s45^2 - 20*q10*q5*q7*s45^2 - 12*q18*q6*q8*s45^2 + 
       q2*q6*q8*s45^2 - 11*q3*q6*q8*s45^2 + 32*q5*q7*q8*s45^2 - 
       3*q5*q8^2*s45^2 - 6*q7*q8^2*s45^2 + 9*q18*q2*q9*s45^2 + 
       10*q2*q5*q9*s45^2 - q18*q6*q9*s45^2 + 2*q2*q6*q9*s45^2 - 
       10*q5*q6*q9*s45^2 + 35*q5*q7*q9*s45^2 - 35*q5*q8*q9*s45^2 - 
       80*q7*q8*q9*s45^2 + 9*q8^2*q9*s45^2 - 6*q7*q9^2*s45^2 + 
       6*q8*q9^2*s45^2 + 3*q5*q7*q8^2*s12*s45^2 - 3*q5*q8^2*q9*s34*s45^2 + 
       3*q5*q7*q9^2*s34*s45^2 - 3*q5*q8*q9^2*s34*s45^2 - 3*q5*q7*q8^2*s45^3 + 
       9*q18*q2*q6*q9*s45^3 + 10*q2*q5*q6*q9*s45^3 - 38*q5*q7*q8*q9*s45^3 + 
       3*q5*q8^2*q9*s45^3 + 9*q7*q8^2*q9*s45^3 - 3*q5*q7*q9^2*s45^3 + 
       3*q5*q8*q9^2*s45^3 + 6*q7*q8*q9^2*s45^3 + 3*q5*q7*q8^2*q9*s45^4 + 
       3*q5*q7*q8*q9^2*s45^4 + 10*q2*q25*s51 - 7*q25^2*s51 - 5*q2*q3*s51 - 
       16*q10*q6*s51 - 72*q18*q6*s51 - 9*q25*q6*s51 - 13*q3*q6*s51 + 
       20*q10*q7*s51 - 48*q18*q7*s51 + 13*q2*q7*s51 - 4*q3*q7*s51 + 
       22*q4*q7*s51 + 5*q6*q7*s51 - 2*q7^2*s51 + 48*q18*q8*s51 + q2*q8*s51 - 
       29*q25*q8*s51 + 22*q3*q8*s51 - 9*q4*q8*s51 + q6*q8*s51 - 7*q7*q8*s51 - 
       q8^2*s51 + 4*q10*q9*s51 + 2*q15*q9*s51 - 54*q18*q9*s51 - 7*q2*q9*s51 - 
       19*q25*q9*s51 + 7*q4*q9*s51 + q6*q9*s51 + 49*q7*q9*s51 - 4*q8*q9*s51 - 
       3*q2^2*q25*s12*s51 - 3*q2^2*q7*s12*s51 + 2*q2*q3*q7*s12*s51 - 
       14*q2*q25*q8*s12*s51 + 2*q25^2*q8*s12*s51 - 15*q2*q7*q8*s12*s51 + 
       2*q25^2*q6*s23*s51 + 2*q25^2*q9*s23*s51 - 7*q10*q9^2*s23*s51 - 
       7*q25*q9^2*s23*s51 + 3*q2^2*q25*s34*s51 - 2*q18^2*q6*s34*s51 + 
       5*q2*q25*q6*s34*s51 - 7*q25^2*q6*s34*s51 - 7*q18^2*q7*s34*s51 + 
       3*q2^2*q7*s34*s51 - 13*q18*q6*q7*s34*s51 + 4*q2*q6*q7*s34*s51 + 
       5*q4*q7^2*s34*s51 - 25*q25^2*q8*s34*s51 - 5*q18^2*q9*s34*s51 + 
       5*q25^2*q9*s34*s51 + 4*q10*q6*q9*s34*s51 + 39*q25*q6*q9*s34*s51 - 
       45*q18*q7*q9*s34*s51 + 4*q4*q7*q9*s34*s51 - 16*q25*q8*q9*s34*s51 + 
       12*q10*q9^2*s34*s51 + 7*q25*q9^2*s34*s51 + 3*q7*q9^2*s34*s51 + 
       6*q8*q9^2*s34*s51 - 7*q25^2*q6*q9*s34^2*s51 - 2*q18^2*q7*q9*s34^2*
        s51 - 3*q18*q7^2*q9*s34^2*s51 + 6*q4*q7^2*q9*s34^2*s51 + 
       2*q25^2*q8*q9*s34^2*s51 - 12*q10*q6*q9^2*s34^2*s51 - 
       10*q25*q6*q9^2*s34^2*s51 + 3*q25*q8*q9^2*s34^2*s51 + 
       5*q18^2*q6*s45*s51 - 16*q10*q6*q7*s45*s51 - 7*q18^2*q8*s45*s51 + 
       63*q18*q6*q8*s45*s51 + q2*q6*q8*s45*s51 + 44*q3*q6*q8*s45*s51 - 
       21*q6*q7*q8*s45*s51 + 3*q7^2*q8*s45*s51 - 5*q3*q8^2*s45*s51 - 
       3*q7*q8^2*s45*s51 + 2*q18^2*q9*s45*s51 + 8*q18*q8*q9*s45*s51 - 
       58*q7*q8*q9*s45*s51 - 3*q7*q9^2*s45*s51 + 3*q8*q9^2*s45*s51 - 
       2*q18^2*q6*q8*s45^2*s51 - 8*q18*q6*q8^2*s45^2*s51 - 
       8*q3*q6*q8^2*s45^2*s51 + 9*q7*q8^2*q9*s45^2*s51 + 
       3*q7*q8*q9^2*s45^2*s51 - 3*q2^2*q25*s51^2 - 7*q18^2*q6*s51^2 - 
       14*q2*q25*q6*s51^2 - 3*q2^2*q7*s51^2 - 5*q2*q3*q7*s51^2 - 
       20*q10*q6*q7*s51^2 - 16*q18*q6*q7*s51^2 - 14*q2*q6*q7*s51^2 + 
       3*q6*q7^2*s51^2 + 9*q2*q25*q8*s51^2 + 7*q25^2*q8*s51^2 - 
       26*q18*q6*q8*s51^2 - q2*q6*q8*s51^2 - q25*q6*q8*s51^2 - 
       13*q3*q6*q8*s51^2 + 10*q2*q7*q8*s51^2 + 23*q6*q7*q8*s51^2 + 
       7*q18^2*q9*s51^2 + 2*q25^2*q9*s51^2 - 4*q10*q6*q9*s51^2 - 
       5*q25*q6*q9*s51^2 + 26*q18*q7*q9*s51^2 - 13*q4*q7*q9*s51^2 + 
       16*q18*q8*q9*s51^2 + 2*q25*q8*q9*s51^2 - 16*q7*q8*q9*s51^2 - 
       6*q10*q9^2*s51^2 - 2*q25*q9^2*s51^2 - 3*q8*q9^2*s51^2 - 
       2*q25^2*q9^2*s23*s51^2 - q10*q9^3*s23*s51^2 - q25*q9^3*s23*s51^2 - 
       2*q18^2*q6*q7*s34*s51^2 - 3*q18*q6*q7^2*s34*s51^2 - 
       2*q25^2*q6*q9*s34*s51^2 + 7*q18^2*q7*q9*s34*s51^2 + 
       14*q18*q7^2*q9*s34*s51^2 - 14*q4*q7^2*q9*s34*s51^2 - 
       4*q25^2*q8*q9*s34*s51^2 + 2*q25^2*q9^2*s34*s51^2 + 
       6*q10*q6*q9^2*s34*s51^2 + 6*q25*q6*q9^2*s34*s51^2 - 
       6*q25*q8*q9^2*s34*s51^2 + q10*q9^3*s34*s51^2 + q25*q9^3*s34*s51^2 + 
       2*q18^2*q7^2*q9*s34^2*s51^2 + q18*q7^3*q9*s34^2*s51^2 - 
       q4*q7^3*q9*s34^2*s51^2 - 2*q25^2*q6*q9^2*s34^2*s51^2 - 
       q10*q6*q9^3*s34^2*s51^2 - q25*q6*q9^3*s34^2*s51^2 + 
       7*q18^2*q6*q8*s45*s51^2 - 3*q6*q7^2*q8*s45*s51^2 + 
       14*q18*q6*q8^2*s45*s51^2 + 14*q3*q6*q8^2*s45*s51^2 - 
       2*q18^2*q8*q9*s45*s51^2 - 3*q18*q8^2*q9*s45*s51^2 + 
       3*q7*q8^2*q9*s45*s51^2 - 2*q18^2*q6*q8^2*s45^2*s51^2 - 
       q18*q6*q8^3*s45^2*s51^2 - q3*q6*q8^3*s45^2*s51^2 - 
       9*q2*q25*q6*q8*s51^3 - 10*q2*q6*q7*q8*s51^3 + 2*q25^2*q8*q9*s51^3 + 
       3*q25*q8*q9^2*s51^3])/2 + ((-2*F[1, 1, 6]^2 + 2*F[1, 1, 7]^2)*
     r[21*q13 - 18*q2 + 7*q24 - 4*q3 + 2*q4 - 15*q5 + 4*q7 + 6*q8 + 8*q9 - 
       4*q13^2*s12 + 6*q13*q2*s12 + 4*q2*q3*s12 + 8*q13*q5*s12 - 
       6*q3*q5*s12 - 4*q4*q5*s12 - 16*q13*q7*s12 - 3*q2*q8*s12 - q5*q8*s12 - 
       7*q13*q2*q7*s12^2 + 6*q2*q3*q7*s12^2 + 3*q13*q5*q7*s12^2 - 
       2*q3*q5*q7*s12^2 + q2*q7*q8*s12^2 - q5*q7*q8*s12^2 + 2*q10*q5*s23 - 
       15*q24*q5*s23 + 6*q3*q5*s23 + 4*q4*q5*s23 - q5^2*s23 + 4*q3*q6*s23 + 
       2*q4*q6*s23 + 12*q5*q6*s23 + 3*q6^2*s23 - 2*q10*q9*s23 + 
       14*q24*q9*s23 + 4*q4*q9*s23 - 6*q3*q5*q6*s23^2 - 6*q4*q5*q6*s23^2 + 
       2*q5^2*q6*s23^2 - 2*q5*q6^2*s23^2 + 8*q13^2*s34 - 2*q2*q20*s34 + 
       14*q2*q24*s34 + 2*q10*q5*s34 - 6*q13*q5*s34 - 2*q20*q5*s34 - 
       10*q24*q5*s34 - 4*q10*q6*s34 - 13*q13*q6*s34 + 10*q2*q6*s34 - 
       2*q24*q6*s34 - 4*q4*q6*s34 + 18*q5*q6*s34 - 3*q6^2*s34 + 
       15*q24*q7*s34 + 4*q20*q8*s34 + 2*q4*q8*s34 - 3*q5*q8*s34 + 
       2*q6*q8*s34 - 2*q10*q9*s34 + 17*q13*q9*s34 - 10*q2*q9*s34 + 
       12*q24*q9*s34 + 8*q4*q9*s34 - 8*q5*q9*s34 - 4*q6*q9*s34 - 
       26*q7*q9*s34 + 7*q8*q9*s34 + q13*q5^2*s12*s34 + 4*q4*q5*q8*s12*s34 - 
       q5^2*q8*s12*s34 - 4*q4*q5*q6*s23*s34 + q5^2*q6*s23*s34 - 
       q5*q6^2*s23*s34 + 4*q2*q24^2*s34^2 - 4*q10*q2*q5*s34^2 + 
       8*q2*q24*q5*s34^2 - q13*q5^2*s34^2 - 4*q24^2*q7*s34^2 - 
       5*q24*q5*q7*s34^2 + q5^2*q8*s34^2 + 4*q2*q24*q9*s34^2 - 
       3*q13*q5*q9*s34^2 - 4*q2*q5*q9*s34^2 + 2*q10*q6*q9*s34^2 - 
       5*q13*q6*q9*s34^2 + 7*q5*q6*q9*s34^2 - 2*q6^2*q9*s34^2 - 
       4*q24*q7*q9*s34^2 + 5*q5*q7*q9*s34^2 - 3*q5*q8*q9*s34^2 - 
       2*q2*q9^2*s34^2 - q7*q9^2*s34^2 + 4*q13^2*s45 - 15*q13*q2*s45 + 
       3*q2^2*s45 + 2*q2*q24*s45 + q24^2*s45 - 2*q2*q3*s45 - 4*q13*q5*s45 + 
       9*q2*q5*s45 + 2*q20*q5*s45 + q24*q5*s45 - 2*q3*q5*s45 - q5^2*s45 - 
       4*q10*q6*s45 + 2*q13*q6*s45 - 11*q2*q6*s45 - 4*q24*q6*s45 + 
       4*q3*q6*s45 + 6*q5*q6*s45 - 2*q6^2*s45 - 7*q13*q7*s45 + 
       10*q24*q7*s45 - 4*q3*q7*s45 - 7*q5*q7*s45 - 3*q2*q8*s45 + 
       4*q20*q8*s45 - 2*q3*q8*s45 - 2*q5*q8*s45 - 2*q6*q8*s45 + q7*q8*s45 + 
       8*q13*q9*s45 - 11*q2*q9*s45 + 2*q20*q9*s45 + q6*q9*s45 - 2*q7*q9*s45 - 
       q8*q9*s45 + 3*q13*q5*q7*s12*s45 - 4*q3*q5*q7*s12*s45 + 
       q5*q7*q8*s12*s45 - q24^2*q5*s23*s45 - 2*q10*q5^2*s23*s45 + 
       4*q24*q5^2*s23*s45 + 8*q3*q5*q6*s23*s45 - 3*q5^2*q6*s23*s45 + 
       3*q5*q6^2*s23*s45 - 5*q2*q24^2*s34*s45 - 4*q10*q2*q5*s34*s45 + 
       2*q2*q20*q5*s34*s45 + 17*q2*q24*q5*s34*s45 + 2*q24^2*q5*s34*s45 - 
       6*q10*q5^2*s34*s45 - q13*q5^2*s34*s45 + 7*q24*q5^2*s34*s45 - 
       7*q2*q5*q6*s34*s45 - 3*q5^2*q6*s34*s45 + q2*q6^2*s34*s45 + 
       3*q5*q6^2*s34*s45 - 7*q24^2*q7*s34*s45 - 4*q24*q5*q7*s34*s45 + 
       q5^2*q8*s34*s45 + 2*q2^2*q9*s34*s45 - 3*q13*q5*q9*s34*s45 - 
       11*q2*q5*q9*s34*s45 + 2*q20*q5*q9*s34*s45 + 21*q5*q6*q9*s34*s45 - 
       9*q5*q7*q9*s34*s45 + 4*q2*q24^2*q5*s34^2*s45 - 
       4*q10*q2*q5^2*s34^2*s45 + 4*q2*q24*q5^2*s34^2*s45 - 
       q24^2*q5*q7*s34^2*s45 - q24*q5^2*q7*s34^2*s45 - q5^2*q6*q9*s34^2*s45 + 
       q5*q6^2*q9*s34^2*s45 + q5^2*q7*q9*s34^2*s45 - q2*q5*q9^2*s34^2*s45 + 
       q5*q6*q9^2*s34^2*s45 + 2*q10*q2*q5*s45^2 + 3*q2*q24*q5*s45^2 - 
       2*q24^2*q5*s45^2 - 4*q10*q5^2*s45^2 + 2*q24*q5^2*s45^2 + 
       3*q2*q24*q6*s45^2 + 9*q2*q5*q6*s45^2 - 2*q3*q5*q6*s45^2 + 
       q5^2*q6*s45^2 - q5*q6^2*s45^2 - 3*q24^2*q7*s45^2 + q24*q5*q7*s45^2 - 
       q5^2*q7*s45^2 - 3*q2*q6*q8*s45^2 - 4*q3*q6*q8*s45^2 - q5*q7*q8*s45^2 - 
       16*q2*q5*q9*s45^2 - 16*q2*q6*q9*s45^2 + 16*q5*q6*q9*s45^2 - 
       q5*q7*q9*s45^2 + q5*q8*q9*s45^2 - q2*q9^2*s45^2 + q6*q9^2*s45^2 + 
       q24^2*q5^2*s23*s45^2 - q2*q24^2*q5*s34*s45^2 - 
       4*q10*q2*q5^2*s34*s45^2 + 3*q2*q24*q5^2*s34*s45^2 + 
       2*q24^2*q5^2*s34*s45^2 + q2*q5^2*q6*s34*s45^2 - q2*q5*q6^2*s34*s45^2 - 
       2*q24^2*q5*q7*s34*s45^2 - 2*q24*q5^2*q7*s34*s45^2 + 
       q2^2*q5*q9*s34*s45^2 - q2*q5*q9^2*s34*s45^2 + q5*q6*q9^2*s34*s45^2 + 
       q2*q24^2*q5^2*s34^2*s45^2 - q2^2*q5*q6*s45^3 - q24^2*q5*q7*s45^3 - 
       q24*q5^2*q7*s45^3 + q2^2*q5*q9*s45^3 + q2^2*q6*q9*s45^3 - 
       16*q2*q5*q6*q9*s45^3 + q5*q7*q8*q9*s45^3 - q2*q5*q9^2*s45^3 - 
       2*q2*q6*q9^2*s45^3 + q5*q6*q9^2*s45^3 + q2^2*q5*q6*q9*s45^4 - 
       q2*q5*q6*q9^2*s45^4 - 2*q10*q2*s51 + 5*q13*q2*s51 + 2*q2*q20*s51 - 
       13*q2*q24*s51 + 6*q10*q6*s51 + 26*q13*q6*s51 + 6*q2*q6*s51 + 
       q24*q6*s51 - 2*q3*q6*s51 + 2*q4*q6*s51 - q6^2*s51 + q13*q7*s51 - 
       22*q2*q7*s51 - 2*q24*q7*s51 + 2*q3*q7*s51 - 5*q6*q7*s51 + q7*q8*s51 - 
       15*q13*q9*s51 + 8*q2*q9*s51 + 2*q20*q9*s51 - 7*q24*q9*s51 - 
       10*q4*q9*s51 + 4*q6*q9*s51 - 5*q8*q9*s51 - 2*q13^2*q2*s12*s51 + 
       9*q13*q2^2*s12*s51 - 6*q2^2*q3*s12*s51 + 3*q13^2*q7*s12*s51 + 
       12*q13*q2*q7*s12*s51 + 4*q2*q3*q7*s12*s51 + q13^2*q2*q7*s12^2*s51 + 
       4*q13*q2^2*q7*s12^2*s51 - 4*q2^2*q3*q7*s12^2*s51 + q24^2*q9*s23*s51 - 
       2*q24*q9^2*s23*s51 - 2*q4*q9^2*s23*s51 - 7*q2*q24^2*s34*s51 - 
       4*q13^2*q6*s34*s51 - 2*q10*q6^2*s34*s51 + q13*q6^2*s34*s51 - 
       q2*q6^2*s34*s51 - 2*q2*q20*q7*s34*s51 - 5*q24^2*q7*s34*s51 + 
       10*q2*q6*q7*s34*s51 - 4*q4*q6*q7*s34*s51 + 3*q13^2*q9*s34*s51 + 
       q2^2*q9*s34*s51 - q2*q24*q9*s34*s51 - 2*q24^2*q9*s34*s51 + 
       4*q10*q6*q9*s34*s51 + 17*q13*q6*q9*s34*s51 + 22*q24*q7*q9*s34*s51 + 
       3*q2*q9^2*s34*s51 - 3*q24*q9^2*s34*s51 - 6*q4*q9^2*s34*s51 + 
       q2*q24^2*q9*s34^2*s51 - q13^2*q6*q9*s34^2*s51 - 
       4*q10*q6^2*q9*s34^2*s51 - q13*q6^2*q9*s34^2*s51 - 
       4*q24^2*q7*q9*s34^2*s51 + q2*q24*q9^2*s34^2*s51 - 
       2*q24*q7*q9^2*s34^2*s51 - 4*q4*q7*q9^2*s34^2*s51 + 
       3*q13^2*q2*s45*s51 - 5*q13*q2^2*s45*s51 + q2*q24^2*s45*s51 + 
       2*q2^2*q3*s45*s51 + 3*q2*q24*q6*s45*s51 + q24*q6^2*s45*s51 + 
       q13^2*q7*s45*s51 - q24^2*q7*s45*s51 + 8*q13*q6*q7*s45*s51 + 
       3*q24*q6*q7*s45*s51 + 4*q3*q6*q8*s45*s51 + q6^2*q8*s45*s51 + 
       q13^2*q9*s45*s51 + 5*q13*q2*q9*s45*s51 - 3*q2^2*q9*s45*s51 - 
       5*q2*q6*q9*s45*s51 - 2*q20*q7*q9*s45*s51 - 2*q7*q8*q9*s45*s51 - 
       q2*q6*q9^2*s45^2*s51 - 5*q13^2*q2*s51^2 + q13*q2^2*s51^2 + 
       3*q2*q24^2*s51^2 - q13^2*q6*s51^2 - q13*q6^2*s51^2 + 
       15*q13*q2*q7*s51^2 - q2^2*q7*s51^2 + 2*q2*q20*q7*s51^2 - 
       2*q2*q3*q7*s51^2 + 4*q13*q6*q7*s51^2 + 6*q2*q6*q7*s51^2 + 
       3*q24*q6*q7*s51^2 + 2*q4*q6*q7*s51^2 + q6^2*q7*s51^2 + 
       q2*q6*q8*s51^2 - q2*q7*q8*s51^2 - 3*q13^2*q9*s51^2 - 2*q2^2*q9*s51^2 - 
       3*q2*q24*q9*s51^2 - 2*q24^2*q9*s51^2 - 4*q10*q6*q9*s51^2 - 
       8*q13*q6*q9*s51^2 - 2*q20*q7*q9*s51^2 - 3*q24*q7*q9*s51^2 - 
       2*q4*q7*q9*s51^2 - q7*q8*q9*s51^2 - q2*q9^2*s51^2 + 4*q24*q9^2*s51^2 + 
       6*q4*q9^2*s51^2 - 2*q13^2*q2^2*s12*s51^2 - 2*q13^2*q2*q7*s12*s51^2 + 
       6*q13*q2^2*q7*s12*s51^2 - 4*q2^2*q3*q7*s12*s51^2 - 
       q13^2*q2^2*q7*s12^2*s51^2 - q24^2*q9^2*s23*s51^2 - 
       q2*q6^2*q7*s34*s51^2 - 2*q2*q24^2*q9*s34*s51^2 + 
       4*q13^2*q6*q9*s34*s51^2 + 4*q10*q6^2*q9*s34*s51^2 + 
       4*q13*q6^2*q9*s34*s51^2 - q24^2*q7*q9*s34*s51^2 - 
       2*q2*q24*q9^2*s34*s51^2 - 2*q24^2*q9^2*s34*s51^2 + 
       4*q24*q7*q9^2*s34*s51^2 + 4*q4*q7*q9^2*s34*s51^2 - 
       q13^2*q6^2*q9*s34^2*s51^2 - q24^2*q7*q9^2*s34^2*s51^2 + 
       q13^2*q2^2*s45*s51^2 - q13^2*q6*q7*s45*s51^2 - q13*q6^2*q7*s45*s51^2 + 
       q13^2*q2*q9*s45*s51^2 + q13*q2^2*q9*s45*s51^2 - q13^2*q2^2*s51^3 - 
       3*q13^2*q2*q7*s51^3 + 2*q13*q2^2*q7*s51^3 - q13^2*q6*q7*s51^3 - 
       q13*q6^2*q7*s51^3 + q2*q6*q7*q8*s51^3 + q13^2*q2*q9*s51^3 + 
       q13*q2^2*q9*s51^3 + q2*q24^2*q9*s51^3 + q2*q24*q9^2*s51^3 + 
       q24^2*q9^2*s51^3 - 2*q13^2*q2^2*q7*s12*s51^3 - q13^2*q2^2*q7*s51^4])/
    2 + ((-4*F[1, 1, 7] + 4*F[1, 1, 9])*r[-2*q10 + 33*q13 - 37*q2 + 8*q20 + 
       10*q24 - 17*q3 + 3*q4 - 31*q5 + 7*q6 + 8*q7 + 17*q8 + 10*q9 - 
       7*q13^2*s12 + 4*q13*q2*s12 + 9*q2*q3*s12 + 29*q13*q5*s12 - 
       20*q3*q5*s12 - 12*q4*q5*s12 - 36*q13*q7*s12 + 8*q3*q7*s12 - 
       5*q2*q8*s12 + 2*q5*q8*s12 - q7*q8*s12 - 12*q13*q2*q7*s12^2 + 
       11*q2*q3*q7*s12^2 + 5*q13*q5*q7*s12^2 - 4*q3*q5*q7*s12^2 + 
       q2*q7*q8*s12^2 - q5*q7*q8*s12^2 + 9*q10*q5*s23 - 8*q20*q5*s23 - 
       38*q24*q5*s23 + 20*q3*q5*s23 + 11*q4*q5*s23 - 3*q5^2*s23 + 
       17*q3*q6*s23 + 4*q4*q6*s23 + 50*q5*q6*s23 + 5*q6^2*s23 - 
       9*q10*q9*s23 + 36*q24*q9*s23 + 17*q4*q9*s23 + 4*q20*q5^2*s23^2 - 
       20*q3*q5*q6*s23^2 - 20*q4*q5*q6*s23^2 - 4*q5*q6^2*s23^2 + 
       14*q13^2*s34 + 2*q10*q2*s34 + 14*q2*q24*s34 + 3*q10*q5*s34 - 
       9*q13*q5*s34 - 2*q20*q5*s34 - 27*q24*q5*s34 + 5*q4*q5*s34 - 
       6*q10*q6*s34 - 17*q13*q6*s34 + 21*q2*q6*s34 + 8*q24*q6*s34 - 
       16*q4*q6*s34 + 46*q5*q6*s34 - 5*q6^2*s34 + 15*q24*q7*s34 - 
       4*q20*q8*s34 + 10*q4*q8*s34 - 19*q5*q8*s34 + 6*q6*q8*s34 - 
       3*q10*q9*s34 + 38*q13*q9*s34 - 6*q2*q9*s34 - 2*q20*q9*s34 + 
       30*q24*q9*s34 + 24*q4*q9*s34 - 10*q5*q9*s34 - 23*q6*q9*s34 - 
       38*q7*q9*s34 + 12*q8*q9*s34 + 3*q13*q5^2*s12*s34 + 
       12*q4*q5*q8*s12*s34 - 3*q5^2*q8*s12*s34 + 2*q20*q5^2*s23*s34 - 
       16*q4*q5*q6*s23*s34 - q5^2*q6*s23*s34 - 3*q5*q6^2*s23*s34 + 
       7*q2*q24^2*s34^2 - 13*q10*q2*q5*s34^2 + 26*q2*q24*q5*s34^2 - 
       3*q13*q5^2*s34^2 - 7*q24^2*q7*s34^2 - 16*q24*q5*q7*s34^2 - 
       5*q4*q5*q8*s34^2 + 3*q5^2*q8*s34^2 + 14*q2*q24*q9*s34^2 - 
       5*q13*q5*q9*s34^2 - 13*q2*q5*q9*s34^2 + 3*q10*q6*q9*s34^2 - 
       9*q13*q6*q9*s34^2 + 10*q5*q6*q9*s34^2 - 2*q6^2*q9*s34^2 - 
       19*q24*q7*q9*s34^2 + 16*q5*q7*q9*s34^2 - 6*q5*q8*q9*s34^2 - 
       6*q2*q9^2*s34^2 - q7*q9^2*s34^2 + 7*q13^2*s45 - 6*q10*q2*s45 - 
       17*q13*q2*s45 + 7*q2^2*s45 + 2*q2*q20*s45 + 12*q2*q24*s45 + 
       2*q24^2*s45 - 5*q2*q3*s45 + 2*q10*q5*s45 - 11*q13*q5*s45 + 
       11*q2*q5*s45 + 6*q20*q5*s45 + 3*q24*q5*s45 - 4*q3*q5*s45 - 
       3*q5^2*s45 - 7*q10*q6*s45 + q13*q6*s45 - 35*q2*q6*s45 + q24*q6*s45 + 
       6*q3*q6*s45 - 2*q5*q6*s45 - 4*q6^2*s45 - 20*q13*q7*s45 + 
       21*q24*q7*s45 - 16*q3*q7*s45 - 16*q5*q7*s45 - 6*q2*q8*s45 - 
       4*q20*q8*s45 - 2*q3*q8*s45 - 10*q5*q8*s45 + 2*q6*q8*s45 - q7*q8*s45 + 
       31*q13*q9*s45 - 6*q2*q9*s45 - 7*q6*q9*s45 - 20*q7*q9*s45 + q8*q9*s45 + 
       14*q13*q5*q7*s12*s45 - 16*q3*q5*q7*s12*s45 - 2*q24^2*q5*s23*s45 - 
       9*q10*q5^2*s23*s45 - 6*q20*q5^2*s23*s45 + 11*q24*q5^2*s23*s45 + 
       24*q3*q5*q6*s23*s45 + q5^2*q6*s23*s45 + 7*q5*q6^2*s23*s45 - 
       9*q2*q24^2*s34*s45 - 4*q10*q2*q5*s34*s45 + 2*q2*q20*q5*s34*s45 + 
       31*q2*q24*q5*s34*s45 + 3*q24^2*q5*s34*s45 - 23*q10*q5^2*s34*s45 - 
       3*q13*q5^2*s34*s45 - 6*q20*q5^2*s34*s45 + 22*q24*q5^2*s34*s45 - 
       20*q2*q5*q6*s34*s45 + q5^2*q6*s34*s45 + 3*q2*q6^2*s34*s45 + 
       7*q5*q6^2*s34*s45 - 12*q24^2*q7*s34*s45 - 23*q24*q5*q7*s34*s45 + 
       3*q5^2*q8*s34*s45 + 6*q2^2*q9*s34*s45 - 14*q13*q5*q9*s34*s45 - 
       20*q2*q5*q9*s34*s45 + 2*q20*q5*q9*s34*s45 + 44*q5*q6*q9*s34*s45 - 
       11*q5*q7*q9*s34*s45 - q5*q8*q9*s34*s45 + 7*q2*q24^2*q5*s34^2*s45 - 
       14*q10*q2*q5^2*s34^2*s45 + 14*q2*q24*q5^2*s34^2*s45 - 
       2*q24^2*q5*q7*s34^2*s45 - 3*q24*q5^2*q7*s34^2*s45 - 
       2*q20*q5^2*q9*s34^2*s45 - q5^2*q6*q9*s34^2*s45 + 
       q5*q6^2*q9*s34^2*s45 + 3*q5^2*q7*q9*s34^2*s45 - 
       3*q2*q5*q9^2*s34^2*s45 + 3*q5*q6*q9^2*s34^2*s45 + 3*q10*q2*q5*s45^2 + 
       5*q2*q24*q5*s45^2 - 4*q24^2*q5*s45^2 - 6*q10*q5^2*s45^2 + 
       2*q20*q5^2*s45^2 + 2*q24*q5^2*s45^2 + 5*q2*q24*q6*s45^2 + 
       16*q2*q5*q6*s45^2 - 4*q3*q5*q6*s45^2 - q5^2*q6*s45^2 - 
       3*q5*q6^2*s45^2 - 5*q24^2*q7*s45^2 - 9*q13*q5*q7*s45^2 - 
       7*q24*q5*q7*s45^2 - 3*q5^2*q7*s45^2 - 6*q2*q6*q8*s45^2 - 
       7*q3*q6*q8*s45^2 - q5*q7*q8*s45^2 + 9*q13*q5*q9*s45^2 - 
       26*q2*q5*q9*s45^2 - 16*q2*q6*q9*s45^2 + 26*q5*q6*q9*s45^2 + 
       28*q13*q7*q9*s45^2 - 10*q5*q7*q9*s45^2 + q5*q8*q9*s45^2 + 
       q7*q8*q9*s45^2 - 3*q2*q9^2*s45^2 + 3*q6*q9^2*s45^2 + 
       2*q24^2*q5^2*s23*s45^2 - q10*q5^3*s23*s45^2 + q24*q5^3*s23*s45^2 - 
       2*q2*q24^2*q5*s34*s45^2 - 6*q10*q2*q5^2*s34*s45^2 + 
       2*q2*q20*q5^2*s34*s45^2 + 5*q2*q24*q5^2*s34*s45^2 + 
       4*q24^2*q5^2*s34*s45^2 - 2*q10*q5^3*s34*s45^2 + 2*q24*q5^3*s34*s45^2 - 
       q2*q5^2*q6*s34*s45^2 - 3*q2*q5*q6^2*s34*s45^2 - 
       4*q24^2*q5*q7*s34*s45^2 - 6*q24*q5^2*q7*s34*s45^2 + 
       3*q2^2*q5*q9*s34*s45^2 - 3*q2*q5*q9^2*s34*s45^2 + 
       3*q5*q6*q9^2*s34*s45^2 + 2*q2*q24^2*q5^2*s34^2*s45^2 - 
       q10*q2*q5^3*s34^2*s45^2 + q2*q24*q5^3*s34^2*s45^2 - 
       3*q2^2*q5*q6*s45^3 - 2*q24^2*q5*q7*s45^3 - 3*q24*q5^2*q7*s45^3 + 
       3*q2^2*q5*q9*s45^3 + 3*q2^2*q6*q9*s45^3 - 26*q2*q5*q6*q9*s45^3 + 
       9*q13*q5*q7*q9*s45^3 + q5*q7*q8*q9*s45^3 - 3*q2*q5*q9^2*s45^3 - 
       6*q2*q6*q9^2*s45^3 + 3*q5*q6*q9^2*s45^3 + 3*q2^2*q5*q6*q9*s45^4 - 
       3*q2*q5*q6*q9^2*s45^4 - 9*q10*q2*s51 + 6*q13*q2*s51 + 2*q2^2*s51 + 
       2*q2*q20*s51 - 25*q2*q24*s51 - 3*q2*q3*s51 + 22*q10*q6*s51 + 
       61*q13*q6*s51 + 26*q2*q6*s51 - 5*q24*q6*s51 - 9*q3*q6*s51 + 
       4*q4*q6*s51 - q6^2*s51 - q13*q7*s51 - 47*q2*q7*s51 - 14*q24*q7*s51 + 
       12*q3*q7*s51 - 9*q6*q7*s51 - q2*q8*s51 + 4*q6*q8*s51 + q7*q8*s51 + 
       2*q10*q9*s51 - 32*q13*q9*s51 + 19*q2*q9*s51 + 2*q20*q9*s51 - 
       17*q24*q9*s51 - 21*q4*q9*s51 + 13*q6*q9*s51 - 9*q7*q9*s51 - 
       7*q8*q9*s51 - 3*q13^2*q2*s12*s51 + 16*q13*q2^2*s12*s51 - 
       11*q2^2*q3*s12*s51 + 5*q13^2*q7*s12*s51 + 35*q13*q2*q7*s12*s51 - 
       6*q2*q3*q7*s12*s51 + q2*q7*q8*s12*s51 + 2*q13^2*q2*q7*s12^2*s51 + 
       8*q13*q2^2*q7*s12^2*s51 - 8*q2^2*q3*q7*s12^2*s51 + 
       2*q24^2*q9*s23*s51 - 7*q24*q9^2*s23*s51 - 7*q4*q9^2*s23*s51 - 
       12*q2*q24^2*s34*s51 - 7*q13^2*q6*s34*s51 - 5*q10*q6^2*s34*s51 - 
       3*q2*q6^2*s34*s51 - 9*q24^2*q7*s34*s51 + 21*q2*q6*q7*s34*s51 - 
       16*q4*q6*q7*s34*s51 + 5*q13^2*q9*s34*s51 + 3*q2^2*q9*s34*s51 - 
       16*q2*q24*q9*s34*s51 - 3*q24^2*q9*s34*s51 + 4*q10*q6*q9*s34*s51 + 
       45*q13*q6*q9*s34*s51 + 39*q24*q7*q9*s34*s51 + 4*q4*q7*q9*s34*s51 + 
       9*q2*q9^2*s34*s51 - 14*q24*q9^2*s34*s51 - 19*q4*q9^2*s34*s51 + 
       2*q2*q24^2*q9*s34^2*s51 - 2*q13^2*q6*q9*s34^2*s51 - 
       6*q10*q6^2*q9*s34^2*s51 - 3*q13*q6^2*q9*s34^2*s51 - 
       7*q24^2*q7*q9*s34^2*s51 + 3*q2*q24*q9^2*s34^2*s51 - 
       10*q24*q7*q9^2*s34^2*s51 - 12*q4*q7*q9^2*s34^2*s51 + 
       5*q13^2*q2*s45*s51 - 8*q13*q2^2*s45*s51 + 2*q2*q24^2*s45*s51 + 
       3*q2^2*q3*s45*s51 + 14*q2*q24*q6*s45*s51 + 3*q24*q6^2*s45*s51 + 
       2*q13^2*q7*s45*s51 - 2*q24^2*q7*s45*s51 + 13*q13*q6*q7*s45*s51 + 
       5*q24*q6*q7*s45*s51 - q2*q6*q8*s45*s51 + 12*q3*q6*q8*s45*s51 + 
       3*q6^2*q8*s45*s51 + q6*q7*q8*s45*s51 + 2*q13^2*q9*s45*s51 + 
       8*q13*q2*q9*s45*s51 - 9*q2^2*q9*s45*s51 - 6*q2*q6*q9*s45*s51 + 
       29*q13*q7*q9*s45*s51 - q7*q8*q9*s45*s51 - 3*q2*q6*q9^2*s45^2*s51 - 
       9*q13^2*q2*s51^2 - 6*q13*q2^2*s51^2 + 5*q2*q24^2*s51^2 + 
       5*q2^2*q3*s51^2 - 2*q13^2*q6*s51^2 - 9*q2*q24*q6*s51^2 - 
       3*q13*q6^2*s51^2 + 28*q13*q2*q7*s51^2 - q2^2*q7*s51^2 + 
       q2*q24*q7*s51^2 - 17*q2*q3*q7*s51^2 - q13*q6*q7*s51^2 + 
       26*q2*q6*q7*s51^2 + 14*q24*q6*q7*s51^2 + 4*q4*q6*q7*s51^2 + 
       3*q6^2*q7*s51^2 + q2*q6*q8*s51^2 - q2*q7*q8*s51^2 - 5*q13^2*q9*s51^2 - 
       8*q13*q2*q9*s51^2 - 6*q2^2*q9*s51^2 + 2*q2*q24*q9*s51^2 - 
       4*q24^2*q9*s51^2 - 13*q10*q6*q9*s51^2 - 26*q13*q6*q9*s51^2 + 
       10*q13*q7*q9*s51^2 - 5*q24*q7*q9*s51^2 - 4*q4*q7*q9*s51^2 - 
       q7*q8*q9*s51^2 - 3*q2*q9^2*s51^2 + 9*q24*q9^2*s51^2 + 
       13*q4*q9^2*s51^2 - 4*q13^2*q2^2*s12*s51^2 - 2*q13*q2^3*s12*s51^2 + 
       2*q2^3*q3*s12*s51^2 - 3*q13^2*q2*q7*s12*s51^2 + 
       6*q13*q2^2*q7*s12*s51^2 - 4*q2^2*q3*q7*s12*s51^2 - 
       2*q13^2*q2^2*q7*s12^2*s51^2 - q13*q2^3*q7*s12^2*s51^2 + 
       q2^3*q3*q7*s12^2*s51^2 - 2*q24^2*q9^2*s23*s51^2 - q24*q9^3*s23*s51^2 - 
       q4*q9^3*s23*s51^2 - 3*q2*q6^2*q7*s34*s51^2 - 4*q2*q24^2*q9*s34*s51^2 + 
       7*q13^2*q6*q9*s34*s51^2 + 14*q10*q6^2*q9*s34*s51^2 + 
       14*q13*q6^2*q9*s34*s51^2 - 2*q24^2*q7*q9*s34*s51^2 - 
       6*q2*q24*q9^2*s34*s51^2 - 4*q24^2*q9^2*s34*s51^2 + 
       6*q24*q7*q9^2*s34*s51^2 + 6*q4*q7*q9^2*s34*s51^2 - 
       2*q24*q9^3*s34*s51^2 - 2*q4*q9^3*s34*s51^2 - 2*q13^2*q6^2*q9*s34^2*
        s51^2 - q10*q6^3*q9*s34^2*s51^2 - q13*q6^3*q9*s34^2*s51^2 - 
       2*q24^2*q7*q9^2*s34^2*s51^2 - q24*q7*q9^3*s34^2*s51^2 - 
       q4*q7*q9^3*s34^2*s51^2 + 2*q13^2*q2^2*s45*s51^2 + q13*q2^3*s45*s51^2 - 
       q2^3*q3*s45*s51^2 - 2*q13^2*q6*q7*s45*s51^2 - 3*q13*q6^2*q7*s45*
        s51^2 + 2*q13^2*q2*q9*s45*s51^2 + 3*q13*q2^2*q9*s45*s51^2 - 
       2*q13^2*q2^2*s51^3 - q13*q2^3*s51^3 + q2^3*q3*s51^3 - 
       5*q13^2*q2*q7*s51^3 - 2*q13*q2^2*q7*s51^3 + 4*q2^2*q3*q7*s51^3 - 
       2*q13^2*q6*q7*s51^3 - 9*q2*q24*q6*q7*s51^3 - 3*q13*q6^2*q7*s51^3 + 
       q2*q6*q7*q8*s51^3 + 2*q13^2*q2*q9*s51^3 + 3*q13*q2^2*q9*s51^3 + 
       2*q2*q24^2*q9*s51^3 + 3*q2*q24*q9^2*s51^3 + 2*q24^2*q9^2*s51^3 + 
       q24*q9^3*s51^3 + q4*q9^3*s51^3 - 4*q13^2*q2^2*q7*s12*s51^3 - 
       2*q13*q2^3*q7*s12*s51^3 + 2*q2^3*q3*q7*s12*s51^3 - 
       2*q13^2*q2^2*q7*s51^4 - q13*q2^3*q7*s51^4 + q2^3*q3*q7*s51^4])/2 + 
   ((4*F[1, 1, 6] - 4*F[1, 1, 9])*r[8*q10 - 4*q11 + 13*q2 - 31*q21 + 10*q24 - 
       17*q3 + 17*q4 + 6*q5 - 5*q6 - 21*q7 + 70*q8 - 10*q9 + 2*q2*q21*s12 - 
       2*q21^2*s12 + 22*q21*q5*s12 - 2*q4*q5*s12 - 3*q5^2*s12 - 
       8*q21*q7*s12 - 7*q3*q7*s12 + 34*q21*q8*s12 + 3*q4*q8*s12 - 
       17*q5*q8*s12 + 3*q8^2*s12 - 7*q21^2*q5*s12^2 + 13*q2*q21*q7*s12^2 + 
       5*q21^2*q7*s12^2 - 16*q21*q5*q7*s12^2 + 13*q21*q7^2*s12^2 - 
       13*q3*q7^2*s12^2 + 13*q2*q21*q8*s12^2 + 2*q21^2*q8*s12^2 - 
       26*q21*q5*q8*s12^2 - 13*q4*q5*q8*s12^2 - 13*q2*q7*q8*s12^2 + 
       16*q5*q7*q8*s12^2 + 3*q21*q8^2*s12^2 - 3*q7*q8^2*s12^2 + 
       9*q10*q5*s23 + 2*q11*q5*s23 - 38*q24*q5*s23 - 9*q4*q5*s23 + q5^2*s23 - 
       4*q11*q6*s23 + 17*q3*q6*s23 - 7*q5*q6*s23 - 9*q10*q9*s23 + 
       36*q24*q9*s23 + 17*q4*q9*s23 - 10*q10*q2*s34 - 5*q21^2*s34 + 
       18*q2*q24*s34 + 3*q10*q5*s34 - 2*q11*q5*s34 + 14*q21*q5*s34 - 
       27*q24*q5*s34 - q4*q5*s34 + 2*q10*q6*s34 + q21*q6*s34 + 8*q24*q6*s34 + 
       6*q5*q6*s34 + 11*q24*q7*s34 - 4*q10*q8*s34 - 2*q11*q8*s34 - 
       49*q21*q8*s34 - q4*q8*s34 - 37*q5*q8*s34 + 2*q6*q8*s34 + 4*q8^2*s34 - 
       3*q10*q9*s34 + 2*q2*q9*s34 + 30*q24*q9*s34 + 24*q4*q9*s34 + 
       10*q5*q9*s34 - 16*q6*q9*s34 - 59*q7*q9*s34 + 54*q8*q9*s34 + 
       9*q21^2*q5*s12*s34 + 3*q21^2*q8*s12*s34 + 7*q21*q5*q8*s12*s34 + 
       22*q4*q5*q8*s12*s34 + 3*q5^2*q8*s12*s34 + 22*q21*q8^2*s12*s34 + 
       23*q4*q8^2*s12*s34 + 7*q21^2*q5*q8*s12^2*s34 + 
       14*q21*q5*q8^2*s12^2*s34 + 14*q4*q5*q8^2*s12^2*s34 + 
       7*q2*q24^2*s34^2 - 13*q10*q2*q5*s34^2 - 2*q21^2*q5*s34^2 + 
       26*q2*q24*q5*s34^2 + 5*q21*q5*q6*s34^2 - 7*q24^2*q7*s34^2 - 
       16*q24*q5*q7*s34^2 - 3*q21^2*q8*s34^2 + 2*q11*q5*q8*s34^2 + 
       10*q21*q5*q8*s34^2 - 6*q4*q5*q8*s34^2 - 22*q21*q8^2*s34^2 - 
       17*q4*q8^2*s34^2 - 3*q5*q8^2*s34^2 + 14*q2*q24*q9*s34^2 - 
       13*q2*q5*q9*s34^2 + 7*q10*q6*q9*s34^2 + 11*q5*q6*q9*s34^2 - 
       19*q24*q7*q9*s34^2 + 16*q5*q7*q9*s34^2 - 4*q10*q8*q9*s34^2 - 
       16*q5*q8*q9*s34^2 - 6*q2*q9^2*s34^2 - q7*q9^2*s34^2 - 
       12*q21^2*q5*q8*s12*s34^2 - 4*q21^2*q8^2*s12*s34^2 - 
       25*q21*q5*q8^2*s12*s34^2 - 22*q4*q5*q8^2*s12*s34^2 - 
       2*q21*q8^3*s12*s34^2 - 2*q4*q8^3*s12*s34^2 - 2*q21^2*q5*q8^2*s12^2*
        s34^2 - q21*q5*q8^3*s12^2*s34^2 - q4*q5*q8^3*s12^2*s34^2 + 
       5*q21^2*q5*q8*s34^3 + 4*q21^2*q8^2*s34^3 + 11*q21*q5*q8^2*s34^3 + 
       8*q4*q5*q8^2*s34^3 + 2*q21*q8^3*s34^3 + 2*q4*q8^3*s34^3 + 
       4*q21^2*q5*q8^2*s12*s34^3 + 2*q21*q5*q8^3*s12*s34^3 + 
       2*q4*q5*q8^3*s12*s34^3 - 2*q21^2*q5*q8^2*s34^4 - q21*q5*q8^3*s34^4 - 
       q4*q5*q8^3*s34^4 - 24*q10*q2*s45 + 31*q2*q21*s45 + 3*q21^2*s45 + 
       11*q2*q24*s45 + 2*q24^2*s45 - 8*q10*q5*s45 + q2*q5*s45 - 
       6*q21*q5*s45 + 2*q24*q5*s45 - 3*q5^2*s45 + 2*q21*q6*s45 + 
       5*q24*q6*s45 - 12*q3*q6*s45 + 8*q5*q6*s45 - q21*q7*s45 + 
       18*q24*q7*s45 - 5*q3*q7*s45 - 32*q5*q7*s45 - 6*q7^2*s45 + 
       4*q10*q8*s45 + 4*q11*q8*s45 + 29*q5*q8*s45 + 6*q6*q8*s45 + 
       56*q7*q8*s45 - 3*q8^2*s45 + 37*q2*q9*s45 + 11*q6*q9*s45 + 
       78*q7*q9*s45 - 127*q8*q9*s45 + q2*q21^2*s12*s45 - 2*q21^2*q5*s12*s45 - 
       5*q21^2*q7*s12*s45 + 6*q21*q5*q7*s12*s45 - 3*q3*q7^2*s12*s45 - 
       3*q5^2*q8*s12*s45 - 20*q5*q7*q8*s12*s45 - 3*q7^2*q8*s12*s45 + 
       3*q7*q8^2*s12*s45 - 2*q21^2*q5*q7*s12^2*s45 + 2*q21^2*q7^2*s12^2*s45 - 
       3*q21*q5*q7^2*s12^2*s45 + q21*q7^3*s12^2*s45 - q3*q7^3*s12^2*s45 + 
       3*q5*q7^2*q8*s12^2*s45 - 2*q24^2*q5*s23*s45 - 9*q10*q5^2*s23*s45 + 
       11*q24*q5^2*s23*s45 - 9*q2*q24^2*s34*s45 - 16*q10*q2*q5*s34*s45 + 
       35*q2*q24*q5*s34*s45 + 3*q24^2*q5*s34*s45 - 23*q10*q5^2*s34*s45 + 
       22*q24*q5^2*s34*s45 - 14*q21*q5*q6*s34*s45 - 3*q21*q6^2*s34*s45 - 
       12*q24^2*q7*s34*s45 - 24*q24*q5*q7*s34*s45 - 2*q11*q5*q8*s34*s45 - 
       3*q5^2*q8*s34*s45 - 6*q11*q8^2*s34*s45 - 11*q2*q5*q9*s34*s45 - 
       15*q5*q6*q9*s34*s45 - 3*q6^2*q9*s34*s45 - 26*q5*q7*q9*s34*s45 - 
       6*q7^2*q9*s34*s45 + 52*q5*q8*q9*s34*s45 + q8^2*q9*s34*s45 + 
       6*q2*q9^2*s34*s45 + q7*q9^2*s34*s45 - 7*q8*q9^2*s34*s45 + 
       7*q2*q24^2*q5*s34^2*s45 - 14*q10*q2*q5^2*s34^2*s45 + 
       14*q2*q24*q5^2*s34^2*s45 - 2*q24^2*q5*q7*s34^2*s45 - 
       3*q24*q5^2*q7*s34^2*s45 + 2*q11*q5*q8^2*s34^2*s45 + 
       3*q5^2*q7*q9*s34^2*s45 - 3*q5^2*q8*q9*s34^2*s45 - 
       q5*q8^2*q9*s34^2*s45 - 3*q2*q5*q9^2*s34^2*s45 + 
       3*q5*q8*q9^2*s34^2*s45 - q2*q21^2*s45^2 - 4*q10*q2*q5*s45^2 + 
       q2*q21*q5*s45^2 + 5*q2*q24*q5*s45^2 - 4*q24^2*q5*s45^2 - 
       6*q10*q5^2*s45^2 + 3*q24*q5^2*s45^2 + 9*q2*q21*q6*s45^2 + 
       5*q2*q24*q6*s45^2 - 2*q2*q5*q6*s45^2 - 9*q21*q5*q6*s45^2 - 
       5*q24^2*q7*s45^2 - 8*q24*q5*q7*s45^2 - 6*q5^2*q7*s45^2 - 
       3*q5*q7^2*s45^2 - 4*q10*q2*q8*s45^2 + 3*q5^2*q8*s45^2 + 
       4*q2*q6*q8*s45^2 + 32*q5*q7*q8*s45^2 + 6*q7^2*q8*s45^2 + 
       2*q11*q8^2*s45^2 - 3*q7*q8^2*s45^2 + 10*q2*q5*q9*s45^2 + 
       10*q2*q6*q9*s45^2 - 10*q5*q6*q9*s45^2 + 35*q5*q7*q9*s45^2 + 
       9*q7^2*q9*s45^2 - 35*q5*q8*q9*s45^2 - 101*q7*q8*q9*s45^2 + 
       q8^2*q9*s45^2 - q7*q9^2*s45^2 + q8*q9^2*s45^2 - 
       3*q5^2*q7*q8*s12*s45^2 - 3*q5*q7^2*q8*s12*s45^2 + 
       2*q24^2*q5^2*s23*s45^2 - q10*q5^3*s23*s45^2 + q24*q5^3*s23*s45^2 - 
       2*q2*q24^2*q5*s34*s45^2 - 6*q10*q2*q5^2*s34*s45^2 + 
       6*q2*q24*q5^2*s34*s45^2 + 4*q24^2*q5^2*s34*s45^2 - 
       2*q10*q5^3*s34*s45^2 + 2*q24*q5^3*s34*s45^2 - 4*q24^2*q5*q7*s34*
        s45^2 - 6*q24*q5^2*q7*s34*s45^2 - 3*q5^2*q7*q9*s34*s45^2 - 
       3*q5*q7^2*q9*s34*s45^2 + 3*q5^2*q8*q9*s34*s45^2 + 
       2*q2*q24^2*q5^2*s34^2*s45^2 - q10*q2*q5^3*s34^2*s45^2 + 
       q2*q24*q5^3*s34^2*s45^2 + 9*q2*q21*q5*q6*s45^3 - 2*q24^2*q5*q7*s45^3 - 
       3*q24*q5^2*q7*s45^3 + 3*q5^2*q7*q8*s45^3 + 3*q5*q7^2*q8*s45^3 + 
       2*q11*q7*q8^2*s45^3 + 10*q2*q5*q6*q9*s45^3 + 3*q5^2*q7*q9*s45^3 + 
       3*q5*q7^2*q9*s45^3 - 3*q5^2*q8*q9*s45^3 - 38*q5*q7*q8*q9*s45^3 - 
       9*q7^2*q8*q9*s45^3 + q7*q8^2*q9*s45^3 + q7*q8*q9^2*s45^3 - 
       3*q5^2*q7*q8*q9*s45^4 - 3*q5*q7^2*q8*q9*s45^4 - 20*q10*q2*s51 - 
       35*q2*q21*s51 - 28*q2*q24*s51 + 32*q2*q3*s51 - 2*q2*q6*s51 - 
       8*q21*q6*s51 - q24*q6*s51 + 7*q3*q6*s51 + 6*q2*q7*s51 - 8*q21*q7*s51 - 
       15*q24*q7*s51 - 3*q3*q7*s51 - 12*q4*q7*s51 + q6*q7*s51 - 3*q7^2*s51 + 
       40*q10*q8*s51 - 2*q11*q8*s51 - 6*q2*q8*s51 + 38*q21*q8*s51 - 
       12*q3*q8*s51 + 9*q4*q8*s51 + 4*q6*q8*s51 - 5*q7*q8*s51 - q8^2*s51 - 
       8*q10*q9*s51 + 27*q2*q9*s51 - 16*q24*q9*s51 - 31*q4*q9*s51 - 
       2*q6*q9*s51 + 54*q7*q9*s51 - 48*q8*q9*s51 - 2*q2*q21^2*s12*s51 - 
       39*q2*q21*q7*s12*s51 + 4*q21^2*q7*s12*s51 + 28*q2*q3*q7*s12*s51 + 
       20*q21*q7^2*s12*s51 - 18*q3*q7^2*s12*s51 - 7*q2*q21*q8*s12*s51 + 
       5*q2*q7*q8*s12*s51 - 3*q2*q21^2*q7*s12^2*s51 - 
       12*q2*q21*q7^2*s12^2*s51 - 2*q21^2*q7^2*s12^2*s51 + 
       12*q2*q3*q7^2*s12^2*s51 - q21*q7^3*s12^2*s51 + q3*q7^3*s12^2*s51 - 
       2*q2*q21^2*q8*s12^2*s51 - 3*q2*q21*q8^2*s12^2*s51 + 
       3*q2*q7*q8^2*s12^2*s51 + 2*q24^2*q9*s23*s51 - 7*q24*q9^2*s23*s51 - 
       7*q4*q9^2*s23*s51 - 12*q2*q24^2*s34*s51 - 9*q24^2*q7*s34*s51 - 
       2*q21^2*q8*s34*s51 + 11*q21*q8^2*s34*s51 + 9*q4*q8^2*s34*s51 - 
       15*q2*q24*q9*s34*s51 - 3*q24^2*q9*s34*s51 - 12*q10*q6*q9*s34*s51 + 
       35*q24*q7*q9*s34*s51 - 8*q4*q7*q9*s34*s51 - 3*q7^2*q9*s34*s51 + 
       24*q10*q8*q9*s34*s51 + 12*q2*q9^2*s34*s51 - 14*q24*q9^2*s34*s51 - 
       19*q4*q9^2*s34*s51 + 2*q7*q9^2*s34*s51 - 2*q21^2*q8^2*s34^2*s51 - 
       q21*q8^3*s34^2*s51 - q4*q8^3*s34^2*s51 + 2*q2*q24^2*q9*s34^2*s51 - 
       7*q24^2*q7*q9*s34^2*s51 + 3*q2*q24*q9^2*s34^2*s51 - 
       10*q24*q7*q9^2*s34^2*s51 - 12*q4*q7*q9^2*s34^2*s51 + 
       q2*q21^2*s45*s51 + 2*q2*q24^2*s45*s51 - 5*q2*q21*q6*s45*s51 + 
       14*q2*q24*q6*s45*s51 + 3*q24*q6^2*s45*s51 - 3*q21^2*q7*s45*s51 - 
       2*q24^2*q7*s45*s51 + 5*q24*q6*q7*s45*s51 + 3*q21*q7^2*s45*s51 - 
       3*q3*q7^2*s45*s51 - 24*q10*q2*q8*s45*s51 + 14*q2*q6*q8*s45*s51 - 
       12*q3*q6*q8*s45*s51 + 3*q6^2*q8*s45*s51 - 2*q11*q7*q8*s45*s51 + 
       5*q6*q7*q8*s45*s51 + 3*q7^2*q8*s45*s51 + 6*q11*q8^2*s45*s51 - 
       3*q7*q8^2*s45*s51 - 16*q2*q3*q9*s45*s51 - 4*q2*q6*q9*s45*s51 + 
       9*q7^2*q9*s45*s51 + 16*q3*q8*q9*s45*s51 - 80*q7*q8*q9*s45*s51 + 
       q8^2*q9*s45*s51 - 3*q2*q9^2*s45*s51 - 2*q7*q9^2*s45*s51 + 
       5*q8*q9^2*s45*s51 + 4*q21^2*q7^2*s12*s45*s51 + 
       2*q21*q7^3*s12*s45*s51 - 2*q3*q7^3*s12*s45*s51 + 
       4*q11*q7*q8^2*s45^2*s51 - 9*q7^2*q8*q9*s45^2*s51 + 
       2*q7*q8^2*q9*s45^2*s51 + 2*q7*q8*q9^2*s45^2*s51 + q2*q21^2*s51^2 + 
       5*q2*q24^2*s51^2 - 9*q2*q24*q6*s51^2 - 37*q2*q21*q7*s51^2 - 
       q21^2*q7*s51^2 + q2*q24*q7*s51^2 + 17*q2*q3*q7*s51^2 - 
       2*q2*q6*q7*s51^2 + 14*q24*q6*q7*s51^2 + q2*q7^2*s51^2 + 
       7*q21*q7^2*s51^2 - 5*q3*q7^2*s51^2 - 20*q10*q2*q8*s51^2 - 
       10*q2*q6*q8*s51^2 + 7*q3*q6*q8*s51^2 - 2*q11*q7*q8*s51^2 + 
       10*q2*q7*q8*s51^2 + 21*q6*q7*q8*s51^2 + q2*q24*q9*s51^2 - 
       4*q24^2*q9*s51^2 - 20*q2*q3*q9*s51^2 - 5*q24*q7*q9*s51^2 + 
       3*q4*q7*q9*s51^2 + 3*q7^2*q9*s51^2 - 20*q10*q8*q9*s51^2 - 
       4*q3*q8*q9*s51^2 - 14*q7*q8*q9*s51^2 - 6*q2*q9^2*s51^2 + 
       8*q24*q9^2*s51^2 + 13*q4*q9^2*s51^2 - q7*q9^2*s51^2 - 
       18*q2*q21*q7^2*s12*s51^2 - 4*q21^2*q7^2*s12*s51^2 + 
       16*q2*q3*q7^2*s12*s51^2 - 2*q21*q7^3*s12*s51^2 + 2*q3*q7^3*s12*s51^2 + 
       2*q2*q21^2*q7^2*s12^2*s51^2 + q2*q21*q7^3*s12^2*s51^2 - 
       q2*q3*q7^3*s12^2*s51^2 - 2*q24^2*q9^2*s23*s51^2 - q24*q9^3*s23*s51^2 - 
       q4*q9^3*s23*s51^2 - 4*q2*q24^2*q9*s34*s51^2 - 2*q24^2*q7*q9*s34*
        s51^2 - 6*q2*q24*q9^2*s34*s51^2 - 4*q24^2*q9^2*s34*s51^2 + 
       5*q24*q7*q9^2*s34*s51^2 + 6*q4*q7*q9^2*s34*s51^2 - 
       2*q24*q9^3*s34*s51^2 - 2*q4*q9^3*s34*s51^2 - 2*q24^2*q7*q9^2*s34^2*
        s51^2 - q24*q7*q9^3*s34^2*s51^2 - q4*q7*q9^3*s34^2*s51^2 + 
       2*q21^2*q7^2*s45*s51^2 + q21*q7^3*s45*s51^2 - q3*q7^3*s45*s51^2 + 
       2*q11*q7*q8^2*s45*s51^2 - 3*q7^2*q8*q9*s45*s51^2 + 
       q7*q8^2*q9*s45*s51^2 + q7*q8*q9^2*s45*s51^2 + 3*q2*q21^2*q7*s51^3 - 
       9*q2*q24*q6*q7*s51^3 - 6*q2*q21*q7^2*s51^3 - 2*q21^2*q7^2*s51^3 + 
       4*q2*q3*q7^2*s51^3 - q21*q7^3*s51^3 + q3*q7^3*s51^3 - 
       10*q2*q6*q7*q8*s51^3 + 2*q2*q24^2*q9*s51^3 + 3*q2*q24*q9^2*s51^3 + 
       2*q24^2*q9^2*s51^3 + q24*q9^3*s51^3 + q4*q9^3*s51^3 + 
       4*q2*q21^2*q7^2*s12*s51^3 + 2*q2*q21*q7^3*s12*s51^3 - 
       2*q2*q3*q7^3*s12*s51^3 + 2*q2*q21^2*q7^2*s51^4 + q2*q21*q7^3*s51^4 - 
       q2*q3*q7^3*s51^4])/2 + ((2*F[1, 1, 5]^2 - 2*F[1, 1, 6]^2)*
     r[2*q10 - 21*q13 + 41*q18 + 8*q19 - 29*q2 + 6*q3 + 2*q4 + q5 + 5*q6 - 
       11*q7 + 15*q8 - 2*q9 + 4*q13^2*s12 - 5*q13*q2*s12 - 2*q18*q2*s12 + 
       2*q2*q3*s12 + 2*q2*q4*s12 - 5*q13*q5*s12 - 4*q19*q5*s12 + 
       2*q2*q5*s12 - 2*q4*q5*s12 + 14*q13*q7*s12 - 2*q18*q7*s12 + 
       2*q19*q7*s12 + 15*q2*q7*s12 - 4*q3*q7*s12 - 4*q4*q7*s12 + q5*q7*s12 + 
       q7^2*s12 + 2*q18*q8*s12 + 9*q2*q8*s12 - 4*q3*q8*s12 + 4*q4*q8*s12 + 
       4*q5*q8*s12 - 29*q7*q8*s12 - q8^2*s12 + 6*q13*q2*q7*s12^2 - 
       2*q2*q3*q7*s12^2 - 3*q13*q5*q7*s12^2 - 2*q2*q4*q8*s12^2 + 
       4*q4*q5*q8*s12^2 - 7*q2*q7*q8*s12^2 + 6*q5*q7*q8*s12^2 + 
       q7^2*q8*s12^2 - q7*q8^2*s12^2 - 6*q3*q6*s23 + 3*q5*q6*s23 - 
       2*q6^2*s23 - 8*q13^2*s34 - 4*q18^2*s34 - 4*q10*q2*s34 + q18*q2*s34 + 
       2*q2*q4*s34 - 2*q2*q5*s34 + 2*q4*q5*s34 + 6*q10*q6*s34 + 
       16*q13*q6*s34 - 9*q18*q6*s34 + 6*q2*q6*s34 - 2*q5*q6*s34 + q6^2*s34 + 
       18*q18*q7*s34 - 12*q2*q7*s34 - 2*q4*q7*s34 + q5*q7*s34 + q7^2*s34 - 
       2*q10*q8*s34 - 2*q4*q8*s34 + q5*q8*s34 - 19*q13*q9*s34 + 
       22*q18*q9*s34 - 12*q2*q9*s34 + 12*q6*q9*s34 - 12*q7*q9*s34 + 
       8*q8*q9*s34 - q13*q5^2*s12*s34 - 4*q4*q5*q8*s12*s34 + 
       q5^2*q8*s12*s34 + q13*q5^2*s34^2 - q5^2*q8*s34^2 - 3*q18*q2*q9*s34^2 + 
       2*q2*q4*q9*s34^2 + 3*q13*q5*q9*s34^2 - q2*q5*q9*s34^2 + 
       2*q10*q6*q9*s34^2 + 6*q13*q6*q9*s34^2 - q5*q6*q9*s34^2 + 
       q6^2*q9*s34^2 + 6*q18*q7*q9*s34^2 - 2*q4*q7*q9*s34^2 + 
       q5*q7*q9*s34^2 + q7^2*q9*s34^2 - 2*q10*q8*q9*s34^2 - 
       2*q5*q8*q9*s34^2 - 4*q13^2*s45 + 4*q18^2*s45 - 8*q10*q2*s45 + 
       13*q13*q2*s45 - 2*q18*q2*s45 - 2*q10*q5*s45 + q13*q5*s45 - 
       3*q2*q5*s45 + 4*q10*q6*s45 - 2*q13*q6*s45 + 23*q18*q6*s45 - 
       2*q19*q6*s45 - 18*q2*q6*s45 + 8*q3*q6*s45 - 7*q5*q6*s45 + 3*q6^2*s45 + 
       6*q13*q7*s45 - 2*q19*q7*s45 + 2*q10*q8*s45 - 19*q18*q8*s45 + 
       5*q2*q8*s45 - 2*q3*q8*s45 - 4*q5*q8*s45 + 9*q6*q8*s45 + 7*q7*q8*s45 - 
       9*q13*q9*s45 - 9*q18*q9*s45 - 5*q2*q9*s45 + 12*q6*q9*s45 + 
       10*q7*q9*s45 - 3*q8*q9*s45 - 3*q13*q5*q7*s12*s45 + 
       3*q5*q7*q8*s12*s45 + q7*q8^2*s12*s45 + q18*q2^2*s34*s45 - 
       4*q10*q2*q5*s34*s45 + q2^2*q5*s34*s45 + q13*q5^2*s34*s45 + 
       3*q18*q2*q6*s34*s45 + q2*q5*q6*s34*s45 - q5^2*q8*s34*s45 + 
       3*q18*q2*q9*s34*s45 + 3*q13*q5*q9*s34*s45 - q2*q5*q9*s34*s45 - 
       4*q5*q8*q9*s34*s45 - 4*q10*q2*q5*s45^2 - 3*q18*q2*q6*s45^2 + 
       4*q2*q5*q6*s45^2 - q2*q6^2*s45^2 - 2*q10*q2*q8*s45^2 - 
       6*q18*q6*q8*s45^2 + 7*q2*q6*q8*s45^2 - 2*q3*q6*q8*s45^2 - 
       q5*q7*q8*s45^2 - q7*q8^2*s45^2 + q2^2*q9*s45^2 - q2*q5*q9*s45^2 - 
       16*q2*q6*q9*s45^2 + q5*q6*q9*s45^2 - q5*q7*q9*s45^2 + q5*q8*q9*s45^2 - 
       13*q7*q8*q9*s45^2 + q8^2*q9*s45^2 + q2^2*q6*q9*s45^3 - 
       q2*q5*q6*q9*s45^3 + q5*q7*q8*q9*s45^3 + q7*q8^2*q9*s45^3 - 
       4*q10*q2*s51 - q13*q2*s51 - 2*q19*q2*s51 - 6*q2*q4*s51 - 
       6*q10*q6*s51 - 25*q13*q6*s51 - 31*q18*q6*s51 + 14*q2*q6*s51 - 
       2*q3*q6*s51 + q6^2*s51 - q13*q7*s51 - 18*q18*q7*s51 + 2*q19*q7*s51 - 
       3*q2*q7*s51 - 4*q3*q7*s51 + 6*q4*q7*s51 + q7^2*s51 + 12*q10*q8*s51 + 
       18*q18*q8*s51 - 27*q2*q8*s51 + 6*q3*q8*s51 - 2*q4*q8*s51 + 
       18*q7*q8*s51 - q8^2*s51 - 2*q10*q9*s51 + 17*q13*q9*s51 - 
       26*q18*q9*s51 - 4*q19*q9*s51 + 2*q2*q9*s51 - 2*q4*q9*s51 - 
       4*q6*q9*s51 + 15*q7*q9*s51 - 6*q8*q9*s51 + 2*q13^2*q2*s12*s51 - 
       7*q13*q2^2*s12*s51 + 6*q2^2*q3*s12*s51 - 3*q13^2*q7*s12*s51 - 
       11*q13*q2*q7*s12*s51 - 2*q19*q2*q7*s12*s51 + 2*q2*q7^2*s12*s51 + 
       q2^2*q8*s12*s51 - 4*q2*q4*q8*s12*s51 + 21*q2*q7*q8*s12*s51 - 
       q7^2*q8*s12*s51 - q2*q8^2*s12*s51 - q13^2*q2*q7*s12^2*s51 - 
       3*q13*q2^2*q7*s12^2*s51 + 4*q2^2*q3*q7*s12^2*s51 - 
       q2^2*q7*q8*s12^2*s51 - q2*q7^2*q8*s12^2*s51 + q2*q7*q8^2*s12^2*s51 + 
       4*q13^2*q6*s34*s51 - q18^2*q6*s34*s51 + 2*q10*q6^2*s34*s51 - 
       q13*q6^2*s34*s51 - 4*q18^2*q7*s34*s51 - 7*q18*q6*q7*s34*s51 + 
       7*q2*q6*q7*s34*s51 + q18*q7^2*s34*s51 - q2*q7^2*s34*s51 + 
       2*q4*q7^2*s34*s51 - 3*q13^2*q9*s34*s51 - 3*q18^2*q9*s34*s51 - 
       8*q2*q4*q9*s34*s51 - 8*q10*q6*q9*s34*s51 - 20*q13*q6*q9*s34*s51 - 
       20*q18*q7*q9*s34*s51 + 8*q4*q7*q9*s34*s51 + 8*q10*q8*q9*s34*s51 + 
       q13^2*q6*q9*s34^2*s51 + 4*q10*q6^2*q9*s34^2*s51 + 
       2*q13*q6^2*q9*s34^2*s51 - q18^2*q7*q9*s34^2*s51 - 
       2*q18*q7^2*q9*s34^2*s51 + 4*q4*q7^2*q9*s34^2*s51 - 
       3*q13^2*q2*s45*s51 + 4*q13*q2^2*s45*s51 - 2*q2^2*q3*s45*s51 + 
       3*q18^2*q6*s45*s51 - 2*q19*q2*q6*s45*s51 + q2*q6^2*s45*s51 - 
       q13^2*q7*s45*s51 - 7*q13*q6*q7*s45*s51 - 4*q18^2*q8*s45*s51 - 
       8*q10*q2*q8*s45*s51 + q2^2*q8*s45*s51 + 25*q18*q6*q8*s45*s51 - 
       23*q2*q6*q8*s45*s51 + 12*q3*q6*q8*s45*s51 + 7*q6*q7*q8*s45*s51 + 
       q18*q8^2*s45*s51 - q2*q8^2*s45*s51 - 2*q3*q8^2*s45*s51 - 
       q7*q8^2*s45*s51 - q13^2*q9*s45*s51 + q18^2*q9*s45*s51 - 
       6*q13*q2*q9*s45*s51 + 2*q2^2*q9*s45*s51 - 2*q19*q6*q9*s45*s51 - 
       10*q2*q6*q9*s45*s51 - 2*q19*q7*q9*s45*s51 + 6*q18*q8*q9*s45*s51 - 
       19*q7*q8*q9*s45*s51 - q18^2*q6*q8*s45^2*s51 + q2^2*q6*q8*s45^2*s51 - 
       q2*q6^2*q8*s45^2*s51 - 3*q18*q6*q8^2*s45^2*s51 - 
       q2*q6*q8^2*s45^2*s51 - 4*q3*q6*q8^2*s45^2*s51 + q2^2*q6*q9*s45^2*s51 + 
       2*q7*q8^2*q9*s45^2*s51 + 5*q13^2*q2*s51^2 + q13^2*q6*s51^2 - 
       4*q18^2*q6*s51^2 + q13*q6^2*s51^2 - q2*q6^2*s51^2 - 
       13*q13*q2*q7*s51^2 + 2*q2*q3*q7*s51^2 - 3*q13*q6*q7*s51^2 - 
       5*q18*q6*q7*s51^2 + 15*q2*q6*q7*s51^2 - q2*q7^2*s51^2 - 
       6*q10*q2*q8*s51^2 - 8*q18*q6*q8*s51^2 + 19*q2*q6*q8*s51^2 - 
       4*q3*q6*q8*s51^2 - 18*q2*q7*q8*s51^2 - 15*q6*q7*q8*s51^2 + 
       q7^2*q8*s51^2 + 3*q13^2*q9*s51^2 + 4*q18^2*q9*s51^2 - 
       q13*q2*q9*s51^2 + q2^2*q9*s51^2 + 6*q2*q4*q9*s51^2 + 
       4*q10*q6*q9*s51^2 + 8*q13*q6*q9*s51^2 + 8*q18*q7*q9*s51^2 - 
       2*q19*q7*q9*s51^2 - 4*q4*q7*q9*s51^2 - 6*q10*q8*q9*s51^2 + 
       5*q18*q8*q9*s51^2 - 5*q7*q8*q9*s51^2 + 2*q13^2*q2^2*s12*s51^2 + 
       2*q13^2*q2*q7*s12*s51^2 - 4*q13*q2^2*q7*s12*s51^2 + 
       4*q2^2*q3*q7*s12*s51^2 + q2*q7^2*q8*s12*s51^2 + 
       q13^2*q2^2*q7*s12^2*s51^2 - q18^2*q6*q7*s34*s51^2 - 
       q18*q6*q7^2*s34*s51^2 + q2*q6*q7^2*s34*s51^2 - 
       4*q13^2*q6*q9*s34*s51^2 - 4*q10*q6^2*q9*s34*s51^2 - 
       4*q13*q6^2*q9*s34*s51^2 + 4*q18^2*q7*q9*s34*s51^2 + 
       4*q18*q7^2*q9*s34*s51^2 - 4*q4*q7^2*q9*s34*s51^2 + 
       q13^2*q6^2*q9*s34^2*s51^2 + q18^2*q7^2*q9*s34^2*s51^2 - 
       q13^2*q2^2*s45*s51^2 + q13^2*q6*q7*s45*s51^2 + q13*q6^2*q7*s45*s51^2 + 
       4*q18^2*q6*q8*s45*s51^2 + q2*q6^2*q8*s45*s51^2 - 
       q6^2*q7*q8*s45*s51^2 + 4*q18*q6*q8^2*s45*s51^2 + 
       4*q3*q6*q8^2*s45*s51^2 - q13^2*q2*q9*s45*s51^2 - 
       q13*q2^2*q9*s45*s51^2 - q18^2*q8*q9*s45*s51^2 - 
       q18*q8^2*q9*s45*s51^2 + q7*q8^2*q9*s45*s51^2 - 
       q18^2*q6*q8^2*s45^2*s51^2 + q13^2*q2^2*s51^3 + 3*q13^2*q2*q7*s51^3 - 
       q13*q2^2*q7*s51^3 + q13^2*q6*q7*s51^3 + q13*q6^2*q7*s51^3 - 
       q2*q6^2*q7*s51^3 + q2*q6*q7^2*s51^3 - q2*q6^2*q8*s51^3 + 
       20*q2*q6*q7*q8*s51^3 + q6^2*q7*q8*s51^3 - q2*q7^2*q8*s51^3 - 
       q6*q7^2*q8*s51^3 - q13^2*q2*q9*s51^3 - q13*q2^2*q9*s51^3 + 
       2*q13^2*q2^2*q7*s12*s51^3 + q13^2*q2^2*q7*s51^4 - 
       q2*q6^2*q7*q8*s51^4 + q2*q6*q7^2*q8*s51^4])/2 + 
   ((-4*F[1, 1, 5] + 4*F[1, 1, 9])*r[10*q10 - 33*q13 + 93*q18 + 2*q19 - 
       75*q2 + 20*q3 + 10*q4 - 15*q5 - 25*q7 + 38*q8 + 2*q9 + 7*q13^2*s12 - 
       2*q13*q2*s12 + 8*q18*q2*s12 + 2*q19*q2*s12 + 3*q2*q3*s12 + 
       4*q2*q4*s12 - 25*q13*q5*s12 + 4*q19*q5*s12 + 6*q2*q5*s12 - 
       10*q4*q5*s12 + 33*q13*q7*s12 - q18*q7*s12 + 21*q2*q7*s12 - 
       16*q3*q7*s12 - 7*q4*q7*s12 + q7^2*s12 + q18*q8*s12 + 4*q2*q8*s12 - 
       7*q3*q8*s12 + 10*q4*q8*s12 + 19*q5*q8*s12 - 50*q7*q8*s12 - 
       3*q8^2*s12 + 11*q13*q2*q7*s12^2 + 2*q19*q2*q7*s12^2 - 
       4*q2*q3*q7*s12^2 - 5*q13*q5*q7*s12^2 - 4*q2*q4*q8*s12^2 + 
       7*q4*q5*q8*s12^2 - 14*q2*q7*q8*s12^2 + 11*q5*q7*q8*s12^2 + 
       3*q7^2*q8*s12^2 - 3*q7*q8^2*s12^2 + 2*q19*q6*s23 - 20*q3*q6*s23 + 
       7*q5*q6*s23 - 4*q6^2*s23 - 14*q13^2*s34 - 7*q18^2*s34 - 
       12*q10*q2*s34 - 3*q18*q2*s34 + 4*q2*q4*s34 + q13*q5*s34 - 
       10*q2*q5*s34 + 10*q4*q5*s34 + 8*q10*q6*s34 + 21*q13*q6*s34 - 
       14*q18*q6*s34 + 9*q2*q6*s34 - q5*q6*s34 + q6^2*s34 + 22*q18*q7*s34 - 
       16*q2*q7*s34 - q4*q7*s34 + q5*q7*s34 + q7^2*s34 - 4*q10*q8*s34 - 
       2*q4*q8*s34 + 3*q5*q8*s34 - 41*q13*q9*s34 + 55*q18*q9*s34 - 
       38*q2*q9*s34 + 26*q6*q9*s34 - 25*q7*q9*s34 + 24*q8*q9*s34 - 
       3*q13*q5^2*s12*s34 - 2*q4*q5*q8*s12*s34 + 3*q5^2*q8*s12*s34 + 
       3*q13*q5^2*s34^2 - 5*q4*q5*q8*s34^2 - 3*q5^2*q8*s34^2 - 
       5*q18*q2*q9*s34^2 + 4*q2*q4*q9*s34^2 + 5*q13*q5*q9*s34^2 - 
       q2*q5*q9*s34^2 + 4*q10*q6*q9*s34^2 + 10*q13*q6*q9*s34^2 - 
       q5*q6*q9*s34^2 + q6^2*q9*s34^2 + 10*q18*q7*q9*s34^2 - 
       4*q4*q7*q9*s34^2 + q5*q7*q9*s34^2 + q7^2*q9*s34^2 - 
       4*q10*q8*q9*s34^2 - 4*q5*q8*q9*s34^2 - 7*q13^2*s45 + 7*q18^2*s45 - 
       18*q10*q2*s45 + 14*q13*q2*s45 - 7*q18*q2*s45 + 2*q19*q2*s45 - 
       10*q10*q5*s45 + 7*q13*q5*s45 - q2*q5*s45 + 7*q10*q6*s45 - q13*q6*s45 + 
       58*q18*q6*s45 - 4*q19*q6*s45 - 25*q2*q6*s45 + 24*q3*q6*s45 - 
       13*q5*q6*s45 + 7*q6^2*s45 + 19*q13*q7*s45 + q5*q7*s45 + 4*q10*q8*s45 - 
       25*q18*q8*s45 + 8*q2*q8*s45 - 4*q3*q8*s45 - 8*q5*q8*s45 + 
       11*q6*q8*s45 + 15*q7*q8*s45 - 32*q13*q9*s45 - 14*q18*q9*s45 - 
       22*q2*q9*s45 + 35*q6*q9*s45 + 33*q7*q9*s45 - 2*q8*q9*s45 - 
       14*q13*q5*q7*s12*s45 + 15*q5*q7*q8*s12*s45 + 3*q7*q8^2*s12*s45 + 
       3*q18*q2^2*s34*s45 - 12*q10*q2*q5*s34*s45 + 3*q2^2*q5*s34*s45 + 
       3*q13*q5^2*s34*s45 + 5*q18*q2*q6*s34*s45 - 3*q5^2*q8*s34*s45 + 
       14*q18*q2*q9*s34*s45 + 14*q13*q5*q9*s34*s45 + q5*q6*q9*s34*s45 + 
       q5*q7*q9*s34*s45 - 14*q5*q8*q9*s34*s45 - 7*q10*q2*q5*s45^2 - 
       14*q18*q2*q6*s45^2 + 2*q19*q2*q6*s45^2 + 7*q2*q5*q6*s45^2 - 
       3*q2*q6^2*s45^2 + 9*q13*q5*q7*s45^2 - 4*q10*q2*q8*s45^2 - 
       11*q18*q6*q8*s45^2 + 12*q2*q6*q8*s45^2 - 4*q3*q6*q8*s45^2 - 
       10*q5*q7*q8*s45^2 - 3*q7*q8^2*s45^2 + 9*q18*q2*q9*s45^2 + 
       3*q2^2*q9*s45^2 - 9*q13*q5*q9*s45^2 - q2*q5*q9*s45^2 - 
       q18*q6*q9*s45^2 - 47*q2*q6*q9*s45^2 + q5*q6*q9*s45^2 - 
       28*q13*q7*q9*s45^2 - q5*q7*q9*s45^2 + 10*q5*q8*q9*s45^2 - 
       17*q7*q8*q9*s45^2 + 3*q8^2*q9*s45^2 + 9*q18*q2*q6*q9*s45^3 + 
       3*q2^2*q6*q9*s45^3 - q2*q5*q6*q9*s45^3 - 9*q13*q5*q7*q9*s45^3 + 
       10*q5*q7*q8*q9*s45^3 + 3*q7*q8^2*q9*s45^3 - 11*q10*q2*s51 - 
       q13*q2*s51 - 2*q2*q3*s51 - 20*q2*q4*s51 - 22*q10*q6*s51 - 
       60*q13*q6*s51 - 68*q18*q6*s51 + 19*q2*q6*s51 - 4*q3*q6*s51 + 
       q6^2*s51 + q13*q7*s51 - 48*q18*q7*s51 - 13*q2*q7*s51 - 16*q3*q7*s51 + 
       22*q4*q7*s51 + q7^2*s51 + 40*q10*q8*s51 + 48*q18*q8*s51 - 
       66*q2*q8*s51 + 22*q3*q8*s51 - 9*q4*q8*s51 + 32*q7*q8*s51 - q8^2*s51 - 
       10*q10*q9*s51 + 35*q13*q9*s51 - 58*q18*q9*s51 + 8*q2*q9*s51 - 
       10*q4*q9*s51 - 13*q6*q9*s51 + 47*q7*q9*s51 - 20*q8*q9*s51 + 
       3*q13^2*q2*s12*s51 - 14*q13*q2^2*s12*s51 + 2*q19*q2^2*s12*s51 + 
       11*q2^2*q3*s12*s51 - 5*q13^2*q7*s12*s51 - 33*q13*q2*q7*s12*s51 + 
       2*q19*q2*q7*s12*s51 + 8*q2*q3*q7*s12*s51 + 6*q2*q7^2*s12*s51 + 
       q2^2*q8*s12*s51 - 16*q2*q4*q8*s12*s51 + 40*q2*q7*q8*s12*s51 - 
       3*q7^2*q8*s12*s51 - q2*q8^2*s12*s51 - 2*q13^2*q2*q7*s12^2*s51 - 
       7*q13*q2^2*q7*s12^2*s51 - 2*q19*q2^2*q7*s12^2*s51 + 
       8*q2^2*q3*q7*s12^2*s51 + q2^2*q7*q8*s12^2*s51 - 
       3*q2*q7^2*q8*s12^2*s51 + 3*q2*q7*q8^2*s12^2*s51 + 7*q13^2*q6*s34*s51 - 
       2*q18^2*q6*s34*s51 + 5*q10*q6^2*s34*s51 - 7*q18^2*q7*s34*s51 - 
       12*q18*q6*q7*s34*s51 + 12*q2*q6*q7*s34*s51 - 3*q2*q7^2*s34*s51 + 
       5*q4*q7^2*s34*s51 - 5*q13^2*q9*s34*s51 - 5*q18^2*q9*s34*s51 - 
       24*q2*q4*q9*s34*s51 - 16*q10*q6*q9*s34*s51 - 49*q13*q6*q9*s34*s51 - 
       49*q18*q7*q9*s34*s51 + 16*q4*q7*q9*s34*s51 + 24*q10*q8*q9*s34*s51 + 
       2*q13^2*q6*q9*s34^2*s51 + 6*q10*q6^2*q9*s34^2*s51 + 
       4*q13*q6^2*q9*s34^2*s51 - 2*q18^2*q7*q9*s34^2*s51 - 
       4*q18*q7^2*q9*s34^2*s51 + 6*q4*q7^2*q9*s34^2*s51 - 
       5*q13^2*q2*s45*s51 + 7*q13*q2^2*s45*s51 + 2*q19*q2^2*s45*s51 - 
       3*q2^2*q3*s45*s51 + 5*q18^2*q6*s45*s51 - 2*q19*q2*q6*s45*s51 + 
       3*q2*q6^2*s45*s51 - 2*q13^2*q7*s45*s51 - 12*q13*q6*q7*s45*s51 - 
       7*q18^2*q8*s45*s51 - 24*q10*q2*q8*s45*s51 + q2^2*q8*s45*s51 + 
       59*q18*q6*q8*s45*s51 - 50*q2*q6*q8*s45*s51 + 32*q3*q6*q8*s45*s51 + 
       12*q6*q7*q8*s45*s51 - q2*q8^2*s45*s51 - 5*q3*q8^2*s45*s51 - 
       3*q7*q8^2*s45*s51 - 2*q13^2*q9*s45*s51 + 2*q18^2*q9*s45*s51 - 
       9*q13*q2*q9*s45*s51 + 6*q2^2*q9*s45*s51 - 21*q2*q6*q9*s45*s51 - 
       29*q13*q7*q9*s45*s51 + 9*q18*q8*q9*s45*s51 - 43*q7*q8*q9*s45*s51 + 
       2*q19*q2^2*q6*s45^2*s51 - 2*q18^2*q6*q8*s45^2*s51 + 
       q2^2*q6*q8*s45^2*s51 - 3*q2*q6^2*q8*s45^2*s51 - 
       7*q18*q6*q8^2*s45^2*s51 - q2*q6*q8^2*s45^2*s51 - 
       8*q3*q6*q8^2*s45^2*s51 + 3*q2^2*q6*q9*s45^2*s51 + 
       6*q7*q8^2*q9*s45^2*s51 + 9*q13^2*q2*s51^2 + 7*q13*q2^2*s51^2 - 
       5*q2^2*q3*s51^2 + 2*q13^2*q6*s51^2 - 7*q18^2*q6*s51^2 + 
       3*q13*q6^2*s51^2 - 3*q2*q6^2*s51^2 - 25*q13*q2*q7*s51^2 + 
       12*q2*q3*q7*s51^2 + 2*q13*q6*q7*s51^2 - 16*q18*q6*q7*s51^2 + 
       22*q2*q6*q7*s51^2 - 3*q2*q7^2*s51^2 - 20*q10*q2*q8*s51^2 - 
       26*q18*q6*q8*s51^2 + 35*q2*q6*q8*s51^2 - 13*q3*q6*q8*s51^2 - 
       32*q2*q7*q8*s51^2 - 22*q6*q7*q8*s51^2 + 3*q7^2*q8*s51^2 + 
       5*q13^2*q9*s51^2 + 7*q18^2*q9*s51^2 + 7*q13*q2*q9*s51^2 + 
       3*q2^2*q9*s51^2 + 20*q2*q4*q9*s51^2 + 13*q10*q6*q9*s51^2 + 
       26*q13*q6*q9*s51^2 - 10*q13*q7*q9*s51^2 + 26*q18*q7*q9*s51^2 - 
       13*q4*q7*q9*s51^2 - 20*q10*q8*q9*s51^2 + 16*q18*q8*q9*s51^2 - 
       16*q7*q8*q9*s51^2 + 4*q13^2*q2^2*s12*s51^2 + 2*q13*q2^3*s12*s51^2 - 
       2*q2^3*q3*s12*s51^2 + 3*q13^2*q2*q7*s12*s51^2 - 
       4*q13*q2^2*q7*s12*s51^2 + 4*q2^2*q3*q7*s12*s51^2 + 
       3*q2*q7^2*q8*s12*s51^2 + 2*q13^2*q2^2*q7*s12^2*s51^2 + 
       q13*q2^3*q7*s12^2*s51^2 - q2^3*q3*q7*s12^2*s51^2 - 
       2*q18^2*q6*q7*s34*s51^2 - 3*q18*q6*q7^2*s34*s51^2 + 
       3*q2*q6*q7^2*s34*s51^2 - 7*q13^2*q6*q9*s34*s51^2 - 
       14*q10*q6^2*q9*s34*s51^2 - 14*q13*q6^2*q9*s34*s51^2 + 
       7*q18^2*q7*q9*s34*s51^2 + 14*q18*q7^2*q9*s34*s51^2 - 
       14*q4*q7^2*q9*s34*s51^2 + 2*q13^2*q6^2*q9*s34^2*s51^2 + 
       q10*q6^3*q9*s34^2*s51^2 + q13*q6^3*q9*s34^2*s51^2 + 
       2*q18^2*q7^2*q9*s34^2*s51^2 + q18*q7^3*q9*s34^2*s51^2 - 
       q4*q7^3*q9*s34^2*s51^2 - 2*q13^2*q2^2*s45*s51^2 - q13*q2^3*s45*s51^2 + 
       q2^3*q3*s45*s51^2 + 2*q13^2*q6*q7*s45*s51^2 + 3*q13*q6^2*q7*s45*
        s51^2 + 7*q18^2*q6*q8*s45*s51^2 + 3*q2*q6^2*q8*s45*s51^2 - 
       3*q6^2*q7*q8*s45*s51^2 + 14*q18*q6*q8^2*s45*s51^2 + 
       14*q3*q6*q8^2*s45*s51^2 - 2*q13^2*q2*q9*s45*s51^2 - 
       3*q13*q2^2*q9*s45*s51^2 - 2*q18^2*q8*q9*s45*s51^2 - 
       3*q18*q8^2*q9*s45*s51^2 + 3*q7*q8^2*q9*s45*s51^2 - 
       2*q18^2*q6*q8^2*s45^2*s51^2 - q18*q6*q8^3*s45^2*s51^2 - 
       q3*q6*q8^3*s45^2*s51^2 + 2*q13^2*q2^2*s51^3 + q13*q2^3*s51^3 - 
       q2^3*q3*s51^3 + 5*q13^2*q2*q7*s51^3 + 3*q13*q2^2*q7*s51^3 - 
       4*q2^2*q3*q7*s51^3 + 2*q13^2*q6*q7*s51^3 + 3*q13*q6^2*q7*s51^3 - 
       3*q2*q6^2*q7*s51^3 + 3*q2*q6*q7^2*s51^3 - 3*q2*q6^2*q8*s51^3 + 
       38*q2*q6*q7*q8*s51^3 + 3*q6^2*q7*q8*s51^3 - 3*q2*q7^2*q8*s51^3 - 
       3*q6*q7^2*q8*s51^3 - 2*q13^2*q2*q9*s51^3 - 3*q13*q2^2*q9*s51^3 + 
       4*q13^2*q2^2*q7*s12*s51^3 + 2*q13*q2^3*q7*s12*s51^3 - 
       2*q2^3*q3*q7*s12*s51^3 + 2*q13^2*q2^2*q7*s51^4 + q13*q2^3*q7*s51^4 - 
       q2^3*q3*q7*s51^4 - 3*q2*q6^2*q7*q8*s51^4 + 3*q2*q6*q7^2*q8*s51^4])/2 + 
   ((2*F[1, 1, 6]^2 - 2*F[1, 1, 10]^2)*r[-2*q10 + 6*q16 + 4*q2 + 12*q21 - 
       8*q22 + 8*q3 - 4*q4 + 10*q5 - 11*q6 + 4*q7 - 14*q8 + 2*q9 - 
       q2*q21*s12 + q21^2*s12 - 16*q21*q5*s12 - 4*q4*q5*s12 + 2*q21*q7*s12 - 
       2*q3*q7*s12 - 15*q21*q8*s12 - 2*q4*q8*s12 + 7*q5*q8*s12 + 
       15*q7*q8*s12 + 4*q21^2*q5*s12^2 - 4*q2*q21*q7*s12^2 - 
       3*q21^2*q7*s12^2 + 5*q21*q5*q7*s12^2 - 4*q21*q7^2*s12^2 + 
       4*q3*q7^2*s12^2 - 4*q2*q21*q8*s12^2 - q21^2*q8*s12^2 + 
       8*q21*q5*q8*s12^2 + 4*q4*q5*q8*s12^2 + 4*q2*q7*q8*s12^2 - 
       5*q5*q7*q8*s12^2 - q21*q8^2*s12^2 + q7*q8^2*s12^2 - 15*q16*q5*s23 + 
       6*q4*q5*s23 - 3*q16*q6*s23 - 14*q3*q6*s23 + 2*q4*q6*s23 + 
       16*q5*q6*s23 + q6^2*s23 + 3*q16^2*q5*s23^2 - 2*q16^2*q6*s23^2 - 
       4*q16*q5*q6*s23^2 - 6*q4*q5*q6*s23^2 + 3*q16*q6^2*s23^2 + 
       6*q3*q6^2*s23^2 - 2*q5*q6^2*s23^2 + q16^2*q5*q6*s23^3 + 
       q16^2*q6^2*s23^3 + q16*q5*q6^2*s23^3 + 2*q16^2*s34 - 2*q10*q2*s34 - 
       q16*q2*s34 + 3*q21^2*s34 - 2*q2*q22*s34 - 2*q16*q5*s34 - q21*q5*s34 - 
       4*q22*q5*s34 + 2*q4*q5*s34 + 8*q2*q6*s34 + q21*q6*s34 - 4*q4*q6*s34 + 
       16*q5*q6*s34 - q6^2*s34 + 6*q10*q7*s34 - q16*q7*s34 - 7*q16*q8*s34 + 
       15*q21*q8*s34 + 2*q22*q8*s34 + 4*q4*q8*s34 - 2*q5*q8*s34 - 
       2*q8^2*s34 + 5*q2*q9*s34 - 4*q6*q9*s34 + 3*q7*q9*s34 - 5*q8*q9*s34 - 
       5*q21^2*q5*s12*s34 - 2*q21^2*q8*s12*s34 + 4*q21*q5*q8*s12*s34 - 
       7*q21*q8^2*s12*s34 - 6*q4*q8^2*s12*s34 - 4*q21^2*q5*q8*s12^2*s34 - 
       4*q21*q5*q8^2*s12^2*s34 - 4*q4*q5*q8^2*s12^2*s34 + q16^2*q5*s23*s34 - 
       4*q4*q5*q6*s23*s34 - q5*q6^2*s23*s34 - q16^2*q2*s34^2 - 
       4*q10*q2^2*s34^2 + 4*q16*q2^2*s34^2 - 2*q10*q2*q5*s34^2 + 
       3*q16*q2*q5*s34^2 + q21^2*q5*s34^2 - 3*q21*q5*q6*s34^2 + 
       2*q10*q5*q7*s34^2 - 3*q16*q5*q7*s34^2 + q16^2*q8*s34^2 + 
       2*q21^2*q8*s34^2 - 6*q21*q5*q8*s34^2 + 2*q22*q5*q8*s34^2 - 
       2*q4*q5*q8*s34^2 + 6*q21*q8^2*s34^2 + 2*q4*q8^2*s34^2 + 
       q5*q8^2*s34^2 - q2*q5*q9*s34^2 - q5*q6*q9*s34^2 + q5*q7*q9*s34^2 + 
       q5*q8*q9*s34^2 + 7*q21^2*q5*q8*s12*s34^2 + 2*q21^2*q8^2*s12*s34^2 + 
       6*q21*q5*q8^2*s12*s34^2 + 4*q4*q5*q8^2*s12*s34^2 + 
       q21^2*q5*q8^2*s12^2*s34^2 - 3*q21^2*q5*q8*s34^3 - 2*q21^2*q8^2*s34^3 - 
       2*q21*q5*q8^2*s34^3 - 2*q21^2*q5*q8^2*s12*s34^3 + 
       q21^2*q5*q8^2*s34^4 + 4*q16^2*s45 + 2*q10*q2*s45 - 7*q16*q2*s45 - 
       6*q2*q21*s45 - 2*q21^2*s45 - 2*q2*q22*s45 + 2*q10*q5*s45 + 
       17*q16*q5*s45 + 3*q21*q5*s45 - 3*q16*q6*s45 + 12*q2*q6*s45 - 
       q21*q6*s45 + 12*q3*q6*s45 - 9*q5*q6*s45 - q6^2*s45 + 2*q10*q7*s45 + 
       q16*q7*s45 + 2*q21*q7*s45 + 2*q5*q7*s45 - 2*q22*q8*s45 + q5*q8*s45 - 
       10*q7*q8*s45 + 5*q2*q9*s45 - 2*q6*q9*s45 + 3*q8*q9*s45 - 
       q2*q21^2*s12*s45 + q21^2*q5*s12*s45 + 3*q21^2*q7*s12*s45 - 
       6*q21*q5*q7*s12*s45 + 2*q3*q7^2*s12*s45 + 7*q5*q7*q8*s12*s45 + 
       q7^2*q8*s12*s45 + q21^2*q5*q7*s12^2*s45 - q21^2*q7^2*s12^2*s45 + 
       q21*q5*q7^2*s12^2*s45 - q5*q7^2*q8*s12^2*s45 - 7*q16^2*q5*s23*s45 - 
       q16^2*q6*s23*s45 - 6*q16*q6^2*s23*s45 - 10*q3*q6^2*s23*s45 + 
       4*q5*q6^2*s23*s45 - 2*q16^2*q5*q6*s23^2*s45 - 2*q16^2*q6^2*s23^2*s45 - 
       2*q16*q5*q6^2*s23^2*s45 + 4*q16^2*q2*s34*s45 - 6*q10*q2^2*s34*s45 + 
       9*q16*q2^2*s34*s45 - 5*q16^2*q5*s34*s45 - 8*q10*q2*q5*s34*s45 + 
       20*q16*q2*q5*s34*s45 + 2*q2*q22*q5*s34*s45 - 10*q2*q5*q6*s34*s45 + 
       3*q21*q5*q6*s34*s45 + q2*q6^2*s34*s45 + q21*q6^2*s34*s45 + 
       2*q5*q6^2*s34*s45 + 8*q10*q5*q7*s34*s45 - 3*q16*q5*q7*s34*s45 + 
       q16*q7^2*s34*s45 + q16^2*q8*s34*s45 + 2*q22*q5*q8*s34*s45 - 
       q5*q6*q9*s34*s45 + q6^2*q9*s34*s45 - q5*q7*q9*s34*s45 - 
       q7^2*q9*s34*s45 + 2*q16^2*q2^2*s34^2*s45 - q16^2*q2*q5*s34^2*s45 - 
       4*q10*q2^2*q5*s34^2*s45 + 4*q16*q2^2*q5*s34^2*s45 + q16^2*q2*s45^2 + 
       q16*q2^2*s45^2 + q2*q21^2*s45^2 + 4*q16^2*q5*s45^2 - 
       4*q10*q2*q5*s45^2 + 8*q16*q2*q5*s45^2 + 3*q16^2*q6*s45^2 - 
       q2^2*q6*s45^2 + 4*q16*q5*q6*s45^2 - 5*q2*q5*q6*s45^2 + 
       3*q16*q6^2*s45^2 + 4*q3*q6^2*s45^2 - 2*q5*q6^2*s45^2 + 
       6*q10*q5*q7*s45^2 + 4*q16*q2*q8*s45^2 + 4*q16*q6*q8*s45^2 - 
       4*q2*q6*q8*s45^2 + q5*q7*q8*s45^2 + q2*q5*q9*s45^2 + 
       5*q2*q6*q9*s45^2 - q5*q6*q9*s45^2 + q5*q7*q9*s45^2 - q5*q8*q9*s45^2 + 
       2*q7*q8*q9*s45^2 + q16^2*q5*q6*s23*s45^2 + q16^2*q6^2*s23*s45^2 + 
       q16*q5*q6^2*s23*s45^2 + 4*q16^2*q2*q5*s34*s45^2 - 
       4*q10*q2^2*q5*s34*s45^2 + 4*q16*q2^2*q5*s34*s45^2 - 
       q2*q5*q6^2*s34*s45^2 + q16^2*q2^2*q5*s34^2*s45^2 + q2*q5*q6*q9*s45^3 - 
       q5*q7*q8*q9*s45^3 + 2*q10*q2*s51 - 17*q16*q2*s51 + 3*q2^2*s51 + 
       13*q2*q21*s51 - 4*q2*q3*s51 + 17*q16*q6*s51 - 6*q2*q6*s51 - 
       2*q21*q6*s51 - 2*q22*q6*s51 + 2*q3*q6*s51 + 2*q4*q6*s51 + q6^2*s51 - 
       6*q10*q7*s51 - q16*q7*s51 - 3*q2*q7*s51 + 5*q21*q7*s51 + 4*q4*q7*s51 - 
       q6*q7*s51 + 3*q7^2*s51 + 2*q16*q8*s51 + 6*q2*q8*s51 - 15*q21*q8*s51 + 
       4*q3*q8*s51 - 2*q4*q8*s51 + 9*q6*q8*s51 - 12*q7*q8*s51 + q8^2*s51 + 
       2*q10*q9*s51 - 3*q2*q9*s51 + 4*q22*q9*s51 + 2*q4*q9*s51 + 
       6*q6*q9*s51 - 7*q7*q9*s51 + 7*q8*q9*s51 + 2*q2*q21^2*s12*s51 + 
       15*q2*q21*q7*s12*s51 - 3*q21^2*q7*s12*s51 - 4*q2*q3*q7*s12*s51 - 
       7*q21*q7^2*s12*s51 + 4*q3*q7^2*s12*s51 + 5*q2*q21*q8*s12*s51 - 
       7*q2*q7*q8*s12*s51 - q7*q8^2*s12*s51 + 2*q2*q21^2*q7*s12^2*s51 + 
       4*q2*q21*q7^2*s12^2*s51 + q21^2*q7^2*s12^2*s51 - 
       4*q2*q3*q7^2*s12^2*s51 + q2*q21^2*q8*s12^2*s51 + 
       q2*q21*q8^2*s12^2*s51 - q2*q7*q8^2*s12^2*s51 + q16^2*q6*s23*s51 - 
       2*q16*q6^2*s23*s51 - 2*q3*q6^2*s23*s51 - q16^2*q6^2*s23^2*s51 - 
       2*q10*q2^2*s34*s51 + 5*q16*q2^2*s34*s51 - 2*q2*q22*q6*s34*s51 - 
       q2*q6^2*s34*s51 + 7*q2*q6*q7*s34*s51 - 4*q4*q6*q7*s34*s51 + 
       q16*q7^2*s34*s51 + q21^2*q8*s34*s51 - 4*q21*q8^2*s34*s51 - 
       2*q4*q8^2*s34*s51 - 4*q10*q6*q9*s34*s51 + 4*q4*q7*q9*s34*s51 - 
       q7^2*q9*s34*s51 + q16^2*q2^2*s34^2*s51 + q21^2*q8^2*s34^2*s51 + 
       2*q16^2*q2*s45*s51 + 2*q16*q2^2*s45*s51 - q2*q21^2*s45*s51 + 
       q16^2*q6*s45*s51 + q2^2*q6*s45*s51 + 3*q2*q21*q6*s45*s51 - 
       3*q16*q6^2*s45*s51 - 4*q3*q6^2*s45*s51 + 2*q21^2*q7*s45*s51 + 
       4*q10*q6*q7*s45*s51 - q21*q7^2*s45*s51 + 2*q3*q7^2*s45*s51 + 
       q16^2*q8*s45*s51 + q16*q2*q8*s45*s51 - 11*q16*q6*q8*s45*s51 + 
       9*q2*q6*q8*s45*s51 + 2*q22*q6*q8*s45*s51 + 4*q3*q6*q8*s45*s51 + 
       3*q16*q7*q8*s45*s51 + 9*q6*q7*q8*s45*s51 - q7^2*q8*s45*s51 + 
       q2*q6*q9*s45*s51 + 6*q7*q8*q9*s45*s51 - 2*q21^2*q7^2*s12*s45*s51 + 
       q16^2*q6^2*s45^2*s51 + q16^2*q2*q8*s45^2*s51 + q16*q2^2*q8*s45^2*s51 + 
       2*q16^2*q6*q8*s45^2*s51 - q2^2*q6*q8*s45^2*s51 + 
       4*q16*q6^2*q8*s45^2*s51 + 4*q3*q6^2*q8*s45^2*s51 + q16^2*q2*s51^2 + 
       q16*q2^2*s51^2 - q2^2*q6*s51^2 + q2^2*q7*s51^2 + 13*q2*q21*q7*s51^2 - 
       2*q2*q3*q7*s51^2 + 6*q10*q6*q7*s51^2 - 5*q2*q6*q7*s51^2 + 
       2*q4*q6*q7*s51^2 + q6^2*q7*s51^2 - 3*q2*q7^2*s51^2 - 
       3*q21*q7^2*s51^2 - q6*q7^2*s51^2 - q16^2*q8*s51^2 - 
       3*q16*q2*q8*s51^2 + 2*q2^2*q8*s51^2 + 3*q16*q6*q8*s51^2 - 
       13*q2*q6*q8*s51^2 - 2*q3*q6*q8*s51^2 + 3*q16*q7*q8*s51^2 + 
       12*q2*q7*q8*s51^2 + 6*q6*q7*q8*s51^2 - q2*q8^2*s51^2 + q7*q8^2*s51^2 + 
       4*q10*q6*q9*s51^2 - 4*q4*q7*q9*s51^2 + 3*q7*q8*q9*s51^2 + 
       q2*q21^2*q7*s12*s51^2 + 7*q2*q21*q7^2*s12*s51^2 + 
       2*q21^2*q7^2*s12*s51^2 - 4*q2*q3*q7^2*s12*s51^2 - 
       q2^2*q7*q8*s12*s51^2 + q2*q7*q8^2*s12*s51^2 - q2*q21^2*q7^2*s12^2*
        s51^2 - q2*q6^2*q7*s34*s51^2 + q2*q6*q7^2*s34*s51^2 - 
       q21^2*q7^2*s45*s51^2 + 2*q16^2*q2*q8*s45*s51^2 + 
       2*q16*q2^2*q8*s45*s51^2 + q16^2*q6*q8*s45*s51^2 + 
       q2^2*q6*q8*s45*s51^2 - 3*q16*q6^2*q8*s45*s51^2 - 
       4*q3*q6^2*q8*s45*s51^2 - q6^2*q7*q8*s45*s51^2 + q6*q7^2*q8*s45*s51^2 - 
       q2*q6*q8^2*s45*s51^2 + q16^2*q6^2*q8*s45^2*s51^2 - q2*q21^2*q7*s51^3 - 
       q2^2*q6*q7*s51^3 + 3*q2*q21*q7^2*s51^3 + q21^2*q7^2*s51^3 + 
       q16^2*q2*q8*s51^3 + q16*q2^2*q8*s51^3 - q2^2*q6*q8*s51^3 + 
       q2^2*q7*q8*s51^3 - 12*q2*q6*q7*q8*s51^3 + q2*q6*q8^2*s51^3 - 
       q2*q7*q8^2*s51^3 - q6*q7*q8^2*s51^3 - 2*q2*q21^2*q7^2*s12*s51^3 - 
       q2*q21^2*q7^2*s51^4 - q2^2*q6*q7*q8*s51^4 + q2*q6*q7*q8^2*s51^4])/2 + 
   ((-4*F[1, 1, 9] + 4*F[1, 1, 10])*r[-10*q10 + 25*q16 - 6*q2 + 31*q21 - 
       4*q22 + 20*q3 - 14*q4 + 29*q5 - 25*q6 + 14*q7 - 33*q8 + 6*q9 - 
       2*q2*q21*s12 + 2*q21^2*s12 - 26*q21*q5*s12 - 10*q4*q5*s12 + 
       11*q21*q7*s12 - 5*q3*q7*s12 - 33*q21*q8*s12 - 3*q4*q8*s12 + 
       5*q5*q8*s12 + 22*q7*q8*s12 + 7*q21^2*q5*s12^2 - 13*q2*q21*q7*s12^2 - 
       5*q21^2*q7*s12^2 + 16*q21*q5*q7*s12^2 - 13*q21*q7^2*s12^2 + 
       13*q3*q7^2*s12^2 - 13*q2*q21*q8*s12^2 - 2*q21^2*q8*s12^2 + 
       26*q21*q5*q8*s12^2 + 13*q4*q5*q8*s12^2 + 13*q2*q7*q8*s12^2 - 
       16*q5*q7*q8*s12^2 - 3*q21*q8^2*s12^2 + 3*q7*q8^2*s12^2 - 
       29*q16*q5*s23 + 20*q4*q5*s23 - 11*q16*q6*s23 - 34*q3*q6*s23 + 
       4*q4*q6*s23 + 27*q5*q6*s23 + q6^2*s23 + 5*q16^2*q5*s23^2 - 
       4*q16^2*q6*s23^2 + q16*q5*q6*s23^2 - 20*q4*q5*q6*s23^2 + 
       8*q16*q6^2*s23^2 + 13*q3*q6^2*s23^2 - 6*q5*q6^2*s23^2 + 
       2*q16^2*q5*q6*s23^3 + 2*q16^2*q6^2*s23^3 + 3*q16*q5*q6^2*s23^3 + 
       q16*q6^3*s23^3 + q3*q6^3*s23^3 + 4*q16^2*s34 - 8*q10*q2*s34 + 
       7*q16*q2*s34 + 5*q21^2*s34 + 7*q16*q5*s34 - 13*q21*q5*s34 + 
       6*q4*q5*s34 + 19*q2*q6*s34 - 5*q21*q6*s34 - 16*q4*q6*s34 + 
       41*q5*q6*s34 - 3*q6^2*s34 + 20*q10*q7*s34 - 16*q16*q7*s34 - 
       13*q16*q8*s34 + 48*q21*q8*s34 + 11*q4*q8*s34 - 6*q5*q8*s34 - 
       2*q8^2*s34 + 8*q2*q9*s34 - 8*q6*q9*s34 + 8*q7*q9*s34 - 7*q8*q9*s34 - 
       9*q21^2*q5*s12*s34 - 3*q21^2*q8*s12*s34 - 3*q21*q5*q8*s12*s34 - 
       10*q4*q5*q8*s12*s34 - 22*q21*q8^2*s12*s34 - 23*q4*q8^2*s12*s34 - 
       7*q21^2*q5*q8*s12^2*s34 - 14*q21*q5*q8^2*s12^2*s34 - 
       14*q4*q5*q8^2*s12^2*s34 + 2*q16^2*q5*s23*s34 - 16*q4*q5*q6*s23*s34 - 
       3*q5*q6^2*s23*s34 - 2*q16^2*q2*s34^2 - 6*q10*q2^2*s34^2 + 
       6*q16*q2^2*s34^2 - 4*q10*q2*q5*s34^2 + 5*q16*q2*q5*s34^2 + 
       2*q21^2*q5*s34^2 - 5*q21*q5*q6*s34^2 + 4*q10*q5*q7*s34^2 - 
       5*q16*q5*q7*s34^2 + q16^2*q8*s34^2 + 3*q21^2*q8*s34^2 - 
       10*q16*q5*q8*s34^2 - 13*q21*q5*q8*s34^2 + q4*q5*q8*s34^2 + 
       21*q21*q8^2*s34^2 + 17*q4*q8^2*s34^2 + q5*q8^2*s34^2 - 
       q2*q5*q9*s34^2 - q5*q6*q9*s34^2 + q5*q7*q9*s34^2 + q5*q8*q9*s34^2 + 
       12*q21^2*q5*q8*s12*s34^2 + 4*q21^2*q8^2*s12*s34^2 + 
       24*q21*q5*q8^2*s12*s34^2 + 22*q4*q5*q8^2*s12*s34^2 + 
       2*q21*q8^3*s12*s34^2 + 2*q4*q8^3*s12*s34^2 + 2*q21^2*q5*q8^2*s12^2*
        s34^2 + q21*q5*q8^3*s12^2*s34^2 + q4*q5*q8^3*s12^2*s34^2 - 
       5*q21^2*q5*q8*s34^3 - 4*q21^2*q8^2*s34^3 - 10*q21*q5*q8^2*s34^3 - 
       8*q4*q5*q8^2*s34^3 - 2*q21*q8^3*s34^3 - 2*q4*q8^3*s34^3 - 
       4*q21^2*q5*q8^2*s12*s34^3 - 2*q21*q5*q8^3*s12*s34^3 - 
       2*q4*q5*q8^3*s12*s34^3 + 2*q21^2*q5*q8^2*s34^4 + q21*q5*q8^3*s34^4 + 
       q4*q5*q8^3*s34^4 + 7*q16^2*s45 + 3*q10*q2*s45 - 9*q16*q2*s45 - 
       30*q2*q21*s45 - 3*q21^2*s45 + 10*q10*q5*s45 + 18*q16*q5*s45 - 
       q2*q5*s45 + 6*q21*q5*s45 + 2*q16*q6*s45 + 19*q2*q6*s45 + 
       2*q21*q6*s45 + 32*q3*q6*s45 + 2*q5*q6*s45 - q6^2*s45 + 4*q10*q7*s45 + 
       16*q16*q7*s45 - 2*q21*q7*s45 + 6*q5*q7*s45 - 19*q16*q8*s45 + 
       10*q5*q8*s45 - 12*q7*q8*s45 + 6*q2*q9*s45 - 6*q6*q9*s45 - 
       4*q7*q9*s45 + 4*q8*q9*s45 - q2*q21^2*s12*s45 + 2*q21^2*q5*s12*s45 + 
       5*q21^2*q7*s12*s45 - 7*q21*q5*q7*s12*s45 + q21*q7^2*s12*s45 + 
       3*q3*q7^2*s12*s45 + 5*q5*q7*q8*s12*s45 + 3*q7^2*q8*s12*s45 + 
       2*q21^2*q5*q7*s12^2*s45 - 2*q21^2*q7^2*s12^2*s45 + 
       3*q21*q5*q7^2*s12^2*s45 - q21*q7^3*s12^2*s45 + q3*q7^3*s12^2*s45 - 
       3*q5*q7^2*q8*s12^2*s45 - 12*q16^2*q5*s23*s45 - q16^2*q6*s23*s45 - 
       15*q16*q5*q6*s23*s45 - 19*q16*q6^2*s23*s45 - 25*q3*q6^2*s23*s45 + 
       12*q5*q6^2*s23*s45 - 4*q16^2*q5*q6*s23^2*s45 - 
       4*q16^2*q6^2*s23^2*s45 - 6*q16*q5*q6^2*s23^2*s45 - 
       2*q16*q6^3*s23^2*s45 - 2*q3*q6^3*s23^2*s45 + 7*q16^2*q2*s34*s45 - 
       23*q10*q2^2*s34*s45 + 28*q16*q2^2*s34*s45 - 9*q16^2*q5*s34*s45 - 
       16*q10*q2*q5*s34*s45 + 35*q16*q2*q5*s34*s45 - 21*q2*q5*q6*s34*s45 + 
       14*q21*q5*q6*s34*s45 + 3*q2*q6^2*s34*s45 + 3*q21*q6^2*s34*s45 + 
       6*q5*q6^2*s34*s45 + 24*q10*q5*q7*s34*s45 - 14*q16*q5*q7*s34*s45 + 
       3*q16*q7^2*s34*s45 + q16^2*q8*s34*s45 + 9*q16*q5*q8*s34*s45 + 
       q2*q5*q9*s34*s45 + 3*q6^2*q9*s34*s45 - 3*q7^2*q9*s34*s45 + 
       q5*q8*q9*s34*s45 + 4*q16^2*q2^2*s34^2*s45 - 2*q10*q2^3*s34^2*s45 + 
       2*q16*q2^3*s34^2*s45 - 2*q16^2*q2*q5*s34^2*s45 - 
       6*q10*q2^2*q5*s34^2*s45 + 6*q16*q2^2*q5*s34^2*s45 + 2*q16^2*q2*s45^2 + 
       3*q16*q2^2*s45^2 + q2*q21^2*s45^2 + 7*q16^2*q5*s45^2 - 
       13*q10*q2*q5*s45^2 + 26*q16*q2*q5*s45^2 - q2*q21*q5*s45^2 + 
       5*q16^2*q6*s45^2 - 3*q2^2*q6*s45^2 - 9*q2*q21*q6*s45^2 + 
       14*q16*q5*q6*s45^2 - 23*q2*q5*q6*s45^2 + 9*q21*q5*q6*s45^2 + 
       11*q16*q6^2*s45^2 + 12*q3*q6^2*s45^2 - 6*q5*q6^2*s45^2 + 
       20*q10*q5*q7*s45^2 + 9*q16*q5*q7*s45^2 + 13*q16*q2*q8*s45^2 - 
       9*q16*q5*q8*s45^2 + 13*q16*q6*q8*s45^2 - 13*q2*q6*q8*s45^2 - 
       18*q16*q7*q8*s45^2 + 10*q5*q7*q8*s45^2 + q2*q5*q9*s45^2 + 
       7*q2*q6*q9*s45^2 - q5*q6*q9*s45^2 + q5*q7*q9*s45^2 - q5*q8*q9*s45^2 + 
       4*q7*q8*q9*s45^2 + 2*q16^2*q5*q6*s23*s45^2 + 2*q16^2*q6^2*s23*s45^2 + 
       3*q16*q5*q6^2*s23*s45^2 + q16*q6^3*s23*s45^2 + q3*q6^3*s23*s45^2 + 
       7*q16^2*q2*q5*s34*s45^2 - 14*q10*q2^2*q5*s34*s45^2 + 
       14*q16*q2^2*q5*s34*s45^2 - 3*q2*q5*q6^2*s34*s45^2 + 
       2*q16^2*q2^2*q5*s34^2*s45^2 - q10*q2^3*q5*s34^2*s45^2 + 
       q16*q2^3*q5*s34^2*s45^2 - 9*q2*q21*q5*q6*s45^3 - 
       9*q16*q5*q7*q8*s45^3 + q2*q5*q6*q9*s45^3 - q5*q7*q8*q9*s45^3 + 
       9*q10*q2*s51 - 36*q16*q2*s51 + 7*q2^2*s51 + 34*q2*q21*s51 - 
       16*q2*q3*s51 + 4*q10*q6*s51 + 41*q16*q6*s51 - 7*q2*q6*s51 + 
       8*q21*q6*s51 + 2*q22*q6*s51 + 14*q3*q6*s51 + 4*q4*q6*s51 + q6^2*s51 - 
       20*q10*q7*s51 + 15*q16*q7*s51 - 23*q2*q7*s51 + 9*q21*q7*s51 - 
       2*q3*q7*s51 + 12*q4*q7*s51 - 6*q6*q7*s51 + 5*q7^2*s51 - 2*q16*q8*s51 + 
       14*q2*q8*s51 - 38*q21*q8*s51 - 2*q22*q8*s51 + 12*q3*q8*s51 - 
       9*q4*q8*s51 + 11*q6*q8*s51 - 18*q7*q8*s51 + q8^2*s51 + 10*q10*q9*s51 - 
       7*q2*q9*s51 - 4*q22*q9*s51 + 10*q4*q9*s51 + 13*q6*q9*s51 - 
       18*q7*q9*s51 + 12*q8*q9*s51 + 2*q2*q21^2*s12*s51 + 
       37*q2*q21*q7*s12*s51 - 4*q21^2*q7*s12*s51 - 16*q2*q3*q7*s12*s51 - 
       21*q21*q7^2*s12*s51 + 18*q3*q7^2*s12*s51 + 6*q2*q21*q8*s12*s51 - 
       8*q2*q7*q8*s12*s51 - 3*q7*q8^2*s12*s51 + 3*q2*q21^2*q7*s12^2*s51 + 
       12*q2*q21*q7^2*s12^2*s51 + 2*q21^2*q7^2*s12^2*s51 - 
       12*q2*q3*q7^2*s12^2*s51 + q21*q7^3*s12^2*s51 - q3*q7^3*s12^2*s51 + 
       2*q2*q21^2*q8*s12^2*s51 + 3*q2*q21*q8^2*s12^2*s51 - 
       3*q2*q7*q8^2*s12^2*s51 + 2*q16^2*q6*s23*s51 - 7*q16*q6^2*s23*s51 - 
       7*q3*q6^2*s23*s51 - 2*q16^2*q6^2*s23^2*s51 - q16*q6^3*s23^2*s51 - 
       q3*q6^3*s23^2*s51 - 9*q10*q2^2*s34*s51 + 14*q16*q2^2*s34*s51 + 
       2*q2*q22*q6*s34*s51 - 3*q2*q6^2*s34*s51 + 20*q2*q6*q7*s34*s51 - 
       16*q4*q6*q7*s34*s51 + 3*q16*q7^2*s34*s51 + 2*q21^2*q8*s34*s51 - 
       11*q21*q8^2*s34*s51 - 9*q4*q8^2*s34*s51 - 12*q10*q6*q9*s34*s51 + 
       12*q4*q7*q9*s34*s51 - 3*q7^2*q9*s34*s51 + 2*q16^2*q2^2*s34^2*s51 - 
       q10*q2^3*s34^2*s51 + q16*q2^3*s34^2*s51 + 2*q21^2*q8^2*s34^2*s51 + 
       q21*q8^3*s34^2*s51 + q4*q8^3*s34^2*s51 + 4*q16^2*q2*s45*s51 + 
       6*q16*q2^2*s45*s51 - q2*q21^2*s45*s51 + 2*q16^2*q6*s45*s51 + 
       3*q2^2*q6*s45*s51 + 5*q2*q21*q6*s45*s51 - 5*q16*q6^2*s45*s51 - 
       6*q3*q6^2*s45*s51 + 3*q21^2*q7*s45*s51 + 16*q10*q6*q7*s45*s51 - 
       2*q21*q7^2*s45*s51 + 3*q3*q7^2*s45*s51 + q16^2*q8*s45*s51 + 
       12*q16*q2*q8*s45*s51 - 21*q16*q6*q8*s45*s51 + 14*q2*q6*q8*s45*s51 - 
       2*q22*q6*q8*s45*s51 + 8*q3*q6*q8*s45*s51 - 4*q16*q7*q8*s45*s51 + 
       18*q6*q7*q8*s45*s51 - 3*q7^2*q8*s45*s51 + 11*q7*q8*q9*s45*s51 - 
       4*q21^2*q7^2*s12*s45*s51 - 2*q21*q7^3*s12*s45*s51 + 
       2*q3*q7^3*s12*s45*s51 + 2*q16^2*q6^2*s45^2*s51 + q16*q6^3*s45^2*s51 + 
       q3*q6^3*s45^2*s51 + 2*q16^2*q2*q8*s45^2*s51 + 3*q16*q2^2*q8*s45^2*
        s51 + 3*q16^2*q6*q8*s45^2*s51 - 3*q2^2*q6*q8*s45^2*s51 + 
       12*q16*q6^2*q8*s45^2*s51 + 12*q3*q6^2*q8*s45^2*s51 + 
       2*q16^2*q2*s51^2 + 3*q16*q2^2*s51^2 - q2*q21^2*s51^2 - 
       3*q2^2*q6*s51^2 - 2*q2*q22*q6*s51^2 - 2*q22*q6^2*s51^2 + 
       3*q2^2*q7*s51^2 + 37*q2*q21*q7*s51^2 + q21^2*q7*s51^2 - 
       12*q2*q3*q7*s51^2 + 20*q10*q6*q7*s51^2 - 6*q2*q6*q7*s51^2 + 
       4*q4*q6*q7*s51^2 - q6^2*q7*s51^2 - 3*q2*q7^2*s51^2 - 
       8*q21*q7^2*s51^2 + 5*q3*q7^2*s51^2 - 3*q6*q7^2*s51^2 - 
       2*q16^2*q8*s51^2 - q16*q2*q8*s51^2 + 6*q2^2*q8*s51^2 + 
       5*q16*q6*q8*s51^2 - 17*q2*q6*q8*s51^2 - 3*q3*q6*q8*s51^2 + 
       5*q16*q7*q8*s51^2 + 14*q2*q7*q8*s51^2 + 7*q6*q7*q8*s51^2 - 
       3*q2*q8^2*s51^2 + 3*q7*q8^2*s51^2 + 7*q10*q6*q9*s51^2 - 
       7*q4*q7*q9*s51^2 + 6*q7*q8*q9*s51^2 + 19*q2*q21*q7^2*s12*s51^2 + 
       4*q21^2*q7^2*s12*s51^2 - 16*q2*q3*q7^2*s12*s51^2 + 
       2*q21*q7^3*s12*s51^2 - 2*q3*q7^3*s12*s51^2 - 3*q2^2*q7*q8*s12*s51^2 + 
       3*q2*q7*q8^2*s12*s51^2 - 2*q2*q21^2*q7^2*s12^2*s51^2 - 
       q2*q21*q7^3*s12^2*s51^2 + q2*q3*q7^3*s12^2*s51^2 + 
       2*q2*q22*q6^2*s34*s51^2 - q2*q6^2*q7*s34*s51^2 + 
       q2*q6*q7^2*s34*s51^2 - 2*q21^2*q7^2*s45*s51^2 - q21*q7^3*s45*s51^2 + 
       q3*q7^3*s45*s51^2 + 4*q16^2*q2*q8*s45*s51^2 + 6*q16*q2^2*q8*s45*
        s51^2 + 2*q16^2*q6*q8*s45*s51^2 + 3*q2^2*q6*q8*s45*s51^2 - 
       5*q16*q6^2*q8*s45*s51^2 + 2*q22*q6^2*q8*s45*s51^2 - 
       6*q3*q6^2*q8*s45*s51^2 + q6^2*q7*q8*s45*s51^2 + 
       3*q6*q7^2*q8*s45*s51^2 - 3*q2*q6*q8^2*s45*s51^2 + 
       2*q16^2*q6^2*q8*s45^2*s51^2 + q16*q6^3*q8*s45^2*s51^2 + 
       q3*q6^3*q8*s45^2*s51^2 - 3*q2*q21^2*q7*s51^3 - 3*q2^2*q6*q7*s51^3 + 
       7*q2*q21*q7^2*s51^3 + 2*q21^2*q7^2*s51^3 - 4*q2*q3*q7^2*s51^3 + 
       q21*q7^3*s51^3 - q3*q7^3*s51^3 + 2*q16^2*q2*q8*s51^3 + 
       3*q16*q2^2*q8*s51^3 - 3*q2^2*q6*q8*s51^3 + 3*q2^2*q7*q8*s51^3 - 
       14*q2*q6*q7*q8*s51^3 + 3*q2*q6*q8^2*s51^3 - 3*q2*q7*q8^2*s51^3 - 
       3*q6*q7*q8^2*s51^3 - 4*q2*q21^2*q7^2*s12*s51^3 - 
       2*q2*q21*q7^3*s12*s51^3 + 2*q2*q3*q7^3*s12*s51^3 - 
       2*q2*q21^2*q7^2*s51^4 - q2*q21*q7^3*s51^4 + q2*q3*q7^3*s51^4 - 
       3*q2^2*q6*q7*q8*s51^4 + 3*q2*q6*q7*q8^2*s51^4])/2 + 
   (r[-8*q10 + 4*q2 - 8*q3 - 16*q4 + 12*q5 - 4*q6 - 5*q7 - 2*q8 + 
       8*q2*q4*s12 - 8*q3*q4*s12 - 8*q4^2*s12 + 8*q4*q5*s12 - 8*q2*q7*s12 + 
       14*q4*q7*s12 - 4*q5*q7*s12 - 12*q4*q8*s12 + q5*q8*s12 + 2*q7*q8*s12 + 
       8*q2*q3*q4*s12^2 + 8*q4^2*q5*s12^2 + 8*q2*q3*q7*s12^2 + 
       2*q4*q5*q8*s12^2 + 4*q5*q7*q8*s12^2 + 8*q3*q4*s23 + 16*q3*q6*s23 + 
       8*q4*q6*s23 - 4*q5*q6*s23 - 8*q3*q4*q6*s23^2 - 4*q1*q2*s34 + 
       8*q10*q2*s34 + 8*q2*q4*s34 + 8*q10*q5*s34 + 8*q2*q5*s34 - 
       4*q4*q5*s34 - 8*q4*q6*s34 + 10*q4*q7*s34 + 4*q5*q7*s34 - 4*q4*q8*s34 - 
       4*q5*q8*s34 - 8*q10*q9*s34 + 4*q2*q9*s34 - 4*q4*q9*s34 + 2*q5*q9*s34 - 
       3*q7*q9*s34 + 4*q8*q9*s34 - 8*q4^2*q5*s12*s34 - 8*q4^2*q8*s12*s34 + 
       4*q4*q5*q8*s12*s34 - 8*q4^2*q5*q8*s12^2*s34 + 8*q10*q2*q4*s34^2 + 
       8*q10*q2*q5*s34^2 - 8*q10*q4*q6*s34^2 + 4*q1*q5*q8*s34^2 + 
       4*q4*q5*q8*s34^2 + 8*q10*q6*q9*s34^2 + 10*q4*q7*q9*s34^2 + 
       4*q5*q7*q9*s34^2 - 4*q5*q8*q9*s34^2 + 8*q4^2*q5*q8*s12*s34^2 + 
       4*q1*q2*s45 + 8*q10*q5*s45 - 8*q3*q6*s45 + q5*q7*s45 - 4*q1*q8*s45 + 
       4*q5*q8*s45 - q7*q8*s45 - 4*q2*q9*s45 - 4*q6*q9*s45 + 11*q7*q9*s45 - 
       2*q8*q9*s45 + q5*q7*q8*s12*s45 - 4*q1*q2*q5*s34*s45 + 
       8*q10*q2*q5*s34*s45 + 4*q1*q5*q8*s34*s45 + 4*q2*q5*q9*s34*s45 - 
       4*q5*q6*q9*s34*s45 + q5*q7*q9*s34*s45 - q5*q8*q9*s34*s45 + 
       6*q5*q7*q8*s45^2 + 6*q5*q7*q9*s45^2 - 6*q5*q8*q9*s45^2 - 
       9*q7*q8*q9*s45^2 - 6*q5*q7*q8*q9*s45^3 + 4*q1*q2*s51 + 8*q4^2*s51 + 
       8*q3*q6*s51 - 8*q1*q7*s51 + 8*q2*q7*s51 - 2*q4*q7*s51 - 4*q6*q7*s51 - 
       8*q3*q8*s51 - 8*q6*q8*s51 + 4*q7*q8*s51 + 8*q10*q9*s51 - 4*q2*q9*s51 + 
       8*q4*q9*s51 + 11*q7*q9*s51 - 4*q8*q9*s51 + 8*q2*q3*q7*s12*s51 - 
       4*q2*q7*q8*s12*s51 - 4*q1*q2*q7*s34*s51 + 8*q4^2*q7*s34*s51 + 
       8*q4^2*q9*s34*s51 - 8*q10*q6*q9*s34*s51 - 8*q4*q7*q9*s34*s51 + 
       8*q4^2*q7*q9*s34^2*s51 + 4*q1*q6*q8*s45*s51 - 8*q3*q6*q8*s45*s51 + 
       4*q6*q7*q8*s45*s51 - 4*q1*q6*q9*s45*s51 + 4*q1*q7*q9*s45*s51 - 
       7*q7*q8*q9*s45*s51 + 4*q1*q2*q7*s51^2 + 8*q3*q6*q8*s51^2 - 
       8*q4^2*q9*s51^2 + 4*q1*q7*q9*s51^2 + 2*q4*q7*q9*s51^2 - 
       4*q7*q8*q9*s51^2 - 8*q4^2*q7*q9*s34*s51^2]*(-8*F[1, 1, 1]^2 + 
      8*F[1, 1, 1]*F[1, 1, 3] + 8*F[1, 1, 1]*F[1, 1, 8] - 
      8*F[1, 1, 3]*F[1, 1, 8] - 8*F[2, 1, 1] - 8*F[2, 1, 9] - 
      (4*tci[1, 1]^2)/3))/2 + 
   (r[-q10 + 2*q16 - 28*q2 - 3*q25 - q3 - q4 - 22*q5 + 39*q6 + 15*q7 - 
       29*q8 + 52*q9 + q13*q2*s12 + 3*q2*q25*s12 + q2*q3*s12 + 3*q13*q5*s12 + 
       3*q21*q5*s12 - 2*q25*q5*s12 + 2*q4*q5*s12 - 2*q13*q7*s12 + 
       31*q2*q7*s12 - 2*q21*q7*s12 + q3*q7*s12 - 14*q5*q7*s12 + 
       14*q2*q8*s12 - q21*q8*s12 - q25*q8*s12 - 18*q5*q8*s12 - 41*q7*q8*s12 - 
       q25*q5^2*s12^2 + q4*q5^2*s12^2 - q13*q2*q7*s12^2 + q2*q3*q7*s12^2 - 
       14*q2*q7*q8*s12^2 - 14*q5*q7*q8*s12^2 + 2*q16*q5*s23 + q25*q5*s23 - 
       q16*q6*s23 + 2*q25*q6*s23 - 30*q5*q6*s23 + q16*q5*q6*s23^2 - 
       q25*q5*q6*s23^2 + q16*q6^2*s23^2 + q3*q6^2*s23^2 + 2*q10*q2*s34 + 
       3*q18*q2*s34 - 3*q2*q24*s34 - 3*q2*q25*s34 - 6*q13*q5*s34 + 
       q16*q5*s34 + 3*q2*q5*s34 - q21*q5*s34 + 2*q25*q5*s34 - 2*q4*q5*s34 + 
       q10*q6*s34 + 3*q13*q6*s34 + q18*q6*s34 + 15*q2*q6*s34 + 3*q21*q6*s34 - 
       q25*q6*s34 + 3*q16*q7*s34 + 3*q18*q7*s34 - 17*q2*q7*s34 + 
       3*q24*q7*s34 - q4*q7*s34 - 14*q5*q7*s34 + q21*q8*s34 + 8*q25*q8*s34 - 
       2*q4*q8*s34 + 14*q5*q8*s34 - 2*q13*q9*s34 + 2*q18*q9*s34 + 
       30*q2*q9*s34 - 56*q5*q9*s34 + 6*q6*q9*s34 + 7*q7*q9*s34 - 
       43*q8*q9*s34 + 2*q25*q5^2*s12*s34 - 2*q4*q5^2*s12*s34 - 
       3*q21*q5*q8*s12*s34 + 5*q25*q5*q8*s12*s34 - 4*q4*q5*q8*s12*s34 + 
       q25*q5^2*q8*s12^2*s34 - q4*q5^2*q8*s12^2*s34 - q25*q5*q6*s23*s34 + 
       q10*q2^2*s34^2 - q16*q2^2*s34^2 - q25*q5^2*s34^2 + q4*q5^2*s34^2 + 
       2*q21*q5*q8*s34^2 - 5*q25*q5*q8*s34^2 + 4*q4*q5*q8*s34^2 + 
       q21*q8^2*s34^2 + q4*q8^2*s34^2 - 14*q2*q5*q9*s34^2 + q13*q6*q9*s34^2 + 
       14*q5*q6*q9*s34^2 + q18*q7*q9*s34^2 - 14*q5*q7*q9*s34^2 + 
       14*q5*q8*q9*s34^2 - 2*q25*q5^2*q8*s12*s34^2 + 2*q4*q5^2*q8*s12*s34^2 + 
       q21*q5*q8^2*s12*s34^2 + q4*q5*q8^2*s12*s34^2 + q25*q5^2*q8*s34^3 - 
       q4*q5^2*q8*s34^3 - q21*q5*q8^2*s34^3 - q4*q5*q8^2*s34^3 - 
       2*q13*q2*s45 - q16*q2*s45 - 3*q18*q2*s45 + q2*q24*s45 + 2*q10*q5*s45 - 
       3*q13*q5*s45 - 3*q16*q5*s45 + q24*q5*s45 - 2*q16*q6*s45 - 
       2*q18*q6*s45 - 40*q2*q6*s45 - 3*q21*q6*s45 - 3*q24*q6*s45 - 
       2*q3*q6*s45 + 30*q5*q6*s45 - q13*q7*s45 + 3*q16*q7*s45 + 
       2*q21*q7*s45 + 2*q24*q7*s45 + 14*q5*q7*s45 + 3*q18*q8*s45 + 
       14*q2*q8*s45 + q3*q8*s45 - 11*q5*q8*s45 - 42*q7*q8*s45 - q13*q9*s45 - 
       q18*q9*s45 - 15*q2*q9*s45 + 15*q6*q9*s45 - 41*q7*q9*s45 + 
       41*q8*q9*s45 + q21*q5*q7*s12*s45 - q21*q7^2*s12*s45 + 
       q3*q7^2*s12*s45 + 13*q5*q7*q8*s12*s45 - q16*q5*q6*s23*s45 - 
       q16*q6^2*s23*s45 - q3*q6^2*s23*s45 + 4*q10*q2*q5*s34*s45 - 
       3*q16*q2*q5*s34*s45 - 3*q2*q24*q5*s34*s45 + 15*q2*q5*q6*s34*s45 + 
       q24*q5*q7*s34*s45 - 13*q2*q5*q9*s34*s45 + 13*q5*q6*q9*s34*s45 + 
       13*q5*q7*q9*s34*s45 - 13*q5*q8*q9*s34*s45 + q10*q2^2*q5*s34^2*s45 - 
       q16*q2^2*q5*s34^2*s45 + q10*q5^2*s45^2 - q24*q5^2*s45^2 + 
       14*q2*q5*q6*s45^2 + q24*q5*q7*s45^2 + q18*q6*q8*s45^2 + 
       14*q2*q6*q8*s45^2 + q3*q6*q8*s45^2 - 28*q5*q7*q8*s45^2 - 
       28*q2*q5*q9*s45^2 - 29*q2*q6*q9*s45^2 + 28*q5*q6*q9*s45^2 - 
       28*q5*q7*q9*s45^2 + 28*q5*q8*q9*s45^2 + 55*q7*q8*q9*s45^2 + 
       q10*q2*q5^2*s34*s45^2 - q2*q24*q5^2*s34*s45^2 - 28*q2*q5*q6*q9*s45^3 + 
       28*q5*q7*q8*q9*s45^3 + 4*q13*q2*s51 - q16*q2*s51 + 2*q2*q24*s51 + 
       6*q2*q25*s51 + q13*q6*s51 + 3*q18*q6*s51 + 14*q2*q6*s51 - 
       3*q24*q6*s51 - q25*q6*s51 + 3*q16*q7*s51 - 14*q2*q7*s51 + q24*q7*s51 - 
       16*q6*q7*s51 - 14*q2*q8*s51 - 3*q25*q8*s51 - 3*q6*q8*s51 + 
       2*q13*q9*s51 - 3*q18*q9*s51 - 30*q2*q9*s51 - q24*q9*s51 - q25*q9*s51 - 
       13*q7*q9*s51 + 43*q8*q9*s51 + 2*q13*q2^2*s12*s51 - 2*q2^2*q3*s12*s51 + 
       q13*q2*q7*s12*s51 + q2*q21*q7*s12*s51 + 2*q2*q3*q7*s12*s51 + 
       q21*q7^2*s12*s51 - q3*q7^2*s12*s51 + q2*q21*q8*s12*s51 + 
       13*q2*q7*q8*s12*s51 + q13*q2^2*q7*s12^2*s51 - q2^2*q3*q7*s12^2*s51 + 
       q18*q6*q7*s34*s51 + 15*q2*q6*q7*s34*s51 - q2*q24*q9*s34*s51 - 
       2*q10*q6*q9*s34*s51 - 3*q13*q6*q9*s34*s51 - 3*q25*q6*q9*s34*s51 - 
       3*q18*q7*q9*s34*s51 + 3*q24*q7*q9*s34*s51 + 2*q4*q7*q9*s34*s51 + 
       q25*q8*q9*s34*s51 + q10*q6^2*q9*s34^2*s51 + q13*q6^2*q9*s34^2*s51 - 
       q18*q7^2*q9*s34^2*s51 + q4*q7^2*q9*s34^2*s51 - q13*q2^2*s45*s51 + 
       q2^2*q3*s45*s51 - q16*q6^2*s45*s51 - q3*q6^2*s45*s51 + 
       q13*q6*q7*s45*s51 - q21*q7^2*s45*s51 + q3*q7^2*s45*s51 - 
       q16*q2*q8*s45*s51 - q16*q6*q8*s45*s51 - 3*q18*q6*q8*s45*s51 - 
       13*q2*q6*q8*s45*s51 - 2*q3*q6*q8*s45*s51 + 15*q6*q7*q8*s45*s51 - 
       q13*q2*q9*s45*s51 - 15*q2*q6*q9*s45*s51 + q18*q8*q9*s45*s51 + 
       41*q7*q8*q9*s45*s51 + q18*q6*q8^2*s45^2*s51 + q3*q6*q8^2*s45^2*s51 + 
       q13*q2^2*s51^2 - q2^2*q3*s51^2 + 2*q13*q2*q7*s51^2 - q2*q21*q7*s51^2 + 
       2*q2*q3*q7*s51^2 + q13*q6*q7*s51^2 + 14*q2*q6*q7*s51^2 + 
       q21*q7^2*s51^2 - q3*q7^2*s51^2 - q16*q2*q8*s51^2 + 28*q2*q6*q8*s51^2 - 
       28*q2*q7*q8*s51^2 - 14*q6*q7*q8*s51^2 - q13*q2*q9*s51^2 + 
       q2*q24*q9*s51^2 - q25*q8*q9*s51^2 + 14*q7*q8*q9*s51^2 + 
       q10*q9^2*s51^2 + q24*q9^2*s51^2 + q25*q9^2*s51^2 + q4*q9^2*s51^2 + 
       2*q13*q2^2*q7*s12*s51^2 - 2*q2^2*q3*q7*s12*s51^2 - 
       q2*q21*q7^2*s12*s51^2 + q2*q3*q7^2*s12*s51^2 - q10*q6*q9^2*s34*s51^2 - 
       q25*q6*q9^2*s34*s51^2 + q24*q7*q9^2*s34*s51^2 + q4*q7*q9^2*s34*s51^2 - 
       q16*q6^2*q8*s45*s51^2 - q3*q6^2*q8*s45*s51^2 + q13*q2^2*q7*s51^3 - 
       q2^2*q3*q7*s51^3 - q2*q21*q7^2*s51^3 + q2*q3*q7^2*s51^3 + 
       28*q2*q6*q7*q8*s51^3]*(2*F[1, 1, 6]^2 + tci[1, 1]^2/3))/2 + 
   (r[16*q10 - 12*q2 + 8*q3 + 8*q4 - 8*q5 + 12*q6 - 16*q7 + 20*q8 - 
       4*q2*q5*s12 - 8*q4*q5*s12 - 8*q3*q7*s12 - 8*q3*q6*s23 - 8*q5*q6*s23 + 
       8*q10^2*s34 + 4*q1*q2*s34 - 24*q10*q2*s34 - 12*q10*q5*s34 + 
       24*q10*q6*s34 - 4*q2*q6*s34 - 3*q5*q6*s34 - 24*q10*q7*s34 - 
       8*q1*q8*s34 + 24*q10*q8*s34 + 8*q4*q8*s34 + 4*q10*q9*s34 + 
       5*q2*q9*s34 + 8*q4*q9*s34 - 2*q5*q9*s34 - 4*q6*q9*s34 + 4*q7*q9*s34 + 
       8*q4*q5*q8*s12*s34 - 8*q10^2*q2*s34^2 + 2*q10*q2*q5*s34^2 - 
       8*q10*q4*q7*s34^2 + 8*q10*q4*q8*s34^2 + 4*q1*q5*q8*s34^2 - 
       4*q2*q5*q9*s34^2 + 10*q10*q6*q9*s34^2 + 4*q5*q6*q9*s34^2 + 
       8*q4*q7*q9*s34^2 + 8*q10^2*s45 + 4*q1*q2*s45 - 12*q10*q2*s45 - 
       24*q10*q5*s45 + 14*q10*q6*s45 + q2*q6*s45 + 16*q3*q6*s45 + 
       5*q5*q6*s45 - 24*q10*q7*s45 - 8*q3*q7*s45 + 4*q5*q7*s45 - 
       4*q1*q8*s45 + 24*q10*q8*s45 - 8*q6*q8*s45 - 10*q2*q9*s45 + q6*q9*s45 + 
       4*q7*q9*s45 + 4*q8*q9*s45 - 8*q10^2*q2*s34*s45 - 8*q10^2*q5*s34*s45 - 
       4*q1*q2*q5*s34*s45 - 8*q10*q2*q5*s34*s45 + 7*q2*q5*q6*s34*s45 + 
       4*q1*q5*q8*s34*s45 + q2*q5*q9*s34*s45 - q5*q6*q9*s34*s45 + 
       4*q5*q7*q9*s34*s45 - 4*q5*q8*q9*s34*s45 - 8*q10^2*q2*q5*s34^2*s45 - 
       8*q10^2*q5*s45^2 + 2*q10*q2*q5*s45^2 + 2*q2*q5*q6*s45^2 - 
       8*q10*q3*q7*s45^2 + 8*q10*q3*q8*s45^2 - 8*q3*q6*q8*s45^2 - 
       6*q2*q5*q9*s45^2 - 9*q2*q6*q9*s45^2 + 6*q5*q6*q9*s45^2 - 
       8*q10^2*q2*q5*s34*s45^2 - 6*q2*q5*q6*q9*s45^3 - 8*q10^2*s51 - 
       4*q1*q2*s51 - 2*q10*q6*s51 - 4*q2*q8*s51 - 8*q10*q9*s51 - 
       8*q2*q9*s51 - 8*q4*q9*s51 + 6*q6*q9*s51 + 4*q7*q9*s51 + 
       8*q2*q3*q7*s12*s51 + 8*q10^2*q6*s34*s51 + 4*q1*q2*q7*s34*s51 - 
       4*q2*q6*q7*s34*s51 - 8*q10^2*q9*s34*s51 - 8*q10*q6*q9*s34*s51 - 
       8*q4*q7*q9*s34*s51 + 8*q10^2*q6*q9*s34^2*s51 - 4*q1*q6*q8*s45*s51 - 
       4*q2*q6*q8*s45*s51 + 8*q3*q6*q8*s45*s51 - 4*q1*q6*q9*s45*s51 - 
       7*q2*q6*q9*s45*s51 + 4*q1*q7*q9*s45*s51 - 4*q1*q2*q7*s51^2 + 
       8*q10^2*q9*s51^2 + 2*q10*q6*q9*s51^2 + 4*q1*q7*q9*s51^2 - 
       8*q10^2*q6*q9*s34*s51^2]*(8*F[1, 1, 1]^2 - 8*F[1, 1, 1]*F[1, 1, 3] - 
      8*F[1, 1, 1]*F[1, 1, 4] + 8*F[1, 1, 3]*F[1, 1, 4] + 8*F[2, 1, 1] + 
      8*F[2, 1, 2] + (4*tci[1, 1]^2)/3))/2 + 
   (r[-8*q1 + 8*q10 - 7*q2 + 14*q3 + 4*q5 + 13*q6 - 7*q7 - 7*q8 - 
       12*q2*q3*s12 + 8*q3^2*s12 + 8*q3*q4*s12 - 8*q3*q5*s12 + 8*q4*q5*s12 - 
       8*q3*q7*s12 - 4*q2*q8*s12 + 14*q3*q8*s12 + 8*q4*q8*s12 - 4*q5*q8*s12 + 
       3*q7*q8*s12 - 8*q3*q4*q5*s12^2 + 2*q2*q3*q7*s12^2 - 8*q3^2*q7*s12^2 + 
       8*q4*q5*q8*s12^2 - 4*q2*q7*q8*s12^2 - 8*q3^2*s23 - 6*q3*q6*s23 + 
       4*q5*q6*s23 + 8*q3^2*q6*s23^2 - 4*q1*q2*s34 - 8*q10*q2*s34 - 
       8*q1*q5*s34 + 7*q2*q6*s34 + 4*q5*q6*s34 - 2*q2*q7*s34 - 8*q5*q8*s34 - 
       4*q6*q8*s34 + 8*q6*q9*s34 - 8*q7*q9*s34 - 8*q4*q5*q8*s12*s34 + 
       4*q1*q5*q8*s34^2 - 4*q1*q2*s45 - 8*q10*q2*s45 + 8*q10*q3*s45 + 
       8*q3^2*s45 - 8*q10*q5*s45 - 8*q2*q5*s45 - 8*q3*q5*s45 - q2*q6*s45 + 
       4*q3*q6*s45 - 4*q5*q6*s45 - 4*q1*q8*s45 + 4*q2*q8*s45 + 2*q3*q8*s45 - 
       4*q6*q8*s45 - 11*q7*q8*s45 + 4*q2*q9*s45 + 4*q8*q9*s45 + 
       4*q5*q7*q8*s12*s45 - 16*q3^2*q6*s23*s45 + 4*q1*q2*q5*s34*s45 - 
       8*q10*q2*q5*s34*s45 - 4*q2*q5*q6*s34*s45 + 4*q1*q5*q8*s34*s45 - 
       8*q10*q2*q5*s45^2 - 8*q10*q3*q5*s45^2 + 8*q3^2*q6*s45^2 + 
       4*q2*q6*q8*s45^2 + 2*q3*q6*q8*s45^2 + 4*q2*q6*q9*s45^2 + 
       4*q7*q8*q9*s45^2 + 4*q1*q2*s51 - 8*q10*q3*s51 + 4*q2*q3*s51 - 
       8*q3*q4*s51 + 8*q10*q6*s51 + 2*q2*q6*s51 + 2*q3*q6*s51 - 8*q1*q7*s51 - 
       2*q2*q7*s51 - 4*q3*q7*s51 - 8*q4*q7*s51 + q6*q7*s51 + q2*q8*s51 - 
       2*q3*q8*s51 + 4*q6*q8*s51 + 2*q7*q8*s51 + 8*q1*q9*s51 - 8*q10*q9*s51 + 
       4*q2*q9*s51 - 8*q4*q9*s51 - 8*q6*q9*s51 + 8*q7*q9*s51 + 
       8*q2*q3^2*s12*s51 - 4*q2*q3*q7*s12*s51 - 8*q3^2*q7*s12*s51 - 
       q2*q7*q8*s12*s51 + 8*q2*q3^2*q7*s12^2*s51 - 4*q1*q2*q7*s34*s51 + 
       7*q2*q6*q7*s34*s51 + 8*q10*q6*q9*s34*s51 - 8*q4*q7*q9*s34*s51 - 
       8*q3^2*q6*s45*s51 + 8*q3^2*q8*s45*s51 + 4*q1*q6*q8*s45*s51 + 
       q2*q6*q8*s45*s51 + 8*q3*q6*q8*s45*s51 + 7*q6*q7*q8*s45*s51 + 
       4*q1*q6*q9*s45*s51 + 4*q2*q6*q9*s45*s51 + 4*q1*q7*q9*s45*s51 + 
       4*q7*q8*q9*s45*s51 + 8*q3^2*q6*q8*s45^2*s51 + 4*q1*q2*q7*s51^2 + 
       4*q2*q3*q7*s51^2 + 2*q2*q6*q7*s51^2 + 6*q2*q6*q8*s51^2 + 
       2*q3*q6*q8*s51^2 - 6*q2*q7*q8*s51^2 - 2*q6*q7*q8*s51^2 + 
       8*q10*q3*q9*s51^2 + 8*q3*q4*q9*s51^2 - 8*q10*q6*q9*s51^2 + 
       4*q1*q7*q9*s51^2 + 8*q4*q7*q9*s51^2 + 8*q2*q3^2*q7*s12*s51^2 - 
       8*q3^2*q6*q8*s45*s51^2 + 6*q2*q6*q7*q8*s51^3]*
     (8*F[1, 1, 1]^2 - 8*F[1, 1, 1]*F[1, 1, 4] - 8*F[1, 1, 1]*F[1, 1, 8] + 
      8*F[1, 1, 4]*F[1, 1, 8] + 8*F[2, 1, 2] + 8*F[2, 1, 9] + 
      (4*tci[1, 1]^2)/3))/2 + 
   (r[-4*q10 + 2*q15 + 15*q18 - 2*q2 + 3*q3 + 3*q4 + 3*q5 - 12*q6 - 13*q7 + 
       4*q8 - 2*q9 + 4*q15*q2*s12 + 8*q18*q2*s12 + 5*q2*q25*s12 - 
       2*q25^2*s12 + 4*q2*q3*s12 + 2*q15*q5*s12 + 4*q2*q5*s12 - 
       7*q25*q5*s12 - 3*q4*q5*s12 + 2*q5^2*s12 + 3*q18*q7*s12 - 3*q2*q7*s12 - 
       7*q4*q7*s12 + 4*q7^2*s12 - 3*q18*q8*s12 - 3*q25*q8*s12 - 7*q3*q8*s12 + 
       4*q4*q8*s12 - 6*q5*q8*s12 - 2*q8^2*s12 - 3*q25*q5^2*s12^2 + 
       3*q4*q5^2*s12^2 + 3*q2*q3*q7*s12^2 - 2*q15*q5*q8*s12^2 + 
       3*q4*q5*q8*s12^2 + 8*q5*q7*q8*s12^2 - 2*q5*q8^2*s12^2 + 3*q25^2*s23 + 
       q10*q5*s23 + 3*q25*q5*s23 - q4*q5*s23 - 2*q25*q6*s23 - 3*q3*q6*s23 + 
       6*q5*q6*s23 - 3*q10*q9*s23 - 2*q25*q9*s23 + q4*q9*s23 + 
       2*q25^2*q5*s12*s23 + q25*q5^2*s12*s23 + q4*q5^2*s12*s23 + 
       q25^2*q5^2*s12^2*s23 + q25*q5^3*s12^2*s23 - q4*q5^3*s12^2*s23 - 
       q25^2*q5*s23^2 - 2*q25*q5^2*s23^2 - 2*q25^2*q6*s23^2 - 
       2*q25*q5*q6*s23^2 - 2*q5^2*q6*s23^2 + q25^2*q5*q6*s23^3 + 
       2*q25*q5^2*q6*s23^3 - 3*q18^2*s34 - 3*q18*q2*s34 + 3*q2*q25*s34 - 
       5*q25^2*s34 + 4*q10*q5*s34 + 2*q15*q5*s34 - 2*q2*q5*s34 + 
       4*q25*q5*s34 - q4*q5*s34 + 2*q5^2*s34 - 3*q18*q6*s34 - 2*q2*q6*s34 - 
       q25*q6*s34 + 3*q5*q6*s34 + 2*q18*q7*s34 + 4*q2*q7*s34 + 5*q4*q7*s34 + 
       6*q5*q7*s34 + 18*q25*q8*s34 - 2*q4*q8*s34 - 7*q5*q8*s34 - 
       7*q10*q9*s34 - 4*q15*q9*s34 + 4*q18*q9*s34 - 4*q25*q9*s34 + 
       4*q4*q9*s34 + 2*q5*q9*s34 - 6*q6*q9*s34 - 20*q7*q9*s34 + 5*q8*q9*s34 - 
       5*q25^2*q5*s12*s34 + 2*q25*q5^2*s12*s34 - 2*q4*q5^2*s12*s34 - 
       6*q25^2*q8*s12*s34 + 11*q25*q5*q8*s12*s34 - 6*q4*q5*q8*s12*s34 + 
       2*q5*q8^2*s12*s34 - q25^2*q5^2*s12^2*s34 - q25*q5^3*s12^2*s34 + 
       q4*q5^3*s12^2*s34 - q25^2*q5*q8*s12^2*s34 + 2*q25*q5^2*q8*s12^2*s34 - 
       2*q4*q5^2*q8*s12^2*s34 - 2*q25^2*q5*s23*s34 - q25*q5^2*s23*s34 - 
       q4*q5^2*s23*s34 + q25^2*q6*s23*s34 + 3*q25*q5*q6*s23*s34 - 
       4*q5^2*q6*s23*s34 - 2*q25^2*q5^2*s12*s23*s34 - 
       2*q25*q5^3*s12*s23*s34 + 2*q4*q5^3*s12*s23*s34 + 
       q25^2*q5*q6*s23^2*s34 + 2*q25*q5^2*q6*s23^2*s34 + 3*q10*q2*q5*s34^2 + 
       5*q25^2*q5*s34^2 + q25*q5^2*s34^2 - q4*q5^2*s34^2 + 
       13*q25^2*q8*s34^2 - 5*q25*q5*q8*s34^2 + 2*q15*q5*q9*s34^2 - 
       3*q25*q6*q9*s34^2 + 3*q5*q6*q9*s34^2 + 2*q18*q7*q9*s34^2 + 
       3*q4*q7*q9*s34^2 + 6*q5*q7*q9*s34^2 + 4*q25*q8*q9*s34^2 - 
       5*q5*q8*q9*s34^2 - 2*q7*q9^2*s34^2 - 2*q8*q9^2*s34^2 + 
       2*q25^2*q5^2*s12*s34^2 + 2*q25*q5^3*s12*s34^2 - 2*q4*q5^3*s12*s34^2 + 
       7*q25^2*q5*q8*s12*s34^2 + q25^2*q5^2*q8*s12^2*s34^2 + 
       q25*q5^3*q8*s12^2*s34^2 - q4*q5^3*q8*s12^2*s34^2 + 
       q25^2*q5^2*s23*s34^2 + q25*q5^3*s23*s34^2 - q4*q5^3*s23*s34^2 - 
       q25^2*q5^2*s34^3 - q25*q5^3*s34^3 + q4*q5^3*s34^3 - 
       6*q25^2*q5*q8*s34^3 - 2*q25*q5^2*q8*s34^3 + 2*q4*q5^2*q8*s34^3 - 
       2*q25^2*q5^2*q8*s12*s34^3 - 2*q25*q5^3*q8*s12*s34^3 + 
       2*q4*q5^3*q8*s12*s34^3 + q25^2*q5^2*q8*s34^4 + q25*q5^3*q8*s34^4 - 
       q4*q5^3*q8*s34^4 + 3*q18^2*s45 - 3*q18*q2*s45 - q2*q3*s45 + 
       2*q10*q5*s45 - q2*q5*s45 + 6*q18*q6*s45 + 6*q3*q6*s45 - 2*q5*q6*s45 - 
       12*q5*q7*s45 - 5*q18*q8*s45 - 2*q3*q8*s45 + 11*q5*q8*s45 + 
       17*q7*q8*s45 - 2*q18*q9*s45 + 30*q7*q9*s45 - 27*q8*q9*s45 + 
       2*q15*q5^2*s12*s45 - 2*q15*q5*q8*s12*s45 - 8*q5*q7*q8*s12*s45 - 
       2*q7^2*q8*s12*s45 + 2*q5*q8^2*s12*s45 + 2*q7*q8^2*s12*s45 + 
       2*q15*q5^2*q8*s12^2*s45 - 2*q5^2*q7*q8*s12^2*s45 + 
       2*q5*q7^2*q8*s12^2*s45 - 2*q5*q7*q8^2*s12^2*s45 + q18*q2^2*s34*s45 + 
       2*q10*q2*q5*s34*s45 + q2^2*q5*s34*s45 + 2*q15*q5^2*s34*s45 - 
       2*q2*q5*q6*s34*s45 - 2*q15*q5*q9*s34*s45 + 3*q5*q6*q9*s34*s45 - 
       14*q5*q7*q9*s34*s45 + 13*q5*q8*q9*s34*s45 + 4*q7*q9^2*s34*s45 - 
       4*q8*q9^2*s34*s45 + 2*q15*q5^2*q9*s34^2*s45 - 2*q5^2*q6*q9*s34^2*s45 - 
       2*q5*q7*q9^2*s34^2*s45 + 2*q5*q8*q9^2*s34^2*s45 - 3*q18*q6*q8*s45^2 - 
       3*q3*q6*q8*s45^2 + 14*q5*q7*q8*s45^2 - 2*q5*q8^2*s45^2 - 
       4*q7*q8^2*s45^2 + 16*q5*q7*q9*s45^2 - 16*q5*q8*q9*s45^2 - 
       36*q7*q8*q9*s45^2 + 6*q8^2*q9*s45^2 - 4*q7*q9^2*s45^2 + 
       4*q8*q9^2*s45^2 + 2*q5*q7*q8^2*s12*s45^2 - 2*q5*q8^2*q9*s34*s45^2 + 
       2*q5*q7*q9^2*s34*s45^2 - 2*q5*q8*q9^2*s34*s45^2 - 2*q5*q7*q8^2*s45^3 - 
       18*q5*q7*q8*q9*s45^3 + 2*q5*q8^2*q9*s45^3 + 6*q7*q8^2*q9*s45^3 - 
       2*q5*q7*q9^2*s45^3 + 2*q5*q8*q9^2*s45^3 + 4*q7*q8*q9^2*s45^3 + 
       2*q5*q7*q8^2*q9*s45^4 + 2*q5*q7*q8*q9^2*s45^4 - 3*q25^2*s51 + 
       q2*q3*s51 - 15*q18*q6*s51 + 2*q25*q6*s51 - 3*q3*q6*s51 - q2*q7*s51 + 
       2*q4*q7*s51 + 3*q6*q7*s51 - 2*q7^2*s51 - 9*q25*q8*s51 + 2*q3*q8*s51 + 
       q4*q8*s51 + 2*q7*q8*s51 + 6*q10*q9*s51 + 2*q15*q9*s51 - 9*q18*q9*s51 - 
       2*q25*q9*s51 - 3*q4*q9*s51 + 17*q7*q9*s51 - q2^2*q25*s12*s51 - 
       q2^2*q7*s12*s51 + 4*q2*q3*q7*s12*s51 + q25^2*q8*s12*s51 + 
       q25^2*q6*s23*s51 + q25^2*q9*s23*s51 + 3*q10*q9^2*s23*s51 + 
       3*q25*q9^2*s23*s51 + q2^2*q25*s34*s51 - q18^2*q6*s34*s51 - 
       3*q25^2*q6*s34*s51 - 3*q18^2*q7*s34*s51 + q2^2*q7*s34*s51 - 
       5*q18*q6*q7*s34*s51 - 2*q2*q6*q7*s34*s51 - 3*q18*q7^2*s34*s51 + 
       5*q4*q7^2*s34*s51 - 11*q25^2*q8*s34*s51 - 2*q18^2*q9*s34*s51 + 
       2*q25^2*q9*s34*s51 - 2*q10*q6*q9*s34*s51 + 7*q25*q6*q9*s34*s51 - 
       7*q18*q7*q9*s34*s51 - 3*q25*q8*q9*s34*s51 + 2*q10*q9^2*s34*s51 + 
       2*q7*q9^2*s34*s51 + 4*q8*q9^2*s34*s51 - 3*q25^2*q6*q9*s34^2*s51 - 
       q18^2*q7*q9*s34^2*s51 - 2*q18*q7^2*q9*s34^2*s51 + 
       2*q4*q7^2*q9*s34^2*s51 + q25^2*q8*q9*s34^2*s51 - 
       2*q10*q6*q9^2*s34^2*s51 - 2*q25*q6*q9^2*s34^2*s51 + 
       2*q25*q8*q9^2*s34^2*s51 + 2*q18^2*q6*s45*s51 - 3*q18^2*q8*s45*s51 + 
       13*q18*q6*q8*s45*s51 + 10*q3*q6*q8*s45*s51 - 3*q6*q7*q8*s45*s51 + 
       2*q7^2*q8*s45*s51 - 3*q18*q8^2*s45*s51 - 5*q3*q8^2*s45*s51 - 
       2*q7*q8^2*s45*s51 + q18^2*q9*s45*s51 + 3*q18*q8*q9*s45*s51 - 
       23*q7*q8*q9*s45*s51 - 2*q7*q9^2*s45*s51 + 2*q8*q9^2*s45*s51 - 
       q18^2*q6*q8*s45^2*s51 - 4*q18*q6*q8^2*s45^2*s51 - 
       4*q3*q6*q8^2*s45^2*s51 + 6*q7*q8^2*q9*s45^2*s51 + 
       2*q7*q8*q9^2*s45^2*s51 - q2^2*q25*s51^2 - 3*q18^2*q6*s51^2 - 
       q2^2*q7*s51^2 + q2*q3*q7*s51^2 - 5*q18*q6*q7*s51^2 + 2*q6*q7^2*s51^2 + 
       3*q25^2*q8*s51^2 - 6*q18*q6*q8*s51^2 - 3*q3*q6*q8*s51^2 + 
       3*q6*q7*q8*s51^2 + 3*q18^2*q9*s51^2 + q25^2*q9*s51^2 + 
       6*q18*q7*q9*s51^2 - 3*q4*q7*q9*s51^2 + 5*q18*q8*q9*s51^2 - 
       q25*q8*q9*s51^2 - 5*q7*q8*q9*s51^2 - 2*q10*q9^2*s51^2 - 
       2*q8*q9^2*s51^2 - q25^2*q9^2*s23*s51^2 - q10*q9^3*s23*s51^2 - 
       q25*q9^3*s23*s51^2 - q18^2*q6*q7*s34*s51^2 - 2*q18*q6*q7^2*s34*s51^2 - 
       q25^2*q6*q9*s34*s51^2 + 3*q18^2*q7*q9*s34*s51^2 + 
       4*q18*q7^2*q9*s34*s51^2 - 4*q4*q7^2*q9*s34*s51^2 - 
       2*q25^2*q8*q9*s34*s51^2 + q25^2*q9^2*s34*s51^2 + 
       2*q10*q6*q9^2*s34*s51^2 + 2*q25*q6*q9^2*s34*s51^2 - 
       4*q25*q8*q9^2*s34*s51^2 + q10*q9^3*s34*s51^2 + q25*q9^3*s34*s51^2 + 
       q18^2*q7^2*q9*s34^2*s51^2 + q18*q7^3*q9*s34^2*s51^2 - 
       q4*q7^3*q9*s34^2*s51^2 - q25^2*q6*q9^2*s34^2*s51^2 - 
       q10*q6*q9^3*s34^2*s51^2 - q25*q6*q9^3*s34^2*s51^2 + 
       3*q18^2*q6*q8*s45*s51^2 - 2*q6*q7^2*q8*s45*s51^2 + 
       4*q18*q6*q8^2*s45*s51^2 + 4*q3*q6*q8^2*s45*s51^2 - 
       q18^2*q8*q9*s45*s51^2 - 2*q18*q8^2*q9*s45*s51^2 + 
       2*q7*q8^2*q9*s45*s51^2 - q18^2*q6*q8^2*s45^2*s51^2 - 
       q18*q6*q8^3*s45^2*s51^2 - q3*q6*q8^3*s45^2*s51^2 + q25^2*q8*q9*s51^3 + 
       2*q25*q8*q9^2*s51^3]*((2*F[1, 1, 2]^3)/3 - (2*F[1, 1, 6]^3)/3 + 
      (F[1, 1, 2]*tci[1, 1]^2)/3 - (F[1, 1, 6]*tci[1, 1]^2)/3))/2 + 
   (r[3*q13 - 15*q18 - 2*q19 + 8*q2 - 9*q6 + 4*q7 + 2*q8 - 4*q9 - 
       3*q13^2*s12 + 2*q13*q2*s12 - 8*q18*q2*s12 - 2*q19*q2*s12 - 
       7*q2*q3*s12 + 5*q13*q5*s12 - 4*q19*q5*s12 - 4*q2*q5*s12 - 
       6*q13*q7*s12 - 3*q18*q7*s12 - 6*q2*q7*s12 + 7*q4*q7*s12 + 
       3*q18*q8*s12 + 7*q3*q8*s12 - 4*q4*q8*s12 + 4*q5*q8*s12 + 
       10*q7*q8*s12 + 2*q8^2*s12 - 3*q13*q2*q7*s12^2 - 2*q19*q2*q7*s12^2 - 
       3*q4*q5*q8*s12^2 + 8*q2*q7*q8*s12^2 - 2*q7^2*q8*s12^2 + 
       2*q7*q8^2*s12^2 - 2*q19*q6*s23 + 2*q6^2*s23 + 6*q13^2*s34 + 
       3*q18^2*s34 + 2*q10*q2*s34 + 3*q18*q2*s34 + 2*q2*q5*s34 - 
       4*q10*q6*s34 - 5*q13*q6*s34 + 3*q18*q6*s34 - 3*q2*q6*s34 - 
       2*q18*q7*s34 + 3*q2*q7*s34 - 3*q4*q7*s34 + 2*q4*q8*s34 - 3*q5*q8*s34 + 
       4*q13*q9*s34 - 4*q18*q9*s34 - 2*q2*q9*s34 - 4*q6*q9*s34 + 
       4*q7*q9*s34 + q13*q5^2*s12*s34 + 4*q4*q5*q8*s12*s34 - 
       q5^2*q8*s12*s34 - q13*q5^2*s34^2 - q4*q5*q8*s34^2 + q5^2*q8*s34^2 - 
       2*q13*q6*q9*s34^2 - 2*q18*q7*q9*s34^2 + 3*q13^2*s45 - 3*q18^2*s45 + 
       4*q10*q2*s45 - 2*q13*q2*s45 + 3*q18*q2*s45 - 2*q19*q2*s45 + 
       3*q13*q5*s45 + q2*q5*s45 - 7*q10*q6*s45 - 3*q13*q6*s45 - 
       6*q18*q6*s45 + 4*q19*q6*s45 + 10*q2*q6*s45 - 4*q6^2*s45 - 
       3*q13*q7*s45 + 5*q18*q8*s45 - 6*q2*q8*s45 - 5*q5*q8*s45 - 
       3*q7*q8*s45 + 2*q13*q9*s45 + 2*q18*q9*s45 + 6*q2*q9*s45 - 
       6*q6*q9*s45 - 6*q7*q9*s45 + 6*q8*q9*s45 - 2*q7*q8^2*s12*s45 - 
       q18*q2^2*s34*s45 + 2*q10*q2*q5*s34*s45 - q2^2*q5*s34*s45 - 
       q13*q5^2*s34*s45 + q5^2*q8*s34*s45 - 2*q2*q5*q9*s34*s45 - 
       2*q5*q8*q9*s34*s45 + 3*q10*q2*q5*s45^2 - 2*q19*q2*q6*s45^2 + 
       2*q2*q6^2*s45^2 + 3*q18*q6*q8*s45^2 - 6*q2*q6*q8*s45^2 + 
       2*q7*q8^2*s45^2 - 2*q2^2*q9*s45^2 + 8*q2*q6*q9*s45^2 + 
       8*q7*q8*q9*s45^2 - 2*q8^2*q9*s45^2 - 2*q2^2*q6*q9*s45^3 - 
       2*q7*q8^2*q9*s45^3 + q10*q2*s51 + 9*q13*q2*s51 - 2*q2*q3*s51 + 
       2*q10*q6*s51 + 5*q13*q6*s51 + 15*q18*q6*s51 - 11*q2*q6*s51 + 
       4*q3*q6*s51 + 3*q13*q7*s51 + 7*q2*q7*s51 - 2*q4*q7*s51 + 
       12*q2*q8*s51 - 2*q3*q8*s51 - q4*q8*s51 - 14*q7*q8*s51 - 7*q13*q9*s51 + 
       9*q18*q9*s51 + 6*q2*q9*s51 + 3*q6*q9*s51 - 9*q7*q9*s51 - 
       q13^2*q2*s12*s51 + 5*q13*q2^2*s12*s51 - 2*q19*q2^2*s12*s51 - 
       3*q2^2*q3*s12*s51 + 2*q13^2*q7*s12*s51 + 5*q13*q2*q7*s12*s51 - 
       2*q19*q2*q7*s12*s51 - 4*q2*q7^2*s12*s51 - 8*q2*q7*q8*s12*s51 + 
       2*q7^2*q8*s12*s51 + q13^2*q2*q7*s12^2*s51 + 4*q13*q2^2*q7*s12^2*s51 + 
       2*q19*q2^2*q7*s12^2*s51 - 4*q2^2*q3*q7*s12^2*s51 - 
       2*q2^2*q7*q8*s12^2*s51 + 2*q2*q7^2*q8*s12^2*s51 - 
       2*q2*q7*q8^2*s12^2*s51 - 3*q13^2*q6*s34*s51 + q18^2*q6*s34*s51 - 
       5*q10*q6^2*s34*s51 - 3*q13*q6^2*s34*s51 + 3*q18^2*q7*s34*s51 + 
       5*q18*q6*q7*s34*s51 - 5*q2*q6*q7*s34*s51 + 3*q18*q7^2*s34*s51 + 
       2*q2*q7^2*s34*s51 - 5*q4*q7^2*s34*s51 + 2*q13^2*q9*s34*s51 + 
       2*q18^2*q9*s34*s51 + 2*q10*q6*q9*s34*s51 + 7*q13*q6*q9*s34*s51 + 
       7*q18*q7*q9*s34*s51 - 2*q4*q7*q9*s34*s51 - q13^2*q6*q9*s34^2*s51 - 
       2*q10*q6^2*q9*s34^2*s51 - 2*q13*q6^2*q9*s34^2*s51 + 
       q18^2*q7*q9*s34^2*s51 + 2*q18*q7^2*q9*s34^2*s51 - 
       2*q4*q7^2*q9*s34^2*s51 + 2*q13^2*q2*s45*s51 - q13*q2^2*s45*s51 - 
       2*q19*q2^2*s45*s51 - q2^2*q3*s45*s51 - 2*q18^2*q6*s45*s51 + 
       2*q19*q2*q6*s45*s51 - 2*q2*q6^2*s45*s51 + q13^2*q7*s45*s51 + 
       5*q13*q6*q7*s45*s51 + 3*q18^2*q8*s45*s51 - 13*q18*q6*q8*s45*s51 + 
       14*q2*q6*q8*s45*s51 - 8*q3*q6*q8*s45*s51 - 5*q6*q7*q8*s45*s51 + 
       3*q18*q8^2*s45*s51 + 5*q3*q8^2*s45*s51 + 2*q7*q8^2*s45*s51 + 
       q13^2*q9*s45*s51 - q18^2*q9*s45*s51 + 3*q13*q2*q9*s45*s51 - 
       4*q2^2*q9*s45*s51 + 3*q2*q6*q9*s45*s51 - 3*q18*q8*q9*s45*s51 + 
       13*q7*q8*q9*s45*s51 - 2*q19*q2^2*q6*s45^2*s51 + 
       q18^2*q6*q8*s45^2*s51 + 2*q2*q6^2*q8*s45^2*s51 + 
       4*q18*q6*q8^2*s45^2*s51 + 4*q3*q6*q8^2*s45^2*s51 - 
       2*q2^2*q6*q9*s45^2*s51 - 4*q7*q8^2*q9*s45^2*s51 - 4*q13^2*q2*s51^2 - 
       q13*q2^2*s51^2 - q2^2*q3*s51^2 - q13^2*q6*s51^2 + 3*q18^2*q6*s51^2 - 
       2*q13*q6^2*s51^2 + 2*q2*q6^2*s51^2 + 5*q13*q2*q7*s51^2 + 
       q13*q6*q7*s51^2 + 5*q18*q6*q7*s51^2 - 13*q2*q6*q7*s51^2 + 
       2*q2*q7^2*s51^2 + 6*q18*q6*q8*s51^2 - 16*q2*q6*q8*s51^2 + 
       3*q3*q6*q8*s51^2 + 14*q2*q7*q8*s51^2 + 13*q6*q7*q8*s51^2 - 
       2*q7^2*q8*s51^2 - 2*q13^2*q9*s51^2 - 3*q18^2*q9*s51^2 - 
       2*q13*q2*q9*s51^2 - 2*q2^2*q9*s51^2 - 3*q10*q6*q9*s51^2 - 
       6*q13*q6*q9*s51^2 - 6*q18*q7*q9*s51^2 + 3*q4*q7*q9*s51^2 - 
       5*q18*q8*q9*s51^2 + 5*q7*q8*q9*s51^2 - 2*q13^2*q2^2*s12*s51^2 - 
       2*q13*q2^3*s12*s51^2 + 2*q2^3*q3*s12*s51^2 - q13^2*q2*q7*s12*s51^2 + 
       6*q13*q2^2*q7*s12*s51^2 - 6*q2^2*q3*q7*s12*s51^2 - 
       2*q2*q7^2*q8*s12*s51^2 - q13^2*q2^2*q7*s12^2*s51^2 - 
       q13*q2^3*q7*s12^2*s51^2 + q2^3*q3*q7*s12^2*s51^2 + 
       q18^2*q6*q7*s34*s51^2 + 2*q18*q6*q7^2*s34*s51^2 - 
       2*q2*q6*q7^2*s34*s51^2 + 3*q13^2*q6*q9*s34*s51^2 + 
       4*q10*q6^2*q9*s34*s51^2 + 4*q13*q6^2*q9*s34*s51^2 - 
       3*q18^2*q7*q9*s34*s51^2 - 4*q18*q7^2*q9*s34*s51^2 + 
       4*q4*q7^2*q9*s34*s51^2 - q13^2*q6^2*q9*s34^2*s51^2 - 
       q10*q6^3*q9*s34^2*s51^2 - q13*q6^3*q9*s34^2*s51^2 - 
       q18^2*q7^2*q9*s34^2*s51^2 - q18*q7^3*q9*s34^2*s51^2 + 
       q4*q7^3*q9*s34^2*s51^2 + q13^2*q2^2*s45*s51^2 + q13*q2^3*s45*s51^2 - 
       q2^3*q3*s45*s51^2 - q13^2*q6*q7*s45*s51^2 - 2*q13*q6^2*q7*s45*s51^2 - 
       3*q18^2*q6*q8*s45*s51^2 - 2*q2*q6^2*q8*s45*s51^2 + 
       2*q6^2*q7*q8*s45*s51^2 - 4*q18*q6*q8^2*s45*s51^2 - 
       4*q3*q6*q8^2*s45*s51^2 + q13^2*q2*q9*s45*s51^2 + 
       2*q13*q2^2*q9*s45*s51^2 + q18^2*q8*q9*s45*s51^2 + 
       2*q18*q8^2*q9*s45*s51^2 - 2*q7*q8^2*q9*s45*s51^2 + 
       q18^2*q6*q8^2*s45^2*s51^2 + q18*q6*q8^3*s45^2*s51^2 + 
       q3*q6*q8^3*s45^2*s51^2 - q13^2*q2^2*s51^3 - q13*q2^3*s51^3 + 
       q2^3*q3*s51^3 - 2*q13^2*q2*q7*s51^3 + 2*q13*q2^2*q7*s51^3 - 
       2*q2^2*q3*q7*s51^3 - q13^2*q6*q7*s51^3 - 2*q13*q6^2*q7*s51^3 + 
       2*q2*q6^2*q7*s51^3 - 2*q2*q6*q7^2*s51^3 + 2*q2*q6^2*q8*s51^3 - 
       18*q2*q6*q7*q8*s51^3 - 2*q6^2*q7*q8*s51^3 + 2*q2*q7^2*q8*s51^3 + 
       2*q6*q7^2*q8*s51^3 + q13^2*q2*q9*s51^3 + 2*q13*q2^2*q9*s51^3 - 
       2*q13^2*q2^2*q7*s12*s51^3 - 2*q13*q2^3*q7*s12*s51^3 + 
       2*q2^3*q3*q7*s12*s51^3 - q13^2*q2^2*q7*s51^4 - q13*q2^3*q7*s51^4 + 
       q2^3*q3*q7*s51^4 + 2*q2*q6^2*q7*q8*s51^4 - 2*q2*q6*q7^2*q8*s51^4]*
     ((2*F[1, 1, 5]^3)/3 - (2*F[1, 1, 6]^3)/3 + (F[1, 1, 5]*tci[1, 1]^2)/3 - 
      (F[1, 1, 6]*tci[1, 1]^2)/3))/2 + 
   (r[-2*q10 + 3*q13 - 10*q2 + 8*q20 - q24 + 3*q3 + 3*q4 - 2*q6 - q7 - 2*q8 + 
       2*q9 - 3*q13^2*s12 + 2*q13*q2*s12 - 3*q2*q3*s12 + 5*q13*q5*s12 - 
       2*q4*q5*s12 - 6*q13*q7*s12 - 4*q5*q8*s12 - 3*q13*q2*q7*s12^2 + 
       3*q2*q3*q7*s12^2 - q10*q5*s23 - 8*q20*q5*s23 + q24*q5*s23 + 
       q4*q5*s23 - 2*q5^2*s23 - 3*q3*q6*s23 + 6*q5*q6*s23 + 2*q6^2*s23 + 
       q10*q9*s23 - 2*q24*q9*s23 - 3*q4*q9*s23 + 4*q20*q5^2*s23^2 - 
       2*q5^2*q6*s23^2 - 2*q5*q6^2*s23^2 + 6*q13^2*s34 + 2*q10*q2*s34 + 
       2*q2*q24*s34 + 3*q10*q5*s34 - 2*q20*q5*s34 - q24*q5*s34 - q4*q5*s34 - 
       2*q10*q6*s34 - 5*q13*q6*s34 + 3*q2*q6*s34 + 8*q24*q6*s34 + 
       6*q5*q6*s34 - 2*q6^2*s34 + q24*q7*s34 - 4*q20*q8*s34 - q5*q8*s34 + 
       4*q6*q8*s34 - 3*q10*q9*s34 + 4*q13*q9*s34 - 8*q2*q9*s34 - 
       2*q20*q9*s34 + 2*q24*q9*s34 + 4*q4*q9*s34 - 2*q5*q9*s34 - 
       6*q6*q9*s34 - 9*q7*q9*s34 + q13*q5^2*s12*s34 + 2*q4*q5*q8*s12*s34 - 
       q5^2*q8*s12*s34 + 2*q20*q5^2*s23*s34 - 2*q5^2*q6*s23*s34 - 
       2*q5*q6^2*s23*s34 + 3*q2*q24^2*s34^2 - 3*q10*q2*q5*s34^2 + 
       6*q2*q24*q5*s34^2 - q13*q5^2*s34^2 - 3*q24^2*q7*s34^2 - 
       5*q24*q5*q7*s34^2 + q4*q5*q8*s34^2 + q5^2*q8*s34^2 + 
       4*q2*q24*q9*s34^2 - 3*q2*q5*q9*s34^2 + 3*q10*q6*q9*s34^2 - 
       2*q13*q6*q9*s34^2 + 4*q5*q6*q9*s34^2 - 3*q24*q7*q9*s34^2 + 
       5*q5*q7*q9*s34^2 - 4*q2*q9^2*s34^2 + 3*q13^2*s45 + 4*q10*q2*s45 - 
       2*q13*q2*s45 + 4*q2^2*s45 + 2*q2*q20*s45 - 3*q2*q24*s45 + q24^2*s45 - 
       q2*q3*s45 + 2*q10*q5*s45 + 3*q13*q5*s45 + 6*q20*q5*s45 - 2*q5^2*s45 - 
       7*q10*q6*s45 - 3*q13*q6*s45 - 6*q2*q6*s45 + 5*q24*q6*s45 + 
       6*q3*q6*s45 - 2*q5*q6*s45 - 2*q6^2*s45 - 3*q13*q7*s45 + 2*q24*q7*s45 - 
       4*q5*q7*s45 - 4*q20*q8*s45 - 2*q3*q8*s45 - 2*q5*q8*s45 + 2*q6*q8*s45 - 
       2*q7*q8*s45 + 2*q13*q9*s45 - q2*q9*s45 - 2*q6*q9*s45 - 
       2*q5*q7*q8*s12*s45 - q24^2*q5*s23*s45 + q10*q5^2*s23*s45 - 
       6*q20*q5^2*s23*s45 - q24*q5^2*s23*s45 + 4*q5^2*q6*s23*s45 + 
       4*q5*q6^2*s23*s45 - 4*q2*q24^2*s34*s45 + 2*q2*q20*q5*s34*s45 + 
       5*q2*q24*q5*s34*s45 + q24^2*q5*s34*s45 - 3*q10*q5^2*s34*s45 - 
       q13*q5^2*s34*s45 - 6*q20*q5^2*s34*s45 + q24*q5^2*s34*s45 - 
       2*q2*q5*q6*s34*s45 + 4*q5^2*q6*s34*s45 + 2*q2*q6^2*s34*s45 + 
       4*q5*q6^2*s34*s45 - 5*q24^2*q7*s34*s45 - 7*q24*q5*q7*s34*s45 + 
       q5^2*q8*s34*s45 + 4*q2^2*q9*s34*s45 - 9*q2*q5*q9*s34*s45 + 
       2*q20*q5*q9*s34*s45 + 10*q5*q6*q9*s34*s45 - 3*q5*q7*q9*s34*s45 + 
       3*q2*q24^2*q5*s34^2*s45 - 4*q10*q2*q5^2*s34^2*s45 + 
       4*q2*q24*q5^2*s34^2*s45 - q24^2*q5*q7*s34^2*s45 - 
       2*q24*q5^2*q7*s34^2*s45 - 2*q20*q5^2*q9*s34^2*s45 + 
       2*q5^2*q7*q9*s34^2*s45 - 2*q2*q5*q9^2*s34^2*s45 + 
       2*q5*q6*q9^2*s34^2*s45 + 3*q10*q2*q5*s45^2 - 2*q24^2*q5*s45^2 - 
       2*q10*q5^2*s45^2 + 2*q20*q5^2*s45^2 + 6*q2*q5*q6*s45^2 - 
       2*q5^2*q6*s45^2 - 2*q5*q6^2*s45^2 - 2*q24^2*q7*s45^2 - 
       2*q24*q5*q7*s45^2 - 2*q5^2*q7*s45^2 - 3*q3*q6*q8*s45^2 - 
       10*q2*q5*q9*s45^2 - 6*q2*q6*q9*s45^2 + 10*q5*q6*q9*s45^2 - 
       2*q2*q9^2*s45^2 + 2*q6*q9^2*s45^2 + q24^2*q5^2*s23*s45^2 - 
       q10*q5^3*s23*s45^2 + q24*q5^3*s23*s45^2 - q2*q24^2*q5*s34*s45^2 - 
       2*q10*q2*q5^2*s34*s45^2 + 2*q2*q20*q5^2*s34*s45^2 + 
       2*q2*q24*q5^2*s34*s45^2 + 2*q24^2*q5^2*s34*s45^2 - 
       2*q10*q5^3*s34*s45^2 + 2*q24*q5^3*s34*s45^2 - 2*q2*q5^2*q6*s34*s45^2 - 
       2*q2*q5*q6^2*s34*s45^2 - 2*q24^2*q5*q7*s34*s45^2 - 
       4*q24*q5^2*q7*s34*s45^2 + 2*q2^2*q5*q9*s34*s45^2 - 
       2*q2*q5*q9^2*s34*s45^2 + 2*q5*q6*q9^2*s34*s45^2 + 
       q2*q24^2*q5^2*s34^2*s45^2 - q10*q2*q5^3*s34^2*s45^2 + 
       q2*q24*q5^3*s34^2*s45^2 - 2*q2^2*q5*q6*s45^3 - q24^2*q5*q7*s45^3 - 
       2*q24*q5^2*q7*s45^3 + 2*q2^2*q5*q9*s45^3 + 2*q2^2*q6*q9*s45^3 - 
       10*q2*q5*q6*q9*s45^3 - 2*q2*q5*q9^2*s45^3 - 4*q2*q6*q9^2*s45^3 + 
       2*q5*q6*q9^2*s45^3 + 2*q2^2*q5*q6*q9*s45^4 - 2*q2*q5*q6*q9^2*s45^4 + 
       q10*q2*s51 + 9*q13*q2*s51 + 2*q2^2*s51 + 2*q2*q20*s51 - 5*q2*q24*s51 - 
       q2*q3*s51 + 2*q10*q6*s51 + 5*q13*q6*s51 + 5*q2*q6*s51 - 5*q24*q6*s51 + 
       q3*q6*s51 + 3*q13*q7*s51 - 9*q2*q7*s51 + 2*q24*q7*s51 - 7*q6*q7*s51 - 
       2*q6*q8*s51 + 2*q10*q9*s51 - 7*q13*q9*s51 + 11*q2*q9*s51 + 
       2*q20*q9*s51 + 4*q24*q9*s51 - 3*q4*q9*s51 + 3*q6*q9*s51 - 
       q13^2*q2*s12*s51 + 5*q13*q2^2*s12*s51 - 3*q2^2*q3*s12*s51 + 
       2*q13^2*q7*s12*s51 + 5*q13*q2*q7*s12*s51 + 4*q2*q3*q7*s12*s51 + 
       q13^2*q2*q7*s12^2*s51 + 4*q13*q2^2*q7*s12^2*s51 - 
       4*q2^2*q3*q7*s12^2*s51 + q24^2*q9*s23*s51 + 3*q24*q9^2*s23*s51 + 
       3*q4*q9^2*s23*s51 - 5*q2*q24^2*s34*s51 - 3*q13^2*q6*s34*s51 - 
       5*q10*q6^2*s34*s51 - 3*q13*q6^2*s34*s51 - 2*q2*q6^2*s34*s51 - 
       4*q24^2*q7*s34*s51 + 3*q2*q6*q7*s34*s51 + 2*q13^2*q9*s34*s51 + 
       2*q2^2*q9*s34*s51 - 3*q2*q24*q9*s34*s51 - q24^2*q9*s34*s51 + 
       7*q13*q6*q9*s34*s51 + 7*q24*q7*q9*s34*s51 - 2*q4*q7*q9*s34*s51 + 
       6*q2*q9^2*s34*s51 + 3*q24*q9^2*s34*s51 + q4*q9^2*s34*s51 + 
       q2*q24^2*q9*s34^2*s51 - q13^2*q6*q9*s34^2*s51 - 
       2*q10*q6^2*q9*s34^2*s51 - 2*q13*q6^2*q9*s34^2*s51 - 
       3*q24^2*q7*q9*s34^2*s51 + 2*q2*q24*q9^2*s34^2*s51 - 
       2*q24*q7*q9^2*s34^2*s51 - 2*q4*q7*q9^2*s34^2*s51 + 
       2*q13^2*q2*s45*s51 - q13*q2^2*s45*s51 + q2*q24^2*s45*s51 - 
       q2^2*q3*s45*s51 + q24*q6^2*s45*s51 + q13^2*q7*s45*s51 - 
       q24^2*q7*s45*s51 + 5*q13*q6*q7*s45*s51 + 2*q3*q6*q8*s45*s51 + 
       q6^2*q8*s45*s51 + 2*q6*q7*q8*s45*s51 + q13^2*q9*s45*s51 + 
       3*q13*q2*q9*s45*s51 - 6*q2^2*q9*s45*s51 - q2*q6*q9*s45*s51 - 
       2*q2*q6*q9^2*s45^2*s51 - 4*q13^2*q2*s51^2 - q13*q2^2*s51^2 + 
       2*q2*q24^2*s51^2 - q2^2*q3*s51^2 - q13^2*q6*s51^2 - 2*q13*q6^2*s51^2 + 
       5*q13*q2*q7*s51^2 + q2*q3*q7*s51^2 + q13*q6*q7*s51^2 + 
       5*q2*q6*q7*s51^2 + 2*q6^2*q7*s51^2 - 2*q13^2*q9*s51^2 - 
       2*q13*q2*q9*s51^2 - 4*q2^2*q9*s51^2 - q2*q24*q9*s51^2 - 
       2*q24^2*q9*s51^2 - 3*q10*q6*q9*s51^2 - 6*q13*q6*q9*s51^2 - 
       2*q2*q9^2*s51^2 - 3*q24*q9^2*s51^2 - q4*q9^2*s51^2 - 
       2*q13^2*q2^2*s12*s51^2 - 2*q13*q2^3*s12*s51^2 + 2*q2^3*q3*s12*s51^2 - 
       q13^2*q2*q7*s12*s51^2 + 6*q13*q2^2*q7*s12*s51^2 - 
       6*q2^2*q3*q7*s12*s51^2 - q13^2*q2^2*q7*s12^2*s51^2 - 
       q13*q2^3*q7*s12^2*s51^2 + q2^3*q3*q7*s12^2*s51^2 - 
       q24^2*q9^2*s23*s51^2 - q24*q9^3*s23*s51^2 - q4*q9^3*s23*s51^2 - 
       2*q2*q6^2*q7*s34*s51^2 - 2*q2*q24^2*q9*s34*s51^2 + 
       3*q13^2*q6*q9*s34*s51^2 + 4*q10*q6^2*q9*s34*s51^2 + 
       4*q13*q6^2*q9*s34*s51^2 - q24^2*q7*q9*s34*s51^2 - 
       4*q2*q24*q9^2*s34*s51^2 - 2*q24^2*q9^2*s34*s51^2 + 
       2*q24*q7*q9^2*s34*s51^2 + 2*q4*q7*q9^2*s34*s51^2 - 
       2*q24*q9^3*s34*s51^2 - 2*q4*q9^3*s34*s51^2 - q13^2*q6^2*q9*s34^2*
        s51^2 - q10*q6^3*q9*s34^2*s51^2 - q13*q6^3*q9*s34^2*s51^2 - 
       q24^2*q7*q9^2*s34^2*s51^2 - q24*q7*q9^3*s34^2*s51^2 - 
       q4*q7*q9^3*s34^2*s51^2 + q13^2*q2^2*s45*s51^2 + q13*q2^3*s45*s51^2 - 
       q2^3*q3*s45*s51^2 - q13^2*q6*q7*s45*s51^2 - 2*q13*q6^2*q7*s45*s51^2 + 
       q13^2*q2*q9*s45*s51^2 + 2*q13*q2^2*q9*s45*s51^2 - q13^2*q2^2*s51^3 - 
       q13*q2^3*s51^3 + q2^3*q3*s51^3 - 2*q13^2*q2*q7*s51^3 + 
       2*q13*q2^2*q7*s51^3 - 2*q2^2*q3*q7*s51^3 - q13^2*q6*q7*s51^3 - 
       2*q13*q6^2*q7*s51^3 + q13^2*q2*q9*s51^3 + 2*q13*q2^2*q9*s51^3 + 
       q2*q24^2*q9*s51^3 + 2*q2*q24*q9^2*s51^3 + q24^2*q9^2*s51^3 + 
       q24*q9^3*s51^3 + q4*q9^3*s51^3 - 2*q13^2*q2^2*q7*s12*s51^3 - 
       2*q13*q2^3*q7*s12*s51^3 + 2*q2^3*q3*q7*s12*s51^3 - 
       q13^2*q2^2*q7*s51^4 - q13*q2^3*q7*s51^4 + q2^3*q3*q7*s51^4]*
     ((2*F[1, 1, 6]^3)/3 - (2*F[1, 1, 7]^3)/3 + (F[1, 1, 6]*tci[1, 1]^2)/3 - 
      (F[1, 1, 7]*tci[1, 1]^2)/3))/2 + 
   (r[-4*q10 + 2*q16 + 2*q2 + 9*q23 + 3*q3 + 3*q4 - q5 - 3*q6 + 10*q8 + 
       2*q9 + 5*q2*q25*s12 - 2*q25^2*s12 - 7*q25*q5*s12 - 3*q4*q5*s12 + 
       3*q2*q7*s12 - 2*q3*q7*s12 - 3*q25*q8*s12 + 2*q7*q8*s12 - 
       3*q25*q5^2*s12^2 + 3*q4*q5^2*s12^2 + 3*q25^2*s23 + q10*q5*s23 - 
       5*q16*q5*s23 + 2*q23*q5*s23 + 3*q25*q5*s23 - q4*q5*s23 + 2*q5^2*s23 + 
       4*q16*q6*s23 - 2*q25*q6*s23 - 3*q3*q6*s23 + 11*q5*q6*s23 - 
       3*q10*q9*s23 - 2*q25*q9*s23 + q4*q9*s23 + 2*q25^2*q5*s12*s23 + 
       q25*q5^2*s12*s23 + q4*q5^2*s12*s23 + q25^2*q5^2*s12^2*s23 + 
       q25*q5^3*s12^2*s23 - q4*q5^3*s12^2*s23 + 2*q16^2*q5*s23^2 - 
       q25^2*q5*s23^2 - 2*q25*q5^2*s23^2 - 2*q16^2*q6*s23^2 - 
       2*q25^2*q6*s23^2 - q16*q5*q6*s23^2 - 2*q25*q5*q6*s23^2 - 
       4*q5^2*q6*s23^2 - 3*q16*q6^2*s23^2 - q3*q6^2*s23^2 - 2*q5*q6^2*s23^2 + 
       q16^2*q5*q6*s23^3 + q25^2*q5*q6*s23^3 + 2*q25*q5^2*q6*s23^3 + 
       q16^2*q6^2*s23^3 + 2*q16*q5*q6^2*s23^3 + q16*q6^3*s23^3 + 
       q3*q6^3*s23^3 + 2*q16^2*s34 + 2*q10*q2*s34 + 6*q2*q23*s34 + 
       3*q2*q25*s34 - 5*q25^2*s34 + 4*q10*q5*s34 - 3*q16*q5*s34 + 
       2*q23*q5*s34 + 4*q25*q5*s34 - q4*q5*s34 + 4*q5^2*s34 - q23*q6*s34 - 
       q25*q6*s34 - 4*q16*q7*s34 + q2*q7*s34 + 4*q23*q7*s34 + 2*q4*q7*s34 + 
       18*q25*q8*s34 - 9*q5*q8*s34 - 7*q10*q9*s34 - 2*q2*q9*s34 - 
       4*q25*q9*s34 + 4*q4*q9*s34 - 2*q5*q9*s34 - 8*q6*q9*s34 + 5*q8*q9*s34 - 
       5*q25^2*q5*s12*s34 + 2*q25*q5^2*s12*s34 - 2*q4*q5^2*s12*s34 - 
       6*q25^2*q8*s12*s34 + 11*q25*q5*q8*s12*s34 - 2*q4*q5*q8*s12*s34 - 
       q25^2*q5^2*s12^2*s34 - q25*q5^3*s12^2*s34 + q4*q5^3*s12^2*s34 - 
       q25^2*q5*q8*s12^2*s34 + 2*q25*q5^2*q8*s12^2*s34 - 
       2*q4*q5^2*q8*s12^2*s34 + q16^2*q5*s23*s34 - 2*q25^2*q5*s23*s34 - 
       q25*q5^2*s23*s34 - q4*q5^2*s23*s34 + q25^2*q6*s23*s34 + 
       3*q25*q5*q6*s23*s34 - 6*q5^2*q6*s23*s34 - 2*q25^2*q5^2*s12*s23*s34 - 
       2*q25*q5^3*s12*s23*s34 + 2*q4*q5^3*s12*s23*s34 + 
       q25^2*q5*q6*s23^2*s34 + 2*q25*q5^2*q6*s23^2*s34 - q16^2*q2*s34^2 - 
       2*q10*q2^2*s34^2 + 2*q16*q2^2*s34^2 + 2*q2^2*q23*s34^2 + 
       3*q10*q2*q5*s34^2 + 5*q25^2*q5*s34^2 + q25*q5^2*s34^2 - 
       q4*q5^2*s34^2 + 13*q25^2*q8*s34^2 - 5*q25*q5*q8*s34^2 - 
       q4*q5*q8*s34^2 - 2*q2^2*q9*s34^2 - 4*q2*q5*q9*s34^2 - 
       3*q25*q6*q9*s34^2 + 3*q5*q6*q9*s34^2 + 3*q4*q7*q9*s34^2 + 
       4*q25*q8*q9*s34^2 - 5*q5*q8*q9*s34^2 - 2*q2*q9^2*s34^2 - 
       2*q8*q9^2*s34^2 + 2*q25^2*q5^2*s12*s34^2 + 2*q25*q5^3*s12*s34^2 - 
       2*q4*q5^3*s12*s34^2 + 7*q25^2*q5*q8*s12*s34^2 + 
       q25^2*q5^2*q8*s12^2*s34^2 + q25*q5^3*q8*s12^2*s34^2 - 
       q4*q5^3*q8*s12^2*s34^2 + q25^2*q5^2*s23*s34^2 + q25*q5^3*s23*s34^2 - 
       q4*q5^3*s23*s34^2 - q25^2*q5^2*s34^3 - q25*q5^3*s34^3 + 
       q4*q5^3*s34^3 - 6*q25^2*q5*q8*s34^3 - 2*q25*q5^2*q8*s34^3 + 
       2*q4*q5^2*q8*s34^3 - 2*q25^2*q5^2*q8*s12*s34^3 - 
       2*q25*q5^3*q8*s12*s34^3 + 2*q4*q5^3*q8*s12*s34^3 + 
       q25^2*q5^2*q8*s34^4 + q25*q5^3*q8*s34^4 - q4*q5^3*q8*s34^4 + 
       3*q16^2*s45 + 3*q10*q2*s45 + 2*q16*q2*s45 + 2*q10*q5*s45 + 
       2*q16*q5*s45 - 2*q16*q6*s45 - q2*q6*s45 - 5*q23*q6*s45 + 6*q3*q6*s45 - 
       8*q5*q6*s45 - 3*q16*q7*s45 + 4*q23*q7*s45 - q3*q7*s45 + 2*q7*q8*s45 + 
       6*q2*q9*s45 - 3*q6*q9*s45 + 3*q7*q9*s45 - 5*q8*q9*s45 - 
       5*q16^2*q5*s23*s45 - 3*q16*q5*q6*s23*s45 + 2*q5^2*q6*s23*s45 + 
       q16*q6^2*s23*s45 - q3*q6^2*s23*s45 + 6*q5*q6^2*s23*s45 - 
       2*q16^2*q5*q6*s23^2*s45 - 2*q16^2*q6^2*s23^2*s45 - 
       4*q16*q5*q6^2*s23^2*s45 - 2*q16*q6^3*s23^2*s45 - 2*q3*q6^3*s23^2*s45 + 
       3*q16^2*q2*s34*s45 - 3*q10*q2^2*s34*s45 + 5*q16*q2^2*s34*s45 - 
       6*q2^2*q23*s34*s45 - 4*q16^2*q5*s34*s45 + 5*q16*q2*q5*s34*s45 + 
       2*q2*q23*q5*s34*s45 + q2*q5*q6*s34*s45 + 4*q5^2*q6*s34*s45 + 
       q16*q7^2*s34*s45 + 4*q2^2*q9*s34*s45 - 12*q2*q5*q9*s34*s45 + 
       9*q5*q6*q9*s34*s45 - q7^2*q9*s34*s45 + 3*q5*q8*q9*s34*s45 + 
       4*q2*q9^2*s34*s45 - 4*q8*q9^2*s34*s45 + 2*q16^2*q2^2*s34^2*s45 - 
       2*q10*q2^3*s34^2*s45 + 2*q16*q2^3*s34^2*s45 - q16^2*q2*q5*s34^2*s45 - 
       2*q10*q2^2*q5*s34^2*s45 + 2*q16*q2^2*q5*s34^2*s45 + 
       2*q2^2*q23*q5*s34^2*s45 - 2*q2^2*q5*q9*s34^2*s45 + 
       2*q2*q5^2*q9*s34^2*s45 - 2*q5^2*q6*q9*s34^2*s45 - 
       2*q2*q5*q9^2*s34^2*s45 + 2*q5*q8*q9^2*s34^2*s45 + q16^2*q2*s45^2 + 
       2*q16*q2^2*s45^2 - 2*q2^2*q23*s45^2 + 3*q16^2*q5*s45^2 - 
       3*q10*q2*q5*s45^2 + 6*q16*q2*q5*s45^2 + 2*q16^2*q6*s45^2 + 
       6*q2*q23*q6*s45^2 + 4*q16*q5*q6*s45^2 + 7*q2*q5*q6*s45^2 + 
       2*q16*q6^2*s45^2 + 2*q3*q6^2*s45^2 - 4*q5*q6^2*s45^2 + 
       3*q16*q2*q8*s45^2 + 3*q16*q6*q8*s45^2 - 3*q2*q6*q8*s45^2 - 
       10*q2*q5*q9*s45^2 - 6*q2*q6*q9*s45^2 + 10*q5*q6*q9*s45^2 - 
       2*q7*q8*q9*s45^2 + q16^2*q5*q6*s23*s45^2 + q16^2*q6^2*s23*s45^2 + 
       2*q16*q5*q6^2*s23*s45^2 + q16*q6^3*s23*s45^2 + q3*q6^3*s23*s45^2 + 
       3*q16^2*q2*q5*s34*s45^2 - 4*q10*q2^2*q5*s34*s45^2 + 
       4*q16*q2^2*q5*s34*s45^2 - 2*q2*q5^2*q6*s34*s45^2 + 
       2*q2*q5^2*q9*s34*s45^2 - 2*q5^2*q6*q9*s34*s45^2 + 
       2*q5*q6^2*q9*s34*s45^2 + q16^2*q2^2*q5*s34^2*s45^2 - 
       q10*q2^3*q5*s34^2*s45^2 + q16*q2^3*q5*s34^2*s45^2 - 
       2*q2^2*q23*q6*s45^3 - 2*q2*q5^2*q6*s45^3 + 2*q2*q5*q6^2*s45^3 + 
       2*q2*q5^2*q9*s45^3 - 10*q2*q5*q6*q9*s45^3 - 2*q5^2*q6*q9*s45^3 - 
       2*q2*q6^2*q9*s45^3 + 2*q5*q6^2*q9*s45^3 + 2*q2*q5^2*q6*q9*s45^4 - 
       2*q2*q5*q6^2*q9*s45^4 - q10*q2*s51 - q16*q2*s51 - 8*q2*q23*s51 - 
       3*q25^2*s51 - 2*q10*q6*s51 - 2*q16*q6*s51 + q23*q6*s51 + 
       2*q25*q6*s51 - 3*q3*q6*s51 + 5*q16*q7*s51 + q2*q7*s51 + q3*q7*s51 - 
       9*q25*q8*s51 + 6*q10*q9*s51 + 6*q2*q9*s51 - 2*q25*q9*s51 - 
       3*q4*q9*s51 + 3*q6*q9*s51 - q7*q9*s51 - q2^2*q25*s12*s51 - 
       q2^2*q7*s12*s51 + 2*q2*q3*q7*s12*s51 + q25^2*q8*s12*s51 - 
       2*q2*q7*q8*s12*s51 + q16^2*q6*s23*s51 + q25^2*q6*s23*s51 + 
       3*q16*q6^2*s23*s51 + 3*q3*q6^2*s23*s51 + q25^2*q9*s23*s51 + 
       3*q10*q9^2*s23*s51 + 3*q25*q9^2*s23*s51 - q16^2*q6^2*s23^2*s51 - 
       q16*q6^3*s23^2*s51 - q3*q6^3*s23^2*s51 + q10*q2^2*s34*s51 + 
       q16*q2^2*s34*s51 - 6*q2^2*q23*s34*s51 + q2^2*q25*s34*s51 - 
       3*q25^2*q6*s34*s51 + q2^2*q7*s34*s51 + q16*q7^2*s34*s51 - 
       11*q25^2*q8*s34*s51 + 4*q2^2*q9*s34*s51 + 2*q25^2*q9*s34*s51 - 
       4*q10*q6*q9*s34*s51 + 7*q25*q6*q9*s34*s51 - 2*q4*q7*q9*s34*s51 - 
       q7^2*q9*s34*s51 - 3*q25*q8*q9*s34*s51 + 2*q10*q9^2*s34*s51 + 
       4*q2*q9^2*s34*s51 + 4*q8*q9^2*s34*s51 + q16^2*q2^2*s34^2*s51 - 
       q10*q2^3*s34^2*s51 + q16*q2^3*s34^2*s51 - 3*q25^2*q6*q9*s34^2*s51 + 
       q25^2*q8*q9*s34^2*s51 - 2*q10*q6*q9^2*s34^2*s51 - 
       2*q25*q6*q9^2*s34^2*s51 + 2*q25*q8*q9^2*s34^2*s51 + 
       2*q16^2*q2*s45*s51 + 4*q16*q2^2*s45*s51 + 2*q2^2*q23*s45*s51 + 
       q16^2*q6*s45*s51 + 2*q2*q23*q6*s45*s51 - 2*q16*q6^2*s45*s51 - 
       2*q3*q6^2*s45*s51 - q16*q2*q8*s45*s51 - q16*q6*q8*s45*s51 + 
       3*q2*q6*q8*s45*s51 + 2*q3*q6*q8*s45*s51 - 2*q2^2*q9*s45*s51 - 
       2*q7*q8*q9*s45*s51 - 2*q2*q9^2*s45*s51 + 2*q8*q9^2*s45*s51 - 
       2*q2^2*q23*q6*s45^2*s51 + q16^2*q6^2*s45^2*s51 + q16*q6^3*s45^2*s51 + 
       q3*q6^3*s45^2*s51 + q16^2*q2*q8*s45^2*s51 + 2*q16*q2^2*q8*s45^2*s51 + 
       q16^2*q6*q8*s45^2*s51 - 2*q2^2*q6*q8*s45^2*s51 + 
       2*q16*q6^2*q8*s45^2*s51 + 2*q3*q6^2*q8*s45^2*s51 + q16^2*q2*s51^2 + 
       2*q16*q2^2*s51^2 + 4*q2^2*q23*s51^2 - q2^2*q25*s51^2 - q2^2*q7*s51^2 - 
       q2*q3*q7*s51^2 - q16^2*q8*s51^2 - 4*q16*q2*q8*s51^2 + 
       2*q2^2*q8*s51^2 + 3*q25^2*q8*s51^2 - 2*q2^2*q9*s51^2 + 
       q25^2*q9*s51^2 + 3*q10*q6*q9*s51^2 - q25*q8*q9*s51^2 - 
       2*q10*q9^2*s51^2 - 2*q2*q9^2*s51^2 - 2*q8*q9^2*s51^2 - 
       q25^2*q9^2*s23*s51^2 - q10*q9^3*s23*s51^2 - q25*q9^3*s23*s51^2 - 
       q25^2*q6*q9*s34*s51^2 - 2*q25^2*q8*q9*s34*s51^2 + 
       q25^2*q9^2*s34*s51^2 + 2*q10*q6*q9^2*s34*s51^2 + 
       2*q25*q6*q9^2*s34*s51^2 - 4*q25*q8*q9^2*s34*s51^2 + 
       q10*q9^3*s34*s51^2 + q25*q9^3*s34*s51^2 - q25^2*q6*q9^2*s34^2*s51^2 - 
       q10*q6*q9^3*s34^2*s51^2 - q25*q6*q9^3*s34^2*s51^2 + 
       2*q16^2*q2*q8*s45*s51^2 + 4*q16*q2^2*q8*s45*s51^2 + 
       q16^2*q6*q8*s45*s51^2 - 2*q16*q6^2*q8*s45*s51^2 - 
       2*q3*q6^2*q8*s45*s51^2 + q16^2*q6^2*q8*s45^2*s51^2 + 
       q16*q6^3*q8*s45^2*s51^2 + q3*q6^3*q8*s45^2*s51^2 + q16^2*q2*q8*s51^3 + 
       2*q16*q2^2*q8*s51^3 + q25^2*q8*q9*s51^3 + 2*q25*q8*q9^2*s51^3]*
     ((2*F[1, 1, 6]^3)/3 - (2*F[1, 1, 9]^3)/3 + (F[1, 1, 6]*tci[1, 1]^2)/3 - 
      (F[1, 1, 9]*tci[1, 1]^2)/3))/2 + 
   (r[2*q16 + 4*q2 - 5*q21 - 4*q22 + 6*q3 + 2*q5 - 5*q6 + 6*q7 + 2*q8 + 
       4*q9 + q21^2*s12 + q21*q5*s12 + 2*q21*q7*s12 - 5*q3*q7*s12 - 
       2*q21*q8*s12 - 3*q4*q8*s12 - q5*q8*s12 + q7*q8*s12 + 
       3*q21^2*q5*s12^2 - 3*q2*q21*q7*s12^2 - 2*q21^2*q7*s12^2 + 
       5*q21*q5*q7*s12^2 - 3*q21*q7^2*s12^2 + 3*q3*q7^2*s12^2 - 
       3*q2*q21*q8*s12^2 - q21^2*q8*s12^2 + 6*q21*q5*q8*s12^2 + 
       3*q4*q5*q8*s12^2 + 3*q2*q7*q8*s12^2 - 5*q5*q7*q8*s12^2 - 
       2*q21*q8^2*s12^2 + 2*q7*q8^2*s12^2 - 5*q16*q5*s23 + 4*q16*q6*s23 - 
       6*q3*q6*s23 + 7*q5*q6*s23 + 2*q16^2*q5*s23^2 - 2*q16^2*q6*s23^2 - 
       q16*q5*q6*s23^2 - 3*q16*q6^2*s23^2 - q3*q6^2*s23^2 - 4*q5*q6^2*s23^2 + 
       q16^2*q5*q6*s23^3 + q16^2*q6^2*s23^3 + 2*q16*q5*q6^2*s23^3 + 
       q16*q6^3*s23^3 + q3*q6^3*s23^3 + 2*q16^2*s34 + 2*q10*q2*s34 + 
       2*q21^2*s34 - 3*q16*q5*s34 - 5*q21*q6*s34 + 3*q5*q6*s34 - 2*q6^2*s34 - 
       4*q16*q7*s34 + q21*q8*s34 + q4*q8*s34 - 4*q6*q9*s34 + 6*q7*q9*s34 - 
       4*q21^2*q5*s12*s34 - q21^2*q8*s12*s34 - 5*q21*q5*q8*s12*s34 - 
       4*q4*q5*q8*s12*s34 - q21*q8^2*s12*s34 - 3*q4*q8^2*s12*s34 - 
       3*q21^2*q5*q8*s12^2*s34 - 4*q21*q5*q8^2*s12^2*s34 - 
       4*q4*q5*q8^2*s12^2*s34 + q16^2*q5*s23*s34 - 2*q5*q6^2*s23*s34 - 
       q16^2*q2*s34^2 - 2*q10*q2^2*s34^2 + 2*q16*q2^2*s34^2 + 
       q21^2*q5*s34^2 + q21^2*q8*s34^2 + q21*q5*q8*s34^2 + q4*q5*q8*s34^2 + 
       q21*q8^2*s34^2 + q4*q8^2*s34^2 + 5*q21^2*q5*q8*s12*s34^2 + 
       2*q21^2*q8^2*s12*s34^2 + 6*q21*q5*q8^2*s12*s34^2 + 
       6*q4*q5*q8^2*s12*s34^2 + 2*q21*q8^3*s12*s34^2 + 2*q4*q8^3*s12*s34^2 + 
       q21^2*q5*q8^2*s12^2*s34^2 + q21*q5*q8^3*s12^2*s34^2 + 
       q4*q5*q8^3*s12^2*s34^2 - 2*q21^2*q5*q8*s34^3 - 2*q21^2*q8^2*s34^3 - 
       2*q21*q5*q8^2*s34^3 - 2*q4*q5*q8^2*s34^3 - 2*q21*q8^3*s34^3 - 
       2*q4*q8^3*s34^3 - 2*q21^2*q5*q8^2*s12*s34^3 - 2*q21*q5*q8^3*s12*
        s34^3 - 2*q4*q5*q8^3*s12*s34^3 + q21^2*q5*q8^2*s34^4 + 
       q21*q5*q8^3*s34^4 + q4*q5*q8^3*s34^4 + 3*q16^2*s45 + 3*q10*q2*s45 + 
       2*q16*q2*s45 - q21^2*s45 + 2*q16*q5*s45 - 2*q16*q6*s45 + 3*q2*q6*s45 + 
       3*q21*q6*s45 + 8*q3*q6*s45 - 2*q5*q6*s45 - 3*q16*q7*s45 - q21*q7*s45 + 
       2*q5*q7*s45 + 2*q7*q8*s45 - 2*q6*q9*s45 - 2*q7*q9*s45 + 
       q21^2*q5*s12*s45 + 2*q21^2*q7*s12*s45 - q21*q5*q7*s12*s45 + 
       3*q21*q7^2*s12*s45 - q3*q7^2*s12*s45 - q5*q7*q8*s12*s45 + 
       2*q7^2*q8*s12*s45 + q21^2*q5*q7*s12^2*s45 - q21^2*q7^2*s12^2*s45 + 
       2*q21*q5*q7^2*s12^2*s45 - q21*q7^3*s12^2*s45 + q3*q7^3*s12^2*s45 - 
       2*q5*q7^2*q8*s12^2*s45 - 5*q16^2*q5*s23*s45 - 3*q16*q5*q6*s23*s45 + 
       q16*q6^2*s23*s45 - q3*q6^2*s23*s45 + 8*q5*q6^2*s23*s45 - 
       2*q16^2*q5*q6*s23^2*s45 - 2*q16^2*q6^2*s23^2*s45 - 
       4*q16*q5*q6^2*s23^2*s45 - 2*q16*q6^3*s23^2*s45 - 2*q3*q6^3*s23^2*s45 + 
       3*q16^2*q2*s34*s45 - 3*q10*q2^2*s34*s45 + 5*q16*q2^2*s34*s45 - 
       4*q16^2*q5*s34*s45 - 2*q10*q2*q5*s34*s45 + 5*q16*q2*q5*s34*s45 - 
       3*q2*q5*q6*s34*s45 + 2*q2*q6^2*s34*s45 + q21*q6^2*s34*s45 + 
       4*q5*q6^2*s34*s45 + q16*q7^2*s34*s45 + 2*q5*q6*q9*s34*s45 + 
       q6^2*q9*s34*s45 + 2*q5*q7*q9*s34*s45 - q7^2*q9*s34*s45 + 
       2*q16^2*q2^2*s34^2*s45 - 2*q10*q2^3*s34^2*s45 + 2*q16*q2^3*s34^2*s45 - 
       q16^2*q2*q5*s34^2*s45 - 2*q10*q2^2*q5*s34^2*s45 + 
       2*q16*q2^2*q5*s34^2*s45 + q16^2*q2*s45^2 + 2*q16*q2^2*s45^2 + 
       3*q16^2*q5*s45^2 - 3*q10*q2*q5*s45^2 + 6*q16*q2*q5*s45^2 + 
       2*q16^2*q6*s45^2 - 2*q2^2*q6*s45^2 + 4*q16*q5*q6*s45^2 - 
       3*q2*q5*q6*s45^2 + 2*q16*q6^2*s45^2 + 2*q3*q6^2*s45^2 - 
       4*q5*q6^2*s45^2 + 3*q16*q2*q8*s45^2 + 3*q16*q6*q8*s45^2 - 
       3*q2*q6*q8*s45^2 + q16^2*q5*q6*s23*s45^2 + q16^2*q6^2*s23*s45^2 + 
       2*q16*q5*q6^2*s23*s45^2 + q16*q6^3*s23*s45^2 + q3*q6^3*s23*s45^2 + 
       3*q16^2*q2*q5*s34*s45^2 - 4*q10*q2^2*q5*s34*s45^2 + 
       4*q16*q2^2*q5*s34*s45^2 - 2*q2*q5*q6^2*s34*s45^2 + 
       q16^2*q2^2*q5*s34^2*s45^2 - q10*q2^3*q5*s34^2*s45^2 + 
       q16*q2^3*q5*s34^2*s45^2 - q10*q2*s51 - q16*q2*s51 + 4*q2^2*s51 - 
       2*q10*q6*s51 - 2*q16*q6*s51 + 8*q21*q6*s51 + 2*q22*q6*s51 - 
       6*q3*q6*s51 + 5*q16*q7*s51 - q21*q7*s51 + 2*q3*q7*s51 + 2*q4*q7*s51 - 
       4*q6*q7*s51 + 2*q7^2*s51 + 2*q2*q8*s51 + q21*q8*s51 - 2*q22*q8*s51 + 
       2*q3*q8*s51 + q4*q8*s51 - 4*q22*q9*s51 + 7*q6*q9*s51 - 9*q7*q9*s51 + 
       q2*q21*q7*s12*s51 - q21^2*q7*s12*s51 - 2*q21*q7^2*s12*s51 + 
       2*q3*q7^2*s12*s51 + q2*q21*q8*s12*s51 - q2*q7*q8*s12*s51 - 
       2*q7*q8^2*s12*s51 + q2*q21^2*q7*s12^2*s51 + 2*q2*q21*q7^2*s12^2*s51 + 
       q21^2*q7^2*s12^2*s51 - 2*q2*q3*q7^2*s12^2*s51 + q21*q7^3*s12^2*s51 - 
       q3*q7^3*s12^2*s51 + q2*q21^2*q8*s12^2*s51 + 2*q2*q21*q8^2*s12^2*s51 - 
       2*q2*q7*q8^2*s12^2*s51 + q16^2*q6*s23*s51 + 3*q16*q6^2*s23*s51 + 
       3*q3*q6^2*s23*s51 - q16^2*q6^2*s23^2*s51 - q16*q6^3*s23^2*s51 - 
       q3*q6^3*s23^2*s51 + q10*q2^2*s34*s51 + q16*q2^2*s34*s51 + 
       2*q2*q22*q6*s34*s51 - 2*q2*q6^2*s34*s51 + q16*q7^2*s34*s51 + 
       q21^2*q8*s34*s51 + q21*q8^2*s34*s51 + q4*q8^2*s34*s51 - 
       2*q10*q6*q9*s34*s51 + 2*q4*q7*q9*s34*s51 - q7^2*q9*s34*s51 + 
       q16^2*q2^2*s34^2*s51 - q10*q2^3*s34^2*s51 + q16*q2^3*s34^2*s51 + 
       q21^2*q8^2*s34^2*s51 + q21*q8^3*s34^2*s51 + q4*q8^3*s34^2*s51 + 
       2*q16^2*q2*s45*s51 + 4*q16*q2^2*s45*s51 + q16^2*q6*s45*s51 + 
       2*q2^2*q6*s45*s51 - 2*q16*q6^2*s45*s51 - 2*q3*q6^2*s45*s51 + 
       q21^2*q7*s45*s51 + q21*q7^2*s45*s51 - q3*q7^2*s45*s51 - 
       q16*q2*q8*s45*s51 - q16*q6*q8*s45*s51 + 5*q2*q6*q8*s45*s51 - 
       2*q22*q6*q8*s45*s51 + 4*q3*q6*q8*s45*s51 - 2*q6*q7*q8*s45*s51 - 
       2*q7^2*q8*s45*s51 - 2*q21^2*q7^2*s12*s45*s51 - 
       2*q21*q7^3*s12*s45*s51 + 2*q3*q7^3*s12*s45*s51 + 
       q16^2*q6^2*s45^2*s51 + q16*q6^3*s45^2*s51 + q3*q6^3*s45^2*s51 + 
       q16^2*q2*q8*s45^2*s51 + 2*q16*q2^2*q8*s45^2*s51 + 
       q16^2*q6*q8*s45^2*s51 - 2*q2^2*q6*q8*s45^2*s51 + 
       2*q16*q6^2*q8*s45^2*s51 + 2*q3*q6^2*q8*s45^2*s51 + q16^2*q2*s51^2 + 
       2*q16*q2^2*s51^2 - q2*q21^2*s51^2 - 2*q2^2*q6*s51^2 - 
       2*q2*q22*q6*s51^2 - 2*q22*q6^2*s51^2 + 2*q2^2*q7*s51^2 - 
       q2*q21*q7*s51^2 + q21^2*q7*s51^2 - 2*q6^2*q7*s51^2 + q21*q7^2*s51^2 - 
       q3*q7^2*s51^2 - 2*q6*q7^2*s51^2 - q16^2*q8*s51^2 - 4*q16*q2*q8*s51^2 + 
       4*q2^2*q8*s51^2 - 4*q2*q6*q8*s51^2 - 3*q3*q6*q8*s51^2 + 
       2*q2*q7*q8*s51^2 - 2*q2*q8^2*s51^2 + 2*q7*q8^2*s51^2 + 
       3*q10*q6*q9*s51^2 - 3*q4*q7*q9*s51^2 - q2*q21^2*q7*s12*s51^2 + 
       2*q21^2*q7^2*s12*s51^2 + 2*q21*q7^3*s12*s51^2 - 2*q3*q7^3*s12*s51^2 - 
       2*q2^2*q7*q8*s12*s51^2 + 2*q2*q7*q8^2*s12*s51^2 - 
       q2*q21^2*q7^2*s12^2*s51^2 - q2*q21*q7^3*s12^2*s51^2 + 
       q2*q3*q7^3*s12^2*s51^2 + 2*q2*q22*q6^2*s34*s51^2 - 
       q21^2*q7^2*s45*s51^2 - q21*q7^3*s45*s51^2 + q3*q7^3*s45*s51^2 + 
       2*q16^2*q2*q8*s45*s51^2 + 4*q16*q2^2*q8*s45*s51^2 + 
       q16^2*q6*q8*s45*s51^2 + 2*q2^2*q6*q8*s45*s51^2 - 
       2*q16*q6^2*q8*s45*s51^2 + 2*q22*q6^2*q8*s45*s51^2 - 
       2*q3*q6^2*q8*s45*s51^2 + 2*q6^2*q7*q8*s45*s51^2 + 
       2*q6*q7^2*q8*s45*s51^2 - 2*q2*q6*q8^2*s45*s51^2 + 
       q16^2*q6^2*q8*s45^2*s51^2 + q16*q6^3*q8*s45^2*s51^2 + 
       q3*q6^3*q8*s45^2*s51^2 - 2*q2*q21^2*q7*s51^3 - 2*q2^2*q6*q7*s51^3 - 
       2*q2*q21*q7^2*s51^3 + q21^2*q7^2*s51^3 + 2*q2*q3*q7^2*s51^3 + 
       q21*q7^3*s51^3 - q3*q7^3*s51^3 + q16^2*q2*q8*s51^3 + 
       2*q16*q2^2*q8*s51^3 - 2*q2^2*q6*q8*s51^3 + 2*q2^2*q7*q8*s51^3 - 
       2*q2*q6*q7*q8*s51^3 + 2*q2*q6*q8^2*s51^3 - 2*q2*q7*q8^2*s51^3 - 
       2*q6*q7*q8^2*s51^3 - 2*q2*q21^2*q7^2*s12*s51^3 - 
       2*q2*q21*q7^3*s12*s51^3 + 2*q2*q3*q7^3*s12*s51^3 - 
       q2*q21^2*q7^2*s51^4 - q2*q21*q7^3*s51^4 + q2*q3*q7^3*s51^4 - 
       2*q2^2*q6*q7*q8*s51^4 + 2*q2*q6*q7*q8^2*s51^4]*
     ((-2*F[1, 1, 6]^3)/3 + (2*F[1, 1, 10]^3)/3 - (F[1, 1, 6]*tci[1, 1]^2)/
       3 + (F[1, 1, 10]*tci[1, 1]^2)/3))/2 + 
   (r[5*q10 - 31*q2 + 8*q20 + 9*q23 - 14*q5 + 16*q6 + 21*q7 - 4*q8 + 
       3*q5^2*s12 + 12*q5*q8*s12 - 9*q7*q8*s12 - 8*q20*q5*s23 + 
       2*q23*q5*s23 - 4*q5^2*s23 + 18*q5*q6*s23 + q6^2*s23 + 
       4*q20*q5^2*s23^2 - 4*q5*q6^2*s23^2 - 6*q10*q2*s34 + 6*q2*q23*s34 - 
       2*q20*q5*s34 + 2*q23*q5*s34 - q10*q6*s34 + 7*q2*q6*s34 - q23*q6*s34 + 
       7*q5*q6*s34 - 4*q6^2*s34 + 4*q23*q7*s34 - 4*q20*q8*s34 - 4*q5*q8*s34 - 
       13*q2*q9*s34 - 2*q20*q9*s34 + 7*q6*q9*s34 + 11*q7*q9*s34 - 
       3*q5^2*q8*s12*s34 + 2*q20*q5^2*s23*s34 - q5^2*q6*s23*s34 - 
       3*q5*q6^2*s23*s34 - q10*q2^2*s34^2 + 2*q2^2*q23*s34^2 - 
       q2^2*q9*s34^2 - q6^2*q9*s34^2 - 3*q2*q9^2*s34^2 + 3*q7*q9^2*s34^2 + 
       2*q2*q20*s45 - 6*q10*q5*s45 + 6*q20*q5*s45 - 23*q2*q6*s45 - 
       5*q23*q6*s45 - 13*q5*q6*s45 + 3*q6^2*s45 + 4*q23*q7*s45 + 
       16*q5*q7*s45 - 4*q20*q8*s45 - 20*q5*q8*s45 + 5*q6*q8*s45 - 
       17*q7*q8*s45 + 12*q2*q9*s45 - 5*q6*q9*s45 - 35*q7*q9*s45 + 
       28*q8*q9*s45 + 3*q5^2*q8*s12*s45 + 12*q5*q7*q8*s12*s45 - 
       6*q20*q5^2*s23*s45 + q5^2*q6*s23*s45 + 7*q5*q6^2*s23*s45 - 
       6*q2^2*q23*s34*s45 - 8*q10*q2*q5*s34*s45 + 2*q2*q20*q5*s34*s45 + 
       2*q2*q23*q5*s34*s45 - 6*q20*q5^2*s34*s45 - 7*q2*q5*q6*s34*s45 + 
       q5^2*q6*s34*s45 + 3*q2*q6^2*s34*s45 + 7*q5*q6^2*s34*s45 + 
       3*q5^2*q8*s34*s45 + q2^2*q9*s34*s45 - 7*q2*q5*q9*s34*s45 + 
       2*q20*q5*q9*s34*s45 + 5*q5*q6*q9*s34*s45 + 19*q5*q7*q9*s34*s45 - 
       19*q5*q8*q9*s34*s45 + 7*q2*q9^2*s34*s45 - q6*q9^2*s34*s45 - 
       6*q7*q9^2*s34*s45 - q10*q2^2*q5*s34^2*s45 + 2*q2^2*q23*q5*s34^2*s45 - 
       q2^2*q5*q9*s34^2*s45 - 2*q20*q5^2*q9*s34^2*s45 - 
       q5^2*q6*q9*s34^2*s45 + q5*q6^2*q9*s34^2*s45 + 3*q5^2*q8*q9*s34^2*s45 - 
       3*q2*q5*q9^2*s34^2*s45 + 3*q5*q7*q9^2*s34^2*s45 - 2*q2^2*q23*s45^2 - 
       q10*q5^2*s45^2 + 2*q20*q5^2*s45^2 + 3*q2^2*q6*s45^2 + 
       6*q2*q23*q6*s45^2 - q5^2*q6*s45^2 - 3*q2*q6^2*s45^2 - 
       3*q5*q6^2*s45^2 + 3*q5^2*q7*s45^2 - 3*q5^2*q8*s45^2 - 
       20*q5*q7*q8*s45^2 - q2^2*q9*s45^2 + 5*q2*q6*q9*s45^2 - 
       26*q5*q7*q9*s45^2 + 26*q5*q8*q9*s45^2 + 35*q7*q8*q9*s45^2 + 
       q2*q9^2*s45^2 - q6*q9^2*s45^2 + 6*q7*q9^2*s45^2 - 6*q8*q9^2*s45^2 + 
       3*q5^2*q7*q8*s12*s45^2 - q10*q2*q5^2*s34*s45^2 + 
       2*q2*q20*q5^2*s34*s45^2 - q2*q5^2*q6*s34*s45^2 - 
       3*q2*q5*q6^2*s34*s45^2 + 3*q5^2*q7*q9*s34*s45^2 - 
       3*q5^2*q8*q9*s34*s45^2 - 3*q5*q7*q9^2*s34*s45^2 + 
       3*q5*q8*q9^2*s34*s45^2 - 2*q2^2*q23*q6*s45^3 - 3*q5^2*q7*q8*s45^3 - 
       q2^2*q6*q9*s45^3 - 3*q5^2*q7*q9*s45^3 + 3*q5^2*q8*q9*s45^3 + 
       26*q5*q7*q8*q9*s45^3 + q2*q6*q9^2*s45^3 + 3*q5*q7*q9^2*s45^3 - 
       3*q5*q8*q9^2*s45^3 - 6*q7*q8*q9^2*s45^3 + 3*q5^2*q7*q8*q9*s45^4 - 
       3*q5*q7*q8*q9^2*s45^4 - 7*q2^2*s51 + 2*q2*q20*s51 - 8*q2*q23*s51 + 
       20*q2*q6*s51 + q23*q6*s51 - 18*q2*q7*s51 - 8*q6*q7*s51 - 
       10*q2*q8*s51 + 14*q7*q8*s51 - 4*q10*q9*s51 + 18*q2*q9*s51 + 
       2*q20*q9*s51 - 12*q7*q9*s51 + 6*q2*q7*q8*s12*s51 - 
       6*q2^2*q23*s34*s51 - 3*q2*q6^2*s34*s51 + 7*q2*q6*q7*s34*s51 + 
       q2^2*q9*s34*s51 + 6*q10*q6*q9*s34*s51 + 7*q2*q9^2*s34*s51 + 
       q6*q9^2*s34*s51 - 3*q7*q9^2*s34*s51 - q10*q6^2*q9*s34^2*s51 + 
       2*q2^2*q23*s45*s51 - 3*q2^2*q6*s45*s51 + 2*q2*q23*q6*s45*s51 + 
       3*q2*q6^2*s45*s51 - 13*q2*q6*q8*s45*s51 + 8*q6*q7*q8*s45*s51 - 
       q2^2*q9*s45*s51 + 5*q2*q6*q9*s45*s51 + 12*q7*q8*q9*s45*s51 - 
       3*q2*q9^2*s45*s51 + 3*q7*q9^2*s45*s51 - 2*q2^2*q23*q6*s45^2*s51 - 
       3*q2*q6^2*q8*s45^2*s51 - q2^2*q6*q9*s45^2*s51 + q2*q6*q9^2*s45^2*s51 - 
       3*q7*q8*q9^2*s45^2*s51 + 4*q2^2*q23*s51^2 + 3*q2^2*q6*s51^2 - 
       3*q2*q6^2*s51^2 - 3*q2^2*q7*s51^2 + 17*q2*q6*q7*s51^2 + 
       3*q6^2*q7*s51^2 - 3*q2^2*q8*s51^2 + 17*q2*q6*q8*s51^2 - 
       11*q2*q7*q8*s51^2 - 17*q6*q7*q8*s51^2 - q10*q9^2*s51^2 - 
       4*q2*q9^2*s51^2 + 3*q2^2*q7*q8*s12*s51^2 - 3*q2*q6^2*q7*s34*s51^2 + 
       q10*q6*q9^2*s34*s51^2 - 3*q2^2*q6*q8*s45*s51^2 + 
       3*q2*q6^2*q8*s45*s51^2 - 3*q6^2*q7*q8*s45*s51^2 + 3*q2^2*q6*q7*s51^3 - 
       3*q2*q6^2*q7*s51^3 + 3*q2^2*q6*q8*s51^3 - 3*q2*q6^2*q8*s51^3 - 
       3*q2^2*q7*q8*s51^3 + 14*q2*q6*q7*q8*s51^3 + 3*q6^2*q7*q8*s51^3 + 
       3*q2^2*q6*q7*q8*s51^4 - 3*q2*q6^2*q7*q8*s51^4]*
     (4*F[1, 1, 8] - 4*F[1, 1, 9] - 4*tci[1, 2]))/2 + 
   (r[-2*q19 + 14*q2 - 4*q22 - 5*q3 + 9*q5 - 9*q6 + 2*q7 - 8*q8 - 
       2*q19*q2*s12 + q2*q3*s12 - 4*q19*q5*s12 + 5*q3*q7*s12 + 7*q2*q8*s12 - 
       8*q5*q8*s12 + q7*q8*s12 - q8^2*s12 - 2*q19*q2*q7*s12^2 + 
       q2*q3*q7*s12^2 + q2*q7*q8*s12^2 - 3*q5*q8^2*s12^2 + 3*q7*q8^2*s12^2 - 
       2*q19*q6*s23 + 4*q3*q6*s23 - 2*q5*q6*s23 + q6^2*s23 + q3*q6^2*s23^2 - 
       3*q5*q6^2*s23^2 + 6*q2*q6*s34 + 7*q5*q6*s34 - 3*q6^2*s34 - 
       4*q5*q8*s34 + q8^2*s34 + 12*q2*q9*s34 - 12*q7*q9*s34 + 
       3*q5*q8^2*s12*s34 - 3*q5*q6^2*s23*s34 - 2*q19*q2*s45 - 7*q2^2*s45 - 
       5*q2*q5*s45 + 4*q19*q6*s45 - 3*q2*q6*s45 - 6*q3*q6*s45 + 
       10*q5*q6*s45 - q6^2*s45 - 12*q5*q7*s45 - 6*q7^2*s45 + q2*q8*s45 + 
       q3*q8*s45 + 12*q5*q8*s45 + 13*q7*q8*s45 + q8^2*s45 + 12*q2*q9*s45 - 
       12*q6*q9*s45 + 28*q7*q9*s45 - 28*q8*q9*s45 + q3*q7^2*s12*s45 - 
       13*q5*q7*q8*s12*s45 + 3*q5*q8^2*s12*s45 - 3*q5*q7*q8^2*s12^2*s45 - 
       q3*q6^2*s23*s45 + 3*q5*q6^2*s23*s45 - 7*q2*q5*q6*s34*s45 + 
       3*q2*q6^2*s34*s45 + 6*q5*q6^2*s34*s45 - 6*q2^2*q9*s34*s45 + 
       12*q2*q5*q9*s34*s45 - 12*q5*q6*q9*s34*s45 - 12*q5*q7*q9*s34*s45 - 
       6*q7^2*q9*s34*s45 + 12*q5*q8*q9*s34*s45 - 2*q19*q2*q6*s45^2 - 
       23*q2*q5*q6*s45^2 - 3*q5*q7^2*s45^2 + q2*q6*q8*s45^2 + 
       q3*q6*q8*s45^2 + 20*q5*q7*q8*s45^2 + 6*q7^2*q8*s45^2 - 
       3*q5*q8^2*s45^2 - 3*q7*q8^2*s45^2 - 3*q2^2*q9*s45^2 + 
       20*q2*q5*q9*s45^2 + 33*q2*q6*q9*s45^2 - 20*q5*q6*q9*s45^2 + 
       20*q5*q7*q9*s45^2 + 9*q7^2*q9*s45^2 - 20*q5*q8*q9*s45^2 - 
       45*q7*q8*q9*s45^2 + 6*q8^2*q9*s45^2 - 3*q5*q7^2*q8*s12*s45^2 + 
       3*q5*q7*q8^2*s12*s45^2 - 3*q2*q5*q6^2*s34*s45^2 - 
       3*q2^2*q5*q9*s34*s45^2 - 3*q5*q6^2*q9*s34*s45^2 - 
       3*q5*q7^2*q9*s34*s45^2 - 3*q5*q8^2*q9*s34*s45^2 + 3*q2^2*q5*q6*s45^3 - 
       3*q2*q5*q6^2*s45^3 + 3*q5*q7^2*q8*s45^3 - 3*q5*q7*q8^2*s45^3 - 
       3*q2^2*q5*q9*s45^3 - 6*q2^2*q6*q9*s45^3 + 26*q2*q5*q6*q9*s45^3 + 
       3*q2*q6^2*q9*s45^3 - 3*q5*q6^2*q9*s45^3 + 3*q5*q7^2*q9*s45^3 - 
       26*q5*q7*q8*q9*s45^3 - 9*q7^2*q8*q9*s45^3 + 3*q5*q8^2*q9*s45^3 + 
       6*q7*q8^2*q9*s45^3 - 3*q2^2*q5*q6*q9*s45^4 + 3*q2*q5*q6^2*q9*s45^4 - 
       3*q5*q7^2*q8*q9*s45^4 + 3*q5*q7*q8^2*q9*s45^4 - 2*q2^2*s51 - 
       4*q2*q3*s51 + 3*q2*q6*s51 + 2*q22*q6*s51 + q6^2*s51 + q2*q7*s51 + 
       4*q3*q7*s51 - 11*q6*q7*s51 + 2*q7^2*s51 + 4*q2*q8*s51 - 2*q22*q8*s51 - 
       8*q2*q9*s51 - 4*q22*q9*s51 + 8*q7*q9*s51 - 2*q19*q2^2*s12*s51 - 
       2*q2^2*q3*s12*s51 - 2*q19*q2*q7*s12*s51 - 2*q2*q3*q7*s12*s51 - 
       q3*q7^2*s12*s51 - q2^2*q8*s12*s51 - q2*q7*q8*s12*s51 + 
       q2*q8^2*s12*s51 + 2*q19*q2^2*q7*s12^2*s51 - q2^2*q3*q7*s12^2*s51 - 
       q2^2*q7*q8*s12^2*s51 - 3*q2*q7*q8^2*s12^2*s51 + 2*q2*q22*q6*s34*s51 - 
       3*q2*q6^2*s34*s51 + 7*q2*q6*q7*s34*s51 - 3*q2^2*q9*s34*s51 - 
       3*q7^2*q9*s34*s51 - 2*q19*q2^2*s45*s51 + q2^2*q3*s45*s51 + 
       2*q19*q2*q6*s45*s51 - q3*q6^2*s45*s51 + q3*q7^2*s45*s51 - 
       q2^2*q8*s45*s51 + 5*q2*q6*q8*s45*s51 - 2*q22*q6*q8*s45*s51 - 
       6*q3*q6*q8*s45*s51 + 5*q6*q7*q8*s45*s51 + q2*q8^2*s45*s51 + 
       3*q2^2*q9*s45*s51 + 7*q2*q6*q9*s45*s51 + 9*q7^2*q9*s45*s51 - 
       19*q7*q8*q9*s45*s51 - 2*q19*q2^2*q6*s45^2*s51 - q2^2*q6*q8*s45^2*s51 + 
       q2*q6*q8^2*s45^2*s51 + q3*q6*q8^2*s45^2*s51 - 3*q2^2*q6*q9*s45^2*s51 - 
       9*q7^2*q8*q9*s45^2*s51 + 3*q7*q8^2*q9*s45^2*s51 - q2^2*q3*s51^2 - 
       2*q2*q22*q6*s51^2 - 2*q22*q6^2*s51^2 + q2^2*q7*s51^2 - 
       2*q2*q3*q7*s51^2 + q2*q6*q7*s51^2 - q6^2*q7*s51^2 - 2*q2*q7^2*s51^2 - 
       q3*q7^2*s51^2 - 3*q6*q7^2*s51^2 + 3*q2^2*q9*s51^2 + 3*q7^2*q9*s51^2 - 
       2*q2^2*q3*q7*s12*s51^2 + q2*q3*q7^2*s12*s51^2 + 
       2*q2*q22*q6^2*s34*s51^2 - q2*q6^2*q7*s34*s51^2 + 
       q2*q6*q7^2*s34*s51^2 + 2*q22*q6^2*q8*s45*s51^2 - 
       q3*q6^2*q8*s45*s51^2 + q6^2*q7*q8*s45*s51^2 + 3*q6*q7^2*q8*s45*s51^2 - 
       3*q7^2*q8*q9*s45*s51^2 - q2^2*q3*q7*s51^3 + q2*q3*q7^2*s51^3]*
     (-4*F[1, 1, 3] + 4*F[1, 1, 9] + 4*tci[1, 2]))/2 + 
   (r[-4*q11 + 2*q15 + 14*q2 - 5*q4 + 6*q5 - 5*q6 + q7 - 8*q8 + 
       4*q15*q2*s12 + 2*q15*q5*s12 + 6*q4*q5*s12 + 3*q5^2*s12 - 5*q2*q7*s12 - 
       5*q5*q7*s12 + 6*q7^2*s12 - 3*q5*q8*s12 + 4*q7*q8*s12 + 3*q8^2*s12 + 
       q4*q5^2*s12^2 - 2*q15*q5*q8*s12^2 + q5^2*q8*s12^2 + 3*q5*q7*q8*s12^2 - 
       3*q7^2*q8*s12^2 + 2*q11*q5*s23 - 3*q5^2*s23 - 4*q11*q6*s23 - 
       8*q5*q6*s23 + 3*q5^2*q6*s23^2 - 2*q11*q5*s34 + 2*q15*q5*s34 - 
       5*q2*q5*s34 - 6*q4*q5*s34 - 3*q5^2*s34 - 5*q2*q6*s34 + 5*q5*q6*s34 + 
       5*q2*q7*s34 - q4*q7*s34 + q5*q7*s34 + 2*q7^2*s34 - 2*q11*q8*s34 - 
       6*q4*q8*s34 + 7*q5*q8*s34 + 2*q8^2*s34 - 4*q15*q9*s34 + 10*q2*q9*s34 - 
       5*q6*q9*s34 + q7*q9*s34 + q8*q9*s34 - 2*q4*q5^2*s12*s34 - 
       8*q4*q5*q8*s12*s34 - q4*q5^2*q8*s12^2*s34 + 3*q5^2*q6*s23*s34 + 
       q4*q5^2*s34^2 + 2*q11*q5*q8*s34^2 + 8*q4*q5*q8*s34^2 - q5^2*q8*s34^2 + 
       q4*q8^2*s34^2 - 2*q5*q8^2*s34^2 + 2*q15*q5*q9*s34^2 - 
       3*q2*q5*q9*s34^2 + 3*q5*q6*q9*s34^2 + q5*q7*q9*s34^2 + 
       2*q7^2*q9*s34^2 - 3*q5*q8*q9*s34^2 + 2*q4*q5^2*q8*s12*s34^2 + 
       q4*q5*q8^2*s12*s34^2 - q4*q5^2*q8*s34^3 - q4*q5*q8^2*s34^3 + 
       7*q2*q6*s45 + 12*q5*q6*s45 - 4*q5*q7*s45 + q7^2*s45 + 4*q11*q8*s45 + 
       10*q7*q8*s45 - 3*q8^2*s45 + 9*q2*q9*s45 - 2*q6*q9*s45 + 7*q7*q9*s45 - 
       14*q8*q9*s45 + 2*q15*q5^2*s12*s45 + q5^2*q7*s12*s45 + 
       q5*q7^2*s12*s45 - 2*q15*q5*q8*s12*s45 - q5*q7*q8*s12*s45 - 
       3*q7^2*q8*s12*s45 + 3*q7*q8^2*s12*s45 + 2*q15*q5^2*q8*s12^2*s45 - 
       q5^2*q7*q8*s12^2*s45 + 3*q5*q7^2*q8*s12^2*s45 - 3*q5^2*q6*s23*s45 + 
       2*q15*q5^2*s34*s45 - 2*q2*q5*q6*s34*s45 - 6*q5^2*q6*s34*s45 + 
       q5^2*q7*s34*s45 + q5*q7^2*s34*s45 - 2*q11*q5*q8*s34*s45 - 
       6*q11*q8^2*s34*s45 - 2*q15*q5*q9*s34*s45 + 7*q2*q5*q9*s34*s45 - 
       7*q5*q6*q9*s34*s45 - 5*q5*q7*q9*s34*s45 + 7*q5*q8*q9*s34*s45 + 
       q8^2*q9*s34*s45 + 6*q2*q9^2*s34*s45 + q7*q9^2*s34*s45 - 
       7*q8*q9^2*s34*s45 + 2*q11*q5*q8^2*s34^2*s45 + 2*q15*q5^2*q9*s34^2*
        s45 - 3*q2*q5^2*q9*s34^2*s45 + q5^2*q7*q9*s34^2*s45 + 
       q5*q7^2*q9*s34^2*s45 - q5*q8^2*q9*s34^2*s45 - 3*q5*q6*q9^2*s34^2*s45 + 
       3*q5*q8*q9^2*s34^2*s45 - 8*q2*q5*q6*s45^2 + 2*q11*q8^2*s45^2 - 
       3*q7*q8^2*s45^2 + 8*q2*q5*q9*s45^2 + 7*q2*q6*q9*s45^2 - 
       8*q5*q6*q9*s45^2 - 8*q7*q8*q9*s45^2 + q8^2*q9*s45^2 + 
       3*q2*q9^2*s45^2 - 3*q6*q9^2*s45^2 - q7*q9^2*s45^2 + q8*q9^2*s45^2 + 
       3*q2*q5^2*q6*s34*s45^2 - 3*q2*q5^2*q9*s34*s45^2 + 
       3*q5^2*q6*q9*s34*s45^2 + 3*q2*q5*q9^2*s34*s45^2 - 
       3*q5*q6*q9^2*s34*s45^2 + 3*q2*q5^2*q6*s45^3 + 2*q11*q7*q8^2*s45^3 - 
       3*q2*q5^2*q9*s45^3 + 2*q2*q5*q6*q9*s45^3 + 3*q5^2*q6*q9*s45^3 + 
       q7*q8^2*q9*s45^3 + 3*q2*q5*q9^2*s45^3 + 6*q2*q6*q9^2*s45^3 - 
       3*q5*q6*q9^2*s45^3 + q7*q8*q9^2*s45^3 - 3*q2*q5^2*q6*q9*s45^4 + 
       3*q2*q5*q6*q9^2*s45^4 - 14*q2*q6*s51 + 10*q2*q7*s51 + 7*q6*q7*s51 - 
       3*q7^2*s51 - 2*q11*q8*s51 + 6*q2*q8*s51 + 5*q6*q8*s51 - 8*q7*q8*s51 + 
       2*q15*q9*s51 - 2*q2*q9*s51 + 4*q4*q9*s51 + 7*q7*q9*s51 + q8*q9*s51 - 
       6*q2*q7^2*s12*s51 - 7*q2*q7*q8*s12*s51 + 3*q7^2*q8*s12*s51 - 
       3*q7*q8^2*s12*s51 + 3*q2*q7^2*q8*s12^2*s51 - 8*q2*q6*q7*s34*s51 + 
       3*q2*q7^2*s34*s51 + 6*q4*q7*q9*s34*s51 + 3*q2*q9^2*s34*s51 + 
       2*q7*q9^2*s34*s51 + q4*q7^2*q9*s34^2*s51 + 6*q2*q6*q8*s45*s51 - 
       2*q11*q7*q8*s45*s51 - 7*q6*q7*q8*s45*s51 + 3*q7^2*q8*s45*s51 + 
       6*q11*q8^2*s45*s51 - 3*q7*q8^2*s45*s51 + 2*q2*q6*q9*s45*s51 - 
       9*q7*q8*q9*s45*s51 + q8^2*q9*s45*s51 - 3*q2*q9^2*s45*s51 - 
       2*q7*q9^2*s45*s51 + 5*q8*q9^2*s45*s51 + 4*q11*q7*q8^2*s45^2*s51 + 
       2*q7*q8^2*q9*s45^2*s51 + 3*q2*q6*q9^2*s45^2*s51 + 
       2*q7*q8*q9^2*s45^2*s51 - 17*q2*q6*q7*s51^2 + 3*q2*q7^2*s51^2 + 
       3*q6*q7^2*s51^2 - 11*q2*q6*q8*s51^2 - 2*q11*q7*q8*s51^2 + 
       11*q2*q7*q8*s51^2 + 14*q6*q7*q8*s51^2 - 3*q7^2*q8*s51^2 - 
       3*q2*q8^2*s51^2 + 3*q7*q8^2*s51^2 - q7*q8*q9*s51^2 - 3*q2*q9^2*s51^2 + 
       q4*q9^2*s51^2 - q7*q9^2*s51^2 - 3*q2*q7^2*q8*s12*s51^2 + 
       3*q2*q7*q8^2*s12*s51^2 - 3*q2*q6*q7^2*s34*s51^2 + 
       q4*q7*q9^2*s34*s51^2 - 3*q6*q7^2*q8*s45*s51^2 - 
       3*q2*q6*q8^2*s45*s51^2 + 2*q11*q7*q8^2*s45*s51^2 + 
       q7*q8^2*q9*s45*s51^2 + q7*q8*q9^2*s45*s51^2 - 3*q2*q6*q7^2*s51^3 - 
       14*q2*q6*q7*q8*s51^3 + 3*q2*q7^2*q8*s51^3 + 3*q6*q7^2*q8*s51^3 + 
       3*q2*q6*q8^2*s51^3 - 3*q2*q7*q8^2*s51^3 - 3*q6*q7*q8^2*s51^3 - 
       3*q2*q6*q7^2*q8*s51^4 + 3*q2*q6*q7*q8^2*s51^4]*
     (-4*F[1, 1, 4] + 4*F[1, 1, 9] + 4*tci[1, 2]))/2 + 
   (r[2*q2 + q5 - 2*q6 - 2*q7 + 2*q8 + 2*q2*q5*s12 - q5*q7*s12 + q2*q8*s12 - 
       2*q5*q8*s12 + q2*q7*q8*s12^2 + q5*q7*q8*s12^2 - q5*q6*s23 - 
       q2*q6*s34 + q2*q7*s34 + q5*q7*s34 - q5*q8*s34 + 2*q6*q8*s34 + 
       q2*q9*s34 + 2*q6*q9*s34 - 4*q7*q9*s34 + q8*q9*s34 + q2*q5*q9*s34^2 - 
       q5*q6*q9*s34^2 + q5*q7*q9*s34^2 - q5*q8*q9*s34^2 + q5*q6*s45 - 
       2*q5*q7*s45 - q2*q8*s45 + 2*q5*q8*s45 + 2*q6*q8*s45 + 4*q7*q8*s45 + 
       q2*q9*s45 - q6*q9*s45 + 5*q7*q9*s45 - 5*q8*q9*s45 - 
       2*q5*q7*q8*s12*s45 - q2*q5*q6*s34*s45 + 2*q2*q5*q9*s34*s45 - 
       2*q5*q6*q9*s34*s45 - 2*q5*q7*q9*s34*s45 + 2*q5*q8*q9*s34*s45 - 
       2*q2*q5*q6*s45^2 - q2*q6*q8*s45^2 + 3*q5*q7*q8*s45^2 + 
       3*q2*q5*q9*s45^2 + 3*q2*q6*q9*s45^2 - 3*q5*q6*q9*s45^2 + 
       3*q5*q7*q9*s45^2 - 3*q5*q8*q9*s45^2 - 6*q7*q8*q9*s45^2 + 
       3*q2*q5*q6*q9*s45^3 - 3*q5*q7*q8*q9*s45^3 - 2*q2*q6*s51 + 
       2*q2*q7*s51 - q6*q7*s51 + 2*q2*q8*s51 - 2*q6*q8*s51 - q7*q8*s51 - 
       q2*q9*s51 - 2*q6*q9*s51 + 4*q7*q9*s51 - q8*q9*s51 - 
       2*q2*q7*q8*s12*s51 - q2*q6*q7*s34*s51 + 2*q2*q6*q8*s45*s51 - 
       q6*q7*q8*s45*s51 + q2*q6*q9*s45*s51 - 4*q7*q8*q9*s45*s51 - 
       2*q2*q6*q7*s51^2 - 3*q2*q6*q8*s51^2 + 3*q2*q7*q8*s51^2 + 
       2*q6*q7*q8*s51^2 - q7*q8*q9*s51^2 - 3*q2*q6*q7*q8*s51^3]*
     (-24*F[1, 1, 1] + 24*F[1, 1, 9] + 24*tci[1, 2]))/2 + 
   (r[-8*q19 + 6*q2 - 8*q22 - q3 + q5 - 5*q6 + 2*q7 - 4*q8 + q2*q3*s12 + 
       4*q19*q5*s12 - 2*q19*q7*s12 + q3*q7*s12 + 3*q2*q8*s12 - 4*q5*q8*s12 + 
       3*q7*q8*s12 - q8^2*s12 + q2*q3*q7*s12^2 - q2*q7*q8*s12^2 - 
       q5*q8^2*s12^2 + q7*q8^2*s12^2 + q6^2*s23 + q3*q6^2*s23^2 - 
       q5*q6^2*s23^2 - 2*q2*q22*s34 - 4*q22*q5*s34 + 6*q2*q6*s34 + 
       5*q5*q6*s34 - q6^2*s34 + 2*q22*q8*s34 - 4*q5*q8*s34 + q8^2*s34 + 
       6*q2*q9*s34 - 6*q7*q9*s34 + q5*q8^2*s12*s34 - q5*q6^2*s23*s34 + 
       2*q22*q5*q8*s34^2 - 3*q2^2*s45 - 2*q2*q22*s45 - 3*q2*q5*s45 + 
       2*q19*q6*s45 - q2*q6*s45 - 2*q3*q6*s45 + 6*q5*q6*s45 - q6^2*s45 + 
       2*q19*q7*s45 - 6*q5*q7*s45 - 2*q7^2*s45 + q2*q8*s45 - 2*q22*q8*s45 + 
       q3*q8*s45 + 8*q5*q8*s45 + 3*q7*q8*s45 + q8^2*s45 + 10*q2*q9*s45 - 
       6*q6*q9*s45 + 18*q7*q9*s45 - 14*q8*q9*s45 + q3*q7^2*s12*s45 - 
       7*q5*q7*q8*s12*s45 + q5*q8^2*s12*s45 - q5*q7*q8^2*s12^2*s45 - 
       q3*q6^2*s23*s45 + q5*q6^2*s23*s45 + 2*q2*q22*q5*s34*s45 - 
       5*q2*q5*q6*s34*s45 + q2*q6^2*s34*s45 + 2*q5*q6^2*s34*s45 + 
       2*q22*q5*q8*s34*s45 - 2*q2^2*q9*s34*s45 + 6*q2*q5*q9*s34*s45 - 
       6*q5*q6*q9*s34*s45 - 6*q5*q7*q9*s34*s45 - 2*q7^2*q9*s34*s45 + 
       6*q5*q8*q9*s34*s45 - 13*q2*q5*q6*s45^2 - q5*q7^2*s45^2 + 
       q2*q6*q8*s45^2 + q3*q6*q8*s45^2 + 12*q5*q7*q8*s45^2 + 
       2*q7^2*q8*s45^2 - q5*q8^2*s45^2 - q7*q8^2*s45^2 - q2^2*q9*s45^2 + 
       12*q2*q5*q9*s45^2 + 19*q2*q6*q9*s45^2 - 12*q5*q6*q9*s45^2 + 
       12*q5*q7*q9*s45^2 + 3*q7^2*q9*s45^2 - 12*q5*q8*q9*s45^2 - 
       23*q7*q8*q9*s45^2 + 2*q8^2*q9*s45^2 - q5*q7^2*q8*s12*s45^2 + 
       q5*q7*q8^2*s12*s45^2 - q2*q5*q6^2*s34*s45^2 - q2^2*q5*q9*s34*s45^2 - 
       q5*q6^2*q9*s34*s45^2 - q5*q7^2*q9*s34*s45^2 - q5*q8^2*q9*s34*s45^2 + 
       q2^2*q5*q6*s45^3 - q2*q5*q6^2*s45^3 + q5*q7^2*q8*s45^3 - 
       q5*q7*q8^2*s45^3 - q2^2*q5*q9*s45^3 - 2*q2^2*q6*q9*s45^3 + 
       14*q2*q5*q6*q9*s45^3 + q2*q6^2*q9*s45^3 - q5*q6^2*q9*s45^3 + 
       q5*q7^2*q9*s45^3 - 14*q5*q7*q8*q9*s45^3 - 3*q7^2*q8*q9*s45^3 + 
       q5*q8^2*q9*s45^3 + 2*q7*q8^2*q9*s45^3 - q2^2*q5*q6*q9*s45^4 + 
       q2*q5*q6^2*q9*s45^4 - q5*q7^2*q8*q9*s45^4 + q5*q7*q8^2*q9*s45^4 + 
       2*q19*q2*s51 + q2*q6*s51 - 2*q22*q6*s51 + q6^2*s51 - 2*q19*q7*s51 - 
       3*q2*q7*s51 - 9*q6*q7*s51 + 2*q7^2*s51 + 2*q2*q8*s51 + 4*q19*q9*s51 - 
       2*q2*q9*s51 + 4*q22*q9*s51 + 6*q7*q9*s51 - 2*q2^2*q3*s12*s51 + 
       2*q19*q2*q7*s12*s51 + 2*q2*q3*q7*s12*s51 - q3*q7^2*s12*s51 - 
       q2^2*q8*s12*s51 - 3*q2*q7*q8*s12*s51 + q2*q8^2*s12*s51 - 
       q2^2*q3*q7*s12^2*s51 + q2^2*q7*q8*s12^2*s51 - q2*q7*q8^2*s12^2*s51 - 
       2*q2*q22*q6*s34*s51 - q2*q6^2*s34*s51 + 5*q2*q6*q7*s34*s51 - 
       q2^2*q9*s34*s51 - q7^2*q9*s34*s51 + q2^2*q3*s45*s51 + 
       2*q19*q2*q6*s45*s51 - q3*q6^2*s45*s51 + q3*q7^2*s45*s51 - 
       q2^2*q8*s45*s51 + 3*q2*q6*q8*s45*s51 + 2*q22*q6*q8*s45*s51 - 
       2*q3*q6*q8*s45*s51 + 7*q6*q7*q8*s45*s51 + q2*q8^2*s45*s51 + 
       q2^2*q9*s45*s51 + 2*q19*q6*q9*s45*s51 + 5*q2*q6*q9*s45*s51 + 
       2*q19*q7*q9*s45*s51 + 3*q7^2*q9*s45*s51 - 9*q7*q8*q9*s45*s51 - 
       q2^2*q6*q8*s45^2*s51 + q2*q6*q8^2*s45^2*s51 + q3*q6*q8^2*s45^2*s51 - 
       q2^2*q6*q9*s45^2*s51 - 3*q7^2*q8*q9*s45^2*s51 + q7*q8^2*q9*s45^2*s51 - 
       q2^2*q3*s51^2 + q2^2*q7*s51^2 + 2*q2*q3*q7*s51^2 + q2*q6*q7*s51^2 + 
       q6^2*q7*s51^2 - 2*q2*q7^2*s51^2 - q3*q7^2*s51^2 - q6*q7^2*s51^2 + 
       q2^2*q9*s51^2 + 2*q19*q7*q9*s51^2 + q7^2*q9*s51^2 - 
       2*q2^2*q3*q7*s12*s51^2 + q2*q3*q7^2*s12*s51^2 - q2*q6^2*q7*s34*s51^2 + 
       q2*q6*q7^2*s34*s51^2 - q3*q6^2*q8*s45*s51^2 - q6^2*q7*q8*s45*s51^2 + 
       q6*q7^2*q8*s45*s51^2 - q7^2*q8*q9*s45*s51^2 - q2^2*q3*q7*s51^3 + 
       q2*q3*q7^2*s51^3]*(2*F[1, 1, 3]^2 - 2*F[1, 1, 6]^2 + 2*tci[1, 1]^2 - 
      4*F[1, 1, 3]*tci[1, 2]))/2 + 
   (r[-6*q11 + 10*q15 + 2*q2 - q4 + 2*q5 - 7*q6 - 3*q7 - 2*q8 - 
       4*q15*q2*s12 + 2*q4*q5*s12 + q5^2*s12 - 3*q2*q7*s12 - q5*q7*s12 + 
       2*q7^2*s12 - 2*q15*q8*s12 - q5*q8*s12 + 4*q7*q8*s12 + q8^2*s12 + 
       q4*q5^2*s12^2 + q5^2*q8*s12^2 + q5*q7*q8*s12^2 - q7^2*q8*s12^2 - 
       q5^2*s23 + 4*q11*q6*s23 - 2*q5*q6*s23 + q5^2*q6*s23^2 + 2*q11*q2*s34 - 
       2*q11*q5*s34 - 3*q2*q5*s34 - 2*q4*q5*s34 - q5^2*s34 - 5*q2*q6*s34 + 
       5*q5*q6*s34 + 3*q2*q7*s34 - q4*q7*s34 + q5*q7*s34 + 2*q7^2*s34 - 
       2*q4*q8*s34 + 3*q5*q8*s34 + 2*q8^2*s34 - 2*q15*q9*s34 + 6*q2*q9*s34 - 
       3*q6*q9*s34 - q7*q9*s34 + q8*q9*s34 - 2*q4*q5^2*s12*s34 - 
       4*q4*q5*q8*s12*s34 - q4*q5^2*q8*s12^2*s34 + q5^2*q6*s23*s34 + 
       q4*q5^2*s34^2 + 4*q4*q5*q8*s34^2 - q5^2*q8*s34^2 + q4*q8^2*s34^2 - 
       2*q5*q8^2*s34^2 - q2*q5*q9*s34^2 + q5*q6*q9*s34^2 + q5*q7*q9*s34^2 + 
       2*q7^2*q9*s34^2 - q5*q8*q9*s34^2 + 2*q4*q5^2*q8*s12*s34^2 + 
       q4*q5*q8^2*s12*s34^2 - q4*q5^2*q8*s34^3 - q4*q5*q8^2*s34^3 - 
       2*q11*q2*s45 - 2*q15*q5*s45 + q2*q6*s45 + 6*q5*q6*s45 - 2*q11*q7*s45 - 
       2*q5*q7*s45 + q7^2*s45 - 4*q15*q8*s45 + 10*q7*q8*s45 - q8^2*s45 - 
       2*q15*q9*s45 + 9*q2*q9*s45 - 2*q6*q9*s45 + 5*q7*q9*s45 - 
       10*q8*q9*s45 + q5^2*q7*s12*s45 + q5*q7^2*s12*s45 + 
       2*q15*q5*q8*s12*s45 - 3*q5*q7*q8*s12*s45 - q7^2*q8*s12*s45 + 
       q7*q8^2*s12*s45 + q5^2*q7*q8*s12^2*s45 + q5*q7^2*q8*s12^2*s45 - 
       q5^2*q6*s23*s45 + 2*q11*q2*q5*s34*s45 - 4*q2*q5*q6*s34*s45 - 
       2*q5^2*q6*s34*s45 + q5^2*q7*s34*s45 + q5*q7^2*s34*s45 - 
       2*q11*q5*q8*s34*s45 - 2*q15*q5*q9*s34*s45 + 5*q2*q5*q9*s34*s45 - 
       5*q5*q6*q9*s34*s45 - 3*q5*q7*q9*s34*s45 + 5*q5*q8*q9*s34*s45 - 
       3*q8^2*q9*s34*s45 + 2*q2*q9^2*s34*s45 + q7*q9^2*s34*s45 - 
       3*q8*q9^2*s34*s45 - q2*q5^2*q9*s34^2*s45 + q5^2*q7*q9*s34^2*s45 + 
       q5*q7^2*q9*s34^2*s45 + q5*q8^2*q9*s34^2*s45 - q5*q6*q9^2*s34^2*s45 + 
       q5*q8*q9^2*s34^2*s45 - 8*q2*q5*q6*s45^2 - 2*q11*q7*q8*s45^2 - 
       q7*q8^2*s45^2 + 8*q2*q5*q9*s45^2 + 11*q2*q6*q9*s45^2 - 
       8*q5*q6*q9*s45^2 - 6*q7*q8*q9*s45^2 + q8^2*q9*s45^2 + q2*q9^2*s45^2 - 
       q6*q9^2*s45^2 - q7*q9^2*s45^2 + q8*q9^2*s45^2 + q2*q5^2*q6*s34*s45^2 - 
       q2*q5^2*q9*s34*s45^2 + q5^2*q6*q9*s34*s45^2 + q2*q5*q9^2*s34*s45^2 - 
       q5*q6*q9^2*s34*s45^2 + q2*q5^2*q6*s45^3 - q2*q5^2*q9*s45^3 + 
       6*q2*q5*q6*q9*s45^3 + q5^2*q6*q9*s45^3 + q7*q8^2*q9*s45^3 + 
       q2*q5*q9^2*s45^3 + 2*q2*q6*q9^2*s45^3 - q5*q6*q9^2*s45^3 + 
       q7*q8*q9^2*s45^3 - q2*q5^2*q6*q9*s45^4 + q2*q5*q6*q9^2*s45^4 - 
       2*q11*q2*s51 - 10*q2*q6*s51 + 4*q11*q7*s51 + 6*q2*q7*s51 + 
       5*q6*q7*s51 - q7^2*s51 + 2*q15*q8*s51 + 4*q2*q8*s51 + 3*q6*q8*s51 - 
       8*q7*q8*s51 + 5*q7*q9*s51 - q8*q9*s51 - 2*q2*q7^2*s12*s51 - 
       5*q2*q7*q8*s12*s51 + q7^2*q8*s12*s51 - q7*q8^2*s12*s51 + 
       q2*q7^2*q8*s12^2*s51 + 2*q11*q2*q7*s34*s51 - 6*q2*q6*q7*s34*s51 + 
       q2*q7^2*s34*s51 + 2*q4*q7*q9*s34*s51 + q2*q9^2*s34*s51 + 
       2*q7*q9^2*s34*s51 + q4*q7^2*q9*s34^2*s51 + 2*q15*q6*q8*s45*s51 + 
       4*q2*q6*q8*s45*s51 - 2*q11*q7*q8*s45*s51 - 5*q6*q7*q8*s45*s51 + 
       q7^2*q8*s45*s51 - q7*q8^2*s45*s51 - 2*q15*q6*q9*s45*s51 + 
       4*q2*q6*q9*s45*s51 - 7*q7*q8*q9*s45*s51 + 3*q8^2*q9*s45*s51 - 
       q2*q9^2*s45*s51 - 2*q7*q9^2*s45*s51 + 3*q8*q9^2*s45*s51 + 
       2*q7*q8^2*q9*s45^2*s51 + q2*q6*q9^2*s45^2*s51 + 
       2*q7*q8*q9^2*s45^2*s51 - 2*q11*q2*q7*s51^2 - 11*q2*q6*q7*s51^2 + 
       q2*q7^2*s51^2 + q6*q7^2*s51^2 - 9*q2*q6*q8*s51^2 + 9*q2*q7*q8*s51^2 + 
       10*q6*q7*q8*s51^2 - q7^2*q8*s51^2 - q2*q8^2*s51^2 + q7*q8^2*s51^2 - 
       q7*q8*q9*s51^2 - q2*q9^2*s51^2 + q4*q9^2*s51^2 - q7*q9^2*s51^2 - 
       q2*q7^2*q8*s12*s51^2 + q2*q7*q8^2*s12*s51^2 - q2*q6*q7^2*s34*s51^2 + 
       q4*q7*q9^2*s34*s51^2 - q6*q7^2*q8*s45*s51^2 - q2*q6*q8^2*s45*s51^2 + 
       q7*q8^2*q9*s45*s51^2 + q7*q8*q9^2*s45*s51^2 - q2*q6*q7^2*s51^3 - 
       10*q2*q6*q7*q8*s51^3 + q2*q7^2*q8*s51^3 + q6*q7^2*q8*s51^3 + 
       q2*q6*q8^2*s51^3 - q2*q7*q8^2*s51^3 - q6*q7*q8^2*s51^3 - 
       q2*q6*q7^2*q8*s51^4 + q2*q6*q7*q8^2*s51^4]*
     (2*F[1, 1, 4]^2 - 2*F[1, 1, 6]^2 + 2*tci[1, 1]^2 - 
      4*F[1, 1, 4]*tci[1, 2]))/2 + 
   (r[-q10 + 17*q2 + 10*q5 - 7*q6 - 11*q7 + 4*q8 - q5^2*s12 - 6*q5*q8*s12 + 
       5*q7*q8*s12 + 2*q5^2*s23 - 10*q5*q6*s23 - q6^2*s23 - 2*q5^2*q6*s23^2 + 
       2*q5*q6^2*s23^2 + 2*q10*q2*s34 + 2*q2*q20*s34 - 2*q2*q23*s34 + 
       2*q20*q5*s34 - 2*q23*q5*s34 + q10*q6*s34 - 5*q2*q6*s34 - 5*q5*q6*s34 + 
       2*q6^2*s34 + 4*q23*q7*s34 - 4*q20*q8*s34 - 4*q23*q8*s34 + 
       7*q2*q9*s34 - 3*q6*q9*s34 - 5*q7*q9*s34 + q5^2*q8*s12*s34 - 
       q5^2*q6*s23*s34 + q5*q6^2*s23*s34 + q10*q2^2*s34^2 + 
       2*q23*q5*q8*s34^2 - q2^2*q9*s34^2 + q6^2*q9*s34^2 + q2*q9^2*s34^2 - 
       q7*q9^2*s34^2 + 2*q10*q5*s45 - 2*q20*q5*s45 + 13*q2*q6*s45 + 
       2*q23*q6*s45 + 7*q5*q6*s45 - q6^2*s45 + 4*q23*q7*s45 - 8*q5*q7*s45 - 
       4*q20*q8*s45 - 2*q23*q8*s45 + 12*q5*q8*s45 - 3*q6*q8*s45 + 
       11*q7*q8*s45 - 8*q2*q9*s45 - 2*q20*q9*s45 + 3*q6*q9*s45 + 
       21*q7*q9*s45 - 14*q8*q9*s45 - q5^2*q8*s12*s45 - 6*q5*q7*q8*s12*s45 + 
       3*q5^2*q6*s23*s45 - 3*q5*q6^2*s23*s45 + 4*q10*q2*q5*s34*s45 - 
       2*q2*q20*q5*s34*s45 - 2*q2*q23*q5*s34*s45 + 5*q2*q5*q6*s34*s45 + 
       3*q5^2*q6*s34*s45 - q2*q6^2*s34*s45 - 3*q5*q6^2*s34*s45 + 
       2*q23*q5*q8*s34*s45 - q5^2*q8*s34*s45 + 3*q2^2*q9*s34*s45 + 
       5*q2*q5*q9*s34*s45 - 2*q20*q5*q9*s34*s45 - 3*q5*q6*q9*s34*s45 - 
       9*q5*q7*q9*s34*s45 + 9*q5*q8*q9*s34*s45 - 3*q2*q9^2*s34*s45 + 
       q6*q9^2*s34*s45 + 2*q7*q9^2*s34*s45 + q10*q2^2*q5*s34^2*s45 - 
       q2^2*q5*q9*s34^2*s45 + q5^2*q6*q9*s34^2*s45 - q5*q6^2*q9*s34^2*s45 - 
       q5^2*q8*q9*s34^2*s45 + q2*q5*q9^2*s34^2*s45 - q5*q7*q9^2*s34^2*s45 + 
       q10*q5^2*s45^2 - q2^2*q6*s45^2 - 2*q2*q23*q6*s45^2 - q5^2*q6*s45^2 + 
       q2*q6^2*s45^2 + q5*q6^2*s45^2 - q5^2*q7*s45^2 + q5^2*q8*s45^2 + 
       12*q5*q7*q8*s45^2 + q2^2*q9*s45^2 - 3*q2*q6*q9*s45^2 + 
       14*q5*q7*q9*s45^2 - 14*q5*q8*q9*s45^2 - 19*q7*q8*q9*s45^2 - 
       q2*q9^2*s45^2 + q6*q9^2*s45^2 - 2*q7*q9^2*s45^2 + 2*q8*q9^2*s45^2 - 
       q5^2*q7*q8*s12*s45^2 + q10*q2*q5^2*s34*s45^2 - q2*q5^2*q6*s34*s45^2 + 
       q2*q5*q6^2*s34*s45^2 - q5^2*q7*q9*s34*s45^2 + q5^2*q8*q9*s34*s45^2 + 
       q5*q7*q9^2*s34*s45^2 - q5*q8*q9^2*s34*s45^2 + q5^2*q7*q8*s45^3 + 
       q2^2*q6*q9*s45^3 + q5^2*q7*q9*s45^3 - q5^2*q8*q9*s45^3 - 
       14*q5*q7*q8*q9*s45^3 - q2*q6*q9^2*s45^3 - q5*q7*q9^2*s45^3 + 
       q5*q8*q9^2*s45^3 + 2*q7*q8*q9^2*s45^3 - q5^2*q7*q8*q9*s45^4 + 
       q5*q7*q8*q9^2*s45^4 + 3*q2^2*s51 - 2*q2*q20*s51 - 12*q2*q6*s51 + 
       10*q2*q7*s51 + 6*q6*q7*s51 + 6*q2*q8*s51 - 10*q7*q8*s51 - 
       10*q2*q9*s51 - 2*q20*q9*s51 + 8*q7*q9*s51 - 4*q2*q7*q8*s12*s51 + 
       q2*q6^2*s34*s51 + 2*q2*q20*q7*s34*s51 - 5*q2*q6*q7*s34*s51 + 
       3*q2^2*q9*s34*s51 - 2*q10*q6*q9*s34*s51 - 3*q2*q9^2*s34*s51 - 
       q6*q9^2*s34*s51 + q7*q9^2*s34*s51 + q10*q6^2*q9*s34^2*s51 + 
       q2^2*q6*s45*s51 - 2*q2*q23*q6*s45*s51 - q2*q6^2*s45*s51 + 
       7*q2*q6*q8*s45*s51 - 2*q23*q6*q8*s45*s51 - 6*q6*q7*q8*s45*s51 - 
       q2^2*q9*s45*s51 - 3*q2*q6*q9*s45*s51 + 2*q20*q7*q9*s45*s51 - 
       6*q7*q8*q9*s45*s51 + q2*q9^2*s45*s51 - q7*q9^2*s45*s51 + 
       q2*q6^2*q8*s45^2*s51 + q2^2*q6*q9*s45^2*s51 - q2*q6*q9^2*s45^2*s51 + 
       q7*q8*q9^2*s45^2*s51 - q2^2*q6*s51^2 + q2*q6^2*s51^2 + q2^2*q7*s51^2 - 
       2*q2*q20*q7*s51^2 - 11*q2*q6*q7*s51^2 - q6^2*q7*s51^2 + 
       q2^2*q8*s51^2 - 11*q2*q6*q8*s51^2 + 9*q2*q7*q8*s51^2 + 
       11*q6*q7*q8*s51^2 - 2*q2^2*q9*s51^2 + 2*q20*q7*q9*s51^2 + 
       q10*q9^2*s51^2 + 2*q2*q9^2*s51^2 - q2^2*q7*q8*s12*s51^2 + 
       q2*q6^2*q7*s34*s51^2 - q10*q6*q9^2*s34*s51^2 + q2^2*q6*q8*s45*s51^2 - 
       q2*q6^2*q8*s45*s51^2 + q6^2*q7*q8*s45*s51^2 - q2^2*q6*q7*s51^3 + 
       q2*q6^2*q7*s51^3 - q2^2*q6*q8*s51^3 + q2*q6^2*q8*s51^3 + 
       q2^2*q7*q8*s51^3 - 10*q2*q6*q7*q8*s51^3 - q6^2*q7*q8*s51^3 - 
       q2^2*q6*q7*q8*s51^4 + q2*q6^2*q7*q8*s51^4]*(-2*F[1, 1, 6]^2 + 
      2*F[1, 1, 8]^2 + 2*tci[1, 1]^2 - 4*F[1, 1, 8]*tci[1, 2]))/2 + 
   (r[-4*q1 + 6*q2 - q3 + 6*q5 - 2*q6 - 5*q7 - q8 - q9 + 2*q3*q7*s12 - 
       2*q5*q8*s12 + q5^2*s23 + 4*q3*q6*s23 - 4*q5*q6*s23 - q5^2*q6*s23^2 - 
       3*q3*q6^2*s23^2 + 2*q5*q6^2*s23^2 - q6^3*s23^2 + q5*q6^3*s23^3 - 
       4*q1*q5*s34 - 3*q2*q6*s34 - 2*q5*q6*s34 - q6^2*s34 - 3*q5*q8*s34 - 
       4*q6*q8*s34 + 5*q5*q9*s34 - 2*q6*q9*s34 + 10*q8*q9*s34 + 
       q5*q6^2*s23*s34 + q5*q6^3*s23^2*s34 - 2*q5*q6*q9*s34^2 - 
       2*q5*q8*q9*s34^2 - 4*q1*q2*s45 - 4*q3*q6*s45 + 8*q5*q6*s45 + 
       4*q6^2*s45 + q3*q7*s45 + 2*q5*q8*s45 - 4*q6*q8*s45 + 3*q7*q8*s45 + 
       6*q2*q9*s45 - 6*q6*q9*s45 + 8*q7*q9*s45 - 5*q8*q9*s45 - 
       2*q5*q7*q8*s12*s45 + q5^2*q6*s23*s45 + 5*q3*q6^2*s23*s45 - 
       6*q5*q6^2*s23*s45 + q6^3*s23*s45 - 2*q5*q6^3*s23^2*s45 + 
       4*q1*q2*q5*s34*s45 + q5^2*q6*s34*s45 + q2*q6^2*s34*s45 - 
       4*q5*q6^2*s34*s45 + 3*q6^2*q9*s34*s45 + 3*q5*q8*q9*s34*s45 - 
       3*q5*q6^3*s23*s34*s45 + q5^2*q6*q9*s34^2*s45 - 
       2*q5*q6^2*q9*s34^2*s45 - 5*q2*q5*q6*s45^2 - 3*q2*q6^2*s45^2 - 
       2*q3*q6^2*s45^2 + 4*q5*q6^2*s45^2 + 2*q5*q7*q8*s45^2 + 
       5*q2*q5*q9*s45^2 + 14*q2*q6*q9*s45^2 - 5*q5*q6*q9*s45^2 - 
       3*q6^2*q9*s45^2 + 2*q5*q7*q9*s45^2 - 2*q5*q8*q9*s45^2 - 
       6*q7*q8*q9*s45^2 + q5*q6^3*s23*s45^2 + q2*q5*q6^2*s34*s45^2 + 
       2*q5*q6^3*s34*s45^2 - 3*q5*q6^2*q9*s34*s45^2 - 
       q5*q6^3*q9*s34^2*s45^2 - 4*q2*q5*q6^2*s45^3 - q2*q6^3*s45^3 + 
       9*q2*q5*q6*q9*s45^3 + 8*q2*q6^2*q9*s45^3 - 4*q5*q6^2*q9*s45^3 - 
       q6^3*q9*s45^3 - 2*q5*q7*q8*q9*s45^3 - q2*q5*q6^3*s34*s45^3 - 
       q5*q6^3*q9*s34*s45^3 - q2*q5*q6^3*s45^4 + 5*q2*q5*q6^2*q9*s45^4 + 
       2*q2*q6^3*q9*s45^4 - q5*q6^3*q9*s45^4 + q2*q5*q6^3*q9*s45^5 - 
       2*q2*q3*s51 - q2*q6*s51 - 3*q3*q6*s51 + q6^2*s51 + 5*q2*q7*s51 - 
       3*q6*q7*s51 + 11*q6*q8*s51 + 4*q1*q9*s51 + q2*q9*s51 + 3*q6*q9*s51 + 
       6*q7*q9*s51 - 11*q8*q9*s51 - 2*q2*q3*q7*s12*s51 + q3*q6^2*s23*s51 - 
       q2*q6^2*s34*s51 - 3*q2*q6*q7*s34*s51 + 2*q3*q6^2*s45*s51 - 
       2*q6^2*q8*s45*s51 + 2*q6*q7*q8*s45*s51 + 2*q2*q3*q9*s45*s51 + 
       4*q1*q6*q9*s45*s51 + 6*q2*q6*q9*s45*s51 - 2*q3*q8*q9*s45*s51 - 
       6*q7*q8*q9*s45*s51 - 2*q3*q6^2*q8*s45^2*s51 + 3*q2*q6^2*q9*s45^2*s51 + 
       q2*q6^3*q9*s45^3*s51 - q2*q6*q7*s51^2 + q6^2*q7*s51^2 - 
       q3*q6*q8*s51^2 + 2*q6*q7*q8*s51^2 + 3*q2*q3*q9*s51^2 + 
       q3*q8*q9*s51^2 - 2*q7*q8*q9*s51^2 - q2*q6^2*q7*s34*s51^2 + 
       2*q3*q6^2*q8*s45*s51^2 - q6^2*q7*q8*s45*s51^2]*
     (4*F[1, 1, 3]^2 - 8*F[1, 1, 3]*F[1, 1, 9] + 4*F[1, 1, 9]^2 + 
      8*F[2, 1, 13] + 8*F[2, 1, 15] + (4*tci[1, 1]^2)/3 + 
      8*F[1, 1, 9]*tci[1, 2] - 8*F[1, 2, 2]*tci[1, 2]))/2 + 
   (r[-4*q2 - q4 - 7*q5 + 6*q7 - q8 + 2*q9 - q5^2*s12 - 3*q4*q7*s12 - 
       3*q5*q7*s12 + 3*q4*q8*s12 + 3*q5*q8*s12 + 3*q4*q5*q8*s12^2 + 
       3*q5*q7*q8*s12^2 - q10*q5*s23 + q4*q5*s23 - q5^2*s23 + 3*q5*q6*s23 + 
       q10*q9*s23 - q4*q9*s23 + q5^2*q6*s23^2 + q10*q5*s34 + 2*q4*q5*s34 + 
       4*q2*q6*s34 + 7*q5*q6*s34 + 3*q4*q7*s34 - 2*q5*q7*s34 - 3*q4*q8*s34 - 
       2*q5*q8*s34 - 2*q10*q9*s34 + q2*q9*s34 - 3*q4*q9*s34 - 4*q5*q9*s34 + 
       4*q6*q9*s34 - 6*q7*q9*s34 + q8*q9*s34 - 6*q4*q5*q8*s12*s34 - 
       q10*q2*q5*s34^2 + 4*q4*q5*q8*s34^2 + q2*q5*q9*s34^2 + 
       3*q10*q6*q9*s34^2 + q5*q6*q9*s34^2 - 3*q4*q7*q9*s34^2 - 
       2*q5*q7*q9*s34^2 - q5*q8*q9*s34^2 - 3*q10*q2*s45 + 3*q10*q6*s45 - 
       6*q5*q6*s45 - 3*q5*q7*s45 + 3*q5*q8*s45 - q7*q8*s45 + q2*q9*s45 - 
       2*q6*q9*s45 + 4*q7*q9*s45 - 5*q8*q9*s45 - q5^2*q7*s12*s45 + 
       3*q5*q7*q8*s12*s45 - q5^2*q6*s23*s45 - 6*q2*q5*q6*s34*s45 - 
       q5^2*q6*s34*s45 - q5^2*q7*s34*s45 + 2*q2*q5*q9*s34*s45 - 
       2*q5*q6*q9*s34*s45 - 2*q5*q7*q9*s34*s45 + 2*q5*q8*q9*s34*s45 - 
       q5^2*q6*q9*s34^2*s45 - q5^2*q7*q9*s34^2*s45 - 3*q10*q2*q5*s45^2 + 
       3*q5*q7*q8*s45^2 + 3*q2*q5*q9*s45^2 + 3*q2*q6*q9*s45^2 - 
       3*q5*q6*q9*s45^2 + 3*q5*q7*q9*s45^2 - 3*q5*q8*q9*s45^2 - 
       6*q7*q8*q9*s45^2 + 3*q2*q5*q6*q9*s45^3 - 3*q5*q7*q8*q9*s45^3 - 
       q10*q2*s51 - 4*q2*q7*s51 - 4*q6*q7*s51 + q4*q8*s51 + q7*q8*s51 - 
       q2*q9*s51 + q4*q9*s51 - 3*q6*q9*s51 + 4*q7*q9*s51 - q8*q9*s51 + 
       4*q2*q6*q7*s34*s51 + 4*q6*q7*q8*s45*s51 + q2*q6*q9*s45*s51 - 
       4*q7*q8*q9*s45*s51 + q10*q6*q9*s51^2 - q4*q7*q9*s51^2 - 
       q7*q8*q9*s51^2]*(4*F[1, 1, 1]^2 - 4*F[1, 1, 3]^2 - 
      8*F[1, 1, 1]*F[1, 1, 10] + 8*F[1, 1, 3]*F[1, 1, 10] + 8*F[2, 1, 1] - 
      8*F[2, 1, 13] - 8*F[1, 1, 1]*tci[1, 2] + 8*F[1, 2, 2]*tci[1, 2]))/2 + 
   (r[4*q2 + 3*q3 + q4 - q5 + 3*q6 - 7*q7 - 5*q8 + 2*q9 + 4*q2*q7*s12 + 
       q3*q7*s12 + 3*q4*q7*s12 + 8*q5*q7*s12 - 4*q7^2*s12 - 3*q4*q8*s12 - 
       8*q5*q8*s12 - 6*q7*q8*s12 + 2*q3*q7^2*s12^2 - 3*q4*q5*q8*s12^2 - 
       8*q5*q7*q8*s12^2 - q4*q5*s23 - 3*q3*q6*s23 + q4*q9*s23 - 7*q1*q2*s34 - 
       2*q2*q5*s34 - 2*q4*q5*s34 - q2*q6*s34 - 3*q4*q7*s34 - q5*q7*s34 - 
       2*q7^2*s34 + 4*q1*q8*s34 + 3*q4*q8*s34 + 6*q5*q8*s34 + 3*q2*q9*s34 + 
       3*q4*q9*s34 - q5*q9*s34 + 7*q7*q9*s34 - q8*q9*s34 + 
       6*q4*q5*q8*s12*s34 - 7*q1*q5*q8*s34^2 - 4*q4*q5*q8*s34^2 - 
       2*q2*q5*q9*s34^2 + 3*q4*q7*q9*s34^2 - q5*q7*q9*s34^2 - 
       2*q7^2*q9*s34^2 + q5*q8*q9*s34^2 - 7*q1*q2*s45 - 2*q2*q6*s45 + 
       2*q3*q6*s45 - 2*q5*q6*s45 + q3*q7*s45 + 5*q5*q7*s45 + 7*q7^2*s45 + 
       7*q1*q8*s45 - 5*q5*q8*s45 - 5*q7*q8*s45 + 5*q2*q9*s45 - 7*q6*q9*s45 - 
       q7*q9*s45 + 6*q8*q9*s45 + q3*q7^2*s12*s45 - 2*q5*q7^2*s12*s45 - 
       2*q7^3*s12*s45 - 6*q5*q7*q8*s12*s45 + q7^2*q8*s12*s45 - 
       6*q5*q7^2*q8*s12^2*s45 + 7*q1*q2*q5*s34*s45 - 2*q5*q7^2*s34*s45 - 
       2*q7^3*s34*s45 - 7*q1*q5*q8*s34*s45 - 7*q2*q5*q9*s34*s45 + 
       5*q5*q7*q9*s34*s45 + 9*q7^2*q9*s34*s45 + q5*q8*q9*s34*s45 - 
       2*q5*q7^2*q9*s34^2*s45 - 2*q7^3*q9*s34^2*s45 + 2*q2*q5*q6*s45^2 + 
       3*q5*q7^2*s45^2 + 2*q7^3*s45^2 - 8*q5*q7*q8*s45^2 - 6*q7^2*q8*s45^2 - 
       2*q2*q5*q9*s45^2 + 2*q5*q6*q9*s45^2 - 8*q5*q7*q9*s45^2 - 
       9*q7^2*q9*s45^2 + 8*q5*q8*q9*s45^2 + 19*q7*q8*q9*s45^2 - 
       q5*q7^3*s12*s45^2 + 3*q5*q7^2*q8*s12*s45^2 + q7^3*q8*s12*s45^2 - 
       q5*q7^3*q8*s12^2*s45^2 - q5*q7^3*s34*s45^2 + 3*q5*q7^2*q9*s34*s45^2 + 
       3*q7^3*q9*s34*s45^2 - q5*q7^3*q9*s34^2*s45^2 + q5*q7^3*s45^3 - 
       4*q5*q7^2*q8*s45^3 - 2*q7^3*q8*s45^3 - 2*q2*q5*q6*q9*s45^3 - 
       4*q5*q7^2*q9*s45^3 - 3*q7^3*q9*s45^3 + 12*q5*q7*q8*q9*s45^3 + 
       12*q7^2*q8*q9*s45^3 + q5*q7^3*q8*s12*s45^3 + q5*q7^3*q9*s34*s45^3 - 
       q5*q7^3*q8*s45^4 - q5*q7^3*q9*s45^4 + 5*q5*q7^2*q8*q9*s45^4 + 
       3*q7^3*q8*q9*s45^4 + q5*q7^3*q8*q9*s45^5 + 7*q1*q2*s51 - 4*q2*q3*s51 + 
       2*q2*q6*s51 - 2*q3*q6*s51 - 10*q1*q7*s51 + 4*q2*q7*s51 + 2*q6*q7*s51 + 
       2*q3*q8*s51 - q4*q8*s51 - 4*q2*q9*s51 - q4*q9*s51 + 7*q7*q9*s51 + 
       q8*q9*s51 - 4*q2*q3*q7*s12*s51 + 2*q2*q7^2*s12*s51 + 
       2*q3*q7^2*s12*s51 - 2*q2*q3*q7^2*s12^2*s51 - 7*q1*q2*q7*s34*s51 - 
       2*q2*q6*q7*s34*s51 - q7^3*s34*s51 + 6*q7^2*q9*s34*s51 - 
       q7^3*q9*s34^2*s51 + q3*q7^2*s45*s51 + q7^3*s45*s51 - 
       3*q1*q6*q8*s45*s51 + 2*q3*q6*q8*s45*s51 - q6*q7*q8*s45*s51 - 
       q7^2*q8*s45*s51 + 2*q2*q3*q9*s45*s51 - 3*q1*q6*q9*s45*s51 + 
       3*q1*q7*q9*s45*s51 - 6*q7^2*q9*s45*s51 - 2*q3*q8*q9*s45*s51 + 
       9*q7*q8*q9*s45*s51 + 3*q7^3*q9*s34*s45*s51 - q7^3*q8*s45^2*s51 - 
       3*q7^3*q9*s45^2*s51 + 9*q7^2*q8*q9*s45^2*s51 + 
       3*q7^3*q8*q9*s45^3*s51 + 7*q1*q2*q7*s51^2 - q2*q3*q7*s51^2 + 
       2*q2*q6*q7*s51^2 + q2*q7^2*s51^2 + q6*q7^2*s51^2 - 2*q3*q6*q8*s51^2 - 
       2*q6*q7*q8*s51^2 + 3*q2*q3*q9*s51^2 + 3*q1*q7*q9*s51^2 + 
       q4*q7*q9*s51^2 - q7^2*q9*s51^2 + q3*q8*q9*s51^2 + 2*q7*q8*q9*s51^2 - 
       2*q2*q3*q7^2*s12*s51^2 - q2*q6*q7^2*s34*s51^2 + q7^3*q9*s34*s51^2 - 
       q6*q7^2*q8*s45*s51^2 - q7^3*q9*s45*s51^2 + 2*q7^2*q8*q9*s45*s51^2 + 
       q7^3*q8*q9*s45^2*s51^2]*(-4*F[1, 1, 3]^2 + 8*F[1, 1, 3]*F[1, 1, 6] - 
      4*F[1, 1, 6]^2 - 8*F[2, 1, 13] - 8*F[2, 1, 14] - (4*tci[1, 1]^2)/3 - 
      8*F[1, 1, 6]*tci[1, 2] + 8*F[1, 2, 2]*tci[1, 2]))/2 + 
   (r[-4*q1 + 2*q2 - q4 - 2*q5 + q6 + 2*q7 - q8 + q9 + 2*q4*q5*s12 + 
       2*q7*q8*s12 - q10*q5*s23 - 2*q4*q5*s23 - q4*q6*s23 + 3*q5*q6*s23 + 
       q10*q9*s23 - 2*q4*q9*s23 + 3*q4*q5*q6*s23^2 - 7*q1*q2*s34 - 
       4*q1*q5*s34 - 3*q10*q5*s34 + 5*q2*q6*s34 + 2*q4*q6*s34 + 3*q5*q6*s34 - 
       q4*q8*s34 + 4*q5*q8*s34 + 2*q10*q9*s34 + 2*q2*q9*s34 - 4*q4*q9*s34 + 
       6*q5*q9*s34 - 3*q6*q9*s34 + 4*q7*q9*s34 - 5*q8*q9*s34 + 4*q9^2*s34 - 
       2*q4*q5*q8*s12*s34 + 2*q4*q5*q6*s23*s34 - 3*q10*q2*q5*s34^2 - 
       3*q1*q5*q8*s34^2 + 3*q2*q5*q9*s34^2 + q10*q6*q9*s34^2 - 
       q5*q6*q9*s34^2 + q5*q8*q9*s34^2 + 4*q2*q9^2*s34^2 + 2*q7*q9^2*s34^2 - 
       7*q1*q2*s45 + q10*q2*s45 + q10*q6*s45 - q2*q6*s45 - 2*q5*q6*s45 + 
       3*q1*q8*s45 - q7*q8*s45 + 5*q2*q9*s45 - 5*q6*q9*s45 + 3*q7*q9*s45 - 
       q8*q9*s45 + 7*q1*q2*q5*s34*s45 - 6*q2*q5*q6*s34*s45 - 
       3*q1*q5*q8*s34*s45 - q2*q5*q9*s34*s45 + 2*q5*q6*q9*s34*s45 + 
       q5*q8*q9*s34*s45 - 4*q2*q9^2*s34*s45 + 3*q6*q9^2*s34*s45 - 
       3*q8*q9^2*s34*s45 + 4*q2*q5*q9^2*s34^2*s45 + q5*q8*q9^2*s34^2*s45 + 
       2*q2*q9^3*s34^2*s45 - q10*q2*q5*s45^2 - 2*q2*q5*q6*s45^2 + 
       3*q2*q5*q9*s45^2 + 2*q2*q6*q9*s45^2 - 3*q5*q6*q9*s45^2 - 
       q7*q9^2*s45^2 + q8*q9^2*s45^2 + 2*q2*q5*q9^2*s34*s45^2 - 
       2*q5*q6*q9^2*s34*s45^2 + q2*q5*q9^3*s34^2*s45^2 - 
       q5*q6*q9^3*s34^2*s45^2 + 2*q2*q5*q6*q9*s45^3 + q2*q5*q9^2*s45^3 - 
       q5*q6*q9^2*s45^3 + q7*q8*q9^2*s45^3 + q2*q9^3*s45^3 - q6*q9^3*s45^3 + 
       q2*q5*q9^3*s34*s45^3 - q5*q6*q9^3*s34*s45^3 + q2*q5*q9^3*s45^4 + 
       2*q2*q6*q9^3*s45^4 - q5*q6*q9^3*s45^4 + q2*q5*q6*q9^3*s45^5 + 
       7*q1*q2*s51 - q10*q2*s51 - 2*q10*q6*s51 - q4*q6*s51 - 14*q1*q7*s51 + 
       2*q2*q7*s51 + 3*q6*q7*s51 - 4*q6*q8*s51 - 2*q7*q8*s51 + 4*q1*q9*s51 - 
       4*q2*q9*s51 + 5*q4*q9*s51 + 2*q6*q9*s51 + 6*q8*q9*s51 - q9^2*s51 - 
       2*q2*q7*q8*s12*s51 + q4*q9^2*s23*s51 - 7*q1*q2*q7*s34*s51 + 
       5*q2*q6*q7*s34*s51 + 2*q4*q6*q7*s34*s51 - 6*q2*q9^2*s34*s51 + 
       3*q4*q9^2*s34*s51 - 2*q7*q9^2*s34*s51 + q9^3*s34*s51 + 
       2*q4*q7*q9^2*s34^2*s51 + q2*q9^3*s34^2*s51 - 3*q1*q6*q8*s45*s51 - 
       3*q1*q6*q9*s45*s51 + 7*q1*q7*q9*s45*s51 + 2*q7*q8*q9*s45*s51 + 
       q2*q9^2*s45*s51 - 2*q7*q9^2*s45*s51 + 3*q8*q9^2*s45*s51 - 
       3*q2*q9^3*s34*s45*s51 + 2*q7*q8*q9^2*s45^2*s51 + 
       q2*q6*q9^3*s45^3*s51 + 7*q1*q2*q7*s51^2 - q4*q6*q7*s51^2 - 
       2*q2*q6*q8*s51^2 + 2*q2*q7*q8*s51^2 + 3*q10*q6*q9*s51^2 + 
       7*q1*q7*q9*s51^2 + q4*q7*q9*s51^2 + 2*q7*q8*q9*s51^2 + 
       2*q2*q9^2*s51^2 - 3*q4*q9^2*s51^2 - q7*q9^2*s51^2 - q9^3*s51^2 - 
       2*q4*q7*q9^2*s34*s51^2 - 2*q2*q9^3*s34*s51^2 + q7*q8*q9^2*s45*s51^2 + 
       q2*q9^3*s45*s51^2 - 2*q2*q6*q7*q8*s51^3 + q2*q9^3*s51^3]*
     (4*F[1, 1, 4]^2 - 4*F[1, 1, 6]^2 - 8*F[1, 1, 4]*F[1, 1, 7] + 
      8*F[1, 1, 6]*F[1, 1, 7] + 8*F[2, 1, 6] - 8*F[2, 1, 8] + 
      (4*tci[1, 1]^2)/3 + 8*F[1, 1, 7]*tci[1, 2] - 8*F[1, 2, 3]*tci[1, 2]))/
    2 + (r[2*q1 - q2 - q5 + 6*q6 - 2*q7 - 2*q8 - 2*q9 - 2*q2*q8*s12 + 
       2*q7*q8*s12 - q8^2*s12 - q7*q8^2*s12^2 - 2*q1*q2*s34 + 2*q1*q5*s34 + 
       2*q1*q8*s34 - q5*q9*s34 - q9^2*s34 - q2*q9^2*s34^2 + 2*q1*q2*s45 + 
       q2^2*s45 - 4*q2*q6*s45 - 3*q6*q9*s45 - 2*q1*q2*q5*s34*s45 - 
       q2^2*q9*s34*s45 + q2*q5*q9*s34*s45 + 2*q2*q9^2*s34*s45 - 
       q2*q5*q9^2*s34^2*s45 + 2*q2^2*q6*s45^2 - q2^2*q9*s45^2 + 
       2*q2*q6*q9*s45^2 - q2^2*q6*q9*s45^3 + 2*q1*q2*s51 - q2^2*s51 - 
       2*q1*q7*s51 + 4*q2*q7*s51 - 2*q1*q9*s51 + q9^2*s51 + q2^2*q8*s12*s51 - 
       3*q2*q7*q8*s12*s51 + q2*q7*q8^2*s12^2*s51 - 2*q1*q2*q7*s34*s51 - 
       q2^2*q9*s34*s51 + 2*q2*q9^2*s34*s51 + q2^2*q8*s45*s51 + 
       2*q1*q6*q8*s45*s51 - q2*q6*q8*s45*s51 - 2*q1*q6*q9*s45*s51 + 
       q2*q6*q9*s45*s51 - q2*q9^2*s45*s51 + q2^2*q6*q8*s45^2*s51 - 
       q2^2*q6*q9*s45^2*s51 + 2*q1*q2*q7*s51^2 + q2^2*q9*s51^2 - 
       q2*q9^2*s51^2]*(4*F[1, 1, 1]^2 - 4*F[1, 1, 4]^2 - 
      8*F[1, 1, 1]*F[1, 1, 6] + 8*F[1, 1, 4]*F[1, 1, 6] + 8*F[2, 1, 2] - 
      8*F[2, 1, 6] - 8*F[1, 1, 1]*tci[1, 2] + 8*F[1, 2, 3]*tci[1, 2]))/2 + 
   (r[2*q2 + 2*q3 + 2*q4 + q5 - 2*q6 - q7 + 6*q8 + 6*q2*q3*s12 + 
       2*q4*q5*s12 - 3*q3*q7*s12 - 9*q2*q8*s12 - 3*q3*q8*s12 + q4*q8*s12 - 
       2*q5*q8*s12 + 3*q7*q8*s12 - 2*q8^2*s12 + 3*q2*q3*q7*s12^2 - 
       2*q4*q5*q8*s12^2 - 3*q2*q7*q8*s12^2 - 4*q7*q8^2*s12^2 - q8^3*s12^2 - 
       3*q4*q5*s23 - 2*q3*q6*s23 - q4*q6*s23 - 4*q5*q6*s23 + 
       3*q4*q5*q6*s23^2 - 7*q1*q2*s34 - q4*q5*s34 + 6*q2*q6*s34 + 
       2*q4*q6*s34 + 5*q5*q6*s34 + 4*q1*q8*s34 - 2*q4*q8*s34 + 2*q5*q8*s34 - 
       q6*q8*s34 + q8^2*s34 - 2*q2*q9*s34 - 4*q6*q9*s34 - 2*q7*q9*s34 + 
       6*q8*q9*s34 + 3*q4*q8^2*s12*s34 - 2*q5*q8^2*s12*s34 + q8^3*s12*s34 + 
       2*q4*q5*q8^2*s12^2*s34 + 2*q4*q5*q6*s23*s34 - 7*q1*q5*q8*s34^2 + 
       q4*q5*q8*s34^2 - q4*q8^2*s34^2 + q5*q8^2*s34^2 + 2*q5*q6*q9*s34^2 - 
       2*q5*q8*q9*s34^2 - 2*q4*q5*q8^2*s12*s34^2 - 7*q1*q2*s45 - 
       6*q2*q3*s45 - 2*q2*q5*s45 - q2*q6*s45 + 3*q3*q6*s45 + 3*q5*q6*s45 + 
       2*q3*q7*s45 + 7*q1*q8*s45 + 3*q3*q8*s45 + q6*q8*s45 - 3*q7*q8*s45 + 
       q8^2*s45 - 2*q2*q9*s45 - q6*q9*s45 + 4*q7*q9*s45 - q8*q9*s45 - 
       q7*q8^2*s12*s45 - q7*q8^3*s12^2*s45 + 7*q1*q2*q5*s34*s45 - 
       5*q2*q5*q6*s34*s45 - 7*q1*q5*q8*s34*s45 - 2*q2*q5*q9*s34*s45 + 
       2*q5*q6*q9*s34*s45 + 3*q8^2*q9*s34*s45 - q5*q8^2*q9*s34^2*s45 - 
       3*q3*q6*q8*s45^2 + q7*q8^2*s45^2 - 2*q2*q5*q9*s45^2 - 
       4*q2*q6*q9*s45^2 + 2*q5*q6*q9*s45^2 - q8^2*q9*s45^2 - 
       2*q2*q5*q6*q9*s45^3 - q7*q8^2*q9*s45^3 + 7*q1*q2*s51 + 3*q2*q3*s51 + 
       2*q2*q6*s51 - q4*q6*s51 - 10*q1*q7*s51 + 3*q2*q7*s51 - 3*q3*q7*s51 - 
       2*q4*q7*s51 - 2*q6*q7*s51 - 2*q2*q8*s51 + q4*q8*s51 - 3*q6*q8*s51 + 
       2*q7*q8*s51 + q8^2*s51 - q4*q9*s51 + 6*q7*q9*s51 - 5*q8*q9*s51 + 
       6*q2*q3*q7*s12*s51 - 9*q2*q7*q8*s12*s51 + 4*q2*q7*q8^2*s12^2*s51 + 
       q7*q8^3*s12^2*s51 - 7*q1*q2*q7*s34*s51 + 6*q2*q6*q7*s34*s51 + 
       2*q4*q6*q7*s34*s51 + q4*q8^2*s34*s51 - 2*q4*q7*q9*s34*s51 - 
       3*q1*q6*q8*s45*s51 - 2*q2*q6*q8*s45*s51 + 4*q6*q7*q8*s45*s51 + 
       3*q6*q8^2*s45*s51 + q7*q8^2*s45*s51 - 3*q1*q6*q9*s45*s51 - 
       2*q2*q6*q9*s45*s51 + 3*q1*q7*q9*s45*s51 - q7*q8*q9*s45*s51 - 
       3*q8^2*q9*s45*s51 + q7*q8^3*s12*s45*s51 - 2*q7*q8^2*q9*s45^2*s51 + 
       7*q1*q2*q7*s51^2 + 4*q2*q3*q7*s51^2 + 2*q2*q6*q7*s51^2 - 
       q4*q6*q7*s51^2 + 2*q2*q6*q8*s51^2 - q3*q6*q8*s51^2 - 
       2*q2*q7*q8*s51^2 - q6*q7*q8*s51^2 + 3*q1*q7*q9*s51^2 + 
       2*q4*q7*q9*s51^2 - q7*q8*q9*s51^2 + q2*q8^3*s12*s51^2 - 
       q7*q8^3*s12*s51^2 - q2*q7*q8^3*s12^2*s51^2 + q2*q8^3*s45*s51^2 - 
       q7*q8^3*s45*s51^2 - q7*q8^2*q9*s45*s51^2 + q2*q6*q8^3*s45^2*s51^2 + 
       2*q2*q6*q7*q8*s51^3 - q2*q8^3*s51^3 + q7*q8^3*s51^3 + 
       q2*q7*q8^3*s12*s51^3 - q2*q6*q8^3*s45*s51^3 + q6*q7*q8^3*s45*s51^3 + 
       q2*q6*q8^3*s51^4 - q2*q7*q8^3*s51^4 - q6*q7*q8^3*s51^4 + 
       q2*q6*q7*q8^3*s51^5]*(-4*F[1, 1, 4]^2 + 4*F[1, 1, 6]^2 + 
      8*F[1, 1, 4]*F[1, 1, 10] - 8*F[1, 1, 6]*F[1, 1, 10] - 8*F[2, 1, 6] + 
      8*F[2, 1, 14] - (4*tci[1, 1]^2)/3 - 8*F[1, 1, 10]*tci[1, 2] + 
      8*F[1, 2, 3]*tci[1, 2]))/2 + 
   (r[-2*q1 + 3*q2 - 3*q6 + 2*q8 + q9 + q7*q8*s12 + q5^2*s23 - 2*q6^2*s23 - 
       q5^2*q6*s23^2 + q5*q6^2*s23^2 + 2*q1*q2*s34 - 2*q1*q5*s34 + 
       q2*q6*s34 - q5*q6*s34 - q6^2*s34 - 2*q1*q8*s34 + q5*q9*s34 + 
       q5*q6^2*s23*s34 - 2*q1*q2*s45 + q2*q6*s45 + 2*q5*q6*s45 + 2*q6^2*s45 + 
       2*q7*q8*s45 + 2*q6*q9*s45 + q7^2*q8*s12*s45 + q5^2*q6*s23*s45 - 
       2*q5*q6^2*s23*s45 + 2*q1*q2*q5*s34*s45 + q2*q5*q6*s34*s45 + 
       q5^2*q6*s34*s45 + q2*q6^2*s34*s45 - 2*q5*q6^2*s34*s45 + 
       q5*q6*q9*s34*s45 + q5^2*q6*q9*s34^2*s45 + q5*q6^2*s45^2 + 
       q2*q5*q6^2*s34*s45^2 - 2*q1*q2*s51 + q2*q6*s51 + 2*q1*q7*s51 - 
       3*q2*q7*s51 - q6*q7*s51 + q7^2*s51 + 2*q1*q9*s51 - q2*q6^2*s34*s51 + 
       2*q1*q2*q7*s34*s51 + q2*q6*q7*s34*s51 - 2*q1*q6*q8*s45*s51 - 
       q6*q7*q8*s45*s51 - q7^2*q8*s45*s51 + 2*q1*q6*q9*s45*s51 - 
       2*q1*q2*q7*s51^2 + q2*q6*q7*s51^2 - q6*q7^2*s51^2 - 
       q2*q6^2*q7*s34*s51^2 + q6*q7^2*q8*s45*s51^2]*
     (-4*F[1, 1, 1]^2 + 8*F[1, 1, 1]*F[1, 1, 2] - 4*F[1, 1, 2]^2 - 
      8*F[2, 1, 2] - 8*F[2, 1, 3] - (4*tci[1, 1]^2)/3 + 
      8*F[1, 1, 1]*tci[1, 2] - 8*F[1, 2, 6]*tci[1, 2]))/2 + 
   (r[-3*q2 + 4*q3 - q4 - 7*q6 + 5*q7 + 11*q8 + 2*q2*q3*s12 - q2*q4*s12 + 
       q4*q5*s12 - 6*q2*q7*s12 - 3*q3*q7*s12 + 2*q4*q7*s12 - 3*q5*q7*s12 - 
       3*q7^2*s12 + q2*q8*s12 - q3*q8*s12 - 2*q4*q8*s12 + q5*q8*s12 + 
       2*q7*q8*s12 + q2*q3*q7*s12^2 + q2*q4*q8*s12^2 - 2*q4*q5*q8*s12^2 + 
       2*q2*q7*q8*s12^2 - q5*q7*q8*s12^2 - q7^2*q8*s12^2 - 4*q3*q6*s23 - 
       3*q1*q2*s34 - q2*q4*s34 + 4*q2*q5*s34 - q4*q5*s34 - q2*q6*s34 + 
       2*q5*q6*s34 + 4*q2*q7*s34 + q4*q7*s34 - 2*q5*q7*s34 - q7^2*s34 - 
       4*q1*q8*s34 + q4*q8*s34 + 3*q5*q8*s34 - 5*q2*q9*s34 + 7*q7*q9*s34 + 
       2*q4*q5*q8*s12*s34 - 3*q1*q5*q8*s34^2 - q2*q4*q9*s34^2 + 
       2*q2*q5*q9*s34^2 + q4*q7*q9*s34^2 - 2*q5*q7*q9*s34^2 - q7^2*q9*s34^2 - 
       3*q1*q2*s45 - 2*q2*q3*s45 + 4*q2*q6*s45 - q3*q6*s45 + 6*q3*q7*s45 + 
       q7^2*s45 + 3*q1*q8*s45 - q2*q8*s45 + q3*q8*s45 + 8*q7*q8*s45 - 
       7*q2*q9*s45 + 7*q7*q9*s45 + q5*q7^2*s12*s45 + q5*q7*q8*s12*s45 + 
       3*q7^2*q8*s12*s45 + q5*q7^2*q8*s12^2*s45 + q7^3*q8*s12^2*s45 + 
       3*q1*q2*q5*s34*s45 - 2*q2*q5*q6*s34*s45 + q5*q7^2*s34*s45 - 
       3*q1*q5*q8*s34*s45 + 2*q2*q5*q9*s34*s45 - 2*q5*q6*q9*s34*s45 + 
       q5*q7^2*q9*s34^2*s45 - 2*q2*q5*q6*s45^2 - q2*q6*q8*s45^2 - 
       q3*q6*q8*s45^2 + 2*q2*q5*q9*s45^2 - 5*q2*q6*q9*s45^2 - 
       2*q5*q6*q9*s45^2 + 2*q2*q5*q6*q9*s45^3 + 3*q1*q2*s51 + 3*q2*q3*s51 + 
       3*q2*q4*s51 - 7*q2*q6*s51 - 2*q3*q6*s51 - 10*q1*q7*s51 + 4*q2*q7*s51 - 
       3*q3*q7*s51 - 3*q4*q7*s51 - 3*q6*q7*s51 - q2*q8*s51 + 2*q3*q8*s51 + 
       q4*q8*s51 - 2*q7*q8*s51 - 2*q2*q9*s51 + q4*q9*s51 + 5*q7*q9*s51 + 
       2*q2*q3*q7*s12*s51 - q2*q7^2*s12*s51 + 2*q7^3*s12*s51 + 
       2*q2*q4*q8*s12*s51 - q2*q7*q8*s12*s51 + 2*q7^2*q8*s12*s51 + 
       2*q2*q7^2*q8*s12^2*s51 - q7^3*q8*s12^2*s51 - 3*q1*q2*q7*s34*s51 - 
       3*q2*q6*q7*s34*s51 - q2*q7^2*s34*s51 - q4*q7^2*s34*s51 + 
       4*q2*q4*q9*s34*s51 - 4*q4*q7*q9*s34*s51 + 2*q7^2*q9*s34*s51 - 
       2*q4*q7^2*q9*s34^2*s51 - 7*q1*q6*q8*s45*s51 - q2*q6*q8*s45*s51 - 
       6*q6*q7*q8*s45*s51 - 2*q7^2*q8*s45*s51 - 7*q1*q6*q9*s45*s51 - 
       5*q2*q6*q9*s45*s51 + 7*q1*q7*q9*s45*s51 - q7^3*q8*s12*s45*s51 + 
       3*q1*q2*q7*s51^2 + 4*q2*q3*q7*s51^2 - 11*q2*q6*q7*s51^2 + 
       7*q2*q7^2*s51^2 - q6*q7^2*s51^2 - q7^3*s51^2 - 8*q2*q6*q8*s51^2 - 
       3*q3*q6*q8*s51^2 + 8*q2*q7*q8*s51^2 + 5*q6*q7*q8*s51^2 - 
       3*q7^2*q8*s51^2 - 3*q2*q4*q9*s51^2 + 7*q1*q7*q9*s51^2 + 
       2*q4*q7*q9*s51^2 - 2*q2*q7^3*s12*s51^2 - 3*q2*q7^2*q8*s12*s51^2 + 
       q7^3*q8*s12*s51^2 + q2*q7^3*q8*s12^2*s51^2 - 3*q2*q6*q7^2*s34*s51^2 + 
       q2*q7^3*s34*s51^2 + 2*q4*q7^2*q9*s34*s51^2 + q6*q7^2*q8*s45*s51^2 + 
       q7^3*q8*s45*s51^2 - 5*q2*q6*q7^2*s51^3 + q2*q7^3*s51^3 + 
       q6*q7^3*s51^3 - 12*q2*q6*q7*q8*s51^3 + 4*q2*q7^2*q8*s51^3 + 
       4*q6*q7^2*q8*s51^3 - q7^3*q8*s51^3 - q2*q7^3*q8*s12*s51^3 - 
       q2*q6*q7^3*s34*s51^3 - q6*q7^3*q8*s45*s51^3 - q2*q6*q7^3*s51^4 - 
       5*q2*q6*q7^2*q8*s51^4 + q2*q7^3*q8*s51^4 + q6*q7^3*q8*s51^4 - 
       q2*q6*q7^3*q8*s51^5]*(-8*F[1, 1, 2]^2 + 8*F[1, 1, 2]*F[1, 1, 4] + 
      8*F[1, 1, 2]*F[1, 1, 5] - 8*F[1, 1, 4]*F[1, 1, 5] - 8*F[2, 1, 3] - 
      8*F[2, 1, 4] + 8*F[1, 1, 5]*tci[1, 2] - 8*F[1, 2, 6]*tci[1, 2]))/2 + 
   (r[-4*q1 + 2*q2 + 2*q4 + 4*q5 - 4*q6 - 6*q8 - 2*q9 + q2*q4*s12 + 
       q2*q5*s12 - 2*q4*q5*s12 - 3*q5^2*s12 - 2*q5*q7*s12 - 5*q2*q8*s12 + 
       2*q4*q8*s12 + 5*q5*q8*s12 + 2*q7*q8*s12 - 2*q4*q5^2*s12^2 - 
       q2*q4*q8*s12^2 + q4*q5*q8*s12^2 + q5^2*q8*s12^2 + 2*q2*q7*q8*s12^2 - 
       2*q5*q7*q8*s12^2 + q10*q5*s23 - q4*q5*s23 + 5*q5^2*s23 + 3*q5*q6*s23 - 
       q10*q9*s23 + q4*q9*s23 + q4*q5^2*s12*s23 + q5^3*s12*s23 - q5^3*s23^2 - 
       5*q5^2*q6*s23^2 + q5^3*q6*s23^3 + 3*q1*q2*s34 + q2*q4*s34 - 
       4*q1*q5*s34 - q10*q5*s34 - 4*q2*q5*s34 + 2*q4*q5*s34 + 3*q5^2*s34 - 
       2*q2*q6*s34 - 3*q5*q6*s34 - 2*q2*q7*s34 - q4*q7*s34 - q5*q7*s34 - 
       q4*q8*s34 - 12*q5*q8*s34 + 2*q10*q9*s34 - 4*q2*q9*s34 + 6*q5*q9*s34 + 
       q7*q9*s34 + 2*q4*q5^2*s12*s34 + 2*q4*q5*q8*s12*s34 - 
       4*q5^2*q8*s12*s34 + 2*q4*q5^2*q8*s12^2*s34 - q4*q5^2*s23*s34 - 
       q5^3*s23*s34 + q5^3*q6*s23^2*s34 + q10*q2*q5*s34^2 + 
       7*q1*q5*q8*s34^2 - q4*q5*q8*s34^2 + q5^2*q8*s34^2 + q2*q4*q9*s34^2 + 
       q2*q5*q9*s34^2 - 3*q10*q6*q9*s34^2 - 3*q5*q6*q9*s34^2 - 
       2*q4*q7*q9*s34^2 - q5*q7*q9*s34^2 - 2*q4*q5^2*q8*s12*s34^2 + 
       3*q1*q2*s45 + 3*q10*q2*s45 + q2*q5*s45 - 2*q5^2*s45 - 3*q10*q6*s45 + 
       2*q2*q6*s45 + 4*q5*q6*s45 - 7*q1*q8*s45 - 2*q2*q8*s45 - 4*q5*q8*s45 + 
       2*q6*q8*s45 + 10*q2*q9*s45 + 2*q6*q9*s45 - 3*q7*q9*s45 + 
       q5^2*q7*s12*s45 + q5^2*q7*q8*s12^2*s45 + q5^3*s23*s45 + 
       7*q5^2*q6*s23*s45 - 2*q5^3*q6*s23^2*s45 - 3*q1*q2*q5*s34*s45 - 
       3*q2*q5^2*s34*s45 + 2*q5^3*s34*s45 + 4*q5^2*q6*s34*s45 + 
       q5^2*q7*s34*s45 + 7*q1*q5*q8*s34*s45 + q5^2*q8*s34*s45 - 
       2*q2*q5*q9*s34*s45 + q5*q6*q9*s34*s45 - q5*q7*q9*s34*s45 - 
       3*q5^3*q6*s23*s34*s45 + 4*q5^2*q6*q9*s34^2*s45 + 
       q5^2*q7*q9*s34^2*s45 + 3*q10*q2*q5*s45^2 - 2*q2*q5*q6*s45^2 - 
       2*q5^2*q6*s45^2 - 2*q2*q6*q8*s45^2 + 3*q2*q5*q9*s45^2 + 
       8*q2*q6*q9*s45^2 - 3*q5*q6*q9*s45^2 + q5^3*q6*s23*s45^2 + 
       2*q5^3*q6*s34*s45^2 - 2*q2*q5^2*q9*s34*s45^2 + 
       2*q5^2*q6*q9*s34*s45^2 + q2*q5^3*q9*s34^2*s45^2 - 
       q5^3*q6*q9*s34^2*s45^2 + q2*q5^2*q6*s45^3 - q2*q5^2*q9*s45^3 + 
       2*q2*q5*q6*q9*s45^3 + q5^2*q6*q9*s45^3 - q2*q5^3*q6*s34*s45^3 + 
       q2*q5^3*q9*s34*s45^3 - q5^3*q6*q9*s34*s45^3 - q2*q5^3*q6*s45^4 + 
       q2*q5^3*q9*s45^4 - q5^3*q6*q9*s45^4 + q2*q5^3*q6*q9*s45^5 - 
       3*q1*q2*s51 + q10*q2*s51 - 3*q2*q4*s51 - 2*q2*q6*s51 + 6*q1*q7*s51 + 
       3*q2*q7*s51 + 7*q2*q8*s51 - 2*q7*q8*s51 + 4*q1*q9*s51 + 9*q2*q9*s51 - 
       2*q4*q9*s51 - q6*q9*s51 - 3*q7*q9*s51 - 2*q2*q4*q8*s12*s51 - 
       2*q2*q7*q8*s12*s51 + 3*q1*q2*q7*s34*s51 - 2*q2*q6*q7*s34*s51 - 
       4*q2*q4*q9*s34*s51 + 2*q4*q7*q9*s34*s51 + 7*q1*q6*q8*s45*s51 + 
       7*q2*q6*q8*s45*s51 + 7*q1*q6*q9*s45*s51 + 6*q2*q6*q9*s45*s51 - 
       3*q1*q7*q9*s45*s51 - 3*q1*q2*q7*s51^2 - 2*q2*q6*q7*s51^2 - 
       2*q2*q6*q8*s51^2 + 2*q2*q7*q8*s51^2 + 2*q6*q7*q8*s51^2 + 
       3*q2*q4*q9*s51^2 - q10*q6*q9*s51^2 - 3*q1*q7*q9*s51^2 - 
       2*q2*q6*q7*q8*s51^3]*(-8*F[1, 1, 2]^2 + 8*F[1, 1, 2]*F[1, 1, 4] + 
      8*F[1, 1, 2]*F[1, 1, 9] - 8*F[1, 1, 4]*F[1, 1, 9] - 8*F[2, 1, 3] - 
      8*F[2, 1, 11] + 8*F[1, 1, 9]*tci[1, 2] - 8*F[1, 2, 6]*tci[1, 2]))/2 + 
   (r[4*q1 - 4*q2 - 4*q5 + 4*q6 + q7 - q9 - q10*q5*s23 - q5^2*s23 + 
       q10*q9*s23 + q5^2*q6*s23^2 - 3*q1*q2*s34 + 4*q1*q5*s34 + q10*q5*s34 + 
       4*q2*q6*s34 + 7*q5*q6*s34 + 3*q5*q8*s34 - 2*q10*q9*s34 - 2*q2*q9*s34 - 
       4*q5*q9*s34 + 4*q6*q9*s34 - q10*q2*q5*s34^2 - 7*q1*q5*q8*s34^2 + 
       q2*q5*q9*s34^2 + 3*q10*q6*q9*s34^2 + q5*q6*q9*s34^2 - 3*q1*q2*s45 - 
       3*q10*q2*s45 + 3*q10*q6*s45 - 6*q5*q6*s45 + 7*q1*q8*s45 + 
       4*q2*q9*s45 - 9*q6*q9*s45 + 3*q7*q9*s45 - 4*q8*q9*s45 - 
       q5^2*q6*s23*s45 + 3*q1*q2*q5*s34*s45 - 6*q2*q5*q6*s34*s45 - 
       q5^2*q6*s34*s45 - 7*q1*q5*q8*s34*s45 - q2*q5*q9*s34*s45 - 
       5*q5*q6*q9*s34*s45 + 4*q5*q8*q9*s34*s45 - q5^2*q6*q9*s34^2*s45 - 
       3*q10*q2*q5*s45^2 + 3*q2*q5*q9*s45^2 + 3*q2*q6*q9*s45^2 - 
       3*q5*q6*q9*s45^2 + 3*q2*q5*q6*q9*s45^3 + 3*q1*q2*s51 - q10*q2*s51 - 
       6*q1*q7*s51 - q2*q7*s51 - 4*q1*q9*s51 + 2*q2*q9*s51 - 3*q6*q9*s51 + 
       3*q7*q9*s51 - 3*q1*q2*q7*s34*s51 + 4*q2*q6*q7*s34*s51 - 
       7*q1*q6*q8*s45*s51 - 7*q1*q6*q9*s45*s51 + q2*q6*q9*s45*s51 + 
       3*q1*q7*q9*s45*s51 + 3*q1*q2*q7*s51^2 + q10*q6*q9*s51^2 + 
       3*q1*q7*q9*s51^2]*(-4*F[1, 1, 1]^2 + 8*F[1, 1, 1]*F[1, 1, 2] - 
      4*F[1, 1, 2]^2 + 4*F[1, 1, 3]^2 - 8*F[1, 1, 3]*F[1, 1, 9] + 
      4*F[1, 1, 9]^2 - 8*F[2, 1, 2] - 8*F[2, 1, 3] + 8*F[2, 1, 13] + 
      8*F[2, 1, 15] + 8*F[1, 1, 1]*tci[1, 2] + 8*F[1, 1, 9]*tci[1, 2] - 
      8*F[1, 2, 2]*tci[1, 2] - 8*F[1, 2, 6]*tci[1, 2]))/2 + 
   (r[-2*q1 + 3*q5 + 5*q6 - 2*q7 - 2*q8 - 4*q2*q5*s12 - 2*q2*q8*s12 + 
       4*q5*q8*s12 + 3*q7*q8*s12 - 2*q2*q7*q8*s12^2 - q5*q6*s23 - 
       2*q1*q2*s34 - 2*q1*q5*s34 + 2*q2*q6*s34 - 2*q2*q7*s34 - 2*q1*q8*s34 - 
       4*q5*q8*s34 - 4*q6*q8*s34 + q2*q9*s34 + 2*q5*q9*s34 - 4*q6*q9*s34 + 
       4*q7*q9*s34 + 4*q1*q5*q8*s34^2 - 2*q2*q5*q9*s34^2 + 2*q5*q6*q9*s34^2 + 
       2*q1*q2*s45 - 2*q5*q6*s45 + 4*q5*q7*s45 - 4*q1*q8*s45 + 2*q2*q8*s45 - 
       4*q6*q8*s45 - 9*q7*q8*s45 - 5*q2*q9*s45 + 8*q8*q9*s45 + 
       4*q5*q7*q8*s12*s45 - 2*q1*q2*q5*s34*s45 + 2*q2*q5*q6*s34*s45 + 
       4*q1*q5*q8*s34*s45 - q2*q5*q9*s34*s45 + q5*q6*q9*s34*s45 + 
       4*q5*q7*q9*s34*s45 - 4*q5*q8*q9*s34*s45 + 4*q2*q5*q6*s45^2 + 
       2*q2*q6*q8*s45^2 - 6*q2*q5*q9*s45^2 - 6*q2*q6*q9*s45^2 + 
       6*q5*q6*q9*s45^2 + 4*q7*q8*q9*s45^2 - 6*q2*q5*q6*q9*s45^3 + 
       2*q1*q2*s51 + 4*q2*q6*s51 - 6*q1*q7*s51 + q2*q7*s51 - q6*q7*s51 - 
       4*q2*q8*s51 + 4*q6*q8*s51 + 4*q7*q8*s51 + 2*q1*q9*s51 - q2*q9*s51 + 
       4*q6*q9*s51 + q2*q7*q8*s12*s51 - 2*q1*q2*q7*s34*s51 + 
       2*q2*q6*q7*s34*s51 + 2*q1*q6*q8*s45*s51 - 4*q2*q6*q8*s45*s51 + 
       5*q6*q7*q8*s45*s51 - 2*q1*q6*q9*s45*s51 - 2*q2*q6*q9*s45*s51 + 
       4*q1*q7*q9*s45*s51 + 4*q7*q8*q9*s45*s51 + 2*q1*q2*q7*s51^2 + 
       4*q2*q6*q7*s51^2 + 6*q2*q6*q8*s51^2 - 6*q2*q7*q8*s51^2 - 
       4*q6*q7*q8*s51^2 + 4*q1*q7*q9*s51^2 + 6*q2*q6*q7*q8*s51^3]*
     (-8*F[1, 1, 1]^2 + 8*F[1, 1, 1]*F[1, 1, 2] - 4*F[1, 1, 2]^2 + 
      4*F[1, 1, 4]^2 + 8*F[1, 1, 1]*F[1, 1, 6] - 8*F[1, 1, 4]*F[1, 1, 6] - 
      16*F[2, 1, 2] - 8*F[2, 1, 3] + 8*F[2, 1, 6] - (4*tci[1, 1]^2)/3 + 
      16*F[1, 1, 1]*tci[1, 2] - 8*F[1, 2, 3]*tci[1, 2] - 
      8*F[1, 2, 6]*tci[1, 2]))/2 + 
   (r[-5*q2 - q4 - q5 + 3*q7 + 5*q8 - 4*q2*q5*s12 - q4*q7*s12 + q5*q7*s12 - 
       q4*q8*s12 + 2*q5*q8*s12 - 2*q7*q8*s12 + q4*q5*q8*s12^2 - 
       q5*q7*q8*s12^2 - q10*q5*s23 + q4*q5*s23 + q5*q6*s23 + q10*q9*s23 - 
       q4*q9*s23 - 3*q10*q5*s34 - 2*q4*q5*s34 + q4*q7*s34 - q5*q7*s34 + 
       q4*q8*s34 + 3*q5*q8*s34 + 2*q10*q9*s34 - 2*q2*q9*s34 + q4*q9*s34 + 
       4*q5*q9*s34 + 2*q7*q9*s34 + 2*q8*q9*s34 + 2*q9^2*s34 - 
       2*q4*q5*q8*s12*s34 - 3*q10*q2*q5*s34^2 + 4*q4*q5*q8*s34^2 + 
       q2*q5*q9*s34^2 + q10*q6*q9*s34^2 + q5*q6*q9*s34^2 - q4*q7*q9*s34^2 - 
       q5*q7*q9*s34^2 - 2*q5*q8*q9*s34^2 + q2*q9^2*s34^2 + q10*q2*s45 + 
       q10*q6*s45 + q2*q6*s45 - q5*q6*s45 + 2*q5*q7*s45 - q5*q8*s45 - 
       4*q2*q9*s45 + 3*q6*q9*s45 - 3*q7*q9*s45 + 2*q8*q9*s45 + 
       2*q5*q7*q8*s12*s45 + q2*q5*q6*s34*s45 - 2*q2*q5*q9*s34*s45 + 
       2*q5*q6*q9*s34*s45 + 2*q5*q7*q9*s34*s45 - 2*q5*q8*q9*s34*s45 - 
       2*q2*q9^2*s34*s45 - 2*q8*q9^2*s34*s45 + q2*q5*q9^2*s34^2*s45 + 
       q5*q8*q9^2*s34^2*s45 - q10*q2*q5*s45^2 + 2*q2*q5*q6*s45^2 - 
       3*q5*q7*q8*s45^2 - 3*q2*q5*q9*s45^2 - 6*q2*q6*q9*s45^2 + 
       3*q5*q6*q9*s45^2 - 3*q5*q7*q9*s45^2 + 3*q5*q8*q9*s45^2 + 
       3*q7*q8*q9*s45^2 - 3*q2*q5*q6*q9*s45^3 + 3*q5*q7*q8*q9*s45^3 - 
       q10*q2*s51 - 2*q10*q6*s51 - 4*q2*q7*s51 + 2*q4*q7*s51 - 4*q2*q8*s51 + 
       q4*q8*s51 - 3*q7*q8*s51 - 5*q2*q9*s51 + q4*q9*s51 + 3*q6*q9*s51 - 
       3*q7*q9*s51 + 3*q8*q9*s51 - 2*q9^2*s51 + 4*q2*q7*q8*s12*s51 - 
       2*q2*q9^2*s34*s51 - 4*q2*q6*q8*s45*s51 - 6*q2*q6*q9*s45*s51 + 
       3*q7*q8*q9*s45*s51 + q2*q9^2*s45*s51 + q8*q9^2*s45*s51 + 
       3*q10*q6*q9*s51^2 - 3*q4*q7*q9*s51^2 + 3*q7*q8*q9*s51^2 + 
       q2*q9^2*s51^2]*(-4*F[1, 1, 1]^2 + 4*F[1, 1, 3]^2 + 
      8*F[1, 1, 1]*F[1, 1, 5] - 8*F[1, 1, 3]*F[1, 1, 5] - 8*F[2, 1, 1] + 
      8*F[2, 1, 5] + 8*F[1, 1, 1]*tci[1, 2] - 8*F[1, 2, 7]*tci[1, 2]))/2 + 
   (r[-4*q1 - 4*q2 + 2*q3 - 2*q5 - 6*q6 + 3*q7 + 3*q8 - 8*q2^2*s12 - 
       2*q2*q3*s12 - 3*q2*q5*s12 + 3*q3*q5*s12 - q2*q7*s12 + 5*q5*q7*s12 + 
       3*q2*q8*s12 - 2*q5*q8*s12 - 3*q2*q3*q7*s12^2 + q3*q5*q7*s12^2 - 
       3*q2*q7*q8*s12^2 + 2*q5*q7*q8*s12^2 - 3*q3*q5*s23 - 2*q3*q6*s23 + 
       7*q5*q6*s23 + 3*q3*q5*q6*s23^2 - q2^2*s34 - 4*q1*q5*s34 + q2*q5*s34 + 
       4*q5*q6*s34 + 3*q2*q7*s34 + 2*q5*q7*s34 + 4*q5*q8*s34 - q2*q9*s34 + 
       5*q5*q9*s34 - 5*q7*q9*s34 + q9^2*s34 - 2*q2^2*q9*s34^2 + 
       2*q2*q5*q9*s34^2 + 2*q5*q7*q9*s34^2 + q2*q9^2*s34^2 - 4*q1*q2*s45 + 
       3*q2^2*s45 + q2*q3*s45 - 4*q2*q5*s45 + q3*q5*s45 + 2*q2*q6*s45 - 
       2*q3*q6*s45 - 5*q5*q6*s45 + 2*q3*q7*s45 - 3*q5*q7*s45 + 2*q2*q8*s45 + 
       q3*q8*s45 + 4*q5*q8*s45 + 2*q7*q8*s45 + 2*q2*q9*s45 + 4*q6*q9*s45 + 
       4*q7*q9*s45 - 2*q8*q9*s45 + 2*q3*q5*q7*s12*s45 - 2*q5*q7*q8*s12*s45 - 
       4*q3*q5*q6*s23*s45 + 2*q2^3*s34*s45 + 4*q1*q2*q5*s34*s45 - 
       3*q2^2*q5*s34*s45 - 6*q2*q5*q6*s34*s45 + 4*q2^2*q9*s34*s45 - 
       3*q5*q7*q9*s34*s45 - 2*q2*q9^2*s34*s45 + 2*q2^3*q9*s34^2*s45 - 
       2*q2^2*q5*q9*s34^2*s45 + q2*q5*q9^2*s34^2*s45 - 2*q2^2*q6*s45^2 - 
       5*q2*q5*q6*s45^2 + q3*q5*q6*s45^2 + 2*q2*q6*q8*s45^2 + 
       2*q3*q6*q8*s45^2 + 2*q5*q7*q8*s45^2 + q2^2*q9*s45^2 + 
       5*q2*q5*q9*s45^2 + 4*q2*q6*q9*s45^2 - 5*q5*q6*q9*s45^2 + 
       2*q5*q7*q9*s45^2 - 2*q5*q8*q9*s45^2 - 4*q7*q8*q9*s45^2 + 
       3*q2^2*q5*q6*s34*s45^2 - 3*q2^2*q5*q9*s34*s45^2 + 
       q2^3*q5*q9*s34^2*s45^2 - q2^3*q6*s45^3 + 4*q2^2*q5*q6*s45^3 + 
       q2^3*q9*s45^3 - 4*q2^2*q5*q9*s45^3 - 4*q2^2*q6*q9*s45^3 + 
       9*q2*q5*q6*q9*s45^3 - 2*q5*q7*q8*q9*s45^3 - q2^3*q5*q6*s34*s45^3 + 
       q2^3*q5*q9*s34*s45^3 - q2^3*q5*q6*s45^4 + q2^3*q5*q9*s45^4 + 
       2*q2^3*q6*q9*s45^4 - 5*q2^2*q5*q6*q9*s45^4 + q2^3*q5*q6*q9*s45^5 + 
       4*q2^2*s51 + q3*q6*s51 - 3*q2*q7*s51 - q3*q7*s51 - 4*q2*q8*s51 + 
       4*q1*q9*s51 + q2*q9*s51 + 2*q7*q9*s51 - q9^2*s51 + q2^3*s12*s51 + 
       3*q2^2*q3*s12*s51 - 4*q2^2*q7*s12*s51 - 2*q2*q3*q7*s12*s51 - 
       q2^2*q8*s12*s51 + 2*q2^2*q3*q7*s12^2*s51 + q2^2*q7*q8*s12^2*s51 + 
       q2^3*s34*s51 + q2^2*q7*s34*s51 + 7*q2^2*q9*s34*s51 - 
       2*q2*q9^2*s34*s51 + q2^3*q9*s34^2*s51 - q2^3*s45*s51 - 
       q2^2*q3*s45*s51 - q2^2*q8*s45*s51 - 3*q2*q6*q8*s45*s51 - 
       2*q3*q6*q8*s45*s51 + 4*q1*q6*q9*s45*s51 - 2*q7*q8*q9*s45*s51 + 
       q2*q9^2*s45*s51 - 3*q2^3*q9*s34*s45*s51 - q2^2*q6*q8*s45^2*s51 + 
       q2^2*q6*q9*s45^2*s51 + q2^3*q6*q9*s45^3*s51 - q2^3*s51^2 - 
       q2^2*q7*s51^2 + q2*q3*q7*s51^2 - 5*q2^2*q9*s51^2 + q2*q9^2*s51^2 + 
       2*q2^2*q3*q7*s12*s51^2 - 2*q2^3*q9*s34*s51^2 + q2^3*q9*s45*s51^2 + 
       q2^3*q9*s51^3]*(4*F[1, 1, 3]^2 - 4*F[1, 1, 5]^2 - 
      8*F[1, 1, 3]*F[1, 1, 7] + 8*F[1, 1, 5]*F[1, 1, 7] + 8*F[2, 1, 5] - 
      8*F[2, 1, 7] + (4*tci[1, 1]^2)/3 + 8*F[1, 1, 7]*tci[1, 2] - 
      8*F[1, 2, 7]*tci[1, 2]))/2 + 
   (r[4*q1 - 3*q2 - 4*q5 + 7*q7 - 4*q8 - 2*q9 + 4*q2*q5*s12 + q10*q5*s23 + 
       2*q5*q6*s23 - q10*q9*s23 + 7*q1*q2*s34 + 4*q1*q5*s34 + 3*q10*q5*s34 - 
       3*q5*q8*s34 - 2*q10*q9*s34 + 5*q2*q9*s34 - 4*q5*q9*s34 - 4*q7*q9*s34 - 
       q9^2*s34 + 3*q10*q2*q5*s34^2 + 3*q1*q5*q8*s34^2 - q2*q5*q9*s34^2 - 
       q10*q6*q9*s34^2 - q5*q6*q9*s34^2 - q2*q9^2*s34^2 + 7*q1*q2*s45 - 
       q10*q2*s45 - q10*q6*s45 - q2*q6*s45 + q5*q6*s45 - 4*q5*q7*s45 - 
       3*q1*q8*s45 + q2*q9*s45 - 7*q7*q9*s45 - 7*q1*q2*q5*s34*s45 - 
       q2*q5*q6*s34*s45 + 3*q1*q5*q8*s34*s45 + 5*q2*q5*q9*s34*s45 + 
       q5*q6*q9*s34*s45 - 4*q5*q7*q9*s34*s45 + 2*q2*q9^2*s34*s45 - 
       q2*q5*q9^2*s34^2*s45 + q10*q2*q5*s45^2 - 2*q2*q5*q6*s45^2 + 
       3*q2*q5*q9*s45^2 + 6*q2*q6*q9*s45^2 - 3*q5*q6*q9*s45^2 + 
       3*q2*q5*q6*q9*s45^3 - 7*q1*q2*s51 + q10*q2*s51 + 2*q10*q6*s51 + 
       14*q1*q7*s51 - 7*q2*q7*s51 + 4*q2*q8*s51 - 4*q1*q9*s51 + 2*q2*q9*s51 - 
       3*q6*q9*s51 - 7*q7*q9*s51 + q9^2*s51 + 7*q1*q2*q7*s34*s51 + 
       2*q2*q9^2*s34*s51 + 3*q1*q6*q8*s45*s51 + 4*q2*q6*q8*s45*s51 + 
       3*q1*q6*q9*s45*s51 + 6*q2*q6*q9*s45*s51 - 7*q1*q7*q9*s45*s51 - 
       q2*q9^2*s45*s51 - 7*q1*q2*q7*s51^2 - 3*q10*q6*q9*s51^2 - 
       7*q1*q7*q9*s51^2 - q2*q9^2*s51^2]*(-4*F[1, 1, 1]^2 + 4*F[1, 1, 3]^2 + 
      4*F[1, 1, 4]^2 - 4*F[1, 1, 5]^2 + 8*F[1, 1, 1]*F[1, 1, 6] - 
      8*F[1, 1, 4]*F[1, 1, 6] - 8*F[1, 1, 3]*F[1, 1, 7] + 
      8*F[1, 1, 5]*F[1, 1, 7] - 8*F[2, 1, 2] + 8*F[2, 1, 5] + 8*F[2, 1, 6] - 
      8*F[2, 1, 7] + (4*tci[1, 1]^2)/3 + 8*F[1, 1, 1]*tci[1, 2] + 
      8*F[1, 1, 7]*tci[1, 2] - 8*F[1, 2, 3]*tci[1, 2] - 
      8*F[1, 2, 7]*tci[1, 2]))/2 + 
   (r[-3*q2 - q3 - q4 - 5*q5 - 4*q6 + 7*q7 + 2*q9 - 3*q2*q3*s12 + 
       3*q3*q5*s12 + 2*q3*q7*s12 - q4*q7*s12 + q5*q7*s12 - 4*q2*q8*s12 + 
       2*q3*q8*s12 - q4*q8*s12 - 8*q5*q8*s12 + 3*q7*q8*s12 - 2*q8^2*s12 - 
       2*q2*q3*q7*s12^2 + q3*q5*q7*s12^2 + q4*q5*q8*s12^2 + 
       2*q2*q7*q8*s12^2 - 2*q5*q7*q8*s12^2 + q5*q8^2*s12^2 - q7*q8^2*s12^2 - 
       3*q3*q5*s23 + q4*q5*s23 + q3*q6*s23 + 2*q5*q6*s23 - q4*q9*s23 + 
       3*q3*q5*q6*s23^2 + 3*q1*q2*s34 - 2*q4*q5*s34 + 2*q5*q6*s34 + 
       q4*q7*s34 - q5*q7*s34 + 4*q1*q8*s34 + q4*q8*s34 + 10*q5*q8*s34 + 
       4*q6*q8*s34 + 3*q8^2*s34 + q4*q9*s34 - q5*q9*s34 - 2*q6*q9*s34 - 
       q7*q9*s34 - q8*q9*s34 - 2*q4*q5*q8*s12*s34 + 4*q5*q8^2*s12*s34 + 
       q8^3*s12*s34 + q5*q8^3*s12^2*s34 + 3*q1*q5*q8*s34^2 + 
       4*q4*q5*q8*s34^2 - 3*q5*q8^2*s34^2 + 2*q5*q6*q9*s34^2 - 
       q4*q7*q9*s34^2 - q5*q7*q9*s34^2 + q5*q8*q9*s34^2 - q5*q8^3*s12*s34^2 + 
       3*q1*q2*s45 + q2*q3*s45 - 4*q2*q5*s45 + q3*q5*s45 - 6*q3*q6*s45 + 
       5*q5*q6*s45 + 2*q3*q7*s45 - q5*q7*s45 - 3*q1*q8*s45 - 3*q2*q8*s45 + 
       2*q3*q8*s45 + q5*q8*s45 + 13*q6*q8*s45 - 8*q7*q8*s45 + 12*q8^2*s45 - 
       2*q2*q9*s45 + 7*q6*q9*s45 - 20*q7*q9*s45 + 13*q8*q9*s45 + 
       2*q3*q5*q7*s12*s45 + q5*q7*q8*s12*s45 - 2*q5*q8^2*s12*s45 - 
       6*q7*q8^2*s12*s45 + q8^3*s12*s45 + 2*q5*q7*q8^2*s12^2*s45 - 
       q5*q8^3*s12^2*s45 - 4*q3*q5*q6*s23*s45 - 3*q1*q2*q5*s34*s45 + 
       3*q1*q5*q8*s34*s45 - 5*q5*q8^2*s34*s45 + 7*q5*q6*q9*s34*s45 - 
       q5*q7*q9*s34*s45 - 5*q5*q8*q9*s34*s45 + 10*q8^2*q9*s34*s45 - 
       q5*q8^3*s12*s34*s45 - 2*q5*q8^2*q9*s34^2*s45 + q3*q5*q6*s45^2 - 
       3*q2*q6*q8*s45^2 + 3*q3*q6*q8*s45^2 - 8*q5*q7*q8*s45^2 + 
       3*q5*q8^2*s45^2 + 10*q7*q8^2*s45^2 - 2*q8^3*s45^2 - 2*q2*q5*q9*s45^2 - 
       2*q2*q6*q9*s45^2 + 2*q5*q6*q9*s45^2 - 8*q5*q7*q9*s45^2 + 
       8*q5*q8*q9*s45^2 + 26*q7*q8*q9*s45^2 - 13*q8^2*q9*s45^2 - 
       3*q5*q7*q8^2*s12*s45^2 + q5*q8^3*s12*s45^2 + q7*q8^3*s12*s45^2 - 
       q5*q7*q8^3*s12^2*s45^2 + q5*q8^3*s34*s45^2 + 3*q5*q8^2*q9*s34*s45^2 - 
       3*q8^3*q9*s34*s45^2 + q5*q8^3*q9*s34^2*s45^2 + 4*q5*q7*q8^2*s45^3 - 
       q5*q8^3*s45^3 - 2*q7*q8^3*s45^3 - 2*q2*q5*q6*q9*s45^3 + 
       12*q5*q7*q8*q9*s45^3 - 4*q5*q8^2*q9*s45^3 - 16*q7*q8^2*q9*s45^3 + 
       3*q8^3*q9*s45^3 + q5*q7*q8^3*s12*s45^3 - q5*q8^3*q9*s34*s45^3 - 
       q5*q7*q8^3*s45^4 - 5*q5*q7*q8^2*q9*s45^4 + q5*q8^3*q9*s45^4 + 
       3*q7*q8^3*q9*s45^4 + q5*q7*q8^3*q9*s45^5 - 3*q1*q2*s51 + 2*q3*q6*s51 + 
       10*q1*q7*s51 - 3*q2*q7*s51 + q3*q7*s51 + 2*q4*q7*s51 - 3*q3*q8*s51 + 
       q4*q8*s51 - 6*q6*q8*s51 - 8*q7*q8*s51 - q8^2*s51 + q4*q9*s51 - 
       15*q7*q9*s51 + 8*q8*q9*s51 - 2*q2*q3*q7*s12*s51 - q2*q7*q8*s12*s51 - 
       q2*q8^2*s12*s51 + q2*q7*q8^2*s12^2*s51 + 3*q1*q2*q7*s34*s51 + 
       7*q1*q6*q8*s45*s51 - 8*q3*q6*q8*s45*s51 - q2*q8^2*s45*s51 + 
       q3*q8^2*s45*s51 + 2*q6*q8^2*s45*s51 + 6*q7*q8^2*s45*s51 + 
       7*q1*q6*q9*s45*s51 - 7*q1*q7*q9*s45*s51 + 22*q7*q8*q9*s45*s51 - 
       14*q8^2*q9*s45*s51 - q2*q6*q8^2*s45^2*s51 + 2*q3*q6*q8^2*s45^2*s51 - 
       q7*q8^3*s45^2*s51 - 17*q7*q8^2*q9*s45^2*s51 + 3*q8^3*q9*s45^2*s51 + 
       3*q7*q8^3*q9*s45^3*s51 - 3*q1*q2*q7*s51^2 + 2*q3*q6*q8*s51^2 - 
       7*q1*q7*q9*s51^2 - 3*q4*q7*q9*s51^2 + 8*q7*q8*q9*s51^2 - 
       2*q3*q6*q8^2*s45*s51^2 - 6*q7*q8^2*q9*s45*s51^2 + 
       q7*q8^3*q9*s45^2*s51^2]*(-4*F[1, 1, 2]^2 + 8*F[1, 1, 2]*F[1, 1, 3] - 
      4*F[1, 1, 3]^2 - 8*F[2, 1, 4] - 8*F[2, 1, 5] - (4*tci[1, 1]^2)/3 - 
      8*F[1, 1, 2]*tci[1, 2] + 8*F[1, 2, 7]*tci[1, 2]))/2 + 
   (r[7*q2 - 4*q3 + q4 + 9*q5 - 3*q6 - 13*q7 + 4*q8 - 2*q2*q3*s12 + 
       3*q3*q7*s12 + 3*q4*q7*s12 + 2*q5*q7*s12 - q7^2*s12 + q2*q8*s12 + 
       q3*q8*s12 - 3*q4*q8*s12 - 4*q5*q8*s12 - 2*q7*q8*s12 - q2*q3*q7*s12^2 - 
       3*q4*q5*q8*s12^2 + q2*q7*q8*s12^2 - 2*q5*q7*q8*s12^2 - q4*q5*s23 + 
       4*q3*q6*s23 - 8*q5*q6*s23 + q4*q9*s23 - 2*q4*q5*s34 - 6*q2*q6*s34 - 
       4*q5*q6*s34 - 3*q4*q7*s34 + 3*q5*q7*s34 + 3*q4*q8*s34 - 4*q5*q8*s34 + 
       4*q6*q8*s34 + 3*q4*q9*s34 + q5*q9*s34 + 3*q7*q9*s34 + q8*q9*s34 + 
       6*q4*q5*q8*s12*s34 - 4*q4*q5*q8*s34^2 + 3*q4*q7*q9*s34^2 + 
       3*q5*q7*q9*s34^2 - q5*q8*q9*s34^2 + 2*q2*q3*s45 + q3*q6*s45 + 
       4*q5*q6*s45 - 6*q3*q7*s45 + 3*q5*q7*s45 - q2*q8*s45 - q3*q8*s45 + 
       q5*q8*s45 + 4*q6*q8*s45 + 3*q7*q8*s45 + 6*q7*q9*s45 - 5*q8*q9*s45 - 
       4*q5*q7*q8*s12*s45 - q7^2*q8*s12*s45 - q5*q7^2*q8*s12^2*s45 + 
       4*q2*q5*q6*s34*s45 - 4*q5*q6*q9*s34*s45 + 3*q5*q7*q9*s34*s45 + 
       2*q5*q8*q9*s34*s45 - q2*q6*q8*s45^2 + q3*q6*q8*s45^2 + 
       3*q5*q7*q8*s45^2 + 3*q5*q7*q9*s45^2 - 3*q5*q8*q9*s45^2 - 
       6*q7*q8*q9*s45^2 - 3*q5*q7*q8*q9*s45^3 - 3*q2*q3*s51 + 2*q3*q6*s51 + 
       9*q2*q7*s51 + 3*q3*q7*s51 - q7^2*s51 + 2*q2*q8*s51 - 2*q3*q8*s51 - 
       q4*q8*s51 - 4*q6*q8*s51 - 3*q7*q8*s51 - q4*q9*s51 + 4*q7*q9*s51 - 
       q8*q9*s51 - 2*q2*q3*q7*s12*s51 - 2*q2*q7*q8*s12*s51 - 
       6*q2*q6*q7*s34*s51 + 2*q2*q6*q8*s45*s51 - q6*q7*q8*s45*s51 + 
       q7^2*q8*s45*s51 - 4*q7*q8*q9*s45*s51 - 4*q2*q3*q7*s51^2 + 
       q6*q7^2*s51^2 - 3*q2*q6*q8*s51^2 + 3*q3*q6*q8*s51^2 + 
       3*q2*q7*q8*s51^2 + 4*q6*q7*q8*s51^2 + q4*q7*q9*s51^2 - 
       q7*q8*q9*s51^2 - q6*q7^2*q8*s45*s51^2 - 3*q2*q6*q7*q8*s51^3]*
     (4*F[1, 1, 1]^2 - 8*F[1, 1, 1]*F[1, 1, 7] + 4*F[1, 1, 7]^2 + 
      8*F[2, 1, 9] + 8*F[2, 1, 10] + (4*tci[1, 1]^2)/3 - 
      8*F[1, 1, 1]*tci[1, 2] + 8*F[1, 2, 8]*tci[1, 2]))/2 + 
   (r[q10 + q2 - 3*q5 + 10*q6 - q7 - 9*q8 - q7*q8*s12 + 4*q5*q6*s23 - 
       3*q6^2*s23 - 2*q5*q6^2*s23^2 + q6^3*s23^2 - 4*q1*q2*s34 - 
       2*q10*q2*s34 + 3*q10*q6*s34 - 5*q5*q6*s34 + 3*q6^2*s34 + 4*q1*q8*s34 - 
       q10*q8*s34 + 6*q5*q8*s34 + 3*q6*q8*s34 + 7*q6*q9*s34 + 2*q7*q9*s34 - 
       7*q8*q9*s34 - q5*q6^2*s23*s34 + q6^3*s23*s34 + q10*q6*q9*s34^2 - 
       2*q5*q6*q9*s34^2 + 2*q6^2*q9*s34^2 - q10*q8*q9*s34^2 + 
       2*q5*q8*q9*s34^2 - 4*q10*q2*s45 - q10*q5*s45 + 2*q10*q6*s45 - 
       3*q2*q6*s45 - 5*q5*q6*s45 + 6*q6^2*s45 + 2*q5*q7*s45 + q10*q8*s45 - 
       2*q5*q8*s45 + 4*q6*q8*s45 - 9*q7*q8*s45 - 7*q7*q9*s45 + 7*q8*q9*s45 - 
       q7^2*q8*s12*s45 + 3*q5*q6^2*s23*s45 - 2*q6^3*s23*s45 - 
       2*q10*q2*q5*s34*s45 + 3*q2*q5*q6*s34*s45 - q2*q6^2*s34*s45 + 
       3*q5*q6^2*s34*s45 - 2*q6^3*s34*s45 + 2*q5*q7*q9*s34*s45 - 
       2*q5*q8*q9*s34*s45 + q5*q6^2*q9*s34^2*s45 - 2*q10*q2*q5*s45^2 + 
       2*q2*q5*q6*s45^2 - 2*q2*q6^2*s45^2 - q5*q6^2*s45^2 + q6^3*s45^2 - 
       q10*q2*q8*s45^2 + q2*q6*q8*s45^2 - 2*q5*q7*q8*s45^2 - 
       2*q5*q7*q9*s45^2 + 2*q5*q8*q9*s45^2 + 7*q7*q8*q9*s45^2 - 
       q2*q5*q6^2*s34*s45^2 + q2*q6^3*s34*s45^2 + 2*q5*q7*q8*q9*s45^3 + 
       4*q1*q2*s51 - 2*q10*q2*s51 - 3*q10*q6*s51 + 4*q2*q6*s51 - 3*q6^2*s51 - 
       4*q1*q7*s51 + 4*q2*q7*s51 + 3*q6*q7*s51 - q7^2*s51 + 6*q10*q8*s51 - 
       4*q2*q8*s51 - 2*q6*q8*s51 + q7*q8*s51 - q10*q9*s51 - 2*q6*q9*s51 - 
       5*q7*q9*s51 + 7*q8*q9*s51 + q10*q6^2*s34*s51 + q2*q6^2*s34*s51 + 
       q6^3*s34*s51 - 4*q1*q2*q7*s34*s51 - 4*q10*q6*q9*s34*s51 - 
       2*q6^2*q9*s34*s51 + 4*q10*q8*q9*s34*s51 + 2*q10*q6^2*q9*s34^2*s51 + 
       5*q2*q6^2*s45*s51 - q6^3*s45*s51 - 4*q10*q2*q8*s45*s51 + 
       4*q1*q6*q8*s45*s51 - 3*q2*q6*q8*s45*s51 + 3*q6^2*q8*s45*s51 + 
       5*q6*q7*q8*s45*s51 + q7^2*q8*s45*s51 + 7*q7*q8*q9*s45*s51 - 
       q2*q6^3*s34*s45*s51 + q2*q6^3*s45^2*s51 - 2*q2*q6^2*q8*s45^2*s51 - 
       5*q2*q6^2*s51^2 + 4*q1*q2*q7*s51^2 + 4*q2*q6*q7*s51^2 + 
       3*q6^2*q7*s51^2 + q6*q7^2*s51^2 - 3*q10*q2*q8*s51^2 + 
       9*q2*q6*q8*s51^2 - 5*q2*q7*q8*s51^2 - 7*q6*q7*q8*s51^2 + 
       2*q10*q6*q9*s51^2 - 3*q10*q8*q9*s51^2 + 2*q7*q8*q9*s51^2 + 
       q2*q6^3*s34*s51^2 + q2*q6^2*q7*s34*s51^2 - 2*q10*q6^2*q9*s34*s51^2 - 
       q2*q6^3*s45*s51^2 + 5*q2*q6^2*q8*s45*s51^2 - 3*q6^2*q7*q8*s45*s51^2 - 
       q6*q7^2*q8*s45*s51^2 + q2*q6^3*q8*s45^2*s51^2 + q2*q6^3*s51^3 - 
       5*q2*q6^2*q7*s51^3 - q6^3*q7*s51^3 - 5*q2*q6^2*q8*s51^3 + 
       9*q2*q6*q7*q8*s51^3 + 5*q6^2*q7*q8*s51^3 + q2*q6^3*q7*s34*s51^3 - 
       q2*q6^3*q8*s45*s51^3 + q6^3*q7*q8*s45*s51^3 + q2*q6^3*q7*s51^4 + 
       q2*q6^3*q8*s51^4 - 5*q2*q6^2*q7*q8*s51^4 - q6^3*q7*q8*s51^4 + 
       q2*q6^3*q7*q8*s51^5]*(-4*F[1, 1, 5]^2 + 4*F[1, 1, 7]^2 + 
      8*F[1, 1, 5]*F[1, 1, 8] - 8*F[1, 1, 7]*F[1, 1, 8] - 8*F[2, 1, 7] + 
      8*F[2, 1, 10] - 8*F[1, 1, 5]*tci[1, 2] + 8*F[1, 2, 8]*tci[1, 2]))/2 + 
   (r[4*q1 - q10 - 12*q2 - q4 - 10*q5 + q6 + 15*q7 - 4*q8 + 2*q9 + 
       4*q2*q5*s12 + 2*q5^2*s12 + 2*q2*q7*s12 - 3*q4*q7*s12 + q5*q7*s12 + 
       6*q2*q8*s12 + 3*q4*q8*s12 - q5*q8*s12 - 7*q7*q8*s12 - q5^3*s12^2 + 
       3*q4*q5*q8*s12^2 - 2*q5^2*q8*s12^2 - 2*q2*q7*q8*s12^2 - 
       q5*q7*q8*s12^2 - q10*q5*s23 + q4*q5*s23 - q5^2*s23 + 4*q5*q6*s23 + 
       q10*q9*s23 - q4*q9*s23 + 2*q5^2*q6*s23^2 + 7*q1*q2*s34 + 
       2*q10*q2*s34 + 4*q1*q5*s34 - q10*q5*s34 + 2*q2*q5*s34 + 2*q4*q5*s34 - 
       3*q5^2*s34 - q10*q6*s34 - 2*q5*q6*s34 + 3*q4*q7*s34 - 8*q5*q7*s34 + 
       q10*q8*s34 - 3*q4*q8*s34 - 5*q5*q8*s34 + q10*q9*s34 - 3*q4*q9*s34 - 
       6*q5*q9*s34 + 2*q6*q9*s34 + 2*q7*q9*s34 - 5*q8*q9*s34 + q5^3*s12*s34 - 
       6*q4*q5*q8*s12*s34 - 2*q5^2*q8*s12*s34 + q5^3*q8*s12^2*s34 + 
       q5^2*q6*s23*s34 + 2*q10*q2*q5*s34^2 + 3*q1*q5*q8*s34^2 + 
       4*q4*q5*q8*s34^2 + 3*q5^2*q8*s34^2 - 2*q10*q6*q9*s34^2 - 
       2*q5*q6*q9*s34^2 - 3*q4*q7*q9*s34^2 - 8*q5*q7*q9*s34^2 + 
       q10*q8*q9*s34^2 + 2*q5*q8*q9*s34^2 - q5^3*q8*s12*s34^2 + 7*q1*q2*s45 + 
       4*q10*q2*s45 + q10*q5*s45 + 7*q2*q5*s45 + 3*q5^2*s45 - 2*q2*q6*s45 - 
       6*q5*q6*s45 - 3*q1*q8*s45 - q10*q8*s45 + 3*q2*q8*s45 - 5*q5*q8*s45 - 
       4*q6*q8*s45 - 2*q7*q8*s45 + 3*q6*q9*s45 - 15*q7*q9*s45 + 3*q8*q9*s45 - 
       6*q5^2*q7*s12*s45 + 3*q5^2*q8*s12*s45 + 5*q5*q7*q8*s12*s45 - 
       q5^3*q8*s12^2*s45 - 2*q5^2*q7*q8*s12^2*s45 + q10*q5^2*s23*s45 - 
       3*q5^2*q6*s23*s45 - 7*q1*q2*q5*s34*s45 + 4*q10*q2*q5*s34*s45 + 
       3*q10*q5^2*s34*s45 + 2*q2*q5^2*s34*s45 - 3*q5^2*q6*s34*s45 - 
       6*q5^2*q7*s34*s45 + 3*q1*q5*q8*s34*s45 + 5*q5^2*q8*s34*s45 + 
       q5*q6*q9*s34*s45 + 6*q5*q7*q9*s34*s45 - 5*q5*q8*q9*s34*s45 - 
       q5^3*q8*s12*s34*s45 + 2*q10*q2*q5^2*s34^2*s45 - q5^2*q6*q9*s34^2*s45 - 
       6*q5^2*q7*q9*s34^2*s45 + 2*q5^2*q8*q9*s34^2*s45 + q10*q2*q5*s45^2 + 
       2*q10*q5^2*s45^2 + 2*q2*q5*q6*s45^2 + q5^2*q6*s45^2 + 
       4*q5^2*q7*s45^2 + q10*q2*q8*s45^2 - 4*q5^2*q8*s45^2 + 
       2*q2*q6*q8*s45^2 - 8*q5*q7*q8*s45^2 - 12*q5*q7*q9*s45^2 + 
       12*q5*q8*q9*s45^2 + 8*q7*q8*q9*s45^2 - q5^3*q7*s12*s45^2 + 
       q5^3*q8*s12*s45^2 + 3*q5^2*q7*q8*s12*s45^2 - q5^3*q7*q8*s12^2*s45^2 + 
       2*q10*q2*q5^2*s34*s45^2 + q2*q5^2*q6*s34*s45^2 - q5^3*q7*s34*s45^2 + 
       q5^3*q8*s34*s45^2 + 5*q5^2*q7*q9*s34*s45^2 - 5*q5^2*q8*q9*s34*s45^2 - 
       q5^3*q7*q9*s34^2*s45^2 + q5^3*q8*q9*s34^2*s45^2 + q5^3*q7*s45^3 - 
       q5^3*q8*s45^3 - 4*q5^2*q7*q8*s45^3 - 5*q5^2*q7*q9*s45^3 + 
       5*q5^2*q8*q9*s45^3 + 12*q5*q7*q8*q9*s45^3 + q5^3*q7*q8*s12*s45^3 + 
       q5^3*q7*q9*s34*s45^3 - q5^3*q8*q9*s34*s45^3 - q5^3*q7*q8*s45^4 - 
       q5^3*q7*q9*s45^4 + q5^3*q8*q9*s45^4 + 5*q5^2*q7*q8*q9*s45^4 + 
       q5^3*q7*q8*q9*s45^5 - 7*q1*q2*s51 + 3*q10*q2*s51 + 2*q2*q6*s51 + 
       14*q1*q7*s51 - 14*q2*q7*s51 - 2*q6*q7*s51 - 6*q10*q8*s51 + q2*q8*s51 + 
       q4*q8*s51 + q7*q8*s51 - 4*q1*q9*s51 + q10*q9*s51 + q4*q9*s51 - 
       8*q7*q9*s51 + 4*q8*q9*s51 + 7*q2*q7*q8*s12*s51 + 7*q1*q2*q7*s34*s51 + 
       2*q10*q6*q9*s34*s51 - 4*q10*q8*q9*s34*s51 + 4*q10*q2*q8*s45*s51 + 
       3*q1*q6*q8*s45*s51 - 2*q2*q6*q8*s45*s51 + 2*q6*q7*q8*s45*s51 + 
       3*q1*q6*q9*s45*s51 - 7*q1*q7*q9*s45*s51 + q7*q8*q9*s45*s51 - 
       7*q1*q2*q7*s51^2 + 2*q2*q6*q7*s51^2 + 3*q10*q2*q8*s51^2 + 
       2*q2*q6*q8*s51^2 - 2*q2*q7*q8*s51^2 - 2*q6*q7*q8*s51^2 - 
       7*q1*q7*q9*s51^2 - q4*q7*q9*s51^2 + 3*q10*q8*q9*s51^2 + 
       q7*q8*q9*s51^2 + 2*q2*q6*q7*q8*s51^3]*(-4*F[1, 1, 6]^2 + 
      4*F[1, 1, 7]^2 + 8*F[1, 1, 6]*F[1, 1, 8] - 8*F[1, 1, 7]*F[1, 1, 8] - 
      8*F[2, 1, 8] + 8*F[2, 1, 10] - 8*F[1, 1, 6]*tci[1, 2] + 
      8*F[1, 2, 8]*tci[1, 2]))/2 + 
   (r[-q2 + 4*q3 - 4*q5 + 6*q6 + q8 + 2*q2*q3*s12 - 3*q3*q7*s12 - q2*q8*s12 - 
       q3*q8*s12 + 4*q7*q8*s12 + q2*q3*q7*s12^2 - q2*q7*q8*s12^2 - 
       4*q3*q6*s23 + 4*q5*q6*s23 - 3*q1*q2*s34 + 6*q2*q6*s34 + 4*q5*q6*s34 - 
       4*q1*q8*s34 + 3*q5*q8*s34 - 4*q6*q8*s34 - 3*q1*q5*q8*s34^2 - 
       3*q1*q2*s45 - 2*q2*q3*s45 - q3*q6*s45 - 4*q5*q6*s45 + 6*q3*q7*s45 + 
       3*q1*q8*s45 + q2*q8*s45 + q3*q8*s45 - 4*q6*q8*s45 - q7*q8*s45 - 
       7*q6*q9*s45 + 3*q7*q9*s45 + 4*q8*q9*s45 + q7^2*q8*s12*s45 + 
       3*q1*q2*q5*s34*s45 - 4*q2*q5*q6*s34*s45 - 3*q1*q5*q8*s34*s45 + 
       q2*q6*q8*s45^2 - q3*q6*q8*s45^2 + 4*q7*q8*q9*s45^2 + 3*q1*q2*s51 + 
       3*q2*q3*s51 - 2*q3*q6*s51 - 10*q1*q7*s51 - 3*q2*q7*s51 - 3*q3*q7*s51 + 
       3*q6*q7*s51 + q7^2*s51 - 2*q2*q8*s51 + 2*q3*q8*s51 + 4*q6*q8*s51 + 
       4*q7*q8*s51 + 3*q7*q9*s51 + 2*q2*q3*q7*s12*s51 - q2*q7*q8*s12*s51 - 
       3*q1*q2*q7*s34*s51 + 6*q2*q6*q7*s34*s51 - 7*q1*q6*q8*s45*s51 - 
       2*q2*q6*q8*s45*s51 - 2*q6*q7*q8*s45*s51 - q7^2*q8*s45*s51 - 
       7*q1*q6*q9*s45*s51 + 7*q1*q7*q9*s45*s51 + 4*q7*q8*q9*s45*s51 + 
       3*q1*q2*q7*s51^2 + 4*q2*q3*q7*s51^2 - q6*q7^2*s51^2 + 
       3*q2*q6*q8*s51^2 - 3*q3*q6*q8*s51^2 - 3*q2*q7*q8*s51^2 - 
       4*q6*q7*q8*s51^2 + 7*q1*q7*q9*s51^2 + q6*q7^2*q8*s45*s51^2 + 
       3*q2*q6*q7*q8*s51^3]*(4*F[1, 1, 1]^2 - 8*F[1, 1, 1]*F[1, 1, 2] + 
      4*F[1, 1, 2]^2 - 4*F[1, 1, 5]^2 + 4*F[1, 1, 7]^2 + 
      8*F[1, 1, 5]*F[1, 1, 8] - 8*F[1, 1, 7]*F[1, 1, 8] + 8*F[2, 1, 2] + 
      8*F[2, 1, 3] - 8*F[2, 1, 7] + 8*F[2, 1, 10] + (4*tci[1, 1]^2)/3 - 
      8*F[1, 1, 1]*tci[1, 2] - 8*F[1, 1, 5]*tci[1, 2] + 
      8*F[1, 2, 6]*tci[1, 2] + 8*F[1, 2, 8]*tci[1, 2]))/2 + 
   (r[-2*q2 - 2*q3 + q4 + q5 + 3*q6 - 9*q8 - 6*q2*q3*s12 + 3*q3*q7*s12 + 
       q4*q7*s12 + q5*q7*s12 + 2*q2*q8*s12 + 3*q3*q8*s12 + q4*q8*s12 + 
       2*q5*q8*s12 - q7*q8*s12 + 2*q8^2*s12 - 3*q2*q3*q7*s12^2 - 
       q4*q5*q8*s12^2 + q2*q7*q8*s12^2 - q5*q7*q8*s12^2 + q7*q8^2*s12^2 - 
       q4*q5*s23 + 2*q3*q6*s23 + q4*q9*s23 + 2*q4*q5*s34 + q2*q6*s34 - 
       2*q2*q7*s34 - q4*q7*s34 - q5*q7*s34 - q4*q8*s34 - 6*q5*q8*s34 - 
       4*q2*q9*s34 - q4*q9*s34 - q5*q9*s34 + 6*q7*q9*s34 - 3*q8*q9*s34 + 
       2*q4*q5*q8*s12*s34 - 4*q4*q5*q8*s34^2 + q4*q7*q9*s34^2 - 
       q5*q7*q9*s34^2 + 3*q5*q8*q9*s34^2 + 6*q2*q3*s45 - q2*q6*s45 - 
       3*q3*q6*s45 - 2*q3*q7*s45 + 2*q5*q7*s45 + 3*q2*q8*s45 - 3*q3*q8*s45 - 
       3*q5*q8*s45 - 2*q7*q8*s45 - q8^2*s45 + 8*q2*q9*s45 - 4*q6*q9*s45 - 
       2*q7*q9*s45 - 2*q8*q9*s45 + 2*q5*q7*q8*s12*s45 + q7*q8^2*s12*s45 - 
       4*q2*q5*q9*s34*s45 + 2*q5*q7*q9*s34*s45 + 3*q5*q8*q9*s34*s45 - 
       q8^2*q9*s34*s45 + 3*q2*q6*q8*s45^2 + 3*q3*q6*q8*s45^2 - 
       3*q5*q7*q8*s45^2 - q7*q8^2*s45^2 + 4*q2*q6*q9*s45^2 - 
       3*q5*q7*q9*s45^2 + 3*q5*q8*q9*s45^2 + 3*q7*q8*q9*s45^2 + 
       q8^2*q9*s45^2 + 3*q5*q7*q8*q9*s45^3 + q7*q8^2*q9*s45^3 - 3*q2*q3*s51 + 
       2*q2*q6*s51 + q2*q7*s51 + 3*q3*q7*s51 - 2*q4*q7*s51 + q6*q7*s51 + 
       3*q2*q8*s51 - q4*q8*s51 + 4*q7*q8*s51 + 8*q2*q9*s51 - q4*q9*s51 - 
       2*q8*q9*s51 - 6*q2*q3*q7*s12*s51 + 4*q2*q7*q8*s12*s51 - 
       q2*q7*q8^2*s12^2*s51 + q2*q6*q7*s34*s51 + 3*q2*q6*q8*s45*s51 + 
       q6*q7*q8*s45*s51 - q7*q8^2*s45*s51 + 4*q2*q6*q9*s45*s51 - 
       2*q7*q8*q9*s45*s51 + 2*q8^2*q9*s45*s51 + 2*q7*q8^2*q9*s45^2*s51 - 
       4*q2*q3*q7*s51^2 + 2*q2*q6*q7*s51^2 + 3*q2*q6*q8*s51^2 + 
       q3*q6*q8*s51^2 - 3*q2*q7*q8*s51^2 - 2*q6*q7*q8*s51^2 + 
       3*q4*q7*q9*s51^2 - 2*q7*q8*q9*s51^2 + q7*q8^2*q9*s45*s51^2 + 
       3*q2*q6*q7*q8*s51^3]*(-4*F[1, 1, 1]^2 + 4*F[1, 1, 8]^2 + 
      8*F[1, 1, 1]*F[1, 1, 9] - 8*F[1, 1, 8]*F[1, 1, 9] - 8*F[2, 1, 9] + 
      8*F[2, 1, 12] + 8*F[1, 1, 1]*tci[1, 2] - 8*F[1, 2, 9]*tci[1, 2]))/2 + 
   (r[8*q2 + 2*q3 - 6*q7 + 4*q8 + 6*q2*q3*s12 - 3*q3*q7*s12 - 2*q2*q8*s12 - 
       3*q3*q8*s12 - 4*q5*q8*s12 + 2*q7*q8*s12 - q8^2*s12 + 
       3*q2*q3*q7*s12^2 - q2*q7*q8*s12^2 - q7*q8^2*s12^2 - 2*q3*q6*s23 - 
       7*q1*q2*s34 - q2*q6*s34 + 2*q2*q7*s34 + 4*q1*q8*s34 + 11*q5*q8*s34 - 
       7*q1*q5*q8*s34^2 - 7*q1*q2*s45 - 6*q2*q3*s45 + q2*q6*s45 + 
       3*q3*q6*s45 + 2*q3*q7*s45 + 7*q1*q8*s45 - 3*q2*q8*s45 + 3*q3*q8*s45 + 
       4*q7*q8*s45 - 4*q2*q9*s45 + q6*q9*s45 + 3*q7*q9*s45 - 
       4*q5*q7*q8*s12*s45 + 7*q1*q2*q5*s34*s45 - 7*q1*q5*q8*s34*s45 - 
       3*q2*q6*q8*s45^2 - 3*q3*q6*q8*s45^2 - 4*q2*q6*q9*s45^2 + 7*q1*q2*s51 + 
       3*q2*q3*s51 - 2*q2*q6*s51 - 10*q1*q7*s51 + 9*q2*q7*s51 - 3*q3*q7*s51 + 
       2*q6*q7*s51 - 3*q2*q8*s51 - 2*q7*q8*s51 - 4*q2*q9*s51 + 3*q7*q9*s51 + 
       6*q2*q3*q7*s12*s51 - 7*q2*q7*q8*s12*s51 + q2*q7*q8^2*s12^2*s51 - 
       7*q1*q2*q7*s34*s51 - q2*q6*q7*s34*s51 - 3*q1*q6*q8*s45*s51 - 
       3*q2*q6*q8*s45*s51 - 4*q6*q7*q8*s45*s51 - 3*q1*q6*q9*s45*s51 - 
       4*q2*q6*q9*s45*s51 + 3*q1*q7*q9*s45*s51 + 7*q1*q2*q7*s51^2 + 
       4*q2*q3*q7*s51^2 - 2*q2*q6*q7*s51^2 - 3*q2*q6*q8*s51^2 - 
       q3*q6*q8*s51^2 + 3*q2*q7*q8*s51^2 + 2*q6*q7*q8*s51^2 + 
       3*q1*q7*q9*s51^2 - 3*q2*q6*q7*q8*s51^3]*(-4*F[1, 1, 1]^2 + 
      4*F[1, 1, 4]^2 + 8*F[1, 1, 1]*F[1, 1, 6] - 8*F[1, 1, 4]*F[1, 1, 6] + 
      4*F[1, 1, 8]^2 - 4*F[1, 1, 9]^2 - 8*F[1, 1, 8]*F[1, 1, 10] + 
      8*F[1, 1, 9]*F[1, 1, 10] - 8*F[2, 1, 2] + 8*F[2, 1, 6] + 
      8*F[2, 1, 12] - 8*F[2, 1, 15] + (4*tci[1, 1]^2)/3 + 
      8*F[1, 1, 1]*tci[1, 2] + 8*F[1, 1, 10]*tci[1, 2] - 
      8*F[1, 2, 3]*tci[1, 2] - 8*F[1, 2, 9]*tci[1, 2]))/2 + 
   (r[4*q1 + q10 + q4 - 3*q5 + 6*q6 - 5*q7 - q8 - q9 + q4*q7*s12 + 
       q5*q7*s12 + q4*q8*s12 - q5*q8*s12 + 2*q7*q8*s12 - q4*q5*q8*s12^2 - 
       q5*q7*q8*s12^2 + q10*q5*s23 - q4*q5*s23 - 2*q10*q9*s23 + q4*q9*s23 - 
       3*q1*q2*s34 - q10*q2*s34 + 4*q1*q5*s34 + 2*q4*q5*s34 + 3*q10*q7*s34 - 
       q4*q7*s34 - q5*q7*s34 - q4*q8*s34 + 9*q5*q8*s34 + 2*q10*q9*s34 - 
       9*q2*q9*s34 - q4*q9*s34 - 6*q5*q9*s34 + 4*q6*q9*s34 + 5*q7*q9*s34 - 
       8*q8*q9*s34 - 4*q9^2*s34 + 2*q4*q5*q8*s12*s34 - 2*q10*q2*q5*s34^2 + 
       q10*q5*q7*s34^2 - 7*q1*q5*q8*s34^2 - 4*q4*q5*q8*s34^2 + 
       2*q2*q5*q9*s34^2 + q4*q7*q9*s34^2 - 2*q5*q7*q9*s34^2 + 
       8*q5*q8*q9*s34^2 - q2*q9^2*s34^2 + 2*q6*q9^2*s34^2 + 2*q7*q9^2*s34^2 - 
       3*q1*q2*s45 + q10*q5*s45 + q10*q7*s45 + 6*q5*q7*s45 + 7*q1*q8*s45 - 
       8*q5*q8*s45 - 3*q7*q8*s45 - q2*q9*s45 - q6*q9*s45 - 16*q7*q9*s45 + 
       16*q8*q9*s45 - q5*q7*q8*s12*s45 + 3*q1*q2*q5*s34*s45 - 
       2*q10*q2*q5*s34*s45 + 4*q10*q5*q7*s34*s45 - 7*q1*q5*q8*s34*s45 - 
       q2*q5*q9*s34*s45 + 5*q5*q7*q9*s34*s45 - 6*q5*q8*q9*s34*s45 + 
       3*q2*q9^2*s34*s45 - 13*q7*q9^2*s34*s45 + 14*q8*q9^2*s34*s45 - 
       q2*q5*q9^2*s34^2*s45 + 2*q5*q7*q9^2*s34^2*s45 - 
       6*q5*q8*q9^2*s34^2*s45 - 2*q7*q9^3*s34^2*s45 + 3*q10*q5*q7*s45^2 - 
       8*q5*q7*q8*s45^2 - 3*q2*q6*q9*s45^2 - 12*q5*q7*q9*s45^2 + 
       12*q5*q8*q9*s45^2 + 22*q7*q8*q9*s45^2 + q2*q9^2*s45^2 - 
       q6*q9^2*s45^2 + 12*q7*q9^2*s45^2 - 12*q8*q9^2*s45^2 - 
       5*q5*q7*q9^2*s34*s45^2 + 5*q5*q8*q9^2*s34*s45^2 + 
       3*q7*q9^3*s34*s45^2 - 3*q8*q9^3*s34*s45^2 - q5*q7*q9^3*s34^2*s45^2 + 
       q5*q8*q9^3*s34^2*s45^2 + 12*q5*q7*q8*q9*s45^3 + q2*q6*q9^2*s45^3 + 
       5*q5*q7*q9^2*s45^3 - 5*q5*q8*q9^2*s45^3 - 12*q7*q8*q9^2*s45^3 - 
       3*q7*q9^3*s45^3 + 3*q8*q9^3*s45^3 + q5*q7*q9^3*s34*s45^3 - 
       q5*q8*q9^3*s34*s45^3 - 5*q5*q7*q8*q9^2*s45^4 - q5*q7*q9^3*s45^4 + 
       q5*q8*q9^3*s45^4 + 3*q7*q8*q9^3*s45^4 + q5*q7*q8*q9^3*s45^5 + 
       3*q1*q2*s51 + 2*q10*q6*s51 - 6*q1*q7*s51 - 3*q10*q7*s51 + 
       7*q2*q7*s51 - 2*q4*q7*s51 + 4*q6*q7*s51 - 2*q2*q8*s51 - q4*q8*s51 + 
       2*q6*q8*s51 - q7*q8*s51 - 4*q1*q9*s51 - 3*q10*q9*s51 + 8*q2*q9*s51 - 
       q4*q9*s51 - 3*q6*q9*s51 - 2*q7*q9*s51 + q8*q9*s51 + q9^2*s51 + 
       q10*q9^2*s23*s51 - 3*q1*q2*q7*s34*s51 - 2*q10*q9^2*s34*s51 + 
       3*q2*q9^2*s34*s51 - 2*q6*q9^2*s34*s51 - 8*q7*q9^2*s34*s51 - 
       q9^3*s34*s51 + 2*q10*q6*q9^2*s34^2*s51 - q7*q9^3*s34^2*s51 + 
       2*q10*q6*q7*s45*s51 - 7*q1*q6*q8*s45*s51 - 2*q2*q6*q8*s45*s51 - 
       5*q6*q7*q8*s45*s51 - 7*q1*q6*q9*s45*s51 + 3*q1*q7*q9*s45*s51 + 
       11*q7*q8*q9*s45*s51 - q2*q9^2*s45*s51 + 9*q7*q9^2*s45*s51 - 
       10*q8*q9^2*s45*s51 + 3*q7*q9^3*s34*s45*s51 + q2*q6*q9^2*s45^2*s51 - 
       9*q7*q8*q9^2*s45^2*s51 - 3*q7*q9^3*s45^2*s51 + 3*q8*q9^3*s45^2*s51 + 
       3*q7*q8*q9^3*s45^3*s51 + 3*q1*q2*q7*s51^2 + 3*q10*q6*q7*s51^2 + 
       2*q2*q6*q8*s51^2 - 2*q2*q7*q8*s51^2 + q10*q6*q9*s51^2 + 
       3*q1*q7*q9*s51^2 + 3*q4*q7*q9*s51^2 + q7*q8*q9*s51^2 + 
       2*q10*q9^2*s51^2 - 2*q2*q9^2*s51^2 + 2*q7*q9^2*s51^2 + q9^3*s51^2 - 
       2*q10*q6*q9^2*s34*s51^2 + q7*q9^3*s34*s51^2 - 2*q7*q8*q9^2*s45*s51^2 - 
       q7*q9^3*s45*s51^2 + q7*q8*q9^3*s45^2*s51^2 + 2*q2*q6*q7*q8*s51^3]*
     (-4*F[1, 1, 2]^2 + 8*F[1, 1, 2]*F[1, 1, 8] - 4*F[1, 1, 8]^2 - 
      8*F[2, 1, 11] - 8*F[2, 1, 12] - (4*tci[1, 1]^2)/3 - 
      8*F[1, 1, 2]*tci[1, 2] + 8*F[1, 2, 9]*tci[1, 2]))/2 + 
   (r[q10 - q2 - q5 + 5*q6 + 2*q7 - 6*q8 + 4*q2^2*s12 + 4*q2*q5*s12 + 
       7*q2*q7*s12 - 6*q5*q7*s12 - 8*q2*q8*s12 + q5*q8*s12 - q7*q8*s12 - 
       q8^2*s12 - q2*q7*q8*s12^2 - 2*q5*q7*q8*s12^2 - q7*q8^2*s12^2 - 
       4*q1*q2*s34 + q10*q2*s34 + 5*q2^2*s34 + 7*q2*q5*s34 + 4*q2*q6*s34 - 
       3*q10*q7*s34 - 3*q2*q7*s34 - 3*q5*q7*s34 + 4*q1*q8*s34 - q5*q8*s34 - 
       6*q2*q9*s34 + 2*q6*q9*s34 + 6*q7*q9*s34 + 2*q10*q2^2*s34^2 + 
       q10*q2*q5*s34^2 - q10*q5*q7*s34^2 + q2^2*q9*s34^2 + 2*q2*q5*q9*s34^2 - 
       2*q5*q7*q9*s34^2 - q10*q2*s45 + 5*q2^2*s45 - q10*q5*s45 + 
       2*q2*q5*s45 - 6*q2*q6*s45 - q10*q7*s45 - q5*q7*s45 - 2*q5*q8*s45 - 
       2*q7*q8*s45 - 5*q2*q9*s45 + 5*q6*q9*s45 - 2*q7*q9*s45 + 2*q8*q9*s45 + 
       3*q5*q7*q8*s12*s45 + 3*q10*q2^2*s34*s45 + q2^3*s34*s45 + 
       4*q10*q2*q5*s34*s45 + 2*q2^2*q5*s34*s45 - 2*q2^2*q6*s34*s45 - 
       4*q10*q5*q7*s34*s45 - 3*q2^2*q9*s34*s45 + 2*q5*q7*q9*s34*s45 - 
       2*q5*q8*q9*s34*s45 + 2*q10*q2^2*q5*s34^2*s45 + q2^2*q5*q9*s34^2*s45 + 
       2*q10*q2*q5*s45^2 + 6*q2^2*q6*s45^2 - 3*q10*q5*q7*s45^2 - 
       2*q5*q7*q8*s45^2 - q2^2*q9*s45^2 - 4*q2*q6*q9*s45^2 - 
       2*q5*q7*q9*s45^2 + 2*q5*q8*q9*s45^2 + 2*q7*q8*q9*s45^2 + 
       2*q10*q2^2*q5*s34*s45^2 + q2^3*q6*s34*s45^2 - q2^2*q6*q9*s45^3 + 
       2*q5*q7*q8*q9*s45^3 + 4*q1*q2*s51 - q10*q2*s51 - 6*q2^2*s51 + 
       q2*q6*s51 - 4*q1*q7*s51 + 3*q10*q7*s51 + 7*q2*q7*s51 - 4*q6*q7*s51 + 
       2*q2*q8*s51 - q10*q9*s51 - 2*q6*q9*s51 + 2*q2^3*s12*s51 - 
       3*q2^2*q7*s12*s51 + 4*q2^2*q8*s12*s51 - 5*q2*q7*q8*s12*s51 + 
       q2*q7*q8^2*s12^2*s51 + q10*q2^2*s34*s51 - q2^3*s34*s51 + 
       q2^2*q6*s34*s51 - 4*q1*q2*q7*s34*s51 + 3*q2^2*q7*s34*s51 + 
       3*q2*q6*q7*s34*s51 - 3*q2^2*q9*s34*s51 + 2*q10*q6*q9*s34*s51 + 
       q2^3*s45*s51 - 3*q2^2*q6*s45*s51 - 2*q10*q6*q7*s45*s51 + 
       4*q2^2*q8*s45*s51 + 4*q1*q6*q8*s45*s51 - 2*q2*q6*q8*s45*s51 + 
       2*q6*q7*q8*s45*s51 + q2^2*q9*s45*s51 - 3*q2*q6*q9*s45*s51 - 
       q2^3*q6*s34*s45*s51 + q2^3*q6*s45^2*s51 + 4*q2^2*q6*q8*s45^2*s51 - 
       q2^2*q6*q9*s45^2*s51 - q2^3*s51^2 + 2*q2^2*q6*s51^2 + 
       4*q1*q2*q7*s51^2 - 4*q2^2*q7*s51^2 - 3*q10*q6*q7*s51^2 - 
       q2*q6*q7*s51^2 - q2^2*q8*s51^2 + q2*q7*q8*s51^2 + 2*q2^2*q9*s51^2 - 
       2*q10*q6*q9*s51^2 + 2*q2^3*q7*s12*s51^2 + q2^3*q8*s12*s51^2 - 
       q2^3*q7*q8*s12^2*s51^2 + q2^3*q6*s34*s51^2 - q2^3*q7*s34*s51^2 - 
       q2^3*q6*s45*s51^2 + q2^3*q8*s45*s51^2 - 2*q2^2*q6*q8*s45*s51^2 + 
       q2^3*q6*q8*s45^2*s51^2 + q2^3*q6*s51^3 - q2^3*q7*s51^3 + 
       q2^2*q6*q7*s51^3 - q2^3*q8*s51^3 + q2^2*q6*q8*s51^3 - 
       q2*q6*q7*q8*s51^3 + q2^3*q7*q8*s12*s51^3 + q2^3*q6*q7*s34*s51^3 - 
       q2^3*q6*q8*s45*s51^3 + q2^3*q6*q7*s51^4 + q2^3*q6*q8*s51^4 - 
       q2^3*q7*q8*s51^4 + q2^3*q6*q7*q8*s51^5]*(-4*F[1, 1, 8]^2 + 
      4*F[1, 1, 9]^2 + 8*F[1, 1, 8]*F[1, 1, 10] - 8*F[1, 1, 9]*F[1, 1, 10] - 
      8*F[2, 1, 12] + 8*F[2, 1, 15] - (4*tci[1, 1]^2)/3 - 
      8*F[1, 1, 10]*tci[1, 2] + 8*F[1, 2, 9]*tci[1, 2]))/2 + 
   (r[-6*q2 + 8*q20 + 9*q23 + 5*q6 + 6*q7 + 2*q5^2*s12 + 6*q5*q8*s12 + 
       12*q7*q8*s12 - 8*q20*q5*s23 + 2*q23*q5*s23 - 2*q5^2*s23 + 
       8*q5*q6*s23 + 4*q20*q5^2*s23^2 - 2*q5^2*q6*s23^2 - 2*q5*q6^2*s23^2 + 
       6*q2*q23*s34 - 2*q20*q5*s34 + 2*q23*q5*s34 + 2*q2*q6*s34 - 
       q23*q6*s34 + 2*q5*q6*s34 - 2*q6^2*s34 + 4*q23*q7*s34 - 4*q20*q8*s34 - 
       8*q2*q9*s34 - 2*q20*q9*s34 + 8*q7*q9*s34 - 2*q5^2*q8*s12*s34 + 
       2*q20*q5^2*s23*s34 - 2*q5^2*q6*s23*s34 - 2*q5*q6^2*s23*s34 + 
       2*q2^2*q23*s34^2 - 2*q2^2*q9*s34^2 - 2*q2*q9^2*s34^2 + 
       2*q7*q9^2*s34^2 + 2*q2*q20*s45 + 6*q20*q5*s45 - 10*q2*q6*s45 - 
       5*q23*q6*s45 - 8*q5*q6*s45 + 2*q6^2*s45 + 4*q23*q7*s45 + 8*q5*q7*s45 - 
       4*q20*q8*s45 - 8*q5*q8*s45 - 6*q7*q8*s45 + 2*q2*q9*s45 - 
       16*q7*q9*s45 + 14*q8*q9*s45 + 2*q5^2*q8*s12*s45 + 6*q5*q7*q8*s12*s45 - 
       6*q20*q5^2*s23*s45 + 4*q5^2*q6*s23*s45 + 4*q5*q6^2*s23*s45 - 
       6*q2^2*q23*s34*s45 + 2*q2*q20*q5*s34*s45 + 2*q2*q23*q5*s34*s45 - 
       6*q20*q5^2*s34*s45 - 2*q2*q5*q6*s34*s45 + 4*q5^2*q6*s34*s45 + 
       2*q2*q6^2*s34*s45 + 4*q5*q6^2*s34*s45 + 2*q5^2*q8*s34*s45 + 
       4*q2^2*q9*s34*s45 - 2*q2*q5*q9*s34*s45 + 2*q20*q5*q9*s34*s45 + 
       10*q5*q7*q9*s34*s45 - 10*q5*q8*q9*s34*s45 + 4*q2*q9^2*s34*s45 - 
       4*q7*q9^2*s34*s45 + 2*q2^2*q23*q5*s34^2*s45 - 2*q2^2*q5*q9*s34^2*s45 - 
       2*q20*q5^2*q9*s34^2*s45 + 2*q5^2*q8*q9*s34^2*s45 - 
       2*q2*q5*q9^2*s34^2*s45 + 2*q5*q7*q9^2*s34^2*s45 - 2*q2^2*q23*s45^2 + 
       2*q20*q5^2*s45^2 + 2*q2^2*q6*s45^2 + 6*q2*q23*q6*s45^2 - 
       2*q5^2*q6*s45^2 - 2*q2*q6^2*s45^2 - 2*q5*q6^2*s45^2 + 
       2*q5^2*q7*s45^2 - 2*q5^2*q8*s45^2 - 8*q5*q7*q8*s45^2 - 
       12*q5*q7*q9*s45^2 + 12*q5*q8*q9*s45^2 + 16*q7*q8*q9*s45^2 + 
       4*q7*q9^2*s45^2 - 4*q8*q9^2*s45^2 + 2*q5^2*q7*q8*s12*s45^2 + 
       2*q2*q20*q5^2*s34*s45^2 - 2*q2*q5^2*q6*s34*s45^2 - 
       2*q2*q5*q6^2*s34*s45^2 + 2*q5^2*q7*q9*s34*s45^2 - 
       2*q5^2*q8*q9*s34*s45^2 - 2*q5*q7*q9^2*s34*s45^2 + 
       2*q5*q8*q9^2*s34*s45^2 - 2*q2^2*q23*q6*s45^3 - 2*q5^2*q7*q8*s45^3 - 
       2*q5^2*q7*q9*s45^3 + 2*q5^2*q8*q9*s45^3 + 12*q5*q7*q8*q9*s45^3 + 
       2*q5*q7*q9^2*s45^3 - 2*q5*q8*q9^2*s45^3 - 4*q7*q8*q9^2*s45^3 + 
       2*q5^2*q7*q8*q9*s45^4 - 2*q5*q7*q8*q9^2*s45^4 - 4*q2^2*s51 + 
       2*q2*q20*s51 - 8*q2*q23*s51 + 8*q2*q6*s51 + q23*q6*s51 - 4*q2*q7*s51 - 
       2*q6*q7*s51 - 4*q2*q8*s51 + 4*q7*q8*s51 + 8*q2*q9*s51 + 2*q20*q9*s51 - 
       6*q7*q9*s51 + 2*q2*q7*q8*s12*s51 - 6*q2^2*q23*s34*s51 - 
       2*q2*q6^2*s34*s51 + 2*q2*q6*q7*s34*s51 + 4*q2^2*q9*s34*s51 + 
       4*q2*q9^2*s34*s51 - 2*q7*q9^2*s34*s51 + 2*q2^2*q23*s45*s51 - 
       2*q2^2*q6*s45*s51 + 2*q2*q23*q6*s45*s51 + 2*q2*q6^2*s45*s51 - 
       6*q2*q6*q8*s45*s51 + 2*q6*q7*q8*s45*s51 - 2*q2^2*q9*s45*s51 + 
       6*q7*q8*q9*s45*s51 - 2*q2*q9^2*s45*s51 + 2*q7*q9^2*s45*s51 - 
       2*q2^2*q23*q6*s45^2*s51 - 2*q2*q6^2*q8*s45^2*s51 - 
       2*q7*q8*q9^2*s45^2*s51 + 4*q2^2*q23*s51^2 + 2*q2^2*q6*s51^2 - 
       2*q2*q6^2*s51^2 - 2*q2^2*q7*s51^2 + 6*q2*q6*q7*s51^2 + 
       2*q6^2*q7*s51^2 - 2*q2^2*q8*s51^2 + 6*q2*q6*q8*s51^2 - 
       2*q2*q7*q8*s51^2 - 6*q6*q7*q8*s51^2 - 2*q2^2*q9*s51^2 - 
       2*q2*q9^2*s51^2 + 2*q2^2*q7*q8*s12*s51^2 - 2*q2*q6^2*q7*s34*s51^2 - 
       2*q2^2*q6*q8*s45*s51^2 + 2*q2*q6^2*q8*s45*s51^2 - 
       2*q6^2*q7*q8*s45*s51^2 + 2*q2^2*q6*q7*s51^3 - 2*q2*q6^2*q7*s51^3 + 
       2*q2^2*q6*q8*s51^3 - 2*q2*q6^2*q8*s51^3 - 2*q2^2*q7*q8*s51^3 + 
       4*q2*q6*q7*q8*s51^3 + 2*q6^2*q7*q8*s51^3 + 2*q2^2*q6*q7*q8*s51^4 - 
       2*q2*q6^2*q7*q8*s51^4]*((-2*F[1, 1, 6]^3)/3 + (2*F[1, 1, 8]^3)/3 - 
      (F[1, 1, 6]*tci[1, 1]^2)/3 + (7*F[1, 1, 8]*tci[1, 1]^2)/3 - 
      2*F[1, 1, 8]^2*tci[1, 2] - tci[1, 2]^3))/2 + 
   (r[-q19 + 2*q2 - 2*q22 - 4*q5 - 2*q6 - q7 + q8 + 8*q9 - q19*q2*s12 - 
       2*q19*q5*s12 + 3*q2*q8*s12 - 3*q5*q8*s12 - q7*q8*s12 - 
       q19*q2*q7*s12^2 + q2*q7*q8*s12^2 - q5*q8^2*s12^2 + q7*q8^2*s12^2 - 
       q19*q6*s23 - q5*q6*s23 - q5*q6^2*s23^2 + q5*q6*s34 - q6^2*s34 + 
       3*q2*q9*s34 - 8*q5*q9*s34 - 3*q7*q9*s34 + q5*q8^2*s12*s34 - 
       q5*q6^2*s23*s34 - q19*q2*s45 - 2*q2^2*s45 + 2*q19*q6*s45 - q2*q6*s45 + 
       2*q5*q6*s45 - 3*q5*q7*s45 - 2*q7^2*s45 + 3*q5*q8*s45 + 5*q7*q8*s45 + 
       q2*q9*s45 - q6*q9*s45 + 7*q7*q9*s45 - 7*q8*q9*s45 - 
       3*q5*q7*q8*s12*s45 + q5*q8^2*s12*s45 - q5*q7*q8^2*s12^2*s45 + 
       q5*q6^2*s23*s45 - q2*q5*q6*s34*s45 + q2*q6^2*s34*s45 + 
       2*q5*q6^2*s34*s45 - 2*q2^2*q9*s34*s45 + 3*q2*q5*q9*s34*s45 - 
       3*q5*q6*q9*s34*s45 - 3*q5*q7*q9*s34*s45 - 2*q7^2*q9*s34*s45 + 
       3*q5*q8*q9*s34*s45 - q19*q2*q6*s45^2 - 5*q2*q5*q6*s45^2 - 
       q5*q7^2*s45^2 + 4*q5*q7*q8*s45^2 + 2*q7^2*q8*s45^2 - q5*q8^2*s45^2 - 
       q7*q8^2*s45^2 - q2^2*q9*s45^2 + 4*q2*q5*q9*s45^2 + 7*q2*q6*q9*s45^2 - 
       4*q5*q6*q9*s45^2 + 4*q5*q7*q9*s45^2 + 3*q7^2*q9*s45^2 - 
       4*q5*q8*q9*s45^2 - 11*q7*q8*q9*s45^2 + 2*q8^2*q9*s45^2 - 
       q5*q7^2*q8*s12*s45^2 + q5*q7*q8^2*s12*s45^2 - q2*q5*q6^2*s34*s45^2 - 
       q2^2*q5*q9*s34*s45^2 - q5*q6^2*q9*s34*s45^2 - q5*q7^2*q9*s34*s45^2 - 
       q5*q8^2*q9*s34*s45^2 + q2^2*q5*q6*s45^3 - q2*q5*q6^2*s45^3 + 
       q5*q7^2*q8*s45^3 - q5*q7*q8^2*s45^3 - q2^2*q5*q9*s45^3 - 
       2*q2^2*q6*q9*s45^3 + 6*q2*q5*q6*q9*s45^3 + q2*q6^2*q9*s45^3 - 
       q5*q6^2*q9*s45^3 + q5*q7^2*q9*s45^3 - 6*q5*q7*q8*q9*s45^3 - 
       3*q7^2*q8*q9*s45^3 + q5*q8^2*q9*s45^3 + 2*q7*q8^2*q9*s45^3 - 
       q2^2*q5*q6*q9*s45^4 + q2*q5*q6^2*q9*s45^4 - q5*q7^2*q8*q9*s45^4 + 
       q5*q7*q8^2*q9*s45^4 - q2^2*s51 + q2*q6*s51 + q22*q6*s51 - 
       2*q6*q7*s51 - q22*q8*s51 - 3*q2*q9*s51 - 2*q22*q9*s51 + 3*q7*q9*s51 - 
       q19*q2^2*s12*s51 - q19*q2*q7*s12*s51 + q2*q7*q8*s12*s51 + 
       q19*q2^2*q7*s12^2*s51 - q2^2*q7*q8*s12^2*s51 - q2*q7*q8^2*s12^2*s51 + 
       q2*q22*q6*s34*s51 - q2*q6^2*s34*s51 - q2^2*q9*s34*s51 - 
       q7^2*q9*s34*s51 - q19*q2^2*s45*s51 + q19*q2*q6*s45*s51 - 
       q22*q6*q8*s45*s51 - q6*q7*q8*s45*s51 + q2^2*q9*s45*s51 + 
       q2*q6*q9*s45*s51 + 3*q7^2*q9*s45*s51 - 5*q7*q8*q9*s45*s51 - 
       q19*q2^2*q6*s45^2*s51 - q2^2*q6*q9*s45^2*s51 - 
       3*q7^2*q8*q9*s45^2*s51 + q7*q8^2*q9*s45^2*s51 - q2*q22*q6*s51^2 - 
       q22*q6^2*s51^2 - q6^2*q7*s51^2 - q6*q7^2*s51^2 + q2^2*q9*s51^2 + 
       q7^2*q9*s51^2 + q2*q22*q6^2*s34*s51^2 + q22*q6^2*q8*s45*s51^2 + 
       q6^2*q7*q8*s45*s51^2 + q6*q7^2*q8*s45*s51^2 - q7^2*q8*q9*s45*s51^2]*
     ((-4*F[1, 1, 3]^3)/3 + (4*F[1, 1, 6]^3)/3 - (14*F[1, 1, 3]*tci[1, 1]^2)/
       3 + (2*F[1, 1, 6]*tci[1, 1]^2)/3 + 4*F[1, 1, 3]^2*tci[1, 2] + 
      2*tci[1, 2]^3))/2 + 
   (r[-2*q11 + q15 - 2*q2 + 2*q5 + 6*q6 - 2*q8 + 2*q15*q2*s12 + q15*q5*s12 + 
       q5^2*s12 - 3*q5*q7*s12 + 2*q7^2*s12 + q8^2*s12 - q15*q5*q8*s12^2 + 
       q5*q7*q8*s12^2 - q7^2*q8*s12^2 + q11*q5*s23 - q5^2*s23 - 
       2*q11*q6*s23 - 3*q5*q6*s23 + q5^2*q6*s23^2 - q11*q5*s34 + q15*q5*s34 - 
       q5^2*s34 - q11*q8*s34 - 2*q15*q9*s34 + 2*q2*q9*s34 - q8*q9*s34 + 
       q5^2*q6*s23*s34 + q11*q5*q8*s34^2 + q15*q5*q9*s34^2 - q2*q5*q9*s34^2 + 
       q5*q6*q9*s34^2 - q5*q8*q9*s34^2 - 5*q2*q6*s45 + 3*q5*q6*s45 + 
       2*q11*q8*s45 - q8^2*s45 + q6*q9*s45 - q8*q9*s45 + q15*q5^2*s12*s45 - 
       q15*q5*q8*s12*s45 + q5*q7*q8*s12*s45 - q7^2*q8*s12*s45 + 
       q7*q8^2*s12*s45 + q15*q5^2*q8*s12^2*s45 - q5^2*q7*q8*s12^2*s45 + 
       q5*q7^2*q8*s12^2*s45 - q5^2*q6*s23*s45 + q15*q5^2*s34*s45 + 
       q2*q5*q6*s34*s45 - 2*q5^2*q6*s34*s45 - q11*q5*q8*s34*s45 - 
       3*q11*q8^2*s34*s45 - q15*q5*q9*s34*s45 + q2*q5*q9*s34*s45 - 
       q5*q6*q9*s34*s45 + q5*q8*q9*s34*s45 + 2*q8^2*q9*s34*s45 + 
       2*q2*q9^2*s34*s45 - 2*q8*q9^2*s34*s45 + q11*q5*q8^2*s34^2*s45 + 
       q15*q5^2*q9*s34^2*s45 - q2*q5^2*q9*s34^2*s45 - q5*q8^2*q9*s34^2*s45 - 
       q5*q6*q9^2*s34^2*s45 + q5*q8*q9^2*s34^2*s45 + q11*q8^2*s45^2 - 
       q7*q8^2*s45^2 - 2*q2*q6*q9*s45^2 + q2*q9^2*s45^2 - q6*q9^2*s45^2 + 
       q2*q5^2*q6*s34*s45^2 - q2*q5^2*q9*s34*s45^2 + q5^2*q6*q9*s34*s45^2 + 
       q2*q5*q9^2*s34*s45^2 - q5*q6*q9^2*s34*s45^2 + q2*q5^2*q6*s45^3 + 
       q11*q7*q8^2*s45^3 - q2*q5^2*q9*s45^3 - 2*q2*q5*q6*q9*s45^3 + 
       q5^2*q6*q9*s45^3 + q2*q5*q9^2*s45^3 + 2*q2*q6*q9^2*s45^3 - 
       q5*q6*q9^2*s45^3 - q2*q5^2*q6*q9*s45^4 + q2*q5*q6*q9^2*s45^4 - 
       2*q2*q6*s51 + 2*q2*q7*s51 + q6*q7*s51 - q7^2*s51 - q11*q8*s51 + 
       q2*q8*s51 + q15*q9*s51 - q2*q9*s51 + 2*q8*q9*s51 - 2*q2*q7^2*s12*s51 - 
       q2*q7*q8*s12*s51 + q7^2*q8*s12*s51 - q7*q8^2*s12*s51 + 
       q2*q7^2*q8*s12^2*s51 - q2*q6*q7*s34*s51 + q2*q7^2*s34*s51 + 
       q2*q9^2*s34*s51 + q2*q6*q8*s45*s51 - q11*q7*q8*s45*s51 - 
       q6*q7*q8*s45*s51 + q7^2*q8*s45*s51 + 3*q11*q8^2*s45*s51 - 
       q7*q8^2*s45*s51 - q2*q6*q9*s45*s51 - q8^2*q9*s45*s51 - 
       q2*q9^2*s45*s51 + q8*q9^2*s45*s51 + 2*q11*q7*q8^2*s45^2*s51 + 
       q2*q6*q9^2*s45^2*s51 - 3*q2*q6*q7*s51^2 + q2*q7^2*s51^2 + 
       q6*q7^2*s51^2 - q2*q6*q8*s51^2 - q11*q7*q8*s51^2 + q2*q7*q8*s51^2 + 
       2*q6*q7*q8*s51^2 - q7^2*q8*s51^2 - q2*q8^2*s51^2 + q7*q8^2*s51^2 - 
       q2*q9^2*s51^2 - q2*q7^2*q8*s12*s51^2 + q2*q7*q8^2*s12*s51^2 - 
       q2*q6*q7^2*s34*s51^2 - q6*q7^2*q8*s45*s51^2 - q2*q6*q8^2*s45*s51^2 + 
       q11*q7*q8^2*s45*s51^2 - q2*q6*q7^2*s51^3 - 2*q2*q6*q7*q8*s51^3 + 
       q2*q7^2*q8*s51^3 + q6*q7^2*q8*s51^3 + q2*q6*q8^2*s51^3 - 
       q2*q7*q8^2*s51^3 - q6*q7*q8^2*s51^3 - q2*q6*q7^2*q8*s51^4 + 
       q2*q6*q7*q8^2*s51^4]*((-4*F[1, 1, 4]^3)/3 + (4*F[1, 1, 6]^3)/3 - 
      (14*F[1, 1, 4]*tci[1, 1]^2)/3 + (2*F[1, 1, 6]*tci[1, 1]^2)/3 + 
      4*F[1, 1, 4]^2*tci[1, 2] + 2*tci[1, 2]^3))/2 + 
   (r[q1*q2*q5 - 2*q2*q5*q6 + q2*q5*q7 - q2*q5*q8 + 3*q1*q6*q8 - 2*q2*q6*q8 + 
       2*q3*q6*q8 + 4*q4*q6*q8 - 2*q5*q6*q8 + 2*q4*q5*q9 + 2*q1*q6*q9 - 
       2*q2*q6*q9 + 4*q4*q6*q9 - 2*q5*q6*q9 - 3*q1*q7*q9 + 2*q2*q7*q9 - 
       2*q4*q7*q9 + 2*q5*q7*q9 + 2*q2*q4*q5*q8*s12 + 2*q2*q3*q7*q8*s12 + 
       2*q2*q4*q7*q8*s12 - 2*q4*q5*q6*q8*s34 + 2*q2*q4*q5*q9*s34 - 
       2*q4*q5*q6*q9*s34 + 2*q2*q4*q7*q9*s34 - 2*q2*q3*q6*q8*s45 + 
       2*q2*q5*q6*q8*s45 + 2*q2*q5*q6*q9*s45 - 2*q2*q3*q6*q7*s51 + 
       2*q3*q6*q7*q8*s51 + 2*q4*q6*q7*q8*s51 - 2*q2*q6*q7*q9*s51 + 
       2*q4*q6*q7*q9*s51]*(8*eps5t*F[3, 23] - (44*eps5t*tci[1, 1]^3)/135 - 
      (16*eps5t*tci[1, 2]*tci[2, 1])/3 - (192*eps5t*tci[3, 1])/5 - 
      16*eps5t*tci[2, 1]*tcr[1, 1] + (4*eps5t*tci[1, 1]*tcr[1, 1]^2)/5))/2 + 
   (r[2*q10*q2*q5 - 4*q10*q5*q6 + q1*q2*q7 + q2*q5*q7 - 2*q2*q6*q7 - 
       3*q1*q5*q8 + 2*q1*q6*q8 - 2*q2*q6*q8 + 4*q4*q6*q8 - 4*q5*q6*q8 + 
       2*q5*q7*q8 - 2*q10*q2*q9 + 2*q10*q5*q9 + 2*q4*q5*q9 + 3*q1*q6*q9 + 
       2*q10*q6*q9 - 2*q2*q6*q9 + 4*q4*q6*q9 + q2*q7*q9 - 2*q4*q7*q9 + 
       2*q6*q7*q9 + 2*q2*q4*q5*q8*s12 + 2*q2*q4*q7*q8*s12 - 
       2*q4*q5*q6*q8*s34 + 2*q10*q2*q5*q9*s34 + 2*q2*q4*q5*q9*s34 - 
       2*q10*q5*q6*q9*s34 - 2*q4*q5*q6*q9*s34 + 2*q2*q4*q7*q9*s34 + 
       2*q10*q2*q5*q6*s45 + 2*q2*q5*q6*q8*s45 - 2*q2*q6*q7*q8*s51 + 
       2*q4*q6*q7*q8*s51 + 2*q10*q2*q6*q9*s51 - 2*q2*q6*q7*q9*s51 + 
       2*q4*q6*q7*q9*s51]*(-8*eps5t*F[3, 25] - (44*eps5t*tci[1, 1]^3)/135 - 
      (16*eps5t*tci[1, 2]*tci[2, 1])/3 - (192*eps5t*tci[3, 1])/5 - 
      16*eps5t*tci[2, 1]*tcr[1, 1] + (4*eps5t*tci[1, 1]*tcr[1, 1]^2)/5))/2 + 
   (r[2*q10*q2*q5 - 2*q10*q5*q6 + 3*q1*q2*q7 - q1*q5*q8 - q2*q5*q8 + 
       2*q3*q6*q8 - q5*q6*q8 + 2*q2*q7*q8 - 4*q10*q2*q9 + 2*q10*q5*q9 + 
       3*q1*q6*q9 + 2*q10*q6*q9 - 2*q5*q6*q9 - 2*q1*q7*q9 + 4*q2*q7*q9 + 
       2*q5*q7*q9 + 2*q6*q8*q9 - 4*q7*q8*q9 + 2*q2*q3*q7*q8*s12 - 
       2*q2*q5*q7*q8*s12 + 2*q10*q2*q5*q9*s34 - 2*q10*q5*q6*q9*s34 - 
       2*q2*q5*q7*q9*s34 - 2*q5*q6*q8*q9*s34 + 2*q10*q2*q5*q6*s45 - 
       2*q2*q3*q6*q8*s45 + 2*q2*q5*q6*q8*s45 - 2*q5*q7*q8*q9*s45 + 
       2*q10*q2*q6*q9*s51 + 2*q2*q3*q6*q9*s51 - 2*q2*q3*q7*q9*s51 - 
       2*q3*q6*q8*q9*s51 + 2*q3*q7*q8*q9*s51]*(-8*eps5t*F[3, 43] - 
      (44*eps5t*tci[1, 1]^3)/135 - (16*eps5t*tci[1, 2]*tci[2, 1])/3 - 
      (192*eps5t*tci[3, 1])/5 - 16*eps5t*tci[2, 1]*tcr[1, 1] + 
      (4*eps5t*tci[1, 1]*tcr[1, 1]^2)/5))/2 + 
   (r[3*q1*q2*q5 + 2*q10*q2*q5 + 2*q2*q4*q5 - 2*q10*q5*q6 + 2*q2*q5*q6 + 
       2*q1*q2*q7 + 2*q2*q4*q7 + q1*q6*q8 + 2*q4*q6*q8 - q5*q6*q8 + 
       2*q2*q7*q8 + 2*q6*q7*q8 - 4*q10*q2*q9 + 2*q10*q5*q9 + 2*q4*q5*q9 + 
       2*q10*q6*q9 + 2*q4*q6*q9 - 3*q1*q7*q9 + 4*q2*q7*q9 - 2*q4*q7*q9 + 
       2*q6*q7*q9 - q6*q8*q9 - 2*q7*q8*q9 + 2*q2*q4*q5*q8*s12 + 
       2*q2*q4*q7*q8*s12 - 2*q4*q5*q6*q8*s34 + 2*q10*q2*q5*q9*s34 + 
       2*q2*q4*q5*q9*s34 - 2*q10*q5*q6*q9*s34 - 2*q4*q5*q6*q9*s34 + 
       2*q2*q4*q7*q9*s34 + 2*q10*q2*q5*q6*s45 + 2*q2*q5*q6*q8*s45 - 
       2*q2*q6*q7*q8*s51 + 2*q4*q6*q7*q8*s51 + 2*q10*q2*q6*q9*s51 - 
       2*q2*q6*q7*q9*s51 + 2*q4*q6*q7*q9*s51]*(8*eps5t*F[3, 45] - 
      (44*eps5t*tci[1, 1]^3)/135 - (16*eps5t*tci[1, 2]*tci[2, 1])/3 - 
      (192*eps5t*tci[3, 1])/5 - 16*eps5t*tci[2, 1]*tcr[1, 1] + 
      (4*eps5t*tci[1, 1]*tcr[1, 1]^2)/5))/2 + 
   (r[3*q1*q2*q5 + 2*q10*q2*q5 - 4*q10*q5*q6 + 2*q3*q6*q7 - 2*q2*q3*q8 - 
       2*q1*q5*q8 + 2*q2*q5*q8 + 3*q1*q6*q8 + 2*q3*q6*q8 - 4*q5*q6*q8 + 
       2*q5*q7*q8 - 2*q6*q7*q8 - 2*q10*q2*q9 + 2*q10*q5*q9 + 2*q2*q5*q9 + 
       2*q10*q6*q9 - q1*q7*q9 + q2*q7*q9 + 3*q6*q7*q9 - 2*q5*q8*q9 + 
       2*q6*q8*q9 - 2*q7*q8*q9 + 2*q2*q3*q7*q8*s12 - 2*q2*q5*q7*q8*s12 + 
       2*q10*q2*q5*q9*s34 - 2*q10*q5*q6*q9*s34 - 2*q2*q5*q7*q9*s34 - 
       2*q5*q6*q8*q9*s34 + 2*q10*q2*q5*q6*s45 - 2*q2*q3*q6*q8*s45 + 
       2*q2*q5*q6*q8*s45 - 2*q5*q7*q8*q9*s45 - 2*q2*q3*q6*q7*s51 + 
       2*q3*q6*q7*q8*s51 + 2*q10*q2*q6*q9*s51 - 2*q2*q6*q7*q9*s51 + 
       2*q6*q7*q8*q9*s51]*(8*eps5t*F[3, 62] - (44*eps5t*tci[1, 1]^3)/135 - 
      (16*eps5t*tci[1, 2]*tci[2, 1])/3 - (192*eps5t*tci[3, 1])/5 - 
      16*eps5t*tci[2, 1]*tcr[1, 1] + (4*eps5t*tci[1, 1]*tcr[1, 1]^2)/5))/2 + 
   (r[2*q1*q2*q5 + 2*q2*q4*q5 + 3*q1*q2*q7 + 2*q2*q4*q7 + 2*q2*q6*q7 + 
       2*q3*q6*q7 - 2*q2*q3*q8 - 3*q1*q5*q8 + 2*q2*q5*q8 + 2*q3*q6*q8 + 
       2*q4*q6*q8 - 2*q5*q6*q8 + 2*q2*q5*q9 + 2*q4*q5*q9 + q1*q6*q9 + 
       2*q4*q6*q9 + 2*q2*q7*q9 - 2*q4*q7*q9 + 3*q6*q7*q9 - 2*q5*q8*q9 - 
       q6*q8*q9 + 2*q2*q4*q5*q8*s12 + 2*q2*q3*q7*q8*s12 + 2*q2*q4*q7*q8*s12 - 
       2*q4*q5*q6*q8*s34 + 2*q2*q4*q5*q9*s34 - 2*q4*q5*q6*q9*s34 + 
       2*q2*q4*q7*q9*s34 - 2*q2*q3*q6*q8*s45 + 2*q2*q5*q6*q8*s45 + 
       2*q2*q5*q6*q9*s45 - 2*q2*q3*q6*q7*s51 + 2*q3*q6*q7*q8*s51 + 
       2*q4*q6*q7*q8*s51 - 2*q2*q6*q7*q9*s51 + 2*q4*q6*q7*q9*s51]*
     (-8*eps5t*F[3, 63] - (44*eps5t*tci[1, 1]^3)/135 - 
      (16*eps5t*tci[1, 2]*tci[2, 1])/3 - (192*eps5t*tci[3, 1])/5 - 
      16*eps5t*tci[2, 1]*tcr[1, 1] + (4*eps5t*tci[1, 1]*tcr[1, 1]^2)/5))/2 + 
   (r[-3*q2 - q5 - q6 + 4*q8 - 4*q9 + q2*q5*s12 - 3*q2*q7*s12 + q5*q7*s12 - 
       q2*q8*s12 + 3*q5*q8*s12 + 2*q2*q7*q8*s12^2 + 2*q5*q7*q8*s12^2 + 
       5*q5*q6*s23 - 2*q2*q6*s34 + 2*q2*q7*s34 + 2*q5*q7*s34 - 2*q5*q8*s34 + 
       q6*q8*s34 - 5*q2*q9*s34 + 4*q5*q9*s34 + q6*q9*s34 - q7*q9*s34 + 
       5*q8*q9*s34 + 2*q2*q5*q9*s34^2 - 2*q5*q6*q9*s34^2 + 2*q5*q7*q9*s34^2 - 
       2*q5*q8*q9*s34^2 - 5*q5*q6*s45 - 2*q2*q8*s45 + q6*q8*s45 + 
       4*q7*q8*s45 + 2*q2*q9*s45 - 2*q6*q9*s45 + 2*q7*q9*s45 - 2*q8*q9*s45 - 
       2*q2*q5*q6*s34*s45 - 2*q2*q6*q8*s45^2 + 2*q5*q7*q8*s45^2 + 
       2*q2*q5*q9*s45^2 + 2*q2*q6*q9*s45^2 - 2*q5*q6*q9*s45^2 + 
       2*q5*q7*q9*s45^2 - 2*q5*q8*q9*s45^2 - 4*q7*q8*q9*s45^2 + 
       2*q2*q5*q6*q9*s45^3 - 2*q5*q7*q8*q9*s45^3 + q6*q7*s51 - q6*q8*s51 + 
       2*q7*q8*s51 + 5*q2*q9*s51 - q6*q9*s51 + q7*q9*s51 - 5*q8*q9*s51 - 
       2*q2*q6*q7*s34*s51 - 2*q6*q7*q8*s45*s51 + 2*q2*q6*q9*s45*s51 - 
       4*q7*q8*q9*s45*s51 - 2*q2*q6*q8*s51^2 + 2*q2*q7*q8*s51^2 - 
       2*q7*q8*q9*s51^2 - 2*q2*q6*q7*q8*s51^3]*(-12*F[1, 1, 1]^2 + 
      12*F[1, 1, 6]^2 - 12*tci[1, 1]^2 + 24*F[1, 1, 1]*tci[1, 2] - 
      4*tci[1, 1]^2*tci[1, 2] + 4*tci[1, 2]^3 - 32*tcr[3, 3]))/2 + 
   (r[2*q1 - 4*q10 + q2 - 4*q3 - 6*q4 + q5 - q6 - 2*q7 - 2*q8 + 4*q9 + 
       4*q2*q4*s12 - 4*q3*q4*s12 - 4*q4^2*s12 + 2*q4*q5*s12 - 4*q2*q7*s12 + 
       8*q4*q7*s12 + q2*q8*s12 - 8*q4*q8*s12 - 3*q5*q8*s12 + 2*q7*q8*s12 + 
       4*q2*q3*q4*s12^2 + 4*q4^2*q5*s12^2 + 4*q2*q3*q7*s12^2 - 
       4*q5*q7*q8*s12^2 + 4*q3*q4*s23 + 8*q3*q6*s23 + 4*q4*q6*s23 - 
       3*q5*q6*s23 - 4*q3*q4*q6*s23^2 - 3*q1*q2*s34 + 4*q10*q2*s34 + 
       4*q2*q4*s34 + 2*q1*q5*s34 + 4*q10*q5*s34 + 4*q2*q5*s34 + 2*q4*q5*s34 - 
       4*q4*q6*s34 + 4*q4*q7*s34 - 4*q5*q7*s34 + 2*q1*q8*s34 + 2*q4*q8*s34 + 
       q5*q8*s34 - 4*q10*q9*s34 + 3*q2*q9*s34 - 4*q4*q9*s34 - 4*q5*q9*s34 + 
       3*q7*q9*s34 - 8*q8*q9*s34 - 4*q4^2*q5*s12*s34 - 4*q4^2*q8*s12*s34 + 
       6*q4*q5*q8*s12*s34 - 4*q4^2*q5*q8*s12^2*s34 + 4*q10*q2*q4*s34^2 + 
       4*q10*q2*q5*s34^2 - 4*q10*q4*q6*s34^2 + q1*q5*q8*s34^2 - 
       2*q4*q5*q8*s34^2 + 4*q10*q6*q9*s34^2 + 4*q4*q7*q9*s34^2 - 
       4*q5*q7*q9*s34^2 + 4*q5*q8*q9*s34^2 + 4*q4^2*q5*q8*s12*s34^2 + 
       3*q1*q2*s45 + 4*q10*q5*s45 + q2*q5*s45 - 4*q3*q6*s45 + q5*q6*s45 + 
       2*q5*q7*s45 - q1*q8*s45 - q5*q8*s45 + q6*q8*s45 - 8*q7*q8*s45 - 
       2*q2*q9*s45 - 2*q6*q9*s45 - 6*q7*q9*s45 + 8*q8*q9*s45 + 
       2*q5*q7*q8*s12*s45 - 3*q1*q2*q5*s34*s45 + 4*q10*q2*q5*s34*s45 + 
       q1*q5*q8*s34*s45 + 2*q2*q5*q9*s34*s45 - 2*q5*q6*q9*s34*s45 + 
       2*q5*q7*q9*s34*s45 - 2*q5*q8*q9*s34*s45 - 4*q5*q7*q8*s45^2 - 
       4*q5*q7*q9*s45^2 + 4*q5*q8*q9*s45^2 + 10*q7*q8*q9*s45^2 + 
       4*q5*q7*q8*q9*s45^3 + 3*q1*q2*s51 + 4*q4^2*s51 + 4*q3*q6*s51 - 
       4*q1*q7*s51 + 4*q2*q7*s51 - 3*q6*q7*s51 - 4*q3*q8*s51 - 4*q6*q8*s51 - 
       4*q7*q8*s51 - 2*q1*q9*s51 + 4*q10*q9*s51 - 3*q2*q9*s51 + 2*q4*q9*s51 - 
       4*q7*q9*s51 + 8*q8*q9*s51 + 4*q2*q3*q7*s12*s51 - 2*q2*q7*q8*s12*s51 - 
       3*q1*q2*q7*s34*s51 + 4*q4^2*q7*s34*s51 + 4*q4^2*q9*s34*s51 - 
       4*q10*q6*q9*s34*s51 - 6*q4*q7*q9*s34*s51 + 4*q4^2*q7*q9*s34^2*s51 + 
       3*q1*q6*q8*s45*s51 - 4*q3*q6*q8*s45*s51 + 2*q6*q7*q8*s45*s51 - 
       3*q1*q6*q9*s45*s51 + q1*q7*q9*s45*s51 + 10*q7*q8*q9*s45*s51 + 
       3*q1*q2*q7*s51^2 + 4*q3*q6*q8*s51^2 - 4*q4^2*q9*s51^2 + 
       q1*q7*q9*s51^2 + 4*q7*q8*q9*s51^2 - 4*q4^2*q7*q9*s34*s51^2]*
     (-4*F[3, 18] - (4*tci[1, 2]^3)/3 - 8*tci[1, 2]*tcr[1, 1]^2 + 
      (16*tcr[1, 1]^3)/3 + (4*tci[1, 1]^2*tcr[1, 2])/3 - (16*tcr[1, 2]^3)/3 - 
      16*tci[1, 2]*tcr[2, 1] + 16*tcr[1, 1]*tcr[2, 1] + 16*tcr[3, 1] + 
      4*tcr[3, 2] - (74*tcr[3, 3])/3))/2 + 
   (r[2*q10 + 5*q2 + 2*q5 + 3*q6 - 4*q8 - 2*q2*q5*s12 + q2*q7*s12 - 
       2*q4*q7*s12 - q5*q7*s12 + 2*q2*q8*s12 + 2*q4*q8*s12 - 6*q5*q8*s12 + 
       2*q7*q8*s12 + 2*q4*q5*q8*s12^2 - 2*q5*q7*q8*s12^2 - 2*q10*q5*s23 + 
       2*q4*q5*s23 - 4*q5*q6*s23 + 2*q10*q9*s23 - 2*q4*q9*s23 + 
       2*q10*q2*s34 - 2*q10*q5*s34 - q2*q5*s34 + 2*q10*q6*s34 - q5*q6*s34 - 
       q2*q7*s34 - 2*q5*q7*s34 - 4*q4*q8*s34 + 3*q5*q8*s34 + 4*q2*q9*s34 - 
       2*q4*q9*s34 + 2*q7*q9*s34 + 4*q9^2*s34 - 2*q4*q5*q8*s12*s34 - 
       2*q10*q2*q5*s34^2 + 2*q4*q5*q8*s34^2 - 2*q2*q5*q9*s34^2 + 
       2*q10*q6*q9*s34^2 + q5*q6*q9*s34^2 - 2*q4*q7*q9*s34^2 - 
       2*q5*q7*q9*s34^2 + q5*q8*q9*s34^2 + q2*q9^2*s34^2 + q7*q9^2*s34^2 - 
       2*q10*q2*s45 + 2*q10*q6*s45 + 5*q5*q6*s45 + q5*q7*s45 + 2*q5*q8*s45 + 
       q6*q8*s45 - 4*q7*q8*s45 - 2*q2*q9*s45 - 2*q6*q9*s45 - 6*q7*q9*s45 + 
       2*q8*q9*s45 - 2*q10*q2*q5*s34*s45 + 2*q2*q5*q6*s34*s45 + 
       2*q2*q5*q9*s34*s45 + 2*q5*q6*q9*s34*s45 + 2*q5*q7*q9*s34*s45 + 
       2*q5*q8*q9*s34*s45 - 2*q2*q9^2*s34*s45 - 2*q8*q9^2*s34*s45 + 
       q2*q5*q9^2*s34^2*s45 + q5*q6*q9^2*s34^2*s45 + q5*q7*q9^2*s34^2*s45 + 
       q5*q8*q9^2*s34^2*s45 - 2*q10*q2*q5*s45^2 - 2*q5*q7*q8*s45^2 - 
       2*q2*q5*q9*s45^2 + 2*q5*q6*q9*s45^2 - 2*q5*q7*q9*s45^2 + 
       2*q5*q8*q9*s45^2 + 6*q7*q8*q9*s45^2 - 2*q2*q5*q6*q9*s45^3 + 
       2*q5*q7*q8*q9*s45^3 - 2*q10*q2*s51 + 4*q2*q7*s51 + 2*q2*q8*s51 + 
       2*q4*q8*s51 + q6*q8*s51 - 2*q7*q8*s51 - 2*q10*q9*s51 - 2*q2*q9*s51 + 
       2*q6*q9*s51 - 6*q7*q9*s51 + q8*q9*s51 - 2*q9^2*s51 - 
       2*q2*q7*q8*s12*s51 - 2*q10*q6*q9*s34*s51 + 2*q4*q7*q9*s34*s51 - 
       2*q2*q9^2*s34*s51 + 2*q2*q6*q8*s45*s51 + 6*q7*q8*q9*s45*s51 + 
       q2*q9^2*s45*s51 + q8*q9^2*s45*s51 + 2*q10*q6*q9*s51^2 - 
       2*q4*q7*q9*s51^2 + 2*q7*q8*q9*s51^2 + q2*q9^2*s51^2]*
     (4*F[3, 2] + 2*tci[1, 2]^3 - (14*tci[1, 1]^2*tcr[1, 1])/3 + 
      12*tci[1, 2]*tcr[1, 1]^2 - (4*tcr[1, 1]^3)/3 + 
      (14*tci[1, 1]^2*tcr[1, 2])/3 - 8*tci[1, 2]*tcr[1, 1]*tcr[1, 2] - 
      (8*tcr[1, 2]^3)/3 + 16*tci[1, 2]*tcr[2, 1] + 8*tcr[3, 1] + 
      2*tcr[3, 2] - (11*tcr[3, 3])/3))/2 + 
   (r[4*q2 - 4*q3 - 3*q7 + 2*q8 + 2*q9 + 5*q2*q7*s12 + 2*q4*q7*s12 - 
       q5*q7*s12 - 2*q2*q8*s12 + 2*q3*q8*s12 - 2*q4*q8*s12 + 2*q7*q8*s12 + 
       4*q8^2*s12 - 2*q2*q3*q7*s12^2 - 2*q4*q5*q8*s12^2 - 2*q2*q7*q8*s12^2 - 
       2*q5*q7*q8*s12^2 + q5*q8^2*s12^2 + q7*q8^2*s12^2 - 2*q4*q5*s23 + 
       4*q3*q6*s23 + 2*q4*q9*s23 + q2*q5*s34 + 2*q2*q6*s34 - 3*q2*q7*s34 - 
       2*q5*q7*s34 + 4*q4*q8*s34 + 2*q5*q8*s34 - 2*q8^2*s34 + 4*q2*q9*s34 + 
       2*q4*q9*s34 - 2*q5*q9*s34 - q6*q9*s34 - q8*q9*s34 + 
       2*q4*q5*q8*s12*s34 - 2*q5*q8^2*s12*s34 - 2*q4*q5*q8*s34^2 + 
       q5*q8^2*s34^2 + 2*q4*q7*q9*s34^2 - 2*q5*q7*q9*s34^2 + 
       2*q5*q8*q9*s34^2 - q2*q5*s45 - 4*q3*q6*s45 - 2*q3*q7*s45 + 
       2*q2*q8*s45 + 2*q3*q8*s45 - q5*q8*s45 - 2*q7*q8*s45 - 2*q8^2*s45 - 
       4*q2*q9*s45 + 3*q6*q9*s45 + q7*q9*s45 + 2*q8*q9*s45 + 
       2*q7*q8^2*s12*s45 + q5*q7*q8^2*s12^2*s45 + q5*q8^2*s34*s45 + 
       2*q2*q5*q9*s34*s45 - 2*q5*q8*q9*s34*s45 - q8^2*q9*s34*s45 + 
       2*q2*q6*q8*s45^2 + 2*q3*q6*q8*s45^2 - 2*q5*q7*q8*s45^2 - 
       q7*q8^2*s45^2 - 2*q2*q6*q9*s45^2 - 2*q5*q7*q9*s45^2 + 
       2*q5*q8*q9*s45^2 + q7*q8*q9*s45^2 + q8^2*q9*s45^2 + 
       2*q5*q7*q8*q9*s45^3 + q7*q8^2*q9*s45^3 + 2*q2*q7*s51 - q6*q7*s51 - 
       2*q2*q8*s51 - 2*q4*q8*s51 - 2*q6*q8*s51 - 6*q2*q9*s51 + 3*q7*q9*s51 - 
       2*q2*q3*q7*s12*s51 - q2*q7*q8^2*s12^2*s51 + 2*q2*q6*q7*s34*s51 - 
       2*q4*q7*q9*s34*s51 - 2*q2*q6*q8*s45*s51 - 2*q3*q6*q8*s45*s51 + 
       2*q6*q7*q8*s45*s51 - 2*q7*q8^2*s45*s51 - 2*q2*q6*q9*s45*s51 + 
       2*q8^2*q9*s45*s51 + 2*q7*q8^2*q9*s45^2*s51 - 2*q2*q3*q7*s51^2 + 
       2*q2*q6*q8*s51^2 + 2*q3*q6*q8*s51^2 - 2*q2*q7*q8*s51^2 - 
       q6*q7*q8*s51^2 + 2*q4*q7*q9*s51^2 + q7*q8*q9*s51^2 + 
       q6*q7*q8^2*s45*s51^2 + q7*q8^2*q9*s45*s51^2 + 2*q2*q6*q7*q8*s51^3]*
     (-4*F[3, 10] + 2*tci[1, 2]^3 - (14*tci[1, 1]^2*tcr[1, 1])/3 + 
      12*tci[1, 2]*tcr[1, 1]^2 - (4*tcr[1, 1]^3)/3 + 
      (14*tci[1, 1]^2*tcr[1, 2])/3 - 8*tci[1, 2]*tcr[1, 1]*tcr[1, 2] - 
      (8*tcr[1, 2]^3)/3 + 16*tci[1, 2]*tcr[2, 1] + 8*tcr[3, 1] + 
      2*tcr[3, 2] - (11*tcr[3, 3])/3))/2 + 
   (r[-2*q10 + 2*q2 + 4*q3 + 4*q5 - 7*q6 + 3*q7 - 3*q8 + 2*q9 - 2*q2*q8*s12 - 
       2*q3*q8*s12 + q5*q8*s12 - 2*q7*q8*s12 + 2*q2*q3*q7*s12^2 - 
       2*q2*q7*q8*s12^2 + 2*q10*q5*s23 - 4*q3*q6*s23 - 4*q5*q6*s23 - 
       2*q10*q9*s23 - 2*q10*q2*s34 + 2*q10*q5*s34 - 2*q10*q6*s34 + 
       q2*q6*s34 + q5*q6*s34 - 4*q5*q8*s34 - 2*q6*q8*s34 - q2*q9*s34 - 
       2*q5*q9*s34 + q7*q9*s34 - 2*q8*q9*s34 + 2*q10*q2*q5*s34^2 - 
       2*q2*q5*q9*s34^2 - 2*q10*q6*q9*s34^2 + 2*q5*q6*q9*s34^2 + 
       2*q10*q2*s45 + 2*q2*q5*s45 - 2*q10*q6*s45 + 8*q2*q6*s45 + 
       4*q3*q6*s45 + 3*q5*q6*s45 + 2*q3*q7*s45 + 2*q2*q8*s45 - 2*q3*q8*s45 - 
       q5*q8*s45 - 3*q6*q8*s45 - 2*q2*q9*s45 + 5*q6*q9*s45 + 3*q7*q9*s45 - 
       4*q8*q9*s45 + 2*q10*q2*q5*s34*s45 + q2^2*q6*s34*s45 + 
       q2^2*q9*s34*s45 - 2*q2*q5*q9*s34*s45 + 2*q5*q8*q9*s34*s45 + 
       2*q10*q2*q5*s45^2 - 2*q2^2*q6*s45^2 + q2*q5*q6*s45^2 + 
       2*q2*q6*q8*s45^2 - 2*q3*q6*q8*s45^2 + q2^2*q9*s45^2 - 
       2*q2*q5*q9*s45^2 - 5*q2*q6*q9*s45^2 + 2*q5*q6*q9*s45^2 - 
       2*q7*q8*q9*s45^2 + q2^2*q5*q6*s34*s45^2 + q2^2*q6*q9*s45^3 - 
       2*q2*q5*q6*q9*s45^3 + 2*q10*q2*s51 + 2*q2^2*s51 - 6*q2*q7*s51 - 
       q6*q7*s51 + q2*q8*s51 + 2*q6*q8*s51 + 2*q10*q9*s51 + 3*q7*q9*s51 + 
       2*q8*q9*s51 + 2*q2*q3*q7*s12*s51 - q2^2*q8*s12*s51 + 
       2*q2*q7*q8*s12*s51 - q2^2*q6*s34*s51 + 2*q2*q6*q7*s34*s51 + 
       q2^2*q9*s34*s51 + 2*q10*q6*q9*s34*s51 - q2^2*q8*s45*s51 + 
       2*q2*q6*q8*s45*s51 + 2*q3*q6*q8*s45*s51 + 2*q6*q7*q8*s45*s51 - 
       4*q2*q6*q9*s45*s51 - 2*q7*q8*q9*s45*s51 - q2^2*q6*q8*s45^2*s51 + 
       q2^2*q6*q9*s45^2*s51 + q2^2*q7*s51^2 + 2*q2*q3*q7*s51^2 + 
       2*q2*q6*q8*s51^2 - 2*q3*q6*q8*s51^2 - 2*q2*q7*q8*s51^2 - 
       q2^2*q9*s51^2 - 2*q10*q6*q9*s51^2 - q2^2*q6*q7*s34*s51^2 + 
       2*q2*q6*q7*q8*s51^3]*(-4*F[3, 35] + 2*tci[1, 2]^3 - 
      (14*tci[1, 1]^2*tcr[1, 1])/3 + 12*tci[1, 2]*tcr[1, 1]^2 - 
      (4*tcr[1, 1]^3)/3 + (14*tci[1, 1]^2*tcr[1, 2])/3 - 
      8*tci[1, 2]*tcr[1, 1]*tcr[1, 2] - (8*tcr[1, 2]^3)/3 + 
      16*tci[1, 2]*tcr[2, 1] + 8*tcr[3, 1] + 2*tcr[3, 2] - (11*tcr[3, 3])/3))/
    2 + (r[-3*q1 - 2*q2 + 7*q5 + 2*q6 + q7 - q8 - 3*q9 + q5*q8*s12 - 
       2*q10*q5*s23 - q4*q5*s23 - q5^2*s23 - q5*q6*s23 + 2*q10*q9*s23 + 
       q4*q9*s23 + q4*q5^2*s12*s23 + q5^2*q6*s23^2 + q1*q2*s34 - 
       3*q1*q5*s34 - 2*q10*q5*s34 - q4*q5*s34 + q5^2*s34 + 4*q10*q6*s34 - 
       2*q2*q6*s34 - 2*q5*q6*s34 - q1*q8*s34 - q4*q8*s34 + 2*q5*q8*s34 - 
       4*q2*q9*s34 + q4*q9*s34 + 8*q5*q9*s34 + q6*q9*s34 + 3*q7*q9*s34 + 
       q8*q9*s34 - q4*q5^2*s12*s34 - q4*q5*q8*s12*s34 - q4*q5^2*s23*s34 - 
       2*q10*q2*q5*s34^2 + q4*q5^2*s34^2 + 3*q1*q5*q8*s34^2 + 
       2*q4*q5*q8*s34^2 - q5^2*q8*s34^2 + 2*q2*q5*q9*s34^2 + 
       2*q10*q6*q9*s34^2 - 2*q5*q6*q9*s34^2 + q4*q5^2*q8*s12*s34^2 - 
       q4*q5^2*q8*s34^3 - 2*q10*q2*s45 + 2*q10*q5*s45 + 2*q10*q6*s45 + 
       q5*q6*s45 + 2*q5*q7*s45 - 3*q1*q8*s45 + q6*q8*s45 - q7*q8*s45 + 
       2*q2*q9*s45 - q7*q9*s45 + 3*q8*q9*s45 + q5*q7*q8*s12*s45 - 
       q5^2*q6*s23*s45 - 2*q10*q2*q5*s34*s45 - q5^2*q6*s34*s45 + 
       3*q1*q5*q8*s34*s45 + q5*q6*q9*s34*s45 + 2*q5*q7*q9*s34*s45 - 
       3*q5*q8*q9*s34*s45 - q5^2*q6*q9*s34^2*s45 - 2*q10*q2*q5*s45^2 + 
       2*q2*q5*q9*s45^2 + 2*q2*q6*q9*s45^2 - 2*q5*q6*q9*s45^2 + 
       2*q2*q5*q6*q9*s45^3 - q1*q2*s51 - 2*q10*q2*s51 + q1*q7*s51 + 
       q2*q7*s51 + q6*q8*s51 + 3*q1*q9*s51 + 4*q2*q9*s51 - q7*q9*s51 - 
       q8*q9*s51 + q1*q2*q7*s34*s51 - 2*q2*q6*q7*s34*s51 - 
       2*q10*q6*q9*s34*s51 + q4*q7*q9*s34*s51 + 2*q1*q6*q8*s45*s51 + 
       q6*q7*q8*s45*s51 + 3*q1*q6*q9*s45*s51 + 2*q2*q6*q9*s45*s51 - 
       q1*q2*q7*s51^2 + 2*q10*q6*q9*s51^2]*(-8*F[3, 1] + 4*F[3, 2] + 
      (8*F[3, 3])/3 - (8*F[3, 4])/3 + (4*F[3, 5])/3 - (16*F[3, 6])/3 - 
      (16*F[3, 11])/3 - (4*F[3, 12])/3 - (8*F[3, 13])/3 - (8*F[3, 14])/3 - 
      4*F[3, 15] + 4*F[3, 17] - 4*F[3, 18] - (8*F[3, 19])/3 + 8*F[3, 22] - 
      (28*F[1, 1, 1]^3)/3 - 4*F[1, 1, 1]^2*F[1, 1, 2] + 8*F[1, 1, 2]^3 + 
      (4*F[1, 1, 1]^2*F[1, 1, 3])/3 + (20*F[1, 1, 1]*F[1, 1, 3]^2)/3 + 
      4*F[1, 1, 2]*F[1, 1, 3]^2 + (4*F[1, 1, 3]^3)/3 + 
      4*F[1, 1, 1]^2*F[1, 1, 4] - 4*F[1, 1, 2]^2*F[1, 1, 4] - 
      (8*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4])/3 - (8*F[1, 1, 3]^2*F[1, 1, 4])/
       3 + 4*F[1, 1, 1]*F[1, 1, 4]^2 - 4*F[1, 1, 2]*F[1, 1, 4]^2 - 
      (8*F[1, 1, 3]*F[1, 1, 4]^2)/3 - (4*F[1, 1, 2]^2*F[1, 1, 5])/3 + 
      (8*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5])/3 + (8*F[1, 1, 4]^2*F[1, 1, 5])/
       3 - 4*F[1, 1, 1]*F[1, 1, 5]^2 - (20*F[1, 1, 2]*F[1, 1, 5]^2)/3 + 
      4*F[1, 1, 3]*F[1, 1, 5]^2 + (8*F[1, 1, 4]*F[1, 1, 5]^2)/3 - 
      (8*F[1, 1, 5]^3)/3 + (8*F[1, 1, 1]^2*F[1, 1, 8])/3 - 
      4*F[1, 1, 3]^2*F[1, 1, 8] - (16*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8])/3 + 
      8*F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8] - (4*F[1, 1, 4]^2*F[1, 1, 8])/3 + 
      (16*F[1, 1, 1]*F[1, 1, 8]^2)/3 - 4*F[1, 1, 3]*F[1, 1, 8]^2 - 
      (4*F[1, 1, 4]*F[1, 1, 8]^2)/3 - (8*F[1, 1, 2]^2*F[1, 1, 9])/3 + 
      (16*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9])/3 + (4*F[1, 1, 4]^2*F[1, 1, 9])/
       3 - 8*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9] + 4*F[1, 1, 5]^2*F[1, 1, 9] - 
      (16*F[1, 1, 2]*F[1, 1, 9]^2)/3 + (4*F[1, 1, 4]*F[1, 1, 9]^2)/3 + 
      4*F[1, 1, 5]*F[1, 1, 9]^2 - (32*F[1, 1, 1]*F[2, 1, 1])/3 - 
      (32*F[1, 1, 3]*F[2, 1, 1])/3 + (32*F[1, 1, 2]*F[2, 1, 4])/3 + 
      (32*F[1, 1, 5]*F[2, 1, 4])/3 - 8*F[1, 1, 3]*F[2, 1, 5] - 
      8*F[1, 1, 5]*F[2, 1, 5] - (16*F[1, 1, 1]*F[2, 1, 9])/3 - 
      (16*F[1, 1, 8]*F[2, 1, 9])/3 + (16*F[1, 1, 2]*F[2, 1, 11])/3 + 
      (16*F[1, 1, 9]*F[2, 1, 11])/3 - 8*F[1, 1, 1]*tci[1, 1]^2 - 
      (8*F[1, 1, 2]*tci[1, 1]^2)/3 + (136*F[1, 1, 3]*tci[1, 1]^2)/9 + 
      (26*F[1, 1, 5]*tci[1, 1]^2)/9 - (4*F[1, 1, 8]*tci[1, 1]^2)/9 + 
      (16*F[1, 1, 9]*tci[1, 1]^2)/9 - 8*F[1, 2, 7]*tci[1, 1]^2 + 
      20*F[1, 1, 1]^2*tci[1, 2] + 8*F[1, 1, 1]*F[1, 1, 2]*tci[1, 2] + 
      4*F[1, 1, 2]^2*tci[1, 2] - (40*F[1, 1, 1]*F[1, 1, 3]*tci[1, 2])/3 - 
      8*F[1, 1, 2]*F[1, 1, 3]*tci[1, 2] - 12*F[1, 1, 3]^2*tci[1, 2] - 
      8*F[1, 1, 1]*F[1, 1, 4]*tci[1, 2] + 8*F[1, 1, 2]*F[1, 1, 4]*tci[1, 2] + 
      (16*F[1, 1, 3]*F[1, 1, 4]*tci[1, 2])/3 - 
      (8*F[1, 1, 2]*F[1, 1, 5]*tci[1, 2])/3 - 8*F[1, 1, 3]*F[1, 1, 5]*
       tci[1, 2] - (16*F[1, 1, 4]*F[1, 1, 5]*tci[1, 2])/3 - 
      (8*F[1, 1, 5]^2*tci[1, 2])/3 - (32*F[1, 1, 1]*F[1, 1, 8]*tci[1, 2])/3 + 
      8*F[1, 1, 3]*F[1, 1, 8]*tci[1, 2] + (8*F[1, 1, 4]*F[1, 1, 8]*tci[1, 2])/
       3 - (16*F[1, 1, 2]*F[1, 1, 9]*tci[1, 2])/3 - 
      (8*F[1, 1, 4]*F[1, 1, 9]*tci[1, 2])/3 + 8*F[1, 1, 5]*F[1, 1, 9]*
       tci[1, 2] - (4*F[1, 1, 9]^2*tci[1, 2])/3 + 8*F[1, 1, 3]*F[1, 2, 7]*
       tci[1, 2] + 8*F[1, 1, 5]*F[1, 2, 7]*tci[1, 2] + 
      (64*F[2, 1, 1]*tci[1, 2])/3 + 8*F[2, 1, 5]*tci[1, 2] + 
      (32*F[2, 1, 9]*tci[1, 2])/3 + (8*tci[1, 2]^3)/3 + 
      (10*tci[1, 1]^2*tcr[1, 1])/3 - 8*tci[1, 2]*tcr[1, 1]^2 + 
      8*tcr[1, 1]^3 + (38*tci[1, 1]^2*tcr[1, 2])/3 - 
      8*tci[1, 2]*tcr[1, 1]*tcr[1, 2] - (8*tcr[1, 2]^3)/3 - 
      16*tci[1, 2]*tcr[2, 1] + 16*tcr[1, 1]*tcr[2, 1] + 8*tcr[3, 1] + 
      2*tcr[3, 2] - (11*tcr[3, 3])/3))/2 + 
   (r[-2*q1 + 3*q2 + q4 - 5*q5 + 4*q6 - 7*q7 + 3*q8 + q9 - q4*q5*s12 - 
       q4*q8*s12 - 2*q5*q8*s12 + q4*q5*s23 + q5^2*s23 + 5*q5*q6*s23 - 
       2*q6^2*s23 - q4*q9*s23 - q4*q5^2*s12*s23 - q5^2*q6*s23^2 + 
       q5*q6^2*s23^2 - 2*q1*q5*s34 + 2*q4*q5*s34 - q5^2*s34 + 3*q2*q6*s34 - 
       3*q5*q6*s34 - q6^2*s34 - 2*q1*q8*s34 + 3*q4*q8*s34 - 3*q5*q8*s34 - 
       q4*q9*s34 - 4*q7*q9*s34 + q4*q5^2*s12*s34 + 2*q4*q5*q8*s12*s34 + 
       q4*q5^2*s23*s34 + q5*q6^2*s23*s34 - q4*q5^2*s34^2 + 2*q1*q5*q8*s34^2 - 
       3*q4*q5*q8*s34^2 + q5^2*q8*s34^2 - q4*q5^2*q8*s12*s34^2 + 
       q4*q5^2*q8*s34^3 + q2*q6*s45 - 2*q5*q6*s45 + 4*q6^2*s45 - 
       2*q5*q7*s45 - q7^2*s45 - 2*q1*q8*s45 + q6*q8*s45 + 3*q7*q8*s45 + 
       2*q7*q9*s45 - 2*q5*q7*q8*s12*s45 + q7^2*q8*s12*s45 + q5^2*q6*s23*s45 - 
       2*q5*q6^2*s23*s45 + 3*q2*q5*q6*s34*s45 + q5^2*q6*s34*s45 + 
       q2*q6^2*s34*s45 - 2*q5*q6^2*s34*s45 + 2*q1*q5*q8*s34*s45 + 
       2*q5*q6*q9*s34*s45 - 2*q5*q7*q9*s34*s45 - q7^2*q9*s34*s45 + 
       q5^2*q6*q9*s34^2*s45 - 2*q2*q6^2*s45^2 + q5*q6^2*s45^2 + 
       q2*q6*q9*s45^2 - q6^2*q9*s45^2 + q2*q5*q6^2*s34*s45^2 + 
       q2*q6^2*q9*s45^3 + q2*q6*s51 - 2*q1*q7*s51 - 3*q2*q7*s51 + 
       2*q4*q7*s51 + 6*q6*q7*s51 - q4*q8*s51 + 2*q1*q9*s51 - q4*q9*s51 + 
       q7*q9*s51 - q2*q6^2*s34*s51 + 3*q2*q6*q7*s34*s51 - 
       2*q4*q7*q9*s34*s51 - 2*q7^2*q9*s34*s51 - q2*q6*q8*s45*s51 - 
       2*q6*q7*q8*s45*s51 - q7^2*q8*s45*s51 + q2*q6*q9*s45*s51 + 
       2*q1*q7*q9*s45*s51 - q2*q6^2*q8*s45^2*s51 + q2*q6^2*q9*s45^2*s51 + 
       q2*q6*q7*s51^2 - q6*q7^2*s51^2 + 2*q1*q7*q9*s51^2 - q4*q7*q9*s51^2 - 
       q2*q6^2*q7*s34*s51^2 - q4*q7^2*q9*s34*s51^2 + q6*q7^2*q8*s45*s51^2]*
     (-8*F[3, 1] + 4*F[3, 2] + (8*F[3, 3])/3 - (8*F[3, 4])/3 + 
      (4*F[3, 5])/3 - (16*F[3, 6])/3 - (16*F[3, 11])/3 - (4*F[3, 12])/3 - 
      (8*F[3, 13])/3 - (8*F[3, 14])/3 - 4*F[3, 15] + 4*F[3, 17] - 
      4*F[3, 18] - (8*F[3, 19])/3 + 8*F[3, 22] - (28*F[1, 1, 1]^3)/3 - 
      4*F[1, 1, 1]^2*F[1, 1, 2] + 8*F[1, 1, 2]^3 + 
      (4*F[1, 1, 1]^2*F[1, 1, 3])/3 + (20*F[1, 1, 1]*F[1, 1, 3]^2)/3 + 
      4*F[1, 1, 2]*F[1, 1, 3]^2 + (4*F[1, 1, 3]^3)/3 + 
      4*F[1, 1, 1]^2*F[1, 1, 4] - 4*F[1, 1, 2]^2*F[1, 1, 4] - 
      (8*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4])/3 - (8*F[1, 1, 3]^2*F[1, 1, 4])/
       3 + 4*F[1, 1, 1]*F[1, 1, 4]^2 - 4*F[1, 1, 2]*F[1, 1, 4]^2 - 
      (8*F[1, 1, 3]*F[1, 1, 4]^2)/3 - (4*F[1, 1, 2]^2*F[1, 1, 5])/3 + 
      (8*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5])/3 + (8*F[1, 1, 4]^2*F[1, 1, 5])/
       3 - 4*F[1, 1, 1]*F[1, 1, 5]^2 - (20*F[1, 1, 2]*F[1, 1, 5]^2)/3 + 
      4*F[1, 1, 3]*F[1, 1, 5]^2 + (8*F[1, 1, 4]*F[1, 1, 5]^2)/3 - 
      (8*F[1, 1, 5]^3)/3 + (8*F[1, 1, 1]^2*F[1, 1, 8])/3 - 
      4*F[1, 1, 3]^2*F[1, 1, 8] - (16*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8])/3 + 
      8*F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8] - (4*F[1, 1, 4]^2*F[1, 1, 8])/3 + 
      (16*F[1, 1, 1]*F[1, 1, 8]^2)/3 - 4*F[1, 1, 3]*F[1, 1, 8]^2 - 
      (4*F[1, 1, 4]*F[1, 1, 8]^2)/3 - (8*F[1, 1, 2]^2*F[1, 1, 9])/3 + 
      (16*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9])/3 + (4*F[1, 1, 4]^2*F[1, 1, 9])/
       3 - 8*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9] + 4*F[1, 1, 5]^2*F[1, 1, 9] - 
      (16*F[1, 1, 2]*F[1, 1, 9]^2)/3 + (4*F[1, 1, 4]*F[1, 1, 9]^2)/3 + 
      4*F[1, 1, 5]*F[1, 1, 9]^2 - (32*F[1, 1, 1]*F[2, 1, 1])/3 - 
      (32*F[1, 1, 3]*F[2, 1, 1])/3 + (32*F[1, 1, 2]*F[2, 1, 4])/3 + 
      (32*F[1, 1, 5]*F[2, 1, 4])/3 - 8*F[1, 1, 3]*F[2, 1, 5] - 
      8*F[1, 1, 5]*F[2, 1, 5] - (16*F[1, 1, 1]*F[2, 1, 9])/3 - 
      (16*F[1, 1, 8]*F[2, 1, 9])/3 + (16*F[1, 1, 2]*F[2, 1, 11])/3 + 
      (16*F[1, 1, 9]*F[2, 1, 11])/3 - 8*F[1, 1, 1]*tci[1, 1]^2 - 
      (8*F[1, 1, 2]*tci[1, 1]^2)/3 + (136*F[1, 1, 3]*tci[1, 1]^2)/9 + 
      (26*F[1, 1, 5]*tci[1, 1]^2)/9 - (4*F[1, 1, 8]*tci[1, 1]^2)/9 + 
      (16*F[1, 1, 9]*tci[1, 1]^2)/9 - 8*F[1, 2, 7]*tci[1, 1]^2 + 
      20*F[1, 1, 1]^2*tci[1, 2] + 8*F[1, 1, 1]*F[1, 1, 2]*tci[1, 2] + 
      4*F[1, 1, 2]^2*tci[1, 2] - (40*F[1, 1, 1]*F[1, 1, 3]*tci[1, 2])/3 - 
      8*F[1, 1, 2]*F[1, 1, 3]*tci[1, 2] - 12*F[1, 1, 3]^2*tci[1, 2] - 
      8*F[1, 1, 1]*F[1, 1, 4]*tci[1, 2] + 8*F[1, 1, 2]*F[1, 1, 4]*tci[1, 2] + 
      (16*F[1, 1, 3]*F[1, 1, 4]*tci[1, 2])/3 - 
      (8*F[1, 1, 2]*F[1, 1, 5]*tci[1, 2])/3 - 8*F[1, 1, 3]*F[1, 1, 5]*
       tci[1, 2] - (16*F[1, 1, 4]*F[1, 1, 5]*tci[1, 2])/3 - 
      (8*F[1, 1, 5]^2*tci[1, 2])/3 - (32*F[1, 1, 1]*F[1, 1, 8]*tci[1, 2])/3 + 
      8*F[1, 1, 3]*F[1, 1, 8]*tci[1, 2] + (8*F[1, 1, 4]*F[1, 1, 8]*tci[1, 2])/
       3 - (16*F[1, 1, 2]*F[1, 1, 9]*tci[1, 2])/3 - 
      (8*F[1, 1, 4]*F[1, 1, 9]*tci[1, 2])/3 + 8*F[1, 1, 5]*F[1, 1, 9]*
       tci[1, 2] - (4*F[1, 1, 9]^2*tci[1, 2])/3 + 8*F[1, 1, 3]*F[1, 2, 7]*
       tci[1, 2] + 8*F[1, 1, 5]*F[1, 2, 7]*tci[1, 2] + 
      (64*F[2, 1, 1]*tci[1, 2])/3 + 8*F[2, 1, 5]*tci[1, 2] + 
      (32*F[2, 1, 9]*tci[1, 2])/3 + (8*tci[1, 2]^3)/3 + 
      (10*tci[1, 1]^2*tcr[1, 1])/3 - 8*tci[1, 2]*tcr[1, 1]^2 + 
      8*tcr[1, 1]^3 + (38*tci[1, 1]^2*tcr[1, 2])/3 - 
      8*tci[1, 2]*tcr[1, 1]*tcr[1, 2] - (8*tcr[1, 2]^3)/3 - 
      16*tci[1, 2]*tcr[2, 1] + 16*tcr[1, 1]*tcr[2, 1] + 8*tcr[3, 1] + 
      2*tcr[3, 2] - (11*tcr[3, 3])/3))/2 + 
   (r[-q1 - q2 - 2*q3 - q4 - q5 - 4*q6 + 3*q7 + 4*q8 - 2*q2*q3*s12 + 
       q4*q5*s12 + 2*q3*q8*s12 + q4*q8*s12 + 2*q5*q8*s12 + 6*q7*q8*s12 - 
       2*q2*q3*q7*s12^2 + 2*q2*q7*q8*s12^2 + 2*q3*q6*s23 + 2*q5*q6*s23 - 
       q1*q5*s34 - q4*q5*s34 + 2*q5*q6*s34 - 3*q1*q8*s34 - 2*q4*q8*s34 + 
       2*q6*q8*s34 - q6*q9*s34 + 2*q7*q9*s34 + q8*q9*s34 - q4*q5*q8*s12*s34 + 
       q4*q5*q8*s34^2 - q1*q2*s45 + 2*q2*q3*s45 - 4*q3*q6*s45 - 3*q5*q6*s45 + 
       q5*q7*s45 + q7^2*s45 - 2*q2*q8*s45 + 3*q6*q8*s45 - q7*q8*s45 - 
       q6*q9*s45 - q7*q9*s45 + 3*q8*q9*s45 + 2*q5*q7*q8*s12*s45 - 
       q7^2*q8*s12*s45 + q1*q2*q5*s34*s45 - 2*q2*q5*q6*s34*s45 - 
       q5*q6*q9*s34*s45 + q5*q7*q9*s34*s45 + q7^2*q9*s34*s45 - 
       2*q2*q6*q8*s45^2 + 2*q3*q6*q8*s45^2 + 3*q7*q8*q9*s45^2 - 3*q1*q7*s51 - 
       2*q4*q7*s51 - q6*q7*s51 + q4*q8*s51 - 3*q6*q8*s51 + q1*q9*s51 + 
       q4*q9*s51 - q8*q9*s51 - 2*q2*q3*q7*s12*s51 + q4*q7*q9*s34*s51 + 
       2*q7^2*q9*s34*s51 - 3*q1*q6*q8*s45*s51 - 2*q3*q6*q8*s45*s51 - 
       3*q6*q7*q8*s45*s51 + q7^2*q8*s45*s51 - 2*q1*q6*q9*s45*s51 + 
       3*q1*q7*q9*s45*s51 + 3*q7*q8*q9*s45*s51 - 2*q2*q3*q7*s51^2 + 
       q6*q7^2*s51^2 - 2*q2*q6*q8*s51^2 + 2*q3*q6*q8*s51^2 + 
       2*q2*q7*q8*s51^2 + 3*q1*q7*q9*s51^2 + q4*q7*q9*s51^2 + 
       q4*q7^2*q9*s34*s51^2 - q6*q7^2*q8*s45*s51^2 - 2*q2*q6*q7*q8*s51^3]*
     (-8*F[3, 1] + 4*F[3, 2] + (8*F[3, 3])/3 - (8*F[3, 4])/3 + 
      (4*F[3, 5])/3 - (16*F[3, 6])/3 - (16*F[3, 11])/3 - (4*F[3, 12])/3 - 
      (8*F[3, 13])/3 - (8*F[3, 14])/3 - 4*F[3, 15] + 4*F[3, 17] - 
      4*F[3, 18] - (8*F[3, 19])/3 + 8*F[3, 22] - (28*F[1, 1, 1]^3)/3 - 
      4*F[1, 1, 1]^2*F[1, 1, 2] + 8*F[1, 1, 2]^3 + 
      (4*F[1, 1, 1]^2*F[1, 1, 3])/3 + (20*F[1, 1, 1]*F[1, 1, 3]^2)/3 + 
      4*F[1, 1, 2]*F[1, 1, 3]^2 + (4*F[1, 1, 3]^3)/3 + 
      4*F[1, 1, 1]^2*F[1, 1, 4] - 4*F[1, 1, 2]^2*F[1, 1, 4] - 
      (8*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4])/3 - (8*F[1, 1, 3]^2*F[1, 1, 4])/
       3 + 4*F[1, 1, 1]*F[1, 1, 4]^2 - 4*F[1, 1, 2]*F[1, 1, 4]^2 - 
      (8*F[1, 1, 3]*F[1, 1, 4]^2)/3 - (4*F[1, 1, 2]^2*F[1, 1, 5])/3 + 
      (8*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5])/3 + (8*F[1, 1, 4]^2*F[1, 1, 5])/
       3 - 4*F[1, 1, 1]*F[1, 1, 5]^2 - (20*F[1, 1, 2]*F[1, 1, 5]^2)/3 + 
      4*F[1, 1, 3]*F[1, 1, 5]^2 + (8*F[1, 1, 4]*F[1, 1, 5]^2)/3 - 
      (8*F[1, 1, 5]^3)/3 + (8*F[1, 1, 1]^2*F[1, 1, 8])/3 - 
      4*F[1, 1, 3]^2*F[1, 1, 8] - (16*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8])/3 + 
      8*F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8] - (4*F[1, 1, 4]^2*F[1, 1, 8])/3 + 
      (16*F[1, 1, 1]*F[1, 1, 8]^2)/3 - 4*F[1, 1, 3]*F[1, 1, 8]^2 - 
      (4*F[1, 1, 4]*F[1, 1, 8]^2)/3 - (8*F[1, 1, 2]^2*F[1, 1, 9])/3 + 
      (16*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9])/3 + (4*F[1, 1, 4]^2*F[1, 1, 9])/
       3 - 8*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9] + 4*F[1, 1, 5]^2*F[1, 1, 9] - 
      (16*F[1, 1, 2]*F[1, 1, 9]^2)/3 + (4*F[1, 1, 4]*F[1, 1, 9]^2)/3 + 
      4*F[1, 1, 5]*F[1, 1, 9]^2 - (32*F[1, 1, 1]*F[2, 1, 1])/3 - 
      (32*F[1, 1, 3]*F[2, 1, 1])/3 + (32*F[1, 1, 2]*F[2, 1, 4])/3 + 
      (32*F[1, 1, 5]*F[2, 1, 4])/3 - 8*F[1, 1, 3]*F[2, 1, 5] - 
      8*F[1, 1, 5]*F[2, 1, 5] - (16*F[1, 1, 1]*F[2, 1, 9])/3 - 
      (16*F[1, 1, 8]*F[2, 1, 9])/3 + (16*F[1, 1, 2]*F[2, 1, 11])/3 + 
      (16*F[1, 1, 9]*F[2, 1, 11])/3 - 8*F[1, 1, 1]*tci[1, 1]^2 - 
      (8*F[1, 1, 2]*tci[1, 1]^2)/3 + (136*F[1, 1, 3]*tci[1, 1]^2)/9 + 
      (26*F[1, 1, 5]*tci[1, 1]^2)/9 - (4*F[1, 1, 8]*tci[1, 1]^2)/9 + 
      (16*F[1, 1, 9]*tci[1, 1]^2)/9 - 8*F[1, 2, 7]*tci[1, 1]^2 + 
      20*F[1, 1, 1]^2*tci[1, 2] + 8*F[1, 1, 1]*F[1, 1, 2]*tci[1, 2] + 
      4*F[1, 1, 2]^2*tci[1, 2] - (40*F[1, 1, 1]*F[1, 1, 3]*tci[1, 2])/3 - 
      8*F[1, 1, 2]*F[1, 1, 3]*tci[1, 2] - 12*F[1, 1, 3]^2*tci[1, 2] - 
      8*F[1, 1, 1]*F[1, 1, 4]*tci[1, 2] + 8*F[1, 1, 2]*F[1, 1, 4]*tci[1, 2] + 
      (16*F[1, 1, 3]*F[1, 1, 4]*tci[1, 2])/3 - 
      (8*F[1, 1, 2]*F[1, 1, 5]*tci[1, 2])/3 - 8*F[1, 1, 3]*F[1, 1, 5]*
       tci[1, 2] - (16*F[1, 1, 4]*F[1, 1, 5]*tci[1, 2])/3 - 
      (8*F[1, 1, 5]^2*tci[1, 2])/3 - (32*F[1, 1, 1]*F[1, 1, 8]*tci[1, 2])/3 + 
      8*F[1, 1, 3]*F[1, 1, 8]*tci[1, 2] + (8*F[1, 1, 4]*F[1, 1, 8]*tci[1, 2])/
       3 - (16*F[1, 1, 2]*F[1, 1, 9]*tci[1, 2])/3 - 
      (8*F[1, 1, 4]*F[1, 1, 9]*tci[1, 2])/3 + 8*F[1, 1, 5]*F[1, 1, 9]*
       tci[1, 2] - (4*F[1, 1, 9]^2*tci[1, 2])/3 + 8*F[1, 1, 3]*F[1, 2, 7]*
       tci[1, 2] + 8*F[1, 1, 5]*F[1, 2, 7]*tci[1, 2] + 
      (64*F[2, 1, 1]*tci[1, 2])/3 + 8*F[2, 1, 5]*tci[1, 2] + 
      (32*F[2, 1, 9]*tci[1, 2])/3 + (8*tci[1, 2]^3)/3 + 
      (10*tci[1, 1]^2*tcr[1, 1])/3 - 8*tci[1, 2]*tcr[1, 1]^2 + 
      8*tcr[1, 1]^3 + (38*tci[1, 1]^2*tcr[1, 2])/3 - 
      8*tci[1, 2]*tcr[1, 1]*tcr[1, 2] - (8*tcr[1, 2]^3)/3 - 
      16*tci[1, 2]*tcr[2, 1] + 16*tcr[1, 1]*tcr[2, 1] + 8*tcr[3, 1] + 
      2*tcr[3, 2] - (11*tcr[3, 3])/3))/2 + 
   (r[-6*q1 + 8*q2 - 3*q4 + 14*q5 + 4*q6 - 5*q7 - 6*q8 + 8*q9 - 7*q2*q5*s12 + 
       3*q4*q5*s12 + 4*q5^2*s12 - 4*q5*q7*s12 - 3*q2*q8*s12 + 2*q5*q8*s12 + 
       3*q7*q8*s12 - 3*q4*q5^2*s12^2 + q5^2*q8*s12^2 + 3*q2*q7*q8*s12^2 - 
       3*q5*q7*q8*s12^2 - 4*q10*q5*s23 + q4*q5*s23 - 4*q5^2*s23 - 
       16*q5*q6*s23 + 4*q10*q9*s23 - q4*q9*s23 - q4*q5^2*s12*s23 - 
       q5^3*s12*s23 + q4*q5^3*s12^2*s23 + q5^3*s23^2 + 4*q5^2*q6*s23^2 - 
       q5^3*q6*s23^3 + 2*q1*q2*s34 - 6*q1*q5*s34 - 4*q10*q5*s34 - 
       8*q2*q5*s34 + q4*q5*s34 - 4*q5^2*s34 + 8*q10*q6*s34 - 3*q2*q6*s34 - 
       q5*q6*s34 - 3*q2*q7*s34 - 2*q4*q7*s34 - 2*q1*q8*s34 - 4*q5*q8*s34 + 
       10*q2*q9*s34 - 4*q4*q9*s34 - q5*q9*s34 - 4*q6*q9*s34 + 2*q7*q9*s34 + 
       2*q4*q5^2*s12*s34 + 2*q5^3*s12*s34 + 2*q4*q5*q8*s12*s34 - 
       q5^2*q8*s12*s34 - q4*q5^3*s12^2*s34 + 2*q4*q5^2*q8*s12^2*s34 + 
       q4*q5^2*s23*s34 + q5^3*s23*s34 + 5*q5^2*q6*s23*s34 - 
       2*q4*q5^3*s12*s23*s34 - q5^3*q6*s23^2*s34 - 4*q10*q2*q5*s34^2 + 
       q4*q5^2*s34^2 - 2*q5^3*s34^2 + 6*q1*q5*q8*s34^2 + q4*q5*q8*s34^2 - 
       4*q5^2*q8*s34^2 - 5*q2*q5*q9*s34^2 + 4*q10*q6*q9*s34^2 + 
       4*q5*q6*q9*s34^2 - 3*q4*q7*q9*s34^2 + 2*q4*q5^3*s12*s34^2 - 
       2*q5^3*q8*s12*s34^2 + q4*q5^3*q8*s12^2*s34^2 + q4*q5^3*s23*s34^2 - 
       q4*q5^3*s34^3 - 2*q4*q5^2*q8*s34^3 + 2*q5^3*q8*s34^3 - 
       2*q4*q5^3*q8*s12*s34^3 + q4*q5^3*q8*s34^4 - 4*q10*q2*s45 + 
       4*q10*q5*s45 - 6*q2*q5*s45 + q5^2*s45 + 4*q10*q6*s45 + q2*q6*s45 + 
       23*q5*q6*s45 + 3*q5*q7*s45 - 6*q1*q8*s45 - 3*q2*q8*s45 + q5*q8*s45 + 
       2*q6*q8*s45 + q7*q8*s45 + 7*q2*q9*s45 - 2*q6*q9*s45 + 
       3*q5^2*q7*s12*s45 - q5*q7*q8*s12*s45 + q5^2*q7*q8*s12^2*s45 - 
       q5^3*s23*s45 - 5*q5^2*q6*s23*s45 + 2*q5^3*q6*s23^2*s45 - 
       4*q10*q2*q5*s34*s45 + 3*q2*q5^2*s34*s45 - 2*q5^3*s34*s45 + 
       5*q2*q5*q6*s34*s45 - 8*q5^2*q6*s34*s45 + 3*q5^2*q7*s34*s45 + 
       6*q1*q5*q8*s34*s45 - 2*q5^2*q8*s34*s45 - q2*q5*q9*s34*s45 + 
       2*q5*q6*q9*s34*s45 + 3*q5^3*q6*s23*s34*s45 + q5^3*q8*s34^2*s45 - 
       2*q2*q5^2*q9*s34^2*s45 + 2*q5^2*q6*q9*s34^2*s45 + 
       3*q5^2*q7*q9*s34^2*s45 - 4*q10*q2*q5*s45^2 - 3*q2*q5*q6*s45^2 + 
       q5^2*q6*s45^2 - 3*q2*q6*q8*s45^2 - 4*q2*q5*q9*s45^2 + 
       4*q2*q6*q9*s45^2 + 4*q5*q6*q9*s45^2 - q5^3*q6*s23*s45^2 + 
       5*q2*q5^2*q6*s34*s45^2 - 2*q5^3*q6*s34*s45^2 - 
       4*q2*q5^2*q9*s34*s45^2 + 4*q5^2*q6*q9*s34*s45^2 - 
       q2*q5^3*q9*s34^2*s45^2 + q5^3*q6*q9*s34^2*s45^2 + 5*q2*q5^2*q6*s45^3 - 
       5*q2*q5^2*q9*s45^3 - 9*q2*q5*q6*q9*s45^3 + 5*q5^2*q6*q9*s45^3 + 
       q2*q5^3*q6*s34*s45^3 - q2*q5^3*q9*s34*s45^3 + q5^3*q6*q9*s34*s45^3 + 
       q2*q5^3*q6*s45^4 - q2*q5^3*q9*s45^4 - 6*q2*q5^2*q6*q9*s45^4 + 
       q5^3*q6*q9*s45^4 - q2*q5^3*q6*q9*s45^5 - 2*q1*q2*s51 - 4*q10*q2*s51 - 
       3*q2*q6*s51 + 2*q1*q7*s51 + 7*q2*q7*s51 + q6*q7*s51 + 9*q2*q8*s51 - 
       3*q7*q8*s51 + 6*q1*q9*s51 - q2*q9*s51 + 3*q4*q9*s51 + 4*q6*q9*s51 - 
       3*q2*q7*q8*s12*s51 + 2*q1*q2*q7*s34*s51 - 3*q2*q6*q7*s34*s51 - 
       4*q10*q6*q9*s34*s51 + 2*q4*q7*q9*s34*s51 + 4*q1*q6*q8*s45*s51 + 
       9*q2*q6*q8*s45*s51 - q6*q7*q8*s45*s51 + 6*q1*q6*q9*s45*s51 + 
       4*q2*q6*q9*s45*s51 - 2*q1*q2*q7*s51^2 - 3*q2*q6*q7*s51^2 - 
       3*q2*q6*q8*s51^2 + 3*q2*q7*q8*s51^2 + 3*q6*q7*q8*s51^2 + 
       4*q10*q6*q9*s51^2 - 3*q2*q6*q7*q8*s51^3]*(-2*F[3, 5] + tci[1, 2]^3/3 - 
      2*tci[1, 1]^2*tcr[1, 2] - 3*tcr[3, 3]))/2 + 
   (r[-6*q1 - 4*q10 + 2*q2 + 5*q5 - 14*q6 + 8*q7 - 7*q8 + 6*q9 + 
       4*q4*q7*s12 - 4*q4*q8*s12 + 4*q5*q8*s12 - 4*q4*q5*q8*s12^2 - 
       4*q5*q7*q8*s12^2 + q10*q5*s23 - 4*q4*q5*s23 - 3*q10*q9*s23 + 
       4*q4*q9*s23 + 2*q1*q2*s34 - 6*q1*q5*s34 + 4*q10*q5*s34 - 4*q5*q7*s34 - 
       2*q1*q8*s34 + 8*q4*q8*s34 - 11*q5*q8*s34 - 7*q10*q9*s34 + 
       14*q2*q9*s34 + 4*q4*q9*s34 - q5*q9*s34 - 9*q6*q9*s34 + 10*q7*q9*s34 - 
       14*q8*q9*s34 + 4*q4*q5*q8*s12*s34 + 3*q10*q2*q5*s34^2 + 
       6*q1*q5*q8*s34^2 - 4*q4*q5*q8*s34^2 - 3*q2*q5*q9*s34^2 + 
       4*q4*q7*q9*s34^2 - 4*q5*q7*q9*s34^2 + 3*q5*q8*q9*s34^2 + 
       3*q2*q9^2*s34^2 - 3*q6*q9^2*s34^2 + 2*q10*q5*s45 - 4*q5*q7*s45 - 
       6*q1*q8*s45 + 3*q5*q8*s45 - 9*q7*q8*s45 + 2*q2*q9*s45 + 5*q6*q9*s45 + 
       6*q7*q9*s45 + q8*q9*s45 + 4*q5*q7*q8*s12*s45 + 2*q10*q2*q5*s34*s45 + 
       6*q1*q5*q8*s34*s45 - 4*q5*q7*q9*s34*s45 + 3*q5*q8*q9*s34*s45 - 
       7*q2*q9^2*s34*s45 + 3*q6*q9^2*s34*s45 - q7*q9^2*s34*s45 + 
       q8*q9^2*s34*s45 + 3*q2*q5*q9^2*s34^2*s45 + q6*q9^3*s34^2*s45 - 
       2*q7*q9^3*s34^2*s45 + 3*q5*q7*q8*s45^2 + 3*q2*q6*q9*s45^2 + 
       5*q5*q7*q9*s45^2 - 5*q5*q8*q9*s45^2 - q7*q8*q9*s45^2 - q2*q9^2*s45^2 + 
       q6*q9^2*s45^2 - q7*q9^2*s45^2 + q8*q9^2*s45^2 + q5*q7*q9^2*s34*s45^2 - 
       q5*q8*q9^2*s34*s45^2 + 3*q7*q9^3*s34*s45^2 - 3*q8*q9^3*s34*s45^2 - 
       q5*q7*q9^3*s34^2*s45^2 + q5*q8*q9^3*s34^2*s45^2 - 
       5*q5*q7*q8*q9*s45^3 - q2*q6*q9^2*s45^3 - q5*q7*q9^2*s45^3 + 
       q5*q8*q9^2*s45^3 + q7*q8*q9^2*s45^3 - 3*q7*q9^3*s45^3 + 
       3*q8*q9^3*s45^3 + q5*q7*q9^3*s34*s45^3 - q5*q8*q9^3*s34*s45^3 + 
       q5*q7*q8*q9^2*s45^4 - q5*q7*q9^3*s45^4 + q5*q8*q9^3*s45^4 + 
       3*q7*q8*q9^3*s45^4 + q5*q7*q8*q9^3*s45^5 - 2*q1*q2*s51 + 2*q1*q7*s51 - 
       8*q2*q7*s51 - 6*q6*q7*s51 + 2*q2*q8*s51 - 4*q4*q8*s51 - 2*q6*q8*s51 - 
       7*q7*q8*s51 + 6*q1*q9*s51 + 6*q10*q9*s51 - 13*q2*q9*s51 + 
       7*q6*q9*s51 - 2*q7*q9*s51 + 18*q8*q9*s51 + q9^2*s51 + 
       3*q10*q9^2*s23*s51 + 2*q1*q2*q7*s34*s51 - 2*q10*q6*q9*s34*s51 - 
       4*q4*q7*q9*s34*s51 + 2*q10*q9^2*s34*s51 - 7*q2*q9^2*s34*s51 + 
       2*q6*q9^2*s34*s51 - 2*q7*q9^2*s34*s51 + q9^3*s34*s51 - 
       2*q10*q6*q9^2*s34^2*s51 - q6*q9^3*s34^2*s51 - q7*q9^3*s34^2*s51 + 
       4*q1*q6*q8*s45*s51 + 2*q2*q6*q8*s45*s51 + 6*q6*q7*q8*s45*s51 + 
       6*q1*q6*q9*s45*s51 - q2*q6*q9*s45*s51 + 11*q7*q8*q9*s45*s51 + 
       3*q2*q9^2*s45*s51 + q7*q9^2*s45*s51 - 2*q8*q9^2*s45*s51 + 
       3*q7*q9^3*s34*s45*s51 - q2*q6*q9^2*s45^2*s51 - q7*q8*q9^2*s45^2*s51 - 
       3*q7*q9^3*s45^2*s51 + 3*q8*q9^3*s45^2*s51 + 3*q7*q8*q9^3*s45^3*s51 - 
       2*q1*q2*q7*s51^2 - 3*q2*q6*q8*s51^2 + 3*q2*q7*q8*s51^2 + 
       4*q4*q7*q9*s51^2 + 7*q7*q8*q9*s51^2 - 2*q10*q9^2*s51^2 + 
       4*q2*q9^2*s51^2 + q7*q9^2*s51^2 - q10*q9^3*s23*s51^2 + 
       2*q10*q6*q9^2*s34*s51^2 + q10*q9^3*s34*s51^2 + q7*q9^3*s34*s51^2 - 
       q10*q6*q9^3*s34^2*s51^2 - q7*q8*q9^2*s45*s51^2 - q7*q9^3*s45*s51^2 + 
       q7*q8*q9^3*s45^2*s51^2 - 3*q2*q6*q7*q8*s51^3]*
     (2*F[3, 7] + tci[1, 2]^3/3 - 2*tci[1, 1]^2*tcr[1, 2] - 3*tcr[3, 3]))/2 + 
   (r[-2*q1 - 4*q2 - 4*q3 + q5 - 6*q6 + 4*q7 + 8*q8 - 4*q2*q3*s12 - 
       2*q2*q7*s12 + 7*q4*q7*s12 - 7*q5*q7*s12 + q7^2*s12 + 4*q3*q8*s12 - 
       4*q4*q8*s12 + 6*q5*q8*s12 + 3*q7*q8*s12 - 4*q2*q3*q7*s12^2 - 
       3*q4*q5*q8*s12^2 - 4*q2*q7*q8*s12^2 - q7^2*q8*s12^2 + 4*q3*q6*s23 + 
       q5*q6*s23 - 2*q1*q5*s34 + 6*q2*q5*s34 + q2*q6*s34 + 3*q5*q6*s34 + 
       3*q2*q7*s34 - 3*q4*q7*s34 - 3*q5*q7*s34 - q7^2*s34 - 6*q1*q8*s34 + 
       2*q4*q8*s34 - 4*q5*q8*s34 - 6*q2*q9*s34 + 6*q7*q9*s34 + 
       4*q4*q5*q8*s12*s34 - q4*q5*q8*s34^2 + 3*q2*q5*q9*s34^2 - 
       3*q5*q7*q9*s34^2 - q7^2*q9*s34^2 - 2*q1*q2*s45 + 4*q2*q3*s45 + 
       5*q2*q6*s45 - 8*q3*q6*s45 - q5*q7*s45 + 4*q2*q8*s45 - 9*q2*q9*s45 + 
       4*q6*q9*s45 + 7*q7*q9*s45 + q5*q7^2*s12*s45 + q7^3*s12*s45 + 
       6*q5*q7*q8*s12*s45 - 3*q7^2*q8*s12*s45 + 3*q5*q7^2*q8*s12^2*s45 - 
       q7^3*q8*s12^2*s45 + 2*q1*q2*q5*s34*s45 - 3*q2*q5*q6*s34*s45 + 
       q5*q7^2*s34*s45 + q7^3*s34*s45 + 3*q2*q5*q9*s34*s45 - 
       2*q5*q6*q9*s34*s45 - q5*q7*q9*s34*s45 - q7^2*q9*s34*s45 + 
       q5*q7^2*q9*s34^2*s45 + q7^3*q9*s34^2*s45 - 3*q2*q5*q6*s45^2 + 
       4*q2*q6*q8*s45^2 + 4*q3*q6*q8*s45^2 + 3*q2*q5*q9*s45^2 - 
       6*q2*q6*q9*s45^2 - 3*q5*q6*q9*s45^2 + 3*q2*q5*q6*q9*s45^3 - 
       10*q2*q6*s51 - 6*q1*q7*s51 + 6*q2*q7*s51 - 2*q4*q7*s51 + q6*q7*s51 - 
       3*q7^2*s51 - 4*q2*q8*s51 - q4*q8*s51 - 4*q7*q8*s51 + 2*q1*q9*s51 - 
       3*q2*q9*s51 + 3*q7*q9*s51 - 4*q2*q3*q7*s12*s51 - 3*q2*q7^2*s12*s51 - 
       2*q7^3*s12*s51 - 4*q2*q7*q8*s12*s51 + 4*q7^2*q8*s12*s51 + 
       q7^3*q8*s12^2*s51 - 2*q2*q6*q7*s34*s51 + 3*q2*q7^2*s34*s51 - 
       5*q4*q7^2*s34*s51 + 2*q7^3*s34*s51 - 2*q4*q7*q9*s34*s51 + 
       3*q7^2*q9*s34*s51 - 2*q4*q7^2*q9*s34^2*s51 + 2*q7^3*q9*s34^2*s51 + 
       q7^3*s45*s51 - 6*q1*q6*q8*s45*s51 - 4*q2*q6*q8*s45*s51 - 
       4*q3*q6*q8*s45*s51 - 2*q6*q7*q8*s45*s51 + 2*q7^2*q8*s45*s51 - 
       4*q1*q6*q9*s45*s51 - 6*q2*q6*q9*s45*s51 + 6*q1*q7*q9*s45*s51 + 
       q7^3*q8*s12*s45*s51 - 4*q2*q3*q7*s51^2 - 12*q2*q6*q7*s51^2 + 
       2*q2*q7^2*s51^2 + q6*q7^2*s51^2 + q7^3*s51^2 - 3*q2*q6*q8*s51^2 + 
       4*q3*q6*q8*s51^2 + 3*q2*q7*q8*s51^2 + 7*q6*q7*q8*s51^2 - 
       3*q7^2*q8*s51^2 + 6*q1*q7*q9*s51^2 + 3*q4*q7*q9*s51^2 + 
       2*q2*q7^3*s12*s51^2 - 3*q2*q7^2*q8*s12*s51^2 - q7^3*q8*s12*s51^2 - 
       q2*q7^3*q8*s12^2*s51^2 - 2*q2*q6*q7^2*s34*s51^2 - q2*q7^3*s34*s51^2 + 
       4*q4*q7^2*q9*s34*s51^2 + q4*q7^3*q9*s34^2*s51^2 - 
       q6*q7^2*q8*s45*s51^2 - q7^3*q8*s45*s51^2 - q2*q6*q7^2*s51^3 - 
       q2*q7^3*s51^3 - q6*q7^3*s51^3 - 5*q2*q6*q7*q8*s51^3 + 
       2*q2*q7^2*q8*s51^3 + 2*q6*q7^2*q8*s51^3 + q7^3*q8*s51^3 + 
       q2*q7^3*q8*s12*s51^3 + q2*q6*q7^3*s34*s51^3 + q6*q7^3*q8*s45*s51^3 + 
       q2*q6*q7^3*s51^4 - q2*q6*q7^2*q8*s51^4 - q2*q7^3*q8*s51^4 - 
       q6*q7^3*q8*s51^4 + q2*q6*q7^3*q8*s51^5]*(2*F[3, 13] + tci[1, 2]^3/3 - 
      2*tci[1, 1]^2*tcr[1, 2] - 3*tcr[3, 3]))/2 + 
   (r[-6*q1 - 2*q10 + 15*q2 - 4*q4 + q5 - 2*q6 - 9*q7 - 4*q8 + 8*q9 - 
       7*q2*q5*s12 + 4*q4*q5*s12 - 6*q5^2*s12 - 4*q2*q7*s12 - 4*q4*q7*s12 - 
       4*q5*q7*s12 - 3*q2*q8*s12 + 4*q4*q8*s12 - 14*q5*q8*s12 + 9*q7*q8*s12 - 
       q5^3*s12^2 + 4*q4*q5*q8*s12^2 - q5^2*q8*s12^2 + 3*q2*q7*q8*s12^2 - 
       7*q5*q7*q8*s12^2 - q10*q5*s23 + 4*q4*q5*s23 + 5*q5^2*s23 - 
       5*q5*q6*s23 + q10*q9*s23 - 4*q4*q9*s23 - q5^3*s12*s23 - 
       4*q5^2*q6*s23^2 - 4*q1*q2*s34 - 6*q1*q5*s34 + 3*q10*q5*s34 - 
       2*q2*q5*s34 - 4*q4*q5*s34 + q5^2*s34 + 2*q10*q6*s34 - q2*q6*s34 + 
       2*q5*q6*s34 + q2*q7*s34 - 4*q4*q7*s34 - 3*q5*q7*s34 - 2*q1*q8*s34 - 
       4*q4*q8*s34 + 16*q5*q8*s34 - 3*q10*q9*s34 - 4*q4*q9*s34 - q5*q9*s34 - 
       2*q6*q9*s34 + 3*q7*q9*s34 - 8*q8*q9*s34 + q5^3*s12*s34 - 
       4*q4*q5*q8*s12*s34 + 2*q5^2*q8*s12*s34 + q5^3*q8*s12^2*s34 + 
       q5^3*s23*s34 - q5^2*q6*s23*s34 - 3*q10*q2*q5*s34^2 + 
       4*q4*q5*q8*s34^2 + 3*q10*q6*q9*s34^2 + 3*q5*q6*q9*s34^2 - 
       4*q4*q7*q9*s34^2 - 3*q5*q7*q9*s34^2 + 4*q5*q8*q9*s34^2 - 
       q5^3*q8*s12*s34^2 - 6*q1*q2*s45 + 2*q10*q5*s45 - 2*q2*q5*s45 - 
       3*q5^2*s45 + 3*q2*q6*s45 + 11*q5*q6*s45 - 3*q5*q7*s45 - 3*q2*q8*s45 + 
       8*q5*q8*s45 + 6*q6*q8*s45 - 5*q7*q8*s45 + q7*q9*s45 + 4*q8*q9*s45 - 
       3*q5^2*q8*s12*s45 - 5*q5*q7*q8*s12*s45 - q5^3*q8*s12^2*s45 - 
       q5^2*q7*q8*s12^2*s45 + q10*q5^2*s23*s45 - q5^3*s23*s45 + 
       5*q5^2*q6*s23*s45 + 6*q1*q2*q5*s34*s45 - 2*q10*q2*q5*s34*s45 - 
       3*q10*q5^2*s34*s45 - 5*q2*q5^2*s34*s45 - 2*q5^3*s34*s45 + 
       q2*q5*q6*s34*s45 + 5*q5^2*q6*s34*s45 - 3*q5*q7*q9*s34*s45 + 
       4*q5*q8*q9*s34*s45 - q5^3*q8*s12*s34*s45 - 4*q10*q2*q5^2*s34^2*s45 + 
       3*q5^2*q6*q9*s34^2*s45 - 2*q10*q5^2*s45^2 - 3*q2*q5*q6*s45^2 - 
       q5^2*q6*s45^2 - 2*q5^2*q7*s45^2 + 2*q5^2*q8*s45^2 - 3*q2*q6*q8*s45^2 + 
       3*q5*q7*q8*s45^2 + 5*q5*q7*q9*s45^2 - 5*q5*q8*q9*s45^2 + 
       5*q7*q8*q9*s45^2 - q5^3*q7*s12*s45^2 + q5^3*q8*s12*s45^2 - 
       3*q5^2*q7*q8*s12*s45^2 - q5^3*q7*q8*s12^2*s45^2 - q10*q5^3*s23*s45^2 - 
       2*q10*q2*q5^2*s34*s45^2 - 2*q10*q5^3*s34*s45^2 - 
       q2*q5^2*q6*s34*s45^2 - q5^3*q7*s34*s45^2 + q5^3*q8*s34*s45^2 - 
       q5^2*q7*q9*s34*s45^2 + q5^2*q8*q9*s34*s45^2 - q10*q2*q5^3*s34^2*
        s45^2 - q5^3*q7*q9*s34^2*s45^2 + q5^3*q8*q9*s34^2*s45^2 + 
       q5^3*q7*s45^3 - q5^3*q8*s45^3 + 2*q5^2*q7*q8*s45^3 + 
       q5^2*q7*q9*s45^3 - q5^2*q8*q9*s45^3 - 5*q5*q7*q8*q9*s45^3 + 
       q5^3*q7*q8*s12*s45^3 + q5^3*q7*q9*s34*s45^3 - q5^3*q8*q9*s34*s45^3 - 
       q5^3*q7*q8*s45^4 - q5^3*q7*q9*s45^4 + q5^3*q8*q9*s45^4 - 
       q5^2*q7*q8*q9*s45^4 + q5^3*q7*q8*q9*s45^5 + 4*q1*q2*s51 - 
       3*q2*q6*s51 - 10*q1*q7*s51 + 13*q2*q7*s51 + 3*q6*q7*s51 + 
       3*q2*q8*s51 + 4*q4*q8*s51 - 7*q7*q8*s51 + 6*q1*q9*s51 + 2*q10*q9*s51 + 
       4*q4*q9*s51 - 6*q7*q9*s51 + 8*q8*q9*s51 - 9*q2*q7*q8*s12*s51 - 
       4*q1*q2*q7*s34*s51 - q2*q6*q7*s34*s51 - 2*q10*q6*q9*s34*s51 + 
       4*q4*q7*q9*s34*s51 - 2*q1*q6*q8*s45*s51 + 3*q2*q6*q8*s45*s51 - 
       3*q6*q7*q8*s45*s51 + 6*q1*q7*q9*s45*s51 + 12*q7*q8*q9*s45*s51 + 
       4*q1*q2*q7*s51^2 - 3*q2*q6*q7*s51^2 - 3*q2*q6*q8*s51^2 + 
       3*q2*q7*q8*s51^2 + 3*q6*q7*q8*s51^2 + 6*q1*q7*q9*s51^2 - 
       4*q4*q7*q9*s51^2 + 4*q7*q8*q9*s51^2 - 3*q2*q6*q7*q8*s51^3]*
     (-2*F[3, 32] + tci[1, 2]^3/3 - 2*tci[1, 1]^2*tcr[1, 2] - 3*tcr[3, 3]))/
    2 + (r[-6*q1 - 4*q10 + 6*q2 - 3*q4 + 4*q5 - 8*q6 + 6*q7 - q8 + 6*q9 + 
       2*q4*q5*s12 + 2*q7*q8*s12 + 4*q10*q5*s23 - q4*q5*s23 - q5*q6*s23 - 
       4*q10*q9*s23 + 3*q4*q9*s23 - 4*q1*q2*s34 - 4*q10*q2*s34 - 
       6*q1*q5*s34 + 4*q10*q5*s34 + q4*q5*s34 - 4*q10*q6*s34 + 6*q2*q6*s34 + 
       9*q5*q6*s34 - 2*q1*q8*s34 + 2*q5*q8*s34 + 14*q2*q9*s34 - 4*q4*q9*s34 - 
       q5*q9*s34 - 11*q6*q9*s34 + 6*q7*q9*s34 - 7*q8*q9*s34 - 
       2*q4*q5*q8*s12*s34 + 4*q10*q2*q5*s34^2 - q4*q5*q8*s34^2 - 
       4*q2*q5*q9*s34^2 - 4*q10*q6*q9*s34^2 + 5*q5*q6*q9*s34^2 + 
       2*q2*q9^2*s34^2 + 2*q7*q9^2*s34^2 - 6*q1*q2*s45 + 4*q10*q2*s45 - 
       4*q10*q6*s45 - 2*q2*q6*s45 + 4*q5*q6*s45 - q7*q8*s45 + 4*q2*q9*s45 + 
       3*q6*q9*s45 + 7*q7*q9*s45 + 6*q1*q2*q5*s34*s45 + 4*q10*q2*q5*s34*s45 - 
       4*q2*q5*q6*s34*s45 - 2*q2*q5*q9*s34*s45 + q5*q6*q9*s34*s45 + 
       3*q2*q9^2*s34*s45 - 3*q6*q9^2*s34*s45 + 3*q7*q9^2*s34*s45 - 
       7*q8*q9^2*s34*s45 + 2*q2*q5*q9^2*s34^2*s45 - 2*q5*q6*q9^2*s34^2*s45 + 
       3*q5*q8*q9^2*s34^2*s45 - 2*q2*q9^3*s34^2*s45 + q7*q9^3*s34^2*s45 + 
       4*q10*q2*q5*s45^2 - 4*q2*q5*q9*s45^2 - 7*q2*q6*q9*s45^2 + 
       4*q5*q6*q9*s45^2 + 5*q2*q9^2*s45^2 - 5*q6*q9^2*s45^2 - q7*q9^2*s45^2 + 
       q8*q9^2*s45^2 + 4*q2*q5*q9^2*s34*s45^2 - 4*q5*q6*q9^2*s34*s45^2 - 
       q2*q5*q9^3*s34^2*s45^2 + q5*q6*q9^3*s34^2*s45^2 - 
       9*q2*q5*q6*q9*s45^3 + 5*q2*q5*q9^2*s45^3 + 11*q2*q6*q9^2*s45^3 - 
       5*q5*q6*q9^2*s45^3 + q7*q8*q9^2*s45^3 - q2*q9^3*s45^3 + 
       q6*q9^3*s45^3 - q2*q5*q9^3*s34*s45^3 + q5*q6*q9^3*s34*s45^3 + 
       6*q2*q5*q6*q9^2*s45^4 - q2*q5*q9^3*s45^4 - 2*q2*q6*q9^3*s45^4 + 
       q5*q6*q9^3*s45^4 - q2*q5*q6*q9^3*s45^5 + 4*q1*q2*s51 + 4*q10*q2*s51 - 
       10*q1*q7*s51 - 2*q2*q7*s51 - 6*q6*q8*s51 - 3*q7*q8*s51 + 6*q1*q9*s51 + 
       4*q10*q9*s51 - 11*q2*q9*s51 + 3*q4*q9*s51 + 3*q6*q9*s51 + 
       10*q8*q9*s51 + q9^2*s51 - 2*q2*q7*q8*s12*s51 - 3*q4*q9^2*s23*s51 - 
       4*q1*q2*q7*s34*s51 + 6*q2*q6*q7*s34*s51 + 4*q10*q6*q9*s34*s51 + 
       2*q4*q7*q9*s34*s51 - q2*q9^2*s34*s51 - q4*q9^2*s34*s51 + 
       q7*q9^2*s34*s51 + q9^3*s34*s51 + 2*q4*q7*q9^2*s34^2*s51 - 
       q2*q9^3*s34^2*s51 + 2*q7*q9^3*s34^2*s51 - 2*q1*q6*q8*s45*s51 - 
       5*q2*q6*q9*s45*s51 + 6*q1*q7*q9*s45*s51 + 3*q7*q8*q9*s45*s51 - 
       q2*q9^2*s45*s51 - 2*q7*q9^2*s45*s51 + 5*q8*q9^2*s45*s51 + 
       3*q2*q9^3*s34*s45*s51 + 5*q2*q6*q9^2*s45^2*s51 + 
       2*q7*q8*q9^2*s45^2*s51 - q2*q6*q9^3*s45^3*s51 + 4*q1*q2*q7*s51^2 - 
       3*q2*q6*q8*s51^2 + 3*q2*q7*q8*s51^2 - 4*q10*q6*q9*s51^2 + 
       6*q1*q7*q9*s51^2 + 3*q7*q8*q9*s51^2 - q2*q9^2*s51^2 + q4*q9^2*s51^2 - 
       q7*q9^2*s51^2 + q4*q9^3*s23*s51^2 - 2*q4*q7*q9^2*s34*s51^2 + 
       2*q2*q9^3*s34*s51^2 + 2*q4*q9^3*s34*s51^2 + q4*q7*q9^3*s34^2*s51^2 + 
       q7*q8*q9^2*s45*s51^2 - q2*q9^3*s45*s51^2 - 3*q2*q6*q7*q8*s51^3 - 
       q2*q9^3*s51^3 - q4*q9^3*s51^3]*(2*F[3, 33] + tci[1, 2]^3/3 - 
      2*tci[1, 1]^2*tcr[1, 2] - 3*tcr[3, 3]))/2 + 
   (r[-2*q1 + 2*q2 - 3*q3 + 4*q4 + q5 - 6*q6 + 5*q7 + 3*q8 + 4*q9 - 
       4*q4*q5*s12 - 4*q2*q7*s12 + 3*q3*q7*s12 + 4*q4*q7*s12 - 8*q5*q7*s12 - 
       3*q7^2*s12 - 4*q4*q8*s12 + q5*q8*s12 + 6*q7*q8*s12 - 3*q3*q7^2*s12^2 - 
       4*q4*q5*q8*s12^2 - 3*q5*q7*q8*s12^2 - 4*q4*q5*s23 + 3*q3*q6*s23 + 
       q5*q6*s23 + 4*q4*q9*s23 + 6*q1*q2*s34 - 2*q1*q5*s34 + 2*q2*q5*s34 + 
       4*q4*q5*s34 + 2*q2*q6*s34 + q5*q6*s34 - 3*q2*q7*s34 + 4*q4*q7*s34 - 
       7*q5*q7*s34 - q7^2*s34 - 6*q1*q8*s34 + 4*q4*q8*s34 - 2*q5*q8*s34 + 
       4*q4*q9*s34 - 4*q5*q9*s34 + 4*q7*q9*s34 - 8*q8*q9*s34 + 
       4*q4*q5*q8*s12*s34 + 6*q1*q5*q8*s34^2 - 4*q4*q5*q8*s34^2 + 
       3*q2*q5*q9*s34^2 + 4*q4*q7*q9*s34^2 - 7*q5*q7*q9*s34^2 - 
       q7^2*q9*s34^2 + 4*q5*q8*q9*s34^2 + 4*q1*q2*s45 + 3*q2*q6*s45 - 
       2*q3*q6*s45 + 2*q5*q6*s45 - q3*q7*s45 - 5*q5*q7*s45 - 4*q7^2*s45 - 
       6*q1*q8*s45 + 3*q7*q8*s45 - 9*q2*q9*s45 + 8*q6*q9*s45 + q7*q9*s45 + 
       4*q8*q9*s45 + q3*q7^2*s12*s45 - q5*q7^2*s12*s45 - 2*q7^3*s12*s45 - 
       3*q5*q7*q8*s12*s45 + 3*q7^2*q8*s12*s45 - q3*q7^3*s12^2*s45 - 
       4*q1*q2*q5*s34*s45 - q2*q5*q6*s34*s45 - q5*q7^2*s34*s45 - 
       2*q7^3*s34*s45 + 6*q1*q5*q8*s34*s45 + 9*q2*q5*q9*s34*s45 - 
       5*q5*q7*q9*s34*s45 - 3*q7^2*q9*s34*s45 - 4*q5*q8*q9*s34*s45 - 
       q5*q7^2*q9*s34^2*s45 - 2*q7^3*q9*s34^2*s45 - 3*q2*q5*q6*s45^2 - 
       3*q5*q7^2*s45^2 + 2*q7^3*s45^2 + 3*q5*q7*q8*s45^2 + 2*q7^2*q8*s45^2 + 
       3*q2*q5*q9*s45^2 - 3*q5*q6*q9*s45^2 + 3*q5*q7*q9*s45^2 + 
       5*q7^2*q9*s45^2 - 3*q5*q8*q9*s45^2 - 5*q7*q8*q9*s45^2 - 
       q5*q7^3*s12*s45^2 - 3*q5*q7^2*q8*s12*s45^2 + q7^3*q8*s12*s45^2 - 
       q5*q7^3*q8*s12^2*s45^2 - q5*q7^3*s34*s45^2 - 3*q5*q7^2*q9*s34*s45^2 + 
       3*q7^3*q9*s34*s45^2 - q5*q7^3*q9*s34^2*s45^2 + q5*q7^3*s45^3 + 
       2*q5*q7^2*q8*s45^3 - 2*q7^3*q8*s45^3 + 3*q2*q5*q6*q9*s45^3 + 
       2*q5*q7^2*q9*s45^3 - 3*q7^3*q9*s45^3 - 5*q5*q7*q8*q9*s45^3 - 
       2*q7^2*q8*q9*s45^3 + q5*q7^3*q8*s12*s45^3 + q5*q7^3*q9*s34*s45^3 - 
       q5*q7^3*q8*s45^4 - q5*q7^3*q9*s45^4 - q5*q7^2*q8*q9*s45^4 + 
       3*q7^3*q8*q9*s45^4 + q5*q7^3*q8*q9*s45^5 - 6*q1*q2*s51 - 3*q2*q6*s51 + 
       3*q3*q6*s51 + 6*q1*q7*s51 - q2*q7*s51 - q3*q7*s51 - 4*q6*q7*s51 + 
       q7^2*s51 - 2*q3*q8*s51 - 4*q4*q8*s51 - 7*q7*q8*s51 + 2*q1*q9*s51 - 
       3*q2*q9*s51 - 4*q4*q9*s51 - 5*q7*q9*s51 + 8*q8*q9*s51 + 
       2*q2*q3*q7*s12*s51 + q2*q7^2*s12*s51 - 2*q3*q7^2*s12*s51 - 
       2*q7^3*s12*s51 + 2*q2*q3*q7^2*s12^2*s51 + q3*q7^3*s12^2*s51 + 
       6*q1*q2*q7*s34*s51 + 3*q2*q6*q7*s34*s51 - 3*q2*q7^2*s34*s51 - 
       q7^3*s34*s51 - 4*q4*q7*q9*s34*s51 - q7^3*q9*s34^2*s51 + 
       q3*q7^2*s45*s51 + q7^3*s45*s51 - 2*q3*q6*q8*s45*s51 - 
       3*q7^2*q8*s45*s51 + 2*q1*q6*q9*s45*s51 + 4*q7^2*q9*s45*s51 + 
       4*q7*q8*q9*s45*s51 - 2*q3*q7^3*s12*s45*s51 + 3*q7^3*q9*s34*s45*s51 - 
       q7^3*q8*s45^2*s51 - 3*q7^3*q9*s45^2*s51 - q7^2*q8*q9*s45^2*s51 + 
       3*q7^3*q8*q9*s45^3*s51 - 6*q1*q2*q7*s51^2 - q2*q3*q7*s51^2 - 
       3*q2*q6*q7*s51^2 + 4*q2*q7^2*s51^2 + q3*q7^2*s51^2 - 3*q6*q7^2*s51^2 - 
       2*q7^3*s51^2 + 3*q3*q6*q8*s51^2 + 3*q6*q7*q8*s51^2 + 
       4*q4*q7*q9*s51^2 + q7^2*q9*s51^2 + 4*q7*q8*q9*s51^2 + 
       2*q2*q7^3*s12*s51^2 + 2*q3*q7^3*s12*s51^2 - q2*q3*q7^3*s12^2*s51^2 + 
       q2*q6*q7^2*s34*s51^2 - q2*q7^3*s34*s51^2 + q7^3*q9*s34*s51^2 - 
       q3*q7^3*s45*s51^2 + 3*q6*q7^2*q8*s45*s51^2 - q7^3*q9*s45*s51^2 + 
       q7^3*q8*q9*s45^2*s51^2 - 2*q2*q3*q7^2*s51^3 + 2*q2*q7^3*s51^3 + 
       q3*q7^3*s51^3 - 2*q2*q3*q7^3*s12*s51^3 - q2*q3*q7^3*s51^4]*
     (-2*F[3, 52] + tci[1, 2]^3/3 - 2*tci[1, 1]^2*tcr[1, 2] - 3*tcr[3, 3]))/
    2 + (r[-2*q1 + 17*q2 - 8*q3 + 2*q5 + 4*q6 - 20*q7 - 6*q2^2*s12 - 
       7*q2*q5*s12 + 12*q2*q7*s12 + 3*q5*q7*s12 + 5*q2*q8*s12 + 4*q3*q8*s12 - 
       5*q5*q8*s12 + q7*q8*s12 - 4*q2*q3*q7*s12^2 - 7*q2*q7*q8*s12^2 + 
       3*q5*q7*q8*s12^2 + 8*q3*q6*s23 + 2*q10*q2*s34 - 2*q1*q5*s34 - 
       2*q2*q5*s34 + q2*q6*s34 - 8*q2*q7*s34 + 3*q5*q7*s34 - 2*q1*q8*s34 + 
       10*q5*q8*s34 + 11*q2*q9*s34 - 2*q6*q9*s34 - 9*q7*q9*s34 - 
       2*q10*q2^2*s34^2 - 4*q1*q5*q8*s34^2 - q2^2*q9*s34^2 - 
       3*q2*q5*q9*s34^2 + 3*q5*q7*q9*s34^2 - 6*q1*q2*s45 + 3*q10*q2*s45 - 
       2*q2*q5*s45 + 4*q2*q6*s45 - 8*q3*q6*s45 - 4*q3*q7*s45 - 3*q5*q7*s45 + 
       4*q1*q8*s45 + 4*q2*q8*s45 + 4*q3*q8*s45 + 2*q5*q8*s45 + 4*q7*q8*s45 + 
       2*q2*q9*s45 - 3*q6*q9*s45 + 5*q7*q9*s45 - 2*q8*q9*s45 - 
       9*q5*q7*q8*s12*s45 - 3*q10*q2^2*s34*s45 - q2^3*s34*s45 + 
       6*q1*q2*q5*s34*s45 - 2*q10*q2*q5*s34*s45 - 5*q2^2*q5*s34*s45 + 
       2*q2^2*q6*s34*s45 - 4*q1*q5*q8*s34*s45 + 5*q2^2*q9*s34*s45 + 
       q2*q5*q9*s34*s45 - 3*q5*q7*q9*s34*s45 + 2*q5*q8*q9*s34*s45 - 
       2*q10*q2^3*s34^2*s45 - 2*q10*q2^2*q5*s34^2*s45 - 
       q2^2*q5*q9*s34^2*s45 - 3*q10*q2*q5*s45^2 - 4*q2^2*q6*s45^2 + 
       4*q2*q6*q8*s45^2 + 4*q3*q6*q8*s45^2 + 3*q5*q7*q8*s45^2 + 
       3*q2^2*q9*s45^2 + 3*q5*q7*q9*s45^2 - 3*q5*q8*q9*s45^2 - 
       3*q7*q8*q9*s45^2 - 4*q10*q2^2*q5*s34*s45^2 + q2^3*q6*s34*s45^2 - 
       q10*q2^3*q5*s34^2*s45^2 + 3*q2^2*q6*q9*s45^3 - 3*q5*q7*q8*q9*s45^3 - 
       q10*q2*s51 + 9*q2^2*s51 - 2*q10*q6*s51 - 4*q2*q6*s51 - 2*q1*q7*s51 + 
       12*q2*q7*s51 + 8*q6*q7*s51 - 4*q2*q8*s51 + 2*q1*q9*s51 - 5*q2*q9*s51 + 
       3*q6*q9*s51 + 2*q7*q9*s51 + q2^3*s12*s51 - 5*q2^2*q7*s12*s51 - 
       4*q2*q3*q7*s12*s51 - 2*q2^2*q8*s12*s51 + 4*q2*q7*q8*s12*s51 + 
       q2^2*q7*q8*s12^2*s51 + q10*q2^2*s34*s51 - 2*q2^3*s34*s51 - 
       3*q2^2*q6*s34*s51 + 4*q2^2*q7*s34*s51 + 4*q2*q6*q7*s34*s51 + 
       5*q2^2*q9*s34*s51 - 2*q10*q6*q9*s34*s51 - q10*q2^3*s34^2*s51 + 
       2*q2^3*s45*s51 + 3*q2^2*q6*s45*s51 - 2*q2^2*q8*s45*s51 - 
       6*q1*q6*q8*s45*s51 - 2*q2*q6*q8*s45*s51 - 4*q3*q6*q8*s45*s51 - 
       4*q6*q7*q8*s45*s51 - q2^2*q9*s45*s51 + 2*q1*q7*q9*s45*s51 - 
       q2^3*q6*s34*s45*s51 + q2^3*q6*s45^2*s51 - 2*q2^2*q6*q8*s45^2*s51 + 
       3*q2^2*q6*q9*s45^2*s51 - q2^3*s51^2 - 4*q2^2*q6*s51^2 + 
       5*q2^2*q7*s51^2 - 4*q2*q3*q7*s51^2 + 5*q2^2*q8*s51^2 + 
       4*q2*q6*q8*s51^2 + 4*q3*q6*q8*s51^2 - 9*q2*q7*q8*s51^2 - 
       4*q2^2*q9*s51^2 + 3*q10*q6*q9*s51^2 + 2*q1*q7*q9*s51^2 + 
       2*q2^3*q7*s12*s51^2 + q2^3*q8*s12*s51^2 - 6*q2^2*q7*q8*s12*s51^2 - 
       q2^3*q7*q8*s12^2*s51^2 + q2^3*q6*s34*s51^2 - q2^3*q7*s34*s51^2 - 
       4*q2^2*q6*q7*s34*s51^2 - q2^3*q6*s45*s51^2 + q2^3*q8*s45*s51^2 + 
       4*q2^2*q6*q8*s45*s51^2 + q2^3*q6*q8*s45^2*s51^2 + q2^3*q6*s51^3 - 
       q2^3*q7*s51^3 - 5*q2^2*q6*q7*s51^3 - q2^3*q8*s51^3 - 
       5*q2^2*q6*q8*s51^3 + 6*q2^2*q7*q8*s51^3 + 9*q2*q6*q7*q8*s51^3 + 
       q2^3*q7*q8*s12*s51^3 + q2^3*q6*q7*s34*s51^3 - q2^3*q6*q8*s45*s51^3 + 
       q2^3*q6*q7*s51^4 + q2^3*q6*q8*s51^4 - q2^3*q7*q8*s51^4 - 
       6*q2^2*q6*q7*q8*s51^4 + q2^3*q6*q7*q8*s51^5]*
     (-2*F[3, 57] + tci[1, 2]^3/3 - 2*tci[1, 1]^2*tcr[1, 2] - 3*tcr[3, 3]))/
    2 + (r[2*q1 + 2*q2 - 3*q3 + 3*q5 - 4*q6 + 14*q8 - 4*q9 - 4*q2*q3*s12 + 
       4*q4*q7*s12 - 8*q2*q8*s12 + 7*q3*q8*s12 - 4*q4*q8*s12 + 3*q5*q8*s12 + 
       4*q7*q8*s12 + 4*q8^2*s12 - 3*q2*q3*q7*s12^2 - 4*q4*q5*q8*s12^2 + 
       3*q2*q7*q8*s12^2 + 4*q5*q7*q8*s12^2 + q5*q8^2*s12^2 - 
       3*q7*q8^2*s12^2 - 4*q4*q5*s23 + 3*q3*q6*s23 + 3*q5*q6*s23 + 
       4*q4*q9*s23 + 2*q1*q5*s34 + 3*q5*q6*s34 + 4*q5*q7*s34 + 6*q1*q8*s34 + 
       8*q4*q8*s34 - 3*q5*q8*s34 + 7*q6*q8*s34 + 4*q4*q9*s34 + 4*q5*q9*s34 - 
       2*q6*q9*s34 - 8*q7*q9*s34 + 18*q8*q9*s34 + 4*q4*q5*q8*s12*s34 - 
       2*q5*q8^2*s12*s34 - q5*q8^3*s12^2*s34 - 4*q4*q5*q8*s34^2 - 
       q8^3*s34^2 + 3*q5*q6*q9*s34^2 + 4*q4*q7*q9*s34^2 + 4*q5*q7*q9*s34^2 - 
       7*q5*q8*q9*s34^2 + q5*q8^3*s12*s34^2 + 2*q1*q2*s45 + q2*q3*s45 - 
       6*q2*q5*s45 - 6*q3*q6*s45 + 6*q5*q6*s45 - 4*q5*q7*s45 - 4*q2*q8*s45 + 
       2*q3*q8*s45 - q5*q8*s45 + 14*q6*q8*s45 - 2*q8^2*s45 - 4*q2*q9*s45 + 
       5*q6*q9*s45 - 6*q7*q9*s45 + 5*q8*q9*s45 + 4*q5*q7*q8*s12*s45 - 
       4*q5*q8^2*s12*s45 - q8^3*s12*s45 + q5*q8^3*s12^2*s45 - 
       2*q1*q2*q5*s34*s45 + q5*q8^2*s34*s45 - q8^3*s34*s45 + 
       9*q5*q6*q9*s34*s45 - 4*q5*q7*q9*s34*s45 - 5*q5*q8*q9*s34*s45 - 
       2*q8^2*q9*s34*s45 + q5*q8^3*s12*s34*s45 + q5*q8^2*q9*s34^2*s45 - 
       4*q2*q6*q8*s45^2 + 3*q3*q6*q8*s45^2 - 3*q5*q7*q8*s45^2 + 
       3*q5*q8^2*s45^2 + 2*q7*q8^2*s45^2 + 2*q8^3*s45^2 - 3*q2*q5*q9*s45^2 - 
       4*q2*q6*q9*s45^2 + 3*q5*q6*q9*s45^2 - 3*q5*q7*q9*s45^2 + 
       3*q5*q8*q9*s45^2 + 5*q7*q8*q9*s45^2 - 5*q8^2*q9*s45^2 - 
       3*q5*q7*q8^2*s12*s45^2 - q5*q8^3*s12*s45^2 - q7*q8^3*s12*s45^2 + 
       q5*q7*q8^3*s12^2*s45^2 - q5*q8^3*s34*s45^2 + 3*q5*q8^2*q9*s34*s45^2 + 
       3*q8^3*q9*s34*s45^2 - q5*q8^3*q9*s34^2*s45^2 + 2*q5*q7*q8^2*s45^3 + 
       q5*q8^3*s45^3 + 2*q7*q8^3*s45^3 - 3*q2*q5*q6*q9*s45^3 + 
       5*q5*q7*q8*q9*s45^3 - 2*q5*q8^2*q9*s45^3 - 2*q7*q8^2*q9*s45^3 - 
       3*q8^3*q9*s45^3 - q5*q7*q8^3*s12*s45^3 + q5*q8^3*q9*s34*s45^3 + 
       q5*q7*q8^3*s45^4 - q5*q7*q8^2*q9*s45^4 - q5*q8^3*q9*s45^4 - 
       3*q7*q8^3*q9*s45^4 - q5*q7*q8^3*q9*s45^5 - q2*q3*s51 + 3*q3*q6*s51 + 
       6*q1*q7*s51 + 4*q2*q7*s51 - q2*q8*s51 - 2*q3*q8*s51 - 4*q4*q8*s51 - 
       9*q6*q8*s51 + 3*q7*q8*s51 + q8^2*s51 - 2*q1*q9*s51 - q2*q9*s51 + 
       q7*q9*s51 - 14*q8*q9*s51 - 4*q2*q3*q7*s12*s51 - 6*q2*q7*q8*s12*s51 - 
       q2*q8^2*s12*s51 + 3*q2*q7*q8^2*s12^2*s51 + q8^3*s34*s51 - 
       4*q4*q7*q9*s34*s51 + 6*q1*q6*q8*s45*s51 - q2*q6*q8*s45*s51 - 
       10*q3*q6*q8*s45*s51 - q2*q8^2*s45*s51 + 5*q3*q8^2*s45*s51 + 
       5*q6*q8^2*s45*s51 + 2*q8^3*s45*s51 + 4*q1*q6*q9*s45*s51 - 
       q2*q6*q9*s45*s51 - 6*q1*q7*q9*s45*s51 - 3*q7*q8*q9*s45*s51 + 
       q8^2*q9*s45*s51 - q2*q6*q8^2*s45^2*s51 + 4*q3*q6*q8^2*s45^2*s51 + 
       q7*q8^3*s45^2*s51 - q7*q8^2*q9*s45^2*s51 - 3*q8^3*q9*s45^2*s51 - 
       3*q7*q8^3*q9*s45^3*s51 - q2*q3*q7*s51^2 + 3*q3*q6*q8*s51^2 - 
       6*q1*q7*q9*s51^2 + 4*q4*q7*q9*s51^2 - 3*q7*q8*q9*s51^2 - 
       4*q3*q6*q8^2*s45*s51^2 + q3*q6*q8^3*s45^2*s51^2 - 
       q7*q8^3*q9*s45^2*s51^2]*(2*F[3, 15] - tci[1, 2]^3/3 + 
      2*tci[1, 1]^2*tcr[1, 2] + 3*tcr[3, 3]))/2 + 
   (r[2*q1 + 2*q2 - 4*q3 - 11*q5 + 16*q6 - 4*q7 - 7*q8 - 4*q2*q3*s12 + 
       4*q3*q8*s12 + 4*q7*q8*s12 - 4*q2*q3*q7*s12^2 + 4*q2*q7*q8*s12^2 + 
       4*q3*q6*s23 + 13*q5*q6*s23 - 2*q6^2*s23 - 4*q5*q6^2*s23^2 - 
       6*q1*q2*s34 - 2*q10*q2*s34 + 2*q1*q5*s34 + 4*q10*q6*s34 + 
       2*q2*q6*s34 - 3*q5*q6*s34 + q6^2*s34 + 2*q1*q8*s34 + 11*q5*q8*s34 + 
       7*q6*q8*s34 + 7*q6*q9*s34 + 2*q7*q9*s34 - 9*q8*q9*s34 - 
       3*q5*q6^2*s23*s34 - q6^3*s23*s34 - 2*q1*q5*q8*s34^2 - 
       3*q5*q6*q9*s34^2 + 2*q6^2*q9*s34^2 + 3*q5*q8*q9*s34^2 - 4*q10*q2*s45 + 
       4*q2*q3*s45 + 7*q10*q6*s45 - 6*q2*q6*s45 - 8*q3*q6*s45 - 
       14*q5*q6*s45 + q6^2*s45 + 2*q5*q7*s45 + 2*q1*q8*s45 - 4*q2*q8*s45 - 
       3*q5*q8*s45 + 18*q6*q8*s45 - 11*q7*q8*s45 - 7*q6*q9*s45 - 
       10*q7*q9*s45 + 15*q8*q9*s45 + 7*q5*q6^2*s23*s45 + q6^3*s23*s45 - 
       2*q10*q2*q5*s34*s45 + q2*q6^2*s34*s45 + 7*q5*q6^2*s34*s45 + 
       q6^3*s34*s45 - 2*q1*q5*q8*s34*s45 + q5*q6*q9*s34*s45 - 
       q6^2*q9*s34*s45 + 2*q5*q7*q9*s34*s45 - 3*q5*q8*q9*s34*s45 + 
       q5*q6^2*q9*s34^2*s45 - q6^3*q9*s34^2*s45 - 3*q10*q2*q5*s45^2 + 
       3*q2*q5*q6*s45^2 - 3*q5*q6^2*s45^2 - q6^3*s45^2 - 4*q2*q6*q8*s45^2 + 
       4*q3*q6*q8*s45^2 - 3*q5*q7*q8*s45^2 - 3*q5*q7*q9*s45^2 + 
       3*q5*q8*q9*s45^2 + 15*q7*q8*q9*s45^2 - 3*q2*q5*q6^2*s34*s45^2 - 
       q2*q6^3*s34*s45^2 + 3*q5*q7*q8*q9*s45^3 + 6*q1*q2*s51 - q10*q2*s51 - 
       2*q10*q6*s51 + 8*q2*q6*s51 + 3*q6^2*s51 - 10*q1*q7*s51 + 8*q2*q7*s51 - 
       q6*q7*s51 - 4*q2*q8*s51 - 13*q6*q8*s51 + 7*q7*q8*s51 - 2*q1*q9*s51 - 
       4*q6*q9*s51 - 7*q7*q9*s51 + 9*q8*q9*s51 - 4*q2*q3*q7*s12*s51 - 
       4*q2*q7*q8*s12*s51 - q6^3*s23*s51 + 5*q10*q6^2*s34*s51 - 
       q2*q6^2*s34*s51 - 6*q1*q2*q7*s34*s51 + 2*q2*q6*q7*s34*s51 - 
       2*q10*q6*q9*s34*s51 - 4*q6^2*q9*s34*s51 + 2*q10*q6^2*q9*s34^2*s51 + 
       q6^3*q9*s34^2*s51 + q2*q6^2*s45*s51 + q6^3*s45*s51 - 
       4*q2*q6*q8*s45*s51 - 4*q3*q6*q8*s45*s51 - 3*q6^2*q8*s45*s51 + 
       2*q6*q7*q8*s45*s51 - 6*q1*q6*q9*s45*s51 + 4*q1*q7*q9*s45*s51 + 
       15*q7*q8*q9*s45*s51 + q2*q6^3*s34*s45*s51 - q2*q6^3*s45^2*s51 - 
       q2*q6^2*s51^2 + 6*q1*q2*q7*s51^2 - 4*q2*q3*q7*s51^2 + 
       8*q2*q6*q7*s51^2 + 2*q6^2*q7*s51^2 + 5*q2*q6*q8*s51^2 + 
       4*q3*q6*q8*s51^2 - 3*q2*q7*q8*s51^2 - 12*q6*q7*q8*s51^2 + 
       3*q10*q6*q9*s51^2 + 4*q1*q7*q9*s51^2 + 3*q7*q8*q9*s51^2 - 
       q2*q6^3*s34*s51^2 - q2*q6^2*q7*s34*s51^2 - 4*q10*q6^2*q9*s34*s51^2 + 
       q10*q6^3*q9*s34^2*s51^2 + q2*q6^3*s45*s51^2 + q2*q6^2*q8*s45*s51^2 - 
       2*q6^2*q7*q8*s45*s51^2 - q2*q6^3*q8*s45^2*s51^2 - q2*q6^3*s51^3 - 
       q2*q6^2*q7*s51^3 + q6^3*q7*s51^3 - q2*q6^2*q8*s51^3 + 
       5*q2*q6*q7*q8*s51^3 + q6^2*q7*q8*s51^3 - q2*q6^3*q7*s34*s51^3 + 
       q2*q6^3*q8*s45*s51^3 - q6^3*q7*q8*s45*s51^3 - q2*q6^3*q7*s51^4 - 
       q2*q6^3*q8*s51^4 - q2*q6^2*q7*q8*s51^4 + q6^3*q7*q8*s51^4 - 
       q2*q6^3*q7*q8*s51^5]*(-2*F[3, 37] - tci[1, 2]^3/3 + 
      2*tci[1, 1]^2*tcr[1, 2] + 3*tcr[3, 3]))/2 + 
   (r[2*q1 - 4*q10 - 5*q2 + 3*q3 + 5*q5 - 2*q6 - 4*q7 - 3*q8 - 4*q9 + 
       2*q2^2*s12 - 3*q2*q3*s12 + 7*q2*q5*s12 - 3*q5*q7*s12 - 7*q2*q8*s12 + 
       3*q5*q8*s12 - q7*q8*s12 + 3*q2*q3*q7*s12^2 + 4*q2*q7*q8*s12^2 - 
       3*q5*q7*q8*s12^2 + 4*q10*q5*s23 - 3*q3*q6*s23 + q5*q6*s23 - 
       4*q10*q9*s23 - 6*q1*q2*s34 - 4*q10*q2*s34 + 2*q1*q5*s34 + 
       4*q10*q5*s34 + 6*q2*q5*s34 - 4*q10*q6*s34 - 3*q5*q6*s34 - 
       3*q5*q7*s34 + 2*q1*q8*s34 - 4*q5*q8*s34 - 23*q2*q9*s34 + 4*q5*q9*s34 + 
       4*q6*q9*s34 + 11*q7*q9*s34 + 4*q10*q2*q5*s34^2 - 2*q1*q5*q8*s34^2 - 
       q2^2*q9*s34^2 + 7*q2*q5*q9*s34^2 - 4*q10*q6*q9*s34^2 - 
       4*q5*q6*q9*s34^2 - 3*q5*q7*q9*s34^2 + 4*q10*q2*s45 + 9*q2^2*s45 - 
       q2*q3*s45 + 8*q2*q5*s45 - 4*q10*q6*s45 + 3*q2*q6*s45 + 6*q3*q6*s45 - 
       10*q5*q6*s45 + 9*q5*q7*s45 + 2*q1*q8*s45 - 3*q2*q8*s45 - 2*q3*q8*s45 - 
       6*q5*q8*s45 - 2*q7*q8*s45 - q2*q9*s45 - q7*q9*s45 + 2*q8*q9*s45 + 
       3*q5*q7*q8*s12*s45 + q2^3*s34*s45 + 4*q10*q2*q5*s34*s45 - 
       3*q2^2*q5*s34*s45 + q2*q5*q6*s34*s45 - 2*q1*q5*q8*s34*s45 + 
       8*q2^2*q9*s34*s45 - 5*q2*q5*q9*s34*s45 - 4*q5*q6*q9*s34*s45 + 
       9*q5*q7*q9*s34*s45 + 2*q2^3*q9*s34^2*s45 - q2^2*q5*q9*s34^2*s45 + 
       4*q10*q2*q5*s45^2 + 2*q2^2*q6*s45^2 + 8*q2*q5*q6*s45^2 - 
       3*q2*q6*q8*s45^2 - 3*q3*q6*q8*s45^2 - 3*q5*q7*q8*s45^2 + 
       q2^2*q9*s45^2 - 3*q2*q5*q9*s45^2 - 10*q2*q6*q9*s45^2 + 
       3*q5*q6*q9*s45^2 - 3*q5*q7*q9*s45^2 + 3*q5*q8*q9*s45^2 + 
       5*q7*q8*q9*s45^2 - q2^2*q5*q6*s34*s45^2 + 3*q2^2*q5*q9*s34*s45^2 + 
       q2^3*q5*q9*s34^2*s45^2 - q2^3*q6*s45^3 - 2*q2^2*q5*q6*s45^3 + 
       q2^3*q9*s45^3 + 2*q2^2*q5*q9*s45^3 + 2*q2^2*q6*q9*s45^3 - 
       5*q2*q5*q6*q9*s45^3 + 3*q5*q7*q8*q9*s45^3 - q2^3*q5*q6*s34*s45^3 + 
       q2^3*q5*q9*s34*s45^3 - q2^3*q5*q6*s45^4 + q2^3*q5*q9*s45^4 + 
       2*q2^3*q6*q9*s45^4 + q2^2*q5*q6*q9*s45^4 + q2^3*q5*q6*q9*s45^5 + 
       6*q1*q2*s51 + 4*q10*q2*s51 + 4*q2^2*s51 - q2*q3*s51 + q3*q6*s51 - 
       10*q1*q7*s51 + 6*q2*q7*s51 + 3*q2*q8*s51 - 2*q1*q9*s51 + 
       4*q10*q9*s51 + 16*q2*q9*s51 - 4*q6*q9*s51 + 2*q7*q9*s51 - 
       q2^3*s12*s51 - 3*q2^2*q3*s12*s51 + 5*q2^2*q7*s12*s51 + 
       4*q2*q3*q7*s12*s51 + 3*q2^2*q8*s12*s51 + q2*q7*q8*s12*s51 - 
       4*q2^2*q3*q7*s12^2*s51 - q2^2*q7*q8*s12^2*s51 + 2*q2^3*s34*s51 - 
       6*q1*q2*q7*s34*s51 + 5*q2^2*q9*s34*s51 + 4*q10*q6*q9*s34*s51 + 
       q2^3*q9*s34^2*s51 + q2^3*s45*s51 - q2^2*q3*s45*s51 + 
       3*q2^2*q8*s45*s51 + 2*q3*q6*q8*s45*s51 - 5*q2^2*q9*s45*s51 - 
       6*q1*q6*q9*s45*s51 - 2*q2*q6*q9*s45*s51 + 4*q1*q7*q9*s45*s51 + 
       2*q7*q8*q9*s45*s51 - 3*q2^3*q9*s34*s45*s51 + 3*q2^2*q6*q8*s45^2*s51 + 
       q2^2*q6*q9*s45^2*s51 + q2^3*q6*q9*s45^3*s51 - 3*q2^3*s51^2 - 
       q2^2*q3*s51^2 + 6*q1*q2*q7*s51^2 + 2*q2^2*q7*s51^2 + q2*q3*q7*s51^2 - 
       4*q2^2*q9*s51^2 - 4*q10*q6*q9*s51^2 + 4*q1*q7*q9*s51^2 + 
       2*q2^3*q3*s12*s51^2 - 2*q2^3*q7*s12*s51^2 - 6*q2^2*q3*q7*s12*s51^2 + 
       q2^3*q3*q7*s12^2*s51^2 + q2^3*q7*s34*s51^2 - 2*q2^3*q9*s34*s51^2 - 
       q2^3*q3*s45*s51^2 + q2^3*q9*s45*s51^2 + q2^3*q3*s51^3 - 
       2*q2^3*q7*s51^3 - 2*q2^2*q3*q7*s51^3 + q2^3*q9*s51^3 + 
       2*q2^3*q3*q7*s12*s51^3 + q2^3*q3*q7*s51^4]*
     (2*F[3, 38] - tci[1, 2]^3/3 + 2*tci[1, 1]^2*tcr[1, 2] + 3*tcr[3, 3]))/
    2 + (r[2*q1 - 8*q3 - 5*q5 - 8*q6 - 4*q7 + 10*q8 - 8*q2*q8*s12 + 
       4*q3*q8*s12 + 3*q4*q8*s12 - 3*q5*q8*s12 + 2*q7*q8*s12 - 3*q8^2*s12 - 
       4*q2*q3*q7*s12^2 - 3*q4*q5*q8*s12^2 + 4*q2*q7*q8*s12^2 - 
       2*q7*q8^2*s12^2 + q8^3*s12^2 + 8*q3*q6*s23 + 3*q5*q6*s23 - 
       6*q1*q2*s34 + 2*q1*q5*s34 + 4*q2*q6*s34 + 9*q5*q6*s34 + 6*q1*q8*s34 - 
       q4*q8*s34 + 3*q5*q8*s34 + 7*q6*q8*s34 - q8^2*s34 - 2*q2*q9*s34 - 
       6*q6*q9*s34 - 2*q7*q9*s34 + 10*q8*q9*s34 + 4*q4*q5*q8*s12*s34 + 
       3*q4*q8^2*s12*s34 - 3*q5*q8^2*s12*s34 - 3*q8^3*s12*s34 + 
       4*q4*q5*q8^2*s12^2*s34 - 6*q1*q5*q8*s34^2 - q4*q5*q8*s34^2 - 
       q4*q8^2*s34^2 + 2*q5*q8^2*s34^2 + 4*q8^3*s34^2 + 3*q5*q6*q9*s34^2 - 
       3*q5*q8*q9*s34^2 - 6*q4*q5*q8^2*s12*s34^2 - 2*q4*q8^3*s12*s34^2 + 
       2*q5*q8^3*s12*s34^2 - q4*q5*q8^3*s12^2*s34^2 + 2*q4*q5*q8^2*s34^3 + 
       2*q4*q8^3*s34^3 - 2*q5*q8^3*s34^3 + 2*q4*q5*q8^3*s12*s34^3 - 
       q4*q5*q8^3*s34^4 - 4*q1*q2*s45 - 2*q2*q5*s45 + 2*q2*q6*s45 - 
       8*q3*q6*s45 - 4*q3*q7*s45 + 6*q1*q8*s45 - 7*q2*q8*s45 + 4*q3*q8*s45 - 
       q5*q8*s45 + 10*q6*q8*s45 + 7*q7*q8*s45 + 4*q8^2*s45 - 4*q2*q9*s45 + 
       q6*q9*s45 + 3*q7*q9*s45 - 2*q8*q9*s45 - 7*q7*q8^2*s12*s45 + 
       q7*q8^3*s12^2*s45 + 4*q1*q2*q5*s34*s45 - 6*q2*q5*q6*s34*s45 - 
       6*q1*q5*q8*s34*s45 - q5*q8^2*s34*s45 + 2*q8^3*s34*s45 - 
       2*q2*q5*q9*s34*s45 + 3*q5*q6*q9*s34*s45 - q5*q8*q9*s34*s45 + 
       5*q8^2*q9*s34*s45 - q5*q8^3*s34^2*s45 - q5*q8^2*q9*s34^2*s45 - 
       7*q2*q6*q8*s45^2 + 4*q3*q6*q8*s45^2 + 3*q7*q8^2*s45^2 - 
       3*q2*q5*q9*s45^2 - 6*q2*q6*q9*s45^2 + 3*q5*q6*q9*s45^2 - 
       3*q8^2*q9*s45^2 - 3*q2*q5*q6*q9*s45^3 - 3*q7*q8^2*q9*s45^3 + 
       6*q1*q2*s51 - 6*q1*q7*s51 + 6*q2*q7*s51 - 2*q4*q7*s51 + 4*q2*q8*s51 - 
       q4*q8*s51 - 15*q6*q8*s51 - 4*q7*q8*s51 - q8^2*s51 - 2*q1*q9*s51 - 
       q2*q9*s51 + 6*q7*q9*s51 - 7*q8*q9*s51 - 4*q2*q3*q7*s12*s51 - 
       6*q2*q7*q8*s12*s51 - q2*q8^2*s12*s51 + 6*q7*q8^2*s12*s51 + 
       2*q2*q7*q8^2*s12^2*s51 - q7*q8^3*s12^2*s51 - 6*q1*q2*q7*s34*s51 + 
       4*q2*q6*q7*s34*s51 - q4*q8^2*s34*s51 - 2*q8^3*s34*s51 - 
       2*q4*q7*q9*s34*s51 - q4*q8^3*s34^2*s51 + 4*q2*q6*q8*s45*s51 - 
       4*q3*q6*q8*s45*s51 - 4*q6*q7*q8*s45*s51 - q2*q8^2*s45*s51 - 
       3*q6*q8^2*s45*s51 + 7*q7*q8^2*s45*s51 - q8^3*s45*s51 - 
       2*q1*q6*q9*s45*s51 - 3*q2*q6*q9*s45*s51 - 7*q8^2*q9*s45*s51 - 
       q7*q8^3*s12*s45*s51 - q2*q6*q8^2*s45^2*s51 - 6*q7*q8^2*q9*s45^2*s51 + 
       6*q1*q2*q7*s51^2 - 4*q2*q3*q7*s51^2 - 9*q2*q6*q8*s51^2 + 
       4*q3*q6*q8*s51^2 + 9*q2*q7*q8*s51^2 + 4*q6*q7*q8*s51^2 + 
       6*q2*q8^2*s51^2 - 6*q7*q8^2*s51^2 + 3*q4*q7*q9*s51^2 - 
       6*q2*q7*q8^2*s12*s51^2 - q2*q8^3*s12*s51^2 + q7*q8^3*s12*s51^2 + 
       q2*q7*q8^3*s12^2*s51^2 + 6*q2*q6*q8^2*s45*s51^2 - 
       4*q6*q7*q8^2*s45*s51^2 - q2*q8^3*s45*s51^2 + q7*q8^3*s45*s51^2 - 
       3*q7*q8^2*q9*s45*s51^2 - q2*q6*q8^3*s45^2*s51^2 - 
       9*q2*q6*q7*q8*s51^3 - 6*q2*q6*q8^2*s51^3 + 6*q2*q7*q8^2*s51^3 + 
       6*q6*q7*q8^2*s51^3 + q2*q8^3*s51^3 - q7*q8^3*s51^3 - 
       q2*q7*q8^3*s12*s51^3 + q2*q6*q8^3*s45*s51^3 - q6*q7*q8^3*s45*s51^3 - 
       6*q2*q6*q7*q8^2*s51^4 - q2*q6*q8^3*s51^4 + q2*q7*q8^3*s51^4 + 
       q6*q7*q8^3*s51^4 - q2*q6*q7*q8^3*s51^5]*(-2*F[3, 53] - tci[1, 2]^3/3 + 
      2*tci[1, 1]^2*tcr[1, 2] + 3*tcr[3, 3]))/2 + 
   (r[2*q1 - 6*q2 + 3*q3 - 11*q5 + 12*q6 + 2*q7 - 4*q9 - 2*q3*q7*s12 + 
       2*q5*q8*s12 - 4*q10*q5*s23 - 3*q3*q6*s23 + 11*q5*q6*s23 - 2*q6^2*s23 + 
       4*q10*q9*s23 - q3*q6^2*s23^2 + q5*q6^2*s23^2 + q3*q6^3*s23^3 + 
       q5*q6^3*s23^3 + 2*q1*q5*s34 - 4*q10*q5*s34 + 8*q10*q6*s34 - 
       9*q5*q6*s34 + 3*q6^2*s34 + 2*q1*q8*s34 + 5*q5*q8*s34 + 7*q6*q8*s34 - 
       4*q2*q9*s34 + 4*q5*q9*s34 + 9*q6*q9*s34 - 9*q8*q9*s34 + 
       q5*q6^2*s23*s34 + q5*q6^3*s23^2*s34 - 4*q10*q2*q5*s34^2 + 
       4*q1*q5*q8*s34^2 + 4*q2*q5*q9*s34^2 + 4*q10*q6*q9*s34^2 - 
       7*q5*q6*q9*s34^2 + 3*q5*q8*q9*s34^2 + 6*q1*q2*s45 - 4*q10*q2*s45 + 
       4*q10*q5*s45 + 4*q10*q6*s45 + 2*q2*q6*s45 + 6*q3*q6*s45 - 
       14*q5*q6*s45 + 3*q6^2*s45 - q3*q7*s45 - 4*q1*q8*s45 - 3*q5*q8*s45 + 
       4*q6*q8*s45 - 4*q7*q8*s45 - 10*q2*q9*s45 + 5*q6*q9*s45 - 
       14*q7*q9*s45 + 15*q8*q9*s45 + 2*q5*q7*q8*s12*s45 - q3*q6^2*s23*s45 + 
       q5*q6^2*s23*s45 - q6^3*s23*s45 - 2*q3*q6^3*s23^2*s45 - 
       2*q5*q6^3*s23^2*s45 - 6*q1*q2*q5*s34*s45 - 4*q10*q2*q5*s34*s45 + 
       2*q2*q5*q6*s34*s45 - 3*q2*q6^2*s34*s45 - 3*q5*q6^2*s34*s45 + 
       4*q1*q5*q8*s34*s45 + 4*q2*q5*q9*s34*s45 + 5*q5*q6*q9*s34*s45 + 
       3*q6^2*q9*s34*s45 - 9*q5*q8*q9*s34*s45 - 3*q5*q6^3*s23*s34*s45 - 
       q5*q6^2*q9*s34^2*s45 - 4*q10*q2*q5*s45^2 + 7*q2*q5*q6*s45^2 + 
       q2*q6^2*s45^2 + 2*q3*q6^2*s45^2 - 2*q5*q6^2*s45^2 + q6^3*s45^2 - 
       3*q5*q7*q8*s45^2 - 3*q2*q5*q9*s45^2 - 10*q2*q6*q9*s45^2 + 
       3*q5*q6*q9*s45^2 + q6^2*q9*s45^2 - 3*q5*q7*q9*s45^2 + 
       3*q5*q8*q9*s45^2 + 9*q7*q8*q9*s45^2 + q3*q6^3*s23*s45^2 + 
       q5*q6^3*s23*s45^2 + q2*q5*q6^2*s34*s45^2 + 2*q5*q6^3*s34*s45^2 + 
       3*q5*q6^2*q9*s34*s45^2 - q5*q6^3*q9*s34^2*s45^2 + 2*q2*q5*q6^2*s45^3 - 
       q2*q6^3*s45^3 - 5*q2*q5*q6*q9*s45^3 - 2*q2*q6^2*q9*s45^3 + 
       2*q5*q6^2*q9*s45^3 - q6^3*q9*s45^3 + 3*q5*q7*q8*q9*s45^3 - 
       q2*q5*q6^3*s34*s45^3 - q5*q6^3*q9*s34*s45^3 - q2*q5*q6^3*s45^4 - 
       q2*q5*q6^2*q9*s45^4 + 2*q2*q6^3*q9*s45^4 - q5*q6^3*q9*s45^4 + 
       q2*q5*q6^3*q9*s45^5 - 4*q10*q2*s51 - 3*q3*q6*s51 - q6^2*s51 + 
       2*q1*q7*s51 - 2*q2*q7*s51 + q3*q7*s51 + 7*q6*q7*s51 - 9*q6*q8*s51 - 
       2*q1*q9*s51 + q2*q9*s51 - 3*q6*q9*s51 - 11*q7*q9*s51 + 9*q8*q9*s51 + 
       2*q2*q3*q7*s12*s51 + 3*q3*q6^2*s23*s51 - q3*q6^3*s23^2*s51 + 
       3*q2*q6^2*s34*s51 - 4*q10*q6*q9*s34*s51 - 2*q3*q6^2*s45*s51 + 
       6*q1*q6*q8*s45*s51 + 2*q3*q6*q8*s45*s51 + 5*q6^2*q8*s45*s51 - 
       3*q6*q7*q8*s45*s51 - q2*q6*q9*s45*s51 - 2*q1*q7*q9*s45*s51 + 
       9*q7*q8*q9*s45*s51 + q3*q6^3*s45^2*s51 + 2*q3*q6^2*q8*s45^2*s51 - 
       q2*q6^2*q9*s45^2*s51 + q2*q6^3*q9*s45^3*s51 - q2*q3*q7*s51^2 - 
       q6^2*q7*s51^2 - 3*q6*q7*q8*s51^2 + 4*q10*q6*q9*s51^2 - 
       2*q1*q7*q9*s51^2 + 3*q7*q8*q9*s51^2 + 3*q2*q6^2*q7*s34*s51^2 - 
       2*q3*q6^2*q8*s45*s51^2 + q6^2*q7*q8*s45*s51^2 + 
       q3*q6^3*q8*s45^2*s51^2]*(-2*F[3, 56] - tci[1, 2]^3/3 + 
      2*tci[1, 1]^2*tcr[1, 2] + 3*tcr[3, 3]))/2 + 
   (r[-3*q2 - 2*q3 + 2*q4 - 2*q5 - 2*q6 + 2*q7 + 4*q8 - 2*q9 - 2*q2*q3*s12 - 
       2*q4*q5*s12 - 2*q2*q7*s12 + 2*q4*q7*s12 - 2*q5*q7*s12 - q2*q8*s12 + 
       2*q3*q8*s12 - 2*q4*q8*s12 + 5*q5*q8*s12 - 4*q7*q8*s12 - 
       2*q2*q3*q7*s12^2 - 2*q4*q5*q8*s12^2 + 2*q2*q7*q8*s12^2 + 
       q5*q7*q8*s12^2 - q7^2*q8*s12^2 - 2*q4*q5*s23 + 2*q3*q6*s23 + 
       6*q5*q6*s23 + 2*q4*q9*s23 + q2*q5*s34 + 2*q4*q5*s34 + 2*q5*q6*s34 + 
       2*q2*q7*s34 + 2*q4*q7*s34 + 2*q5*q7*s34 + 2*q4*q8*s34 - 4*q5*q8*s34 + 
       2*q6*q8*s34 + 2*q4*q9*s34 + 2*q5*q9*s34 - q6*q9*s34 - 4*q7*q9*s34 + 
       5*q8*q9*s34 + 2*q4*q5*q8*s12*s34 - 2*q4*q5*q8*s34^2 + 
       2*q4*q7*q9*s34^2 + 2*q5*q7*q9*s34^2 - 2*q5*q8*q9*s34^2 + 2*q2*q3*s45 - 
       q2*q5*s45 - 4*q3*q6*s45 - 4*q5*q6*s45 - 2*q5*q7*s45 - 2*q2*q8*s45 - 
       q5*q8*s45 + 2*q6*q8*s45 + 6*q7*q8*s45 + q6*q9*s45 + 4*q7*q9*s45 - 
       3*q8*q9*s45 - 2*q7^2*q8*s12*s45 - q5*q7^2*q8*s12^2*s45 - 
       2*q2*q5*q6*s34*s45 + 2*q5*q6*q9*s34*s45 - 2*q5*q7*q9*s34*s45 - 
       2*q2*q6*q8*s45^2 + 2*q3*q6*q8*s45^2 + 2*q5*q7*q8*s45^2 + 
       q7^2*q8*s45^2 + 2*q5*q7*q9*s45^2 + q7^2*q9*s45^2 - 2*q5*q8*q9*s45^2 - 
       6*q7*q8*q9*s45^2 - 2*q5*q7*q8*q9*s45^3 - q7^2*q8*q9*s45^3 - 
       2*q2*q7*s51 - q7^2*s51 - 2*q4*q8*s51 - 3*q6*q8*s51 + 2*q7*q8*s51 - 
       2*q4*q9*s51 + 4*q7*q9*s51 - 5*q8*q9*s51 - 2*q2*q3*q7*s12*s51 - 
       2*q2*q7^2*s12*s51 + q2*q7^2*q8*s12^2*s51 + q2*q7^2*s34*s51 - 
       2*q4*q7*q9*s34*s51 - 2*q3*q6*q8*s45*s51 - 4*q6*q7*q8*s45*s51 + 
       2*q7^2*q8*s45*s51 + 2*q7^2*q9*s45*s51 - 6*q7*q8*q9*s45*s51 - 
       2*q7^2*q8*q9*s45^2*s51 - 2*q2*q3*q7*s51^2 - q2*q7^2*s51^2 + 
       q6*q7^2*s51^2 - 2*q2*q6*q8*s51^2 + 2*q3*q6*q8*s51^2 + 
       2*q2*q7*q8*s51^2 + 2*q4*q7*q9*s51^2 + q7^2*q9*s51^2 - 
       2*q7*q8*q9*s51^2 - q6*q7^2*q8*s45*s51^2 - q7^2*q8*q9*s45*s51^2 - 
       2*q2*q6*q7*q8*s51^3]*(8*F[3, 1] - 4*F[3, 2] + (4*F[3, 4])/3 + 
      (8*F[3, 6])/3 - (4*F[3, 12])/3 - (8*F[3, 14])/3 + (8*F[3, 19])/3 - 
      (8*F[3, 31])/3 - (4*F[3, 32])/3 + (16*F[3, 36])/3 + (8*F[3, 37])/3 + 
      4*F[3, 38] - 4*F[3, 40] - 8*F[3, 42] + (4*F[1, 1, 1]^3)/3 + 
      (4*F[1, 1, 1]^2*F[1, 1, 3])/3 - (4*F[1, 1, 1]*F[1, 1, 3]^2)/3 - 
      (4*F[1, 1, 3]^3)/3 - (8*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4])/3 + 
      (4*F[1, 1, 3]^2*F[1, 1, 4])/3 + (4*F[1, 1, 3]*F[1, 1, 4]^2)/3 + 
      4*F[1, 1, 1]*F[1, 1, 5]^2 - 4*F[1, 1, 3]*F[1, 1, 5]^2 + 
      8*F[1, 1, 5]^3 - 4*F[1, 1, 5]^2*F[1, 1, 6] - 
      4*F[1, 1, 5]*F[1, 1, 6]^2 + (8*F[1, 1, 6]^3)/3 + 
      4*F[1, 1, 1]^2*F[1, 1, 7] - 4*F[1, 1, 3]^2*F[1, 1, 7] + 
      (4*F[1, 1, 5]^2*F[1, 1, 7])/3 + (8*F[1, 1, 6]^2*F[1, 1, 7])/3 - 
      4*F[1, 1, 5]*F[1, 1, 7]^2 - (4*F[1, 1, 1]^2*F[1, 1, 8])/3 + 
      (8*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8])/3 - (4*F[1, 1, 4]^2*F[1, 1, 8])/
       3 - (8*F[1, 1, 5]^2*F[1, 1, 8])/3 + 8*F[1, 1, 5]*F[1, 1, 6]*
       F[1, 1, 8] - (4*F[1, 1, 6]^2*F[1, 1, 8])/3 - 
      (8*F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8])/3 - 
      (16*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 8])/3 + 4*F[1, 1, 7]^2*F[1, 1, 8] + 
      (4*F[1, 1, 1]*F[1, 1, 8]^2)/3 - (4*F[1, 1, 4]*F[1, 1, 8]^2)/3 - 
      (8*F[1, 1, 5]*F[1, 1, 8]^2)/3 - (4*F[1, 1, 6]*F[1, 1, 8]^2)/3 + 
      4*F[1, 1, 7]*F[1, 1, 8]^2 + (16*F[1, 1, 1]*F[2, 1, 1])/3 + 
      (16*F[1, 1, 3]*F[2, 1, 1])/3 + 8*F[1, 1, 3]*F[2, 1, 5] + 
      8*F[1, 1, 5]*F[2, 1, 5] + (32*F[1, 1, 5]*F[2, 1, 7])/3 + 
      (32*F[1, 1, 7]*F[2, 1, 7])/3 + (16*F[1, 1, 6]*F[2, 1, 8])/3 + 
      (16*F[1, 1, 7]*F[2, 1, 8])/3 - (16*F[1, 1, 1]*F[2, 1, 9])/3 - 
      (16*F[1, 1, 8]*F[2, 1, 9])/3 + (20*F[1, 1, 1]*tci[1, 1]^2)/3 - 
      (140*F[1, 1, 3]*tci[1, 1]^2)/9 - (26*F[1, 1, 5]*tci[1, 1]^2)/9 - 
      (16*F[1, 1, 6]*tci[1, 1]^2)/9 + (8*F[1, 1, 7]*tci[1, 1]^2)/3 - 
      (4*F[1, 1, 8]*tci[1, 1]^2)/9 + 8*F[1, 2, 7]*tci[1, 1]^2 - 
      4*F[1, 1, 1]^2*tci[1, 2] + (8*F[1, 1, 1]*F[1, 1, 3]*tci[1, 2])/3 + 
      12*F[1, 1, 3]^2*tci[1, 2] - (8*F[1, 1, 3]*F[1, 1, 4]*tci[1, 2])/3 + 
      8*F[1, 1, 3]*F[1, 1, 5]*tci[1, 2] + (8*F[1, 1, 5]^2*tci[1, 2])/3 - 
      8*F[1, 1, 5]*F[1, 1, 6]*tci[1, 2] + (4*F[1, 1, 6]^2*tci[1, 2])/3 - 
      8*F[1, 1, 1]*F[1, 1, 7]*tci[1, 2] + 8*F[1, 1, 3]*F[1, 1, 7]*tci[1, 2] + 
      (8*F[1, 1, 5]*F[1, 1, 7]*tci[1, 2])/3 + 
      (16*F[1, 1, 6]*F[1, 1, 7]*tci[1, 2])/3 - 4*F[1, 1, 7]^2*tci[1, 2] - 
      (8*F[1, 1, 1]*F[1, 1, 8]*tci[1, 2])/3 + 
      (8*F[1, 1, 4]*F[1, 1, 8]*tci[1, 2])/3 + 
      (16*F[1, 1, 5]*F[1, 1, 8]*tci[1, 2])/3 + 
      (8*F[1, 1, 6]*F[1, 1, 8]*tci[1, 2])/3 - 8*F[1, 1, 7]*F[1, 1, 8]*
       tci[1, 2] - 8*F[1, 1, 3]*F[1, 2, 7]*tci[1, 2] - 
      8*F[1, 1, 5]*F[1, 2, 7]*tci[1, 2] - (32*F[2, 1, 1]*tci[1, 2])/3 - 
      8*F[2, 1, 5]*tci[1, 2] + (32*F[2, 1, 9]*tci[1, 2])/3 - 
      (8*tci[1, 2]^3)/3 - 2*tci[1, 1]^2*tcr[1, 1] - 8*tci[1, 2]*tcr[1, 1]^2 - 
      (38*tci[1, 1]^2*tcr[1, 2])/3 + 8*tci[1, 2]*tcr[1, 1]*tcr[1, 2] + 
      (8*tcr[1, 2]^3)/3 - 16*tci[1, 2]*tcr[2, 1] - 8*tcr[3, 1] - 
      2*tcr[3, 2] + (11*tcr[3, 3])/3))/2 + 
   (r[-6*q1 - 4*q2 + 2*q5 - 5*q6 + 9*q8 - 4*q9 + 2*q2*q5*s12 - 6*q2*q7*s12 + 
       2*q5*q7*s12 - q2*q8*s12 + 4*q5*q8*s12 + 6*q7*q8*s12 + 
       4*q2*q7*q8*s12^2 + 8*q5*q6*s23 + q1*q2*s34 - 6*q1*q5*s34 - 
       3*q2*q6*s34 - q5*q6*s34 + 4*q2*q7*s34 - 6*q1*q8*s34 - 5*q5*q8*s34 + 
       2*q6*q8*s34 - 9*q2*q9*s34 + 10*q5*q9*s34 + 2*q6*q9*s34 + 4*q7*q9*s34 + 
       2*q8*q9*s34 + 5*q1*q5*q8*s34^2 + 4*q2*q5*q9*s34^2 - 4*q5*q6*q9*s34^2 - 
       q1*q2*s45 + q2*q5*s45 + 2*q2*q6*s45 - 8*q5*q6*s45 + 3*q5*q7*s45 - 
       5*q1*q8*s45 - 4*q2*q8*s45 - q5*q8*s45 + 3*q6*q8*s45 + q7*q8*s45 + 
       3*q2*q9*s45 - q6*q9*s45 + q7*q9*s45 + 6*q8*q9*s45 + 
       3*q5*q7*q8*s12*s45 + q1*q2*q5*s34*s45 - 3*q2*q5*q6*s34*s45 + 
       5*q1*q5*q8*s34*s45 + 3*q5*q7*q9*s34*s45 - 3*q5*q8*q9*s34*s45 - 
       4*q2*q6*q8*s45^2 + 4*q2*q5*q9*s45^2 + 3*q2*q6*q9*s45^2 - 
       4*q5*q6*q9*s45^2 + 3*q7*q8*q9*s45^2 + 4*q2*q5*q6*q9*s45^3 - 
       q1*q2*s51 - 4*q1*q7*s51 - 3*q2*q7*s51 + q6*q7*s51 + q2*q8*s51 - 
       2*q6*q8*s51 + 6*q1*q9*s51 + 8*q2*q9*s51 - 2*q6*q9*s51 + q7*q9*s51 - 
       2*q8*q9*s51 + q1*q2*q7*s34*s51 - 3*q2*q6*q7*s34*s51 - 
       q1*q6*q8*s45*s51 + q2*q6*q8*s45*s51 - 4*q6*q7*q8*s45*s51 + 
       q1*q6*q9*s45*s51 + 3*q2*q6*q9*s45*s51 + 5*q1*q7*q9*s45*s51 + 
       3*q7*q8*q9*s45*s51 - q1*q2*q7*s51^2 - 4*q2*q6*q8*s51^2 + 
       4*q2*q7*q8*s51^2 + 5*q1*q7*q9*s51^2 - 4*q2*q6*q7*q8*s51^3]*
     (8*F[3, 1] - 4*F[3, 2] - (8*F[3, 3])/3 + (8*F[3, 4])/3 - (4*F[3, 5])/3 + 
      (16*F[3, 6])/3 + (16*F[3, 11])/3 + (4*F[3, 12])/3 + (8*F[3, 13])/3 + 
      (8*F[3, 14])/3 + 4*F[3, 15] - 4*F[3, 17] + 4*F[3, 18] + 
      (8*F[3, 19])/3 - 8*F[3, 22] + (28*F[1, 1, 1]^3)/3 + 
      4*F[1, 1, 1]^2*F[1, 1, 2] - 8*F[1, 1, 2]^3 - 
      (4*F[1, 1, 1]^2*F[1, 1, 3])/3 - (20*F[1, 1, 1]*F[1, 1, 3]^2)/3 - 
      4*F[1, 1, 2]*F[1, 1, 3]^2 - (4*F[1, 1, 3]^3)/3 - 
      4*F[1, 1, 1]^2*F[1, 1, 4] + 4*F[1, 1, 2]^2*F[1, 1, 4] + 
      (8*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4])/3 + (8*F[1, 1, 3]^2*F[1, 1, 4])/
       3 - 4*F[1, 1, 1]*F[1, 1, 4]^2 + 4*F[1, 1, 2]*F[1, 1, 4]^2 + 
      (8*F[1, 1, 3]*F[1, 1, 4]^2)/3 + (4*F[1, 1, 2]^2*F[1, 1, 5])/3 - 
      (8*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5])/3 - (8*F[1, 1, 4]^2*F[1, 1, 5])/
       3 + 4*F[1, 1, 1]*F[1, 1, 5]^2 + (20*F[1, 1, 2]*F[1, 1, 5]^2)/3 - 
      4*F[1, 1, 3]*F[1, 1, 5]^2 - (8*F[1, 1, 4]*F[1, 1, 5]^2)/3 + 
      (8*F[1, 1, 5]^3)/3 - (8*F[1, 1, 1]^2*F[1, 1, 8])/3 + 
      4*F[1, 1, 3]^2*F[1, 1, 8] + (16*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8])/3 - 
      8*F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8] + (4*F[1, 1, 4]^2*F[1, 1, 8])/3 - 
      (16*F[1, 1, 1]*F[1, 1, 8]^2)/3 + 4*F[1, 1, 3]*F[1, 1, 8]^2 + 
      (4*F[1, 1, 4]*F[1, 1, 8]^2)/3 + (8*F[1, 1, 2]^2*F[1, 1, 9])/3 - 
      (16*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9])/3 - (4*F[1, 1, 4]^2*F[1, 1, 9])/
       3 + 8*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9] - 4*F[1, 1, 5]^2*F[1, 1, 9] + 
      (16*F[1, 1, 2]*F[1, 1, 9]^2)/3 - (4*F[1, 1, 4]*F[1, 1, 9]^2)/3 - 
      4*F[1, 1, 5]*F[1, 1, 9]^2 + (32*F[1, 1, 1]*F[2, 1, 1])/3 + 
      (32*F[1, 1, 3]*F[2, 1, 1])/3 - (32*F[1, 1, 2]*F[2, 1, 4])/3 - 
      (32*F[1, 1, 5]*F[2, 1, 4])/3 + 8*F[1, 1, 3]*F[2, 1, 5] + 
      8*F[1, 1, 5]*F[2, 1, 5] + (16*F[1, 1, 1]*F[2, 1, 9])/3 + 
      (16*F[1, 1, 8]*F[2, 1, 9])/3 - (16*F[1, 1, 2]*F[2, 1, 11])/3 - 
      (16*F[1, 1, 9]*F[2, 1, 11])/3 + 8*F[1, 1, 1]*tci[1, 1]^2 + 
      (8*F[1, 1, 2]*tci[1, 1]^2)/3 - (136*F[1, 1, 3]*tci[1, 1]^2)/9 - 
      (26*F[1, 1, 5]*tci[1, 1]^2)/9 + (4*F[1, 1, 8]*tci[1, 1]^2)/9 - 
      (16*F[1, 1, 9]*tci[1, 1]^2)/9 + 8*F[1, 2, 7]*tci[1, 1]^2 - 
      20*F[1, 1, 1]^2*tci[1, 2] - 8*F[1, 1, 1]*F[1, 1, 2]*tci[1, 2] - 
      4*F[1, 1, 2]^2*tci[1, 2] + (40*F[1, 1, 1]*F[1, 1, 3]*tci[1, 2])/3 + 
      8*F[1, 1, 2]*F[1, 1, 3]*tci[1, 2] + 12*F[1, 1, 3]^2*tci[1, 2] + 
      8*F[1, 1, 1]*F[1, 1, 4]*tci[1, 2] - 8*F[1, 1, 2]*F[1, 1, 4]*tci[1, 2] - 
      (16*F[1, 1, 3]*F[1, 1, 4]*tci[1, 2])/3 + 
      (8*F[1, 1, 2]*F[1, 1, 5]*tci[1, 2])/3 + 8*F[1, 1, 3]*F[1, 1, 5]*
       tci[1, 2] + (16*F[1, 1, 4]*F[1, 1, 5]*tci[1, 2])/3 + 
      (8*F[1, 1, 5]^2*tci[1, 2])/3 + (32*F[1, 1, 1]*F[1, 1, 8]*tci[1, 2])/3 - 
      8*F[1, 1, 3]*F[1, 1, 8]*tci[1, 2] - (8*F[1, 1, 4]*F[1, 1, 8]*tci[1, 2])/
       3 + (16*F[1, 1, 2]*F[1, 1, 9]*tci[1, 2])/3 + 
      (8*F[1, 1, 4]*F[1, 1, 9]*tci[1, 2])/3 - 8*F[1, 1, 5]*F[1, 1, 9]*
       tci[1, 2] + (4*F[1, 1, 9]^2*tci[1, 2])/3 - 8*F[1, 1, 3]*F[1, 2, 7]*
       tci[1, 2] - 8*F[1, 1, 5]*F[1, 2, 7]*tci[1, 2] - 
      (64*F[2, 1, 1]*tci[1, 2])/3 - 8*F[2, 1, 5]*tci[1, 2] - 
      (32*F[2, 1, 9]*tci[1, 2])/3 - (8*tci[1, 2]^3)/3 - 
      (10*tci[1, 1]^2*tcr[1, 1])/3 + 8*tci[1, 2]*tcr[1, 1]^2 - 
      8*tcr[1, 1]^3 - (38*tci[1, 1]^2*tcr[1, 2])/3 + 
      8*tci[1, 2]*tcr[1, 1]*tcr[1, 2] + (8*tcr[1, 2]^3)/3 + 
      16*tci[1, 2]*tcr[2, 1] - 16*tcr[1, 1]*tcr[2, 1] - 8*tcr[3, 1] - 
      2*tcr[3, 2] + (11*tcr[3, 3])/3))/2 + 
   (r[-2*q4 - 4*q5 + 7*q6 - 6*q7 + 2*q8 + 2*q9 + 2*q4*q5*s12 - q5^2*s12 + 
       q2*q7*s12 - 2*q4*q7*s12 - 3*q5*q7*s12 + 2*q4*q8*s12 - 2*q5*q8*s12 + 
       2*q4*q5*q8*s12^2 + 2*q5*q7*q8*s12^2 - 2*q10*q5*s23 + 2*q4*q5*s23 - 
       q5^2*s23 + 2*q10*q9*s23 - 2*q4*q9*s23 + q5^2*q6*s23^2 - 2*q10*q5*s34 - 
       2*q2*q5*s34 - 2*q4*q5*s34 - 2*q5^2*s34 + 4*q10*q6*s34 - 2*q2*q6*s34 - 
       2*q5*q6*s34 - q2*q7*s34 - 2*q4*q7*s34 + q5*q7*s34 - 2*q4*q8*s34 + 
       2*q5*q8*s34 - 3*q2*q9*s34 - 2*q4*q9*s34 + q6*q9*s34 + q7*q9*s34 + 
       5*q8*q9*s34 - 2*q4*q5*q8*s12*s34 - 2*q10*q2*q5*s34^2 + 
       2*q4*q5*q8*s34^2 + q5^2*q8*s34^2 + q2*q5*q9*s34^2 + 
       2*q10*q6*q9*s34^2 - 2*q5*q6*q9*s34^2 - 2*q4*q7*q9*s34^2 + 
       q5*q7*q9*s34^2 - 2*q5*q8*q9*s34^2 - 2*q10*q2*s45 + 2*q10*q5*s45 + 
       2*q10*q6*s45 + q5*q6*s45 + q5*q7*s45 + 2*q5*q8*s45 + q6*q8*s45 + 
       4*q7*q8*s45 + q2*q9*s45 - 4*q6*q9*s45 - 3*q8*q9*s45 - 
       q5^2*q7*s12*s45 - 2*q5*q7*q8*s12*s45 - q5^2*q6*s23*s45 - 
       2*q10*q2*q5*s34*s45 - q5^2*q6*s34*s45 - q5^2*q7*s34*s45 + 
       2*q2*q5*q9*s34*s45 + 2*q5*q6*q9*s34*s45 + 2*q5*q7*q9*s34*s45 + 
       2*q5*q8*q9*s34*s45 - q2*q5^2*q9*s34^2*s45 - q5^2*q6*q9*s34^2*s45 - 
       q5^2*q7*q9*s34^2*s45 - q5^2*q8*q9*s34^2*s45 - 2*q10*q2*q5*s45^2 + 
       2*q5*q7*q8*s45^2 + 2*q2*q5*q9*s45^2 + 2*q2*q6*q9*s45^2 - 
       2*q5*q6*q9*s45^2 + 2*q5*q7*q9*s45^2 - 2*q5*q8*q9*s45^2 - 
       4*q7*q8*q9*s45^2 + 2*q2*q5*q6*q9*s45^3 - 2*q5*q7*q8*q9*s45^3 - 
       2*q10*q2*s51 + 4*q2*q7*s51 + 4*q6*q7*s51 + 2*q4*q8*s51 + q6*q8*s51 + 
       2*q7*q8*s51 + 4*q2*q9*s51 + 2*q4*q9*s51 - 2*q7*q9*s51 - 5*q8*q9*s51 - 
       2*q2*q6*q7*s34*s51 - 2*q10*q6*q9*s34*s51 + 2*q4*q7*q9*s34*s51 - 
       2*q6*q7*q8*s45*s51 + 2*q2*q6*q9*s45*s51 - 4*q7*q8*q9*s45*s51 + 
       2*q10*q6*q9*s51^2 - 2*q4*q7*q9*s51^2 - 2*q7*q8*q9*s51^2]*
     ((8*F[3, 3])/3 - 2*F[3, 4] + (22*F[3, 5])/3 - (8*F[3, 6])/3 + 
      4*F[3, 7] + (64*F[3, 8])/3 + (8*F[3, 11])/3 - (2*F[3, 12])/3 - 
      (2*F[3, 13])/3 + 2*F[3, 17] - 2*F[3, 18] - (8*F[3, 24])/3 - 
      (8*F[3, 51])/3 - (4*F[3, 52])/3 + (16*F[3, 55])/3 + (8*F[3, 56])/3 + 
      4*F[3, 57] - 4*F[3, 59] - 8*F[3, 61] - (4*F[1, 1, 1]^3)/3 - 
      (4*F[1, 1, 1]^2*F[1, 1, 2])/3 - (16*F[1, 1, 1]*F[1, 1, 2]^2)/3 + 
      (44*F[1, 1, 2]^3)/9 + 4*F[1, 1, 1]*F[1, 1, 3]^2 + 
      (4*F[1, 1, 1]^2*F[1, 1, 4])/3 + (8*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 4])/
       3 + (4*F[1, 1, 2]^2*F[1, 1, 4])/3 - 2*F[1, 1, 3]^2*F[1, 1, 4] + 
      (8*F[1, 1, 1]*F[1, 1, 4]^2)/3 - (16*F[1, 1, 2]*F[1, 1, 4]^2)/3 - 
      2*F[1, 1, 3]*F[1, 1, 4]^2 - (4*F[1, 1, 2]^2*F[1, 1, 5])/3 + 
      (8*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5])/3 + (2*F[1, 1, 4]^2*F[1, 1, 5])/
       3 - (8*F[1, 1, 2]*F[1, 1, 5]^2)/3 + (2*F[1, 1, 4]*F[1, 1, 5]^2)/3 - 
      (4*F[1, 1, 3]^2*F[1, 1, 6])/3 - (4*F[1, 1, 3]*F[1, 1, 6]^2)/3 + 
      (8*F[1, 1, 6]^3)/3 + (4*F[1, 1, 1]^2*F[1, 1, 8])/3 + 
      (8*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 8])/3 + (4*F[1, 1, 2]^2*F[1, 1, 8])/
       3 - 2*F[1, 1, 3]^2*F[1, 1, 8] - (8*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8])/
       3 - (8*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 8])/3 + 4*F[1, 1, 3]*F[1, 1, 4]*
       F[1, 1, 8] - (2*F[1, 1, 4]^2*F[1, 1, 8])/3 + 
      (8*F[1, 1, 1]*F[1, 1, 8]^2)/3 - (4*F[1, 1, 2]*F[1, 1, 8]^2)/3 - 
      2*F[1, 1, 3]*F[1, 1, 8]^2 - (2*F[1, 1, 4]*F[1, 1, 8]^2)/3 - 
      (4*F[1, 1, 8]^3)/3 + (4*F[1, 1, 1]^2*F[1, 1, 9])/3 + 
      (8*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 9])/3 + (8*F[1, 1, 2]^2*F[1, 1, 9])/
       3 - (8*F[1, 1, 3]^2*F[1, 1, 9])/3 - 
      (8*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 9])/3 - 
      (16*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9])/3 + (14*F[1, 1, 4]^2*F[1, 1, 9])/
       3 - 4*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9] + 2*F[1, 1, 5]^2*F[1, 1, 9] + 
      8*F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 9] - 4*F[1, 1, 6]^2*F[1, 1, 9] - 
      (8*F[1, 1, 1]*F[1, 1, 8]*F[1, 1, 9])/3 - 
      (8*F[1, 1, 2]*F[1, 1, 8]*F[1, 1, 9])/3 + 
      (8*F[1, 1, 4]*F[1, 1, 8]*F[1, 1, 9])/3 + (4*F[1, 1, 8]^2*F[1, 1, 9])/
       3 + (8*F[1, 1, 1]*F[1, 1, 9]^2)/3 - (20*F[1, 1, 2]*F[1, 1, 9]^2)/3 - 
      (8*F[1, 1, 3]*F[1, 1, 9]^2)/3 + (14*F[1, 1, 4]*F[1, 1, 9]^2)/3 + 
      2*F[1, 1, 5]*F[1, 1, 9]^2 - 4*F[1, 1, 6]*F[1, 1, 9]^2 - 
      (8*F[1, 1, 8]*F[1, 1, 9]^2)/3 + (64*F[1, 1, 9]^3)/9 + 
      4*F[1, 1, 1]^2*F[1, 1, 10] + 4*F[1, 1, 3]^2*F[1, 1, 10] - 
      (16*F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 10])/3 + (8*F[1, 1, 6]^2*F[1, 1, 10])/
       3 - 4*F[1, 1, 8]^2*F[1, 1, 10] - (8*F[1, 1, 3]*F[1, 1, 9]*F[1, 1, 10])/
       3 + (4*F[1, 1, 9]^2*F[1, 1, 10])/3 + 4*F[1, 1, 3]*F[1, 1, 10]^2 - 
      4*F[1, 1, 9]*F[1, 1, 10]^2 - 8*F[1, 1, 1]*F[2, 1, 1] - 
      8*F[1, 1, 3]*F[2, 1, 1] - (8*F[1, 1, 1]*F[2, 1, 2])/3 - 
      (8*F[1, 1, 4]*F[2, 1, 2])/3 + 8*F[1, 1, 2]*F[2, 1, 3] + 
      8*F[1, 1, 4]*F[2, 1, 3] + (8*F[1, 1, 2]*F[2, 1, 4])/3 + 
      (8*F[1, 1, 5]*F[2, 1, 4])/3 - (8*F[1, 1, 1]*F[2, 1, 9])/3 - 
      (8*F[1, 1, 8]*F[2, 1, 9])/3 - (16*F[1, 1, 1]*F[2, 1, 11])/3 + 
      (40*F[1, 1, 2]*F[2, 1, 11])/3 + (16*F[1, 1, 4]*F[2, 1, 11])/3 + 
      (16*F[1, 1, 8]*F[2, 1, 11])/3 + (56*F[1, 1, 9]*F[2, 1, 11])/3 + 
      8*F[1, 1, 8]*F[2, 1, 12] + 8*F[1, 1, 9]*F[2, 1, 12] + 
      (16*F[1, 1, 6]*F[2, 1, 14])/3 + (16*F[1, 1, 10]*F[2, 1, 14])/3 + 
      (32*F[1, 1, 9]*F[2, 1, 15])/3 + (32*F[1, 1, 10]*F[2, 1, 15])/3 + 
      (92*F[1, 1, 1]*tci[1, 1]^2)/9 - (8*F[1, 1, 2]*tci[1, 1]^2)/9 - 
      (2*F[1, 1, 3]*tci[1, 1]^2)/3 - (8*F[1, 1, 4]*tci[1, 1]^2)/9 + 
      (8*F[1, 1, 5]*tci[1, 1]^2)/9 - (16*F[1, 1, 6]*tci[1, 1]^2)/9 - 
      (146*F[1, 1, 8]*tci[1, 1]^2)/9 + (28*F[1, 1, 9]*tci[1, 1]^2)/9 + 
      (8*F[1, 1, 10]*tci[1, 1]^2)/3 - 8*F[1, 2, 6]*tci[1, 1]^2 + 
      8*F[1, 2, 9]*tci[1, 1]^2 + (4*F[1, 1, 1]^2*tci[1, 2])/3 - 
      (8*F[1, 1, 1]*F[1, 1, 2]*tci[1, 2])/3 - (16*F[1, 1, 2]^2*tci[1, 2])/3 - 
      8*F[1, 1, 1]*F[1, 1, 3]*tci[1, 2] - (16*F[1, 1, 1]*F[1, 1, 4]*
        tci[1, 2])/3 + (8*F[1, 1, 2]*F[1, 1, 4]*tci[1, 2])/3 + 
      4*F[1, 1, 3]*F[1, 1, 4]*tci[1, 2] - (8*F[1, 1, 2]*F[1, 1, 5]*tci[1, 2])/
       3 - (4*F[1, 1, 4]*F[1, 1, 5]*tci[1, 2])/3 - (2*F[1, 1, 5]^2*tci[1, 2])/
       3 + (8*F[1, 1, 3]*F[1, 1, 6]*tci[1, 2])/3 + (4*F[1, 1, 6]^2*tci[1, 2])/
       3 - (16*F[1, 1, 1]*F[1, 1, 8]*tci[1, 2])/3 + 
      (8*F[1, 1, 2]*F[1, 1, 8]*tci[1, 2])/3 + 4*F[1, 1, 3]*F[1, 1, 8]*
       tci[1, 2] + (4*F[1, 1, 4]*F[1, 1, 8]*tci[1, 2])/3 + 
      12*F[1, 1, 8]^2*tci[1, 2] + (8*F[1, 1, 1]*F[1, 1, 9]*tci[1, 2])/3 + 
      (16*F[1, 1, 2]*F[1, 1, 9]*tci[1, 2])/3 + 
      (16*F[1, 1, 3]*F[1, 1, 9]*tci[1, 2])/3 - 
      (28*F[1, 1, 4]*F[1, 1, 9]*tci[1, 2])/3 + 4*F[1, 1, 5]*F[1, 1, 9]*
       tci[1, 2] - 8*F[1, 1, 6]*F[1, 1, 9]*tci[1, 2] + 
      (16*F[1, 1, 8]*F[1, 1, 9]*tci[1, 2])/3 - 2*F[1, 1, 9]^2*tci[1, 2] - 
      8*F[1, 1, 1]*F[1, 1, 10]*tci[1, 2] - 8*F[1, 1, 3]*F[1, 1, 10]*
       tci[1, 2] + (16*F[1, 1, 6]*F[1, 1, 10]*tci[1, 2])/3 + 
      8*F[1, 1, 8]*F[1, 1, 10]*tci[1, 2] + 
      (8*F[1, 1, 9]*F[1, 1, 10]*tci[1, 2])/3 - 4*F[1, 1, 10]^2*tci[1, 2] + 
      8*F[1, 1, 2]*F[1, 2, 6]*tci[1, 2] + 8*F[1, 1, 4]*F[1, 2, 6]*tci[1, 2] - 
      8*F[1, 1, 8]*F[1, 2, 9]*tci[1, 2] - 8*F[1, 1, 9]*F[1, 2, 9]*tci[1, 2] + 
      16*F[2, 1, 1]*tci[1, 2] + (16*F[2, 1, 2]*tci[1, 2])/3 - 
      8*F[2, 1, 3]*tci[1, 2] + (16*F[2, 1, 9]*tci[1, 2])/3 - 
      (16*F[2, 1, 11]*tci[1, 2])/3 - 8*F[2, 1, 12]*tci[1, 2] - 
      (10*tci[1, 2]^3)/3 - (50*tci[1, 1]^2*tcr[1, 1])/9 - 
      (40*tci[1, 2]*tcr[1, 1]^2)/3 + (8*tcr[1, 1]^3)/3 - 
      (14*tci[1, 1]^2*tcr[1, 2])/3 + 8*tci[1, 2]*tcr[1, 1]*tcr[1, 2] + 
      (8*tcr[1, 2]^3)/3 - (128*tci[1, 2]*tcr[2, 1])/3 + 
      (40*tcr[1, 1]*tcr[2, 1])/3 - 8*tcr[3, 1] - 2*tcr[3, 2] + 
      (11*tcr[3, 3])/3))/2 + 
   (r[-2*q1 + 6*q10 - 8*q2 + 4*q3 + 4*q4 - 4*q5 + 4*q6 - 6*q7 + 10*q8 - 
       4*q9 + 2*q2*q5*s12 - 4*q4*q5*s12 - q2*q7*s12 - 4*q3*q7*s12 + 
       q5*q7*s12 - q2*q8*s12 + q5*q8*s12 - 4*q3*q6*s23 + 4*q5*q6*s23 + 
       4*q10^2*s34 + 3*q1*q2*s34 - 10*q10*q2*s34 - 2*q1*q5*s34 - 
       8*q10*q5*s34 + q2*q5*s34 + 12*q10*q6*s34 - 2*q2*q6*s34 - 2*q5*q6*s34 - 
       12*q10*q7*s34 + q2*q7*s34 - 6*q1*q8*s34 + 12*q10*q8*s34 + 
       4*q4*q8*s34 - 2*q5*q8*s34 + 4*q10*q9*s34 - 6*q2*q9*s34 + 4*q4*q9*s34 + 
       4*q5*q9*s34 + q6*q9*s34 + 2*q7*q9*s34 + q8*q9*s34 + 
       4*q4*q5*q8*s12*s34 - 4*q10^2*q2*s34^2 - 4*q10*q4*q7*s34^2 + 
       4*q10*q4*q8*s34^2 + 3*q1*q5*q8*s34^2 + 4*q2*q5*q9*s34^2 + 
       4*q10*q6*q9*s34^2 - 4*q5*q6*q9*s34^2 + 4*q4*q7*q9*s34^2 + 
       4*q10^2*s45 + q1*q2*s45 - 8*q10*q2*s45 - 10*q10*q5*s45 + q2*q5*s45 + 
       8*q10*q6*s45 + 8*q3*q6*s45 - 6*q5*q6*s45 - 12*q10*q7*s45 - 
       4*q3*q7*s45 + 2*q5*q7*s45 - 3*q1*q8*s45 + 12*q10*q8*s45 - q5*q8*s45 - 
       4*q6*q8*s45 - 2*q6*q9*s45 + 2*q7*q9*s45 + 2*q8*q9*s45 - 
       4*q10^2*q2*s34*s45 - 4*q10^2*q5*s34*s45 - q1*q2*q5*s34*s45 - 
       2*q10*q2*q5*s34*s45 - 2*q2*q5*q6*s34*s45 + 3*q1*q5*q8*s34*s45 + 
       2*q2*q5*q9*s34*s45 - 2*q5*q6*q9*s34*s45 + 2*q5*q7*q9*s34*s45 - 
       2*q5*q8*q9*s34*s45 - 4*q10^2*q2*q5*s34^2*s45 - 4*q10^2*q5*s45^2 - 
       4*q10*q3*q7*s45^2 + 4*q10*q3*q8*s45^2 - 4*q3*q6*q8*s45^2 + 
       4*q2*q5*q9*s45^2 + 2*q2*q6*q9*s45^2 - 4*q5*q6*q9*s45^2 - 
       4*q10^2*q2*q5*s34*s45^2 + 4*q2*q5*q6*q9*s45^3 - 4*q10^2*s51 - 
       3*q1*q2*s51 - 2*q2*q7*s51 + q6*q7*s51 - 2*q2*q8*s51 + q6*q8*s51 + 
       2*q1*q9*s51 - 2*q10*q9*s51 + 4*q2*q9*s51 - 4*q4*q9*s51 - 2*q6*q9*s51 + 
       2*q7*q9*s51 - q8*q9*s51 + 4*q2*q3*q7*s12*s51 + 4*q10^2*q6*s34*s51 + 
       3*q1*q2*q7*s34*s51 - 2*q2*q6*q7*s34*s51 - 4*q10^2*q9*s34*s51 - 
       6*q10*q6*q9*s34*s51 - 4*q4*q7*q9*s34*s51 + 4*q10^2*q6*q9*s34^2*s51 - 
       3*q1*q6*q8*s45*s51 - 2*q2*q6*q8*s45*s51 + 4*q3*q6*q8*s45*s51 - 
       q1*q6*q9*s45*s51 + 2*q2*q6*q9*s45*s51 + 3*q1*q7*q9*s45*s51 - 
       3*q1*q2*q7*s51^2 + 4*q10^2*q9*s51^2 + 3*q1*q7*q9*s51^2 - 
       4*q10^2*q6*q9*s34*s51^2]*(4*F[3, 4] + (4*tci[1, 2]^3)/3 + 
      8*tci[1, 2]*tcr[1, 1]^2 - (16*tcr[1, 1]^3)/3 - 
      (4*tci[1, 1]^2*tcr[1, 2])/3 + (16*tcr[1, 2]^3)/3 + 
      16*tci[1, 2]*tcr[2, 1] - 16*tcr[1, 1]*tcr[2, 1] - 16*tcr[3, 1] - 
      4*tcr[3, 2] + (74*tcr[3, 3])/3))/2 + 
   (r[-6*q1 + 4*q10 + 6*q3 + 3*q5 - 3*q6 - q7 - 8*q2*q3*s12 + 4*q3^2*s12 + 
       4*q3*q4*s12 - 4*q3*q5*s12 + 4*q4*q5*s12 - 5*q2*q7*s12 - 2*q3*q7*s12 + 
       q5*q7*s12 + 8*q3*q8*s12 + 4*q4*q8*s12 - 2*q5*q8*s12 + 2*q7*q8*s12 - 
       4*q3*q4*q5*s12^2 - 4*q3^2*q7*s12^2 + 4*q4*q5*q8*s12^2 + 
       4*q2*q7*q8*s12^2 - 4*q3^2*s23 - 2*q3*q6*s23 + 3*q5*q6*s23 + 
       4*q3^2*q6*s23^2 - q1*q2*s34 - 4*q10*q2*s34 - 6*q1*q5*s34 - q2*q5*s34 - 
       2*q2*q6*s34 + 2*q5*q6*s34 + 3*q2*q7*s34 - 2*q1*q8*s34 - 4*q5*q8*s34 + 
       2*q6*q8*s34 - q2*q9*s34 + 3*q6*q9*s34 - 3*q7*q9*s34 + q8*q9*s34 - 
       4*q4*q5*q8*s12*s34 + 3*q1*q5*q8*s34^2 - 3*q1*q2*s45 - 4*q10*q2*s45 + 
       4*q10*q3*s45 + 4*q3^2*s45 - 4*q10*q5*s45 - 4*q2*q5*s45 - 4*q3*q5*s45 + 
       2*q3*q6*s45 - 3*q5*q6*s45 - 3*q1*q8*s45 - 4*q2*q8*s45 + 3*q6*q8*s45 + 
       2*q2*q9*s45 + q6*q9*s45 + q7*q9*s45 + 2*q8*q9*s45 + 
       2*q5*q7*q8*s12*s45 - 8*q3^2*q6*s23*s45 + 3*q1*q2*q5*s34*s45 - 
       4*q10*q2*q5*s34*s45 - 2*q2*q5*q6*s34*s45 + 3*q1*q5*q8*s34*s45 - 
       4*q10*q2*q5*s45^2 - 4*q10*q3*q5*s45^2 + 4*q3^2*q6*s45^2 - 
       4*q2*q6*q8*s45^2 + 2*q2*q6*q9*s45^2 + 2*q7*q8*q9*s45^2 + q1*q2*s51 - 
       4*q10*q3*s51 - 2*q2*q3*s51 - 4*q3*q4*s51 + 4*q10*q6*s51 - 
       4*q1*q7*s51 + 3*q2*q7*s51 + 2*q3*q7*s51 - 4*q4*q7*s51 - 2*q6*q7*s51 + 
       2*q2*q8*s51 - 3*q6*q8*s51 + 6*q1*q9*s51 - 4*q10*q9*s51 + 3*q2*q9*s51 - 
       4*q4*q9*s51 - 4*q6*q9*s51 + 5*q7*q9*s51 - q8*q9*s51 + 
       4*q2*q3^2*s12*s51 - 6*q2*q3*q7*s12*s51 - 4*q3^2*q7*s12*s51 - 
       2*q2*q7*q8*s12*s51 + 4*q2*q3^2*q7*s12^2*s51 - q1*q2*q7*s34*s51 - 
       2*q2*q6*q7*s34*s51 + 4*q10*q6*q9*s34*s51 - 4*q4*q7*q9*s34*s51 - 
       4*q3^2*q6*s45*s51 + 4*q3^2*q8*s45*s51 + q1*q6*q8*s45*s51 + 
       2*q2*q6*q8*s45*s51 + 2*q3*q6*q8*s45*s51 - 2*q6*q7*q8*s45*s51 + 
       3*q1*q6*q9*s45*s51 + 2*q2*q6*q9*s45*s51 + 3*q1*q7*q9*s45*s51 + 
       2*q7*q8*q9*s45*s51 + 4*q3^2*q6*q8*s45^2*s51 + q1*q2*q7*s51^2 - 
       2*q2*q3*q7*s51^2 - 4*q2*q6*q8*s51^2 + 4*q2*q7*q8*s51^2 + 
       4*q10*q3*q9*s51^2 + 4*q3*q4*q9*s51^2 - 4*q10*q6*q9*s51^2 + 
       3*q1*q7*q9*s51^2 + 4*q4*q7*q9*s51^2 + 4*q2*q3^2*q7*s12*s51^2 - 
       4*q3^2*q6*q8*s45*s51^2 - 4*q2*q6*q7*q8*s51^3]*
     (4*F[3, 12] + (4*tci[1, 2]^3)/3 + 8*tci[1, 2]*tcr[1, 1]^2 - 
      (16*tcr[1, 1]^3)/3 - (4*tci[1, 1]^2*tcr[1, 2])/3 + (16*tcr[1, 2]^3)/3 + 
      16*tci[1, 2]*tcr[2, 1] - 16*tcr[1, 1]*tcr[2, 1] - 16*tcr[3, 1] - 
      4*tcr[3, 2] + (74*tcr[3, 3])/3))/2 + 
   (r[2*q10*q2*q5 - 4*q10*q5*q6 - 2*q2*q3*q8 + 2*q2*q5*q8 + 2*q3*q6*q8 - 
       4*q5*q6*q8 + 2*q5*q7*q8 - 2*q10*q2*q9 + q10*q5*q9 + 2*q10*q6*q9 + 
       2*q2*q7*q9 + q5*q7*q9 - 2*q5*q8*q9 + 2*q6*q8*q9 - 2*q7*q8*q9 + 
       2*q2*q3*q7*q8*s12 - 2*q2*q5*q7*q8*s12 + q10*q2*q5*q9*s34 - 
       2*q10*q5*q6*q9*s34 - q2*q5*q7*q9*s34 - 2*q5*q6*q8*q9*s34 + 
       2*q10*q2*q5*q6*s45 - 2*q2*q3*q6*q8*s45 + 2*q2*q5*q6*q8*s45 - 
       2*q5*q7*q8*q9*s45 - q2*q3*q6*q7*s51 + q3*q6*q7*q8*s51 + 
       q10*q2*q6*q9*s51 - q2*q6*q7*q9*s51 + q6*q7*q8*q9*s51]*
     (-16*eps5t*F[3, 43] + 16*eps5t*F[4, 28] + 16*eps5t*F[4, 39] + 
      (8*eps5t*F[4, 49])/3 + (16*eps5t*F[4, 51])/3 + 17*eps5t*F[4, 80] + 
      7*eps5t*F[4, 83] - 9*eps5t*F[4, 91] + eps5t*F[4, 93] - 6*eps5t*F[4, 102] + 
      3*eps5t*F[4, 111] + 6*eps5t*F[4, 113] + 12*eps5t*F[4, 114] + 
      8*eps5t*F[4, 129] + 52*eps5t*F[4, 132] - 42*eps5t*F[4, 139] + 
      16*eps5t*F[4, 141] + 14*eps5t*F[4, 148] - 16*eps5t*F[4, 174] - 
      16*eps5t*F[4, 182] - (8*eps5t*F[4, 190])/3 - (16*eps5t*F[4, 192])/3 + 
      15*eps5t*F[4, 213] - 67*eps5t*F[4, 215] + 27*eps5t*F[4, 219] - 
      eps5t*F[4, 221] - (16*eps5t*F[4, 225])/3 - 3*eps5t*F[4, 233] - 
      6*eps5t*F[4, 234] - 12*eps5t*F[4, 235] - 24*eps5t*F[4, 244] + 
      8*eps5t*F[4, 246] + 24*eps5t*F[4, 250] + 8*eps5t*F[4, 252] + 
      (8*eps5t*F[4, 255])/3 + 8*eps5t*F[4, 273] - 24*eps5t*F[4, 277] - 
      16*eps5t*F[4, 325] + 4*eps5t*F[3, 23]*F[1, 1, 1] - 
      8*eps5t*F[3, 25]*F[1, 1, 1] + 4*eps5t*F[3, 43]*F[1, 1, 1] - 
      8*eps5t*F[3, 45]*F[1, 1, 1] + 4*eps5t*F[3, 62]*F[1, 1, 1] - 
      26*eps5t*F[3, 63]*F[1, 1, 1] - 4*eps5t*F[3, 70]*F[1, 1, 1] + 
      8*eps5t*F[3, 71]*F[1, 1, 1] + 4*eps5t*F[3, 78]*F[1, 1, 1] + 
      4*eps5t*F[3, 80]*F[1, 1, 1] - 4*eps5t*F[3, 43]*F[1, 1, 2] + 
      12*eps5t*F[3, 45]*F[1, 1, 2] + 8*eps5t*F[3, 62]*F[1, 1, 2] - 
      12*eps5t*F[3, 63]*F[1, 1, 2] + 4*eps5t*F[3, 78]*F[1, 1, 2] - 
      8*eps5t*F[3, 80]*F[1, 1, 2] + 8*eps5t*F[3, 25]*F[1, 1, 3] + 
      8*eps5t*F[3, 43]*F[1, 1, 3] - 4*eps5t*F[3, 45]*F[1, 1, 3] - 
      4*eps5t*F[3, 62]*F[1, 1, 3] + 18*eps5t*F[3, 63]*F[1, 1, 3] - 
      8*eps5t*F[3, 71]*F[1, 1, 3] - 12*eps5t*F[3, 78]*F[1, 1, 3] - 
      4*eps5t*F[3, 80]*F[1, 1, 3] - 4*eps5t*F[3, 43]*F[1, 1, 4] - 
      4*eps5t*F[3, 62]*F[1, 1, 4] + 4*eps5t*F[3, 78]*F[1, 1, 4] + 
      4*eps5t*F[3, 80]*F[1, 1, 4] + 8*eps5t*F[3, 43]*F[1, 1, 5] - 
      8*eps5t*F[3, 45]*F[1, 1, 5] + 8*eps5t*F[3, 63]*F[1, 1, 5] + 
      8*eps5t*F[3, 78]*F[1, 1, 5] + 4*eps5t*F[3, 23]*F[1, 1, 6] - 
      8*eps5t*F[3, 25]*F[1, 1, 6] - 4*eps5t*F[3, 43]*F[1, 1, 6] - 
      4*eps5t*F[3, 45]*F[1, 1, 6] + 8*eps5t*F[3, 62]*F[1, 1, 6] + 
      38*eps5t*F[3, 63]*F[1, 1, 6] - 4*eps5t*F[3, 70]*F[1, 1, 6] + 
      8*eps5t*F[3, 71]*F[1, 1, 6] - 4*eps5t*F[3, 78]*F[1, 1, 6] + 
      8*eps5t*F[3, 80]*F[1, 1, 6] + 8*eps5t*F[3, 25]*F[1, 1, 7] + 
      4*eps5t*F[3, 43]*F[1, 1, 7] - 4*eps5t*F[3, 62]*F[1, 1, 7] + 
      4*eps5t*F[3, 63]*F[1, 1, 7] - 8*eps5t*F[3, 71]*F[1, 1, 7] - 
      12*eps5t*F[3, 80]*F[1, 1, 7] - 4*eps5t*F[3, 23]*F[1, 1, 8] + 
      8*eps5t*F[3, 43]*F[1, 1, 8] + 12*eps5t*F[3, 45]*F[1, 1, 8] - 
      4*eps5t*F[3, 62]*F[1, 1, 8] + 8*eps5t*F[3, 63]*F[1, 1, 8] + 
      4*eps5t*F[3, 70]*F[1, 1, 8] - 4*eps5t*F[3, 78]*F[1, 1, 8] + 
      12*eps5t*F[3, 80]*F[1, 1, 8] - 4*eps5t*F[3, 45]*F[1, 1, 9] - 
      4*eps5t*F[3, 62]*F[1, 1, 9] + 4*eps5t*F[3, 63]*F[1, 1, 9] - 
      4*eps5t*F[3, 80]*F[1, 1, 9] - 4*eps5t*F[3, 23]*F[1, 1, 10] - 
      4*eps5t*F[3, 43]*F[1, 1, 10] + 4*eps5t*F[3, 45]*F[1, 1, 10] - 
      8*eps5t*F[3, 62]*F[1, 1, 10] - 42*eps5t*F[3, 63]*F[1, 1, 10] + 
      4*eps5t*F[3, 70]*F[1, 1, 10] - (88*eps5t*tci[1, 1]^3)/135 - 
      (19*eps5t*F[1, 1, 1]*tci[1, 1]^3)/9 - (106*eps5t*F[1, 1, 2]*tci[1, 1]^3)/
       45 + (391*eps5t*F[1, 1, 3]*tci[1, 1]^3)/135 + 
      (52*eps5t*F[1, 1, 5]*tci[1, 1]^3)/135 + (11*eps5t*F[1, 1, 6]*tci[1, 1]^3)/
       15 + (14*eps5t*F[1, 1, 7]*tci[1, 1]^3)/27 + 
      (266*eps5t*F[1, 1, 8]*tci[1, 1]^3)/135 + 
      (26*eps5t*F[1, 1, 9]*tci[1, 1]^3)/135 - 
      (169*eps5t*F[1, 1, 10]*tci[1, 1]^3)/135 - 16*eps5t*F[3, 43]*tci[1, 2] + 
      8*eps5t*F[3, 62]*tci[1, 2] + 8*eps5t*F[3, 78]*tci[1, 2] - 
      16*eps5t*F[3, 80]*tci[1, 2] - (52*eps5t*tci[1, 1]^3*tci[1, 2])/5 + 
      (40*eps5t*tci[1, 1]^2*tci[2, 1])/9 - (32*eps5t*tci[1, 2]*tci[2, 1])/3 + 
      4*eps5t*F[1, 1, 1]*tci[1, 2]*tci[2, 1] - 4*eps5t*F[1, 1, 3]*tci[1, 2]*
       tci[2, 1] + 32*eps5t*F[1, 1, 5]*tci[1, 2]*tci[2, 1] + 
      12*eps5t*F[1, 1, 6]*tci[1, 2]*tci[2, 1] + 
      (64*eps5t*F[1, 1, 7]*tci[1, 2]*tci[2, 1])/3 - 32*eps5t*F[1, 1, 8]*
       tci[1, 2]*tci[2, 1] + 16*eps5t*F[1, 1, 9]*tci[1, 2]*tci[2, 1] - 
      (100*eps5t*F[1, 1, 10]*tci[1, 2]*tci[2, 1])/3 - (384*eps5t*tci[3, 1])/5 - 
      144*eps5t*F[1, 1, 1]*tci[3, 1] - (864*eps5t*F[1, 1, 2]*tci[3, 1])/5 + 
      (1008*eps5t*F[1, 1, 3]*tci[3, 1])/5 + (576*eps5t*F[1, 1, 5]*tci[3, 1])/
       5 + (432*eps5t*F[1, 1, 6]*tci[3, 1])/5 + 96*eps5t*F[1, 1, 7]*tci[3, 1] + 
      (288*eps5t*F[1, 1, 8]*tci[3, 1])/5 + (288*eps5t*F[1, 1, 9]*tci[3, 1])/5 - 
      (912*eps5t*F[1, 1, 10]*tci[3, 1])/5 - (192*eps5t*tci[1, 2]*tci[3, 1])/5 - 
      192*eps5t*tci[1, 2]*tci[3, 2] + (8288*eps5t*tci[4, 1])/45 + 
      (768*eps5t*tci[4, 2])/5 + 64*eps5t*tci[4, 3] - 
      (53*eps5t*tci[1, 1]^3*tcr[1, 1])/9 - 32*eps5t*tci[2, 1]*tcr[1, 1] - 
      60*eps5t*F[1, 1, 1]*tci[2, 1]*tcr[1, 1] - 72*eps5t*F[1, 1, 2]*tci[2, 1]*
       tcr[1, 1] + 84*eps5t*F[1, 1, 3]*tci[2, 1]*tcr[1, 1] + 
      48*eps5t*F[1, 1, 5]*tci[2, 1]*tcr[1, 1] + 36*eps5t*F[1, 1, 6]*tci[2, 1]*
       tcr[1, 1] + 40*eps5t*F[1, 1, 7]*tci[2, 1]*tcr[1, 1] + 
      24*eps5t*F[1, 1, 8]*tci[2, 1]*tcr[1, 1] + 24*eps5t*F[1, 1, 9]*tci[2, 1]*
       tcr[1, 1] - 76*eps5t*F[1, 1, 10]*tci[2, 1]*tcr[1, 1] - 
      20*eps5t*tci[1, 2]*tci[2, 1]*tcr[1, 1] + (144*eps5t*tci[3, 1]*tcr[1, 1])/
       5 - 192*eps5t*tci[3, 2]*tcr[1, 1] + (8*eps5t*tci[1, 1]*tcr[1, 1]^2)/5 + 
      3*eps5t*F[1, 1, 1]*tci[1, 1]*tcr[1, 1]^2 + 
      (18*eps5t*F[1, 1, 2]*tci[1, 1]*tcr[1, 1]^2)/5 - 
      (21*eps5t*F[1, 1, 3]*tci[1, 1]*tcr[1, 1]^2)/5 - 
      (12*eps5t*F[1, 1, 5]*tci[1, 1]*tcr[1, 1]^2)/5 - 
      (9*eps5t*F[1, 1, 6]*tci[1, 1]*tcr[1, 1]^2)/5 - 
      2*eps5t*F[1, 1, 7]*tci[1, 1]*tcr[1, 1]^2 - 
      (6*eps5t*F[1, 1, 8]*tci[1, 1]*tcr[1, 1]^2)/5 - 
      (6*eps5t*F[1, 1, 9]*tci[1, 1]*tcr[1, 1]^2)/5 + 
      (19*eps5t*F[1, 1, 10]*tci[1, 1]*tcr[1, 1]^2)/5 + 
      (4*eps5t*tci[1, 1]*tci[1, 2]*tcr[1, 1]^2)/5 + 36*eps5t*tci[2, 1]*
       tcr[1, 1]^2 - (61*eps5t*tci[1, 1]*tcr[1, 1]^3)/15 + 
      (872*eps5t*tci[1, 1]^3*tcr[1, 2])/81 + 160*eps5t*tci[1, 2]*tci[2, 1]*
       tcr[1, 2] + 24*eps5t*tci[1, 1]*tcr[1, 1]^2*tcr[1, 2] + 
      48*eps5t*tci[1, 1]*tci[1, 2]*tcr[1, 2]^2 + 160*eps5t*tci[2, 1]*
       tcr[1, 2]^2 - (520*eps5t*tci[1, 1]*tcr[3, 3])/9))/2 + 
   (r[2*q10*q2*q5 + q2*q4*q5 - 4*q10*q5*q6 + q2*q4*q7 - q2*q6*q7 + q2*q5*q8 - 
       q4*q5*q8 - 2*q2*q6*q8 + 4*q4*q6*q8 - 4*q5*q6*q8 + q2*q7*q8 - 
       q4*q7*q8 - 2*q10*q2*q9 + q10*q5*q9 + q4*q5*q9 + 2*q10*q6*q9 + 
       4*q4*q6*q9 + 2*q2*q7*q9 - 2*q4*q7*q9 + q6*q7*q9 + q2*q4*q5*q8*s12 + 
       q2*q4*q7*q8*s12 - 2*q4*q5*q6*q8*s34 + q10*q2*q5*q9*s34 + 
       q2*q4*q5*q9*s34 - 2*q10*q5*q6*q9*s34 - 2*q4*q5*q6*q9*s34 + 
       q2*q4*q7*q9*s34 + 2*q10*q2*q5*q6*s45 + 2*q2*q5*q6*q8*s45 - 
       2*q2*q6*q7*q8*s51 + 2*q4*q6*q7*q8*s51 + q10*q2*q6*q9*s51 - 
       q2*q6*q7*q9*s51 + 2*q4*q6*q7*q9*s51]*(-12*eps5t*F[4, 25] + 
      (44*eps5t*F[4, 28])/3 + (20*eps5t*F[4, 39])/3 - 4*eps5t*F[4, 41] + 
      (28*eps5t*F[4, 49])/9 + (44*eps5t*F[4, 51])/9 - (13*eps5t*F[4, 80])/3 + 
      (5*eps5t*F[4, 83])/3 + 15*eps5t*F[4, 91] - (13*eps5t*F[4, 93])/3 - 
      (4*eps5t*F[4, 100])/9 + (10*eps5t*F[4, 102])/3 - eps5t*F[4, 111] - 
      2*eps5t*F[4, 113] - 4*eps5t*F[4, 114] + (32*eps5t*F[4, 129])/3 - 
      (28*eps5t*F[4, 132])/3 - 2*eps5t*F[4, 139] + (32*eps5t*F[4, 141])/3 - 
      (16*eps5t*F[4, 146])/9 + (2*eps5t*F[4, 148])/3 + 4*eps5t*F[4, 171] - 
      (8*eps5t*F[4, 174])/3 - (8*eps5t*F[4, 182])/3 + 4*eps5t*F[4, 184] - 
      (4*eps5t*F[4, 190])/9 - (32*eps5t*F[4, 192])/9 + (eps5t*F[4, 213])/3 - 
      (5*eps5t*F[4, 215])/3 - 9*eps5t*F[4, 219] + (eps5t*F[4, 221])/3 + 
      (16*eps5t*F[4, 225])/9 + eps5t*F[4, 233] + 2*eps5t*F[4, 234] + 
      4*eps5t*F[4, 235] - (8*eps5t*F[4, 244])/3 + (16*eps5t*F[4, 246])/3 - 
      8*eps5t*F[4, 250] + (16*eps5t*F[4, 252])/3 + (16*eps5t*F[4, 255])/9 + 
      4*eps5t*F[4, 271] - 8*eps5t*F[4, 277] + 4*eps5t*F[4, 279] - 
      (4*eps5t*F[4, 282])/3 - 8*eps5t*F[4, 293] - 8*eps5t*F[4, 330] - 
      (4*eps5t*F[3, 23]*F[1, 1, 1])/3 - (10*eps5t*F[3, 25]*F[1, 1, 1])/3 - 
      (4*eps5t*F[3, 43]*F[1, 1, 1])/3 + (2*eps5t*F[3, 45]*F[1, 1, 1])/3 + 
      (8*eps5t*F[3, 62]*F[1, 1, 1])/3 + (14*eps5t*F[3, 63]*F[1, 1, 1])/3 - 
      (2*eps5t*F[3, 70]*F[1, 1, 1])/3 + (16*eps5t*F[3, 71]*F[1, 1, 1])/3 - 
      (4*eps5t*F[3, 78]*F[1, 1, 1])/3 + (8*eps5t*F[3, 80]*F[1, 1, 1])/3 - 
      2*eps5t*F[3, 81]*F[1, 1, 1] + 2*eps5t*F[3, 23]*F[1, 1, 2] - 
      (2*eps5t*F[3, 43]*F[1, 1, 2])/3 + 2*eps5t*F[3, 45]*F[1, 1, 2] + 
      (16*eps5t*F[3, 62]*F[1, 1, 2])/3 - 4*eps5t*F[3, 63]*F[1, 1, 2] - 
      2*eps5t*F[3, 70]*F[1, 1, 2] + 4*eps5t*F[3, 71]*F[1, 1, 2] - 
      (4*eps5t*F[3, 78]*F[1, 1, 2])/3 - (4*eps5t*F[3, 80]*F[1, 1, 2])/3 - 
      4*eps5t*F[3, 23]*F[1, 1, 3] + (10*eps5t*F[3, 25]*F[1, 1, 3])/3 + 
      (10*eps5t*F[3, 45]*F[1, 1, 3])/3 - 6*eps5t*F[3, 63]*F[1, 1, 3] + 
      2*eps5t*F[3, 70]*F[1, 1, 3] - (4*eps5t*F[3, 71]*F[1, 1, 3])/3 + 
      (4*eps5t*F[3, 78]*F[1, 1, 3])/3 - (16*eps5t*F[3, 80]*F[1, 1, 3])/3 + 
      2*eps5t*F[3, 81]*F[1, 1, 3] + 4*eps5t*F[3, 82]*F[1, 1, 3] - 
      4*eps5t*F[3, 23]*F[1, 1, 4] + 4*eps5t*F[3, 25]*F[1, 1, 4] + 
      (4*eps5t*F[3, 43]*F[1, 1, 4])/3 - (8*eps5t*F[3, 62]*F[1, 1, 4])/3 - 
      (4*eps5t*F[3, 78]*F[1, 1, 4])/3 - (4*eps5t*F[3, 80]*F[1, 1, 4])/3 + 
      4*eps5t*F[3, 82]*F[1, 1, 4] - 4*eps5t*F[3, 23]*F[1, 1, 5] + 
      (8*eps5t*F[3, 45]*F[1, 1, 5])/3 - (8*eps5t*F[3, 62]*F[1, 1, 5])/3 + 
      (4*eps5t*F[3, 63]*F[1, 1, 5])/3 - 4*eps5t*F[3, 71]*F[1, 1, 5] + 
      (8*eps5t*F[3, 80]*F[1, 1, 5])/3 - 4*eps5t*F[3, 82]*F[1, 1, 5] + 
      (14*eps5t*F[3, 23]*F[1, 1, 6])/3 - (22*eps5t*F[3, 25]*F[1, 1, 6])/3 - 
      (2*eps5t*F[3, 43]*F[1, 1, 6])/3 - (8*eps5t*F[3, 45]*F[1, 1, 6])/3 + 
      (16*eps5t*F[3, 62]*F[1, 1, 6])/3 - (2*eps5t*F[3, 63]*F[1, 1, 6])/3 + 
      (4*eps5t*F[3, 70]*F[1, 1, 6])/3 + (4*eps5t*F[3, 71]*F[1, 1, 6])/3 + 
      (4*eps5t*F[3, 78]*F[1, 1, 6])/3 + (16*eps5t*F[3, 80]*F[1, 1, 6])/3 + 
      2*eps5t*F[3, 81]*F[1, 1, 6] - 4*eps5t*F[3, 82]*F[1, 1, 6] - 
      2*eps5t*F[3, 23]*F[1, 1, 7] + (10*eps5t*F[3, 25]*F[1, 1, 7])/3 + 
      (2*eps5t*F[3, 43]*F[1, 1, 7])/3 + 4*eps5t*F[3, 45]*F[1, 1, 7] - 
      (8*eps5t*F[3, 62]*F[1, 1, 7])/3 + (8*eps5t*F[3, 63]*F[1, 1, 7])/3 - 
      (4*eps5t*F[3, 71]*F[1, 1, 7])/3 - 4*eps5t*F[3, 80]*F[1, 1, 7] - 
      2*eps5t*F[3, 81]*F[1, 1, 7] + (4*eps5t*F[3, 23]*F[1, 1, 8])/3 + 
      4*eps5t*F[3, 25]*F[1, 1, 8] - 4*eps5t*F[3, 45]*F[1, 1, 8] + 
      (4*eps5t*F[3, 63]*F[1, 1, 8])/3 - (4*eps5t*F[3, 70]*F[1, 1, 8])/3 - 
      4*eps5t*F[3, 71]*F[1, 1, 8] - (4*eps5t*F[3, 78]*F[1, 1, 8])/3 + 
      (4*eps5t*F[3, 80]*F[1, 1, 8])/3 - 2*eps5t*F[3, 23]*F[1, 1, 9] + 
      4*eps5t*F[3, 25]*F[1, 1, 9] - (2*eps5t*F[3, 43]*F[1, 1, 9])/3 - 
      (14*eps5t*F[3, 45]*F[1, 1, 9])/3 + (8*eps5t*F[3, 63]*F[1, 1, 9])/3 + 
      2*eps5t*F[3, 70]*F[1, 1, 9] + (8*eps5t*F[3, 78]*F[1, 1, 9])/3 + 
      (4*eps5t*F[3, 23]*F[1, 1, 10])/3 + (4*eps5t*F[3, 43]*F[1, 1, 10])/3 - 
      (4*eps5t*F[3, 45]*F[1, 1, 10])/3 - (16*eps5t*F[3, 62]*F[1, 1, 10])/3 - 
      2*eps5t*F[3, 63]*F[1, 1, 10] - (4*eps5t*F[3, 70]*F[1, 1, 10])/3 - 
      (11*eps5t*F[1, 1, 1]*tci[1, 1]^3)/135 - 
      (137*eps5t*F[1, 1, 2]*tci[1, 1]^3)/135 - 
      (73*eps5t*F[1, 1, 3]*tci[1, 1]^3)/405 + 
      (106*eps5t*F[1, 1, 4]*tci[1, 1]^3)/135 + 
      (56*eps5t*F[1, 1, 5]*tci[1, 1]^3)/135 - (4*eps5t*F[1, 1, 6]*tci[1, 1]^3)/
       5 + (101*eps5t*F[1, 1, 7]*tci[1, 1]^3)/405 + 
      (292*eps5t*F[1, 1, 8]*tci[1, 1]^3)/405 + (7*eps5t*F[1, 1, 9]*tci[1, 1]^3)/
       15 + (37*eps5t*F[1, 1, 10]*tci[1, 1]^3)/405 + 
      8*eps5t*F[3, 23]*tci[1, 2] - 8*eps5t*F[3, 25]*tci[1, 2] + 
      (8*eps5t*F[3, 78]*tci[1, 2])/3 + (8*eps5t*F[3, 80]*tci[1, 2])/3 - 
      8*eps5t*F[3, 82]*tci[1, 2] - (104*eps5t*tci[1, 1]^3*tci[1, 2])/15 + 
      (80*eps5t*tci[1, 1]^2*tci[2, 1])/27 - 
      (4*eps5t*F[1, 1, 1]*tci[1, 2]*tci[2, 1])/3 + 
      (8*eps5t*F[1, 1, 2]*tci[1, 2]*tci[2, 1])/3 + 
      (4*eps5t*F[1, 1, 3]*tci[1, 2]*tci[2, 1])/3 - 
      (16*eps5t*F[1, 1, 5]*tci[1, 2]*tci[2, 1])/9 - 
      (20*eps5t*F[1, 1, 6]*tci[1, 2]*tci[2, 1])/3 + 
      (56*eps5t*F[1, 1, 7]*tci[1, 2]*tci[2, 1])/9 - 
      (16*eps5t*F[1, 1, 8]*tci[1, 2]*tci[2, 1])/3 + 
      (88*eps5t*F[1, 1, 9]*tci[1, 2]*tci[2, 1])/9 + 
      (52*eps5t*F[1, 1, 10]*tci[1, 2]*tci[2, 1])/9 - 
      (48*eps5t*F[1, 1, 1]*tci[3, 1])/5 - (336*eps5t*F[1, 1, 2]*tci[3, 1])/5 - 
      (48*eps5t*F[1, 1, 3]*tci[3, 1])/5 + (288*eps5t*F[1, 1, 4]*tci[3, 1])/5 + 
      (128*eps5t*F[1, 1, 5]*tci[3, 1])/5 - (384*eps5t*F[1, 1, 6]*tci[3, 1])/5 + 
      (176*eps5t*F[1, 1, 7]*tci[3, 1])/5 + (192*eps5t*F[1, 1, 8]*tci[3, 1])/5 + 
      (304*eps5t*F[1, 1, 9]*tci[3, 1])/5 + (112*eps5t*F[1, 1, 10]*tci[3, 1])/
       5 - (128*eps5t*tci[1, 2]*tci[3, 1])/5 - 128*eps5t*tci[1, 2]*tci[3, 2] + 
      (16576*eps5t*tci[4, 1])/135 + (512*eps5t*tci[4, 2])/5 + 
      (128*eps5t*tci[4, 3])/3 - (709*eps5t*tci[1, 1]^3*tcr[1, 1])/135 - 
      4*eps5t*F[1, 1, 1]*tci[2, 1]*tcr[1, 1] - 28*eps5t*F[1, 1, 2]*tci[2, 1]*
       tcr[1, 1] - 4*eps5t*F[1, 1, 3]*tci[2, 1]*tcr[1, 1] + 
      24*eps5t*F[1, 1, 4]*tci[2, 1]*tcr[1, 1] + 
      (32*eps5t*F[1, 1, 5]*tci[2, 1]*tcr[1, 1])/3 - 32*eps5t*F[1, 1, 6]*
       tci[2, 1]*tcr[1, 1] + (44*eps5t*F[1, 1, 7]*tci[2, 1]*tcr[1, 1])/3 + 
      16*eps5t*F[1, 1, 8]*tci[2, 1]*tcr[1, 1] + 
      (76*eps5t*F[1, 1, 9]*tci[2, 1]*tcr[1, 1])/3 + 
      (28*eps5t*F[1, 1, 10]*tci[2, 1]*tcr[1, 1])/3 - 
      (28*eps5t*tci[1, 2]*tci[2, 1]*tcr[1, 1])/3 - 
      (336*eps5t*tci[3, 1]*tcr[1, 1])/5 - 128*eps5t*tci[3, 2]*tcr[1, 1] + 
      (eps5t*F[1, 1, 1]*tci[1, 1]*tcr[1, 1]^2)/5 + 
      (7*eps5t*F[1, 1, 2]*tci[1, 1]*tcr[1, 1]^2)/5 + 
      (eps5t*F[1, 1, 3]*tci[1, 1]*tcr[1, 1]^2)/5 - 
      (6*eps5t*F[1, 1, 4]*tci[1, 1]*tcr[1, 1]^2)/5 - 
      (8*eps5t*F[1, 1, 5]*tci[1, 1]*tcr[1, 1]^2)/15 + 
      (8*eps5t*F[1, 1, 6]*tci[1, 1]*tcr[1, 1]^2)/5 - 
      (11*eps5t*F[1, 1, 7]*tci[1, 1]*tcr[1, 1]^2)/15 - 
      (4*eps5t*F[1, 1, 8]*tci[1, 1]*tcr[1, 1]^2)/5 - 
      (19*eps5t*F[1, 1, 9]*tci[1, 1]*tcr[1, 1]^2)/15 - 
      (7*eps5t*F[1, 1, 10]*tci[1, 1]*tcr[1, 1]^2)/15 + 
      (8*eps5t*tci[1, 1]*tci[1, 2]*tcr[1, 1]^2)/15 - 
      12*eps5t*tci[2, 1]*tcr[1, 1]^2 - (41*eps5t*tci[1, 1]*tcr[1, 1]^3)/45 + 
      (1744*eps5t*tci[1, 1]^3*tcr[1, 2])/243 + 
      (320*eps5t*tci[1, 2]*tci[2, 1]*tcr[1, 2])/3 + 16*eps5t*tci[1, 1]*
       tcr[1, 1]^2*tcr[1, 2] + 32*eps5t*tci[1, 1]*tci[1, 2]*tcr[1, 2]^2 + 
      (320*eps5t*tci[2, 1]*tcr[1, 2]^2)/3 - (1040*eps5t*tci[1, 1]*tcr[3, 3])/
       27))/2 + (r[2*q2*q4*q5 + 2*q2*q4*q7 - 2*q2*q3*q8 + 2*q2*q5*q8 + 
       2*q3*q6*q8 + 2*q4*q6*q8 - 2*q5*q6*q8 + 2*q2*q5*q9 + q4*q5*q9 + 
       2*q4*q6*q9 - q5*q6*q9 + 2*q2*q7*q9 - 2*q4*q7*q9 + 2*q2*q4*q5*q8*s12 + 
       2*q2*q3*q7*q8*s12 + 2*q2*q4*q7*q8*s12 - q4*q5*q6*q8*s34 + 
       2*q2*q4*q5*q9*s34 - q4*q5*q6*q9*s34 + 2*q2*q4*q7*q9*s34 - 
       2*q2*q3*q6*q8*s45 + 2*q2*q5*q6*q8*s45 + 2*q2*q5*q6*q9*s45 - 
       q2*q3*q6*q7*s51 + q3*q6*q7*q8*s51 + q4*q6*q7*q8*s51 - 
       q2*q6*q7*q9*s51 + q4*q6*q7*q9*s51]*((32*eps5t*F[4, 28])/3 + 
      (32*eps5t*F[4, 39])/3 - (8*eps5t*F[4, 49])/9 + (32*eps5t*F[4, 51])/9 - 
      (eps5t*F[4, 80])/3 - (7*eps5t*F[4, 83])/3 + 19*eps5t*F[4, 91] - 
      (eps5t*F[4, 93])/3 - (16*eps5t*F[4, 100])/9 + 2*eps5t*F[4, 102] - 
      eps5t*F[4, 111] - 2*eps5t*F[4, 113] - 4*eps5t*F[4, 114] + 
      (32*eps5t*F[4, 129])/3 - (4*eps5t*F[4, 132])/3 - 2*eps5t*F[4, 139] + 
      (32*eps5t*F[4, 141])/3 - (16*eps5t*F[4, 146])/9 + (10*eps5t*F[4, 148])/3 - 
      (32*eps5t*F[4, 174])/3 - (32*eps5t*F[4, 182])/3 + (8*eps5t*F[4, 190])/9 - 
      (32*eps5t*F[4, 192])/9 + (eps5t*F[4, 213])/3 - (5*eps5t*F[4, 215])/3 - 
      9*eps5t*F[4, 219] + (eps5t*F[4, 221])/3 + (16*eps5t*F[4, 225])/9 + 
      eps5t*F[4, 233] + 2*eps5t*F[4, 234] + 4*eps5t*F[4, 235] - 
      (32*eps5t*F[4, 244])/3 + (16*eps5t*F[4, 246])/3 - 8*eps5t*F[4, 250] + 
      (16*eps5t*F[4, 252])/3 + (16*eps5t*F[4, 255])/9 - 16*eps5t*F[4, 277] - 
      (4*eps5t*F[3, 23]*F[1, 1, 1])/3 - (16*eps5t*F[3, 25]*F[1, 1, 1])/3 - 
      (4*eps5t*F[3, 43]*F[1, 1, 1])/3 - (4*eps5t*F[3, 45]*F[1, 1, 1])/3 + 
      (8*eps5t*F[3, 62]*F[1, 1, 1])/3 + (14*eps5t*F[3, 63]*F[1, 1, 1])/3 + 
      (4*eps5t*F[3, 70]*F[1, 1, 1])/3 + (16*eps5t*F[3, 71]*F[1, 1, 1])/3 - 
      (4*eps5t*F[3, 78]*F[1, 1, 1])/3 + (8*eps5t*F[3, 80]*F[1, 1, 1])/3 + 
      (4*eps5t*F[3, 43]*F[1, 1, 2])/3 + 4*eps5t*F[3, 45]*F[1, 1, 2] + 
      (16*eps5t*F[3, 62]*F[1, 1, 2])/3 - 4*eps5t*F[3, 63]*F[1, 1, 2] - 
      (4*eps5t*F[3, 78]*F[1, 1, 2])/3 - (16*eps5t*F[3, 80]*F[1, 1, 2])/3 + 
      (16*eps5t*F[3, 25]*F[1, 1, 3])/3 + (16*eps5t*F[3, 45]*F[1, 1, 3])/3 - 
      2*eps5t*F[3, 63]*F[1, 1, 3] - (16*eps5t*F[3, 71]*F[1, 1, 3])/3 + 
      (4*eps5t*F[3, 78]*F[1, 1, 3])/3 - (16*eps5t*F[3, 80]*F[1, 1, 3])/3 + 
      (4*eps5t*F[3, 43]*F[1, 1, 4])/3 - 4*eps5t*F[3, 45]*F[1, 1, 4] - 
      (8*eps5t*F[3, 62]*F[1, 1, 4])/3 + 4*eps5t*F[3, 63]*F[1, 1, 4] - 
      (4*eps5t*F[3, 78]*F[1, 1, 4])/3 + (8*eps5t*F[3, 80]*F[1, 1, 4])/3 + 
      (8*eps5t*F[3, 45]*F[1, 1, 5])/3 - (8*eps5t*F[3, 62]*F[1, 1, 5])/3 - 
      (8*eps5t*F[3, 63]*F[1, 1, 5])/3 + (8*eps5t*F[3, 80]*F[1, 1, 5])/3 - 
      (4*eps5t*F[3, 23]*F[1, 1, 6])/3 - (16*eps5t*F[3, 25]*F[1, 1, 6])/3 + 
      (4*eps5t*F[3, 43]*F[1, 1, 6])/3 - (20*eps5t*F[3, 45]*F[1, 1, 6])/3 + 
      (16*eps5t*F[3, 62]*F[1, 1, 6])/3 + (10*eps5t*F[3, 63]*F[1, 1, 6])/3 + 
      (4*eps5t*F[3, 70]*F[1, 1, 6])/3 + (16*eps5t*F[3, 71]*F[1, 1, 6])/3 + 
      (4*eps5t*F[3, 78]*F[1, 1, 6])/3 + (16*eps5t*F[3, 80]*F[1, 1, 6])/3 + 
      (16*eps5t*F[3, 25]*F[1, 1, 7])/3 - (4*eps5t*F[3, 43]*F[1, 1, 7])/3 + 
      4*eps5t*F[3, 45]*F[1, 1, 7] - (8*eps5t*F[3, 62]*F[1, 1, 7])/3 + 
      (8*eps5t*F[3, 63]*F[1, 1, 7])/3 - (16*eps5t*F[3, 71]*F[1, 1, 7])/3 - 
      8*eps5t*F[3, 80]*F[1, 1, 7] + (4*eps5t*F[3, 23]*F[1, 1, 8])/3 - 
      8*eps5t*F[3, 45]*F[1, 1, 8] + (4*eps5t*F[3, 63]*F[1, 1, 8])/3 - 
      (4*eps5t*F[3, 70]*F[1, 1, 8])/3 - (4*eps5t*F[3, 78]*F[1, 1, 8])/3 + 
      (16*eps5t*F[3, 80]*F[1, 1, 8])/3 - (8*eps5t*F[3, 43]*F[1, 1, 9])/3 - 
      (8*eps5t*F[3, 45]*F[1, 1, 9])/3 + (8*eps5t*F[3, 63]*F[1, 1, 9])/3 + 
      (8*eps5t*F[3, 78]*F[1, 1, 9])/3 + (4*eps5t*F[3, 23]*F[1, 1, 10])/3 + 
      (4*eps5t*F[3, 43]*F[1, 1, 10])/3 - (4*eps5t*F[3, 45]*F[1, 1, 10])/3 - 
      (16*eps5t*F[3, 62]*F[1, 1, 10])/3 - 2*eps5t*F[3, 63]*F[1, 1, 10] - 
      (4*eps5t*F[3, 70]*F[1, 1, 10])/3 - (11*eps5t*F[1, 1, 1]*tci[1, 1]^3)/
       135 - (106*eps5t*F[1, 1, 2]*tci[1, 1]^3)/135 - 
      (73*eps5t*F[1, 1, 3]*tci[1, 1]^3)/405 + 
      (106*eps5t*F[1, 1, 4]*tci[1, 1]^3)/135 + (4*eps5t*F[1, 1, 5]*tci[1, 1]^3)/
       45 + (11*eps5t*F[1, 1, 6]*tci[1, 1]^3)/135 + 
      (8*eps5t*F[1, 1, 7]*tci[1, 1]^3)/405 + (292*eps5t*F[1, 1, 8]*tci[1, 1]^3)/
       405 - (4*eps5t*F[1, 1, 9]*tci[1, 1]^3)/45 + 
      (37*eps5t*F[1, 1, 10]*tci[1, 1]^3)/405 + 8*eps5t*F[3, 45]*tci[1, 2] - 
      8*eps5t*F[3, 63]*tci[1, 2] + (8*eps5t*F[3, 78]*tci[1, 2])/3 - 
      (16*eps5t*F[3, 80]*tci[1, 2])/3 - (104*eps5t*tci[1, 1]^3*tci[1, 2])/15 + 
      (80*eps5t*tci[1, 1]^2*tci[2, 1])/27 - 
      (4*eps5t*F[1, 1, 1]*tci[1, 2]*tci[2, 1])/3 + 
      (4*eps5t*F[1, 1, 3]*tci[1, 2]*tci[2, 1])/3 - 
      (64*eps5t*F[1, 1, 5]*tci[1, 2]*tci[2, 1])/9 + 
      (4*eps5t*F[1, 1, 6]*tci[1, 2]*tci[2, 1])/3 + 
      (80*eps5t*F[1, 1, 7]*tci[1, 2]*tci[2, 1])/9 - 
      (16*eps5t*F[1, 1, 8]*tci[1, 2]*tci[2, 1])/3 + 
      (64*eps5t*F[1, 1, 9]*tci[1, 2]*tci[2, 1])/9 + 
      (52*eps5t*F[1, 1, 10]*tci[1, 2]*tci[2, 1])/9 - 
      (48*eps5t*F[1, 1, 1]*tci[3, 1])/5 - (288*eps5t*F[1, 1, 2]*tci[3, 1])/5 - 
      (48*eps5t*F[1, 1, 3]*tci[3, 1])/5 + (288*eps5t*F[1, 1, 4]*tci[3, 1])/5 - 
      (64*eps5t*F[1, 1, 5]*tci[3, 1])/5 + (48*eps5t*F[1, 1, 6]*tci[3, 1])/5 + 
      (128*eps5t*F[1, 1, 7]*tci[3, 1])/5 + (192*eps5t*F[1, 1, 8]*tci[3, 1])/5 + 
      (64*eps5t*F[1, 1, 9]*tci[3, 1])/5 + (112*eps5t*F[1, 1, 10]*tci[3, 1])/5 - 
      (128*eps5t*tci[1, 2]*tci[3, 1])/5 - 128*eps5t*tci[1, 2]*tci[3, 2] + 
      (16576*eps5t*tci[4, 1])/135 + (512*eps5t*tci[4, 2])/5 + 
      (128*eps5t*tci[4, 3])/3 - (709*eps5t*tci[1, 1]^3*tcr[1, 1])/135 - 
      4*eps5t*F[1, 1, 1]*tci[2, 1]*tcr[1, 1] - 24*eps5t*F[1, 1, 2]*tci[2, 1]*
       tcr[1, 1] - 4*eps5t*F[1, 1, 3]*tci[2, 1]*tcr[1, 1] + 
      24*eps5t*F[1, 1, 4]*tci[2, 1]*tcr[1, 1] - 
      (16*eps5t*F[1, 1, 5]*tci[2, 1]*tcr[1, 1])/3 + 4*eps5t*F[1, 1, 6]*
       tci[2, 1]*tcr[1, 1] + (32*eps5t*F[1, 1, 7]*tci[2, 1]*tcr[1, 1])/3 + 
      16*eps5t*F[1, 1, 8]*tci[2, 1]*tcr[1, 1] + 
      (16*eps5t*F[1, 1, 9]*tci[2, 1]*tcr[1, 1])/3 + 
      (28*eps5t*F[1, 1, 10]*tci[2, 1]*tcr[1, 1])/3 - 
      (28*eps5t*tci[1, 2]*tci[2, 1]*tcr[1, 1])/3 - 
      (336*eps5t*tci[3, 1]*tcr[1, 1])/5 - 128*eps5t*tci[3, 2]*tcr[1, 1] + 
      (eps5t*F[1, 1, 1]*tci[1, 1]*tcr[1, 1]^2)/5 + 
      (6*eps5t*F[1, 1, 2]*tci[1, 1]*tcr[1, 1]^2)/5 + 
      (eps5t*F[1, 1, 3]*tci[1, 1]*tcr[1, 1]^2)/5 - 
      (6*eps5t*F[1, 1, 4]*tci[1, 1]*tcr[1, 1]^2)/5 + 
      (4*eps5t*F[1, 1, 5]*tci[1, 1]*tcr[1, 1]^2)/15 - 
      (eps5t*F[1, 1, 6]*tci[1, 1]*tcr[1, 1]^2)/5 - 
      (8*eps5t*F[1, 1, 7]*tci[1, 1]*tcr[1, 1]^2)/15 - 
      (4*eps5t*F[1, 1, 8]*tci[1, 1]*tcr[1, 1]^2)/5 - 
      (4*eps5t*F[1, 1, 9]*tci[1, 1]*tcr[1, 1]^2)/15 - 
      (7*eps5t*F[1, 1, 10]*tci[1, 1]*tcr[1, 1]^2)/15 + 
      (8*eps5t*tci[1, 1]*tci[1, 2]*tcr[1, 1]^2)/15 - 
      12*eps5t*tci[2, 1]*tcr[1, 1]^2 - (41*eps5t*tci[1, 1]*tcr[1, 1]^3)/45 + 
      (1744*eps5t*tci[1, 1]^3*tcr[1, 2])/243 + 
      (320*eps5t*tci[1, 2]*tci[2, 1]*tcr[1, 2])/3 + 16*eps5t*tci[1, 1]*
       tcr[1, 1]^2*tcr[1, 2] + 32*eps5t*tci[1, 1]*tci[1, 2]*tcr[1, 2]^2 + 
      (320*eps5t*tci[2, 1]*tcr[1, 2]^2)/3 - (1040*eps5t*tci[1, 1]*tcr[3, 3])/
       27))/2 + (r[2*q10*q2*q5 - q10*q2*q6 - q2*q3*q6 - 2*q10*q5*q6 + 
       q2*q3*q7 - q2*q5*q7 - q2*q3*q8 + q2*q5*q8 + 2*q3*q6*q8 - 2*q5*q6*q8 - 
       q3*q7*q8 + q5*q7*q8 - 4*q10*q2*q9 + q10*q5*q9 + 2*q10*q6*q9 + 
       4*q2*q7*q9 + 2*q5*q7*q9 - q5*q8*q9 + 2*q6*q8*q9 - 4*q7*q8*q9 + 
       q2*q3*q7*q8*s12 - q2*q5*q7*q8*s12 + 2*q10*q2*q5*q9*s34 - 
       q10*q5*q6*q9*s34 - 2*q2*q5*q7*q9*s34 - q5*q6*q8*q9*s34 + 
       q10*q2*q5*q6*s45 - q2*q3*q6*q8*s45 + q2*q5*q6*q8*s45 - 
       2*q5*q7*q8*q9*s45 + 2*q10*q2*q6*q9*s51 + 2*q2*q3*q6*q9*s51 - 
       2*q2*q3*q7*q9*s51 - 2*q3*q6*q8*q9*s51 + 2*q3*q7*q8*q9*s51]*
     ((16*eps5t*F[4, 28])/3 + (16*eps5t*F[4, 39])/3 + (8*eps5t*F[4, 49])/9 + 
      (16*eps5t*F[4, 51])/9 + (25*eps5t*F[4, 80])/3 + (7*eps5t*F[4, 83])/3 - 
      3*eps5t*F[4, 91] + (eps5t*F[4, 93])/3 - (8*eps5t*F[4, 100])/9 - 
      2*eps5t*F[4, 102] + eps5t*F[4, 111] + 2*eps5t*F[4, 113] + 
      4*eps5t*F[4, 114] + (16*eps5t*F[4, 129])/3 + (52*eps5t*F[4, 132])/3 - 
      14*eps5t*F[4, 139] + (16*eps5t*F[4, 141])/3 - (8*eps5t*F[4, 146])/9 + 
      (14*eps5t*F[4, 148])/3 - (16*eps5t*F[4, 174])/3 - (16*eps5t*F[4, 182])/3 - 
      (8*eps5t*F[4, 190])/9 - (16*eps5t*F[4, 192])/9 + (23*eps5t*F[4, 213])/3 - 
      (67*eps5t*F[4, 215])/3 + 9*eps5t*F[4, 219] - (eps5t*F[4, 221])/3 - 
      (16*eps5t*F[4, 225])/9 - eps5t*F[4, 233] - 2*eps5t*F[4, 234] - 
      4*eps5t*F[4, 235] - (16*eps5t*F[4, 244])/3 + (8*eps5t*F[4, 246])/3 + 
      8*eps5t*F[4, 250] + (8*eps5t*F[4, 252])/3 + (8*eps5t*F[4, 255])/9 - 
      8*eps5t*F[4, 277] - 8*eps5t*F[4, 325] + (4*eps5t*F[3, 23]*F[1, 1, 1])/3 - 
      (8*eps5t*F[3, 25]*F[1, 1, 1])/3 + (4*eps5t*F[3, 43]*F[1, 1, 1])/3 - 
      (8*eps5t*F[3, 45]*F[1, 1, 1])/3 + (4*eps5t*F[3, 62]*F[1, 1, 1])/3 - 
      (26*eps5t*F[3, 63]*F[1, 1, 1])/3 - (4*eps5t*F[3, 70]*F[1, 1, 1])/3 + 
      (8*eps5t*F[3, 71]*F[1, 1, 1])/3 + (4*eps5t*F[3, 78]*F[1, 1, 1])/3 + 
      (4*eps5t*F[3, 80]*F[1, 1, 1])/3 - (4*eps5t*F[3, 43]*F[1, 1, 2])/3 + 
      4*eps5t*F[3, 45]*F[1, 1, 2] + (8*eps5t*F[3, 62]*F[1, 1, 2])/3 - 
      4*eps5t*F[3, 63]*F[1, 1, 2] + (4*eps5t*F[3, 78]*F[1, 1, 2])/3 - 
      (8*eps5t*F[3, 80]*F[1, 1, 2])/3 + (8*eps5t*F[3, 25]*F[1, 1, 3])/3 + 
      4*eps5t*F[3, 43]*F[1, 1, 3] - (4*eps5t*F[3, 45]*F[1, 1, 3])/3 + 
      6*eps5t*F[3, 63]*F[1, 1, 3] - (8*eps5t*F[3, 71]*F[1, 1, 3])/3 - 
      (16*eps5t*F[3, 78]*F[1, 1, 3])/3 - (8*eps5t*F[3, 80]*F[1, 1, 3])/3 - 
      (4*eps5t*F[3, 43]*F[1, 1, 4])/3 - (4*eps5t*F[3, 62]*F[1, 1, 4])/3 + 
      (4*eps5t*F[3, 78]*F[1, 1, 4])/3 + (4*eps5t*F[3, 80]*F[1, 1, 4])/3 + 
      4*eps5t*F[3, 43]*F[1, 1, 5] - (8*eps5t*F[3, 45]*F[1, 1, 5])/3 - 
      (4*eps5t*F[3, 62]*F[1, 1, 5])/3 + (8*eps5t*F[3, 63]*F[1, 1, 5])/3 + 
      4*eps5t*F[3, 78]*F[1, 1, 5] + (4*eps5t*F[3, 80]*F[1, 1, 5])/3 + 
      (4*eps5t*F[3, 23]*F[1, 1, 6])/3 - (8*eps5t*F[3, 25]*F[1, 1, 6])/3 - 
      (4*eps5t*F[3, 43]*F[1, 1, 6])/3 - (4*eps5t*F[3, 45]*F[1, 1, 6])/3 + 
      (8*eps5t*F[3, 62]*F[1, 1, 6])/3 + (38*eps5t*F[3, 63]*F[1, 1, 6])/3 - 
      (4*eps5t*F[3, 70]*F[1, 1, 6])/3 + (8*eps5t*F[3, 71]*F[1, 1, 6])/3 - 
      (4*eps5t*F[3, 78]*F[1, 1, 6])/3 + (8*eps5t*F[3, 80]*F[1, 1, 6])/3 + 
      (8*eps5t*F[3, 25]*F[1, 1, 7])/3 + (4*eps5t*F[3, 43]*F[1, 1, 7])/3 - 
      (4*eps5t*F[3, 62]*F[1, 1, 7])/3 + (4*eps5t*F[3, 63]*F[1, 1, 7])/3 - 
      (8*eps5t*F[3, 71]*F[1, 1, 7])/3 - 4*eps5t*F[3, 80]*F[1, 1, 7] - 
      (4*eps5t*F[3, 23]*F[1, 1, 8])/3 + 4*eps5t*F[3, 43]*F[1, 1, 8] + 
      4*eps5t*F[3, 45]*F[1, 1, 8] + (8*eps5t*F[3, 63]*F[1, 1, 8])/3 + 
      (4*eps5t*F[3, 70]*F[1, 1, 8])/3 - (8*eps5t*F[3, 78]*F[1, 1, 8])/3 + 
      (8*eps5t*F[3, 80]*F[1, 1, 8])/3 - (4*eps5t*F[3, 43]*F[1, 1, 9])/3 - 
      (4*eps5t*F[3, 45]*F[1, 1, 9])/3 + (4*eps5t*F[3, 63]*F[1, 1, 9])/3 + 
      (4*eps5t*F[3, 78]*F[1, 1, 9])/3 - (4*eps5t*F[3, 23]*F[1, 1, 10])/3 - 
      (4*eps5t*F[3, 43]*F[1, 1, 10])/3 + (4*eps5t*F[3, 45]*F[1, 1, 10])/3 - 
      (8*eps5t*F[3, 62]*F[1, 1, 10])/3 - 14*eps5t*F[3, 63]*F[1, 1, 10] + 
      (4*eps5t*F[3, 70]*F[1, 1, 10])/3 - (19*eps5t*F[1, 1, 1]*tci[1, 1]^3)/27 - 
      (106*eps5t*F[1, 1, 2]*tci[1, 1]^3)/135 + 
      (391*eps5t*F[1, 1, 3]*tci[1, 1]^3)/405 + 
      (32*eps5t*F[1, 1, 5]*tci[1, 1]^3)/135 + (11*eps5t*F[1, 1, 6]*tci[1, 1]^3)/
       45 + (14*eps5t*F[1, 1, 7]*tci[1, 1]^3)/81 + 
      (266*eps5t*F[1, 1, 8]*tci[1, 1]^3)/405 - (2*eps5t*F[1, 1, 9]*tci[1, 1]^3)/
       45 - (169*eps5t*F[1, 1, 10]*tci[1, 1]^3)/405 - 
      8*eps5t*F[3, 43]*tci[1, 2] + (16*eps5t*F[3, 78]*tci[1, 2])/3 - 
      (8*eps5t*F[3, 80]*tci[1, 2])/3 - (52*eps5t*tci[1, 1]^3*tci[1, 2])/15 + 
      (40*eps5t*tci[1, 1]^2*tci[2, 1])/27 + 
      (4*eps5t*F[1, 1, 1]*tci[1, 2]*tci[2, 1])/3 - 
      (4*eps5t*F[1, 1, 3]*tci[1, 2]*tci[2, 1])/3 + 
      (112*eps5t*F[1, 1, 5]*tci[1, 2]*tci[2, 1])/9 + 
      4*eps5t*F[1, 1, 6]*tci[1, 2]*tci[2, 1] + 
      (64*eps5t*F[1, 1, 7]*tci[1, 2]*tci[2, 1])/9 - 
      (32*eps5t*F[1, 1, 8]*tci[1, 2]*tci[2, 1])/3 + 
      (32*eps5t*F[1, 1, 9]*tci[1, 2]*tci[2, 1])/9 - 
      (100*eps5t*F[1, 1, 10]*tci[1, 2]*tci[2, 1])/9 - 
      48*eps5t*F[1, 1, 1]*tci[3, 1] - (288*eps5t*F[1, 1, 2]*tci[3, 1])/5 + 
      (336*eps5t*F[1, 1, 3]*tci[3, 1])/5 + (256*eps5t*F[1, 1, 5]*tci[3, 1])/5 + 
      (144*eps5t*F[1, 1, 6]*tci[3, 1])/5 + 32*eps5t*F[1, 1, 7]*tci[3, 1] + 
      (96*eps5t*F[1, 1, 8]*tci[3, 1])/5 + (32*eps5t*F[1, 1, 9]*tci[3, 1])/5 - 
      (304*eps5t*F[1, 1, 10]*tci[3, 1])/5 - (64*eps5t*tci[1, 2]*tci[3, 1])/5 - 
      64*eps5t*tci[1, 2]*tci[3, 2] + (8288*eps5t*tci[4, 1])/135 + 
      (256*eps5t*tci[4, 2])/5 + (64*eps5t*tci[4, 3])/3 - 
      (53*eps5t*tci[1, 1]^3*tcr[1, 1])/27 - 20*eps5t*F[1, 1, 1]*tci[2, 1]*
       tcr[1, 1] - 24*eps5t*F[1, 1, 2]*tci[2, 1]*tcr[1, 1] + 
      28*eps5t*F[1, 1, 3]*tci[2, 1]*tcr[1, 1] + 
      (64*eps5t*F[1, 1, 5]*tci[2, 1]*tcr[1, 1])/3 + 12*eps5t*F[1, 1, 6]*
       tci[2, 1]*tcr[1, 1] + (40*eps5t*F[1, 1, 7]*tci[2, 1]*tcr[1, 1])/3 + 
      8*eps5t*F[1, 1, 8]*tci[2, 1]*tcr[1, 1] + 
      (8*eps5t*F[1, 1, 9]*tci[2, 1]*tcr[1, 1])/3 - 
      (76*eps5t*F[1, 1, 10]*tci[2, 1]*tcr[1, 1])/3 - 
      (20*eps5t*tci[1, 2]*tci[2, 1]*tcr[1, 1])/3 + 
      (48*eps5t*tci[3, 1]*tcr[1, 1])/5 - 64*eps5t*tci[3, 2]*tcr[1, 1] + 
      eps5t*F[1, 1, 1]*tci[1, 1]*tcr[1, 1]^2 + 
      (6*eps5t*F[1, 1, 2]*tci[1, 1]*tcr[1, 1]^2)/5 - 
      (7*eps5t*F[1, 1, 3]*tci[1, 1]*tcr[1, 1]^2)/5 - 
      (16*eps5t*F[1, 1, 5]*tci[1, 1]*tcr[1, 1]^2)/15 - 
      (3*eps5t*F[1, 1, 6]*tci[1, 1]*tcr[1, 1]^2)/5 - 
      (2*eps5t*F[1, 1, 7]*tci[1, 1]*tcr[1, 1]^2)/3 - 
      (2*eps5t*F[1, 1, 8]*tci[1, 1]*tcr[1, 1]^2)/5 - 
      (2*eps5t*F[1, 1, 9]*tci[1, 1]*tcr[1, 1]^2)/15 + 
      (19*eps5t*F[1, 1, 10]*tci[1, 1]*tcr[1, 1]^2)/15 + 
      (4*eps5t*tci[1, 1]*tci[1, 2]*tcr[1, 1]^2)/15 + 
      12*eps5t*tci[2, 1]*tcr[1, 1]^2 - (61*eps5t*tci[1, 1]*tcr[1, 1]^3)/45 + 
      (872*eps5t*tci[1, 1]^3*tcr[1, 2])/243 + 
      (160*eps5t*tci[1, 2]*tci[2, 1]*tcr[1, 2])/3 + 8*eps5t*tci[1, 1]*
       tcr[1, 1]^2*tcr[1, 2] + 16*eps5t*tci[1, 1]*tci[1, 2]*tcr[1, 2]^2 + 
      (160*eps5t*tci[2, 1]*tcr[1, 2]^2)/3 - (520*eps5t*tci[1, 1]*tcr[3, 3])/
       27))/2 + (r[-4*q10*q2*q5 + q10*q2*q6 - q2*q3*q6 + 6*q10*q5*q6 - 
       q2*q5*q6 + q2*q3*q7 + q2*q6*q7 - 3*q2*q3*q8 + 2*q2*q5*q8 + 
       3*q2*q6*q8 + 4*q3*q6*q8 + 2*q5*q6*q8 - 3*q2*q7*q8 - q3*q7*q8 - 
       q6*q7*q8 + 6*q10*q2*q9 - 2*q10*q5*q9 + 3*q2*q5*q9 - 4*q10*q6*q9 - 
       2*q2*q6*q9 - 3*q5*q6*q9 - 2*q2*q7*q9 - 2*q6*q7*q9 + 
       3*q2*q3*q7*q8*s12 - 3*q10*q2*q5*q9*s34 + 3*q10*q5*q6*q9*s34 - 
       3*q10*q2*q5*q6*s45 - 3*q2*q3*q6*q8*s45 + 4*q2*q5*q6*q9*s45 - 
       3*q2*q3*q6*q7*s51 + 4*q2*q6*q7*q8*s51 + 3*q3*q6*q7*q8*s51 - 
       3*q10*q2*q6*q9*s51]*((-20*eps5t*F[4, 25])/3 + (4*eps5t*F[4, 28])/3 + 
      (28*eps5t*F[4, 39])/3 + (4*eps5t*F[4, 41])/3 + (4*eps5t*F[4, 49])/3 + 
      (20*eps5t*F[4, 51])/9 - (5*eps5t*F[4, 80])/3 + (37*eps5t*F[4, 83])/3 + 
      7*eps5t*F[4, 91] - (5*eps5t*F[4, 93])/3 - (4*eps5t*F[4, 100])/3 + 
      (46*eps5t*F[4, 102])/9 - eps5t*F[4, 111] - 2*eps5t*F[4, 113] - 
      4*eps5t*F[4, 114] + (32*eps5t*F[4, 129])/3 - (28*eps5t*F[4, 132])/3 + 
      (2*eps5t*F[4, 139])/3 + (32*eps5t*F[4, 141])/3 - (16*eps5t*F[4, 146])/9 - 
      (2*eps5t*F[4, 148])/9 - (5*eps5t*F[4, 171])/3 + (eps5t*F[4, 174])/3 + 
      (eps5t*F[4, 182])/3 - (5*eps5t*F[4, 184])/3 - (4*eps5t*F[4, 190])/9 + 
      (2*eps5t*F[4, 192])/9 - eps5t*F[4, 199] - 2*eps5t*F[4, 201] - 
      4*eps5t*F[4, 202] - (7*eps5t*F[4, 213])/3 + eps5t*F[4, 215] - 
      9*eps5t*F[4, 219] - (7*eps5t*F[4, 221])/3 + (16*eps5t*F[4, 225])/9 + 
      eps5t*F[4, 233] + 2*eps5t*F[4, 234] + 4*eps5t*F[4, 235] - 
      (68*eps5t*F[4, 244])/3 - (16*eps5t*F[4, 246])/3 + 14*eps5t*F[4, 252] + 
      (34*eps5t*F[4, 255])/9 + (5*eps5t*F[4, 271])/3 + (43*eps5t*F[4, 273])/3 - 
      (67*eps5t*F[4, 277])/3 + (5*eps5t*F[4, 279])/3 + (4*eps5t*F[4, 282])/3 + 
      eps5t*F[4, 289] + 2*eps5t*F[4, 290] + 4*eps5t*F[4, 291] - 
      (16*eps5t*F[4, 293])/3 + (8*eps5t*F[4, 295])/3 - 8*eps5t*F[4, 313] - 
      8*eps5t*F[4, 330] - (4*eps5t*F[3, 23]*F[1, 1, 1])/3 - 
      (2*eps5t*F[3, 25]*F[1, 1, 1])/3 - (4*eps5t*F[3, 43]*F[1, 1, 1])/3 - 
      (14*eps5t*F[3, 45]*F[1, 1, 1])/3 + (8*eps5t*F[3, 62]*F[1, 1, 1])/3 + 
      (14*eps5t*F[3, 63]*F[1, 1, 1])/3 - (2*eps5t*F[3, 70]*F[1, 1, 1])/3 + 
      (8*eps5t*F[3, 71]*F[1, 1, 1])/3 - (8*eps5t*F[3, 78]*F[1, 1, 1])/3 + 
      4*eps5t*F[3, 80]*F[1, 1, 1] + 2*eps5t*F[3, 81]*F[1, 1, 1] + 
      (4*eps5t*F[3, 82]*F[1, 1, 1])/3 - (2*eps5t*F[3, 23]*F[1, 1, 2])/3 + 
      (4*eps5t*F[3, 25]*F[1, 1, 2])/3 + (2*eps5t*F[3, 43]*F[1, 1, 2])/3 + 
      2*eps5t*F[3, 45]*F[1, 1, 2] + (16*eps5t*F[3, 62]*F[1, 1, 2])/3 - 
      (8*eps5t*F[3, 63]*F[1, 1, 2])/3 - (2*eps5t*F[3, 70]*F[1, 1, 2])/3 + 
      (4*eps5t*F[3, 71]*F[1, 1, 2])/3 - (8*eps5t*F[3, 78]*F[1, 1, 2])/3 - 
      (8*eps5t*F[3, 80]*F[1, 1, 2])/3 - 4*eps5t*F[3, 23]*F[1, 1, 3] + 
      (14*eps5t*F[3, 25]*F[1, 1, 3])/3 + (14*eps5t*F[3, 45]*F[1, 1, 3])/3 - 
      6*eps5t*F[3, 63]*F[1, 1, 3] + (2*eps5t*F[3, 70]*F[1, 1, 3])/3 - 
      (4*eps5t*F[3, 71]*F[1, 1, 3])/3 + (8*eps5t*F[3, 78]*F[1, 1, 3])/3 - 
      4*eps5t*F[3, 80]*F[1, 1, 3] - (2*eps5t*F[3, 81]*F[1, 1, 3])/3 + 
      (8*eps5t*F[3, 82]*F[1, 1, 3])/3 - 4*eps5t*F[3, 23]*F[1, 1, 4] - 
      4*eps5t*F[3, 25]*F[1, 1, 4] + (4*eps5t*F[3, 43]*F[1, 1, 4])/3 - 
      (8*eps5t*F[3, 62]*F[1, 1, 4])/3 - (4*eps5t*F[3, 81]*F[1, 1, 4])/3 + 
      (8*eps5t*F[3, 82]*F[1, 1, 4])/3 - 4*eps5t*F[3, 23]*F[1, 1, 5] + 
      (8*eps5t*F[3, 25]*F[1, 1, 5])/3 - (8*eps5t*F[3, 62]*F[1, 1, 5])/3 + 
      (4*eps5t*F[3, 63]*F[1, 1, 5])/3 - (4*eps5t*F[3, 71]*F[1, 1, 5])/3 - 
      4*eps5t*F[3, 82]*F[1, 1, 5] + 2*eps5t*F[3, 23]*F[1, 1, 6] - 
      (10*eps5t*F[3, 25]*F[1, 1, 6])/3 + (2*eps5t*F[3, 43]*F[1, 1, 6])/3 + 
      (8*eps5t*F[3, 45]*F[1, 1, 6])/3 + (16*eps5t*F[3, 62]*F[1, 1, 6])/3 - 
      2*eps5t*F[3, 63]*F[1, 1, 6] + (4*eps5t*F[3, 71]*F[1, 1, 6])/3 + 
      (38*eps5t*F[3, 80]*F[1, 1, 6])/3 - (2*eps5t*F[3, 81]*F[1, 1, 6])/3 - 
      4*eps5t*F[3, 82]*F[1, 1, 6] + (2*eps5t*F[3, 23]*F[1, 1, 7])/3 + 
      (2*eps5t*F[3, 25]*F[1, 1, 7])/3 - (2*eps5t*F[3, 43]*F[1, 1, 7])/3 - 
      (8*eps5t*F[3, 45]*F[1, 1, 7])/3 - (8*eps5t*F[3, 62]*F[1, 1, 7])/3 + 
      (4*eps5t*F[3, 63]*F[1, 1, 7])/3 - (4*eps5t*F[3, 71]*F[1, 1, 7])/3 - 
      (38*eps5t*F[3, 80]*F[1, 1, 7])/3 + (2*eps5t*F[3, 81]*F[1, 1, 7])/3 + 
      (4*eps5t*F[3, 82]*F[1, 1, 7])/3 + (4*eps5t*F[3, 23]*F[1, 1, 8])/3 + 
      (4*eps5t*F[3, 63]*F[1, 1, 8])/3 - (4*eps5t*F[3, 71]*F[1, 1, 8])/3 + 
      (34*eps5t*F[3, 80]*F[1, 1, 8])/3 - (4*eps5t*F[3, 82]*F[1, 1, 8])/3 + 
      (2*eps5t*F[3, 23]*F[1, 1, 9])/3 - 2*eps5t*F[3, 43]*F[1, 1, 9] - 
      2*eps5t*F[3, 45]*F[1, 1, 9] + (4*eps5t*F[3, 63]*F[1, 1, 9])/3 + 
      (2*eps5t*F[3, 70]*F[1, 1, 9])/3 + (8*eps5t*F[3, 78]*F[1, 1, 9])/3 - 
      (26*eps5t*F[3, 80]*F[1, 1, 9])/3 + (4*eps5t*F[3, 81]*F[1, 1, 9])/3 + 
      (4*eps5t*F[3, 82]*F[1, 1, 9])/3 + (4*eps5t*F[3, 23]*F[1, 1, 10])/3 - 
      (4*eps5t*F[3, 25]*F[1, 1, 10])/3 + (4*eps5t*F[3, 43]*F[1, 1, 10])/3 - 
      (16*eps5t*F[3, 62]*F[1, 1, 10])/3 + (2*eps5t*F[3, 63]*F[1, 1, 10])/3 - 
      (4*eps5t*F[3, 81]*F[1, 1, 10])/3 + (179*eps5t*F[1, 1, 1]*tci[1, 1]^3)/
       405 - (181*eps5t*F[1, 1, 2]*tci[1, 1]^3)/405 - 
      (73*eps5t*F[1, 1, 3]*tci[1, 1]^3)/405 + (62*eps5t*F[1, 1, 4]*tci[1, 1]^3)/
       135 + (32*eps5t*F[1, 1, 5]*tci[1, 1]^3)/135 - 
      (2*eps5t*F[1, 1, 6]*tci[1, 1]^3)/405 - (221*eps5t*F[1, 1, 7]*tci[1, 1]^3)/
       405 + (68*eps5t*F[1, 1, 8]*tci[1, 1]^3)/81 - 
      (103*eps5t*F[1, 1, 9]*tci[1, 1]^3)/135 + 
      (13*eps5t*F[1, 1, 10]*tci[1, 1]^3)/45 + 8*eps5t*F[3, 23]*tci[1, 2] - 
      (34*eps5t*F[3, 80]*tci[1, 2])/3 - (16*eps5t*F[3, 82]*tci[1, 2])/3 - 
      (52*eps5t*tci[1, 1]^3*tci[1, 2])/15 + (40*eps5t*tci[1, 1]^2*tci[2, 1])/
       27 - (4*eps5t*F[1, 1, 1]*tci[1, 2]*tci[2, 1])/3 - 
      (8*eps5t*F[1, 1, 2]*tci[1, 2]*tci[2, 1])/9 + 
      (4*eps5t*F[1, 1, 3]*tci[1, 2]*tci[2, 1])/3 - 
      (16*eps5t*F[1, 1, 4]*tci[1, 2]*tci[2, 1])/3 + 
      (112*eps5t*F[1, 1, 5]*tci[1, 2]*tci[2, 1])/9 - 
      (232*eps5t*F[1, 1, 6]*tci[1, 2]*tci[2, 1])/9 + 
      (76*eps5t*F[1, 1, 7]*tci[1, 2]*tci[2, 1])/3 - 
      (68*eps5t*F[1, 1, 8]*tci[1, 2]*tci[2, 1])/3 + 
      (196*eps5t*F[1, 1, 9]*tci[1, 2]*tci[2, 1])/9 + 
      (4*eps5t*F[1, 1, 10]*tci[1, 2]*tci[2, 1])/9 + 
      (144*eps5t*F[1, 1, 1]*tci[3, 1])/5 - (176*eps5t*F[1, 1, 2]*tci[3, 1])/5 - 
      (48*eps5t*F[1, 1, 3]*tci[3, 1])/5 + (96*eps5t*F[1, 1, 4]*tci[3, 1])/5 + 
      (256*eps5t*F[1, 1, 5]*tci[3, 1])/5 - (352*eps5t*F[1, 1, 6]*tci[3, 1])/5 + 
      (144*eps5t*F[1, 1, 7]*tci[3, 1])/5 + (16*eps5t*F[1, 1, 9]*tci[3, 1])/5 + 
      (112*eps5t*F[1, 1, 10]*tci[3, 1])/5 - (64*eps5t*tci[1, 2]*tci[3, 1])/5 - 
      64*eps5t*tci[1, 2]*tci[3, 2] + (8288*eps5t*tci[4, 1])/135 + 
      (256*eps5t*tci[4, 2])/5 + (64*eps5t*tci[4, 3])/3 - 
      (1259*eps5t*tci[1, 1]^3*tcr[1, 1])/405 + 12*eps5t*F[1, 1, 1]*tci[2, 1]*
       tcr[1, 1] - (44*eps5t*F[1, 1, 2]*tci[2, 1]*tcr[1, 1])/3 - 
      4*eps5t*F[1, 1, 3]*tci[2, 1]*tcr[1, 1] + 8*eps5t*F[1, 1, 4]*tci[2, 1]*
       tcr[1, 1] + (64*eps5t*F[1, 1, 5]*tci[2, 1]*tcr[1, 1])/3 - 
      (88*eps5t*F[1, 1, 6]*tci[2, 1]*tcr[1, 1])/3 + 12*eps5t*F[1, 1, 7]*
       tci[2, 1]*tcr[1, 1] + (4*eps5t*F[1, 1, 9]*tci[2, 1]*tcr[1, 1])/3 + 
      (28*eps5t*F[1, 1, 10]*tci[2, 1]*tcr[1, 1])/3 - 
      4*eps5t*tci[1, 2]*tci[2, 1]*tcr[1, 1] - (336*eps5t*tci[3, 1]*tcr[1, 1])/
       5 - 64*eps5t*tci[3, 2]*tcr[1, 1] - (3*eps5t*F[1, 1, 1]*tci[1, 1]*
        tcr[1, 1]^2)/5 + (11*eps5t*F[1, 1, 2]*tci[1, 1]*tcr[1, 1]^2)/15 + 
      (eps5t*F[1, 1, 3]*tci[1, 1]*tcr[1, 1]^2)/5 - 
      (2*eps5t*F[1, 1, 4]*tci[1, 1]*tcr[1, 1]^2)/5 - 
      (16*eps5t*F[1, 1, 5]*tci[1, 1]*tcr[1, 1]^2)/15 + 
      (22*eps5t*F[1, 1, 6]*tci[1, 1]*tcr[1, 1]^2)/15 - 
      (3*eps5t*F[1, 1, 7]*tci[1, 1]*tcr[1, 1]^2)/5 - 
      (eps5t*F[1, 1, 9]*tci[1, 1]*tcr[1, 1]^2)/15 - 
      (7*eps5t*F[1, 1, 10]*tci[1, 1]*tcr[1, 1]^2)/15 + 
      (4*eps5t*tci[1, 1]*tci[1, 2]*tcr[1, 1]^2)/15 - 
      20*eps5t*tci[2, 1]*tcr[1, 1]^2 + (11*eps5t*tci[1, 1]*tcr[1, 1]^3)/45 + 
      (872*eps5t*tci[1, 1]^3*tcr[1, 2])/243 + 
      (160*eps5t*tci[1, 2]*tci[2, 1]*tcr[1, 2])/3 + 8*eps5t*tci[1, 1]*
       tcr[1, 1]^2*tcr[1, 2] + 16*eps5t*tci[1, 1]*tci[1, 2]*tcr[1, 2]^2 + 
      (160*eps5t*tci[2, 1]*tcr[1, 2]^2)/3 - (520*eps5t*tci[1, 1]*tcr[3, 3])/
       27))/2 + (r[-2*q10*q2*q5 + q10*q2*q6 + 2*q10*q5*q6 - 2*q2*q3*q8 + 
       2*q2*q5*q8 + q2*q6*q8 + 2*q3*q6*q8 - 2*q2*q7*q8 - q6*q7*q8 + 
       4*q10*q2*q9 - q10*q5*q9 + 2*q2*q5*q9 - 2*q10*q6*q9 - q5*q6*q9 - 
       2*q2*q7*q9 - q6*q7*q9 + 2*q2*q3*q7*q8*s12 - 2*q10*q2*q5*q9*s34 + 
       q10*q5*q6*q9*s34 - q10*q2*q5*q6*s45 - 2*q2*q3*q6*q8*s45 + 
       q2*q5*q6*q8*s45 + 2*q2*q5*q6*q9*s45 - q2*q3*q6*q7*s51 + 
       2*q2*q6*q7*q8*s51 + q3*q6*q7*q8*s51 - 2*q10*q2*q6*q9*s51 + 
       q2*q6*q7*q9*s51]*(8*eps5t*F[4, 25] - (32*eps5t*F[4, 28])/3 - 
      (32*eps5t*F[4, 39])/3 - (16*eps5t*F[4, 49])/9 - (32*eps5t*F[4, 51])/9 + 
      (eps5t*F[4, 80])/3 + (7*eps5t*F[4, 83])/3 - 19*eps5t*F[4, 91] + 
      (eps5t*F[4, 93])/3 + (16*eps5t*F[4, 100])/9 - 2*eps5t*F[4, 102] + 
      eps5t*F[4, 111] + 2*eps5t*F[4, 113] + 4*eps5t*F[4, 114] - 
      (32*eps5t*F[4, 129])/3 + (28*eps5t*F[4, 132])/3 + 2*eps5t*F[4, 139] - 
      (32*eps5t*F[4, 141])/3 + (16*eps5t*F[4, 146])/9 - (2*eps5t*F[4, 148])/3 + 
      (8*eps5t*F[4, 174])/3 + (32*eps5t*F[4, 182])/3 - (8*eps5t*F[4, 190])/9 + 
      (32*eps5t*F[4, 192])/9 - (eps5t*F[4, 213])/3 + (5*eps5t*F[4, 215])/3 + 
      9*eps5t*F[4, 219] - (eps5t*F[4, 221])/3 - (16*eps5t*F[4, 225])/9 - 
      eps5t*F[4, 233] - 2*eps5t*F[4, 234] - 4*eps5t*F[4, 235] + 
      (32*eps5t*F[4, 244])/3 - (16*eps5t*F[4, 246])/3 + 8*eps5t*F[4, 250] - 
      (16*eps5t*F[4, 252])/3 - (16*eps5t*F[4, 255])/9 + 16*eps5t*F[4, 277] + 
      8*eps5t*F[4, 293] + 8*eps5t*F[4, 309] + 8*eps5t*F[4, 330] + 
      (4*eps5t*F[3, 23]*F[1, 1, 1])/3 + (16*eps5t*F[3, 25]*F[1, 1, 1])/3 + 
      (4*eps5t*F[3, 43]*F[1, 1, 1])/3 + (4*eps5t*F[3, 45]*F[1, 1, 1])/3 - 
      (8*eps5t*F[3, 62]*F[1, 1, 1])/3 - (14*eps5t*F[3, 63]*F[1, 1, 1])/3 - 
      (4*eps5t*F[3, 70]*F[1, 1, 1])/3 - (16*eps5t*F[3, 71]*F[1, 1, 1])/3 + 
      (4*eps5t*F[3, 78]*F[1, 1, 1])/3 - (8*eps5t*F[3, 80]*F[1, 1, 1])/3 - 
      (4*eps5t*F[3, 43]*F[1, 1, 2])/3 - 4*eps5t*F[3, 45]*F[1, 1, 2] - 
      (16*eps5t*F[3, 62]*F[1, 1, 2])/3 + 4*eps5t*F[3, 63]*F[1, 1, 2] + 
      (4*eps5t*F[3, 78]*F[1, 1, 2])/3 + (16*eps5t*F[3, 80]*F[1, 1, 2])/3 + 
      4*eps5t*F[3, 23]*F[1, 1, 3] - (16*eps5t*F[3, 25]*F[1, 1, 3])/3 - 
      (16*eps5t*F[3, 45]*F[1, 1, 3])/3 + 6*eps5t*F[3, 63]*F[1, 1, 3] + 
      (4*eps5t*F[3, 71]*F[1, 1, 3])/3 - (4*eps5t*F[3, 78]*F[1, 1, 3])/3 + 
      (16*eps5t*F[3, 80]*F[1, 1, 3])/3 - 4*eps5t*F[3, 82]*F[1, 1, 3] + 
      4*eps5t*F[3, 23]*F[1, 1, 4] - (4*eps5t*F[3, 43]*F[1, 1, 4])/3 + 
      4*eps5t*F[3, 45]*F[1, 1, 4] + (8*eps5t*F[3, 62]*F[1, 1, 4])/3 - 
      4*eps5t*F[3, 71]*F[1, 1, 4] + (4*eps5t*F[3, 78]*F[1, 1, 4])/3 - 
      (8*eps5t*F[3, 80]*F[1, 1, 4])/3 - 4*eps5t*F[3, 82]*F[1, 1, 4] + 
      4*eps5t*F[3, 23]*F[1, 1, 5] - (8*eps5t*F[3, 45]*F[1, 1, 5])/3 + 
      (8*eps5t*F[3, 62]*F[1, 1, 5])/3 - (4*eps5t*F[3, 63]*F[1, 1, 5])/3 + 
      4*eps5t*F[3, 71]*F[1, 1, 5] - (8*eps5t*F[3, 80]*F[1, 1, 5])/3 + 
      4*eps5t*F[3, 82]*F[1, 1, 5] - (8*eps5t*F[3, 23]*F[1, 1, 6])/3 + 
      (16*eps5t*F[3, 25]*F[1, 1, 6])/3 - (4*eps5t*F[3, 43]*F[1, 1, 6])/3 + 
      (20*eps5t*F[3, 45]*F[1, 1, 6])/3 - (16*eps5t*F[3, 62]*F[1, 1, 6])/3 + 
      (2*eps5t*F[3, 63]*F[1, 1, 6])/3 - (4*eps5t*F[3, 70]*F[1, 1, 6])/3 - 
      (4*eps5t*F[3, 71]*F[1, 1, 6])/3 - (4*eps5t*F[3, 78]*F[1, 1, 6])/3 - 
      (16*eps5t*F[3, 80]*F[1, 1, 6])/3 + 4*eps5t*F[3, 82]*F[1, 1, 6] - 
      (16*eps5t*F[3, 25]*F[1, 1, 7])/3 + (4*eps5t*F[3, 43]*F[1, 1, 7])/3 - 
      4*eps5t*F[3, 45]*F[1, 1, 7] + (8*eps5t*F[3, 62]*F[1, 1, 7])/3 - 
      (8*eps5t*F[3, 63]*F[1, 1, 7])/3 + (16*eps5t*F[3, 71]*F[1, 1, 7])/3 + 
      8*eps5t*F[3, 80]*F[1, 1, 7] - (4*eps5t*F[3, 23]*F[1, 1, 8])/3 + 
      8*eps5t*F[3, 45]*F[1, 1, 8] - (4*eps5t*F[3, 63]*F[1, 1, 8])/3 + 
      (4*eps5t*F[3, 70]*F[1, 1, 8])/3 + (4*eps5t*F[3, 78]*F[1, 1, 8])/3 - 
      (16*eps5t*F[3, 80]*F[1, 1, 8])/3 + (8*eps5t*F[3, 43]*F[1, 1, 9])/3 + 
      (8*eps5t*F[3, 45]*F[1, 1, 9])/3 - (8*eps5t*F[3, 63]*F[1, 1, 9])/3 - 
      (8*eps5t*F[3, 78]*F[1, 1, 9])/3 - (4*eps5t*F[3, 23]*F[1, 1, 10])/3 - 
      (4*eps5t*F[3, 43]*F[1, 1, 10])/3 + (4*eps5t*F[3, 45]*F[1, 1, 10])/3 + 
      (16*eps5t*F[3, 62]*F[1, 1, 10])/3 + 2*eps5t*F[3, 63]*F[1, 1, 10] + 
      (4*eps5t*F[3, 70]*F[1, 1, 10])/3 + (11*eps5t*F[1, 1, 1]*tci[1, 1]^3)/
       135 + (106*eps5t*F[1, 1, 2]*tci[1, 1]^3)/135 + 
      (73*eps5t*F[1, 1, 3]*tci[1, 1]^3)/405 - 
      (106*eps5t*F[1, 1, 4]*tci[1, 1]^3)/135 - 
      (56*eps5t*F[1, 1, 5]*tci[1, 1]^3)/135 + (11*eps5t*F[1, 1, 6]*tci[1, 1]^3)/
       45 - (8*eps5t*F[1, 1, 7]*tci[1, 1]^3)/405 - 
      (292*eps5t*F[1, 1, 8]*tci[1, 1]^3)/405 + (4*eps5t*F[1, 1, 9]*tci[1, 1]^3)/
       45 - (37*eps5t*F[1, 1, 10]*tci[1, 1]^3)/405 - 
      8*eps5t*F[3, 23]*tci[1, 2] - 8*eps5t*F[3, 45]*tci[1, 2] + 
      8*eps5t*F[3, 71]*tci[1, 2] - (8*eps5t*F[3, 78]*tci[1, 2])/3 + 
      (16*eps5t*F[3, 80]*tci[1, 2])/3 + 8*eps5t*F[3, 82]*tci[1, 2] + 
      (104*eps5t*tci[1, 1]^3*tci[1, 2])/15 - (80*eps5t*tci[1, 1]^2*tci[2, 1])/
       27 + (4*eps5t*F[1, 1, 1]*tci[1, 2]*tci[2, 1])/3 - 
      (4*eps5t*F[1, 1, 3]*tci[1, 2]*tci[2, 1])/3 + 
      (16*eps5t*F[1, 1, 5]*tci[1, 2]*tci[2, 1])/9 + 4*eps5t*F[1, 1, 6]*
       tci[1, 2]*tci[2, 1] - (80*eps5t*F[1, 1, 7]*tci[1, 2]*tci[2, 1])/9 + 
      (16*eps5t*F[1, 1, 8]*tci[1, 2]*tci[2, 1])/3 - 
      (64*eps5t*F[1, 1, 9]*tci[1, 2]*tci[2, 1])/9 - 
      (52*eps5t*F[1, 1, 10]*tci[1, 2]*tci[2, 1])/9 + 
      (48*eps5t*F[1, 1, 1]*tci[3, 1])/5 + (288*eps5t*F[1, 1, 2]*tci[3, 1])/5 + 
      (48*eps5t*F[1, 1, 3]*tci[3, 1])/5 - (288*eps5t*F[1, 1, 4]*tci[3, 1])/5 - 
      (128*eps5t*F[1, 1, 5]*tci[3, 1])/5 + (144*eps5t*F[1, 1, 6]*tci[3, 1])/5 - 
      (128*eps5t*F[1, 1, 7]*tci[3, 1])/5 - (192*eps5t*F[1, 1, 8]*tci[3, 1])/5 - 
      (64*eps5t*F[1, 1, 9]*tci[3, 1])/5 - (112*eps5t*F[1, 1, 10]*tci[3, 1])/5 + 
      (128*eps5t*tci[1, 2]*tci[3, 1])/5 + 128*eps5t*tci[1, 2]*tci[3, 2] - 
      (16576*eps5t*tci[4, 1])/135 - (512*eps5t*tci[4, 2])/5 - 
      (128*eps5t*tci[4, 3])/3 + (709*eps5t*tci[1, 1]^3*tcr[1, 1])/135 + 
      4*eps5t*F[1, 1, 1]*tci[2, 1]*tcr[1, 1] + 24*eps5t*F[1, 1, 2]*tci[2, 1]*
       tcr[1, 1] + 4*eps5t*F[1, 1, 3]*tci[2, 1]*tcr[1, 1] - 
      24*eps5t*F[1, 1, 4]*tci[2, 1]*tcr[1, 1] - 
      (32*eps5t*F[1, 1, 5]*tci[2, 1]*tcr[1, 1])/3 + 12*eps5t*F[1, 1, 6]*
       tci[2, 1]*tcr[1, 1] - (32*eps5t*F[1, 1, 7]*tci[2, 1]*tcr[1, 1])/3 - 
      16*eps5t*F[1, 1, 8]*tci[2, 1]*tcr[1, 1] - 
      (16*eps5t*F[1, 1, 9]*tci[2, 1]*tcr[1, 1])/3 - 
      (28*eps5t*F[1, 1, 10]*tci[2, 1]*tcr[1, 1])/3 + 
      (28*eps5t*tci[1, 2]*tci[2, 1]*tcr[1, 1])/3 + 
      (336*eps5t*tci[3, 1]*tcr[1, 1])/5 + 128*eps5t*tci[3, 2]*tcr[1, 1] - 
      (eps5t*F[1, 1, 1]*tci[1, 1]*tcr[1, 1]^2)/5 - 
      (6*eps5t*F[1, 1, 2]*tci[1, 1]*tcr[1, 1]^2)/5 - 
      (eps5t*F[1, 1, 3]*tci[1, 1]*tcr[1, 1]^2)/5 + 
      (6*eps5t*F[1, 1, 4]*tci[1, 1]*tcr[1, 1]^2)/5 + 
      (8*eps5t*F[1, 1, 5]*tci[1, 1]*tcr[1, 1]^2)/15 - 
      (3*eps5t*F[1, 1, 6]*tci[1, 1]*tcr[1, 1]^2)/5 + 
      (8*eps5t*F[1, 1, 7]*tci[1, 1]*tcr[1, 1]^2)/15 + 
      (4*eps5t*F[1, 1, 8]*tci[1, 1]*tcr[1, 1]^2)/5 + 
      (4*eps5t*F[1, 1, 9]*tci[1, 1]*tcr[1, 1]^2)/15 + 
      (7*eps5t*F[1, 1, 10]*tci[1, 1]*tcr[1, 1]^2)/15 - 
      (8*eps5t*tci[1, 1]*tci[1, 2]*tcr[1, 1]^2)/15 + 
      12*eps5t*tci[2, 1]*tcr[1, 1]^2 + (41*eps5t*tci[1, 1]*tcr[1, 1]^3)/45 - 
      (1744*eps5t*tci[1, 1]^3*tcr[1, 2])/243 - 
      (320*eps5t*tci[1, 2]*tci[2, 1]*tcr[1, 2])/3 - 16*eps5t*tci[1, 1]*
       tcr[1, 1]^2*tcr[1, 2] - 32*eps5t*tci[1, 1]*tci[1, 2]*tcr[1, 2]^2 - 
      (320*eps5t*tci[2, 1]*tcr[1, 2]^2)/3 + (1040*eps5t*tci[1, 1]*tcr[3, 3])/
       27))/2 + (r[2*q10*q2*q5 - 4*q10*q5*q6 - 2*q2*q3*q8 + 2*q2*q5*q8 + 
       2*q3*q6*q8 - 4*q5*q6*q8 + 2*q5*q7*q8 - 2*q10*q2*q9 + q10*q5*q9 + 
       2*q10*q6*q9 + 2*q2*q7*q9 + q5*q7*q9 - 2*q5*q8*q9 + 2*q6*q8*q9 - 
       2*q7*q8*q9 + 2*q2*q3*q7*q8*s12 - 2*q2*q5*q7*q8*s12 + 
       q10*q2*q5*q9*s34 - 2*q10*q5*q6*q9*s34 - q2*q5*q7*q9*s34 - 
       2*q5*q6*q8*q9*s34 + 2*q10*q2*q5*q6*s45 - 2*q2*q3*q6*q8*s45 + 
       2*q2*q5*q6*q8*s45 - 2*q5*q7*q8*q9*s45 + q10*q2*q6*q9*s51 + 
       q2*q3*q6*q9*s51 - q2*q3*q7*q9*s51 - q3*q6*q8*q9*s51 + q3*q7*q8*q9*s51]*
     (16*eps5t*F[3, 43] - (32*eps5t*F[4, 28])/3 - (32*eps5t*F[4, 39])/3 - 
      (16*eps5t*F[4, 49])/9 - (32*eps5t*F[4, 51])/9 - (50*eps5t*F[4, 80])/3 - 
      (14*eps5t*F[4, 83])/3 + 6*eps5t*F[4, 91] - (2*eps5t*F[4, 93])/3 + 
      (16*eps5t*F[4, 100])/9 + 4*eps5t*F[4, 102] - 2*eps5t*F[4, 111] - 
      4*eps5t*F[4, 113] - 8*eps5t*F[4, 114] - (32*eps5t*F[4, 129])/3 - 
      (104*eps5t*F[4, 132])/3 + 28*eps5t*F[4, 139] - (32*eps5t*F[4, 141])/3 + 
      (16*eps5t*F[4, 146])/9 - (28*eps5t*F[4, 148])/3 + (32*eps5t*F[4, 174])/3 + 
      (32*eps5t*F[4, 182])/3 + (16*eps5t*F[4, 190])/9 + (32*eps5t*F[4, 192])/9 - 
      (46*eps5t*F[4, 213])/3 + (134*eps5t*F[4, 215])/3 - 18*eps5t*F[4, 219] + 
      (2*eps5t*F[4, 221])/3 + (32*eps5t*F[4, 225])/9 + 2*eps5t*F[4, 233] + 
      4*eps5t*F[4, 234] + 8*eps5t*F[4, 235] + (32*eps5t*F[4, 244])/3 - 
      (16*eps5t*F[4, 246])/3 - 16*eps5t*F[4, 250] - (16*eps5t*F[4, 252])/3 - 
      (16*eps5t*F[4, 255])/9 + 16*eps5t*F[4, 277] + 16*eps5t*F[4, 325] - 
      (8*eps5t*F[3, 23]*F[1, 1, 1])/3 + (16*eps5t*F[3, 25]*F[1, 1, 1])/3 - 
      (8*eps5t*F[3, 43]*F[1, 1, 1])/3 + (16*eps5t*F[3, 45]*F[1, 1, 1])/3 - 
      (8*eps5t*F[3, 62]*F[1, 1, 1])/3 + (52*eps5t*F[3, 63]*F[1, 1, 1])/3 + 
      (8*eps5t*F[3, 70]*F[1, 1, 1])/3 - (16*eps5t*F[3, 71]*F[1, 1, 1])/3 - 
      (8*eps5t*F[3, 78]*F[1, 1, 1])/3 - (8*eps5t*F[3, 80]*F[1, 1, 1])/3 + 
      (8*eps5t*F[3, 43]*F[1, 1, 2])/3 - 8*eps5t*F[3, 45]*F[1, 1, 2] - 
      (16*eps5t*F[3, 62]*F[1, 1, 2])/3 + 8*eps5t*F[3, 63]*F[1, 1, 2] - 
      (8*eps5t*F[3, 78]*F[1, 1, 2])/3 + (16*eps5t*F[3, 80]*F[1, 1, 2])/3 - 
      (16*eps5t*F[3, 25]*F[1, 1, 3])/3 - 8*eps5t*F[3, 43]*F[1, 1, 3] + 
      (8*eps5t*F[3, 45]*F[1, 1, 3])/3 - 12*eps5t*F[3, 63]*F[1, 1, 3] + 
      (16*eps5t*F[3, 71]*F[1, 1, 3])/3 + (32*eps5t*F[3, 78]*F[1, 1, 3])/3 + 
      (16*eps5t*F[3, 80]*F[1, 1, 3])/3 + (8*eps5t*F[3, 43]*F[1, 1, 4])/3 + 
      (8*eps5t*F[3, 62]*F[1, 1, 4])/3 - (8*eps5t*F[3, 78]*F[1, 1, 4])/3 - 
      (8*eps5t*F[3, 80]*F[1, 1, 4])/3 - 8*eps5t*F[3, 43]*F[1, 1, 5] + 
      (16*eps5t*F[3, 45]*F[1, 1, 5])/3 + (8*eps5t*F[3, 62]*F[1, 1, 5])/3 - 
      (16*eps5t*F[3, 63]*F[1, 1, 5])/3 - 8*eps5t*F[3, 78]*F[1, 1, 5] - 
      (8*eps5t*F[3, 80]*F[1, 1, 5])/3 - (8*eps5t*F[3, 23]*F[1, 1, 6])/3 + 
      (16*eps5t*F[3, 25]*F[1, 1, 6])/3 + (8*eps5t*F[3, 43]*F[1, 1, 6])/3 + 
      (8*eps5t*F[3, 45]*F[1, 1, 6])/3 - (16*eps5t*F[3, 62]*F[1, 1, 6])/3 - 
      (76*eps5t*F[3, 63]*F[1, 1, 6])/3 + (8*eps5t*F[3, 70]*F[1, 1, 6])/3 - 
      (16*eps5t*F[3, 71]*F[1, 1, 6])/3 + (8*eps5t*F[3, 78]*F[1, 1, 6])/3 - 
      (16*eps5t*F[3, 80]*F[1, 1, 6])/3 - (16*eps5t*F[3, 25]*F[1, 1, 7])/3 - 
      (8*eps5t*F[3, 43]*F[1, 1, 7])/3 + (8*eps5t*F[3, 62]*F[1, 1, 7])/3 - 
      (8*eps5t*F[3, 63]*F[1, 1, 7])/3 + (16*eps5t*F[3, 71]*F[1, 1, 7])/3 + 
      8*eps5t*F[3, 80]*F[1, 1, 7] + (8*eps5t*F[3, 23]*F[1, 1, 8])/3 - 
      8*eps5t*F[3, 43]*F[1, 1, 8] - 8*eps5t*F[3, 45]*F[1, 1, 8] - 
      (16*eps5t*F[3, 63]*F[1, 1, 8])/3 - (8*eps5t*F[3, 70]*F[1, 1, 8])/3 + 
      (16*eps5t*F[3, 78]*F[1, 1, 8])/3 - (16*eps5t*F[3, 80]*F[1, 1, 8])/3 + 
      (8*eps5t*F[3, 43]*F[1, 1, 9])/3 + (8*eps5t*F[3, 45]*F[1, 1, 9])/3 - 
      (8*eps5t*F[3, 63]*F[1, 1, 9])/3 - (8*eps5t*F[3, 78]*F[1, 1, 9])/3 + 
      (8*eps5t*F[3, 23]*F[1, 1, 10])/3 + (8*eps5t*F[3, 43]*F[1, 1, 10])/3 - 
      (8*eps5t*F[3, 45]*F[1, 1, 10])/3 + (16*eps5t*F[3, 62]*F[1, 1, 10])/3 + 
      28*eps5t*F[3, 63]*F[1, 1, 10] - (8*eps5t*F[3, 70]*F[1, 1, 10])/3 + 
      (88*eps5t*tci[1, 1]^3)/135 + (38*eps5t*F[1, 1, 1]*tci[1, 1]^3)/27 + 
      (212*eps5t*F[1, 1, 2]*tci[1, 1]^3)/135 - 
      (782*eps5t*F[1, 1, 3]*tci[1, 1]^3)/405 - 
      (64*eps5t*F[1, 1, 5]*tci[1, 1]^3)/135 - (22*eps5t*F[1, 1, 6]*tci[1, 1]^3)/
       45 - (28*eps5t*F[1, 1, 7]*tci[1, 1]^3)/81 - 
      (532*eps5t*F[1, 1, 8]*tci[1, 1]^3)/405 + (4*eps5t*F[1, 1, 9]*tci[1, 1]^3)/
       45 + (338*eps5t*F[1, 1, 10]*tci[1, 1]^3)/405 + 
      16*eps5t*F[3, 43]*tci[1, 2] - (32*eps5t*F[3, 78]*tci[1, 2])/3 + 
      (16*eps5t*F[3, 80]*tci[1, 2])/3 + (104*eps5t*tci[1, 1]^3*tci[1, 2])/15 - 
      (80*eps5t*tci[1, 1]^2*tci[2, 1])/27 + (32*eps5t*tci[1, 2]*tci[2, 1])/3 - 
      (8*eps5t*F[1, 1, 1]*tci[1, 2]*tci[2, 1])/3 + 
      (8*eps5t*F[1, 1, 3]*tci[1, 2]*tci[2, 1])/3 - 
      (224*eps5t*F[1, 1, 5]*tci[1, 2]*tci[2, 1])/9 - 
      8*eps5t*F[1, 1, 6]*tci[1, 2]*tci[2, 1] - 
      (128*eps5t*F[1, 1, 7]*tci[1, 2]*tci[2, 1])/9 + 
      (64*eps5t*F[1, 1, 8]*tci[1, 2]*tci[2, 1])/3 - 
      (64*eps5t*F[1, 1, 9]*tci[1, 2]*tci[2, 1])/9 + 
      (200*eps5t*F[1, 1, 10]*tci[1, 2]*tci[2, 1])/9 + (384*eps5t*tci[3, 1])/5 + 
      96*eps5t*F[1, 1, 1]*tci[3, 1] + (576*eps5t*F[1, 1, 2]*tci[3, 1])/5 - 
      (672*eps5t*F[1, 1, 3]*tci[3, 1])/5 - (512*eps5t*F[1, 1, 5]*tci[3, 1])/5 - 
      (288*eps5t*F[1, 1, 6]*tci[3, 1])/5 - 64*eps5t*F[1, 1, 7]*tci[3, 1] - 
      (192*eps5t*F[1, 1, 8]*tci[3, 1])/5 - (64*eps5t*F[1, 1, 9]*tci[3, 1])/5 + 
      (608*eps5t*F[1, 1, 10]*tci[3, 1])/5 + (128*eps5t*tci[1, 2]*tci[3, 1])/5 + 
      128*eps5t*tci[1, 2]*tci[3, 2] - (16576*eps5t*tci[4, 1])/135 - 
      (512*eps5t*tci[4, 2])/5 - (128*eps5t*tci[4, 3])/3 + 
      (106*eps5t*tci[1, 1]^3*tcr[1, 1])/27 + 32*eps5t*tci[2, 1]*tcr[1, 1] + 
      40*eps5t*F[1, 1, 1]*tci[2, 1]*tcr[1, 1] + 48*eps5t*F[1, 1, 2]*tci[2, 1]*
       tcr[1, 1] - 56*eps5t*F[1, 1, 3]*tci[2, 1]*tcr[1, 1] - 
      (128*eps5t*F[1, 1, 5]*tci[2, 1]*tcr[1, 1])/3 - 24*eps5t*F[1, 1, 6]*
       tci[2, 1]*tcr[1, 1] - (80*eps5t*F[1, 1, 7]*tci[2, 1]*tcr[1, 1])/3 - 
      16*eps5t*F[1, 1, 8]*tci[2, 1]*tcr[1, 1] - 
      (16*eps5t*F[1, 1, 9]*tci[2, 1]*tcr[1, 1])/3 + 
      (152*eps5t*F[1, 1, 10]*tci[2, 1]*tcr[1, 1])/3 + 
      (40*eps5t*tci[1, 2]*tci[2, 1]*tcr[1, 1])/3 - 
      (96*eps5t*tci[3, 1]*tcr[1, 1])/5 + 128*eps5t*tci[3, 2]*tcr[1, 1] - 
      (8*eps5t*tci[1, 1]*tcr[1, 1]^2)/5 - 2*eps5t*F[1, 1, 1]*tci[1, 1]*
       tcr[1, 1]^2 - (12*eps5t*F[1, 1, 2]*tci[1, 1]*tcr[1, 1]^2)/5 + 
      (14*eps5t*F[1, 1, 3]*tci[1, 1]*tcr[1, 1]^2)/5 + 
      (32*eps5t*F[1, 1, 5]*tci[1, 1]*tcr[1, 1]^2)/15 + 
      (6*eps5t*F[1, 1, 6]*tci[1, 1]*tcr[1, 1]^2)/5 + 
      (4*eps5t*F[1, 1, 7]*tci[1, 1]*tcr[1, 1]^2)/3 + 
      (4*eps5t*F[1, 1, 8]*tci[1, 1]*tcr[1, 1]^2)/5 + 
      (4*eps5t*F[1, 1, 9]*tci[1, 1]*tcr[1, 1]^2)/15 - 
      (38*eps5t*F[1, 1, 10]*tci[1, 1]*tcr[1, 1]^2)/15 - 
      (8*eps5t*tci[1, 1]*tci[1, 2]*tcr[1, 1]^2)/15 - 
      24*eps5t*tci[2, 1]*tcr[1, 1]^2 + (122*eps5t*tci[1, 1]*tcr[1, 1]^3)/45 - 
      (1744*eps5t*tci[1, 1]^3*tcr[1, 2])/243 - 
      (320*eps5t*tci[1, 2]*tci[2, 1]*tcr[1, 2])/3 - 16*eps5t*tci[1, 1]*
       tcr[1, 1]^2*tcr[1, 2] - 32*eps5t*tci[1, 1]*tci[1, 2]*tcr[1, 2]^2 - 
      (320*eps5t*tci[2, 1]*tcr[1, 2]^2)/3 + (1040*eps5t*tci[1, 1]*tcr[3, 3])/
       27))/2 + (r[-2*q5 - 2*q8 + 2*q9 - q5*q7*s12 - q5*q8*s12 - q7*q8*s12 - 
       q5*q7*q8*s12^2 - q5*q7*s34 + q5*q8*s34 - 2*q5*q9*s34 + q7*q9*s34 - 
       3*q8*q9*s34 - q5*q7*q9*s34^2 + q5*q8*q9*s34^2 + q5*q7*s45 - 
       q5*q8*s45 - 2*q7*q8*s45 - 3*q7*q9*s45 + 3*q8*q9*s45 + 
       q5*q7*q8*s12*s45 + q5*q7*q9*s34*s45 - q5*q8*q9*s34*s45 - 
       2*q5*q7*q8*s45^2 - 2*q5*q7*q9*s45^2 + 2*q5*q8*q9*s45^2 + 
       4*q7*q8*q9*s45^2 + 2*q5*q7*q8*q9*s45^3 - q7*q8*s51 - q7*q9*s51 + 
       3*q8*q9*s51 + 3*q7*q8*q9*s45*s51 + q7*q8*q9*s51^2]*
     (4*F[1, 1, 1]^3 - 4*F[1, 1, 6]^3 + 14*F[1, 1, 1]*tci[1, 1]^2 - 
      2*F[1, 1, 6]*tci[1, 1]^2 - (8*tci[1, 1]^4)/15 - 
      12*F[1, 1, 1]^2*tci[1, 2] - 6*tci[1, 1]^2*tci[1, 2] + 
      4*F[1, 1, 1]*tci[1, 1]^2*tci[1, 2] - 4*F[1, 1, 1]*tci[1, 2]^3 - 
      48*tcr[3, 3] + 32*F[1, 1, 1]*tcr[3, 3] - 32*tci[1, 2]*tcr[3, 3]))/2 + 
   (r[q2 - 2*q5 + q9 + q5^2*s23 + q5*q6*s23 + 2*q6^2*s23 - q5^2*q6*s23^2 - 
       q5*q6^2*s23^2 - q6^3*s23^2 + q5*q6^3*s23^3 - q5*q6*s34 + 2*q2*q9*s34 - 
       q5*q9*s34 + 2*q6*q9*s34 - 2*q5*q6^2*s23*s34 + q5*q6^3*s23^2*s34 - 
       2*q5*q6*q9*s34^2 - 3*q2*q6*s45 - 2*q5*q6*s45 - q6^2*s45 + 
       4*q2*q9*s45 - 2*q6*q9*s45 + q5^2*q6*s23*s45 + q6^3*s23*s45 - 
       2*q5*q6^3*s23^2*s45 - q2*q5*q6*s34*s45 + q5^2*q6*s34*s45 + 
       2*q5*q6^2*s34*s45 + 2*q2*q5*q9*s34*s45 - 5*q5*q6*q9*s34*s45 - 
       3*q5*q6^3*s23*s34*s45 + q5^2*q6*q9*s34^2*s45 - 
       2*q5*q6^2*q9*s34^2*s45 - 5*q2*q5*q6*s45^2 - 3*q2*q6^2*s45^2 + 
       q5*q6^2*s45^2 + 5*q2*q5*q9*s45^2 + 12*q2*q6*q9*s45^2 - 
       5*q5*q6*q9*s45^2 - 3*q6^2*q9*s45^2 + q5*q6^3*s23*s45^2 - 
       2*q2*q5*q6^2*s34*s45^2 + 2*q5*q6^3*s34*s45^2 - 
       3*q5*q6^2*q9*s34*s45^2 - q5*q6^3*q9*s34^2*s45^2 - 4*q2*q5*q6^2*s45^3 - 
       q2*q6^3*s45^3 + 9*q2*q5*q6*q9*s45^3 + 8*q2*q6^2*q9*s45^3 - 
       4*q5*q6^2*q9*s45^3 - q6^3*q9*s45^3 - q2*q5*q6^3*s34*s45^3 - 
       q5*q6^3*q9*s34*s45^3 - q2*q5*q6^3*s45^4 + 5*q2*q5*q6^2*q9*s45^4 + 
       2*q2*q6^3*q9*s45^4 - q5*q6^3*q9*s45^4 + q2*q5*q6^3*q9*s45^5 - 
       q2*q9*s51 - q6*q9*s51 + 3*q2*q6*q9*s45*s51 + 3*q2*q6^2*q9*s45^2*s51 + 
       q2*q6^3*q9*s45^3*s51]*(2*F[4, 120] + (F[1, 1, 3]^2*tci[1, 1]^2)/6 - 
      (F[1, 1, 3]*F[1, 1, 9]*tci[1, 1]^2)/3 + (F[1, 1, 9]^2*tci[1, 1]^2)/6 + 
      (F[2, 1, 13]*tci[1, 1]^2)/3 + (F[2, 1, 15]*tci[1, 1]^2)/3 + 
      (61*tci[1, 1]^4)/180 + (F[1, 1, 9]*tci[1, 2]^3)/3 - 
      (F[1, 2, 2]*tci[1, 2]^3)/3 - (5*tci[1, 2]^3*tcr[1, 2])/3 - 
      6*tci[1, 2]*tcr[3, 3]))/2 + 
   (r[2*q2 - 2*q3 - q6 - q7 - q2*q8*s12 + 2*q3*q8*s12 + 2*q7*q8*s12 - 
       2*q2*q3*q7*s12^2 + 2*q2*q7*q8*s12^2 + q7*q8^2*s12^2 + q8^3*s12^2 + 
       2*q3*q6*s23 - q2*q6*s34 + q6*q8*s34 - q8^3*s12*s34 + 2*q2*q6*s45 - 
       4*q3*q6*s45 - q2*q8*s45 + 2*q3*q8*s45 + 2*q6*q8*s45 + q7*q8*s45 + 
       q7*q8^3*s12^2*s45 - q2*q6*q8*s45^2 + 2*q3*q6*q8*s45^2 - q2*q6*s51 + 
       3*q2*q7*s51 + q6*q7*s51 + q2*q8*s51 - 2*q6*q8*s51 - q7*q8*s51 - 
       2*q2*q3*q7*s12*s51 - q2*q7*q8*s12*s51 - q2*q7*q8^2*s12^2*s51 - 
       q7*q8^3*s12^2*s51 - q2*q6*q7*s34*s51 + q2*q6*q8*s45*s51 - 
       2*q3*q6*q8*s45*s51 - q6*q7*q8*s45*s51 - q7*q8^3*s12*s45*s51 - 
       q2*q3*q7*s51^2 - q2*q6*q7*s51^2 - q2*q6*q8*s51^2 + q3*q6*q8*s51^2 + 
       q2*q7*q8*s51^2 + q6*q7*q8*s51^2 - q2*q8^3*s12*s51^2 + 
       q7*q8^3*s12*s51^2 + q2*q7*q8^3*s12^2*s51^2 - q2*q8^3*s45*s51^2 + 
       q7*q8^3*s45*s51^2 - q2*q6*q8^3*s45^2*s51^2 - q2*q6*q7*q8*s51^3 + 
       q2*q8^3*s51^3 - q7*q8^3*s51^3 - q2*q7*q8^3*s12*s51^3 + 
       q2*q6*q8^3*s45*s51^3 - q6*q7*q8^3*s45*s51^3 - q2*q6*q8^3*s51^4 + 
       q2*q7*q8^3*s51^4 + q6*q7*q8^3*s51^4 - q2*q6*q7*q8^3*s51^5]*
     (2*F[4, 117] + (F[1, 1, 4]^2*tci[1, 1]^2)/6 - (F[1, 1, 6]^2*tci[1, 1]^2)/
       6 - (F[1, 1, 4]*F[1, 1, 10]*tci[1, 1]^2)/3 + 
      (F[1, 1, 6]*F[1, 1, 10]*tci[1, 1]^2)/3 + (F[2, 1, 6]*tci[1, 1]^2)/3 - 
      (F[2, 1, 14]*tci[1, 1]^2)/3 + (61*tci[1, 1]^4)/180 + 
      (F[1, 1, 10]*tci[1, 2]^3)/3 - (F[1, 2, 3]*tci[1, 2]^3)/3 - 
      (5*tci[1, 2]^3*tcr[1, 2])/3 - 6*tci[1, 2]*tcr[3, 3]))/2 + 
   (r[2*q2 + q3 - 2*q6 - 2*q2*q7*s12 - q2*q8*s12 - q3*q8*s12 + 
       q2*q3*q7*s12^2 + q2*q7*q8*s12^2 - q7^2*q8*s12^2 - q3*q6*s23 - 
       q2*q6*s34 + q2*q7*s34 + 2*q2*q6*s45 + 2*q3*q6*s45 - q2*q8*s45 - 
       q3*q8*s45 + q7^3*q8*s12^2*s45 - q2*q6*q8*s45^2 - q3*q6*q8*s45^2 - 
       5*q2*q6*s51 - q3*q6*s51 + 5*q2*q7*s51 + q6*q7*s51 - q7^2*s51 + 
       3*q2*q8*s51 + q3*q8*s51 - 2*q7*q8*s51 - 4*q2*q7^2*s12*s51 + 
       2*q7^3*s12*s51 - 3*q2*q7*q8*s12*s51 + 2*q7^2*q8*s12*s51 + 
       2*q2*q7^2*q8*s12^2*s51 - q7^3*q8*s12^2*s51 - 3*q2*q6*q7*s34*s51 + 
       2*q2*q7^2*s34*s51 + 3*q2*q6*q8*s45*s51 + 2*q3*q6*q8*s45*s51 - 
       q6*q7*q8*s45*s51 + q7^2*q8*s45*s51 - q7^3*q8*s12*s45*s51 + 
       q2*q3*q7*s51^2 - 9*q2*q6*q7*s51^2 + 4*q2*q7^2*s51^2 + 
       2*q6*q7^2*s51^2 - q7^3*s51^2 - 7*q2*q6*q8*s51^2 - 2*q3*q6*q8*s51^2 + 
       7*q2*q7*q8*s51^2 + 5*q6*q7*q8*s51^2 - 3*q7^2*q8*s51^2 - 
       2*q2*q7^3*s12*s51^2 - 3*q2*q7^2*q8*s12*s51^2 + q7^3*q8*s12*s51^2 + 
       q2*q7^3*q8*s12^2*s51^2 - 3*q2*q6*q7^2*s34*s51^2 + q2*q7^3*s34*s51^2 - 
       2*q6*q7^2*q8*s45*s51^2 + q7^3*q8*s45*s51^2 - 5*q2*q6*q7^2*s51^3 + 
       q2*q7^3*s51^3 + q6*q7^3*s51^3 - 11*q2*q6*q7*q8*s51^3 + 
       4*q2*q7^2*q8*s51^3 + 4*q6*q7^2*q8*s51^3 - q7^3*q8*s51^3 - 
       q2*q7^3*q8*s12*s51^3 - q2*q6*q7^3*s34*s51^3 - q6*q7^3*q8*s45*s51^3 - 
       q2*q6*q7^3*s51^4 - 5*q2*q6*q7^2*q8*s51^4 + q2*q7^3*q8*s51^4 + 
       q6*q7^3*q8*s51^4 - q2*q6*q7^3*q8*s51^5]*
     (2*F[4, 13] - (F[1, 1, 2]^2*tci[1, 1]^2)/3 + 
      (F[1, 1, 2]*F[1, 1, 4]*tci[1, 1]^2)/3 + 
      (F[1, 1, 2]*F[1, 1, 5]*tci[1, 1]^2)/3 - 
      (F[1, 1, 4]*F[1, 1, 5]*tci[1, 1]^2)/3 - (F[2, 1, 3]*tci[1, 1]^2)/3 - 
      (F[2, 1, 4]*tci[1, 1]^2)/3 + (17*tci[1, 1]^4)/60 + 
      (F[1, 1, 5]*tci[1, 2]^3)/3 - (F[1, 2, 6]*tci[1, 2]^3)/3 - 
      (5*tci[1, 2]^3*tcr[1, 2])/3 - 6*tci[1, 2]*tcr[3, 3]))/2 + 
   (r[-q5 - 2*q6 - 2*q9 + q2*q5*s12 - 2*q5^2*s12 + q10*q5*s23 + 2*q5^2*s23 + 
       2*q5*q6*s23 - q10*q9*s23 + q5^3*s12*s23 - q5^3*s23^2 - 
       2*q5^2*q6*s23^2 + q5^3*q6*s23^3 + q2*q5*s34 - 4*q10*q6*s34 - 
       2*q5*q6*s34 + q10*q9*s34 + q5*q9*s34 + 2*q6*q9*s34 - q5^3*s23*s34 + 
       q5^3*q6*s23^2*s34 + q10*q2*q5*s34^2 - 2*q10*q6*q9*s34^2 - 
       2*q5*q6*q9*s34^2 + 2*q10*q2*s45 - 2*q10*q5*s45 + q2*q5*s45 - 
       2*q5^2*s45 - 2*q10*q6*s45 - 4*q5*q6*s45 + 2*q2*q9*s45 + q5^3*s23*s45 + 
       4*q5^2*q6*s23*s45 - 2*q5^3*q6*s23^2*s45 + 2*q10*q2*q5*s34*s45 + 
       2*q5^3*s34*s45 + q5^2*q6*s34*s45 - 3*q5*q6*q9*s34*s45 - 
       3*q5^3*q6*s23*s34*s45 + q5^2*q6*q9*s34^2*s45 + 2*q10*q2*q5*s45^2 - 
       2*q5^2*q6*s45^2 + 2*q2*q5*q9*s45^2 + 2*q2*q6*q9*s45^2 - 
       2*q5*q6*q9*s45^2 + q5^3*q6*s23*s45^2 + 2*q5^3*q6*s34*s45^2 - 
       2*q2*q5^2*q9*s34*s45^2 + 2*q5^2*q6*q9*s34*s45^2 + 
       q2*q5^3*q9*s34^2*s45^2 - q5^3*q6*q9*s34^2*s45^2 + q2*q5^2*q6*s45^3 - 
       q2*q5^2*q9*s45^3 + q2*q5*q6*q9*s45^3 + q5^2*q6*q9*s45^3 - 
       q2*q5^3*q6*s34*s45^3 + q2*q5^3*q9*s34*s45^3 - q5^3*q6*q9*s34*s45^3 - 
       q2*q5^3*q6*s45^4 + q2*q5^3*q9*s45^4 - q5^3*q6*q9*s45^4 + 
       q2*q5^3*q6*q9*s45^5 + q10*q2*s51 + q2*q9*s51 - q6*q9*s51 + 
       2*q10*q6*q9*s34*s51 + q2*q6*q9*s45*s51 - q10*q6*q9*s51^2]*
     (-2*F[4, 5] - (F[1, 1, 2]^2*tci[1, 1]^2)/3 + 
      (F[1, 1, 2]*F[1, 1, 4]*tci[1, 1]^2)/3 + 
      (F[1, 1, 2]*F[1, 1, 9]*tci[1, 1]^2)/3 - 
      (F[1, 1, 4]*F[1, 1, 9]*tci[1, 1]^2)/3 - (F[2, 1, 3]*tci[1, 1]^2)/3 - 
      (F[2, 1, 11]*tci[1, 1]^2)/3 + (17*tci[1, 1]^4)/60 + 
      (F[1, 1, 9]*tci[1, 2]^3)/3 - (F[1, 2, 6]*tci[1, 2]^3)/3 - 
      (5*tci[1, 2]^3*tcr[1, 2])/3 - 6*tci[1, 2]*tcr[3, 3]))/2 + 
   (r[-q2 + 2*q9 - 2*q2^2*s12 + q2*q5*s12 - q5*q6*s23 - 2*q2^2*s34 + 
       q2*q5*s34 + q5*q6*s34 - 2*q2*q9*s34 - q5*q9*s34 + q9^2*s34 - 
       2*q2^2*q9*s34^2 + 2*q2*q5*q9*s34^2 + q2*q9^2*s34^2 + q2*q5*s45 - 
       q2*q6*s45 + 2*q5*q6*s45 - 2*q2*q9*s45 - q6*q9*s45 + 2*q2^3*s34*s45 - 
       3*q2*q5*q6*s34*s45 + q2^2*q9*s34*s45 + 5*q2*q5*q9*s34*s45 - 
       2*q5*q6*q9*s34*s45 - 2*q2*q9^2*s34*s45 + 2*q2^3*q9*s34^2*s45 - 
       2*q2^2*q5*q9*s34^2*s45 + q2*q5*q9^2*s34^2*s45 + 2*q2^2*q6*s45^2 - 
       6*q2*q5*q6*s45^2 - 2*q2^2*q9*s45^2 + 5*q2*q5*q9*s45^2 + 
       8*q2*q6*q9*s45^2 - 5*q5*q6*q9*s45^2 + 3*q2^2*q5*q6*s34*s45^2 - 
       3*q2^2*q5*q9*s34*s45^2 + q2^3*q5*q9*s34^2*s45^2 - q2^3*q6*s45^3 + 
       4*q2^2*q5*q6*s45^3 + q2^3*q9*s45^3 - 4*q2^2*q5*q9*s45^3 - 
       7*q2^2*q6*q9*s45^3 + 9*q2*q5*q6*q9*s45^3 - q2^3*q5*q6*s34*s45^3 + 
       q2^3*q5*q9*s34*s45^3 - q2^3*q5*q6*s45^4 + q2^3*q5*q9*s45^4 + 
       2*q2^3*q6*q9*s45^4 - 5*q2^2*q5*q6*q9*s45^4 + q2^3*q5*q6*q9*s45^5 + 
       2*q2^2*s51 - q9^2*s51 + q2^3*s12*s51 + q2^3*s34*s51 + 
       4*q2^2*q9*s34*s51 - 2*q2*q9^2*s34*s51 + q2^3*q9*s34^2*s51 - 
       q2^3*s45*s51 + q2*q6*q9*s45*s51 + q2*q9^2*s45*s51 - 
       3*q2^3*q9*s34*s45*s51 - 2*q2^2*q6*q9*s45^2*s51 + 
       q2^3*q6*q9*s45^3*s51 - q2^3*s51^2 - 2*q2^2*q9*s51^2 + q2*q9^2*s51^2 - 
       2*q2^3*q9*s34*s51^2 + q2^3*q9*s45*s51^2 + q2^3*q9*s51^3]*
     (-2*F[4, 72] + (F[1, 1, 3]^2*tci[1, 1]^2)/6 - (F[1, 1, 5]^2*tci[1, 1]^2)/
       6 - (F[1, 1, 3]*F[1, 1, 7]*tci[1, 1]^2)/3 + 
      (F[1, 1, 5]*F[1, 1, 7]*tci[1, 1]^2)/3 + (F[2, 1, 5]*tci[1, 1]^2)/3 - 
      (F[2, 1, 7]*tci[1, 1]^2)/3 + (61*tci[1, 1]^4)/180 + 
      (F[1, 1, 7]*tci[1, 2]^3)/3 - (F[1, 2, 7]*tci[1, 2]^3)/3 - 
      (5*tci[1, 2]^3*tcr[1, 2])/3 - 6*tci[1, 2]*tcr[3, 3]))/2 + 
   (r[q4 + q5 + 2*q7 - 2*q4*q5*s12 + 2*q4*q7*s12 - 2*q5*q7*s12 - q7^2*s12 - 
       2*q4*q8*s12 + 2*q5*q8*s12 - 2*q4*q5*q8*s12^2 - 4*q5*q7*q8*s12^2 - 
       q4*q5*s23 + q4*q9*s23 + q4*q5*s34 + 2*q4*q7*s34 - 2*q5*q7*s34 - 
       2*q7^2*s34 + 2*q4*q8*s34 - q5*q8*s34 + 2*q4*q9*s34 - q5*q9*s34 + 
       4*q7*q9*s34 - 3*q8*q9*s34 + 2*q4*q5*q8*s12*s34 - q4*q5*q8*s34^2 + 
       2*q4*q7*q9*s34^2 - 2*q5*q7*q9*s34^2 - 2*q7^2*q9*s34^2 + 
       q5*q8*q9*s34^2 + 4*q5*q7*s45 + 4*q7^2*s45 - 4*q5*q8*s45 - 
       6*q7*q8*s45 - 10*q7*q9*s45 + 9*q8*q9*s45 - 2*q5*q7^2*s12*s45 - 
       2*q7^3*s12*s45 + 4*q5*q7*q8*s12*s45 + 2*q7^2*q8*s12*s45 - 
       3*q5*q7^2*q8*s12^2*s45 - 2*q5*q7^2*s34*s45 - 2*q7^3*s34*s45 + 
       4*q5*q7*q9*s34*s45 + 6*q7^2*q9*s34*s45 - 3*q5*q8*q9*s34*s45 - 
       2*q5*q7^2*q9*s34^2*s45 - 2*q7^3*q9*s34^2*s45 + 3*q5*q7^2*s45^2 + 
       2*q7^3*s45^2 - 7*q5*q7*q8*s45^2 - 6*q7^2*q8*s45^2 - 7*q5*q7*q9*s45^2 - 
       9*q7^2*q9*s45^2 + 7*q5*q8*q9*s45^2 + 19*q7*q8*q9*s45^2 - 
       q5*q7^3*s12*s45^2 + 3*q5*q7^2*q8*s12*s45^2 + q7^3*q8*s12*s45^2 - 
       q5*q7^3*q8*s12^2*s45^2 - q5*q7^3*s34*s45^2 + 3*q5*q7^2*q9*s34*s45^2 + 
       3*q7^3*q9*s34*s45^2 - q5*q7^3*q9*s34^2*s45^2 + q5*q7^3*s45^3 - 
       4*q5*q7^2*q8*s45^3 - 2*q7^3*q8*s45^3 - 4*q5*q7^2*q9*s45^3 - 
       3*q7^3*q9*s45^3 + 11*q5*q7*q8*q9*s45^3 + 12*q7^2*q8*q9*s45^3 + 
       q5*q7^3*q8*s12*s45^3 + q5*q7^3*q9*s34*s45^3 - q5*q7^3*q8*s45^4 - 
       q5*q7^3*q9*s45^4 + 5*q5*q7^2*q8*q9*s45^4 + 3*q7^3*q8*q9*s45^4 + 
       q5*q7^3*q8*q9*s45^5 + q7^2*s51 - q4*q8*s51 - q7*q8*s51 - q4*q9*s51 - 
       3*q7*q9*s51 + 3*q8*q9*s51 - q7^3*s34*s51 - 2*q4*q7*q9*s34*s51 + 
       3*q7^2*q9*s34*s51 - q7^3*q9*s34^2*s51 + q7^3*s45*s51 - 
       2*q7^2*q8*s45*s51 - 6*q7^2*q9*s45*s51 + 9*q7*q8*q9*s45*s51 + 
       3*q7^3*q9*s34*s45*s51 - q7^3*q8*s45^2*s51 - 3*q7^3*q9*s45^2*s51 + 
       9*q7^2*q8*q9*s45^2*s51 + 3*q7^3*q8*q9*s45^3*s51 + q4*q7*q9*s51^2 - 
       q7^2*q9*s51^2 + q7*q8*q9*s51^2 + q7^3*q9*s34*s51^2 - 
       q7^3*q9*s45*s51^2 + 2*q7^2*q8*q9*s45*s51^2 + q7^3*q8*q9*s45^2*s51^2]*
     (2*F[4, 116] - (F[1, 1, 3]^2*tci[1, 1]^2)/6 + 
      (F[1, 1, 3]*F[1, 1, 6]*tci[1, 1]^2)/3 - (F[1, 1, 6]^2*tci[1, 1]^2)/6 - 
      (F[2, 1, 13]*tci[1, 1]^2)/3 - (F[2, 1, 14]*tci[1, 1]^2)/3 - 
      (61*tci[1, 1]^4)/180 - (F[1, 1, 6]*tci[1, 2]^3)/3 + 
      (F[1, 2, 2]*tci[1, 2]^3)/3 + (5*tci[1, 2]^3*tcr[1, 2])/3 + 
      6*tci[1, 2]*tcr[3, 3]))/2 + 
   (r[-2*q10 - q6 + 3*q9 + q10*q5*s23 - q5*q6*s23 - q10*q9*s23 - 
       2*q10*q2*s34 + 2*q10*q5*s34 - 2*q10*q6*s34 - q5*q6*s34 - q10*q9*s34 + 
       2*q2*q9*s34 - q5*q9*s34 + q9^2*s34 + 2*q10*q2*q5*s34^2 - 
       2*q2*q5*q9*s34^2 - q10*q6*q9*s34^2 - q2*q9^2*s34^2 - q10*q6*s45 - 
       q2*q6*s45 + q2*q9*s45 + q6*q9*s45 + 2*q10*q2*q5*s34*s45 + 
       q2*q5*q6*s34*s45 - 3*q2*q5*q9*s34*s45 - 2*q2*q9^2*s34*s45 - 
       q2*q5*q9^2*s34^2*s45 - 2*q2*q9^3*s34^2*s45 + q10*q2*q5*s45^2 + 
       q2*q5*q6*s45^2 - 2*q2*q5*q9*s45^2 + 2*q5*q6*q9*s45^2 - 
       2*q2*q5*q9^2*s34*s45^2 + 2*q5*q6*q9^2*s34*s45^2 - 
       q2*q5*q9^3*s34^2*s45^2 + q5*q6*q9^3*s34^2*s45^2 - q2*q5*q6*q9*s45^3 - 
       q2*q5*q9^2*s45^3 + q5*q6*q9^2*s45^3 - q2*q9^3*s45^3 + q6*q9^3*s45^3 - 
       q2*q5*q9^3*s34*s45^3 + q5*q6*q9^3*s34*s45^3 - q2*q5*q9^3*s45^4 - 
       2*q2*q6*q9^3*s45^4 + q5*q6*q9^3*s45^4 - q2*q5*q6*q9^3*s45^5 + 
       q10*q2*s51 + q10*q6*s51 + 2*q10*q9*s51 - q2*q9*s51 - q6*q9*s51 - 
       2*q9^2*s51 + 2*q10*q6*q9*s34*s51 - q9^3*s34*s51 - q2*q9^3*s34^2*s51 + 
       2*q2*q9^2*s45*s51 + 3*q2*q9^3*s34*s45*s51 - q2*q6*q9^3*s45^3*s51 - 
       2*q10*q6*q9*s51^2 + q2*q9^2*s51^2 + q9^3*s51^2 + 2*q2*q9^3*s34*s51^2 - 
       q2*q9^3*s45*s51^2 - q2*q9^3*s51^3]*(-2*F[4, 67] - 
      (F[1, 1, 4]^2*tci[1, 1]^2)/6 + (F[1, 1, 6]^2*tci[1, 1]^2)/6 + 
      (F[1, 1, 4]*F[1, 1, 7]*tci[1, 1]^2)/3 - 
      (F[1, 1, 6]*F[1, 1, 7]*tci[1, 1]^2)/3 - (F[2, 1, 6]*tci[1, 1]^2)/3 + 
      (F[2, 1, 8]*tci[1, 1]^2)/3 - (61*tci[1, 1]^4)/180 - 
      (F[1, 1, 7]*tci[1, 2]^3)/3 + (F[1, 2, 3]*tci[1, 2]^3)/3 + 
      (5*tci[1, 2]^3*tcr[1, 2])/3 + 6*tci[1, 2]*tcr[3, 3]))/2 + 
   (r[q4 - q5 + 4*q7 - 6*q8 - q4*q7*s12 - q5*q7*s12 + q5*q8*s12 + 
       3*q7*q8*s12 + q4*q5*q8*s12^2 - q5*q7*q8*s12^2 + q5*q8^2*s12^2 + 
       q4*q5*s23 - q4*q9*s23 - q4*q5*s34 - q4*q7*s34 - q5*q7*s34 - 
       2*q4*q8*s34 + 2*q5*q8*s34 - q5*q9*s34 + 5*q7*q9*s34 - 8*q8*q9*s34 + 
       q5*q8^2*s12*s34 + q8^3*s12*s34 + q5*q8^3*s12^2*s34 + q4*q5*q8*s34^2 - 
       q4*q7*q9*s34^2 - q5*q7*q9*s34^2 + 2*q5*q8*q9*s34^2 - 
       q5*q8^3*s12*s34^2 + 3*q5*q7*s45 - 4*q5*q8*s45 - 11*q7*q8*s45 + 
       5*q8^2*s45 - 15*q7*q9*s45 + 15*q8*q9*s45 + 3*q5*q7*q8*s12*s45 - 
       2*q5*q8^2*s12*s45 - 3*q7*q8^2*s12*s45 + q8^3*s12*s45 + 
       2*q5*q7*q8^2*s12^2*s45 - q5*q8^3*s12^2*s45 - 2*q5*q8^2*s34*s45 + 
       3*q5*q7*q9*s34*s45 - 4*q5*q8*q9*s34*s45 + 7*q8^2*q9*s34*s45 - 
       q5*q8^3*s12*s34*s45 - 2*q5*q8^2*q9*s34^2*s45 - 7*q5*q7*q8*s45^2 + 
       3*q5*q8^2*s45^2 + 7*q7*q8^2*s45^2 - 2*q8^3*s45^2 - 7*q5*q7*q9*s45^2 + 
       7*q5*q8*q9*s45^2 + 25*q7*q8*q9*s45^2 - 10*q8^2*q9*s45^2 - 
       3*q5*q7*q8^2*s12*s45^2 + q5*q8^3*s12*s45^2 + q7*q8^3*s12*s45^2 - 
       q5*q7*q8^3*s12^2*s45^2 + q5*q8^3*s34*s45^2 + 3*q5*q8^2*q9*s34*s45^2 - 
       3*q8^3*q9*s34*s45^2 + q5*q8^3*q9*s34^2*s45^2 + 4*q5*q7*q8^2*s45^3 - 
       q5*q8^3*s45^3 - 2*q7*q8^3*s45^3 + 11*q5*q7*q8*q9*s45^3 - 
       4*q5*q8^2*q9*s45^3 - 13*q7*q8^2*q9*s45^3 + 3*q8^3*q9*s45^3 + 
       q5*q7*q8^3*s12*s45^3 - q5*q8^3*q9*s34*s45^3 - q5*q7*q8^3*s45^4 - 
       5*q5*q7*q8^2*q9*s45^4 + q5*q8^3*q9*s45^4 + 3*q7*q8^3*q9*s45^4 + 
       q5*q7*q8^3*q9*s45^5 + q4*q7*s51 + q4*q8*s51 - 4*q7*q8*s51 - 
       q4*q9*s51 - 10*q7*q9*s51 + 10*q8*q9*s51 + 2*q4*q7*q9*s34*s51 + 
       3*q7*q8^2*s45*s51 + 18*q7*q8*q9*s45*s51 - 8*q8^2*q9*s45*s51 - 
       q7*q8^3*s45^2*s51 - 11*q7*q8^2*q9*s45^2*s51 + 3*q8^3*q9*s45^2*s51 + 
       3*q7*q8^3*q9*s45^3*s51 - 2*q4*q7*q9*s51^2 + 4*q7*q8*q9*s51^2 - 
       3*q7*q8^2*q9*s45*s51^2 + q7*q8^3*q9*s45^2*s51^2]*
     (2*F[4, 15] - (F[1, 1, 2]^2*tci[1, 1]^2)/6 + 
      (F[1, 1, 2]*F[1, 1, 3]*tci[1, 1]^2)/3 - (F[1, 1, 3]^2*tci[1, 1]^2)/6 - 
      (F[2, 1, 4]*tci[1, 1]^2)/3 - (F[2, 1, 5]*tci[1, 1]^2)/3 - 
      (61*tci[1, 1]^4)/180 - (F[1, 1, 2]*tci[1, 2]^3)/3 + 
      (F[1, 2, 7]*tci[1, 2]^3)/3 + (5*tci[1, 2]^3*tcr[1, 2])/3 + 
      6*tci[1, 2]*tcr[3, 3]))/2 + 
   (r[-2*q2 + 6*q6 - q8 + q7*q8*s12 - 4*q6^2*s23 + q6^3*s23^2 + q2*q6*s34 - 
       2*q6^2*s34 - q6*q8*s34 + q6^3*s23*s34 - 4*q2*q6*s45 + 6*q6^2*s45 - 
       2*q6*q8*s45 + q7*q8*s45 - q7^2*q8*s12*s45 - 2*q6^3*s23*s45 + 
       2*q2*q6^2*s34*s45 - 2*q6^3*s34*s45 - 2*q2*q6^2*s45^2 + q6^3*s45^2 + 
       q2*q6^3*s34*s45^2 + 7*q2*q6*s51 - 2*q6^2*s51 - 3*q2*q7*s51 - 
       q6*q7*s51 - q7^2*s51 - 4*q2*q8*s51 + 2*q6*q8*s51 + 3*q7*q8*s51 + 
       2*q2*q7*q8*s12*s51 - 2*q2*q6^2*s34*s51 + q6^3*s34*s51 + 
       q2*q6*q7*s34*s51 + 5*q2*q6^2*s45*s51 - q6^3*s45*s51 - 
       6*q2*q6*q8*s45*s51 + q7^2*q8*s45*s51 - q2*q6^3*s34*s45*s51 + 
       q2*q6^3*s45^2*s51 - 2*q2*q6^2*q8*s45^2*s51 - 5*q2*q6^2*s51^2 + 
       7*q2*q6*q7*s51^2 + 3*q6^2*q7*s51^2 + q6*q7^2*s51^2 + 
       9*q2*q6*q8*s51^2 - 5*q2*q7*q8*s51^2 - 7*q6*q7*q8*s51^2 + 
       q2*q6^3*s34*s51^2 - 2*q2*q6^2*q7*s34*s51^2 - q2*q6^3*s45*s51^2 + 
       5*q2*q6^2*q8*s45*s51^2 - 3*q6^2*q7*q8*s45*s51^2 - 
       q6*q7^2*q8*s45*s51^2 + q2*q6^3*q8*s45^2*s51^2 + q2*q6^3*s51^3 - 
       5*q2*q6^2*q7*s51^3 - q6^3*q7*s51^3 - 5*q2*q6^2*q8*s51^3 + 
       9*q2*q6*q7*q8*s51^3 + 5*q6^2*q7*q8*s51^3 + q2*q6^3*q7*s34*s51^3 - 
       q2*q6^3*q8*s45*s51^3 + q6^3*q7*q8*s45*s51^3 + q2*q6^3*q7*s51^4 + 
       q2*q6^3*q8*s51^4 - 5*q2*q6^2*q7*q8*s51^4 - q6^3*q7*q8*s51^4 + 
       q2*q6^3*q7*q8*s51^5]*(-2*F[4, 71] - (F[1, 1, 5]^2*tci[1, 1]^2)/6 + 
      (F[1, 1, 7]^2*tci[1, 1]^2)/6 + (F[1, 1, 5]*F[1, 1, 8]*tci[1, 1]^2)/3 - 
      (F[1, 1, 7]*F[1, 1, 8]*tci[1, 1]^2)/3 - (F[2, 1, 7]*tci[1, 1]^2)/3 + 
      (F[2, 1, 10]*tci[1, 1]^2)/3 - (17*tci[1, 1]^4)/60 - 
      (F[1, 1, 5]*tci[1, 2]^3)/3 + (F[1, 2, 8]*tci[1, 2]^3)/3 + 
      (5*tci[1, 2]^3*tcr[1, 2])/3 + 6*tci[1, 2]*tcr[3, 3]))/2 + 
   (r[-q4 - 3*q5 + 4*q7 - 4*q8 + 2*q9 + 2*q4*q5*s12 - 2*q4*q7*s12 - 
       4*q5*q7*s12 + 2*q4*q8*s12 - 2*q5*q8*s12 - q5^3*s12^2 + 
       2*q4*q5*q8*s12^2 - 2*q5^2*q8*s12^2 - 2*q5*q7*q8*s12^2 + q4*q5*s23 - 
       q4*q9*s23 - q4*q5*s34 - 2*q4*q7*s34 - 4*q5*q7*s34 - 2*q4*q8*s34 + 
       3*q5*q8*s34 - 2*q4*q9*s34 - q5*q9*s34 + 8*q7*q9*s34 - 3*q8*q9*s34 + 
       q5^3*s12*s34 - 2*q4*q5*q8*s12*s34 + q5^2*q8*s12*s34 + 
       q5^3*q8*s12^2*s34 + q4*q5*q8*s34^2 - 2*q4*q7*q9*s34^2 - 
       4*q5*q7*q9*s34^2 + q5*q8*q9*s34^2 - q5^3*q8*s12*s34^2 + 7*q5*q7*s45 - 
       4*q5*q8*s45 - 4*q7*q8*s45 - 11*q7*q9*s45 + 9*q8*q9*s45 - 
       3*q5^2*q7*s12*s45 + 3*q5^2*q8*s12*s45 + 4*q5*q7*q8*s12*s45 - 
       q5^3*q8*s12^2*s45 - 2*q5^2*q7*q8*s12^2*s45 - 3*q5^2*q7*s34*s45 + 
       2*q5^2*q8*s34*s45 + 10*q5*q7*q9*s34*s45 - 7*q5*q8*q9*s34*s45 - 
       q5^3*q8*s12*s34*s45 - 3*q5^2*q7*q9*s34^2*s45 + 
       2*q5^2*q8*q9*s34^2*s45 + 4*q5^2*q7*s45^2 - 4*q5^2*q8*s45^2 - 
       7*q5*q7*q8*s45^2 - 11*q5*q7*q9*s45^2 + 11*q5*q8*q9*s45^2 + 
       11*q7*q8*q9*s45^2 - q5^3*q7*s12*s45^2 + q5^3*q8*s12*s45^2 + 
       3*q5^2*q7*q8*s12*s45^2 - q5^3*q7*q8*s12^2*s45^2 - q5^3*q7*s34*s45^2 + 
       q5^3*q8*s34*s45^2 + 5*q5^2*q7*q9*s34*s45^2 - 5*q5^2*q8*q9*s34*s45^2 - 
       q5^3*q7*q9*s34^2*s45^2 + q5^3*q8*q9*s34^2*s45^2 + q5^3*q7*s45^3 - 
       q5^3*q8*s45^3 - 4*q5^2*q7*q8*s45^3 - 5*q5^2*q7*q9*s45^3 + 
       5*q5^2*q8*q9*s45^3 + 11*q5*q7*q8*q9*s45^3 + q5^3*q7*q8*s12*s45^3 + 
       q5^3*q7*q9*s34*s45^3 - q5^3*q8*q9*s34*s45^3 - q5^3*q7*q8*s45^4 - 
       q5^3*q7*q9*s45^4 + q5^3*q8*q9*s45^4 + 5*q5^2*q7*q8*q9*s45^4 + 
       q5^3*q7*q8*q9*s45^5 + q4*q8*s51 - q7*q8*s51 + q4*q9*s51 - 
       5*q7*q9*s51 + 3*q8*q9*s51 + 2*q4*q7*q9*s34*s51 + 5*q7*q8*q9*s45*s51 - 
       q4*q7*q9*s51^2 + q7*q8*q9*s51^2]*(2*F[4, 66] - 
      (F[1, 1, 6]^2*tci[1, 1]^2)/6 + (F[1, 1, 7]^2*tci[1, 1]^2)/6 + 
      (F[1, 1, 6]*F[1, 1, 8]*tci[1, 1]^2)/3 - 
      (F[1, 1, 7]*F[1, 1, 8]*tci[1, 1]^2)/3 - (F[2, 1, 8]*tci[1, 1]^2)/3 + 
      (F[2, 1, 10]*tci[1, 1]^2)/3 - (17*tci[1, 1]^4)/60 - 
      (F[1, 1, 6]*tci[1, 2]^3)/3 + (F[1, 2, 8]*tci[1, 2]^3)/3 + 
      (5*tci[1, 2]^3*tcr[1, 2])/3 + 6*tci[1, 2]*tcr[3, 3]))/2 + 
   (r[-q4 - q5 + 4*q7 - 6*q8 + 3*q9 + q4*q7*s12 - q5*q7*s12 + 3*q5*q8*s12 + 
       q7*q8*s12 - q4*q5*q8*s12^2 - q5*q7*q8*s12^2 - q4*q5*s23 + q4*q9*s23 + 
       q4*q5*s34 + q4*q7*s34 - q5*q7*s34 + 2*q4*q8*s34 + 4*q5*q8*s34 - 
       q5*q9*s34 + 7*q7*q9*s34 - 10*q8*q9*s34 + q9^2*s34 - q4*q5*q8*s34^2 + 
       q4*q7*q9*s34^2 - q5*q7*q9*s34^2 + 4*q5*q8*q9*s34^2 + 2*q7*q9^2*s34^2 + 
       5*q5*q7*s45 - 7*q5*q8*s45 - 8*q7*q8*s45 - 18*q7*q9*s45 + 
       20*q8*q9*s45 + 3*q5*q7*q8*s12*s45 + 7*q5*q7*q9*s34*s45 - 
       10*q5*q8*q9*s34*s45 - 10*q7*q9^2*s34*s45 + 8*q8*q9^2*s34*s45 + 
       2*q5*q7*q9^2*s34^2*s45 - 3*q5*q8*q9^2*s34^2*s45 - 
       2*q7*q9^3*s34^2*s45 - 7*q5*q7*q8*s45^2 - 11*q5*q7*q9*s45^2 + 
       11*q5*q8*q9*s45^2 + 21*q7*q8*q9*s45^2 + 12*q7*q9^2*s45^2 - 
       12*q8*q9^2*s45^2 - 5*q5*q7*q9^2*s34*s45^2 + 5*q5*q8*q9^2*s34*s45^2 + 
       3*q7*q9^3*s34*s45^2 - 3*q8*q9^3*s34*s45^2 - q5*q7*q9^3*s34^2*s45^2 + 
       q5*q8*q9^3*s34^2*s45^2 + 11*q5*q7*q8*q9*s45^3 + 5*q5*q7*q9^2*s45^3 - 
       5*q5*q8*q9^2*s45^3 - 12*q7*q8*q9^2*s45^3 - 3*q7*q9^3*s45^3 + 
       3*q8*q9^3*s45^3 + q5*q7*q9^3*s34*s45^3 - q5*q8*q9^3*s34*s45^3 - 
       5*q5*q7*q8*q9^2*s45^4 - q5*q7*q9^3*s45^4 + q5*q8*q9^3*s45^4 + 
       3*q7*q8*q9^3*s45^4 + q5*q7*q8*q9^3*s45^5 - q4*q7*s51 - q4*q8*s51 - 
       2*q7*q8*s51 + q4*q9*s51 - 6*q7*q9*s51 + 8*q8*q9*s51 - 2*q9^2*s51 - 
       2*q4*q7*q9*s34*s51 - 5*q7*q9^2*s34*s51 - q9^3*s34*s51 - 
       q7*q9^3*s34^2*s51 + 12*q7*q8*q9*s45*s51 + 9*q7*q9^2*s45*s51 - 
       7*q8*q9^2*s45*s51 + 3*q7*q9^3*s34*s45*s51 - 9*q7*q8*q9^2*s45^2*s51 - 
       3*q7*q9^3*s45^2*s51 + 3*q8*q9^3*s45^2*s51 + 3*q7*q8*q9^3*s45^3*s51 + 
       2*q4*q7*q9*s51^2 + 2*q7*q8*q9*s51^2 + 2*q7*q9^2*s51^2 + q9^3*s51^2 + 
       q7*q9^3*s34*s51^2 - 2*q7*q8*q9^2*s45*s51^2 - q7*q9^3*s45*s51^2 + 
       q7*q8*q9^3*s45^2*s51^2]*(-2*F[4, 7] - (F[1, 1, 2]^2*tci[1, 1]^2)/6 + 
      (F[1, 1, 2]*F[1, 1, 8]*tci[1, 1]^2)/3 - (F[1, 1, 8]^2*tci[1, 1]^2)/6 - 
      (F[2, 1, 11]*tci[1, 1]^2)/3 - (F[2, 1, 12]*tci[1, 1]^2)/3 - 
      (61*tci[1, 1]^4)/180 - (F[1, 1, 2]*tci[1, 2]^3)/3 + 
      (F[1, 2, 9]*tci[1, 2]^3)/3 + (5*tci[1, 2]^3*tcr[1, 2])/3 + 
      6*tci[1, 2]*tcr[3, 3]))/2 + 
   (r[-2*q2 + 2*q6 + 2*q2^2*s12 + q2*q8*s12 - q8^2*s12 - q2*q7*q8*s12^2 - 
       q7*q8^2*s12^2 - q2^2*s34 + q2*q6*s34 + 2*q2^2*s45 - 4*q2*q6*s45 + 
       q2^3*s34*s45 - 2*q2^2*q6*s34*s45 + 2*q2^2*q6*s45^2 + 
       q2^3*q6*s34*s45^2 - 2*q2^2*s51 + 2*q2*q6*s51 + 2*q2^3*s12*s51 + 
       q2^2*q8*s12*s51 + q2*q7*q8^2*s12^2*s51 - q2^3*s34*s51 + 
       q2^2*q6*s34*s51 + q2^3*s45*s51 - 3*q2^2*q6*s45*s51 + q2^2*q8*s45*s51 - 
       q2*q6*q8*s45*s51 - q2^3*q6*s34*s45*s51 + q2^3*q6*s45^2*s51 + 
       q2^2*q6*q8*s45^2*s51 - q2^3*s51^2 + 2*q2^2*q6*s51^2 - q2^2*q7*s51^2 - 
       q2^2*q8*s51^2 + q2*q7*q8*s51^2 + 2*q2^3*q7*s12*s51^2 + 
       q2^3*q8*s12*s51^2 - q2^3*q7*q8*s12^2*s51^2 + q2^3*q6*s34*s51^2 - 
       q2^3*q7*s34*s51^2 - q2^3*q6*s45*s51^2 + q2^3*q8*s45*s51^2 - 
       2*q2^2*q6*q8*s45*s51^2 + q2^3*q6*q8*s45^2*s51^2 + q2^3*q6*s51^3 - 
       q2^3*q7*s51^3 + q2^2*q6*q7*s51^3 - q2^3*q8*s51^3 + q2^2*q6*q8*s51^3 - 
       q2*q6*q7*q8*s51^3 + q2^3*q7*q8*s12*s51^3 + q2^3*q6*q7*s34*s51^3 - 
       q2^3*q6*q8*s45*s51^3 + q2^3*q6*q7*s51^4 + q2^3*q6*q8*s51^4 - 
       q2^3*q7*q8*s51^4 + q2^3*q6*q7*q8*s51^5]*(2*F[4, 121] - 
      (F[1, 1, 8]^2*tci[1, 1]^2)/6 + (F[1, 1, 9]^2*tci[1, 1]^2)/6 + 
      (F[1, 1, 8]*F[1, 1, 10]*tci[1, 1]^2)/3 - 
      (F[1, 1, 9]*F[1, 1, 10]*tci[1, 1]^2)/3 - (F[2, 1, 12]*tci[1, 1]^2)/3 + 
      (F[2, 1, 15]*tci[1, 1]^2)/3 - (61*tci[1, 1]^4)/180 - 
      (F[1, 1, 10]*tci[1, 2]^3)/3 + (F[1, 2, 9]*tci[1, 2]^3)/3 + 
      (5*tci[1, 2]^3*tcr[1, 2])/3 + 6*tci[1, 2]*tcr[3, 3]))/2 + 
   (r[q2 - 2*q5 + 3*q6 - 2*q7 - q9 + q7*q8*s12 + q5^2*s23 + 2*q5*q6*s23 - 
       2*q6^2*s23 - q5^2*q6*s23^2 + q5*q6^2*s23^2 + q2*q6*s34 - q5*q6*s34 - 
       q6^2*s34 + q5*q9*s34 + q5*q6^2*s23*s34 + q2*q6*s45 - 2*q5*q6*s45 + 
       2*q6^2*s45 + q7^2*q8*s12*s45 + q5^2*q6*s23*s45 - 2*q5*q6^2*s23*s45 + 
       q2*q5*q6*s34*s45 + q5^2*q6*s34*s45 + q2*q6^2*s34*s45 - 
       2*q5*q6^2*s34*s45 - q5*q6*q9*s34*s45 + q5^2*q6*q9*s34^2*s45 + 
       q5*q6^2*s45^2 + q2*q5*q6^2*s34*s45^2 + q2*q6*s51 - q2*q7*s51 + 
       q6*q7*s51 + q7^2*s51 - q2*q6^2*s34*s51 + q2*q6*q7*s34*s51 + 
       q6*q7*q8*s45*s51 - q7^2*q8*s45*s51 + q2*q6*q7*s51^2 - q6*q7^2*s51^2 - 
       q2*q6^2*q7*s34*s51^2 + q6*q7^2*q8*s45*s51^2]*
     ((2*F[4, 1])/3 + (4*F[4, 3])/9 - F[4, 4] + (29*F[4, 5])/9 - 
      (4*F[4, 7])/3 - (2*F[4, 8])/3 + (34*F[4, 9])/3 + 4*F[4, 10] + 
      F[4, 11]/3 - (65*F[4, 12])/9 - F[4, 13] - (2*F[4, 14])/9 + 
      (2*F[4, 16])/3 + F[4, 17]/9 + F[4, 18]/9 + (25*F[4, 20])/27 + 
      F[4, 21]/3 - (2*F[4, 22])/9 + 4*F[4, 26] - 4*F[4, 27] - 
      (26*F[4, 29])/27 + (158*F[4, 30])/27 + (62*F[4, 31])/9 + 
      (4*F[4, 32])/9 - (4*F[4, 33])/3 + (50*F[4, 34])/27 - (23*F[4, 35])/9 - 
      (56*F[4, 36])/27 + (4*F[4, 38])/3 - (16*F[4, 42])/27 + (4*F[4, 44])/9 - 
      (2*F[4, 46])/9 + (4*F[4, 47])/9 - (2*F[4, 55])/9 + (2*F[4, 56])/9 + 
      (2*F[4, 57])/9 - (2*F[4, 58])/9 - (2*F[4, 67])/9 + (16*F[4, 68])/9 + 
      (8*F[4, 69])/3 + (16*F[4, 85])/27 - (4*F[4, 86])/3 + (10*F[4, 117])/3 + 
      (16*F[4, 118])/9 + (16*F[4, 134])/27 + (16*F[4, 160])/9 - 
      (4*F[4, 162])/3 + (16*F[4, 163])/3 - (2*F[4, 166])/9 - 
      (16*F[4, 168])/27 + (112*F[4, 175])/27 + (32*F[4, 176])/9 + 
      (4*F[4, 177])/9 - (16*F[4, 179])/9 + (4*F[4, 181])/3 + 
      (16*F[4, 185])/27 + (2*F[3, 4]*F[1, 1, 1])/27 + 
      (56*F[3, 6]*F[1, 1, 1])/27 + (2*F[3, 12]*F[1, 1, 1])/27 + 
      (56*F[3, 14]*F[1, 1, 1])/27 + 2*F[3, 18]*F[1, 1, 1] + 
      (451*F[1, 1, 1]^4)/81 - (56*F[3, 3]*F[1, 1, 2])/27 - 
      (2*F[3, 5]*F[1, 1, 2])/27 + (56*F[3, 11]*F[1, 1, 2])/27 + 
      (2*F[3, 13]*F[1, 1, 2])/27 - 2*F[3, 17]*F[1, 1, 2] - 
      (2*F[1, 1, 1]^3*F[1, 1, 2])/9 - (2*F[1, 1, 1]^2*F[1, 1, 2]^2)/3 - 
      (14*F[1, 1, 1]*F[1, 1, 2]^3)/9 - (289*F[1, 1, 2]^4)/81 + 
      (16*F[3, 1]*F[1, 1, 3])/9 - (14*F[3, 4]*F[1, 1, 3])/27 + 
      (16*F[3, 6]*F[1, 1, 3])/9 + (10*F[3, 12]*F[1, 1, 3])/9 + 
      (16*F[3, 14]*F[1, 1, 3])/27 + (14*F[3, 18]*F[1, 1, 3])/9 - 
      (16*F[3, 21]*F[1, 1, 3])/27 + (136*F[1, 1, 1]^3*F[1, 1, 3])/81 - 
      (28*F[1, 1, 1]^2*F[1, 1, 3]^2)/9 - (152*F[1, 1, 1]*F[1, 1, 3]^3)/81 + 
      (8*F[1, 1, 3]^4)/81 + (32*F[3, 1]*F[1, 1, 4])/3 - 
      (16*F[3, 3]*F[1, 1, 4])/9 - (86*F[3, 4]*F[1, 1, 4])/27 + 
      (2*F[3, 5]*F[1, 1, 4])/9 + (112*F[3, 6]*F[1, 1, 4])/27 + 
      (16*F[3, 11]*F[1, 1, 4])/9 + (10*F[3, 12]*F[1, 1, 4])/27 - 
      (2*F[3, 13]*F[1, 1, 4])/9 + (16*F[3, 14]*F[1, 1, 4])/27 - 
      (10*F[3, 17]*F[1, 1, 4])/9 + (26*F[3, 18]*F[1, 1, 4])/9 + 
      (64*F[3, 20]*F[1, 1, 4])/27 - (32*F[3, 21]*F[1, 1, 4])/9 + 
      (64*F[3, 31]*F[1, 1, 4])/27 + (16*F[3, 32]*F[1, 1, 4])/3 + 
      (8*F[3, 33]*F[1, 1, 4])/9 + (160*F[3, 34]*F[1, 1, 4])/9 + 
      (16*F[3, 36]*F[1, 1, 4])/9 - (16*F[3, 37]*F[1, 1, 4])/27 + 
      (16*F[3, 40]*F[1, 1, 4])/9 - (16*F[3, 44]*F[1, 1, 4])/9 + 
      (32*F[3, 69]*F[1, 1, 4])/27 + (164*F[1, 1, 1]^3*F[1, 1, 4])/81 + 
      (20*F[1, 1, 2]^3*F[1, 1, 4])/27 - 4*F[1, 1, 1]^2*F[1, 1, 3]*
       F[1, 1, 4] + (14*F[1, 1, 1]*F[1, 1, 3]^2*F[1, 1, 4])/9 + 
      (44*F[1, 1, 3]^3*F[1, 1, 4])/81 - (20*F[1, 1, 1]^2*F[1, 1, 4]^2)/3 + 
      (28*F[1, 1, 2]^2*F[1, 1, 4]^2)/9 + (86*F[1, 1, 1]*F[1, 1, 3]*
        F[1, 1, 4]^2)/9 - (19*F[1, 1, 3]^2*F[1, 1, 4]^2)/9 + 
      (56*F[1, 1, 1]*F[1, 1, 4]^3)/81 - (56*F[1, 1, 2]*F[1, 1, 4]^3)/81 - 
      (172*F[1, 1, 3]*F[1, 1, 4]^3)/81 - F[1, 1, 4]^4/3 - 
      (64*F[3, 3]*F[1, 1, 5])/81 - (82*F[3, 5]*F[1, 1, 5])/81 + 
      (112*F[3, 11]*F[1, 1, 5])/81 - (2*F[3, 13]*F[1, 1, 5])/81 - 
      (34*F[3, 17]*F[1, 1, 5])/27 + (32*F[3, 20]*F[1, 1, 5])/81 - 
      (296*F[1, 1, 2]^3*F[1, 1, 5])/243 + (28*F[1, 1, 2]^2*F[1, 1, 4]*
        F[1, 1, 5])/27 - (130*F[1, 1, 2]*F[1, 1, 4]^2*F[1, 1, 5])/27 + 
      (404*F[1, 1, 4]^3*F[1, 1, 5])/243 + (220*F[1, 1, 2]^2*F[1, 1, 5]^2)/
       81 - (158*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5]^2)/81 + 
      (115*F[1, 1, 4]^2*F[1, 1, 5]^2)/81 + (136*F[1, 1, 2]*F[1, 1, 5]^3)/81 - 
      (28*F[1, 1, 4]*F[1, 1, 5]^3)/27 - (11*F[1, 1, 5]^4)/486 + 
      (160*F[3, 32]*F[1, 1, 6])/27 + (16*F[3, 33]*F[1, 1, 6])/3 + 
      (448*F[3, 34]*F[1, 1, 6])/27 + (80*F[3, 36]*F[1, 1, 6])/27 - 
      (80*F[3, 44]*F[1, 1, 6])/27 - (64*F[3, 51]*F[1, 1, 6])/27 - 
      (16*F[3, 52]*F[1, 1, 6])/9 - (8*F[3, 53]*F[1, 1, 6])/9 - 
      (32*F[3, 54]*F[1, 1, 6])/9 + (16*F[3, 56]*F[1, 1, 6])/27 - 
      (16*F[3, 59]*F[1, 1, 6])/9 - (32*F[3, 69]*F[1, 1, 6])/27 + 
      (2*F[1, 1, 1]^3*F[1, 1, 6])/9 - (2*F[1, 1, 1]^2*F[1, 1, 2]*F[1, 1, 6])/
       3 + (2*F[1, 1, 1]*F[1, 1, 2]^2*F[1, 1, 6])/3 - 
      (2*F[1, 1, 2]^3*F[1, 1, 6])/9 + (32*F[1, 1, 3]^3*F[1, 1, 6])/27 + 
      (8*F[1, 1, 1]^2*F[1, 1, 4]*F[1, 1, 6])/9 - 
      (16*F[1, 1, 1]*F[1, 1, 4]^2*F[1, 1, 6])/9 + 
      (160*F[1, 1, 4]^3*F[1, 1, 6])/81 + (16*F[1, 1, 4]*F[1, 1, 5]^2*
        F[1, 1, 6])/9 + (22*F[1, 1, 1]^2*F[1, 1, 6]^2)/27 + 
      (4*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 6]^2)/3 - 
      (2*F[1, 1, 2]^2*F[1, 1, 6]^2)/3 - (16*F[1, 1, 3]^2*F[1, 1, 6]^2)/9 + 
      (16*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 6]^2)/27 - 
      (64*F[1, 1, 4]^2*F[1, 1, 6]^2)/27 + (16*F[1, 1, 4]*F[1, 1, 5]*
        F[1, 1, 6]^2)/9 + (112*F[1, 1, 1]*F[1, 1, 6]^3)/27 - 
      (8*F[1, 1, 2]*F[1, 1, 6]^3)/9 - (16*F[1, 1, 3]*F[1, 1, 6]^3)/9 - 
      (776*F[1, 1, 4]*F[1, 1, 6]^3)/81 + (2*F[1, 1, 6]^4)/9 - 
      (16*F[3, 31]*F[1, 1, 7])/27 - (4*F[3, 32]*F[1, 1, 7])/9 + 
      (32*F[3, 34]*F[1, 1, 7])/9 + (4*F[3, 37]*F[1, 1, 7])/27 - 
      (4*F[3, 40]*F[1, 1, 7])/9 - (8*F[1, 1, 1]^2*F[1, 1, 4]*F[1, 1, 7])/9 + 
      (16*F[1, 1, 1]*F[1, 1, 4]^2*F[1, 1, 7])/9 - 
      (116*F[1, 1, 4]^3*F[1, 1, 7])/81 - (32*F[1, 1, 4]*F[1, 1, 5]^2*
        F[1, 1, 7])/27 + (8*F[1, 1, 5]^3*F[1, 1, 7])/27 - 
      (40*F[1, 1, 1]^2*F[1, 1, 6]*F[1, 1, 7])/27 + 
      (32*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 7])/27 + 
      (16*F[1, 1, 4]^2*F[1, 1, 6]*F[1, 1, 7])/27 - 
      (4*F[1, 1, 5]^2*F[1, 1, 6]*F[1, 1, 7])/9 - 
      (80*F[1, 1, 1]*F[1, 1, 6]^2*F[1, 1, 7])/27 + 
      (64*F[1, 1, 4]*F[1, 1, 6]^2*F[1, 1, 7])/9 - 
      (4*F[1, 1, 5]*F[1, 1, 6]^2*F[1, 1, 7])/9 + 
      (320*F[1, 1, 6]^3*F[1, 1, 7])/81 - (16*F[1, 1, 1]*F[1, 1, 4]*
        F[1, 1, 7]^2)/9 + (26*F[1, 1, 4]^2*F[1, 1, 7]^2)/27 + 
      (8*F[1, 1, 5]^2*F[1, 1, 7]^2)/27 - (80*F[1, 1, 1]*F[1, 1, 6]*
        F[1, 1, 7]^2)/27 + (16*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 7]^2)/27 + 
      (208*F[1, 1, 6]^2*F[1, 1, 7]^2)/27 - (188*F[1, 1, 4]*F[1, 1, 7]^3)/81 - 
      (248*F[1, 1, 6]*F[1, 1, 7]^3)/81 - (62*F[1, 1, 7]^4)/81 + 
      (16*F[3, 1]*F[1, 1, 8])/9 + (14*F[3, 4]*F[1, 1, 8])/27 + 
      (32*F[3, 6]*F[1, 1, 8])/27 + (2*F[3, 12]*F[1, 1, 8])/27 + 
      (32*F[3, 14]*F[1, 1, 8])/27 + (14*F[3, 18]*F[1, 1, 8])/9 - 
      (16*F[3, 21]*F[1, 1, 8])/27 + (136*F[1, 1, 1]^3*F[1, 1, 8])/81 - 
      (100*F[1, 1, 1]^2*F[1, 1, 3]*F[1, 1, 8])/27 + 
      (22*F[1, 1, 1]*F[1, 1, 3]^2*F[1, 1, 8])/27 + 
      (4*F[1, 1, 3]^3*F[1, 1, 8])/3 - (4*F[1, 1, 1]^2*F[1, 1, 4]*F[1, 1, 8])/
       9 + (44*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8])/27 + 
      (2*F[1, 1, 3]^2*F[1, 1, 4]*F[1, 1, 8])/27 + 
      (22*F[1, 1, 1]*F[1, 1, 4]^2*F[1, 1, 8])/9 - 
      (142*F[1, 1, 3]*F[1, 1, 4]^2*F[1, 1, 8])/27 + 
      (116*F[1, 1, 4]^3*F[1, 1, 8])/81 + (16*F[1, 1, 4]*F[1, 1, 5]^2*
        F[1, 1, 8])/27 - (16*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 8])/9 + 
      (16*F[1, 1, 4]^2*F[1, 1, 6]*F[1, 1, 8])/9 - 
      (32*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 8])/9 - 
      (80*F[1, 1, 1]*F[1, 1, 6]^2*F[1, 1, 8])/27 + 
      (128*F[1, 1, 4]*F[1, 1, 6]^2*F[1, 1, 8])/27 + 
      (16*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 8])/9 - 
      (16*F[1, 1, 4]^2*F[1, 1, 7]*F[1, 1, 8])/9 + 
      (64*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8])/27 - 
      (4*F[1, 1, 5]^2*F[1, 1, 7]*F[1, 1, 8])/27 + 
      (80*F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 8])/27 - 
      (80*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 8])/27 + 
      (8*F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 8])/9 - 
      (4*F[1, 1, 6]^2*F[1, 1, 7]*F[1, 1, 8])/9 - 
      (32*F[1, 1, 4]*F[1, 1, 7]^2*F[1, 1, 8])/27 - 
      (16*F[1, 1, 5]*F[1, 1, 7]^2*F[1, 1, 8])/27 + 
      (8*F[1, 1, 7]^3*F[1, 1, 8])/27 - (68*F[1, 1, 1]^2*F[1, 1, 8]^2)/27 + 
      (2*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 8]^2)/9 + 
      (25*F[1, 1, 3]^2*F[1, 1, 8]^2)/9 - (86*F[1, 1, 1]*F[1, 1, 4]*
        F[1, 1, 8]^2)/27 + (2*F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8]^2)/3 + 
      (55*F[1, 1, 4]^2*F[1, 1, 8]^2)/27 + (16*F[1, 1, 4]*F[1, 1, 5]*
        F[1, 1, 8]^2)/27 + (32*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 8]^2)/9 + 
      (80*F[1, 1, 6]^2*F[1, 1, 8]^2)/27 - (112*F[1, 1, 4]*F[1, 1, 7]*
        F[1, 1, 8]^2)/27 - (4*F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8]^2)/27 - 
      (92*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 8]^2)/27 + 
      (16*F[1, 1, 7]^2*F[1, 1, 8]^2)/27 - (200*F[1, 1, 1]*F[1, 1, 8]^3)/81 + 
      (4*F[1, 1, 3]*F[1, 1, 8]^3)/3 + (92*F[1, 1, 4]*F[1, 1, 8]^3)/81 - 
      (58*F[1, 1, 8]^4)/81 - (112*F[3, 3]*F[1, 1, 9])/81 + 
      (2*F[3, 5]*F[1, 1, 9])/81 + (64*F[3, 11]*F[1, 1, 9])/81 + 
      (82*F[3, 13]*F[1, 1, 9])/81 - (34*F[3, 17]*F[1, 1, 9])/27 + 
      (32*F[3, 20]*F[1, 1, 9])/81 - (296*F[1, 1, 2]^3*F[1, 1, 9])/243 - 
      (4*F[1, 1, 2]^2*F[1, 1, 4]*F[1, 1, 9])/3 - 
      (2*F[1, 1, 2]*F[1, 1, 4]^2*F[1, 1, 9])/27 - 
      (172*F[1, 1, 4]^3*F[1, 1, 9])/243 + (28*F[1, 1, 2]^2*F[1, 1, 5]*
        F[1, 1, 9])/9 - (4*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9])/9 + 
      (46*F[1, 1, 4]^2*F[1, 1, 5]*F[1, 1, 9])/27 - 
      (82*F[1, 1, 2]*F[1, 1, 5]^2*F[1, 1, 9])/81 + 
      (82*F[1, 1, 4]*F[1, 1, 5]^2*F[1, 1, 9])/81 - 
      (220*F[1, 1, 5]^3*F[1, 1, 9])/243 - (16*F[1, 1, 3]^2*F[1, 1, 6]*
        F[1, 1, 9])/27 + (32*F[1, 1, 3]*F[1, 1, 6]^2*F[1, 1, 9])/9 - 
      (16*F[1, 1, 6]^3*F[1, 1, 9])/9 + (188*F[1, 1, 2]^2*F[1, 1, 9]^2)/81 + 
      (98*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9]^2)/81 - 
      (109*F[1, 1, 4]^2*F[1, 1, 9]^2)/81 - 
      (50*F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 9]^2)/81 + 
      (50*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9]^2)/81 - 
      (59*F[1, 1, 5]^2*F[1, 1, 9]^2)/27 - (16*F[1, 1, 3]*F[1, 1, 6]*
        F[1, 1, 9]^2)/27 - (16*F[1, 1, 6]^2*F[1, 1, 9]^2)/9 + 
      (56*F[1, 1, 2]*F[1, 1, 9]^3)/27 - (28*F[1, 1, 4]*F[1, 1, 9]^3)/27 - 
      (28*F[1, 1, 5]*F[1, 1, 9]^3)/27 + (32*F[1, 1, 6]*F[1, 1, 9]^3)/27 + 
      (83*F[1, 1, 9]^4)/162 - (16*F[3, 51]*F[1, 1, 10])/27 - 
      (4*F[3, 52]*F[1, 1, 10])/9 + (32*F[3, 54]*F[1, 1, 10])/9 + 
      (4*F[3, 56]*F[1, 1, 10])/27 - (4*F[3, 59]*F[1, 1, 10])/9 + 
      (8*F[1, 1, 3]^3*F[1, 1, 10])/27 - (44*F[1, 1, 4]^3*F[1, 1, 10])/81 + 
      (20*F[1, 1, 3]^2*F[1, 1, 6]*F[1, 1, 10])/27 + 
      (8*F[1, 1, 4]^2*F[1, 1, 6]*F[1, 1, 10])/27 - 
      (4*F[1, 1, 3]*F[1, 1, 6]^2*F[1, 1, 10])/9 - 
      (8*F[1, 1, 4]*F[1, 1, 6]^2*F[1, 1, 10])/27 - 
      (88*F[1, 1, 6]^3*F[1, 1, 10])/81 + (4*F[1, 1, 4]^2*F[1, 1, 7]*
        F[1, 1, 10])/9 - (4*F[1, 1, 4]*F[1, 1, 7]^2*F[1, 1, 10])/9 + 
      (4*F[1, 1, 7]^3*F[1, 1, 10])/27 - (4*F[1, 1, 3]^2*F[1, 1, 9]*
        F[1, 1, 10])/27 - (40*F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 9]*F[1, 1, 10])/
       27 - (4*F[1, 1, 6]^2*F[1, 1, 9]*F[1, 1, 10])/9 - 
      (4*F[1, 1, 3]*F[1, 1, 9]^2*F[1, 1, 10])/27 + 
      (20*F[1, 1, 6]*F[1, 1, 9]^2*F[1, 1, 10])/27 + 
      (8*F[1, 1, 9]^3*F[1, 1, 10])/27 + (8*F[1, 1, 3]^2*F[1, 1, 10]^2)/27 + 
      (2*F[1, 1, 4]^2*F[1, 1, 10]^2)/27 + 
      (8*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 10]^2)/27 - 
      (16*F[1, 1, 6]^2*F[1, 1, 10]^2)/27 - 
      (4*F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 10]^2)/9 + 
      (2*F[1, 1, 7]^2*F[1, 1, 10]^2)/9 - (16*F[1, 1, 3]*F[1, 1, 9]*
        F[1, 1, 10]^2)/27 + (8*F[1, 1, 9]^2*F[1, 1, 10]^2)/27 + 
      (28*F[1, 1, 4]*F[1, 1, 10]^3)/81 + (80*F[1, 1, 6]*F[1, 1, 10]^3)/81 + 
      (4*F[1, 1, 7]*F[1, 1, 10]^3)/27 - (68*F[1, 1, 10]^4)/81 + 
      (68*F[1, 1, 1]^2*F[2, 1, 1])/27 + (16*F[1, 1, 1]*F[1, 1, 3]*F[2, 1, 1])/
       3 + (88*F[1, 1, 3]^2*F[2, 1, 1])/27 + 
      (280*F[1, 1, 1]*F[1, 1, 4]*F[2, 1, 1])/27 + 
      (280*F[1, 1, 3]*F[1, 1, 4]*F[2, 1, 1])/27 + 
      (104*F[1, 1, 1]*F[1, 1, 8]*F[2, 1, 1])/27 + 
      (104*F[1, 1, 3]*F[1, 1, 8]*F[2, 1, 1])/27 - 
      (44*F[1, 1, 1]^2*F[2, 1, 2])/27 + (64*F[1, 1, 1]*F[1, 1, 3]*F[2, 1, 2])/
       27 + (40*F[1, 1, 1]*F[1, 1, 4]*F[2, 1, 2])/9 - 
      (224*F[1, 1, 3]*F[1, 1, 4]*F[2, 1, 2])/27 - 
      (76*F[1, 1, 4]^2*F[2, 1, 2])/27 + (64*F[1, 1, 1]*F[1, 1, 8]*F[2, 1, 2])/
       27 - (32*F[1, 1, 3]*F[1, 1, 8]*F[2, 1, 2])/9 + 
      (64*F[1, 1, 4]*F[1, 1, 8]*F[2, 1, 2])/27 + (16*F[1, 1, 8]^2*F[2, 1, 2])/
       9 - (16*F[2, 1, 2]^2)/9 + (44*F[1, 1, 2]^2*F[2, 1, 3])/27 + 
      (8*F[1, 1, 2]*F[1, 1, 4]*F[2, 1, 3])/27 + 4*F[1, 1, 4]^2*F[2, 1, 3] - 
      (128*F[1, 1, 2]*F[1, 1, 5]*F[2, 1, 3])/81 + 
      (400*F[1, 1, 4]*F[1, 1, 5]*F[2, 1, 3])/81 - 
      (16*F[1, 1, 5]^2*F[2, 1, 3])/27 - (128*F[1, 1, 2]*F[1, 1, 9]*
        F[2, 1, 3])/81 - (176*F[1, 1, 4]*F[1, 1, 9]*F[2, 1, 3])/81 + 
      (80*F[1, 1, 5]*F[1, 1, 9]*F[2, 1, 3])/27 - (16*F[1, 1, 9]^2*F[2, 1, 3])/
       9 + (16*F[2, 1, 3]^2)/9 - (68*F[1, 1, 2]^2*F[2, 1, 4])/27 - 
      (8*F[1, 1, 2]*F[1, 1, 4]*F[2, 1, 4])/9 - 
      (304*F[1, 1, 2]*F[1, 1, 5]*F[2, 1, 4])/81 - 
      (8*F[1, 1, 4]*F[1, 1, 5]*F[2, 1, 4])/9 - (136*F[1, 1, 5]^2*F[2, 1, 4])/
       81 - (184*F[1, 1, 2]*F[1, 1, 9]*F[2, 1, 4])/81 - 
      (184*F[1, 1, 5]*F[1, 1, 9]*F[2, 1, 4])/81 + (8*F[1, 1, 4]^2*F[2, 1, 6])/
       3 + (16*F[1, 1, 4]*F[1, 1, 6]*F[2, 1, 6])/3 + 
      (8*F[1, 1, 6]^2*F[2, 1, 6])/3 - (32*F[1, 1, 4]*F[1, 1, 7]*F[2, 1, 6])/
       9 + (32*F[1, 1, 6]*F[1, 1, 7]*F[2, 1, 6])/9 + (16*F[2, 1, 6]^2)/9 - 
      (64*F[1, 1, 4]*F[1, 1, 5]*F[2, 1, 7])/27 - 
      (64*F[1, 1, 4]*F[1, 1, 7]*F[2, 1, 7])/27 + 
      (16*F[1, 1, 5]*F[1, 1, 7]*F[2, 1, 7])/27 + (16*F[1, 1, 7]^2*F[2, 1, 7])/
       27 + (32*F[1, 1, 1]*F[1, 1, 4]*F[2, 1, 8])/9 - 
      (32*F[1, 1, 4]^2*F[2, 1, 8])/9 + (160*F[1, 1, 1]*F[1, 1, 6]*F[2, 1, 8])/
       27 - (592*F[1, 1, 4]*F[1, 1, 6]*F[2, 1, 8])/27 - 
      (272*F[1, 1, 6]^2*F[2, 1, 8])/27 - (32*F[1, 1, 4]*F[1, 1, 7]*
        F[2, 1, 8])/3 - (256*F[1, 1, 6]*F[1, 1, 7]*F[2, 1, 8])/27 - 
      (32*F[1, 1, 4]*F[1, 1, 8]*F[2, 1, 8])/9 - 
      (160*F[1, 1, 6]*F[1, 1, 8]*F[2, 1, 8])/27 + (8*F[2, 1, 8]^2)/9 + 
      (68*F[1, 1, 1]^2*F[2, 1, 9])/27 + (8*F[1, 1, 1]*F[1, 1, 3]*F[2, 1, 9])/
       3 + (88*F[1, 1, 1]*F[1, 1, 4]*F[2, 1, 9])/27 + 
      (112*F[1, 1, 1]*F[1, 1, 8]*F[2, 1, 9])/27 + 
      (8*F[1, 1, 3]*F[1, 1, 8]*F[2, 1, 9])/3 + 
      (88*F[1, 1, 4]*F[1, 1, 8]*F[2, 1, 9])/27 + (56*F[1, 1, 8]^2*F[2, 1, 9])/
       27 + (160*F[1, 1, 4]*F[1, 1, 7]*F[2, 1, 10])/27 + 
      (160*F[1, 1, 6]*F[1, 1, 7]*F[2, 1, 10])/27 - 
      (16*F[1, 1, 7]^2*F[2, 1, 10])/27 + (160*F[1, 1, 4]*F[1, 1, 8]*
        F[2, 1, 10])/27 + (160*F[1, 1, 6]*F[1, 1, 8]*F[2, 1, 10])/27 - 
      (16*F[1, 1, 7]*F[1, 1, 8]*F[2, 1, 10])/27 - 
      (68*F[1, 1, 2]^2*F[2, 1, 11])/27 - (8*F[1, 1, 2]*F[1, 1, 4]*
        F[2, 1, 11])/9 - (184*F[1, 1, 2]*F[1, 1, 5]*F[2, 1, 11])/81 - 
      (304*F[1, 1, 2]*F[1, 1, 9]*F[2, 1, 11])/81 - 
      (8*F[1, 1, 4]*F[1, 1, 9]*F[2, 1, 11])/9 - 
      (184*F[1, 1, 5]*F[1, 1, 9]*F[2, 1, 11])/81 - 
      (136*F[1, 1, 9]^2*F[2, 1, 11])/81 + (64*F[1, 1, 3]*F[1, 1, 6]*
        F[2, 1, 13])/27 + (16*F[1, 1, 3]*F[1, 1, 10]*F[2, 1, 13])/27 + 
      (64*F[1, 1, 6]*F[1, 1, 10]*F[2, 1, 13])/27 + 
      (16*F[1, 1, 10]^2*F[2, 1, 13])/27 + (64*F[1, 1, 6]^2*F[2, 1, 14])/9 + 
      (32*F[1, 1, 6]*F[1, 1, 10]*F[2, 1, 14])/9 + (8*F[2, 1, 14]^2)/9 + 
      (64*F[1, 1, 6]*F[1, 1, 9]*F[2, 1, 15])/27 + 
      (64*F[1, 1, 6]*F[1, 1, 10]*F[2, 1, 15])/27 + 
      (16*F[1, 1, 9]*F[1, 1, 10]*F[2, 1, 15])/27 + 
      (16*F[1, 1, 10]^2*F[2, 1, 15])/27 + (553*F[1, 1, 1]^2*tci[1, 1]^2)/18 - 
      (4*F[1, 1, 1]*F[1, 1, 2]*tci[1, 1]^2)/3 + 
      (283*F[1, 1, 2]^2*tci[1, 1]^2)/162 - 
      (317*F[1, 1, 1]*F[1, 1, 3]*tci[1, 1]^2)/27 + 
      (7*F[1, 1, 3]^2*tci[1, 1]^2)/9 - (29*F[1, 1, 1]*F[1, 1, 4]*tci[1, 1]^2)/
       9 + (493*F[1, 1, 2]*F[1, 1, 4]*tci[1, 1]^2)/81 - 
      (37*F[1, 1, 3]*F[1, 1, 4]*tci[1, 1]^2)/18 - 
      (361*F[1, 1, 4]^2*tci[1, 1]^2)/54 - (25*F[1, 1, 2]*F[1, 1, 5]*
        tci[1, 1]^2)/243 + (745*F[1, 1, 4]*F[1, 1, 5]*tci[1, 1]^2)/162 + 
      (647*F[1, 1, 5]^2*tci[1, 1]^2)/324 - 
      (16*F[1, 1, 1]*F[1, 1, 6]*tci[1, 1]^2)/9 - 
      (2*F[1, 1, 2]*F[1, 1, 6]*tci[1, 1]^2)/3 + 
      (16*F[1, 1, 3]*F[1, 1, 6]*tci[1, 1]^2)/27 + 
      (422*F[1, 1, 4]*F[1, 1, 6]*tci[1, 1]^2)/81 - 
      (32*F[1, 1, 5]*F[1, 1, 6]*tci[1, 1]^2)/9 + 
      (239*F[1, 1, 6]^2*tci[1, 1]^2)/81 + (16*F[1, 1, 1]*F[1, 1, 7]*
        tci[1, 1]^2)/9 + (5*F[1, 1, 4]*F[1, 1, 7]*tci[1, 1]^2)/81 + 
      (176*F[1, 1, 5]*F[1, 1, 7]*tci[1, 1]^2)/81 - 
      (160*F[1, 1, 6]*F[1, 1, 7]*tci[1, 1]^2)/81 + 
      (340*F[1, 1, 7]^2*tci[1, 1]^2)/81 - (191*F[1, 1, 1]*F[1, 1, 8]*
        tci[1, 1]^2)/9 + (2599*F[1, 1, 3]*F[1, 1, 8]*tci[1, 1]^2)/162 + 
      (1027*F[1, 1, 4]*F[1, 1, 8]*tci[1, 1]^2)/162 + 
      (32*F[1, 1, 5]*F[1, 1, 8]*tci[1, 1]^2)/27 + 
      (536*F[1, 1, 6]*F[1, 1, 8]*tci[1, 1]^2)/81 - 
      (188*F[1, 1, 7]*F[1, 1, 8]*tci[1, 1]^2)/81 - 
      (374*F[1, 1, 8]^2*tci[1, 1]^2)/81 - (601*F[1, 1, 2]*F[1, 1, 9]*
        tci[1, 1]^2)/243 - (311*F[1, 1, 4]*F[1, 1, 9]*tci[1, 1]^2)/162 + 
      (307*F[1, 1, 5]*F[1, 1, 9]*tci[1, 1]^2)/486 - 
      (64*F[1, 1, 6]*F[1, 1, 9]*tci[1, 1]^2)/81 - 
      (775*F[1, 1, 9]^2*tci[1, 1]^2)/972 + 
      (4*F[1, 1, 3]*F[1, 1, 10]*tci[1, 1]^2)/27 - 
      (139*F[1, 1, 4]*F[1, 1, 10]*tci[1, 1]^2)/81 + 
      (F[1, 1, 7]*F[1, 1, 10]*tci[1, 1]^2)/3 - 
      (16*F[1, 1, 9]*F[1, 1, 10]*tci[1, 1]^2)/81 + 
      (7*F[1, 1, 10]^2*tci[1, 1]^2)/27 + (64*F[1, 1, 6]*F[1, 2, 2]*
        tci[1, 1]^2)/27 + (16*F[1, 1, 10]*F[1, 2, 2]*tci[1, 1]^2)/27 + 
      (16*F[1, 1, 4]*F[1, 2, 3]*tci[1, 1]^2)/9 + 
      (16*F[1, 1, 6]*F[1, 2, 3]*tci[1, 1]^2)/3 - 
      (32*F[1, 1, 7]*F[1, 2, 3]*tci[1, 1]^2)/9 + 
      (16*F[1, 2, 3]^2*tci[1, 1]^2)/9 - (104*F[1, 1, 2]*F[1, 2, 6]*
        tci[1, 1]^2)/27 - 8*F[1, 1, 4]*F[1, 2, 6]*tci[1, 1]^2 - 
      (400*F[1, 1, 5]*F[1, 2, 6]*tci[1, 1]^2)/81 + 
      (176*F[1, 1, 9]*F[1, 2, 6]*tci[1, 1]^2)/81 + 
      (16*F[1, 2, 6]^2*tci[1, 1]^2)/9 - (160*F[1, 1, 4]*F[1, 2, 8]*
        tci[1, 1]^2)/27 - (160*F[1, 1, 6]*F[1, 2, 8]*tci[1, 1]^2)/27 - 
      (16*F[1, 1, 7]*F[1, 2, 8]*tci[1, 1]^2)/3 - 
      (160*F[1, 1, 8]*F[1, 2, 8]*tci[1, 1]^2)/27 + 
      (119*F[2, 1, 1]*tci[1, 1]^2)/3 - (97*F[2, 1, 2]*tci[1, 1]^2)/27 + 
      (91*F[2, 1, 3]*tci[1, 1]^2)/27 - (F[2, 1, 4]*tci[1, 1]^2)/9 + 
      (56*F[2, 1, 6]*tci[1, 1]^2)/27 - (32*F[2, 1, 8]*tci[1, 1]^2)/9 + 
      (559*F[2, 1, 9]*tci[1, 1]^2)/27 + (160*F[2, 1, 10]*tci[1, 1]^2)/27 - 
      (F[2, 1, 11]*tci[1, 1]^2)/9 + (139*tci[1, 1]^4)/1620 - 
      (128*F[3, 1]*tci[1, 2])/9 + (16*F[3, 3]*tci[1, 2])/9 + 
      (28*F[3, 4]*tci[1, 2])/9 - (2*F[3, 5]*tci[1, 2])/9 - 
      (248*F[3, 6]*tci[1, 2])/27 - (16*F[3, 11]*tci[1, 2])/9 - 
      (44*F[3, 12]*tci[1, 2])/27 + (2*F[3, 13]*tci[1, 2])/9 - 
      (40*F[3, 14]*tci[1, 2])/9 + (10*F[3, 17]*tci[1, 2])/9 - 
      8*F[3, 18]*tci[1, 2] - (64*F[3, 20]*tci[1, 2])/27 + 
      (128*F[3, 21]*tci[1, 2])/27 - (64*F[3, 31]*tci[1, 2])/27 - 
      (16*F[3, 32]*tci[1, 2])/3 - (8*F[3, 33]*tci[1, 2])/9 - 
      (160*F[3, 34]*tci[1, 2])/9 - (16*F[3, 36]*tci[1, 2])/9 + 
      (16*F[3, 37]*tci[1, 2])/27 - (16*F[3, 40]*tci[1, 2])/9 + 
      (16*F[3, 44]*tci[1, 2])/9 - (32*F[3, 69]*tci[1, 2])/27 - 
      (2240*F[1, 1, 1]^3*tci[1, 2])/81 + (2*F[1, 1, 1]^2*F[1, 1, 2]*
        tci[1, 2])/3 + (4*F[1, 1, 1]*F[1, 1, 2]^2*tci[1, 2])/3 - 
      (22*F[1, 1, 2]^3*tci[1, 2])/27 + (80*F[1, 1, 1]^2*F[1, 1, 3]*tci[1, 2])/
       9 + (256*F[1, 1, 1]*F[1, 1, 3]^2*tci[1, 2])/27 - 
      (32*F[1, 1, 3]^3*tci[1, 2])/81 + (316*F[1, 1, 1]^2*F[1, 1, 4]*
        tci[1, 2])/27 - (176*F[1, 1, 2]^2*F[1, 1, 4]*tci[1, 2])/27 - 
      (428*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4]*tci[1, 2])/27 + 
      (26*F[1, 1, 3]^2*F[1, 1, 4]*tci[1, 2])/27 - 
      (20*F[1, 1, 1]*F[1, 1, 4]^2*tci[1, 2])/27 - 
      (52*F[1, 1, 2]*F[1, 1, 4]^2*tci[1, 2])/27 + 
      (170*F[1, 1, 3]*F[1, 1, 4]^2*tci[1, 2])/27 + 4*F[1, 1, 4]^3*tci[1, 2] + 
      (44*F[1, 1, 2]^2*F[1, 1, 5]*tci[1, 2])/81 + 
      (380*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5]*tci[1, 2])/81 - 
      (404*F[1, 1, 4]^2*F[1, 1, 5]*tci[1, 2])/81 + 
      (206*F[1, 1, 2]*F[1, 1, 5]^2*tci[1, 2])/81 - 
      (278*F[1, 1, 4]*F[1, 1, 5]^2*tci[1, 2])/81 + 
      (28*F[1, 1, 5]^3*tci[1, 2])/27 - (14*F[1, 1, 1]^2*F[1, 1, 6]*tci[1, 2])/
       9 + (4*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 6]*tci[1, 2])/3 - 
      (2*F[1, 1, 2]^2*F[1, 1, 6]*tci[1, 2])/3 - 
      (32*F[1, 1, 3]^2*F[1, 1, 6]*tci[1, 2])/27 + 
      (32*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 6]*tci[1, 2])/9 - 
      (16*F[1, 1, 4]^2*F[1, 1, 6]*tci[1, 2])/27 + 
      (32*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 6]*tci[1, 2])/9 - 
      (16*F[1, 1, 5]^2*F[1, 1, 6]*tci[1, 2])/9 + 
      (20*F[1, 1, 1]*F[1, 1, 6]^2*tci[1, 2])/27 - 
      (4*F[1, 1, 2]*F[1, 1, 6]^2*tci[1, 2])/3 + 
      (32*F[1, 1, 3]*F[1, 1, 6]^2*tci[1, 2])/9 + 
      (56*F[1, 1, 4]*F[1, 1, 6]^2*tci[1, 2])/27 - 
      (16*F[1, 1, 5]*F[1, 1, 6]^2*tci[1, 2])/9 + (584*F[1, 1, 6]^3*tci[1, 2])/
       81 + (8*F[1, 1, 1]^2*F[1, 1, 7]*tci[1, 2])/9 - 
      (32*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 7]*tci[1, 2])/9 + 
      (20*F[1, 1, 4]^2*F[1, 1, 7]*tci[1, 2])/27 - 
      (64*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 7]*tci[1, 2])/27 + 
      (4*F[1, 1, 5]^2*F[1, 1, 7]*tci[1, 2])/3 - 
      (32*F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 7]*tci[1, 2])/27 + 
      (112*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 7]*tci[1, 2])/27 - 
      (8*F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 7]*tci[1, 2])/9 - 
      (100*F[1, 1, 6]^2*F[1, 1, 7]*tci[1, 2])/27 + 
      (16*F[1, 1, 1]*F[1, 1, 7]^2*tci[1, 2])/9 - 
      (44*F[1, 1, 4]*F[1, 1, 7]^2*tci[1, 2])/9 + 
      (16*F[1, 1, 5]*F[1, 1, 7]^2*tci[1, 2])/27 - 
      (32*F[1, 1, 6]*F[1, 1, 7]^2*tci[1, 2])/9 + (212*F[1, 1, 7]^3*tci[1, 2])/
       81 + (112*F[1, 1, 1]^2*F[1, 1, 8]*tci[1, 2])/27 + 
      (100*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 8]*tci[1, 2])/27 - 
      (94*F[1, 1, 3]^2*F[1, 1, 8]*tci[1, 2])/9 + 
      (20*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8]*tci[1, 2])/27 + 
      (200*F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8]*tci[1, 2])/27 - 
      (50*F[1, 1, 4]^2*F[1, 1, 8]*tci[1, 2])/9 - 
      (32*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 8]*tci[1, 2])/27 - 
      (16*F[1, 1, 5]^2*F[1, 1, 8]*tci[1, 2])/27 + 
      (16*F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 8]*tci[1, 2])/9 - 
      (80*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 8]*tci[1, 2])/9 + 
      (32*F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 8]*tci[1, 2])/9 - 
      (208*F[1, 1, 6]^2*F[1, 1, 8]*tci[1, 2])/27 - 
      (16*F[1, 1, 1]*F[1, 1, 7]*F[1, 1, 8]*tci[1, 2])/9 + 
      (112*F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 8]*tci[1, 2])/27 - 
      (56*F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8]*tci[1, 2])/27 + 
      (8*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 8]*tci[1, 2])/9 + 
      (16*F[1, 1, 7]^2*F[1, 1, 8]*tci[1, 2])/27 + 
      (416*F[1, 1, 1]*F[1, 1, 8]^2*tci[1, 2])/27 - 
      (94*F[1, 1, 3]*F[1, 1, 8]^2*tci[1, 2])/9 - 
      (134*F[1, 1, 4]*F[1, 1, 8]^2*tci[1, 2])/27 - 
      (16*F[1, 1, 5]*F[1, 1, 8]^2*tci[1, 2])/27 - 
      (32*F[1, 1, 6]*F[1, 1, 8]^2*tci[1, 2])/9 + 
      (112*F[1, 1, 7]*F[1, 1, 8]^2*tci[1, 2])/27 + 
      (232*F[1, 1, 8]^3*tci[1, 2])/81 + (236*F[1, 1, 2]^2*F[1, 1, 9]*
        tci[1, 2])/81 + (188*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9]*tci[1, 2])/81 + 
      (172*F[1, 1, 4]^2*F[1, 1, 9]*tci[1, 2])/81 - 
      (68*F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 9]*tci[1, 2])/27 - 
      (92*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9]*tci[1, 2])/27 - 
      (82*F[1, 1, 5]^2*F[1, 1, 9]*tci[1, 2])/81 + 
      (32*F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 9]*tci[1, 2])/27 - 
      (32*F[1, 1, 6]^2*F[1, 1, 9]*tci[1, 2])/9 + 
      (46*F[1, 1, 2]*F[1, 1, 9]^2*tci[1, 2])/81 + 
      (218*F[1, 1, 4]*F[1, 1, 9]^2*tci[1, 2])/81 - 
      (50*F[1, 1, 5]*F[1, 1, 9]^2*tci[1, 2])/81 + 
      (16*F[1, 1, 6]*F[1, 1, 9]^2*tci[1, 2])/27 + (28*F[1, 1, 9]^3*tci[1, 2])/
       27 - (8*F[1, 1, 3]^2*F[1, 1, 10]*tci[1, 2])/27 + 
      (44*F[1, 1, 4]^2*F[1, 1, 10]*tci[1, 2])/27 + 
      (8*F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 10]*tci[1, 2])/9 - 
      (16*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 10]*tci[1, 2])/27 + 
      (20*F[1, 1, 6]^2*F[1, 1, 10]*tci[1, 2])/27 - 
      (8*F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 10]*tci[1, 2])/9 + 
      (4*F[1, 1, 7]^2*F[1, 1, 10]*tci[1, 2])/9 + 
      (8*F[1, 1, 3]*F[1, 1, 9]*F[1, 1, 10]*tci[1, 2])/27 + 
      (40*F[1, 1, 6]*F[1, 1, 9]*F[1, 1, 10]*tci[1, 2])/27 + 
      (4*F[1, 1, 9]^2*F[1, 1, 10]*tci[1, 2])/27 - 
      (4*F[1, 1, 4]*F[1, 1, 10]^2*tci[1, 2])/27 - 
      (8*F[1, 1, 6]*F[1, 1, 10]^2*tci[1, 2])/27 + 
      (4*F[1, 1, 7]*F[1, 1, 10]^2*tci[1, 2])/9 + 
      (16*F[1, 1, 9]*F[1, 1, 10]^2*tci[1, 2])/27 - 
      (28*F[1, 1, 10]^3*tci[1, 2])/81 - (64*F[1, 1, 3]*F[1, 1, 6]*F[1, 2, 2]*
        tci[1, 2])/27 - (16*F[1, 1, 3]*F[1, 1, 10]*F[1, 2, 2]*tci[1, 2])/27 - 
      (64*F[1, 1, 6]*F[1, 1, 10]*F[1, 2, 2]*tci[1, 2])/27 - 
      (16*F[1, 1, 10]^2*F[1, 2, 2]*tci[1, 2])/27 - 
      (8*F[1, 1, 4]^2*F[1, 2, 3]*tci[1, 2])/3 - 
      (16*F[1, 1, 4]*F[1, 1, 6]*F[1, 2, 3]*tci[1, 2])/3 - 
      (8*F[1, 1, 6]^2*F[1, 2, 3]*tci[1, 2])/3 + 
      (32*F[1, 1, 4]*F[1, 1, 7]*F[1, 2, 3]*tci[1, 2])/9 - 
      (32*F[1, 1, 6]*F[1, 1, 7]*F[1, 2, 3]*tci[1, 2])/9 + 
      (44*F[1, 1, 2]^2*F[1, 2, 6]*tci[1, 2])/27 + 
      (8*F[1, 1, 2]*F[1, 1, 4]*F[1, 2, 6]*tci[1, 2])/27 + 
      4*F[1, 1, 4]^2*F[1, 2, 6]*tci[1, 2] - 
      (128*F[1, 1, 2]*F[1, 1, 5]*F[1, 2, 6]*tci[1, 2])/81 + 
      (400*F[1, 1, 4]*F[1, 1, 5]*F[1, 2, 6]*tci[1, 2])/81 - 
      (16*F[1, 1, 5]^2*F[1, 2, 6]*tci[1, 2])/27 - 
      (128*F[1, 1, 2]*F[1, 1, 9]*F[1, 2, 6]*tci[1, 2])/81 - 
      (176*F[1, 1, 4]*F[1, 1, 9]*F[1, 2, 6]*tci[1, 2])/81 + 
      (80*F[1, 1, 5]*F[1, 1, 9]*F[1, 2, 6]*tci[1, 2])/27 - 
      (16*F[1, 1, 9]^2*F[1, 2, 6]*tci[1, 2])/9 + 
      (160*F[1, 1, 4]*F[1, 1, 7]*F[1, 2, 8]*tci[1, 2])/27 + 
      (160*F[1, 1, 6]*F[1, 1, 7]*F[1, 2, 8]*tci[1, 2])/27 - 
      (16*F[1, 1, 7]^2*F[1, 2, 8]*tci[1, 2])/27 + 
      (160*F[1, 1, 4]*F[1, 1, 8]*F[1, 2, 8]*tci[1, 2])/27 + 
      (160*F[1, 1, 6]*F[1, 1, 8]*F[1, 2, 8]*tci[1, 2])/27 - 
      (16*F[1, 1, 7]*F[1, 1, 8]*F[1, 2, 8]*tci[1, 2])/27 - 
      (664*F[1, 1, 1]*F[2, 1, 1]*tci[1, 2])/27 - 
      (704*F[1, 1, 3]*F[2, 1, 1]*tci[1, 2])/27 - 
      (560*F[1, 1, 4]*F[2, 1, 1]*tci[1, 2])/27 - 
      (208*F[1, 1, 8]*F[2, 1, 1]*tci[1, 2])/27 - 
      (160*F[1, 1, 1]*F[2, 1, 2]*tci[1, 2])/27 + 
      (256*F[1, 1, 3]*F[2, 1, 2]*tci[1, 2])/27 + 
      (64*F[1, 1, 4]*F[2, 1, 2]*tci[1, 2])/9 - 
      (128*F[1, 1, 8]*F[2, 1, 2]*tci[1, 2])/27 - 
      (104*F[1, 1, 2]*F[2, 1, 3]*tci[1, 2])/27 - 8*F[1, 1, 4]*F[2, 1, 3]*
       tci[1, 2] - (400*F[1, 1, 5]*F[2, 1, 3]*tci[1, 2])/81 + 
      (176*F[1, 1, 9]*F[2, 1, 3]*tci[1, 2])/81 + 
      (32*F[1, 2, 6]*F[2, 1, 3]*tci[1, 2])/9 + 
      (8*F[1, 1, 2]*F[2, 1, 4]*tci[1, 2])/9 + 
      (8*F[1, 1, 5]*F[2, 1, 4]*tci[1, 2])/9 - 
      (16*F[1, 1, 4]*F[2, 1, 6]*tci[1, 2])/9 - 
      (16*F[1, 1, 6]*F[2, 1, 6]*tci[1, 2])/3 + 
      (32*F[1, 1, 7]*F[2, 1, 6]*tci[1, 2])/9 - 
      (32*F[1, 2, 3]*F[2, 1, 6]*tci[1, 2])/9 + 
      (64*F[1, 1, 5]*F[2, 1, 7]*tci[1, 2])/27 + 
      (64*F[1, 1, 7]*F[2, 1, 7]*tci[1, 2])/27 - 
      (32*F[1, 1, 1]*F[2, 1, 8]*tci[1, 2])/9 + 
      (64*F[1, 1, 4]*F[2, 1, 8]*tci[1, 2])/9 + 
      (592*F[1, 1, 6]*F[2, 1, 8]*tci[1, 2])/27 + 
      (32*F[1, 1, 7]*F[2, 1, 8]*tci[1, 2])/3 + 
      (32*F[1, 1, 8]*F[2, 1, 8]*tci[1, 2])/9 - 
      (136*F[1, 1, 1]*F[2, 1, 9]*tci[1, 2])/9 - 
      (16*F[1, 1, 3]*F[2, 1, 9]*tci[1, 2])/3 - 
      (176*F[1, 1, 4]*F[2, 1, 9]*tci[1, 2])/27 - 
      (128*F[1, 1, 8]*F[2, 1, 9]*tci[1, 2])/9 - 
      (160*F[1, 1, 4]*F[2, 1, 10]*tci[1, 2])/27 - 
      (160*F[1, 1, 6]*F[2, 1, 10]*tci[1, 2])/27 - 
      (16*F[1, 1, 7]*F[2, 1, 10]*tci[1, 2])/3 - 
      (160*F[1, 1, 8]*F[2, 1, 10]*tci[1, 2])/27 + 
      (8*F[1, 1, 2]*F[2, 1, 11]*tci[1, 2])/9 + 
      (8*F[1, 1, 9]*F[2, 1, 11]*tci[1, 2])/9 - 
      (64*F[1, 1, 6]*F[2, 1, 13]*tci[1, 2])/27 - 
      (16*F[1, 1, 10]*F[2, 1, 13]*tci[1, 2])/27 - 
      (868*F[1, 1, 1]*tci[1, 2]^3)/81 - (52*F[1, 1, 2]*tci[1, 2]^3)/27 - 
      2*F[1, 1, 3]*tci[1, 2]^3 + (373*F[1, 1, 4]*tci[1, 2]^3)/81 - 
      (587*F[1, 1, 5]*tci[1, 2]^3)/486 - (470*F[1, 1, 6]*tci[1, 2]^3)/81 + 
      (55*F[1, 1, 7]*tci[1, 2]^3)/81 + (272*F[1, 1, 8]*tci[1, 2]^3)/81 + 
      (277*F[1, 1, 9]*tci[1, 2]^3)/486 + (47*F[1, 1, 10]*tci[1, 2]^3)/81 - 
      (56*F[1, 2, 3]*tci[1, 2]^3)/27 + (91*F[1, 2, 6]*tci[1, 2]^3)/27 + 
      (160*F[1, 2, 8]*tci[1, 2]^3)/27 - (56*F[1, 1, 1]*tci[1, 1]^2*tcr[1, 1])/
       81 - (32*F[1, 1, 3]*tci[1, 1]^2*tcr[1, 1])/81 - 
      (64*F[1, 1, 4]*tci[1, 1]^2*tcr[1, 1])/81 - 
      (32*F[1, 1, 8]*tci[1, 1]^2*tcr[1, 1])/81 + (1192*tci[1, 2]^3*tcr[1, 1])/
       81 - (6053*tci[1, 1]^2*tcr[1, 1]^2)/162 + 
      (116*F[1, 1, 1]*tci[1, 2]*tcr[1, 1]^2)/27 + 
      (116*F[1, 1, 3]*tci[1, 2]*tcr[1, 1]^2)/27 + 
      (4*F[1, 1, 4]*tci[1, 2]*tcr[1, 1]^2)/27 + 
      (116*F[1, 1, 8]*tci[1, 2]*tcr[1, 1]^2)/27 - (40*F[1, 1, 1]*tcr[1, 1]^3)/
       27 - (8*F[1, 1, 3]*tcr[1, 1]^3)/3 - (56*F[1, 1, 4]*tcr[1, 1]^3)/27 - 
      (8*F[1, 1, 8]*tcr[1, 1]^3)/3 + (2216*tci[1, 2]*tcr[1, 1]^3)/81 - 
      (385*tcr[1, 1]^4)/81 + (2*F[1, 1, 1]*tci[1, 1]^2*tcr[1, 2])/3 - 
      (4*F[1, 1, 2]*tci[1, 1]^2*tcr[1, 2])/27 + 
      (2*F[1, 1, 3]*tci[1, 1]^2*tcr[1, 2])/27 + 
      (190*F[1, 1, 4]*tci[1, 1]^2*tcr[1, 2])/27 - 
      (68*F[1, 1, 5]*tci[1, 1]^2*tcr[1, 2])/81 - 
      (16*F[1, 1, 7]*tci[1, 1]^2*tcr[1, 2])/27 + 
      (2*F[1, 1, 8]*tci[1, 1]^2*tcr[1, 2])/27 - 
      (68*F[1, 1, 9]*tci[1, 1]^2*tcr[1, 2])/81 - 
      (16*F[1, 1, 10]*tci[1, 1]^2*tcr[1, 2])/27 - (95*tci[1, 2]^3*tcr[1, 2])/
       9 + 6*tci[1, 1]^2*tcr[1, 1]*tcr[1, 2] - 4*tci[1, 2]*tcr[1, 1]^2*
       tcr[1, 2] + (4*tcr[1, 1]^3*tcr[1, 2])/3 - (52*tci[1, 1]^2*tcr[1, 2]^2)/
       9 + (64*F[1, 1, 4]*tci[1, 2]*tcr[1, 2]^2)/9 + 
      (8*F[1, 1, 5]*tci[1, 2]*tcr[1, 2]^2)/9 - 
      (16*F[1, 1, 6]*tci[1, 2]*tcr[1, 2]^2)/9 + 
      (8*F[1, 1, 9]*tci[1, 2]*tcr[1, 2]^2)/9 - 4*tcr[1, 1]^2*tcr[1, 2]^2 - 
      (8*F[1, 1, 1]*tcr[1, 2]^3)/3 - (8*F[1, 1, 3]*tcr[1, 2]^3)/27 - 
      (56*F[1, 1, 4]*tcr[1, 2]^3)/9 - (8*F[1, 1, 8]*tcr[1, 2]^3)/27 + 
      (16*tci[1, 2]*tcr[1, 2]^3)/3 + 8*tcr[1, 1]*tcr[1, 2]^3 - 
      (38*tcr[1, 2]^4)/9 - (589*tci[1, 1]^2*tcr[2, 1])/9 + 
      (232*F[1, 1, 1]*tci[1, 2]*tcr[2, 1])/27 + 
      (328*F[1, 1, 3]*tci[1, 2]*tcr[2, 1])/27 + 
      (584*F[1, 1, 4]*tci[1, 2]*tcr[2, 1])/27 + 
      (328*F[1, 1, 8]*tci[1, 2]*tcr[2, 1])/27 - 
      (8*F[1, 1, 1]*tcr[1, 1]*tcr[2, 1])/27 - 
      (200*F[1, 1, 3]*tcr[1, 1]*tcr[2, 1])/27 - 
      (328*F[1, 1, 4]*tcr[1, 1]*tcr[2, 1])/27 - 
      (200*F[1, 1, 8]*tcr[1, 1]*tcr[2, 1])/27 + 
      (1000*tci[1, 2]*tcr[1, 1]*tcr[2, 1])/27 - (28*tcr[1, 1]^2*tcr[2, 1])/
       9 + (16*tcr[2, 1]^2)/9 + 8*F[1, 1, 1]*tcr[3, 1] - 
      (8*F[1, 1, 3]*tcr[3, 1])/9 + 8*F[1, 1, 4]*tcr[3, 1] - 
      (8*F[1, 1, 8]*tcr[3, 1])/9 - 16*tci[1, 2]*tcr[3, 1] - 
      8*tcr[1, 1]*tcr[3, 1] + 2*F[1, 1, 1]*tcr[3, 2] + 
      (2*F[1, 1, 3]*tcr[3, 2])/9 + (14*F[1, 1, 4]*tcr[3, 2])/3 + 
      (2*F[1, 1, 8]*tcr[3, 2])/9 - 4*tci[1, 2]*tcr[3, 2] - 
      2*tcr[1, 1]*tcr[3, 2] + (1357*F[1, 1, 1]*tcr[3, 3])/81 - 
      (4306*F[1, 1, 2]*tcr[3, 3])/81 + (49*F[1, 1, 3]*tcr[3, 3])/81 - 
      (6905*F[1, 1, 4]*tcr[3, 3])/81 - (550*F[1, 1, 5]*tcr[3, 3])/81 - 
      (1288*F[1, 1, 6]*tcr[3, 3])/81 - (64*F[1, 1, 7]*tcr[3, 3])/81 - 
      (2063*F[1, 1, 8]*tcr[3, 3])/81 + (1178*F[1, 1, 9]*tcr[3, 3])/81 - 
      (1024*F[1, 1, 10]*tcr[3, 3])/81 + (56*tci[1, 2]*tcr[3, 3])/3 - 
      (1843*tcr[1, 1]*tcr[3, 3])/81 - (16*tcr[4, 2])/3 - 2*tcr[4, 3] - 
      16*tcr[4, 4] - 4*tcr[4, 5]))/2 + 
   (r[-2*q10 - 2*q6 - 2*q9 + q10*q5*s23 + 2*q5*q6*s23 - q10*q9*s23 - 
       2*q10*q2*s34 + 2*q10*q5*s34 - 2*q10*q6*s34 - q10*q9*s34 - 
       2*q2*q9*s34 + 2*q5*q9*s34 + 2*q6*q9*s34 - q9^2*s34 + 
       2*q10*q2*q5*s34^2 - q10*q6*q9*s34^2 - q5*q6*q9*s34^2 - q2*q9^2*s34^2 - 
       q10*q6*s45 + q2*q6*s45 - 2*q5*q6*s45 + q2*q9*s45 + 2*q6*q9*s45 + 
       2*q10*q2*q5*s34*s45 - q2*q5*q6*s34*s45 - q2*q5*q9*s34*s45 - 
       q5*q6*q9*s34*s45 + 2*q2*q9^2*s34*s45 - q2*q5*q9^2*s34^2*s45 + 
       q10*q2*q5*s45^2 - q2*q5*q6*s45^2 + 2*q2*q5*q9*s45^2 - 
       2*q5*q6*q9*s45^2 + 2*q2*q5*q6*q9*s45^3 + q10*q2*s51 + q10*q6*s51 + 
       2*q10*q9*s51 + 2*q2*q9*s51 - 2*q6*q9*s51 + q9^2*s51 + 
       2*q10*q6*q9*s34*s51 + 2*q2*q9^2*s34*s51 - q2*q9^2*s45*s51 - 
       2*q10*q6*q9*s51^2 - q2*q9^2*s51^2]*(2*F[4, 69] - 2*F[4, 72] - 
      (F[1, 1, 1]^2*tci[1, 1]^2)/6 + (F[1, 1, 3]^2*tci[1, 1]^2)/6 + 
      (F[1, 1, 4]^2*tci[1, 1]^2)/6 - (F[1, 1, 5]^2*tci[1, 1]^2)/6 + 
      (F[1, 1, 1]*F[1, 1, 6]*tci[1, 1]^2)/3 - 
      (F[1, 1, 4]*F[1, 1, 6]*tci[1, 1]^2)/3 - 
      (F[1, 1, 3]*F[1, 1, 7]*tci[1, 1]^2)/3 + 
      (F[1, 1, 5]*F[1, 1, 7]*tci[1, 1]^2)/3 - (F[2, 1, 2]*tci[1, 1]^2)/3 + 
      (F[2, 1, 5]*tci[1, 1]^2)/3 + (F[2, 1, 6]*tci[1, 1]^2)/3 - 
      (F[2, 1, 7]*tci[1, 1]^2)/3 - (127*tci[1, 1]^4)/270 + 
      (F[1, 1, 1]*tci[1, 2]^3)/3 + (F[1, 1, 7]*tci[1, 2]^3)/3 - 
      (F[1, 2, 3]*tci[1, 2]^3)/3 - (F[1, 2, 7]*tci[1, 2]^3)/3 + 
      (11*tci[1, 2]^3*tcr[1, 1])/3 - (43*tci[1, 1]^2*tcr[1, 1]^2)/6 + 
      4*tci[1, 2]*tcr[1, 1]^3 - (2*tcr[1, 1]^4)/3 - 
      (14*tci[1, 2]^3*tcr[1, 2])/3 + (20*tci[1, 1]^2*tcr[1, 1]*tcr[1, 2])/3 - 
      4*tci[1, 2]*tcr[1, 1]^2*tcr[1, 2] + (4*tcr[1, 1]^3*tcr[1, 2])/3 - 
      (20*tci[1, 1]^2*tcr[1, 2]^2)/9 - 4*tcr[1, 1]^2*tcr[1, 2]^2 + 
      (16*tci[1, 2]*tcr[1, 2]^3)/3 + (16*tcr[1, 1]*tcr[1, 2]^3)/3 - 
      (38*tcr[1, 2]^4)/9 - (25*tci[1, 1]^2*tcr[2, 1])/3 - 
      16*tci[1, 2]*tcr[3, 1] - 4*tci[1, 2]*tcr[3, 2] + 
      (38*tci[1, 2]*tcr[3, 3])/3 - 6*tcr[1, 1]*tcr[3, 3] - (16*tcr[4, 2])/3 - 
      2*tcr[4, 3] - 16*tcr[4, 4] - 4*tcr[4, 5]))/2 + 
   (r[-q2 + q5 - 2*q6 - 2*q2*q8*s12 + q8^2*s12 + q7*q8^2*s12^2 - 
       2*q2*q9*s34 + q5*q9*s34 + q9^2*s34 + q2*q9^2*s34^2 - q2^2*s45 + 
       4*q2*q6*s45 - 2*q2*q9*s45 + q6*q9*s45 + q2^2*q9*s34*s45 + 
       q2*q5*q9*s34*s45 - 2*q2*q9^2*s34*s45 + q2*q5*q9^2*s34^2*s45 - 
       2*q2^2*q6*s45^2 + q2^2*q9*s45^2 - 2*q2*q6*q9*s45^2 + 
       q2^2*q6*q9*s45^3 + q2^2*s51 + 2*q2*q9*s51 - q9^2*s51 - 
       q2^2*q8*s12*s51 + q2*q7*q8*s12*s51 - q2*q7*q8^2*s12^2*s51 + 
       q2^2*q9*s34*s51 - 2*q2*q9^2*s34*s51 - q2^2*q8*s45*s51 + 
       q2*q6*q8*s45*s51 - q2*q6*q9*s45*s51 + q2*q9^2*s45*s51 - 
       q2^2*q6*q8*s45^2*s51 + q2^2*q6*q9*s45^2*s51 - q2^2*q9*s51^2 + 
       q2*q9^2*s51^2]*(2*F[4, 69] - (F[1, 1, 1]^2*tci[1, 1]^2)/6 + 
      (F[1, 1, 4]^2*tci[1, 1]^2)/6 + (F[1, 1, 1]*F[1, 1, 6]*tci[1, 1]^2)/3 - 
      (F[1, 1, 4]*F[1, 1, 6]*tci[1, 1]^2)/3 - (F[2, 1, 2]*tci[1, 1]^2)/3 + 
      (F[2, 1, 6]*tci[1, 1]^2)/3 - (437*tci[1, 1]^4)/540 + 
      (F[1, 1, 1]*tci[1, 2]^3)/3 - (F[1, 2, 3]*tci[1, 2]^3)/3 + 
      (11*tci[1, 2]^3*tcr[1, 1])/3 - (43*tci[1, 1]^2*tcr[1, 1]^2)/6 + 
      4*tci[1, 2]*tcr[1, 1]^3 - (2*tcr[1, 1]^4)/3 - 3*tci[1, 2]^3*tcr[1, 2] + 
      (20*tci[1, 1]^2*tcr[1, 1]*tcr[1, 2])/3 - 4*tci[1, 2]*tcr[1, 1]^2*
       tcr[1, 2] + (4*tcr[1, 1]^3*tcr[1, 2])/3 - (20*tci[1, 1]^2*tcr[1, 2]^2)/
       9 - 4*tcr[1, 1]^2*tcr[1, 2]^2 + (16*tci[1, 2]*tcr[1, 2]^3)/3 + 
      (16*tcr[1, 1]*tcr[1, 2]^3)/3 - (38*tcr[1, 2]^4)/9 - 
      (25*tci[1, 1]^2*tcr[2, 1])/3 - 16*tci[1, 2]*tcr[3, 1] - 
      4*tci[1, 2]*tcr[3, 2] + (56*tci[1, 2]*tcr[3, 3])/3 - 
      6*tcr[1, 1]*tcr[3, 3] - (16*tcr[4, 2])/3 - 2*tcr[4, 3] - 16*tcr[4, 4] - 
      4*tcr[4, 5]))/2 + 
   (r[2*q10 + q4 - 2*q5 + 2*q6 + 2*q7 + 4*q9 - q4*q7*s12 - q5*q7*s12 - 
       3*q5*q8*s12 + q7*q8*s12 + q4*q5*q8*s12^2 - q5*q7*q8*s12^2 - 
       q10*q5*s23 + q4*q5*s23 - 2*q5*q6*s23 + q10*q9*s23 - q4*q9*s23 + 
       2*q10*q2*s34 - 2*q10*q5*s34 - q4*q5*s34 + 2*q10*q6*s34 - q4*q7*s34 - 
       q5*q7*s34 - 2*q4*q8*s34 - q5*q8*s34 + q10*q9*s34 + 2*q2*q9*s34 - 
       4*q5*q9*s34 - 2*q6*q9*s34 + 3*q7*q9*s34 + q8*q9*s34 + 2*q9^2*s34 - 
       2*q10*q2*q5*s34^2 + q4*q5*q8*s34^2 + q10*q6*q9*s34^2 + 
       q5*q6*q9*s34^2 - q4*q7*q9*s34^2 - q5*q7*q9*s34^2 - q5*q8*q9*s34^2 + 
       q2*q9^2*s34^2 + q10*q6*s45 - q2*q6*s45 + 2*q5*q6*s45 + q5*q7*s45 - 
       4*q7*q8*s45 - q2*q9*s45 - 2*q6*q9*s45 - 6*q7*q9*s45 + 3*q8*q9*s45 + 
       q5*q7*q8*s12*s45 - 2*q10*q2*q5*s34*s45 + q2*q5*q6*s34*s45 + 
       q2*q5*q9*s34*s45 + q5*q6*q9*s34*s45 + q5*q7*q9*s34*s45 + 
       q5*q8*q9*s34*s45 - 2*q2*q9^2*s34*s45 - 2*q8*q9^2*s34*s45 + 
       q2*q5*q9^2*s34^2*s45 + q5*q8*q9^2*s34^2*s45 - q10*q2*q5*s45^2 + 
       q2*q5*q6*s45^2 - 2*q5*q7*q8*s45^2 - 2*q2*q5*q9*s45^2 + 
       2*q5*q6*q9*s45^2 - 2*q5*q7*q9*s45^2 + 2*q5*q8*q9*s45^2 + 
       6*q7*q8*q9*s45^2 - 2*q2*q5*q6*q9*s45^3 + 2*q5*q7*q8*q9*s45^3 - 
       q10*q2*s51 - q10*q6*s51 + q4*q7*s51 + q4*q8*s51 - 2*q7*q8*s51 - 
       2*q10*q9*s51 - 2*q2*q9*s51 - q4*q9*s51 + 2*q6*q9*s51 - 6*q7*q9*s51 + 
       2*q8*q9*s51 - 2*q9^2*s51 - 2*q10*q6*q9*s34*s51 + 2*q4*q7*q9*s34*s51 - 
       2*q2*q9^2*s34*s51 + 6*q7*q8*q9*s45*s51 + q2*q9^2*s45*s51 + 
       q8*q9^2*s45*s51 + 2*q10*q6*q9*s51^2 - 2*q4*q7*q9*s51^2 + 
       2*q7*q8*q9*s51^2 + q2*q9^2*s51^2]*(-2*F[4, 2] - 
      (F[1, 1, 1]^2*tci[1, 1]^2)/6 + (F[1, 1, 3]^2*tci[1, 1]^2)/6 + 
      (F[1, 1, 1]*F[1, 1, 5]*tci[1, 1]^2)/3 - 
      (F[1, 1, 3]*F[1, 1, 5]*tci[1, 1]^2)/3 - (F[2, 1, 1]*tci[1, 1]^2)/3 + 
      (F[2, 1, 5]*tci[1, 1]^2)/3 - (437*tci[1, 1]^4)/540 + 
      (F[1, 1, 1]*tci[1, 2]^3)/3 - (F[1, 2, 7]*tci[1, 2]^3)/3 + 
      (11*tci[1, 2]^3*tcr[1, 1])/3 - (43*tci[1, 1]^2*tcr[1, 1]^2)/6 + 
      4*tci[1, 2]*tcr[1, 1]^3 - (2*tcr[1, 1]^4)/3 - 3*tci[1, 2]^3*tcr[1, 2] + 
      (20*tci[1, 1]^2*tcr[1, 1]*tcr[1, 2])/3 - 4*tci[1, 2]*tcr[1, 1]^2*
       tcr[1, 2] + (4*tcr[1, 1]^3*tcr[1, 2])/3 - (20*tci[1, 1]^2*tcr[1, 2]^2)/
       9 - 4*tcr[1, 1]^2*tcr[1, 2]^2 + (16*tci[1, 2]*tcr[1, 2]^3)/3 + 
      (16*tcr[1, 1]*tcr[1, 2]^3)/3 - (38*tcr[1, 2]^4)/9 - 
      (25*tci[1, 1]^2*tcr[2, 1])/3 - 16*tci[1, 2]*tcr[3, 1] - 
      4*tci[1, 2]*tcr[3, 2] + (56*tci[1, 2]*tcr[3, 3])/3 - 
      6*tcr[1, 1]*tcr[3, 3] - (16*tcr[4, 2])/3 - 2*tcr[4, 3] - 16*tcr[4, 4] - 
      4*tcr[4, 5]))/2 + (r[-2*q2 - 2*q3 - q4 - q5 + 2*q6 - q7 - q8 + 2*q9 + 
       4*q2*q7*s12 + q4*q7*s12 - q5*q7*s12 + q2*q8*s12 + 2*q3*q8*s12 + 
       q5*q8*s12 - 5*q7*q8*s12 + 2*q8^2*s12 - 2*q2*q3*q7*s12^2 - 
       q4*q5*q8*s12^2 - q5*q7*q8*s12^2 + q7*q8^2*s12^2 - q4*q5*s23 + 
       2*q3*q6*s23 + q4*q9*s23 + q4*q5*s34 + q2*q6*s34 - 2*q2*q7*s34 + 
       q4*q7*s34 - q5*q7*s34 + 2*q4*q8*s34 + 2*q5*q8*s34 - q5*q9*s34 - 
       q7*q9*s34 - 2*q8*q9*s34 - q4*q5*q8*s34^2 + q4*q7*q9*s34^2 - 
       q5*q7*q9*s34^2 + 2*q5*q8*q9*s34^2 - 2*q2*q6*s45 - 4*q3*q6*s45 + 
       q5*q7*s45 + 2*q2*q8*s45 + 2*q3*q8*s45 - 2*q5*q8*s45 - q8^2*s45 + 
       q7*q9*s45 + q8*q9*s45 + q5*q7*q8*s12*s45 + q7*q8^2*s12*s45 + 
       q5*q7*q9*s34*s45 - 2*q5*q8*q9*s34*s45 - q8^2*q9*s34*s45 + 
       2*q2*q6*q8*s45^2 + 2*q3*q6*q8*s45^2 - 2*q5*q7*q8*s45^2 - 
       q7*q8^2*s45^2 - 2*q5*q7*q9*s45^2 + 2*q5*q8*q9*s45^2 + q8^2*q9*s45^2 + 
       2*q5*q7*q8*q9*s45^3 + q7*q8^2*q9*s45^3 + q2*q6*s51 + q2*q7*s51 - 
       q4*q7*s51 - q6*q7*s51 - 2*q2*q8*s51 - q4*q8*s51 + 2*q7*q8*s51 + 
       q4*q9*s51 + 5*q7*q9*s51 - q8*q9*s51 - 2*q2*q3*q7*s12*s51 + 
       q2*q7*q8*s12*s51 - q2*q7*q8^2*s12^2*s51 + q2*q6*q7*s34*s51 - 
       2*q4*q7*q9*s34*s51 - 2*q2*q6*q8*s45*s51 - 2*q3*q6*q8*s45*s51 + 
       q6*q7*q8*s45*s51 - q7*q8^2*s45*s51 - 3*q7*q8*q9*s45*s51 + 
       2*q8^2*q9*s45*s51 + 2*q7*q8^2*q9*s45^2*s51 - q2*q3*q7*s51^2 + 
       q2*q6*q7*s51^2 + 2*q2*q6*q8*s51^2 + q3*q6*q8*s51^2 - 
       2*q2*q7*q8*s51^2 - q6*q7*q8*s51^2 + 2*q4*q7*q9*s51^2 - 
       q7*q8*q9*s51^2 + q7*q8^2*q9*s45*s51^2 + 2*q2*q6*q7*q8*s51^3]*
     (2*F[4, 10] - (F[1, 1, 1]^2*tci[1, 1]^2)/6 + (F[1, 1, 8]^2*tci[1, 1]^2)/
       6 + (F[1, 1, 1]*F[1, 1, 9]*tci[1, 1]^2)/3 - 
      (F[1, 1, 8]*F[1, 1, 9]*tci[1, 1]^2)/3 - (F[2, 1, 9]*tci[1, 1]^2)/3 + 
      (F[2, 1, 12]*tci[1, 1]^2)/3 - (437*tci[1, 1]^4)/540 + 
      (F[1, 1, 1]*tci[1, 2]^3)/3 - (F[1, 2, 9]*tci[1, 2]^3)/3 + 
      (11*tci[1, 2]^3*tcr[1, 1])/3 - (43*tci[1, 1]^2*tcr[1, 1]^2)/6 + 
      4*tci[1, 2]*tcr[1, 1]^3 - (2*tcr[1, 1]^4)/3 - 3*tci[1, 2]^3*tcr[1, 2] + 
      (20*tci[1, 1]^2*tcr[1, 1]*tcr[1, 2])/3 - 4*tci[1, 2]*tcr[1, 1]^2*
       tcr[1, 2] + (4*tcr[1, 1]^3*tcr[1, 2])/3 - (20*tci[1, 1]^2*tcr[1, 2]^2)/
       9 - 4*tcr[1, 1]^2*tcr[1, 2]^2 + (16*tci[1, 2]*tcr[1, 2]^3)/3 + 
      (16*tcr[1, 1]*tcr[1, 2]^3)/3 - (38*tcr[1, 2]^4)/9 - 
      (25*tci[1, 1]^2*tcr[2, 1])/3 - 16*tci[1, 2]*tcr[3, 1] - 
      4*tci[1, 2]*tcr[3, 2] + (56*tci[1, 2]*tcr[3, 3])/3 - 
      6*tcr[1, 1]*tcr[3, 3] - (16*tcr[4, 2])/3 - 2*tcr[4, 3] - 16*tcr[4, 4] - 
      4*tcr[4, 5]))/2 + (r[2*q10 - 2*q6 - 4*q9 + 2*q5*q6*s23 - 4*q10^2*s34 + 
       2*q10*q2*s34 + 2*q10*q5*s34 - 8*q10*q6*s34 - 2*q5*q6*s34 + 
       2*q10*q9*s34 - 4*q2*q9*s34 + 2*q5*q9*s34 + 6*q6*q9*s34 + 
       4*q10^2*q2*s34^2 - q10*q2*q5*s34^2 + 3*q2*q5*q9*s34^2 - 
       5*q10*q6*q9*s34^2 - 3*q5*q6*q9*s34^2 - 4*q10^2*s45 + 2*q10*q2*s45 + 
       2*q10*q5*s45 - 3*q10*q6*s45 + q2*q6*s45 - 4*q5*q6*s45 - q2*q9*s45 + 
       4*q10^2*q2*s34*s45 + 4*q10^2*q5*s34*s45 - 2*q10*q2*q5*s34*s45 - 
       q2*q5*q6*s34*s45 + 3*q2*q5*q9*s34*s45 - 3*q5*q6*q9*s34*s45 + 
       4*q10^2*q2*q5*s34^2*s45 + 4*q10^2*q5*s45^2 - q10*q2*q5*s45^2 - 
       q2*q5*q6*s45^2 + 4*q2*q5*q9*s45^2 + 2*q2*q6*q9*s45^2 - 
       4*q5*q6*q9*s45^2 + 4*q10^2*q2*q5*s34*s45^2 + 4*q2*q5*q6*q9*s45^3 + 
       4*q10^2*s51 + q10*q6*s51 - 6*q10*q9*s51 + 2*q2*q9*s51 - q6*q9*s51 - 
       4*q10^2*q6*s34*s51 + 4*q10^2*q9*s34*s51 + 10*q10*q6*q9*s34*s51 - 
       4*q10^2*q6*q9*s34^2*s51 + q2*q6*q9*s45*s51 - 4*q10^2*q9*s51^2 - 
       q10*q6*q9*s51^2 + 4*q10^2*q6*q9*s34*s51^2]*
     (-2*F[4, 4] - (F[1, 1, 1]^2*tci[1, 1]^2)/3 + 
      (F[1, 1, 1]*F[1, 1, 3]*tci[1, 1]^2)/3 + 
      (F[1, 1, 1]*F[1, 1, 4]*tci[1, 1]^2)/3 - 
      (F[1, 1, 3]*F[1, 1, 4]*tci[1, 1]^2)/3 - (F[2, 1, 1]*tci[1, 1]^2)/3 - 
      (F[2, 1, 2]*tci[1, 1]^2)/3 - (86*tci[1, 1]^4)/135 - 
      (13*tci[1, 1]^2*tcr[1, 1]^2)/3 + (16*tci[1, 2]*tcr[1, 1]^3)/3 - 
      (5*tcr[1, 1]^4)/3 + (4*tci[1, 2]^3*tcr[1, 2])/3 + 
      (4*tci[1, 1]^2*tcr[1, 1]*tcr[1, 2])/3 - (20*tci[1, 1]^2*tcr[1, 2]^2)/
       9 - 4*tcr[1, 1]^2*tcr[1, 2]^2 - (16*tci[1, 2]*tcr[1, 2]^3)/3 + 
      (32*tcr[1, 1]*tcr[1, 2]^3)/3 - (38*tcr[1, 2]^4)/9 - 
      (26*tci[1, 1]^2*tcr[2, 1])/3 + 16*tci[1, 2]*tcr[1, 1]*tcr[2, 1] - 
      8*tcr[1, 1]^2*tcr[2, 1] + 16*tci[1, 2]*tcr[3, 1] - 
      16*tcr[1, 1]*tcr[3, 1] + 4*tci[1, 2]*tcr[3, 2] - 
      4*tcr[1, 1]*tcr[3, 2] - (74*tci[1, 2]*tcr[3, 3])/3 + 
      (38*tcr[1, 1]*tcr[3, 3])/3 + 8*tcr[4, 1] - (16*tcr[4, 2])/3 - 
      2*tcr[4, 3] - 16*tcr[4, 4] - 4*tcr[4, 5]))/2 + 
   (r[-q2 - q4 + 2*q5 + 2*q7 - 2*q9 + 2*q4*q5*s12 - q5^2*s12 - 2*q4*q7*s12 - 
       2*q5*q7*s12 + 2*q4*q8*s12 - 2*q5*q8*s12 + 2*q4*q5*q8*s12^2 + 
       2*q5*q7*q8*s12^2 - q10*q5*s23 + q4*q5*s23 - q5^2*s23 + q10*q9*s23 - 
       q4*q9*s23 + q5^2*q6*s23^2 - q4*q5*s34 + 4*q10*q6*s34 - 2*q4*q7*s34 - 
       q5*q7*s34 - 2*q4*q8*s34 + q5*q8*s34 - q10*q9*s34 - 2*q2*q9*s34 - 
       2*q4*q9*s34 + 4*q5*q9*s34 - 2*q6*q9*s34 + 3*q7*q9*s34 + 3*q8*q9*s34 - 
       2*q4*q5*q8*s12*s34 - q10*q2*q5*s34^2 + q4*q5*q8*s34^2 + 
       q2*q5*q9*s34^2 + 2*q10*q6*q9*s34^2 - 2*q4*q7*q9*s34^2 - 
       q5*q7*q9*s34^2 - q5*q8*q9*s34^2 - 2*q10*q2*s45 + 2*q10*q5*s45 + 
       2*q10*q6*s45 + 2*q5*q8*s45 + 2*q7*q8*s45 + q2*q9*s45 - 2*q6*q9*s45 + 
       2*q7*q9*s45 - 3*q8*q9*s45 - q5^2*q7*s12*s45 - 2*q5*q7*q8*s12*s45 - 
       q5^2*q6*s23*s45 - 2*q10*q2*q5*s34*s45 - q5^2*q6*s34*s45 - 
       q5^2*q7*s34*s45 + q2*q5*q9*s34*s45 + q5*q6*q9*s34*s45 + 
       q5*q7*q9*s34*s45 + q5*q8*q9*s34*s45 - q5^2*q6*q9*s34^2*s45 - 
       q5^2*q7*q9*s34^2*s45 - 2*q10*q2*q5*s45^2 + 2*q5*q7*q8*s45^2 + 
       2*q2*q5*q9*s45^2 + 2*q2*q6*q9*s45^2 - 2*q5*q6*q9*s45^2 + 
       2*q5*q7*q9*s45^2 - 2*q5*q8*q9*s45^2 - 4*q7*q8*q9*s45^2 + 
       2*q2*q5*q6*q9*s45^3 - 2*q5*q7*q8*q9*s45^3 - q10*q2*s51 + q4*q8*s51 + 
       q7*q8*s51 + 2*q2*q9*s51 + q4*q9*s51 + q6*q9*s51 - q7*q9*s51 - 
       3*q8*q9*s51 - 2*q10*q6*q9*s34*s51 + 2*q4*q7*q9*s34*s51 + 
       q2*q6*q9*s45*s51 - 3*q7*q8*q9*s45*s51 + q10*q6*q9*s51^2 - 
       q4*q7*q9*s51^2 - q7*q8*q9*s51^2]*(-2*F[4, 204] + 
      (F[1, 1, 1]^2*tci[1, 1]^2)/6 - (F[1, 1, 3]^2*tci[1, 1]^2)/6 - 
      (F[1, 1, 1]*F[1, 1, 10]*tci[1, 1]^2)/3 + 
      (F[1, 1, 3]*F[1, 1, 10]*tci[1, 1]^2)/3 + (F[2, 1, 1]*tci[1, 1]^2)/3 - 
      (F[2, 1, 13]*tci[1, 1]^2)/3 + (437*tci[1, 1]^4)/540 - 
      (F[1, 1, 1]*tci[1, 2]^3)/3 + (F[1, 2, 2]*tci[1, 2]^3)/3 - 
      (11*tci[1, 2]^3*tcr[1, 1])/3 + (43*tci[1, 1]^2*tcr[1, 1]^2)/6 - 
      4*tci[1, 2]*tcr[1, 1]^3 + (2*tcr[1, 1]^4)/3 + 3*tci[1, 2]^3*tcr[1, 2] - 
      (20*tci[1, 1]^2*tcr[1, 1]*tcr[1, 2])/3 + 4*tci[1, 2]*tcr[1, 1]^2*
       tcr[1, 2] - (4*tcr[1, 1]^3*tcr[1, 2])/3 + (20*tci[1, 1]^2*tcr[1, 2]^2)/
       9 + 4*tcr[1, 1]^2*tcr[1, 2]^2 - (16*tci[1, 2]*tcr[1, 2]^3)/3 - 
      (16*tcr[1, 1]*tcr[1, 2]^3)/3 + (38*tcr[1, 2]^4)/9 + 
      (25*tci[1, 1]^2*tcr[2, 1])/3 + 16*tci[1, 2]*tcr[3, 1] + 
      4*tci[1, 2]*tcr[3, 2] - (56*tci[1, 2]*tcr[3, 3])/3 + 
      6*tcr[1, 1]*tcr[3, 3] + (16*tcr[4, 2])/3 + 2*tcr[4, 3] + 16*tcr[4, 4] + 
      4*tcr[4, 5]))/2 + 
   (r[-q3 + q4 + 3*q5 + q6 - 3*q7 + 4*q8 - 2*q9 - 2*q4*q5*s12 + 2*q4*q7*s12 + 
       q5*q7*s12 - q7^2*s12 - q2*q8*s12 + q3*q8*s12 - 2*q4*q8*s12 + 
       3*q5*q8*s12 + 4*q7*q8*s12 - q2*q3*q7*s12^2 - 2*q4*q5*q8*s12^2 + 
       q2*q7*q8*s12^2 - q5*q7*q8*s12^2 - q4*q5*s23 + q3*q6*s23 + q4*q9*s23 + 
       q4*q5*s34 + 2*q4*q7*s34 + 2*q5*q7*s34 + 2*q4*q8*s34 - 3*q5*q8*s34 + 
       2*q4*q9*s34 + q5*q9*s34 - 4*q7*q9*s34 + 3*q8*q9*s34 + 
       2*q4*q5*q8*s12*s34 - q4*q5*q8*s34^2 + 2*q4*q7*q9*s34^2 + 
       2*q5*q7*q9*s34^2 - q5*q8*q9*s34^2 - 2*q3*q6*s45 - 2*q5*q7*s45 - 
       q2*q8*s45 + q3*q8*s45 + 4*q7*q8*s45 + 4*q7*q9*s45 - 3*q8*q9*s45 - 
       q5*q7*q8*s12*s45 - q7^2*q8*s12*s45 - q5*q7^2*q8*s12^2*s45 - 
       2*q5*q7*q9*s34*s45 + q5*q8*q9*s34*s45 - q2*q6*q8*s45^2 + 
       q3*q6*q8*s45^2 + 2*q5*q7*q8*s45^2 + 2*q5*q7*q9*s45^2 - 
       2*q5*q8*q9*s45^2 - 4*q7*q8*q9*s45^2 - 2*q5*q7*q8*q9*s45^3 + 
       q3*q6*s51 + 2*q6*q7*s51 - q7^2*s51 + q2*q8*s51 - q3*q8*s51 - 
       q4*q8*s51 - q7*q8*s51 - q4*q9*s51 + 3*q7*q9*s51 - 3*q8*q9*s51 - 
       q2*q7*q8*s12*s51 - 2*q4*q7*q9*s34*s51 + q2*q6*q8*s45*s51 - 
       2*q3*q6*q8*s45*s51 - 3*q6*q7*q8*s45*s51 + q7^2*q8*s45*s51 - 
       3*q7*q8*q9*s45*s51 - q2*q3*q7*s51^2 + q6*q7^2*s51^2 - 
       2*q2*q6*q8*s51^2 + 2*q3*q6*q8*s51^2 + 2*q2*q7*q8*s51^2 + 
       2*q6*q7*q8*s51^2 + q4*q7*q9*s51^2 - q7*q8*q9*s51^2 - 
       q6*q7^2*q8*s45*s51^2 - 2*q2*q6*q7*q8*s51^3]*
     (-2*F[4, 237] + (F[1, 1, 1]^2*tci[1, 1]^2)/6 - 
      (F[1, 1, 1]*F[1, 1, 7]*tci[1, 1]^2)/3 + (F[1, 1, 7]^2*tci[1, 1]^2)/6 + 
      (F[2, 1, 9]*tci[1, 1]^2)/3 + (F[2, 1, 10]*tci[1, 1]^2)/3 + 
      (467*tci[1, 1]^4)/540 - (F[1, 1, 1]*tci[1, 2]^3)/3 + 
      (F[1, 2, 8]*tci[1, 2]^3)/3 - (11*tci[1, 2]^3*tcr[1, 1])/3 + 
      (43*tci[1, 1]^2*tcr[1, 1]^2)/6 - 4*tci[1, 2]*tcr[1, 1]^3 + 
      (2*tcr[1, 1]^4)/3 + 3*tci[1, 2]^3*tcr[1, 2] - 
      (20*tci[1, 1]^2*tcr[1, 1]*tcr[1, 2])/3 + 4*tci[1, 2]*tcr[1, 1]^2*
       tcr[1, 2] - (4*tcr[1, 1]^3*tcr[1, 2])/3 + (20*tci[1, 1]^2*tcr[1, 2]^2)/
       9 + 4*tcr[1, 1]^2*tcr[1, 2]^2 - (16*tci[1, 2]*tcr[1, 2]^3)/3 - 
      (16*tcr[1, 1]*tcr[1, 2]^3)/3 + (38*tcr[1, 2]^4)/9 + 
      (25*tci[1, 1]^2*tcr[2, 1])/3 + 16*tci[1, 2]*tcr[3, 1] + 
      4*tci[1, 2]*tcr[3, 2] - (56*tci[1, 2]*tcr[3, 3])/3 + 
      6*tcr[1, 1]*tcr[3, 3] + (16*tcr[4, 2])/3 + 2*tcr[4, 3] + 16*tcr[4, 4] + 
      4*tcr[4, 5]))/2 + 
   (r[-2*q2 - 2*q3 + 2*q6 + q7 - q8 + 4*q2*q7*s12 + q2*q8*s12 + 2*q3*q8*s12 - 
       2*q7*q8*s12 + q8^2*s12 - 2*q2*q3*q7*s12^2 + q7*q8^2*s12^2 + 
       2*q3*q6*s23 + q2*q6*s34 - 2*q2*q7*s34 - 2*q2*q6*s45 - 4*q3*q6*s45 + 
       2*q2*q8*s45 + 2*q3*q8*s45 - q7*q8*s45 + 2*q2*q6*q8*s45^2 + 
       2*q3*q6*q8*s45^2 + q2*q6*s51 + q2*q7*s51 - q6*q7*s51 - 2*q2*q8*s51 + 
       q7*q8*s51 - 2*q2*q3*q7*s12*s51 + q2*q7*q8*s12*s51 - 
       q2*q7*q8^2*s12^2*s51 + q2*q6*q7*s34*s51 - 2*q2*q6*q8*s45*s51 - 
       2*q3*q6*q8*s45*s51 + q6*q7*q8*s45*s51 - q2*q3*q7*s51^2 + 
       q2*q6*q7*s51^2 + 2*q2*q6*q8*s51^2 + q3*q6*q8*s51^2 - 
       2*q2*q7*q8*s51^2 - q6*q7*q8*s51^2 + 2*q2*q6*q7*q8*s51^3]*
     (-2*F[4, 69] + 2*F[4, 121] + (F[1, 1, 1]^2*tci[1, 1]^2)/6 - 
      (F[1, 1, 4]^2*tci[1, 1]^2)/6 - (F[1, 1, 1]*F[1, 1, 6]*tci[1, 1]^2)/3 + 
      (F[1, 1, 4]*F[1, 1, 6]*tci[1, 1]^2)/3 - (F[1, 1, 8]^2*tci[1, 1]^2)/6 + 
      (F[1, 1, 9]^2*tci[1, 1]^2)/6 + (F[1, 1, 8]*F[1, 1, 10]*tci[1, 1]^2)/3 - 
      (F[1, 1, 9]*F[1, 1, 10]*tci[1, 1]^2)/3 + (F[2, 1, 2]*tci[1, 1]^2)/3 - 
      (F[2, 1, 6]*tci[1, 1]^2)/3 - (F[2, 1, 12]*tci[1, 1]^2)/3 + 
      (F[2, 1, 15]*tci[1, 1]^2)/3 + (127*tci[1, 1]^4)/270 - 
      (F[1, 1, 1]*tci[1, 2]^3)/3 - (F[1, 1, 10]*tci[1, 2]^3)/3 + 
      (F[1, 2, 3]*tci[1, 2]^3)/3 + (F[1, 2, 9]*tci[1, 2]^3)/3 - 
      (11*tci[1, 2]^3*tcr[1, 1])/3 + (43*tci[1, 1]^2*tcr[1, 1]^2)/6 - 
      4*tci[1, 2]*tcr[1, 1]^3 + (2*tcr[1, 1]^4)/3 + 
      (14*tci[1, 2]^3*tcr[1, 2])/3 - (20*tci[1, 1]^2*tcr[1, 1]*tcr[1, 2])/3 + 
      4*tci[1, 2]*tcr[1, 1]^2*tcr[1, 2] - (4*tcr[1, 1]^3*tcr[1, 2])/3 + 
      (20*tci[1, 1]^2*tcr[1, 2]^2)/9 + 4*tcr[1, 1]^2*tcr[1, 2]^2 - 
      (16*tci[1, 2]*tcr[1, 2]^3)/3 - (16*tcr[1, 1]*tcr[1, 2]^3)/3 + 
      (38*tcr[1, 2]^4)/9 + (25*tci[1, 1]^2*tcr[2, 1])/3 + 
      16*tci[1, 2]*tcr[3, 1] + 4*tci[1, 2]*tcr[3, 2] - 
      (38*tci[1, 2]*tcr[3, 3])/3 + 6*tcr[1, 1]*tcr[3, 3] + (16*tcr[4, 2])/3 + 
      2*tcr[4, 3] + 16*tcr[4, 4] + 4*tcr[4, 5]))/2 + 
   (r[q2 - 2*q5 + q9 + q10*q5*s23 + q5^2*s23 - q10*q9*s23 - q5^2*q6*s23^2 - 
       4*q10*q6*s34 + q10*q9*s34 + 2*q2*q9*s34 - 2*q5*q9*s34 + 2*q6*q9*s34 + 
       q10*q2*q5*s34^2 - q2*q5*q9*s34^2 - 2*q10*q6*q9*s34^2 + 2*q10*q2*s45 - 
       2*q10*q5*s45 - 2*q10*q6*s45 - q2*q9*s45 + 2*q6*q9*s45 + 
       q5^2*q6*s23*s45 + 2*q10*q2*q5*s34*s45 + q5^2*q6*s34*s45 - 
       q2*q5*q9*s34*s45 - q5*q6*q9*s34*s45 + q5^2*q6*q9*s34^2*s45 + 
       2*q10*q2*q5*s45^2 - 2*q2*q5*q9*s45^2 - 2*q2*q6*q9*s45^2 + 
       2*q5*q6*q9*s45^2 - 2*q2*q5*q6*q9*s45^3 + q10*q2*s51 - 2*q2*q9*s51 - 
       q6*q9*s51 + 2*q10*q6*q9*s34*s51 - q2*q6*q9*s45*s51 - q10*q6*q9*s51^2]*
     ((-2*F[4, 1])/3 - (4*F[4, 3])/9 + F[4, 4] - (29*F[4, 5])/9 + 
      (4*F[4, 7])/3 + (2*F[4, 8])/3 - (34*F[4, 9])/3 - 4*F[4, 10] - 
      F[4, 11]/3 + (65*F[4, 12])/9 + F[4, 13] + (2*F[4, 14])/9 - 
      (2*F[4, 16])/3 - F[4, 17]/9 - F[4, 18]/9 - (25*F[4, 20])/27 - 
      F[4, 21]/3 + (2*F[4, 22])/9 - 4*F[4, 26] + 4*F[4, 27] + 
      (26*F[4, 29])/27 - (158*F[4, 30])/27 - (62*F[4, 31])/9 - 
      (4*F[4, 32])/9 + (4*F[4, 33])/3 - (50*F[4, 34])/27 + (23*F[4, 35])/9 + 
      (56*F[4, 36])/27 - (4*F[4, 38])/3 + (16*F[4, 42])/27 - (4*F[4, 44])/9 + 
      (2*F[4, 46])/9 - (4*F[4, 47])/9 + (2*F[4, 55])/9 - (2*F[4, 56])/9 - 
      (2*F[4, 57])/9 + (2*F[4, 58])/9 + (2*F[4, 67])/9 - (16*F[4, 68])/9 - 
      (8*F[4, 69])/3 - (16*F[4, 85])/27 + (4*F[4, 86])/3 - (10*F[4, 117])/3 - 
      (16*F[4, 118])/9 - 2*F[4, 120] - (16*F[4, 134])/27 - (16*F[4, 160])/9 + 
      (4*F[4, 162])/3 - (16*F[4, 163])/3 + (2*F[4, 166])/9 + 
      (16*F[4, 168])/27 - (112*F[4, 175])/27 - (32*F[4, 176])/9 - 
      (4*F[4, 177])/9 + (16*F[4, 179])/9 - (4*F[4, 181])/3 - 
      (16*F[4, 185])/27 - (2*F[3, 4]*F[1, 1, 1])/27 - 
      (56*F[3, 6]*F[1, 1, 1])/27 - (2*F[3, 12]*F[1, 1, 1])/27 - 
      (56*F[3, 14]*F[1, 1, 1])/27 - 2*F[3, 18]*F[1, 1, 1] - 
      (451*F[1, 1, 1]^4)/81 + (56*F[3, 3]*F[1, 1, 2])/27 + 
      (2*F[3, 5]*F[1, 1, 2])/27 - (56*F[3, 11]*F[1, 1, 2])/27 - 
      (2*F[3, 13]*F[1, 1, 2])/27 + 2*F[3, 17]*F[1, 1, 2] + 
      (2*F[1, 1, 1]^3*F[1, 1, 2])/9 + (2*F[1, 1, 1]^2*F[1, 1, 2]^2)/3 + 
      (14*F[1, 1, 1]*F[1, 1, 2]^3)/9 + (289*F[1, 1, 2]^4)/81 - 
      (16*F[3, 1]*F[1, 1, 3])/9 + (14*F[3, 4]*F[1, 1, 3])/27 - 
      (16*F[3, 6]*F[1, 1, 3])/9 - (10*F[3, 12]*F[1, 1, 3])/9 - 
      (16*F[3, 14]*F[1, 1, 3])/27 - (14*F[3, 18]*F[1, 1, 3])/9 + 
      (16*F[3, 21]*F[1, 1, 3])/27 - (136*F[1, 1, 1]^3*F[1, 1, 3])/81 + 
      (28*F[1, 1, 1]^2*F[1, 1, 3]^2)/9 + (152*F[1, 1, 1]*F[1, 1, 3]^3)/81 - 
      (8*F[1, 1, 3]^4)/81 - (32*F[3, 1]*F[1, 1, 4])/3 + 
      (16*F[3, 3]*F[1, 1, 4])/9 + (86*F[3, 4]*F[1, 1, 4])/27 - 
      (2*F[3, 5]*F[1, 1, 4])/9 - (112*F[3, 6]*F[1, 1, 4])/27 - 
      (16*F[3, 11]*F[1, 1, 4])/9 - (10*F[3, 12]*F[1, 1, 4])/27 + 
      (2*F[3, 13]*F[1, 1, 4])/9 - (16*F[3, 14]*F[1, 1, 4])/27 + 
      (10*F[3, 17]*F[1, 1, 4])/9 - (26*F[3, 18]*F[1, 1, 4])/9 - 
      (64*F[3, 20]*F[1, 1, 4])/27 + (32*F[3, 21]*F[1, 1, 4])/9 - 
      (64*F[3, 31]*F[1, 1, 4])/27 - (16*F[3, 32]*F[1, 1, 4])/3 - 
      (8*F[3, 33]*F[1, 1, 4])/9 - (160*F[3, 34]*F[1, 1, 4])/9 - 
      (16*F[3, 36]*F[1, 1, 4])/9 + (16*F[3, 37]*F[1, 1, 4])/27 - 
      (16*F[3, 40]*F[1, 1, 4])/9 + (16*F[3, 44]*F[1, 1, 4])/9 - 
      (32*F[3, 69]*F[1, 1, 4])/27 - (164*F[1, 1, 1]^3*F[1, 1, 4])/81 - 
      (20*F[1, 1, 2]^3*F[1, 1, 4])/27 + 4*F[1, 1, 1]^2*F[1, 1, 3]*
       F[1, 1, 4] - (14*F[1, 1, 1]*F[1, 1, 3]^2*F[1, 1, 4])/9 - 
      (44*F[1, 1, 3]^3*F[1, 1, 4])/81 + (20*F[1, 1, 1]^2*F[1, 1, 4]^2)/3 - 
      (28*F[1, 1, 2]^2*F[1, 1, 4]^2)/9 - (86*F[1, 1, 1]*F[1, 1, 3]*
        F[1, 1, 4]^2)/9 + (19*F[1, 1, 3]^2*F[1, 1, 4]^2)/9 - 
      (56*F[1, 1, 1]*F[1, 1, 4]^3)/81 + (56*F[1, 1, 2]*F[1, 1, 4]^3)/81 + 
      (172*F[1, 1, 3]*F[1, 1, 4]^3)/81 + F[1, 1, 4]^4/3 + 
      (64*F[3, 3]*F[1, 1, 5])/81 + (82*F[3, 5]*F[1, 1, 5])/81 - 
      (112*F[3, 11]*F[1, 1, 5])/81 + (2*F[3, 13]*F[1, 1, 5])/81 + 
      (34*F[3, 17]*F[1, 1, 5])/27 - (32*F[3, 20]*F[1, 1, 5])/81 + 
      (296*F[1, 1, 2]^3*F[1, 1, 5])/243 - (28*F[1, 1, 2]^2*F[1, 1, 4]*
        F[1, 1, 5])/27 + (130*F[1, 1, 2]*F[1, 1, 4]^2*F[1, 1, 5])/27 - 
      (404*F[1, 1, 4]^3*F[1, 1, 5])/243 - (220*F[1, 1, 2]^2*F[1, 1, 5]^2)/
       81 + (158*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5]^2)/81 - 
      (115*F[1, 1, 4]^2*F[1, 1, 5]^2)/81 - (136*F[1, 1, 2]*F[1, 1, 5]^3)/81 + 
      (28*F[1, 1, 4]*F[1, 1, 5]^3)/27 + (11*F[1, 1, 5]^4)/486 - 
      (160*F[3, 32]*F[1, 1, 6])/27 - (16*F[3, 33]*F[1, 1, 6])/3 - 
      (448*F[3, 34]*F[1, 1, 6])/27 - (80*F[3, 36]*F[1, 1, 6])/27 + 
      (80*F[3, 44]*F[1, 1, 6])/27 + (64*F[3, 51]*F[1, 1, 6])/27 + 
      (16*F[3, 52]*F[1, 1, 6])/9 + (8*F[3, 53]*F[1, 1, 6])/9 + 
      (32*F[3, 54]*F[1, 1, 6])/9 - (16*F[3, 56]*F[1, 1, 6])/27 + 
      (16*F[3, 59]*F[1, 1, 6])/9 + (32*F[3, 69]*F[1, 1, 6])/27 - 
      (2*F[1, 1, 1]^3*F[1, 1, 6])/9 + (2*F[1, 1, 1]^2*F[1, 1, 2]*F[1, 1, 6])/
       3 - (2*F[1, 1, 1]*F[1, 1, 2]^2*F[1, 1, 6])/3 + 
      (2*F[1, 1, 2]^3*F[1, 1, 6])/9 - (32*F[1, 1, 3]^3*F[1, 1, 6])/27 - 
      (8*F[1, 1, 1]^2*F[1, 1, 4]*F[1, 1, 6])/9 + 
      (16*F[1, 1, 1]*F[1, 1, 4]^2*F[1, 1, 6])/9 - 
      (160*F[1, 1, 4]^3*F[1, 1, 6])/81 - (16*F[1, 1, 4]*F[1, 1, 5]^2*
        F[1, 1, 6])/9 - (22*F[1, 1, 1]^2*F[1, 1, 6]^2)/27 - 
      (4*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 6]^2)/3 + 
      (2*F[1, 1, 2]^2*F[1, 1, 6]^2)/3 + (16*F[1, 1, 3]^2*F[1, 1, 6]^2)/9 - 
      (16*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 6]^2)/27 + 
      (64*F[1, 1, 4]^2*F[1, 1, 6]^2)/27 - (16*F[1, 1, 4]*F[1, 1, 5]*
        F[1, 1, 6]^2)/9 - (112*F[1, 1, 1]*F[1, 1, 6]^3)/27 + 
      (8*F[1, 1, 2]*F[1, 1, 6]^3)/9 + (16*F[1, 1, 3]*F[1, 1, 6]^3)/9 + 
      (776*F[1, 1, 4]*F[1, 1, 6]^3)/81 - (2*F[1, 1, 6]^4)/9 + 
      (16*F[3, 31]*F[1, 1, 7])/27 + (4*F[3, 32]*F[1, 1, 7])/9 - 
      (32*F[3, 34]*F[1, 1, 7])/9 - (4*F[3, 37]*F[1, 1, 7])/27 + 
      (4*F[3, 40]*F[1, 1, 7])/9 + (8*F[1, 1, 1]^2*F[1, 1, 4]*F[1, 1, 7])/9 - 
      (16*F[1, 1, 1]*F[1, 1, 4]^2*F[1, 1, 7])/9 + 
      (116*F[1, 1, 4]^3*F[1, 1, 7])/81 + (32*F[1, 1, 4]*F[1, 1, 5]^2*
        F[1, 1, 7])/27 - (8*F[1, 1, 5]^3*F[1, 1, 7])/27 + 
      (40*F[1, 1, 1]^2*F[1, 1, 6]*F[1, 1, 7])/27 - 
      (32*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 7])/27 - 
      (16*F[1, 1, 4]^2*F[1, 1, 6]*F[1, 1, 7])/27 + 
      (4*F[1, 1, 5]^2*F[1, 1, 6]*F[1, 1, 7])/9 + 
      (80*F[1, 1, 1]*F[1, 1, 6]^2*F[1, 1, 7])/27 - 
      (64*F[1, 1, 4]*F[1, 1, 6]^2*F[1, 1, 7])/9 + 
      (4*F[1, 1, 5]*F[1, 1, 6]^2*F[1, 1, 7])/9 - 
      (320*F[1, 1, 6]^3*F[1, 1, 7])/81 + (16*F[1, 1, 1]*F[1, 1, 4]*
        F[1, 1, 7]^2)/9 - (26*F[1, 1, 4]^2*F[1, 1, 7]^2)/27 - 
      (8*F[1, 1, 5]^2*F[1, 1, 7]^2)/27 + (80*F[1, 1, 1]*F[1, 1, 6]*
        F[1, 1, 7]^2)/27 - (16*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 7]^2)/27 - 
      (208*F[1, 1, 6]^2*F[1, 1, 7]^2)/27 + (188*F[1, 1, 4]*F[1, 1, 7]^3)/81 + 
      (248*F[1, 1, 6]*F[1, 1, 7]^3)/81 + (62*F[1, 1, 7]^4)/81 - 
      (16*F[3, 1]*F[1, 1, 8])/9 - (14*F[3, 4]*F[1, 1, 8])/27 - 
      (32*F[3, 6]*F[1, 1, 8])/27 - (2*F[3, 12]*F[1, 1, 8])/27 - 
      (32*F[3, 14]*F[1, 1, 8])/27 - (14*F[3, 18]*F[1, 1, 8])/9 + 
      (16*F[3, 21]*F[1, 1, 8])/27 - (136*F[1, 1, 1]^3*F[1, 1, 8])/81 + 
      (100*F[1, 1, 1]^2*F[1, 1, 3]*F[1, 1, 8])/27 - 
      (22*F[1, 1, 1]*F[1, 1, 3]^2*F[1, 1, 8])/27 - 
      (4*F[1, 1, 3]^3*F[1, 1, 8])/3 + (4*F[1, 1, 1]^2*F[1, 1, 4]*F[1, 1, 8])/
       9 - (44*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8])/27 - 
      (2*F[1, 1, 3]^2*F[1, 1, 4]*F[1, 1, 8])/27 - 
      (22*F[1, 1, 1]*F[1, 1, 4]^2*F[1, 1, 8])/9 + 
      (142*F[1, 1, 3]*F[1, 1, 4]^2*F[1, 1, 8])/27 - 
      (116*F[1, 1, 4]^3*F[1, 1, 8])/81 - (16*F[1, 1, 4]*F[1, 1, 5]^2*
        F[1, 1, 8])/27 + (16*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 8])/9 - 
      (16*F[1, 1, 4]^2*F[1, 1, 6]*F[1, 1, 8])/9 + 
      (32*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 8])/9 + 
      (80*F[1, 1, 1]*F[1, 1, 6]^2*F[1, 1, 8])/27 - 
      (128*F[1, 1, 4]*F[1, 1, 6]^2*F[1, 1, 8])/27 - 
      (16*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 8])/9 + 
      (16*F[1, 1, 4]^2*F[1, 1, 7]*F[1, 1, 8])/9 - 
      (64*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8])/27 + 
      (4*F[1, 1, 5]^2*F[1, 1, 7]*F[1, 1, 8])/27 - 
      (80*F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 8])/27 + 
      (80*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 8])/27 - 
      (8*F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 8])/9 + 
      (4*F[1, 1, 6]^2*F[1, 1, 7]*F[1, 1, 8])/9 + 
      (32*F[1, 1, 4]*F[1, 1, 7]^2*F[1, 1, 8])/27 + 
      (16*F[1, 1, 5]*F[1, 1, 7]^2*F[1, 1, 8])/27 - 
      (8*F[1, 1, 7]^3*F[1, 1, 8])/27 + (68*F[1, 1, 1]^2*F[1, 1, 8]^2)/27 - 
      (2*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 8]^2)/9 - 
      (25*F[1, 1, 3]^2*F[1, 1, 8]^2)/9 + (86*F[1, 1, 1]*F[1, 1, 4]*
        F[1, 1, 8]^2)/27 - (2*F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8]^2)/3 - 
      (55*F[1, 1, 4]^2*F[1, 1, 8]^2)/27 - (16*F[1, 1, 4]*F[1, 1, 5]*
        F[1, 1, 8]^2)/27 - (32*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 8]^2)/9 - 
      (80*F[1, 1, 6]^2*F[1, 1, 8]^2)/27 + (112*F[1, 1, 4]*F[1, 1, 7]*
        F[1, 1, 8]^2)/27 + (4*F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8]^2)/27 + 
      (92*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 8]^2)/27 - 
      (16*F[1, 1, 7]^2*F[1, 1, 8]^2)/27 + (200*F[1, 1, 1]*F[1, 1, 8]^3)/81 - 
      (4*F[1, 1, 3]*F[1, 1, 8]^3)/3 - (92*F[1, 1, 4]*F[1, 1, 8]^3)/81 + 
      (58*F[1, 1, 8]^4)/81 + (112*F[3, 3]*F[1, 1, 9])/81 - 
      (2*F[3, 5]*F[1, 1, 9])/81 - (64*F[3, 11]*F[1, 1, 9])/81 - 
      (82*F[3, 13]*F[1, 1, 9])/81 + (34*F[3, 17]*F[1, 1, 9])/27 - 
      (32*F[3, 20]*F[1, 1, 9])/81 + (296*F[1, 1, 2]^3*F[1, 1, 9])/243 + 
      (4*F[1, 1, 2]^2*F[1, 1, 4]*F[1, 1, 9])/3 + 
      (2*F[1, 1, 2]*F[1, 1, 4]^2*F[1, 1, 9])/27 + 
      (172*F[1, 1, 4]^3*F[1, 1, 9])/243 - (28*F[1, 1, 2]^2*F[1, 1, 5]*
        F[1, 1, 9])/9 + (4*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9])/9 - 
      (46*F[1, 1, 4]^2*F[1, 1, 5]*F[1, 1, 9])/27 + 
      (82*F[1, 1, 2]*F[1, 1, 5]^2*F[1, 1, 9])/81 - 
      (82*F[1, 1, 4]*F[1, 1, 5]^2*F[1, 1, 9])/81 + 
      (220*F[1, 1, 5]^3*F[1, 1, 9])/243 + (16*F[1, 1, 3]^2*F[1, 1, 6]*
        F[1, 1, 9])/27 - (32*F[1, 1, 3]*F[1, 1, 6]^2*F[1, 1, 9])/9 + 
      (16*F[1, 1, 6]^3*F[1, 1, 9])/9 - (188*F[1, 1, 2]^2*F[1, 1, 9]^2)/81 - 
      (98*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9]^2)/81 + 
      (109*F[1, 1, 4]^2*F[1, 1, 9]^2)/81 + 
      (50*F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 9]^2)/81 - 
      (50*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9]^2)/81 + 
      (59*F[1, 1, 5]^2*F[1, 1, 9]^2)/27 + (16*F[1, 1, 3]*F[1, 1, 6]*
        F[1, 1, 9]^2)/27 + (16*F[1, 1, 6]^2*F[1, 1, 9]^2)/9 - 
      (56*F[1, 1, 2]*F[1, 1, 9]^3)/27 + (28*F[1, 1, 4]*F[1, 1, 9]^3)/27 + 
      (28*F[1, 1, 5]*F[1, 1, 9]^3)/27 - (32*F[1, 1, 6]*F[1, 1, 9]^3)/27 - 
      (83*F[1, 1, 9]^4)/162 + (16*F[3, 51]*F[1, 1, 10])/27 + 
      (4*F[3, 52]*F[1, 1, 10])/9 - (32*F[3, 54]*F[1, 1, 10])/9 - 
      (4*F[3, 56]*F[1, 1, 10])/27 + (4*F[3, 59]*F[1, 1, 10])/9 - 
      (8*F[1, 1, 3]^3*F[1, 1, 10])/27 + (44*F[1, 1, 4]^3*F[1, 1, 10])/81 - 
      (20*F[1, 1, 3]^2*F[1, 1, 6]*F[1, 1, 10])/27 - 
      (8*F[1, 1, 4]^2*F[1, 1, 6]*F[1, 1, 10])/27 + 
      (4*F[1, 1, 3]*F[1, 1, 6]^2*F[1, 1, 10])/9 + 
      (8*F[1, 1, 4]*F[1, 1, 6]^2*F[1, 1, 10])/27 + 
      (88*F[1, 1, 6]^3*F[1, 1, 10])/81 - (4*F[1, 1, 4]^2*F[1, 1, 7]*
        F[1, 1, 10])/9 + (4*F[1, 1, 4]*F[1, 1, 7]^2*F[1, 1, 10])/9 - 
      (4*F[1, 1, 7]^3*F[1, 1, 10])/27 + (4*F[1, 1, 3]^2*F[1, 1, 9]*
        F[1, 1, 10])/27 + (40*F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 9]*F[1, 1, 10])/
       27 + (4*F[1, 1, 6]^2*F[1, 1, 9]*F[1, 1, 10])/9 + 
      (4*F[1, 1, 3]*F[1, 1, 9]^2*F[1, 1, 10])/27 - 
      (20*F[1, 1, 6]*F[1, 1, 9]^2*F[1, 1, 10])/27 - 
      (8*F[1, 1, 9]^3*F[1, 1, 10])/27 - (8*F[1, 1, 3]^2*F[1, 1, 10]^2)/27 - 
      (2*F[1, 1, 4]^2*F[1, 1, 10]^2)/27 - 
      (8*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 10]^2)/27 + 
      (16*F[1, 1, 6]^2*F[1, 1, 10]^2)/27 + 
      (4*F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 10]^2)/9 - 
      (2*F[1, 1, 7]^2*F[1, 1, 10]^2)/9 + (16*F[1, 1, 3]*F[1, 1, 9]*
        F[1, 1, 10]^2)/27 - (8*F[1, 1, 9]^2*F[1, 1, 10]^2)/27 - 
      (28*F[1, 1, 4]*F[1, 1, 10]^3)/81 - (80*F[1, 1, 6]*F[1, 1, 10]^3)/81 - 
      (4*F[1, 1, 7]*F[1, 1, 10]^3)/27 + (68*F[1, 1, 10]^4)/81 - 
      (68*F[1, 1, 1]^2*F[2, 1, 1])/27 - (16*F[1, 1, 1]*F[1, 1, 3]*F[2, 1, 1])/
       3 - (88*F[1, 1, 3]^2*F[2, 1, 1])/27 - 
      (280*F[1, 1, 1]*F[1, 1, 4]*F[2, 1, 1])/27 - 
      (280*F[1, 1, 3]*F[1, 1, 4]*F[2, 1, 1])/27 - 
      (104*F[1, 1, 1]*F[1, 1, 8]*F[2, 1, 1])/27 - 
      (104*F[1, 1, 3]*F[1, 1, 8]*F[2, 1, 1])/27 + 
      (44*F[1, 1, 1]^2*F[2, 1, 2])/27 - (64*F[1, 1, 1]*F[1, 1, 3]*F[2, 1, 2])/
       27 - (40*F[1, 1, 1]*F[1, 1, 4]*F[2, 1, 2])/9 + 
      (224*F[1, 1, 3]*F[1, 1, 4]*F[2, 1, 2])/27 + 
      (76*F[1, 1, 4]^2*F[2, 1, 2])/27 - (64*F[1, 1, 1]*F[1, 1, 8]*F[2, 1, 2])/
       27 + (32*F[1, 1, 3]*F[1, 1, 8]*F[2, 1, 2])/9 - 
      (64*F[1, 1, 4]*F[1, 1, 8]*F[2, 1, 2])/27 - (16*F[1, 1, 8]^2*F[2, 1, 2])/
       9 + (16*F[2, 1, 2]^2)/9 - (44*F[1, 1, 2]^2*F[2, 1, 3])/27 - 
      (8*F[1, 1, 2]*F[1, 1, 4]*F[2, 1, 3])/27 - 4*F[1, 1, 4]^2*F[2, 1, 3] + 
      (128*F[1, 1, 2]*F[1, 1, 5]*F[2, 1, 3])/81 - 
      (400*F[1, 1, 4]*F[1, 1, 5]*F[2, 1, 3])/81 + 
      (16*F[1, 1, 5]^2*F[2, 1, 3])/27 + (128*F[1, 1, 2]*F[1, 1, 9]*
        F[2, 1, 3])/81 + (176*F[1, 1, 4]*F[1, 1, 9]*F[2, 1, 3])/81 - 
      (80*F[1, 1, 5]*F[1, 1, 9]*F[2, 1, 3])/27 + (16*F[1, 1, 9]^2*F[2, 1, 3])/
       9 - (16*F[2, 1, 3]^2)/9 + (68*F[1, 1, 2]^2*F[2, 1, 4])/27 + 
      (8*F[1, 1, 2]*F[1, 1, 4]*F[2, 1, 4])/9 + 
      (304*F[1, 1, 2]*F[1, 1, 5]*F[2, 1, 4])/81 + 
      (8*F[1, 1, 4]*F[1, 1, 5]*F[2, 1, 4])/9 + (136*F[1, 1, 5]^2*F[2, 1, 4])/
       81 + (184*F[1, 1, 2]*F[1, 1, 9]*F[2, 1, 4])/81 + 
      (184*F[1, 1, 5]*F[1, 1, 9]*F[2, 1, 4])/81 - (8*F[1, 1, 4]^2*F[2, 1, 6])/
       3 - (16*F[1, 1, 4]*F[1, 1, 6]*F[2, 1, 6])/3 - 
      (8*F[1, 1, 6]^2*F[2, 1, 6])/3 + (32*F[1, 1, 4]*F[1, 1, 7]*F[2, 1, 6])/
       9 - (32*F[1, 1, 6]*F[1, 1, 7]*F[2, 1, 6])/9 - (16*F[2, 1, 6]^2)/9 + 
      (64*F[1, 1, 4]*F[1, 1, 5]*F[2, 1, 7])/27 + 
      (64*F[1, 1, 4]*F[1, 1, 7]*F[2, 1, 7])/27 - 
      (16*F[1, 1, 5]*F[1, 1, 7]*F[2, 1, 7])/27 - (16*F[1, 1, 7]^2*F[2, 1, 7])/
       27 - (32*F[1, 1, 1]*F[1, 1, 4]*F[2, 1, 8])/9 + 
      (32*F[1, 1, 4]^2*F[2, 1, 8])/9 - (160*F[1, 1, 1]*F[1, 1, 6]*F[2, 1, 8])/
       27 + (592*F[1, 1, 4]*F[1, 1, 6]*F[2, 1, 8])/27 + 
      (272*F[1, 1, 6]^2*F[2, 1, 8])/27 + (32*F[1, 1, 4]*F[1, 1, 7]*
        F[2, 1, 8])/3 + (256*F[1, 1, 6]*F[1, 1, 7]*F[2, 1, 8])/27 + 
      (32*F[1, 1, 4]*F[1, 1, 8]*F[2, 1, 8])/9 + 
      (160*F[1, 1, 6]*F[1, 1, 8]*F[2, 1, 8])/27 - (8*F[2, 1, 8]^2)/9 - 
      (68*F[1, 1, 1]^2*F[2, 1, 9])/27 - (8*F[1, 1, 1]*F[1, 1, 3]*F[2, 1, 9])/
       3 - (88*F[1, 1, 1]*F[1, 1, 4]*F[2, 1, 9])/27 - 
      (112*F[1, 1, 1]*F[1, 1, 8]*F[2, 1, 9])/27 - 
      (8*F[1, 1, 3]*F[1, 1, 8]*F[2, 1, 9])/3 - 
      (88*F[1, 1, 4]*F[1, 1, 8]*F[2, 1, 9])/27 - (56*F[1, 1, 8]^2*F[2, 1, 9])/
       27 - (160*F[1, 1, 4]*F[1, 1, 7]*F[2, 1, 10])/27 - 
      (160*F[1, 1, 6]*F[1, 1, 7]*F[2, 1, 10])/27 + 
      (16*F[1, 1, 7]^2*F[2, 1, 10])/27 - (160*F[1, 1, 4]*F[1, 1, 8]*
        F[2, 1, 10])/27 - (160*F[1, 1, 6]*F[1, 1, 8]*F[2, 1, 10])/27 + 
      (16*F[1, 1, 7]*F[1, 1, 8]*F[2, 1, 10])/27 + 
      (68*F[1, 1, 2]^2*F[2, 1, 11])/27 + (8*F[1, 1, 2]*F[1, 1, 4]*
        F[2, 1, 11])/9 + (184*F[1, 1, 2]*F[1, 1, 5]*F[2, 1, 11])/81 + 
      (304*F[1, 1, 2]*F[1, 1, 9]*F[2, 1, 11])/81 + 
      (8*F[1, 1, 4]*F[1, 1, 9]*F[2, 1, 11])/9 + 
      (184*F[1, 1, 5]*F[1, 1, 9]*F[2, 1, 11])/81 + 
      (136*F[1, 1, 9]^2*F[2, 1, 11])/81 - (64*F[1, 1, 3]*F[1, 1, 6]*
        F[2, 1, 13])/27 - (16*F[1, 1, 3]*F[1, 1, 10]*F[2, 1, 13])/27 - 
      (64*F[1, 1, 6]*F[1, 1, 10]*F[2, 1, 13])/27 - 
      (16*F[1, 1, 10]^2*F[2, 1, 13])/27 - (64*F[1, 1, 6]^2*F[2, 1, 14])/9 - 
      (32*F[1, 1, 6]*F[1, 1, 10]*F[2, 1, 14])/9 - (8*F[2, 1, 14]^2)/9 - 
      (64*F[1, 1, 6]*F[1, 1, 9]*F[2, 1, 15])/27 - 
      (64*F[1, 1, 6]*F[1, 1, 10]*F[2, 1, 15])/27 - 
      (16*F[1, 1, 9]*F[1, 1, 10]*F[2, 1, 15])/27 - 
      (16*F[1, 1, 10]^2*F[2, 1, 15])/27 - (553*F[1, 1, 1]^2*tci[1, 1]^2)/18 + 
      (4*F[1, 1, 1]*F[1, 1, 2]*tci[1, 1]^2)/3 - 
      (283*F[1, 1, 2]^2*tci[1, 1]^2)/162 + 
      (317*F[1, 1, 1]*F[1, 1, 3]*tci[1, 1]^2)/27 - 
      (17*F[1, 1, 3]^2*tci[1, 1]^2)/18 + (29*F[1, 1, 1]*F[1, 1, 4]*
        tci[1, 1]^2)/9 - (493*F[1, 1, 2]*F[1, 1, 4]*tci[1, 1]^2)/81 + 
      (37*F[1, 1, 3]*F[1, 1, 4]*tci[1, 1]^2)/18 + 
      (361*F[1, 1, 4]^2*tci[1, 1]^2)/54 + (25*F[1, 1, 2]*F[1, 1, 5]*
        tci[1, 1]^2)/243 - (745*F[1, 1, 4]*F[1, 1, 5]*tci[1, 1]^2)/162 - 
      (647*F[1, 1, 5]^2*tci[1, 1]^2)/324 + 
      (16*F[1, 1, 1]*F[1, 1, 6]*tci[1, 1]^2)/9 + 
      (2*F[1, 1, 2]*F[1, 1, 6]*tci[1, 1]^2)/3 - 
      (16*F[1, 1, 3]*F[1, 1, 6]*tci[1, 1]^2)/27 - 
      (422*F[1, 1, 4]*F[1, 1, 6]*tci[1, 1]^2)/81 + 
      (32*F[1, 1, 5]*F[1, 1, 6]*tci[1, 1]^2)/9 - 
      (239*F[1, 1, 6]^2*tci[1, 1]^2)/81 - (16*F[1, 1, 1]*F[1, 1, 7]*
        tci[1, 1]^2)/9 - (5*F[1, 1, 4]*F[1, 1, 7]*tci[1, 1]^2)/81 - 
      (176*F[1, 1, 5]*F[1, 1, 7]*tci[1, 1]^2)/81 + 
      (160*F[1, 1, 6]*F[1, 1, 7]*tci[1, 1]^2)/81 - 
      (340*F[1, 1, 7]^2*tci[1, 1]^2)/81 + (191*F[1, 1, 1]*F[1, 1, 8]*
        tci[1, 1]^2)/9 - (2599*F[1, 1, 3]*F[1, 1, 8]*tci[1, 1]^2)/162 - 
      (1027*F[1, 1, 4]*F[1, 1, 8]*tci[1, 1]^2)/162 - 
      (32*F[1, 1, 5]*F[1, 1, 8]*tci[1, 1]^2)/27 - 
      (536*F[1, 1, 6]*F[1, 1, 8]*tci[1, 1]^2)/81 + 
      (188*F[1, 1, 7]*F[1, 1, 8]*tci[1, 1]^2)/81 + 
      (374*F[1, 1, 8]^2*tci[1, 1]^2)/81 + (601*F[1, 1, 2]*F[1, 1, 9]*
        tci[1, 1]^2)/243 + (F[1, 1, 3]*F[1, 1, 9]*tci[1, 1]^2)/3 + 
      (311*F[1, 1, 4]*F[1, 1, 9]*tci[1, 1]^2)/162 - 
      (307*F[1, 1, 5]*F[1, 1, 9]*tci[1, 1]^2)/486 + 
      (64*F[1, 1, 6]*F[1, 1, 9]*tci[1, 1]^2)/81 + 
      (613*F[1, 1, 9]^2*tci[1, 1]^2)/972 - 
      (4*F[1, 1, 3]*F[1, 1, 10]*tci[1, 1]^2)/27 + 
      (139*F[1, 1, 4]*F[1, 1, 10]*tci[1, 1]^2)/81 - 
      (F[1, 1, 7]*F[1, 1, 10]*tci[1, 1]^2)/3 + 
      (16*F[1, 1, 9]*F[1, 1, 10]*tci[1, 1]^2)/81 - 
      (7*F[1, 1, 10]^2*tci[1, 1]^2)/27 - (64*F[1, 1, 6]*F[1, 2, 2]*
        tci[1, 1]^2)/27 - (16*F[1, 1, 10]*F[1, 2, 2]*tci[1, 1]^2)/27 - 
      (16*F[1, 1, 4]*F[1, 2, 3]*tci[1, 1]^2)/9 - 
      (16*F[1, 1, 6]*F[1, 2, 3]*tci[1, 1]^2)/3 + 
      (32*F[1, 1, 7]*F[1, 2, 3]*tci[1, 1]^2)/9 - 
      (16*F[1, 2, 3]^2*tci[1, 1]^2)/9 + (104*F[1, 1, 2]*F[1, 2, 6]*
        tci[1, 1]^2)/27 + 8*F[1, 1, 4]*F[1, 2, 6]*tci[1, 1]^2 + 
      (400*F[1, 1, 5]*F[1, 2, 6]*tci[1, 1]^2)/81 - 
      (176*F[1, 1, 9]*F[1, 2, 6]*tci[1, 1]^2)/81 - 
      (16*F[1, 2, 6]^2*tci[1, 1]^2)/9 + (160*F[1, 1, 4]*F[1, 2, 8]*
        tci[1, 1]^2)/27 + (160*F[1, 1, 6]*F[1, 2, 8]*tci[1, 1]^2)/27 + 
      (16*F[1, 1, 7]*F[1, 2, 8]*tci[1, 1]^2)/3 + 
      (160*F[1, 1, 8]*F[1, 2, 8]*tci[1, 1]^2)/27 - 
      (119*F[2, 1, 1]*tci[1, 1]^2)/3 + (97*F[2, 1, 2]*tci[1, 1]^2)/27 - 
      (91*F[2, 1, 3]*tci[1, 1]^2)/27 + (F[2, 1, 4]*tci[1, 1]^2)/9 - 
      (56*F[2, 1, 6]*tci[1, 1]^2)/27 + (32*F[2, 1, 8]*tci[1, 1]^2)/9 - 
      (559*F[2, 1, 9]*tci[1, 1]^2)/27 - (160*F[2, 1, 10]*tci[1, 1]^2)/27 + 
      (F[2, 1, 11]*tci[1, 1]^2)/9 - (F[2, 1, 13]*tci[1, 1]^2)/3 - 
      (F[2, 1, 15]*tci[1, 1]^2)/3 - (172*tci[1, 1]^4)/405 + 
      (128*F[3, 1]*tci[1, 2])/9 - (16*F[3, 3]*tci[1, 2])/9 - 
      (28*F[3, 4]*tci[1, 2])/9 + (2*F[3, 5]*tci[1, 2])/9 + 
      (248*F[3, 6]*tci[1, 2])/27 + (16*F[3, 11]*tci[1, 2])/9 + 
      (44*F[3, 12]*tci[1, 2])/27 - (2*F[3, 13]*tci[1, 2])/9 + 
      (40*F[3, 14]*tci[1, 2])/9 - (10*F[3, 17]*tci[1, 2])/9 + 
      8*F[3, 18]*tci[1, 2] + (64*F[3, 20]*tci[1, 2])/27 - 
      (128*F[3, 21]*tci[1, 2])/27 + (64*F[3, 31]*tci[1, 2])/27 + 
      (16*F[3, 32]*tci[1, 2])/3 + (8*F[3, 33]*tci[1, 2])/9 + 
      (160*F[3, 34]*tci[1, 2])/9 + (16*F[3, 36]*tci[1, 2])/9 - 
      (16*F[3, 37]*tci[1, 2])/27 + (16*F[3, 40]*tci[1, 2])/9 - 
      (16*F[3, 44]*tci[1, 2])/9 + (32*F[3, 69]*tci[1, 2])/27 + 
      (2240*F[1, 1, 1]^3*tci[1, 2])/81 - (2*F[1, 1, 1]^2*F[1, 1, 2]*
        tci[1, 2])/3 - (4*F[1, 1, 1]*F[1, 1, 2]^2*tci[1, 2])/3 + 
      (22*F[1, 1, 2]^3*tci[1, 2])/27 - (80*F[1, 1, 1]^2*F[1, 1, 3]*tci[1, 2])/
       9 - (256*F[1, 1, 1]*F[1, 1, 3]^2*tci[1, 2])/27 + 
      (32*F[1, 1, 3]^3*tci[1, 2])/81 - (316*F[1, 1, 1]^2*F[1, 1, 4]*
        tci[1, 2])/27 + (176*F[1, 1, 2]^2*F[1, 1, 4]*tci[1, 2])/27 + 
      (428*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4]*tci[1, 2])/27 - 
      (26*F[1, 1, 3]^2*F[1, 1, 4]*tci[1, 2])/27 + 
      (20*F[1, 1, 1]*F[1, 1, 4]^2*tci[1, 2])/27 + 
      (52*F[1, 1, 2]*F[1, 1, 4]^2*tci[1, 2])/27 - 
      (170*F[1, 1, 3]*F[1, 1, 4]^2*tci[1, 2])/27 - 4*F[1, 1, 4]^3*tci[1, 2] - 
      (44*F[1, 1, 2]^2*F[1, 1, 5]*tci[1, 2])/81 - 
      (380*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5]*tci[1, 2])/81 + 
      (404*F[1, 1, 4]^2*F[1, 1, 5]*tci[1, 2])/81 - 
      (206*F[1, 1, 2]*F[1, 1, 5]^2*tci[1, 2])/81 + 
      (278*F[1, 1, 4]*F[1, 1, 5]^2*tci[1, 2])/81 - 
      (28*F[1, 1, 5]^3*tci[1, 2])/27 + (14*F[1, 1, 1]^2*F[1, 1, 6]*tci[1, 2])/
       9 - (4*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 6]*tci[1, 2])/3 + 
      (2*F[1, 1, 2]^2*F[1, 1, 6]*tci[1, 2])/3 + 
      (32*F[1, 1, 3]^2*F[1, 1, 6]*tci[1, 2])/27 - 
      (32*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 6]*tci[1, 2])/9 + 
      (16*F[1, 1, 4]^2*F[1, 1, 6]*tci[1, 2])/27 - 
      (32*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 6]*tci[1, 2])/9 + 
      (16*F[1, 1, 5]^2*F[1, 1, 6]*tci[1, 2])/9 - 
      (20*F[1, 1, 1]*F[1, 1, 6]^2*tci[1, 2])/27 + 
      (4*F[1, 1, 2]*F[1, 1, 6]^2*tci[1, 2])/3 - 
      (32*F[1, 1, 3]*F[1, 1, 6]^2*tci[1, 2])/9 - 
      (56*F[1, 1, 4]*F[1, 1, 6]^2*tci[1, 2])/27 + 
      (16*F[1, 1, 5]*F[1, 1, 6]^2*tci[1, 2])/9 - (584*F[1, 1, 6]^3*tci[1, 2])/
       81 - (8*F[1, 1, 1]^2*F[1, 1, 7]*tci[1, 2])/9 + 
      (32*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 7]*tci[1, 2])/9 - 
      (20*F[1, 1, 4]^2*F[1, 1, 7]*tci[1, 2])/27 + 
      (64*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 7]*tci[1, 2])/27 - 
      (4*F[1, 1, 5]^2*F[1, 1, 7]*tci[1, 2])/3 + 
      (32*F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 7]*tci[1, 2])/27 - 
      (112*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 7]*tci[1, 2])/27 + 
      (8*F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 7]*tci[1, 2])/9 + 
      (100*F[1, 1, 6]^2*F[1, 1, 7]*tci[1, 2])/27 - 
      (16*F[1, 1, 1]*F[1, 1, 7]^2*tci[1, 2])/9 + 
      (44*F[1, 1, 4]*F[1, 1, 7]^2*tci[1, 2])/9 - 
      (16*F[1, 1, 5]*F[1, 1, 7]^2*tci[1, 2])/27 + 
      (32*F[1, 1, 6]*F[1, 1, 7]^2*tci[1, 2])/9 - (212*F[1, 1, 7]^3*tci[1, 2])/
       81 - (112*F[1, 1, 1]^2*F[1, 1, 8]*tci[1, 2])/27 - 
      (100*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 8]*tci[1, 2])/27 + 
      (94*F[1, 1, 3]^2*F[1, 1, 8]*tci[1, 2])/9 - 
      (20*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8]*tci[1, 2])/27 - 
      (200*F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8]*tci[1, 2])/27 + 
      (50*F[1, 1, 4]^2*F[1, 1, 8]*tci[1, 2])/9 + 
      (32*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 8]*tci[1, 2])/27 + 
      (16*F[1, 1, 5]^2*F[1, 1, 8]*tci[1, 2])/27 - 
      (16*F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 8]*tci[1, 2])/9 + 
      (80*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 8]*tci[1, 2])/9 - 
      (32*F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 8]*tci[1, 2])/9 + 
      (208*F[1, 1, 6]^2*F[1, 1, 8]*tci[1, 2])/27 + 
      (16*F[1, 1, 1]*F[1, 1, 7]*F[1, 1, 8]*tci[1, 2])/9 - 
      (112*F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 8]*tci[1, 2])/27 + 
      (56*F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8]*tci[1, 2])/27 - 
      (8*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 8]*tci[1, 2])/9 - 
      (16*F[1, 1, 7]^2*F[1, 1, 8]*tci[1, 2])/27 - 
      (416*F[1, 1, 1]*F[1, 1, 8]^2*tci[1, 2])/27 + 
      (94*F[1, 1, 3]*F[1, 1, 8]^2*tci[1, 2])/9 + 
      (134*F[1, 1, 4]*F[1, 1, 8]^2*tci[1, 2])/27 + 
      (16*F[1, 1, 5]*F[1, 1, 8]^2*tci[1, 2])/27 + 
      (32*F[1, 1, 6]*F[1, 1, 8]^2*tci[1, 2])/9 - 
      (112*F[1, 1, 7]*F[1, 1, 8]^2*tci[1, 2])/27 - 
      (232*F[1, 1, 8]^3*tci[1, 2])/81 - (236*F[1, 1, 2]^2*F[1, 1, 9]*
        tci[1, 2])/81 - (188*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9]*tci[1, 2])/81 - 
      (172*F[1, 1, 4]^2*F[1, 1, 9]*tci[1, 2])/81 + 
      (68*F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 9]*tci[1, 2])/27 + 
      (92*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9]*tci[1, 2])/27 + 
      (82*F[1, 1, 5]^2*F[1, 1, 9]*tci[1, 2])/81 - 
      (32*F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 9]*tci[1, 2])/27 + 
      (32*F[1, 1, 6]^2*F[1, 1, 9]*tci[1, 2])/9 - 
      (46*F[1, 1, 2]*F[1, 1, 9]^2*tci[1, 2])/81 - 
      (218*F[1, 1, 4]*F[1, 1, 9]^2*tci[1, 2])/81 + 
      (50*F[1, 1, 5]*F[1, 1, 9]^2*tci[1, 2])/81 - 
      (16*F[1, 1, 6]*F[1, 1, 9]^2*tci[1, 2])/27 - (28*F[1, 1, 9]^3*tci[1, 2])/
       27 + (8*F[1, 1, 3]^2*F[1, 1, 10]*tci[1, 2])/27 - 
      (44*F[1, 1, 4]^2*F[1, 1, 10]*tci[1, 2])/27 - 
      (8*F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 10]*tci[1, 2])/9 + 
      (16*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 10]*tci[1, 2])/27 - 
      (20*F[1, 1, 6]^2*F[1, 1, 10]*tci[1, 2])/27 + 
      (8*F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 10]*tci[1, 2])/9 - 
      (4*F[1, 1, 7]^2*F[1, 1, 10]*tci[1, 2])/9 - 
      (8*F[1, 1, 3]*F[1, 1, 9]*F[1, 1, 10]*tci[1, 2])/27 - 
      (40*F[1, 1, 6]*F[1, 1, 9]*F[1, 1, 10]*tci[1, 2])/27 - 
      (4*F[1, 1, 9]^2*F[1, 1, 10]*tci[1, 2])/27 + 
      (4*F[1, 1, 4]*F[1, 1, 10]^2*tci[1, 2])/27 + 
      (8*F[1, 1, 6]*F[1, 1, 10]^2*tci[1, 2])/27 - 
      (4*F[1, 1, 7]*F[1, 1, 10]^2*tci[1, 2])/9 - 
      (16*F[1, 1, 9]*F[1, 1, 10]^2*tci[1, 2])/27 + 
      (28*F[1, 1, 10]^3*tci[1, 2])/81 + (64*F[1, 1, 3]*F[1, 1, 6]*F[1, 2, 2]*
        tci[1, 2])/27 + (16*F[1, 1, 3]*F[1, 1, 10]*F[1, 2, 2]*tci[1, 2])/27 + 
      (64*F[1, 1, 6]*F[1, 1, 10]*F[1, 2, 2]*tci[1, 2])/27 + 
      (16*F[1, 1, 10]^2*F[1, 2, 2]*tci[1, 2])/27 + 
      (8*F[1, 1, 4]^2*F[1, 2, 3]*tci[1, 2])/3 + 
      (16*F[1, 1, 4]*F[1, 1, 6]*F[1, 2, 3]*tci[1, 2])/3 + 
      (8*F[1, 1, 6]^2*F[1, 2, 3]*tci[1, 2])/3 - 
      (32*F[1, 1, 4]*F[1, 1, 7]*F[1, 2, 3]*tci[1, 2])/9 + 
      (32*F[1, 1, 6]*F[1, 1, 7]*F[1, 2, 3]*tci[1, 2])/9 - 
      (44*F[1, 1, 2]^2*F[1, 2, 6]*tci[1, 2])/27 - 
      (8*F[1, 1, 2]*F[1, 1, 4]*F[1, 2, 6]*tci[1, 2])/27 - 
      4*F[1, 1, 4]^2*F[1, 2, 6]*tci[1, 2] + 
      (128*F[1, 1, 2]*F[1, 1, 5]*F[1, 2, 6]*tci[1, 2])/81 - 
      (400*F[1, 1, 4]*F[1, 1, 5]*F[1, 2, 6]*tci[1, 2])/81 + 
      (16*F[1, 1, 5]^2*F[1, 2, 6]*tci[1, 2])/27 + 
      (128*F[1, 1, 2]*F[1, 1, 9]*F[1, 2, 6]*tci[1, 2])/81 + 
      (176*F[1, 1, 4]*F[1, 1, 9]*F[1, 2, 6]*tci[1, 2])/81 - 
      (80*F[1, 1, 5]*F[1, 1, 9]*F[1, 2, 6]*tci[1, 2])/27 + 
      (16*F[1, 1, 9]^2*F[1, 2, 6]*tci[1, 2])/9 - 
      (160*F[1, 1, 4]*F[1, 1, 7]*F[1, 2, 8]*tci[1, 2])/27 - 
      (160*F[1, 1, 6]*F[1, 1, 7]*F[1, 2, 8]*tci[1, 2])/27 + 
      (16*F[1, 1, 7]^2*F[1, 2, 8]*tci[1, 2])/27 - 
      (160*F[1, 1, 4]*F[1, 1, 8]*F[1, 2, 8]*tci[1, 2])/27 - 
      (160*F[1, 1, 6]*F[1, 1, 8]*F[1, 2, 8]*tci[1, 2])/27 + 
      (16*F[1, 1, 7]*F[1, 1, 8]*F[1, 2, 8]*tci[1, 2])/27 + 
      (664*F[1, 1, 1]*F[2, 1, 1]*tci[1, 2])/27 + 
      (704*F[1, 1, 3]*F[2, 1, 1]*tci[1, 2])/27 + 
      (560*F[1, 1, 4]*F[2, 1, 1]*tci[1, 2])/27 + 
      (208*F[1, 1, 8]*F[2, 1, 1]*tci[1, 2])/27 + 
      (160*F[1, 1, 1]*F[2, 1, 2]*tci[1, 2])/27 - 
      (256*F[1, 1, 3]*F[2, 1, 2]*tci[1, 2])/27 - 
      (64*F[1, 1, 4]*F[2, 1, 2]*tci[1, 2])/9 + 
      (128*F[1, 1, 8]*F[2, 1, 2]*tci[1, 2])/27 + 
      (104*F[1, 1, 2]*F[2, 1, 3]*tci[1, 2])/27 + 8*F[1, 1, 4]*F[2, 1, 3]*
       tci[1, 2] + (400*F[1, 1, 5]*F[2, 1, 3]*tci[1, 2])/81 - 
      (176*F[1, 1, 9]*F[2, 1, 3]*tci[1, 2])/81 - 
      (32*F[1, 2, 6]*F[2, 1, 3]*tci[1, 2])/9 - 
      (8*F[1, 1, 2]*F[2, 1, 4]*tci[1, 2])/9 - 
      (8*F[1, 1, 5]*F[2, 1, 4]*tci[1, 2])/9 + 
      (16*F[1, 1, 4]*F[2, 1, 6]*tci[1, 2])/9 + 
      (16*F[1, 1, 6]*F[2, 1, 6]*tci[1, 2])/3 - 
      (32*F[1, 1, 7]*F[2, 1, 6]*tci[1, 2])/9 + 
      (32*F[1, 2, 3]*F[2, 1, 6]*tci[1, 2])/9 - 
      (64*F[1, 1, 5]*F[2, 1, 7]*tci[1, 2])/27 - 
      (64*F[1, 1, 7]*F[2, 1, 7]*tci[1, 2])/27 + 
      (32*F[1, 1, 1]*F[2, 1, 8]*tci[1, 2])/9 - 
      (64*F[1, 1, 4]*F[2, 1, 8]*tci[1, 2])/9 - 
      (592*F[1, 1, 6]*F[2, 1, 8]*tci[1, 2])/27 - 
      (32*F[1, 1, 7]*F[2, 1, 8]*tci[1, 2])/3 - 
      (32*F[1, 1, 8]*F[2, 1, 8]*tci[1, 2])/9 + 
      (136*F[1, 1, 1]*F[2, 1, 9]*tci[1, 2])/9 + 
      (16*F[1, 1, 3]*F[2, 1, 9]*tci[1, 2])/3 + 
      (176*F[1, 1, 4]*F[2, 1, 9]*tci[1, 2])/27 + 
      (128*F[1, 1, 8]*F[2, 1, 9]*tci[1, 2])/9 + 
      (160*F[1, 1, 4]*F[2, 1, 10]*tci[1, 2])/27 + 
      (160*F[1, 1, 6]*F[2, 1, 10]*tci[1, 2])/27 + 
      (16*F[1, 1, 7]*F[2, 1, 10]*tci[1, 2])/3 + 
      (160*F[1, 1, 8]*F[2, 1, 10]*tci[1, 2])/27 - 
      (8*F[1, 1, 2]*F[2, 1, 11]*tci[1, 2])/9 - 
      (8*F[1, 1, 9]*F[2, 1, 11]*tci[1, 2])/9 + 
      (64*F[1, 1, 6]*F[2, 1, 13]*tci[1, 2])/27 + 
      (16*F[1, 1, 10]*F[2, 1, 13]*tci[1, 2])/27 + 
      (868*F[1, 1, 1]*tci[1, 2]^3)/81 + (52*F[1, 1, 2]*tci[1, 2]^3)/27 + 
      2*F[1, 1, 3]*tci[1, 2]^3 - (373*F[1, 1, 4]*tci[1, 2]^3)/81 + 
      (587*F[1, 1, 5]*tci[1, 2]^3)/486 + (470*F[1, 1, 6]*tci[1, 2]^3)/81 - 
      (55*F[1, 1, 7]*tci[1, 2]^3)/81 - (272*F[1, 1, 8]*tci[1, 2]^3)/81 - 
      (439*F[1, 1, 9]*tci[1, 2]^3)/486 - (47*F[1, 1, 10]*tci[1, 2]^3)/81 + 
      (F[1, 2, 2]*tci[1, 2]^3)/3 + (56*F[1, 2, 3]*tci[1, 2]^3)/27 - 
      (91*F[1, 2, 6]*tci[1, 2]^3)/27 - (160*F[1, 2, 8]*tci[1, 2]^3)/27 + 
      (56*F[1, 1, 1]*tci[1, 1]^2*tcr[1, 1])/81 + 
      (32*F[1, 1, 3]*tci[1, 1]^2*tcr[1, 1])/81 + 
      (64*F[1, 1, 4]*tci[1, 1]^2*tcr[1, 1])/81 + 
      (32*F[1, 1, 8]*tci[1, 1]^2*tcr[1, 1])/81 - (1192*tci[1, 2]^3*tcr[1, 1])/
       81 + (6053*tci[1, 1]^2*tcr[1, 1]^2)/162 - 
      (116*F[1, 1, 1]*tci[1, 2]*tcr[1, 1]^2)/27 - 
      (116*F[1, 1, 3]*tci[1, 2]*tcr[1, 1]^2)/27 - 
      (4*F[1, 1, 4]*tci[1, 2]*tcr[1, 1]^2)/27 - 
      (116*F[1, 1, 8]*tci[1, 2]*tcr[1, 1]^2)/27 + (40*F[1, 1, 1]*tcr[1, 1]^3)/
       27 + (8*F[1, 1, 3]*tcr[1, 1]^3)/3 + (56*F[1, 1, 4]*tcr[1, 1]^3)/27 + 
      (8*F[1, 1, 8]*tcr[1, 1]^3)/3 - (2216*tci[1, 2]*tcr[1, 1]^3)/81 + 
      (385*tcr[1, 1]^4)/81 - (2*F[1, 1, 1]*tci[1, 1]^2*tcr[1, 2])/3 + 
      (4*F[1, 1, 2]*tci[1, 1]^2*tcr[1, 2])/27 - 
      (2*F[1, 1, 3]*tci[1, 1]^2*tcr[1, 2])/27 - 
      (190*F[1, 1, 4]*tci[1, 1]^2*tcr[1, 2])/27 + 
      (68*F[1, 1, 5]*tci[1, 1]^2*tcr[1, 2])/81 + 
      (16*F[1, 1, 7]*tci[1, 1]^2*tcr[1, 2])/27 - 
      (2*F[1, 1, 8]*tci[1, 1]^2*tcr[1, 2])/27 + 
      (68*F[1, 1, 9]*tci[1, 1]^2*tcr[1, 2])/81 + 
      (16*F[1, 1, 10]*tci[1, 1]^2*tcr[1, 2])/27 + (110*tci[1, 2]^3*tcr[1, 2])/
       9 - 6*tci[1, 1]^2*tcr[1, 1]*tcr[1, 2] + 4*tci[1, 2]*tcr[1, 1]^2*
       tcr[1, 2] - (4*tcr[1, 1]^3*tcr[1, 2])/3 + (52*tci[1, 1]^2*tcr[1, 2]^2)/
       9 - (64*F[1, 1, 4]*tci[1, 2]*tcr[1, 2]^2)/9 - 
      (8*F[1, 1, 5]*tci[1, 2]*tcr[1, 2]^2)/9 + 
      (16*F[1, 1, 6]*tci[1, 2]*tcr[1, 2]^2)/9 - 
      (8*F[1, 1, 9]*tci[1, 2]*tcr[1, 2]^2)/9 + 4*tcr[1, 1]^2*tcr[1, 2]^2 + 
      (8*F[1, 1, 1]*tcr[1, 2]^3)/3 + (8*F[1, 1, 3]*tcr[1, 2]^3)/27 + 
      (56*F[1, 1, 4]*tcr[1, 2]^3)/9 + (8*F[1, 1, 8]*tcr[1, 2]^3)/27 - 
      (16*tci[1, 2]*tcr[1, 2]^3)/3 - 8*tcr[1, 1]*tcr[1, 2]^3 + 
      (38*tcr[1, 2]^4)/9 + (589*tci[1, 1]^2*tcr[2, 1])/9 - 
      (232*F[1, 1, 1]*tci[1, 2]*tcr[2, 1])/27 - 
      (328*F[1, 1, 3]*tci[1, 2]*tcr[2, 1])/27 - 
      (584*F[1, 1, 4]*tci[1, 2]*tcr[2, 1])/27 - 
      (328*F[1, 1, 8]*tci[1, 2]*tcr[2, 1])/27 + 
      (8*F[1, 1, 1]*tcr[1, 1]*tcr[2, 1])/27 + 
      (200*F[1, 1, 3]*tcr[1, 1]*tcr[2, 1])/27 + 
      (328*F[1, 1, 4]*tcr[1, 1]*tcr[2, 1])/27 + 
      (200*F[1, 1, 8]*tcr[1, 1]*tcr[2, 1])/27 - 
      (1000*tci[1, 2]*tcr[1, 1]*tcr[2, 1])/27 + (28*tcr[1, 1]^2*tcr[2, 1])/
       9 - (16*tcr[2, 1]^2)/9 - 8*F[1, 1, 1]*tcr[3, 1] + 
      (8*F[1, 1, 3]*tcr[3, 1])/9 - 8*F[1, 1, 4]*tcr[3, 1] + 
      (8*F[1, 1, 8]*tcr[3, 1])/9 + 16*tci[1, 2]*tcr[3, 1] + 
      8*tcr[1, 1]*tcr[3, 1] - 2*F[1, 1, 1]*tcr[3, 2] - 
      (2*F[1, 1, 3]*tcr[3, 2])/9 - (14*F[1, 1, 4]*tcr[3, 2])/3 - 
      (2*F[1, 1, 8]*tcr[3, 2])/9 + 4*tci[1, 2]*tcr[3, 2] + 
      2*tcr[1, 1]*tcr[3, 2] - (1357*F[1, 1, 1]*tcr[3, 3])/81 + 
      (4306*F[1, 1, 2]*tcr[3, 3])/81 - (49*F[1, 1, 3]*tcr[3, 3])/81 + 
      (6905*F[1, 1, 4]*tcr[3, 3])/81 + (550*F[1, 1, 5]*tcr[3, 3])/81 + 
      (1288*F[1, 1, 6]*tcr[3, 3])/81 + (64*F[1, 1, 7]*tcr[3, 3])/81 + 
      (2063*F[1, 1, 8]*tcr[3, 3])/81 - (1178*F[1, 1, 9]*tcr[3, 3])/81 + 
      (1024*F[1, 1, 10]*tcr[3, 3])/81 - (38*tci[1, 2]*tcr[3, 3])/3 + 
      (1843*tcr[1, 1]*tcr[3, 3])/81 + (16*tcr[4, 2])/3 + 2*tcr[4, 3] + 
      16*tcr[4, 4] + 4*tcr[4, 5]))/2 + 
   (r[q3 - q6 + q7 + q2*q8*s12 - q3*q8*s12 - 3*q7*q8*s12 + q2*q3*q7*s12^2 - 
       q2*q7*q8*s12^2 - q3*q6*s23 + 2*q3*q6*s45 + q2*q8*s45 - q3*q8*s45 - 
       2*q7*q8*s45 + q7^2*q8*s12*s45 + q2*q6*q8*s45^2 - q3*q6*q8*s45^2 - 
       q3*q6*s51 - 2*q6*q7*s51 + q7^2*s51 - q2*q8*s51 + q3*q8*s51 + 
       2*q7*q8*s51 + q2*q7*q8*s12*s51 - q2*q6*q8*s45*s51 + 
       2*q3*q6*q8*s45*s51 + 3*q6*q7*q8*s45*s51 - q7^2*q8*s45*s51 + 
       q2*q3*q7*s51^2 - q6*q7^2*s51^2 + 2*q2*q6*q8*s51^2 - 2*q3*q6*q8*s51^2 - 
       2*q2*q7*q8*s51^2 - 2*q6*q7*q8*s51^2 + q6*q7^2*q8*s45*s51^2 + 
       2*q2*q6*q7*q8*s51^3]*((-2*F[4, 1])/3 - (4*F[4, 3])/9 + F[4, 4] - 
      (29*F[4, 5])/9 + (4*F[4, 7])/3 + (2*F[4, 8])/3 - (34*F[4, 9])/3 - 
      4*F[4, 10] - F[4, 11]/3 + (65*F[4, 12])/9 + F[4, 13] + (2*F[4, 14])/9 - 
      (2*F[4, 16])/3 - F[4, 17]/9 - F[4, 18]/9 - (25*F[4, 20])/27 - 
      F[4, 21]/3 + (2*F[4, 22])/9 - 4*F[4, 26] + 4*F[4, 27] + 
      (26*F[4, 29])/27 - (158*F[4, 30])/27 - (62*F[4, 31])/9 - 
      (4*F[4, 32])/9 + (4*F[4, 33])/3 - (50*F[4, 34])/27 + (23*F[4, 35])/9 + 
      (56*F[4, 36])/27 - (4*F[4, 38])/3 + (16*F[4, 42])/27 - (4*F[4, 44])/9 + 
      (2*F[4, 46])/9 - (4*F[4, 47])/9 + (2*F[4, 55])/9 - (2*F[4, 56])/9 - 
      (2*F[4, 57])/9 + (2*F[4, 58])/9 + (2*F[4, 67])/9 - (16*F[4, 68])/9 - 
      (8*F[4, 69])/3 - 2*F[4, 71] - (16*F[4, 85])/27 + (4*F[4, 86])/3 - 
      (10*F[4, 117])/3 - (16*F[4, 118])/9 - (16*F[4, 134])/27 - 
      (16*F[4, 160])/9 + (4*F[4, 162])/3 - (16*F[4, 163])/3 + 
      (2*F[4, 166])/9 + (16*F[4, 168])/27 - (112*F[4, 175])/27 - 
      (32*F[4, 176])/9 - (4*F[4, 177])/9 + (16*F[4, 179])/9 - 
      (4*F[4, 181])/3 - (16*F[4, 185])/27 - (2*F[3, 4]*F[1, 1, 1])/27 - 
      (56*F[3, 6]*F[1, 1, 1])/27 - (2*F[3, 12]*F[1, 1, 1])/27 - 
      (56*F[3, 14]*F[1, 1, 1])/27 - 2*F[3, 18]*F[1, 1, 1] - 
      (451*F[1, 1, 1]^4)/81 + (56*F[3, 3]*F[1, 1, 2])/27 + 
      (2*F[3, 5]*F[1, 1, 2])/27 - (56*F[3, 11]*F[1, 1, 2])/27 - 
      (2*F[3, 13]*F[1, 1, 2])/27 + 2*F[3, 17]*F[1, 1, 2] + 
      (2*F[1, 1, 1]^3*F[1, 1, 2])/9 + (2*F[1, 1, 1]^2*F[1, 1, 2]^2)/3 + 
      (14*F[1, 1, 1]*F[1, 1, 2]^3)/9 + (289*F[1, 1, 2]^4)/81 - 
      (16*F[3, 1]*F[1, 1, 3])/9 + (14*F[3, 4]*F[1, 1, 3])/27 - 
      (16*F[3, 6]*F[1, 1, 3])/9 - (10*F[3, 12]*F[1, 1, 3])/9 - 
      (16*F[3, 14]*F[1, 1, 3])/27 - (14*F[3, 18]*F[1, 1, 3])/9 + 
      (16*F[3, 21]*F[1, 1, 3])/27 - (136*F[1, 1, 1]^3*F[1, 1, 3])/81 + 
      (28*F[1, 1, 1]^2*F[1, 1, 3]^2)/9 + (152*F[1, 1, 1]*F[1, 1, 3]^3)/81 - 
      (8*F[1, 1, 3]^4)/81 - (32*F[3, 1]*F[1, 1, 4])/3 + 
      (16*F[3, 3]*F[1, 1, 4])/9 + (86*F[3, 4]*F[1, 1, 4])/27 - 
      (2*F[3, 5]*F[1, 1, 4])/9 - (112*F[3, 6]*F[1, 1, 4])/27 - 
      (16*F[3, 11]*F[1, 1, 4])/9 - (10*F[3, 12]*F[1, 1, 4])/27 + 
      (2*F[3, 13]*F[1, 1, 4])/9 - (16*F[3, 14]*F[1, 1, 4])/27 + 
      (10*F[3, 17]*F[1, 1, 4])/9 - (26*F[3, 18]*F[1, 1, 4])/9 - 
      (64*F[3, 20]*F[1, 1, 4])/27 + (32*F[3, 21]*F[1, 1, 4])/9 - 
      (64*F[3, 31]*F[1, 1, 4])/27 - (16*F[3, 32]*F[1, 1, 4])/3 - 
      (8*F[3, 33]*F[1, 1, 4])/9 - (160*F[3, 34]*F[1, 1, 4])/9 - 
      (16*F[3, 36]*F[1, 1, 4])/9 + (16*F[3, 37]*F[1, 1, 4])/27 - 
      (16*F[3, 40]*F[1, 1, 4])/9 + (16*F[3, 44]*F[1, 1, 4])/9 - 
      (32*F[3, 69]*F[1, 1, 4])/27 - (164*F[1, 1, 1]^3*F[1, 1, 4])/81 - 
      (20*F[1, 1, 2]^3*F[1, 1, 4])/27 + 4*F[1, 1, 1]^2*F[1, 1, 3]*
       F[1, 1, 4] - (14*F[1, 1, 1]*F[1, 1, 3]^2*F[1, 1, 4])/9 - 
      (44*F[1, 1, 3]^3*F[1, 1, 4])/81 + (20*F[1, 1, 1]^2*F[1, 1, 4]^2)/3 - 
      (28*F[1, 1, 2]^2*F[1, 1, 4]^2)/9 - (86*F[1, 1, 1]*F[1, 1, 3]*
        F[1, 1, 4]^2)/9 + (19*F[1, 1, 3]^2*F[1, 1, 4]^2)/9 - 
      (56*F[1, 1, 1]*F[1, 1, 4]^3)/81 + (56*F[1, 1, 2]*F[1, 1, 4]^3)/81 + 
      (172*F[1, 1, 3]*F[1, 1, 4]^3)/81 + F[1, 1, 4]^4/3 + 
      (64*F[3, 3]*F[1, 1, 5])/81 + (82*F[3, 5]*F[1, 1, 5])/81 - 
      (112*F[3, 11]*F[1, 1, 5])/81 + (2*F[3, 13]*F[1, 1, 5])/81 + 
      (34*F[3, 17]*F[1, 1, 5])/27 - (32*F[3, 20]*F[1, 1, 5])/81 + 
      (296*F[1, 1, 2]^3*F[1, 1, 5])/243 - (28*F[1, 1, 2]^2*F[1, 1, 4]*
        F[1, 1, 5])/27 + (130*F[1, 1, 2]*F[1, 1, 4]^2*F[1, 1, 5])/27 - 
      (404*F[1, 1, 4]^3*F[1, 1, 5])/243 - (220*F[1, 1, 2]^2*F[1, 1, 5]^2)/
       81 + (158*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5]^2)/81 - 
      (115*F[1, 1, 4]^2*F[1, 1, 5]^2)/81 - (136*F[1, 1, 2]*F[1, 1, 5]^3)/81 + 
      (28*F[1, 1, 4]*F[1, 1, 5]^3)/27 + (11*F[1, 1, 5]^4)/486 - 
      (160*F[3, 32]*F[1, 1, 6])/27 - (16*F[3, 33]*F[1, 1, 6])/3 - 
      (448*F[3, 34]*F[1, 1, 6])/27 - (80*F[3, 36]*F[1, 1, 6])/27 + 
      (80*F[3, 44]*F[1, 1, 6])/27 + (64*F[3, 51]*F[1, 1, 6])/27 + 
      (16*F[3, 52]*F[1, 1, 6])/9 + (8*F[3, 53]*F[1, 1, 6])/9 + 
      (32*F[3, 54]*F[1, 1, 6])/9 - (16*F[3, 56]*F[1, 1, 6])/27 + 
      (16*F[3, 59]*F[1, 1, 6])/9 + (32*F[3, 69]*F[1, 1, 6])/27 - 
      (2*F[1, 1, 1]^3*F[1, 1, 6])/9 + (2*F[1, 1, 1]^2*F[1, 1, 2]*F[1, 1, 6])/
       3 - (2*F[1, 1, 1]*F[1, 1, 2]^2*F[1, 1, 6])/3 + 
      (2*F[1, 1, 2]^3*F[1, 1, 6])/9 - (32*F[1, 1, 3]^3*F[1, 1, 6])/27 - 
      (8*F[1, 1, 1]^2*F[1, 1, 4]*F[1, 1, 6])/9 + 
      (16*F[1, 1, 1]*F[1, 1, 4]^2*F[1, 1, 6])/9 - 
      (160*F[1, 1, 4]^3*F[1, 1, 6])/81 - (16*F[1, 1, 4]*F[1, 1, 5]^2*
        F[1, 1, 6])/9 - (22*F[1, 1, 1]^2*F[1, 1, 6]^2)/27 - 
      (4*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 6]^2)/3 + 
      (2*F[1, 1, 2]^2*F[1, 1, 6]^2)/3 + (16*F[1, 1, 3]^2*F[1, 1, 6]^2)/9 - 
      (16*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 6]^2)/27 + 
      (64*F[1, 1, 4]^2*F[1, 1, 6]^2)/27 - (16*F[1, 1, 4]*F[1, 1, 5]*
        F[1, 1, 6]^2)/9 - (112*F[1, 1, 1]*F[1, 1, 6]^3)/27 + 
      (8*F[1, 1, 2]*F[1, 1, 6]^3)/9 + (16*F[1, 1, 3]*F[1, 1, 6]^3)/9 + 
      (776*F[1, 1, 4]*F[1, 1, 6]^3)/81 - (2*F[1, 1, 6]^4)/9 + 
      (16*F[3, 31]*F[1, 1, 7])/27 + (4*F[3, 32]*F[1, 1, 7])/9 - 
      (32*F[3, 34]*F[1, 1, 7])/9 - (4*F[3, 37]*F[1, 1, 7])/27 + 
      (4*F[3, 40]*F[1, 1, 7])/9 + (8*F[1, 1, 1]^2*F[1, 1, 4]*F[1, 1, 7])/9 - 
      (16*F[1, 1, 1]*F[1, 1, 4]^2*F[1, 1, 7])/9 + 
      (116*F[1, 1, 4]^3*F[1, 1, 7])/81 + (32*F[1, 1, 4]*F[1, 1, 5]^2*
        F[1, 1, 7])/27 - (8*F[1, 1, 5]^3*F[1, 1, 7])/27 + 
      (40*F[1, 1, 1]^2*F[1, 1, 6]*F[1, 1, 7])/27 - 
      (32*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 7])/27 - 
      (16*F[1, 1, 4]^2*F[1, 1, 6]*F[1, 1, 7])/27 + 
      (4*F[1, 1, 5]^2*F[1, 1, 6]*F[1, 1, 7])/9 + 
      (80*F[1, 1, 1]*F[1, 1, 6]^2*F[1, 1, 7])/27 - 
      (64*F[1, 1, 4]*F[1, 1, 6]^2*F[1, 1, 7])/9 + 
      (4*F[1, 1, 5]*F[1, 1, 6]^2*F[1, 1, 7])/9 - 
      (320*F[1, 1, 6]^3*F[1, 1, 7])/81 + (16*F[1, 1, 1]*F[1, 1, 4]*
        F[1, 1, 7]^2)/9 - (26*F[1, 1, 4]^2*F[1, 1, 7]^2)/27 - 
      (8*F[1, 1, 5]^2*F[1, 1, 7]^2)/27 + (80*F[1, 1, 1]*F[1, 1, 6]*
        F[1, 1, 7]^2)/27 - (16*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 7]^2)/27 - 
      (208*F[1, 1, 6]^2*F[1, 1, 7]^2)/27 + (188*F[1, 1, 4]*F[1, 1, 7]^3)/81 + 
      (248*F[1, 1, 6]*F[1, 1, 7]^3)/81 + (62*F[1, 1, 7]^4)/81 - 
      (16*F[3, 1]*F[1, 1, 8])/9 - (14*F[3, 4]*F[1, 1, 8])/27 - 
      (32*F[3, 6]*F[1, 1, 8])/27 - (2*F[3, 12]*F[1, 1, 8])/27 - 
      (32*F[3, 14]*F[1, 1, 8])/27 - (14*F[3, 18]*F[1, 1, 8])/9 + 
      (16*F[3, 21]*F[1, 1, 8])/27 - (136*F[1, 1, 1]^3*F[1, 1, 8])/81 + 
      (100*F[1, 1, 1]^2*F[1, 1, 3]*F[1, 1, 8])/27 - 
      (22*F[1, 1, 1]*F[1, 1, 3]^2*F[1, 1, 8])/27 - 
      (4*F[1, 1, 3]^3*F[1, 1, 8])/3 + (4*F[1, 1, 1]^2*F[1, 1, 4]*F[1, 1, 8])/
       9 - (44*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8])/27 - 
      (2*F[1, 1, 3]^2*F[1, 1, 4]*F[1, 1, 8])/27 - 
      (22*F[1, 1, 1]*F[1, 1, 4]^2*F[1, 1, 8])/9 + 
      (142*F[1, 1, 3]*F[1, 1, 4]^2*F[1, 1, 8])/27 - 
      (116*F[1, 1, 4]^3*F[1, 1, 8])/81 - (16*F[1, 1, 4]*F[1, 1, 5]^2*
        F[1, 1, 8])/27 + (16*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 8])/9 - 
      (16*F[1, 1, 4]^2*F[1, 1, 6]*F[1, 1, 8])/9 + 
      (32*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 8])/9 + 
      (80*F[1, 1, 1]*F[1, 1, 6]^2*F[1, 1, 8])/27 - 
      (128*F[1, 1, 4]*F[1, 1, 6]^2*F[1, 1, 8])/27 - 
      (16*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 8])/9 + 
      (16*F[1, 1, 4]^2*F[1, 1, 7]*F[1, 1, 8])/9 - 
      (64*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8])/27 + 
      (4*F[1, 1, 5]^2*F[1, 1, 7]*F[1, 1, 8])/27 - 
      (80*F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 8])/27 + 
      (80*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 8])/27 - 
      (8*F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 8])/9 + 
      (4*F[1, 1, 6]^2*F[1, 1, 7]*F[1, 1, 8])/9 + 
      (32*F[1, 1, 4]*F[1, 1, 7]^2*F[1, 1, 8])/27 + 
      (16*F[1, 1, 5]*F[1, 1, 7]^2*F[1, 1, 8])/27 - 
      (8*F[1, 1, 7]^3*F[1, 1, 8])/27 + (68*F[1, 1, 1]^2*F[1, 1, 8]^2)/27 - 
      (2*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 8]^2)/9 - 
      (25*F[1, 1, 3]^2*F[1, 1, 8]^2)/9 + (86*F[1, 1, 1]*F[1, 1, 4]*
        F[1, 1, 8]^2)/27 - (2*F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8]^2)/3 - 
      (55*F[1, 1, 4]^2*F[1, 1, 8]^2)/27 - (16*F[1, 1, 4]*F[1, 1, 5]*
        F[1, 1, 8]^2)/27 - (32*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 8]^2)/9 - 
      (80*F[1, 1, 6]^2*F[1, 1, 8]^2)/27 + (112*F[1, 1, 4]*F[1, 1, 7]*
        F[1, 1, 8]^2)/27 + (4*F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8]^2)/27 + 
      (92*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 8]^2)/27 - 
      (16*F[1, 1, 7]^2*F[1, 1, 8]^2)/27 + (200*F[1, 1, 1]*F[1, 1, 8]^3)/81 - 
      (4*F[1, 1, 3]*F[1, 1, 8]^3)/3 - (92*F[1, 1, 4]*F[1, 1, 8]^3)/81 + 
      (58*F[1, 1, 8]^4)/81 + (112*F[3, 3]*F[1, 1, 9])/81 - 
      (2*F[3, 5]*F[1, 1, 9])/81 - (64*F[3, 11]*F[1, 1, 9])/81 - 
      (82*F[3, 13]*F[1, 1, 9])/81 + (34*F[3, 17]*F[1, 1, 9])/27 - 
      (32*F[3, 20]*F[1, 1, 9])/81 + (296*F[1, 1, 2]^3*F[1, 1, 9])/243 + 
      (4*F[1, 1, 2]^2*F[1, 1, 4]*F[1, 1, 9])/3 + 
      (2*F[1, 1, 2]*F[1, 1, 4]^2*F[1, 1, 9])/27 + 
      (172*F[1, 1, 4]^3*F[1, 1, 9])/243 - (28*F[1, 1, 2]^2*F[1, 1, 5]*
        F[1, 1, 9])/9 + (4*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9])/9 - 
      (46*F[1, 1, 4]^2*F[1, 1, 5]*F[1, 1, 9])/27 + 
      (82*F[1, 1, 2]*F[1, 1, 5]^2*F[1, 1, 9])/81 - 
      (82*F[1, 1, 4]*F[1, 1, 5]^2*F[1, 1, 9])/81 + 
      (220*F[1, 1, 5]^3*F[1, 1, 9])/243 + (16*F[1, 1, 3]^2*F[1, 1, 6]*
        F[1, 1, 9])/27 - (32*F[1, 1, 3]*F[1, 1, 6]^2*F[1, 1, 9])/9 + 
      (16*F[1, 1, 6]^3*F[1, 1, 9])/9 - (188*F[1, 1, 2]^2*F[1, 1, 9]^2)/81 - 
      (98*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9]^2)/81 + 
      (109*F[1, 1, 4]^2*F[1, 1, 9]^2)/81 + 
      (50*F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 9]^2)/81 - 
      (50*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9]^2)/81 + 
      (59*F[1, 1, 5]^2*F[1, 1, 9]^2)/27 + (16*F[1, 1, 3]*F[1, 1, 6]*
        F[1, 1, 9]^2)/27 + (16*F[1, 1, 6]^2*F[1, 1, 9]^2)/9 - 
      (56*F[1, 1, 2]*F[1, 1, 9]^3)/27 + (28*F[1, 1, 4]*F[1, 1, 9]^3)/27 + 
      (28*F[1, 1, 5]*F[1, 1, 9]^3)/27 - (32*F[1, 1, 6]*F[1, 1, 9]^3)/27 - 
      (83*F[1, 1, 9]^4)/162 + (16*F[3, 51]*F[1, 1, 10])/27 + 
      (4*F[3, 52]*F[1, 1, 10])/9 - (32*F[3, 54]*F[1, 1, 10])/9 - 
      (4*F[3, 56]*F[1, 1, 10])/27 + (4*F[3, 59]*F[1, 1, 10])/9 - 
      (8*F[1, 1, 3]^3*F[1, 1, 10])/27 + (44*F[1, 1, 4]^3*F[1, 1, 10])/81 - 
      (20*F[1, 1, 3]^2*F[1, 1, 6]*F[1, 1, 10])/27 - 
      (8*F[1, 1, 4]^2*F[1, 1, 6]*F[1, 1, 10])/27 + 
      (4*F[1, 1, 3]*F[1, 1, 6]^2*F[1, 1, 10])/9 + 
      (8*F[1, 1, 4]*F[1, 1, 6]^2*F[1, 1, 10])/27 + 
      (88*F[1, 1, 6]^3*F[1, 1, 10])/81 - (4*F[1, 1, 4]^2*F[1, 1, 7]*
        F[1, 1, 10])/9 + (4*F[1, 1, 4]*F[1, 1, 7]^2*F[1, 1, 10])/9 - 
      (4*F[1, 1, 7]^3*F[1, 1, 10])/27 + (4*F[1, 1, 3]^2*F[1, 1, 9]*
        F[1, 1, 10])/27 + (40*F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 9]*F[1, 1, 10])/
       27 + (4*F[1, 1, 6]^2*F[1, 1, 9]*F[1, 1, 10])/9 + 
      (4*F[1, 1, 3]*F[1, 1, 9]^2*F[1, 1, 10])/27 - 
      (20*F[1, 1, 6]*F[1, 1, 9]^2*F[1, 1, 10])/27 - 
      (8*F[1, 1, 9]^3*F[1, 1, 10])/27 - (8*F[1, 1, 3]^2*F[1, 1, 10]^2)/27 - 
      (2*F[1, 1, 4]^2*F[1, 1, 10]^2)/27 - 
      (8*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 10]^2)/27 + 
      (16*F[1, 1, 6]^2*F[1, 1, 10]^2)/27 + 
      (4*F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 10]^2)/9 - 
      (2*F[1, 1, 7]^2*F[1, 1, 10]^2)/9 + (16*F[1, 1, 3]*F[1, 1, 9]*
        F[1, 1, 10]^2)/27 - (8*F[1, 1, 9]^2*F[1, 1, 10]^2)/27 - 
      (28*F[1, 1, 4]*F[1, 1, 10]^3)/81 - (80*F[1, 1, 6]*F[1, 1, 10]^3)/81 - 
      (4*F[1, 1, 7]*F[1, 1, 10]^3)/27 + (68*F[1, 1, 10]^4)/81 - 
      (68*F[1, 1, 1]^2*F[2, 1, 1])/27 - (16*F[1, 1, 1]*F[1, 1, 3]*F[2, 1, 1])/
       3 - (88*F[1, 1, 3]^2*F[2, 1, 1])/27 - 
      (280*F[1, 1, 1]*F[1, 1, 4]*F[2, 1, 1])/27 - 
      (280*F[1, 1, 3]*F[1, 1, 4]*F[2, 1, 1])/27 - 
      (104*F[1, 1, 1]*F[1, 1, 8]*F[2, 1, 1])/27 - 
      (104*F[1, 1, 3]*F[1, 1, 8]*F[2, 1, 1])/27 + 
      (44*F[1, 1, 1]^2*F[2, 1, 2])/27 - (64*F[1, 1, 1]*F[1, 1, 3]*F[2, 1, 2])/
       27 - (40*F[1, 1, 1]*F[1, 1, 4]*F[2, 1, 2])/9 + 
      (224*F[1, 1, 3]*F[1, 1, 4]*F[2, 1, 2])/27 + 
      (76*F[1, 1, 4]^2*F[2, 1, 2])/27 - (64*F[1, 1, 1]*F[1, 1, 8]*F[2, 1, 2])/
       27 + (32*F[1, 1, 3]*F[1, 1, 8]*F[2, 1, 2])/9 - 
      (64*F[1, 1, 4]*F[1, 1, 8]*F[2, 1, 2])/27 - (16*F[1, 1, 8]^2*F[2, 1, 2])/
       9 + (16*F[2, 1, 2]^2)/9 - (44*F[1, 1, 2]^2*F[2, 1, 3])/27 - 
      (8*F[1, 1, 2]*F[1, 1, 4]*F[2, 1, 3])/27 - 4*F[1, 1, 4]^2*F[2, 1, 3] + 
      (128*F[1, 1, 2]*F[1, 1, 5]*F[2, 1, 3])/81 - 
      (400*F[1, 1, 4]*F[1, 1, 5]*F[2, 1, 3])/81 + 
      (16*F[1, 1, 5]^2*F[2, 1, 3])/27 + (128*F[1, 1, 2]*F[1, 1, 9]*
        F[2, 1, 3])/81 + (176*F[1, 1, 4]*F[1, 1, 9]*F[2, 1, 3])/81 - 
      (80*F[1, 1, 5]*F[1, 1, 9]*F[2, 1, 3])/27 + (16*F[1, 1, 9]^2*F[2, 1, 3])/
       9 - (16*F[2, 1, 3]^2)/9 + (68*F[1, 1, 2]^2*F[2, 1, 4])/27 + 
      (8*F[1, 1, 2]*F[1, 1, 4]*F[2, 1, 4])/9 + 
      (304*F[1, 1, 2]*F[1, 1, 5]*F[2, 1, 4])/81 + 
      (8*F[1, 1, 4]*F[1, 1, 5]*F[2, 1, 4])/9 + (136*F[1, 1, 5]^2*F[2, 1, 4])/
       81 + (184*F[1, 1, 2]*F[1, 1, 9]*F[2, 1, 4])/81 + 
      (184*F[1, 1, 5]*F[1, 1, 9]*F[2, 1, 4])/81 - (8*F[1, 1, 4]^2*F[2, 1, 6])/
       3 - (16*F[1, 1, 4]*F[1, 1, 6]*F[2, 1, 6])/3 - 
      (8*F[1, 1, 6]^2*F[2, 1, 6])/3 + (32*F[1, 1, 4]*F[1, 1, 7]*F[2, 1, 6])/
       9 - (32*F[1, 1, 6]*F[1, 1, 7]*F[2, 1, 6])/9 - (16*F[2, 1, 6]^2)/9 + 
      (64*F[1, 1, 4]*F[1, 1, 5]*F[2, 1, 7])/27 + 
      (64*F[1, 1, 4]*F[1, 1, 7]*F[2, 1, 7])/27 - 
      (16*F[1, 1, 5]*F[1, 1, 7]*F[2, 1, 7])/27 - (16*F[1, 1, 7]^2*F[2, 1, 7])/
       27 - (32*F[1, 1, 1]*F[1, 1, 4]*F[2, 1, 8])/9 + 
      (32*F[1, 1, 4]^2*F[2, 1, 8])/9 - (160*F[1, 1, 1]*F[1, 1, 6]*F[2, 1, 8])/
       27 + (592*F[1, 1, 4]*F[1, 1, 6]*F[2, 1, 8])/27 + 
      (272*F[1, 1, 6]^2*F[2, 1, 8])/27 + (32*F[1, 1, 4]*F[1, 1, 7]*
        F[2, 1, 8])/3 + (256*F[1, 1, 6]*F[1, 1, 7]*F[2, 1, 8])/27 + 
      (32*F[1, 1, 4]*F[1, 1, 8]*F[2, 1, 8])/9 + 
      (160*F[1, 1, 6]*F[1, 1, 8]*F[2, 1, 8])/27 - (8*F[2, 1, 8]^2)/9 - 
      (68*F[1, 1, 1]^2*F[2, 1, 9])/27 - (8*F[1, 1, 1]*F[1, 1, 3]*F[2, 1, 9])/
       3 - (88*F[1, 1, 1]*F[1, 1, 4]*F[2, 1, 9])/27 - 
      (112*F[1, 1, 1]*F[1, 1, 8]*F[2, 1, 9])/27 - 
      (8*F[1, 1, 3]*F[1, 1, 8]*F[2, 1, 9])/3 - 
      (88*F[1, 1, 4]*F[1, 1, 8]*F[2, 1, 9])/27 - (56*F[1, 1, 8]^2*F[2, 1, 9])/
       27 - (160*F[1, 1, 4]*F[1, 1, 7]*F[2, 1, 10])/27 - 
      (160*F[1, 1, 6]*F[1, 1, 7]*F[2, 1, 10])/27 + 
      (16*F[1, 1, 7]^2*F[2, 1, 10])/27 - (160*F[1, 1, 4]*F[1, 1, 8]*
        F[2, 1, 10])/27 - (160*F[1, 1, 6]*F[1, 1, 8]*F[2, 1, 10])/27 + 
      (16*F[1, 1, 7]*F[1, 1, 8]*F[2, 1, 10])/27 + 
      (68*F[1, 1, 2]^2*F[2, 1, 11])/27 + (8*F[1, 1, 2]*F[1, 1, 4]*
        F[2, 1, 11])/9 + (184*F[1, 1, 2]*F[1, 1, 5]*F[2, 1, 11])/81 + 
      (304*F[1, 1, 2]*F[1, 1, 9]*F[2, 1, 11])/81 + 
      (8*F[1, 1, 4]*F[1, 1, 9]*F[2, 1, 11])/9 + 
      (184*F[1, 1, 5]*F[1, 1, 9]*F[2, 1, 11])/81 + 
      (136*F[1, 1, 9]^2*F[2, 1, 11])/81 - (64*F[1, 1, 3]*F[1, 1, 6]*
        F[2, 1, 13])/27 - (16*F[1, 1, 3]*F[1, 1, 10]*F[2, 1, 13])/27 - 
      (64*F[1, 1, 6]*F[1, 1, 10]*F[2, 1, 13])/27 - 
      (16*F[1, 1, 10]^2*F[2, 1, 13])/27 - (64*F[1, 1, 6]^2*F[2, 1, 14])/9 - 
      (32*F[1, 1, 6]*F[1, 1, 10]*F[2, 1, 14])/9 - (8*F[2, 1, 14]^2)/9 - 
      (64*F[1, 1, 6]*F[1, 1, 9]*F[2, 1, 15])/27 - 
      (64*F[1, 1, 6]*F[1, 1, 10]*F[2, 1, 15])/27 - 
      (16*F[1, 1, 9]*F[1, 1, 10]*F[2, 1, 15])/27 - 
      (16*F[1, 1, 10]^2*F[2, 1, 15])/27 - (553*F[1, 1, 1]^2*tci[1, 1]^2)/18 + 
      (4*F[1, 1, 1]*F[1, 1, 2]*tci[1, 1]^2)/3 - 
      (283*F[1, 1, 2]^2*tci[1, 1]^2)/162 + 
      (317*F[1, 1, 1]*F[1, 1, 3]*tci[1, 1]^2)/27 - 
      (7*F[1, 1, 3]^2*tci[1, 1]^2)/9 + (29*F[1, 1, 1]*F[1, 1, 4]*tci[1, 1]^2)/
       9 - (493*F[1, 1, 2]*F[1, 1, 4]*tci[1, 1]^2)/81 + 
      (37*F[1, 1, 3]*F[1, 1, 4]*tci[1, 1]^2)/18 + 
      (361*F[1, 1, 4]^2*tci[1, 1]^2)/54 + (25*F[1, 1, 2]*F[1, 1, 5]*
        tci[1, 1]^2)/243 - (745*F[1, 1, 4]*F[1, 1, 5]*tci[1, 1]^2)/162 - 
      (701*F[1, 1, 5]^2*tci[1, 1]^2)/324 + 
      (16*F[1, 1, 1]*F[1, 1, 6]*tci[1, 1]^2)/9 + 
      (2*F[1, 1, 2]*F[1, 1, 6]*tci[1, 1]^2)/3 - 
      (16*F[1, 1, 3]*F[1, 1, 6]*tci[1, 1]^2)/27 - 
      (422*F[1, 1, 4]*F[1, 1, 6]*tci[1, 1]^2)/81 + 
      (32*F[1, 1, 5]*F[1, 1, 6]*tci[1, 1]^2)/9 - 
      (239*F[1, 1, 6]^2*tci[1, 1]^2)/81 - (16*F[1, 1, 1]*F[1, 1, 7]*
        tci[1, 1]^2)/9 - (5*F[1, 1, 4]*F[1, 1, 7]*tci[1, 1]^2)/81 - 
      (176*F[1, 1, 5]*F[1, 1, 7]*tci[1, 1]^2)/81 + 
      (160*F[1, 1, 6]*F[1, 1, 7]*tci[1, 1]^2)/81 - 
      (653*F[1, 1, 7]^2*tci[1, 1]^2)/162 + 
      (191*F[1, 1, 1]*F[1, 1, 8]*tci[1, 1]^2)/9 - 
      (2599*F[1, 1, 3]*F[1, 1, 8]*tci[1, 1]^2)/162 - 
      (1027*F[1, 1, 4]*F[1, 1, 8]*tci[1, 1]^2)/162 - 
      (23*F[1, 1, 5]*F[1, 1, 8]*tci[1, 1]^2)/27 - 
      (536*F[1, 1, 6]*F[1, 1, 8]*tci[1, 1]^2)/81 + 
      (161*F[1, 1, 7]*F[1, 1, 8]*tci[1, 1]^2)/81 + 
      (374*F[1, 1, 8]^2*tci[1, 1]^2)/81 + (601*F[1, 1, 2]*F[1, 1, 9]*
        tci[1, 1]^2)/243 + (311*F[1, 1, 4]*F[1, 1, 9]*tci[1, 1]^2)/162 - 
      (307*F[1, 1, 5]*F[1, 1, 9]*tci[1, 1]^2)/486 + 
      (64*F[1, 1, 6]*F[1, 1, 9]*tci[1, 1]^2)/81 + 
      (775*F[1, 1, 9]^2*tci[1, 1]^2)/972 - 
      (4*F[1, 1, 3]*F[1, 1, 10]*tci[1, 1]^2)/27 + 
      (139*F[1, 1, 4]*F[1, 1, 10]*tci[1, 1]^2)/81 - 
      (F[1, 1, 7]*F[1, 1, 10]*tci[1, 1]^2)/3 + 
      (16*F[1, 1, 9]*F[1, 1, 10]*tci[1, 1]^2)/81 - 
      (7*F[1, 1, 10]^2*tci[1, 1]^2)/27 - (64*F[1, 1, 6]*F[1, 2, 2]*
        tci[1, 1]^2)/27 - (16*F[1, 1, 10]*F[1, 2, 2]*tci[1, 1]^2)/27 - 
      (16*F[1, 1, 4]*F[1, 2, 3]*tci[1, 1]^2)/9 - 
      (16*F[1, 1, 6]*F[1, 2, 3]*tci[1, 1]^2)/3 + 
      (32*F[1, 1, 7]*F[1, 2, 3]*tci[1, 1]^2)/9 - 
      (16*F[1, 2, 3]^2*tci[1, 1]^2)/9 + (104*F[1, 1, 2]*F[1, 2, 6]*
        tci[1, 1]^2)/27 + 8*F[1, 1, 4]*F[1, 2, 6]*tci[1, 1]^2 + 
      (400*F[1, 1, 5]*F[1, 2, 6]*tci[1, 1]^2)/81 - 
      (176*F[1, 1, 9]*F[1, 2, 6]*tci[1, 1]^2)/81 - 
      (16*F[1, 2, 6]^2*tci[1, 1]^2)/9 + (160*F[1, 1, 4]*F[1, 2, 8]*
        tci[1, 1]^2)/27 + (160*F[1, 1, 6]*F[1, 2, 8]*tci[1, 1]^2)/27 + 
      (16*F[1, 1, 7]*F[1, 2, 8]*tci[1, 1]^2)/3 + 
      (160*F[1, 1, 8]*F[1, 2, 8]*tci[1, 1]^2)/27 - 
      (119*F[2, 1, 1]*tci[1, 1]^2)/3 + (97*F[2, 1, 2]*tci[1, 1]^2)/27 - 
      (91*F[2, 1, 3]*tci[1, 1]^2)/27 + (F[2, 1, 4]*tci[1, 1]^2)/9 - 
      (56*F[2, 1, 6]*tci[1, 1]^2)/27 - (F[2, 1, 7]*tci[1, 1]^2)/3 + 
      (32*F[2, 1, 8]*tci[1, 1]^2)/9 - (559*F[2, 1, 9]*tci[1, 1]^2)/27 - 
      (151*F[2, 1, 10]*tci[1, 1]^2)/27 + (F[2, 1, 11]*tci[1, 1]^2)/9 - 
      (299*tci[1, 1]^4)/810 + (128*F[3, 1]*tci[1, 2])/9 - 
      (16*F[3, 3]*tci[1, 2])/9 - (28*F[3, 4]*tci[1, 2])/9 + 
      (2*F[3, 5]*tci[1, 2])/9 + (248*F[3, 6]*tci[1, 2])/27 + 
      (16*F[3, 11]*tci[1, 2])/9 + (44*F[3, 12]*tci[1, 2])/27 - 
      (2*F[3, 13]*tci[1, 2])/9 + (40*F[3, 14]*tci[1, 2])/9 - 
      (10*F[3, 17]*tci[1, 2])/9 + 8*F[3, 18]*tci[1, 2] + 
      (64*F[3, 20]*tci[1, 2])/27 - (128*F[3, 21]*tci[1, 2])/27 + 
      (64*F[3, 31]*tci[1, 2])/27 + (16*F[3, 32]*tci[1, 2])/3 + 
      (8*F[3, 33]*tci[1, 2])/9 + (160*F[3, 34]*tci[1, 2])/9 + 
      (16*F[3, 36]*tci[1, 2])/9 - (16*F[3, 37]*tci[1, 2])/27 + 
      (16*F[3, 40]*tci[1, 2])/9 - (16*F[3, 44]*tci[1, 2])/9 + 
      (32*F[3, 69]*tci[1, 2])/27 + (2240*F[1, 1, 1]^3*tci[1, 2])/81 - 
      (2*F[1, 1, 1]^2*F[1, 1, 2]*tci[1, 2])/3 - 
      (4*F[1, 1, 1]*F[1, 1, 2]^2*tci[1, 2])/3 + (22*F[1, 1, 2]^3*tci[1, 2])/
       27 - (80*F[1, 1, 1]^2*F[1, 1, 3]*tci[1, 2])/9 - 
      (256*F[1, 1, 1]*F[1, 1, 3]^2*tci[1, 2])/27 + 
      (32*F[1, 1, 3]^3*tci[1, 2])/81 - (316*F[1, 1, 1]^2*F[1, 1, 4]*
        tci[1, 2])/27 + (176*F[1, 1, 2]^2*F[1, 1, 4]*tci[1, 2])/27 + 
      (428*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4]*tci[1, 2])/27 - 
      (26*F[1, 1, 3]^2*F[1, 1, 4]*tci[1, 2])/27 + 
      (20*F[1, 1, 1]*F[1, 1, 4]^2*tci[1, 2])/27 + 
      (52*F[1, 1, 2]*F[1, 1, 4]^2*tci[1, 2])/27 - 
      (170*F[1, 1, 3]*F[1, 1, 4]^2*tci[1, 2])/27 - 4*F[1, 1, 4]^3*tci[1, 2] - 
      (44*F[1, 1, 2]^2*F[1, 1, 5]*tci[1, 2])/81 - 
      (380*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5]*tci[1, 2])/81 + 
      (404*F[1, 1, 4]^2*F[1, 1, 5]*tci[1, 2])/81 - 
      (206*F[1, 1, 2]*F[1, 1, 5]^2*tci[1, 2])/81 + 
      (278*F[1, 1, 4]*F[1, 1, 5]^2*tci[1, 2])/81 - 
      (28*F[1, 1, 5]^3*tci[1, 2])/27 + (14*F[1, 1, 1]^2*F[1, 1, 6]*tci[1, 2])/
       9 - (4*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 6]*tci[1, 2])/3 + 
      (2*F[1, 1, 2]^2*F[1, 1, 6]*tci[1, 2])/3 + 
      (32*F[1, 1, 3]^2*F[1, 1, 6]*tci[1, 2])/27 - 
      (32*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 6]*tci[1, 2])/9 + 
      (16*F[1, 1, 4]^2*F[1, 1, 6]*tci[1, 2])/27 - 
      (32*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 6]*tci[1, 2])/9 + 
      (16*F[1, 1, 5]^2*F[1, 1, 6]*tci[1, 2])/9 - 
      (20*F[1, 1, 1]*F[1, 1, 6]^2*tci[1, 2])/27 + 
      (4*F[1, 1, 2]*F[1, 1, 6]^2*tci[1, 2])/3 - 
      (32*F[1, 1, 3]*F[1, 1, 6]^2*tci[1, 2])/9 - 
      (56*F[1, 1, 4]*F[1, 1, 6]^2*tci[1, 2])/27 + 
      (16*F[1, 1, 5]*F[1, 1, 6]^2*tci[1, 2])/9 - (584*F[1, 1, 6]^3*tci[1, 2])/
       81 - (8*F[1, 1, 1]^2*F[1, 1, 7]*tci[1, 2])/9 + 
      (32*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 7]*tci[1, 2])/9 - 
      (20*F[1, 1, 4]^2*F[1, 1, 7]*tci[1, 2])/27 + 
      (64*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 7]*tci[1, 2])/27 - 
      (4*F[1, 1, 5]^2*F[1, 1, 7]*tci[1, 2])/3 + 
      (32*F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 7]*tci[1, 2])/27 - 
      (112*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 7]*tci[1, 2])/27 + 
      (8*F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 7]*tci[1, 2])/9 + 
      (100*F[1, 1, 6]^2*F[1, 1, 7]*tci[1, 2])/27 - 
      (16*F[1, 1, 1]*F[1, 1, 7]^2*tci[1, 2])/9 + 
      (44*F[1, 1, 4]*F[1, 1, 7]^2*tci[1, 2])/9 - 
      (16*F[1, 1, 5]*F[1, 1, 7]^2*tci[1, 2])/27 + 
      (32*F[1, 1, 6]*F[1, 1, 7]^2*tci[1, 2])/9 - (212*F[1, 1, 7]^3*tci[1, 2])/
       81 - (112*F[1, 1, 1]^2*F[1, 1, 8]*tci[1, 2])/27 - 
      (100*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 8]*tci[1, 2])/27 + 
      (94*F[1, 1, 3]^2*F[1, 1, 8]*tci[1, 2])/9 - 
      (20*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8]*tci[1, 2])/27 - 
      (200*F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8]*tci[1, 2])/27 + 
      (50*F[1, 1, 4]^2*F[1, 1, 8]*tci[1, 2])/9 + 
      (32*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 8]*tci[1, 2])/27 + 
      (16*F[1, 1, 5]^2*F[1, 1, 8]*tci[1, 2])/27 - 
      (16*F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 8]*tci[1, 2])/9 + 
      (80*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 8]*tci[1, 2])/9 - 
      (32*F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 8]*tci[1, 2])/9 + 
      (208*F[1, 1, 6]^2*F[1, 1, 8]*tci[1, 2])/27 + 
      (16*F[1, 1, 1]*F[1, 1, 7]*F[1, 1, 8]*tci[1, 2])/9 - 
      (112*F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 8]*tci[1, 2])/27 + 
      (56*F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8]*tci[1, 2])/27 - 
      (8*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 8]*tci[1, 2])/9 - 
      (16*F[1, 1, 7]^2*F[1, 1, 8]*tci[1, 2])/27 - 
      (416*F[1, 1, 1]*F[1, 1, 8]^2*tci[1, 2])/27 + 
      (94*F[1, 1, 3]*F[1, 1, 8]^2*tci[1, 2])/9 + 
      (134*F[1, 1, 4]*F[1, 1, 8]^2*tci[1, 2])/27 + 
      (16*F[1, 1, 5]*F[1, 1, 8]^2*tci[1, 2])/27 + 
      (32*F[1, 1, 6]*F[1, 1, 8]^2*tci[1, 2])/9 - 
      (112*F[1, 1, 7]*F[1, 1, 8]^2*tci[1, 2])/27 - 
      (232*F[1, 1, 8]^3*tci[1, 2])/81 - (236*F[1, 1, 2]^2*F[1, 1, 9]*
        tci[1, 2])/81 - (188*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9]*tci[1, 2])/81 - 
      (172*F[1, 1, 4]^2*F[1, 1, 9]*tci[1, 2])/81 + 
      (68*F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 9]*tci[1, 2])/27 + 
      (92*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9]*tci[1, 2])/27 + 
      (82*F[1, 1, 5]^2*F[1, 1, 9]*tci[1, 2])/81 - 
      (32*F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 9]*tci[1, 2])/27 + 
      (32*F[1, 1, 6]^2*F[1, 1, 9]*tci[1, 2])/9 - 
      (46*F[1, 1, 2]*F[1, 1, 9]^2*tci[1, 2])/81 - 
      (218*F[1, 1, 4]*F[1, 1, 9]^2*tci[1, 2])/81 + 
      (50*F[1, 1, 5]*F[1, 1, 9]^2*tci[1, 2])/81 - 
      (16*F[1, 1, 6]*F[1, 1, 9]^2*tci[1, 2])/27 - (28*F[1, 1, 9]^3*tci[1, 2])/
       27 + (8*F[1, 1, 3]^2*F[1, 1, 10]*tci[1, 2])/27 - 
      (44*F[1, 1, 4]^2*F[1, 1, 10]*tci[1, 2])/27 - 
      (8*F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 10]*tci[1, 2])/9 + 
      (16*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 10]*tci[1, 2])/27 - 
      (20*F[1, 1, 6]^2*F[1, 1, 10]*tci[1, 2])/27 + 
      (8*F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 10]*tci[1, 2])/9 - 
      (4*F[1, 1, 7]^2*F[1, 1, 10]*tci[1, 2])/9 - 
      (8*F[1, 1, 3]*F[1, 1, 9]*F[1, 1, 10]*tci[1, 2])/27 - 
      (40*F[1, 1, 6]*F[1, 1, 9]*F[1, 1, 10]*tci[1, 2])/27 - 
      (4*F[1, 1, 9]^2*F[1, 1, 10]*tci[1, 2])/27 + 
      (4*F[1, 1, 4]*F[1, 1, 10]^2*tci[1, 2])/27 + 
      (8*F[1, 1, 6]*F[1, 1, 10]^2*tci[1, 2])/27 - 
      (4*F[1, 1, 7]*F[1, 1, 10]^2*tci[1, 2])/9 - 
      (16*F[1, 1, 9]*F[1, 1, 10]^2*tci[1, 2])/27 + 
      (28*F[1, 1, 10]^3*tci[1, 2])/81 + (64*F[1, 1, 3]*F[1, 1, 6]*F[1, 2, 2]*
        tci[1, 2])/27 + (16*F[1, 1, 3]*F[1, 1, 10]*F[1, 2, 2]*tci[1, 2])/27 + 
      (64*F[1, 1, 6]*F[1, 1, 10]*F[1, 2, 2]*tci[1, 2])/27 + 
      (16*F[1, 1, 10]^2*F[1, 2, 2]*tci[1, 2])/27 + 
      (8*F[1, 1, 4]^2*F[1, 2, 3]*tci[1, 2])/3 + 
      (16*F[1, 1, 4]*F[1, 1, 6]*F[1, 2, 3]*tci[1, 2])/3 + 
      (8*F[1, 1, 6]^2*F[1, 2, 3]*tci[1, 2])/3 - 
      (32*F[1, 1, 4]*F[1, 1, 7]*F[1, 2, 3]*tci[1, 2])/9 + 
      (32*F[1, 1, 6]*F[1, 1, 7]*F[1, 2, 3]*tci[1, 2])/9 - 
      (44*F[1, 1, 2]^2*F[1, 2, 6]*tci[1, 2])/27 - 
      (8*F[1, 1, 2]*F[1, 1, 4]*F[1, 2, 6]*tci[1, 2])/27 - 
      4*F[1, 1, 4]^2*F[1, 2, 6]*tci[1, 2] + 
      (128*F[1, 1, 2]*F[1, 1, 5]*F[1, 2, 6]*tci[1, 2])/81 - 
      (400*F[1, 1, 4]*F[1, 1, 5]*F[1, 2, 6]*tci[1, 2])/81 + 
      (16*F[1, 1, 5]^2*F[1, 2, 6]*tci[1, 2])/27 + 
      (128*F[1, 1, 2]*F[1, 1, 9]*F[1, 2, 6]*tci[1, 2])/81 + 
      (176*F[1, 1, 4]*F[1, 1, 9]*F[1, 2, 6]*tci[1, 2])/81 - 
      (80*F[1, 1, 5]*F[1, 1, 9]*F[1, 2, 6]*tci[1, 2])/27 + 
      (16*F[1, 1, 9]^2*F[1, 2, 6]*tci[1, 2])/9 - 
      (160*F[1, 1, 4]*F[1, 1, 7]*F[1, 2, 8]*tci[1, 2])/27 - 
      (160*F[1, 1, 6]*F[1, 1, 7]*F[1, 2, 8]*tci[1, 2])/27 + 
      (16*F[1, 1, 7]^2*F[1, 2, 8]*tci[1, 2])/27 - 
      (160*F[1, 1, 4]*F[1, 1, 8]*F[1, 2, 8]*tci[1, 2])/27 - 
      (160*F[1, 1, 6]*F[1, 1, 8]*F[1, 2, 8]*tci[1, 2])/27 + 
      (16*F[1, 1, 7]*F[1, 1, 8]*F[1, 2, 8]*tci[1, 2])/27 + 
      (664*F[1, 1, 1]*F[2, 1, 1]*tci[1, 2])/27 + 
      (704*F[1, 1, 3]*F[2, 1, 1]*tci[1, 2])/27 + 
      (560*F[1, 1, 4]*F[2, 1, 1]*tci[1, 2])/27 + 
      (208*F[1, 1, 8]*F[2, 1, 1]*tci[1, 2])/27 + 
      (160*F[1, 1, 1]*F[2, 1, 2]*tci[1, 2])/27 - 
      (256*F[1, 1, 3]*F[2, 1, 2]*tci[1, 2])/27 - 
      (64*F[1, 1, 4]*F[2, 1, 2]*tci[1, 2])/9 + 
      (128*F[1, 1, 8]*F[2, 1, 2]*tci[1, 2])/27 + 
      (104*F[1, 1, 2]*F[2, 1, 3]*tci[1, 2])/27 + 8*F[1, 1, 4]*F[2, 1, 3]*
       tci[1, 2] + (400*F[1, 1, 5]*F[2, 1, 3]*tci[1, 2])/81 - 
      (176*F[1, 1, 9]*F[2, 1, 3]*tci[1, 2])/81 - 
      (32*F[1, 2, 6]*F[2, 1, 3]*tci[1, 2])/9 - 
      (8*F[1, 1, 2]*F[2, 1, 4]*tci[1, 2])/9 - 
      (8*F[1, 1, 5]*F[2, 1, 4]*tci[1, 2])/9 + 
      (16*F[1, 1, 4]*F[2, 1, 6]*tci[1, 2])/9 + 
      (16*F[1, 1, 6]*F[2, 1, 6]*tci[1, 2])/3 - 
      (32*F[1, 1, 7]*F[2, 1, 6]*tci[1, 2])/9 + 
      (32*F[1, 2, 3]*F[2, 1, 6]*tci[1, 2])/9 - 
      (64*F[1, 1, 5]*F[2, 1, 7]*tci[1, 2])/27 - 
      (64*F[1, 1, 7]*F[2, 1, 7]*tci[1, 2])/27 + 
      (32*F[1, 1, 1]*F[2, 1, 8]*tci[1, 2])/9 - 
      (64*F[1, 1, 4]*F[2, 1, 8]*tci[1, 2])/9 - 
      (592*F[1, 1, 6]*F[2, 1, 8]*tci[1, 2])/27 - 
      (32*F[1, 1, 7]*F[2, 1, 8]*tci[1, 2])/3 - 
      (32*F[1, 1, 8]*F[2, 1, 8]*tci[1, 2])/9 + 
      (136*F[1, 1, 1]*F[2, 1, 9]*tci[1, 2])/9 + 
      (16*F[1, 1, 3]*F[2, 1, 9]*tci[1, 2])/3 + 
      (176*F[1, 1, 4]*F[2, 1, 9]*tci[1, 2])/27 + 
      (128*F[1, 1, 8]*F[2, 1, 9]*tci[1, 2])/9 + 
      (160*F[1, 1, 4]*F[2, 1, 10]*tci[1, 2])/27 + 
      (160*F[1, 1, 6]*F[2, 1, 10]*tci[1, 2])/27 + 
      (16*F[1, 1, 7]*F[2, 1, 10]*tci[1, 2])/3 + 
      (160*F[1, 1, 8]*F[2, 1, 10]*tci[1, 2])/27 - 
      (8*F[1, 1, 2]*F[2, 1, 11]*tci[1, 2])/9 - 
      (8*F[1, 1, 9]*F[2, 1, 11]*tci[1, 2])/9 + 
      (64*F[1, 1, 6]*F[2, 1, 13]*tci[1, 2])/27 + 
      (16*F[1, 1, 10]*F[2, 1, 13]*tci[1, 2])/27 + 
      (868*F[1, 1, 1]*tci[1, 2]^3)/81 + (52*F[1, 1, 2]*tci[1, 2]^3)/27 + 
      2*F[1, 1, 3]*tci[1, 2]^3 - (373*F[1, 1, 4]*tci[1, 2]^3)/81 + 
      (425*F[1, 1, 5]*tci[1, 2]^3)/486 + (470*F[1, 1, 6]*tci[1, 2]^3)/81 - 
      (55*F[1, 1, 7]*tci[1, 2]^3)/81 - (272*F[1, 1, 8]*tci[1, 2]^3)/81 - 
      (277*F[1, 1, 9]*tci[1, 2]^3)/486 - (47*F[1, 1, 10]*tci[1, 2]^3)/81 + 
      (56*F[1, 2, 3]*tci[1, 2]^3)/27 - (91*F[1, 2, 6]*tci[1, 2]^3)/27 - 
      (151*F[1, 2, 8]*tci[1, 2]^3)/27 + (56*F[1, 1, 1]*tci[1, 1]^2*tcr[1, 1])/
       81 + (32*F[1, 1, 3]*tci[1, 1]^2*tcr[1, 1])/81 + 
      (64*F[1, 1, 4]*tci[1, 1]^2*tcr[1, 1])/81 + 
      (32*F[1, 1, 8]*tci[1, 1]^2*tcr[1, 1])/81 - (1192*tci[1, 2]^3*tcr[1, 1])/
       81 + (6053*tci[1, 1]^2*tcr[1, 1]^2)/162 - 
      (116*F[1, 1, 1]*tci[1, 2]*tcr[1, 1]^2)/27 - 
      (116*F[1, 1, 3]*tci[1, 2]*tcr[1, 1]^2)/27 - 
      (4*F[1, 1, 4]*tci[1, 2]*tcr[1, 1]^2)/27 - 
      (116*F[1, 1, 8]*tci[1, 2]*tcr[1, 1]^2)/27 + (40*F[1, 1, 1]*tcr[1, 1]^3)/
       27 + (8*F[1, 1, 3]*tcr[1, 1]^3)/3 + (56*F[1, 1, 4]*tcr[1, 1]^3)/27 + 
      (8*F[1, 1, 8]*tcr[1, 1]^3)/3 - (2216*tci[1, 2]*tcr[1, 1]^3)/81 + 
      (385*tcr[1, 1]^4)/81 - (2*F[1, 1, 1]*tci[1, 1]^2*tcr[1, 2])/3 + 
      (4*F[1, 1, 2]*tci[1, 1]^2*tcr[1, 2])/27 - 
      (2*F[1, 1, 3]*tci[1, 1]^2*tcr[1, 2])/27 - 
      (190*F[1, 1, 4]*tci[1, 1]^2*tcr[1, 2])/27 + 
      (68*F[1, 1, 5]*tci[1, 1]^2*tcr[1, 2])/81 + 
      (16*F[1, 1, 7]*tci[1, 1]^2*tcr[1, 2])/27 - 
      (2*F[1, 1, 8]*tci[1, 1]^2*tcr[1, 2])/27 + 
      (68*F[1, 1, 9]*tci[1, 1]^2*tcr[1, 2])/81 + 
      (16*F[1, 1, 10]*tci[1, 1]^2*tcr[1, 2])/27 + (110*tci[1, 2]^3*tcr[1, 2])/
       9 - 6*tci[1, 1]^2*tcr[1, 1]*tcr[1, 2] + 4*tci[1, 2]*tcr[1, 1]^2*
       tcr[1, 2] - (4*tcr[1, 1]^3*tcr[1, 2])/3 + (52*tci[1, 1]^2*tcr[1, 2]^2)/
       9 - (64*F[1, 1, 4]*tci[1, 2]*tcr[1, 2]^2)/9 - 
      (8*F[1, 1, 5]*tci[1, 2]*tcr[1, 2]^2)/9 + 
      (16*F[1, 1, 6]*tci[1, 2]*tcr[1, 2]^2)/9 - 
      (8*F[1, 1, 9]*tci[1, 2]*tcr[1, 2]^2)/9 + 4*tcr[1, 1]^2*tcr[1, 2]^2 + 
      (8*F[1, 1, 1]*tcr[1, 2]^3)/3 + (8*F[1, 1, 3]*tcr[1, 2]^3)/27 + 
      (56*F[1, 1, 4]*tcr[1, 2]^3)/9 + (8*F[1, 1, 8]*tcr[1, 2]^3)/27 - 
      (16*tci[1, 2]*tcr[1, 2]^3)/3 - 8*tcr[1, 1]*tcr[1, 2]^3 + 
      (38*tcr[1, 2]^4)/9 + (589*tci[1, 1]^2*tcr[2, 1])/9 - 
      (232*F[1, 1, 1]*tci[1, 2]*tcr[2, 1])/27 - 
      (328*F[1, 1, 3]*tci[1, 2]*tcr[2, 1])/27 - 
      (584*F[1, 1, 4]*tci[1, 2]*tcr[2, 1])/27 - 
      (328*F[1, 1, 8]*tci[1, 2]*tcr[2, 1])/27 + 
      (8*F[1, 1, 1]*tcr[1, 1]*tcr[2, 1])/27 + 
      (200*F[1, 1, 3]*tcr[1, 1]*tcr[2, 1])/27 + 
      (328*F[1, 1, 4]*tcr[1, 1]*tcr[2, 1])/27 + 
      (200*F[1, 1, 8]*tcr[1, 1]*tcr[2, 1])/27 - 
      (1000*tci[1, 2]*tcr[1, 1]*tcr[2, 1])/27 + (28*tcr[1, 1]^2*tcr[2, 1])/
       9 - (16*tcr[2, 1]^2)/9 - 8*F[1, 1, 1]*tcr[3, 1] + 
      (8*F[1, 1, 3]*tcr[3, 1])/9 - 8*F[1, 1, 4]*tcr[3, 1] + 
      (8*F[1, 1, 8]*tcr[3, 1])/9 + 16*tci[1, 2]*tcr[3, 1] + 
      8*tcr[1, 1]*tcr[3, 1] - 2*F[1, 1, 1]*tcr[3, 2] - 
      (2*F[1, 1, 3]*tcr[3, 2])/9 - (14*F[1, 1, 4]*tcr[3, 2])/3 - 
      (2*F[1, 1, 8]*tcr[3, 2])/9 + 4*tci[1, 2]*tcr[3, 2] + 
      2*tcr[1, 1]*tcr[3, 2] - (1357*F[1, 1, 1]*tcr[3, 3])/81 + 
      (4306*F[1, 1, 2]*tcr[3, 3])/81 - (49*F[1, 1, 3]*tcr[3, 3])/81 + 
      (6905*F[1, 1, 4]*tcr[3, 3])/81 + (550*F[1, 1, 5]*tcr[3, 3])/81 + 
      (1288*F[1, 1, 6]*tcr[3, 3])/81 + (64*F[1, 1, 7]*tcr[3, 3])/81 + 
      (2063*F[1, 1, 8]*tcr[3, 3])/81 - (1178*F[1, 1, 9]*tcr[3, 3])/81 + 
      (1024*F[1, 1, 10]*tcr[3, 3])/81 - (38*tci[1, 2]*tcr[3, 3])/3 + 
      (1843*tcr[1, 1]*tcr[3, 3])/81 + (16*tcr[4, 2])/3 + 2*tcr[4, 3] + 
      16*tcr[4, 4] + 4*tcr[4, 5]))/2 + 
   (r[-6*q4 - 4*q5 + 4*q7 - 6*q8 + 4*q9 + 4*q4^2*s12 + 6*q4*q5*s12 - 
       3*q4*q7*s12 - q5*q7*s12 + 2*q4*q8*s12 - q5*q8*s12 + q7*q8*s12 - 
       4*q4^2*q5*s12^2 - q4*q5*q8*s12^2 - 3*q5*q7*q8*s12^2 - 4*q4*q5*s34 - 
       5*q4*q7*s34 - 3*q5*q7*s34 - 4*q4*q8*s34 + 7*q5*q8*s34 - 2*q4*q9*s34 - 
       2*q5*q9*s34 + 9*q7*q9*s34 - 7*q8*q9*s34 + 4*q4^2*q5*s12*s34 + 
       4*q4^2*q8*s12*s34 - 8*q4*q5*q8*s12*s34 + 4*q4^2*q5*q8*s12^2*s34 + 
       4*q4*q5*q8*s34^2 - 5*q4*q7*q9*s34^2 - 3*q5*q7*q9*s34^2 + 
       3*q5*q8*q9*s34^2 - 4*q4^2*q5*q8*s12*s34^2 + 3*q5*q7*s45 - 
       2*q5*q8*s45 - 6*q7*q8*s45 - 8*q7*q9*s45 + 9*q8*q9*s45 + 
       3*q5*q7*q8*s12*s45 + 3*q5*q7*q9*s34*s45 - 3*q5*q8*q9*s34*s45 - 
       4*q5*q7*q8*s45^2 - 4*q5*q7*q9*s45^2 + 4*q5*q8*q9*s45^2 + 
       10*q7*q8*q9*s45^2 + 4*q5*q7*q8*q9*s45^3 - 4*q4^2*s51 + q4*q7*s51 - 
       3*q7*q8*s51 + 6*q4*q9*s51 - 5*q7*q9*s51 + 7*q8*q9*s51 - 
       4*q4^2*q7*s34*s51 - 4*q4^2*q9*s34*s51 + 10*q4*q7*q9*s34*s51 - 
       4*q4^2*q7*q9*s34^2*s51 + 9*q7*q8*q9*s45*s51 + 4*q4^2*q9*s51^2 - 
       q4*q7*q9*s51^2 + 3*q7*q8*q9*s51^2 + 4*q4^2*q7*q9*s34*s51^2]*
     (2*F[4, 18] + (F[1, 1, 1]^2*tci[1, 1]^2)/3 - 
      (F[1, 1, 1]*F[1, 1, 3]*tci[1, 1]^2)/3 - 
      (F[1, 1, 1]*F[1, 1, 8]*tci[1, 1]^2)/3 + 
      (F[1, 1, 3]*F[1, 1, 8]*tci[1, 1]^2)/3 + (F[2, 1, 1]*tci[1, 1]^2)/3 + 
      (F[2, 1, 9]*tci[1, 1]^2)/3 + (86*tci[1, 1]^4)/135 + 
      (13*tci[1, 1]^2*tcr[1, 1]^2)/3 - (16*tci[1, 2]*tcr[1, 1]^3)/3 + 
      (5*tcr[1, 1]^4)/3 - (4*tci[1, 2]^3*tcr[1, 2])/3 - 
      (4*tci[1, 1]^2*tcr[1, 1]*tcr[1, 2])/3 + (20*tci[1, 1]^2*tcr[1, 2]^2)/
       9 + 4*tcr[1, 1]^2*tcr[1, 2]^2 + (16*tci[1, 2]*tcr[1, 2]^3)/3 - 
      (32*tcr[1, 1]*tcr[1, 2]^3)/3 + (38*tcr[1, 2]^4)/9 + 
      (26*tci[1, 1]^2*tcr[2, 1])/3 - 16*tci[1, 2]*tcr[1, 1]*tcr[2, 1] + 
      8*tcr[1, 1]^2*tcr[2, 1] - 16*tci[1, 2]*tcr[3, 1] + 
      16*tcr[1, 1]*tcr[3, 1] - 4*tci[1, 2]*tcr[3, 2] + 
      4*tcr[1, 1]*tcr[3, 2] + (74*tci[1, 2]*tcr[3, 3])/3 - 
      (38*tcr[1, 1]*tcr[3, 3])/3 - 8*tcr[4, 1] + (16*tcr[4, 2])/3 + 
      2*tcr[4, 3] + 16*tcr[4, 4] + 4*tcr[4, 5]))/2 + 
   (r[-7*q3 + 4*q6 - 3*q7 - q8 - 2*q2*q3*s12 + 4*q3^2*s12 + 4*q2*q7*s12 + 
       6*q3*q7*s12 + q2*q8*s12 + 3*q3*q8*s12 - 2*q7*q8*s12 + q2*q3*q7*s12^2 - 
       4*q3^2*q7*s12^2 - 3*q2*q7*q8*s12^2 - 4*q3^2*s23 + 7*q3*q6*s23 + 
       4*q3^2*q6*s23^2 + q2*q6*s34 - 2*q2*q7*s34 + 4*q3^2*s45 - 2*q2*q6*s45 - 
       8*q3*q6*s45 + 3*q2*q8*s45 + q3*q8*s45 - q7*q8*s45 - 
       8*q3^2*q6*s23*s45 + 4*q3^2*q6*s45^2 + 3*q2*q6*q8*s45^2 + 
       q3*q6*q8*s45^2 - 4*q2*q3*s51 + q2*q6*s51 + q3*q6*s51 + 3*q2*q7*s51 + 
       4*q3*q7*s51 + q6*q7*s51 - 3*q2*q8*s51 - q3*q8*s51 + q7*q8*s51 + 
       4*q2*q3^2*s12*s51 - 8*q2*q3*q7*s12*s51 - 4*q3^2*q7*s12*s51 + 
       3*q2*q7*q8*s12*s51 + 4*q2*q3^2*q7*s12^2*s51 + q2*q6*q7*s34*s51 - 
       4*q3^2*q6*s45*s51 + 4*q3^2*q8*s45*s51 - 3*q2*q6*q8*s45*s51 - 
       2*q3*q6*q8*s45*s51 + q6*q7*q8*s45*s51 + 4*q3^2*q6*q8*s45^2*s51 - 
       4*q2*q3*q7*s51^2 + q2*q6*q7*s51^2 + 4*q2*q6*q8*s51^2 + 
       q3*q6*q8*s51^2 - 4*q2*q7*q8*s51^2 - q6*q7*q8*s51^2 + 
       4*q2*q3^2*q7*s12*s51^2 - 4*q3^2*q6*q8*s45*s51^2 + 4*q2*q6*q7*q8*s51^3]*
     (2*F[4, 12] + (F[1, 1, 1]^2*tci[1, 1]^2)/3 - 
      (F[1, 1, 1]*F[1, 1, 4]*tci[1, 1]^2)/3 - 
      (F[1, 1, 1]*F[1, 1, 8]*tci[1, 1]^2)/3 + 
      (F[1, 1, 4]*F[1, 1, 8]*tci[1, 1]^2)/3 + (F[2, 1, 2]*tci[1, 1]^2)/3 + 
      (F[2, 1, 9]*tci[1, 1]^2)/3 + (86*tci[1, 1]^4)/135 + 
      (13*tci[1, 1]^2*tcr[1, 1]^2)/3 - (16*tci[1, 2]*tcr[1, 1]^3)/3 + 
      (5*tcr[1, 1]^4)/3 - (4*tci[1, 2]^3*tcr[1, 2])/3 - 
      (4*tci[1, 1]^2*tcr[1, 1]*tcr[1, 2])/3 + (20*tci[1, 1]^2*tcr[1, 2]^2)/
       9 + 4*tcr[1, 1]^2*tcr[1, 2]^2 + (16*tci[1, 2]*tcr[1, 2]^3)/3 - 
      (32*tcr[1, 1]*tcr[1, 2]^3)/3 + (38*tcr[1, 2]^4)/9 + 
      (26*tci[1, 1]^2*tcr[2, 1])/3 - 16*tci[1, 2]*tcr[1, 1]*tcr[2, 1] + 
      8*tcr[1, 1]^2*tcr[2, 1] - 16*tci[1, 2]*tcr[3, 1] + 
      16*tcr[1, 1]*tcr[3, 1] - 4*tci[1, 2]*tcr[3, 2] + 
      4*tcr[1, 1]*tcr[3, 2] + (74*tci[1, 2]*tcr[3, 3])/3 - 
      (38*tcr[1, 1]*tcr[3, 3])/3 - 8*tcr[4, 1] + (16*tcr[4, 2])/3 + 
      2*tcr[4, 3] + 16*tcr[4, 4] + 4*tcr[4, 5]))/2 + 
   (r[2*q2 - 3*q6 - q7 - 2*q9 - 2*q2*q7*s12 - q2*q8*s12 + 2*q7*q8*s12 + 
       q2*q7*q8*s12^2 + 2*q5*q6*s23 - q2*q6*s34 + q2*q7*s34 - 2*q2*q9*s34 + 
       2*q5*q9*s34 + q2*q5*q9*s34^2 - q5*q6*q9*s34^2 + 3*q2*q6*s45 - 
       2*q5*q6*s45 - q2*q8*s45 + q7*q8*s45 + q2*q9*s45 - q6*q9*s45 - 
       q2*q5*q6*s34*s45 + q2*q5*q9*s34*s45 - q5*q6*q9*s34*s45 - 
       q2*q5*q6*s45^2 - q2*q6*q8*s45^2 + 2*q2*q5*q9*s45^2 + 
       2*q2*q6*q9*s45^2 - 2*q5*q6*q9*s45^2 + 2*q2*q5*q6*q9*s45^3 - 
       q2*q6*s51 + q2*q7*s51 + q6*q7*s51 + q2*q8*s51 - q7*q8*s51 + 
       2*q2*q9*s51 - q2*q7*q8*s12*s51 - q2*q6*q7*s34*s51 + q2*q6*q8*s45*s51 - 
       q6*q7*q8*s45*s51 + q2*q6*q9*s45*s51 - q2*q6*q7*s51^2 - 
       2*q2*q6*q8*s51^2 + 2*q2*q7*q8*s51^2 + q6*q7*q8*s51^2 - 
       2*q2*q6*q7*q8*s51^3]*((-4*F[4, 1])/3 - (8*F[4, 3])/9 + 2*F[4, 4] - 
      (58*F[4, 5])/9 + (8*F[4, 7])/3 + (4*F[4, 8])/3 - (68*F[4, 9])/3 - 
      8*F[4, 10] - (2*F[4, 11])/3 + (130*F[4, 12])/9 + 2*F[4, 13] + 
      (4*F[4, 14])/9 - (4*F[4, 16])/3 - (2*F[4, 17])/9 - (2*F[4, 18])/9 - 
      (50*F[4, 20])/27 - (2*F[4, 21])/3 + (4*F[4, 22])/9 - 8*F[4, 26] + 
      8*F[4, 27] + (52*F[4, 29])/27 - (316*F[4, 30])/27 - (124*F[4, 31])/9 - 
      (8*F[4, 32])/9 + (8*F[4, 33])/3 - (100*F[4, 34])/27 + (46*F[4, 35])/9 + 
      (112*F[4, 36])/27 - (8*F[4, 38])/3 + (32*F[4, 42])/27 - 
      (8*F[4, 44])/9 + (4*F[4, 46])/9 - (8*F[4, 47])/9 + (4*F[4, 55])/9 - 
      (4*F[4, 56])/9 - (4*F[4, 57])/9 + (4*F[4, 58])/9 + (4*F[4, 67])/9 - 
      (32*F[4, 68])/9 - (28*F[4, 69])/3 - (32*F[4, 85])/27 + (8*F[4, 86])/3 - 
      (20*F[4, 117])/3 - (32*F[4, 118])/9 - (32*F[4, 134])/27 - 
      (32*F[4, 160])/9 + (8*F[4, 162])/3 - (32*F[4, 163])/3 + 
      (4*F[4, 166])/9 + (32*F[4, 168])/27 - (224*F[4, 175])/27 - 
      (64*F[4, 176])/9 - (8*F[4, 177])/9 + (32*F[4, 179])/9 - 
      (8*F[4, 181])/3 - (32*F[4, 185])/27 - (4*F[3, 4]*F[1, 1, 1])/27 - 
      (112*F[3, 6]*F[1, 1, 1])/27 - (4*F[3, 12]*F[1, 1, 1])/27 - 
      (112*F[3, 14]*F[1, 1, 1])/27 - 4*F[3, 18]*F[1, 1, 1] - 4*F[1, 1, 1]^3 - 
      (902*F[1, 1, 1]^4)/81 + (112*F[3, 3]*F[1, 1, 2])/27 + 
      (4*F[3, 5]*F[1, 1, 2])/27 - (112*F[3, 11]*F[1, 1, 2])/27 - 
      (4*F[3, 13]*F[1, 1, 2])/27 + 4*F[3, 17]*F[1, 1, 2] + 
      (4*F[1, 1, 1]^3*F[1, 1, 2])/9 + (4*F[1, 1, 1]^2*F[1, 1, 2]^2)/3 + 
      (28*F[1, 1, 1]*F[1, 1, 2]^3)/9 + (578*F[1, 1, 2]^4)/81 - 
      (32*F[3, 1]*F[1, 1, 3])/9 + (28*F[3, 4]*F[1, 1, 3])/27 - 
      (32*F[3, 6]*F[1, 1, 3])/9 - (20*F[3, 12]*F[1, 1, 3])/9 - 
      (32*F[3, 14]*F[1, 1, 3])/27 - (28*F[3, 18]*F[1, 1, 3])/9 + 
      (32*F[3, 21]*F[1, 1, 3])/27 - (272*F[1, 1, 1]^3*F[1, 1, 3])/81 + 
      (56*F[1, 1, 1]^2*F[1, 1, 3]^2)/9 + (304*F[1, 1, 1]*F[1, 1, 3]^3)/81 - 
      (16*F[1, 1, 3]^4)/81 - (64*F[3, 1]*F[1, 1, 4])/3 + 
      (32*F[3, 3]*F[1, 1, 4])/9 + (172*F[3, 4]*F[1, 1, 4])/27 - 
      (4*F[3, 5]*F[1, 1, 4])/9 - (224*F[3, 6]*F[1, 1, 4])/27 - 
      (32*F[3, 11]*F[1, 1, 4])/9 - (20*F[3, 12]*F[1, 1, 4])/27 + 
      (4*F[3, 13]*F[1, 1, 4])/9 - (32*F[3, 14]*F[1, 1, 4])/27 + 
      (20*F[3, 17]*F[1, 1, 4])/9 - (52*F[3, 18]*F[1, 1, 4])/9 - 
      (128*F[3, 20]*F[1, 1, 4])/27 + (64*F[3, 21]*F[1, 1, 4])/9 - 
      (128*F[3, 31]*F[1, 1, 4])/27 - (32*F[3, 32]*F[1, 1, 4])/3 - 
      (16*F[3, 33]*F[1, 1, 4])/9 - (320*F[3, 34]*F[1, 1, 4])/9 - 
      (32*F[3, 36]*F[1, 1, 4])/9 + (32*F[3, 37]*F[1, 1, 4])/27 - 
      (32*F[3, 40]*F[1, 1, 4])/9 + (32*F[3, 44]*F[1, 1, 4])/9 - 
      (64*F[3, 69]*F[1, 1, 4])/27 - (328*F[1, 1, 1]^3*F[1, 1, 4])/81 - 
      (40*F[1, 1, 2]^3*F[1, 1, 4])/27 + 8*F[1, 1, 1]^2*F[1, 1, 3]*
       F[1, 1, 4] - (28*F[1, 1, 1]*F[1, 1, 3]^2*F[1, 1, 4])/9 - 
      (88*F[1, 1, 3]^3*F[1, 1, 4])/81 + (40*F[1, 1, 1]^2*F[1, 1, 4]^2)/3 - 
      (56*F[1, 1, 2]^2*F[1, 1, 4]^2)/9 - (172*F[1, 1, 1]*F[1, 1, 3]*
        F[1, 1, 4]^2)/9 + (38*F[1, 1, 3]^2*F[1, 1, 4]^2)/9 - 
      (112*F[1, 1, 1]*F[1, 1, 4]^3)/81 + (112*F[1, 1, 2]*F[1, 1, 4]^3)/81 + 
      (344*F[1, 1, 3]*F[1, 1, 4]^3)/81 + (2*F[1, 1, 4]^4)/3 + 
      (128*F[3, 3]*F[1, 1, 5])/81 + (164*F[3, 5]*F[1, 1, 5])/81 - 
      (224*F[3, 11]*F[1, 1, 5])/81 + (4*F[3, 13]*F[1, 1, 5])/81 + 
      (68*F[3, 17]*F[1, 1, 5])/27 - (64*F[3, 20]*F[1, 1, 5])/81 + 
      (592*F[1, 1, 2]^3*F[1, 1, 5])/243 - (56*F[1, 1, 2]^2*F[1, 1, 4]*
        F[1, 1, 5])/27 + (260*F[1, 1, 2]*F[1, 1, 4]^2*F[1, 1, 5])/27 - 
      (808*F[1, 1, 4]^3*F[1, 1, 5])/243 - (440*F[1, 1, 2]^2*F[1, 1, 5]^2)/
       81 + (316*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5]^2)/81 - 
      (230*F[1, 1, 4]^2*F[1, 1, 5]^2)/81 - (272*F[1, 1, 2]*F[1, 1, 5]^3)/81 + 
      (56*F[1, 1, 4]*F[1, 1, 5]^3)/27 + (11*F[1, 1, 5]^4)/243 - 
      (320*F[3, 32]*F[1, 1, 6])/27 - (32*F[3, 33]*F[1, 1, 6])/3 - 
      (896*F[3, 34]*F[1, 1, 6])/27 - (160*F[3, 36]*F[1, 1, 6])/27 + 
      (160*F[3, 44]*F[1, 1, 6])/27 + (128*F[3, 51]*F[1, 1, 6])/27 + 
      (32*F[3, 52]*F[1, 1, 6])/9 + (16*F[3, 53]*F[1, 1, 6])/9 + 
      (64*F[3, 54]*F[1, 1, 6])/9 - (32*F[3, 56]*F[1, 1, 6])/27 + 
      (32*F[3, 59]*F[1, 1, 6])/9 + (64*F[3, 69]*F[1, 1, 6])/27 - 
      (4*F[1, 1, 1]^3*F[1, 1, 6])/9 + (4*F[1, 1, 1]^2*F[1, 1, 2]*F[1, 1, 6])/
       3 - (4*F[1, 1, 1]*F[1, 1, 2]^2*F[1, 1, 6])/3 + 
      (4*F[1, 1, 2]^3*F[1, 1, 6])/9 - (64*F[1, 1, 3]^3*F[1, 1, 6])/27 - 
      (16*F[1, 1, 1]^2*F[1, 1, 4]*F[1, 1, 6])/9 + 
      (32*F[1, 1, 1]*F[1, 1, 4]^2*F[1, 1, 6])/9 - 
      (320*F[1, 1, 4]^3*F[1, 1, 6])/81 - (32*F[1, 1, 4]*F[1, 1, 5]^2*
        F[1, 1, 6])/9 - (44*F[1, 1, 1]^2*F[1, 1, 6]^2)/27 - 
      (8*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 6]^2)/3 + 
      (4*F[1, 1, 2]^2*F[1, 1, 6]^2)/3 + (32*F[1, 1, 3]^2*F[1, 1, 6]^2)/9 - 
      (32*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 6]^2)/27 + 
      (128*F[1, 1, 4]^2*F[1, 1, 6]^2)/27 - 
      (32*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 6]^2)/9 + 4*F[1, 1, 6]^3 - 
      (224*F[1, 1, 1]*F[1, 1, 6]^3)/27 + (16*F[1, 1, 2]*F[1, 1, 6]^3)/9 + 
      (32*F[1, 1, 3]*F[1, 1, 6]^3)/9 + (1552*F[1, 1, 4]*F[1, 1, 6]^3)/81 - 
      (4*F[1, 1, 6]^4)/9 + (32*F[3, 31]*F[1, 1, 7])/27 + 
      (8*F[3, 32]*F[1, 1, 7])/9 - (64*F[3, 34]*F[1, 1, 7])/9 - 
      (8*F[3, 37]*F[1, 1, 7])/27 + (8*F[3, 40]*F[1, 1, 7])/9 + 
      (16*F[1, 1, 1]^2*F[1, 1, 4]*F[1, 1, 7])/9 - 
      (32*F[1, 1, 1]*F[1, 1, 4]^2*F[1, 1, 7])/9 + 
      (232*F[1, 1, 4]^3*F[1, 1, 7])/81 + (64*F[1, 1, 4]*F[1, 1, 5]^2*
        F[1, 1, 7])/27 - (16*F[1, 1, 5]^3*F[1, 1, 7])/27 + 
      (80*F[1, 1, 1]^2*F[1, 1, 6]*F[1, 1, 7])/27 - 
      (64*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 7])/27 - 
      (32*F[1, 1, 4]^2*F[1, 1, 6]*F[1, 1, 7])/27 + 
      (8*F[1, 1, 5]^2*F[1, 1, 6]*F[1, 1, 7])/9 + 
      (160*F[1, 1, 1]*F[1, 1, 6]^2*F[1, 1, 7])/27 - 
      (128*F[1, 1, 4]*F[1, 1, 6]^2*F[1, 1, 7])/9 + 
      (8*F[1, 1, 5]*F[1, 1, 6]^2*F[1, 1, 7])/9 - 
      (640*F[1, 1, 6]^3*F[1, 1, 7])/81 + (32*F[1, 1, 1]*F[1, 1, 4]*
        F[1, 1, 7]^2)/9 - (52*F[1, 1, 4]^2*F[1, 1, 7]^2)/27 - 
      (16*F[1, 1, 5]^2*F[1, 1, 7]^2)/27 + (160*F[1, 1, 1]*F[1, 1, 6]*
        F[1, 1, 7]^2)/27 - (32*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 7]^2)/27 - 
      (416*F[1, 1, 6]^2*F[1, 1, 7]^2)/27 + (376*F[1, 1, 4]*F[1, 1, 7]^3)/81 + 
      (496*F[1, 1, 6]*F[1, 1, 7]^3)/81 + (124*F[1, 1, 7]^4)/81 - 
      (32*F[3, 1]*F[1, 1, 8])/9 - (28*F[3, 4]*F[1, 1, 8])/27 - 
      (64*F[3, 6]*F[1, 1, 8])/27 - (4*F[3, 12]*F[1, 1, 8])/27 - 
      (64*F[3, 14]*F[1, 1, 8])/27 - (28*F[3, 18]*F[1, 1, 8])/9 + 
      (32*F[3, 21]*F[1, 1, 8])/27 - (272*F[1, 1, 1]^3*F[1, 1, 8])/81 + 
      (200*F[1, 1, 1]^2*F[1, 1, 3]*F[1, 1, 8])/27 - 
      (44*F[1, 1, 1]*F[1, 1, 3]^2*F[1, 1, 8])/27 - 
      (8*F[1, 1, 3]^3*F[1, 1, 8])/3 + (8*F[1, 1, 1]^2*F[1, 1, 4]*F[1, 1, 8])/
       9 - (88*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8])/27 - 
      (4*F[1, 1, 3]^2*F[1, 1, 4]*F[1, 1, 8])/27 - 
      (44*F[1, 1, 1]*F[1, 1, 4]^2*F[1, 1, 8])/9 + 
      (284*F[1, 1, 3]*F[1, 1, 4]^2*F[1, 1, 8])/27 - 
      (232*F[1, 1, 4]^3*F[1, 1, 8])/81 - (32*F[1, 1, 4]*F[1, 1, 5]^2*
        F[1, 1, 8])/27 + (32*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 8])/9 - 
      (32*F[1, 1, 4]^2*F[1, 1, 6]*F[1, 1, 8])/9 + 
      (64*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 8])/9 + 
      (160*F[1, 1, 1]*F[1, 1, 6]^2*F[1, 1, 8])/27 - 
      (256*F[1, 1, 4]*F[1, 1, 6]^2*F[1, 1, 8])/27 - 
      (32*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 8])/9 + 
      (32*F[1, 1, 4]^2*F[1, 1, 7]*F[1, 1, 8])/9 - 
      (128*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8])/27 + 
      (8*F[1, 1, 5]^2*F[1, 1, 7]*F[1, 1, 8])/27 - 
      (160*F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 8])/27 + 
      (160*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 8])/27 - 
      (16*F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 8])/9 + 
      (8*F[1, 1, 6]^2*F[1, 1, 7]*F[1, 1, 8])/9 + 
      (64*F[1, 1, 4]*F[1, 1, 7]^2*F[1, 1, 8])/27 + 
      (32*F[1, 1, 5]*F[1, 1, 7]^2*F[1, 1, 8])/27 - 
      (16*F[1, 1, 7]^3*F[1, 1, 8])/27 + (136*F[1, 1, 1]^2*F[1, 1, 8]^2)/27 - 
      (4*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 8]^2)/9 - 
      (50*F[1, 1, 3]^2*F[1, 1, 8]^2)/9 + (172*F[1, 1, 1]*F[1, 1, 4]*
        F[1, 1, 8]^2)/27 - (4*F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8]^2)/3 - 
      (110*F[1, 1, 4]^2*F[1, 1, 8]^2)/27 - 
      (32*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 8]^2)/27 - 
      (64*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 8]^2)/9 - 
      (160*F[1, 1, 6]^2*F[1, 1, 8]^2)/27 + 
      (224*F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 8]^2)/27 + 
      (8*F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8]^2)/27 + 
      (184*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 8]^2)/27 - 
      (32*F[1, 1, 7]^2*F[1, 1, 8]^2)/27 + (400*F[1, 1, 1]*F[1, 1, 8]^3)/81 - 
      (8*F[1, 1, 3]*F[1, 1, 8]^3)/3 - (184*F[1, 1, 4]*F[1, 1, 8]^3)/81 + 
      (116*F[1, 1, 8]^4)/81 + (224*F[3, 3]*F[1, 1, 9])/81 - 
      (4*F[3, 5]*F[1, 1, 9])/81 - (128*F[3, 11]*F[1, 1, 9])/81 - 
      (164*F[3, 13]*F[1, 1, 9])/81 + (68*F[3, 17]*F[1, 1, 9])/27 - 
      (64*F[3, 20]*F[1, 1, 9])/81 + (592*F[1, 1, 2]^3*F[1, 1, 9])/243 + 
      (8*F[1, 1, 2]^2*F[1, 1, 4]*F[1, 1, 9])/3 + 
      (4*F[1, 1, 2]*F[1, 1, 4]^2*F[1, 1, 9])/27 + 
      (344*F[1, 1, 4]^3*F[1, 1, 9])/243 - (56*F[1, 1, 2]^2*F[1, 1, 5]*
        F[1, 1, 9])/9 + (8*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9])/9 - 
      (92*F[1, 1, 4]^2*F[1, 1, 5]*F[1, 1, 9])/27 + 
      (164*F[1, 1, 2]*F[1, 1, 5]^2*F[1, 1, 9])/81 - 
      (164*F[1, 1, 4]*F[1, 1, 5]^2*F[1, 1, 9])/81 + 
      (440*F[1, 1, 5]^3*F[1, 1, 9])/243 + (32*F[1, 1, 3]^2*F[1, 1, 6]*
        F[1, 1, 9])/27 - (64*F[1, 1, 3]*F[1, 1, 6]^2*F[1, 1, 9])/9 + 
      (32*F[1, 1, 6]^3*F[1, 1, 9])/9 - (376*F[1, 1, 2]^2*F[1, 1, 9]^2)/81 - 
      (196*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9]^2)/81 + 
      (218*F[1, 1, 4]^2*F[1, 1, 9]^2)/81 + 
      (100*F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 9]^2)/81 - 
      (100*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9]^2)/81 + 
      (118*F[1, 1, 5]^2*F[1, 1, 9]^2)/27 + 
      (32*F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 9]^2)/27 + 
      (32*F[1, 1, 6]^2*F[1, 1, 9]^2)/9 - (112*F[1, 1, 2]*F[1, 1, 9]^3)/27 + 
      (56*F[1, 1, 4]*F[1, 1, 9]^3)/27 + (56*F[1, 1, 5]*F[1, 1, 9]^3)/27 - 
      (64*F[1, 1, 6]*F[1, 1, 9]^3)/27 - (83*F[1, 1, 9]^4)/81 + 
      (32*F[3, 51]*F[1, 1, 10])/27 + (8*F[3, 52]*F[1, 1, 10])/9 - 
      (64*F[3, 54]*F[1, 1, 10])/9 - (8*F[3, 56]*F[1, 1, 10])/27 + 
      (8*F[3, 59]*F[1, 1, 10])/9 - (16*F[1, 1, 3]^3*F[1, 1, 10])/27 + 
      (88*F[1, 1, 4]^3*F[1, 1, 10])/81 - (40*F[1, 1, 3]^2*F[1, 1, 6]*
        F[1, 1, 10])/27 - (16*F[1, 1, 4]^2*F[1, 1, 6]*F[1, 1, 10])/27 + 
      (8*F[1, 1, 3]*F[1, 1, 6]^2*F[1, 1, 10])/9 + 
      (16*F[1, 1, 4]*F[1, 1, 6]^2*F[1, 1, 10])/27 + 
      (176*F[1, 1, 6]^3*F[1, 1, 10])/81 - (8*F[1, 1, 4]^2*F[1, 1, 7]*
        F[1, 1, 10])/9 + (8*F[1, 1, 4]*F[1, 1, 7]^2*F[1, 1, 10])/9 - 
      (8*F[1, 1, 7]^3*F[1, 1, 10])/27 + (8*F[1, 1, 3]^2*F[1, 1, 9]*
        F[1, 1, 10])/27 + (80*F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 9]*F[1, 1, 10])/
       27 + (8*F[1, 1, 6]^2*F[1, 1, 9]*F[1, 1, 10])/9 + 
      (8*F[1, 1, 3]*F[1, 1, 9]^2*F[1, 1, 10])/27 - 
      (40*F[1, 1, 6]*F[1, 1, 9]^2*F[1, 1, 10])/27 - 
      (16*F[1, 1, 9]^3*F[1, 1, 10])/27 - (16*F[1, 1, 3]^2*F[1, 1, 10]^2)/27 - 
      (4*F[1, 1, 4]^2*F[1, 1, 10]^2)/27 - (16*F[1, 1, 4]*F[1, 1, 6]*
        F[1, 1, 10]^2)/27 + (32*F[1, 1, 6]^2*F[1, 1, 10]^2)/27 + 
      (8*F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 10]^2)/9 - 
      (4*F[1, 1, 7]^2*F[1, 1, 10]^2)/9 + (32*F[1, 1, 3]*F[1, 1, 9]*
        F[1, 1, 10]^2)/27 - (16*F[1, 1, 9]^2*F[1, 1, 10]^2)/27 - 
      (56*F[1, 1, 4]*F[1, 1, 10]^3)/81 - (160*F[1, 1, 6]*F[1, 1, 10]^3)/81 - 
      (8*F[1, 1, 7]*F[1, 1, 10]^3)/27 + (136*F[1, 1, 10]^4)/81 - 
      (136*F[1, 1, 1]^2*F[2, 1, 1])/27 - (32*F[1, 1, 1]*F[1, 1, 3]*
        F[2, 1, 1])/3 - (176*F[1, 1, 3]^2*F[2, 1, 1])/27 - 
      (560*F[1, 1, 1]*F[1, 1, 4]*F[2, 1, 1])/27 - 
      (560*F[1, 1, 3]*F[1, 1, 4]*F[2, 1, 1])/27 - 
      (208*F[1, 1, 1]*F[1, 1, 8]*F[2, 1, 1])/27 - 
      (208*F[1, 1, 3]*F[1, 1, 8]*F[2, 1, 1])/27 + 
      (88*F[1, 1, 1]^2*F[2, 1, 2])/27 - (128*F[1, 1, 1]*F[1, 1, 3]*
        F[2, 1, 2])/27 - (80*F[1, 1, 1]*F[1, 1, 4]*F[2, 1, 2])/9 + 
      (448*F[1, 1, 3]*F[1, 1, 4]*F[2, 1, 2])/27 + 
      (152*F[1, 1, 4]^2*F[2, 1, 2])/27 - (128*F[1, 1, 1]*F[1, 1, 8]*
        F[2, 1, 2])/27 + (64*F[1, 1, 3]*F[1, 1, 8]*F[2, 1, 2])/9 - 
      (128*F[1, 1, 4]*F[1, 1, 8]*F[2, 1, 2])/27 - 
      (32*F[1, 1, 8]^2*F[2, 1, 2])/9 + (32*F[2, 1, 2]^2)/9 - 
      (88*F[1, 1, 2]^2*F[2, 1, 3])/27 - (16*F[1, 1, 2]*F[1, 1, 4]*F[2, 1, 3])/
       27 - 8*F[1, 1, 4]^2*F[2, 1, 3] + (256*F[1, 1, 2]*F[1, 1, 5]*
        F[2, 1, 3])/81 - (800*F[1, 1, 4]*F[1, 1, 5]*F[2, 1, 3])/81 + 
      (32*F[1, 1, 5]^2*F[2, 1, 3])/27 + (256*F[1, 1, 2]*F[1, 1, 9]*
        F[2, 1, 3])/81 + (352*F[1, 1, 4]*F[1, 1, 9]*F[2, 1, 3])/81 - 
      (160*F[1, 1, 5]*F[1, 1, 9]*F[2, 1, 3])/27 + 
      (32*F[1, 1, 9]^2*F[2, 1, 3])/9 - (32*F[2, 1, 3]^2)/9 + 
      (136*F[1, 1, 2]^2*F[2, 1, 4])/27 + (16*F[1, 1, 2]*F[1, 1, 4]*
        F[2, 1, 4])/9 + (608*F[1, 1, 2]*F[1, 1, 5]*F[2, 1, 4])/81 + 
      (16*F[1, 1, 4]*F[1, 1, 5]*F[2, 1, 4])/9 + (272*F[1, 1, 5]^2*F[2, 1, 4])/
       81 + (368*F[1, 1, 2]*F[1, 1, 9]*F[2, 1, 4])/81 + 
      (368*F[1, 1, 5]*F[1, 1, 9]*F[2, 1, 4])/81 - 
      (16*F[1, 1, 4]^2*F[2, 1, 6])/3 - (32*F[1, 1, 4]*F[1, 1, 6]*F[2, 1, 6])/
       3 - (16*F[1, 1, 6]^2*F[2, 1, 6])/3 + 
      (64*F[1, 1, 4]*F[1, 1, 7]*F[2, 1, 6])/9 - 
      (64*F[1, 1, 6]*F[1, 1, 7]*F[2, 1, 6])/9 - (32*F[2, 1, 6]^2)/9 + 
      (128*F[1, 1, 4]*F[1, 1, 5]*F[2, 1, 7])/27 + 
      (128*F[1, 1, 4]*F[1, 1, 7]*F[2, 1, 7])/27 - 
      (32*F[1, 1, 5]*F[1, 1, 7]*F[2, 1, 7])/27 - (32*F[1, 1, 7]^2*F[2, 1, 7])/
       27 - (64*F[1, 1, 1]*F[1, 1, 4]*F[2, 1, 8])/9 + 
      (64*F[1, 1, 4]^2*F[2, 1, 8])/9 - (320*F[1, 1, 1]*F[1, 1, 6]*F[2, 1, 8])/
       27 + (1184*F[1, 1, 4]*F[1, 1, 6]*F[2, 1, 8])/27 + 
      (544*F[1, 1, 6]^2*F[2, 1, 8])/27 + (64*F[1, 1, 4]*F[1, 1, 7]*
        F[2, 1, 8])/3 + (512*F[1, 1, 6]*F[1, 1, 7]*F[2, 1, 8])/27 + 
      (64*F[1, 1, 4]*F[1, 1, 8]*F[2, 1, 8])/9 + 
      (320*F[1, 1, 6]*F[1, 1, 8]*F[2, 1, 8])/27 - (16*F[2, 1, 8]^2)/9 - 
      (136*F[1, 1, 1]^2*F[2, 1, 9])/27 - (16*F[1, 1, 1]*F[1, 1, 3]*
        F[2, 1, 9])/3 - (176*F[1, 1, 1]*F[1, 1, 4]*F[2, 1, 9])/27 - 
      (224*F[1, 1, 1]*F[1, 1, 8]*F[2, 1, 9])/27 - 
      (16*F[1, 1, 3]*F[1, 1, 8]*F[2, 1, 9])/3 - 
      (176*F[1, 1, 4]*F[1, 1, 8]*F[2, 1, 9])/27 - 
      (112*F[1, 1, 8]^2*F[2, 1, 9])/27 - (320*F[1, 1, 4]*F[1, 1, 7]*
        F[2, 1, 10])/27 - (320*F[1, 1, 6]*F[1, 1, 7]*F[2, 1, 10])/27 + 
      (32*F[1, 1, 7]^2*F[2, 1, 10])/27 - (320*F[1, 1, 4]*F[1, 1, 8]*
        F[2, 1, 10])/27 - (320*F[1, 1, 6]*F[1, 1, 8]*F[2, 1, 10])/27 + 
      (32*F[1, 1, 7]*F[1, 1, 8]*F[2, 1, 10])/27 + 
      (136*F[1, 1, 2]^2*F[2, 1, 11])/27 + (16*F[1, 1, 2]*F[1, 1, 4]*
        F[2, 1, 11])/9 + (368*F[1, 1, 2]*F[1, 1, 5]*F[2, 1, 11])/81 + 
      (608*F[1, 1, 2]*F[1, 1, 9]*F[2, 1, 11])/81 + 
      (16*F[1, 1, 4]*F[1, 1, 9]*F[2, 1, 11])/9 + 
      (368*F[1, 1, 5]*F[1, 1, 9]*F[2, 1, 11])/81 + 
      (272*F[1, 1, 9]^2*F[2, 1, 11])/81 - (128*F[1, 1, 3]*F[1, 1, 6]*
        F[2, 1, 13])/27 - (32*F[1, 1, 3]*F[1, 1, 10]*F[2, 1, 13])/27 - 
      (128*F[1, 1, 6]*F[1, 1, 10]*F[2, 1, 13])/27 - 
      (32*F[1, 1, 10]^2*F[2, 1, 13])/27 - (128*F[1, 1, 6]^2*F[2, 1, 14])/9 - 
      (64*F[1, 1, 6]*F[1, 1, 10]*F[2, 1, 14])/9 - (16*F[2, 1, 14]^2)/9 - 
      (128*F[1, 1, 6]*F[1, 1, 9]*F[2, 1, 15])/27 - 
      (128*F[1, 1, 6]*F[1, 1, 10]*F[2, 1, 15])/27 - 
      (32*F[1, 1, 9]*F[1, 1, 10]*F[2, 1, 15])/27 - 
      (32*F[1, 1, 10]^2*F[2, 1, 15])/27 - 14*F[1, 1, 1]*tci[1, 1]^2 - 
      (550*F[1, 1, 1]^2*tci[1, 1]^2)/9 + (8*F[1, 1, 1]*F[1, 1, 2]*
        tci[1, 1]^2)/3 - (283*F[1, 1, 2]^2*tci[1, 1]^2)/81 + 
      (634*F[1, 1, 1]*F[1, 1, 3]*tci[1, 1]^2)/27 - 
      (14*F[1, 1, 3]^2*tci[1, 1]^2)/9 + (58*F[1, 1, 1]*F[1, 1, 4]*
        tci[1, 1]^2)/9 - (986*F[1, 1, 2]*F[1, 1, 4]*tci[1, 1]^2)/81 + 
      (37*F[1, 1, 3]*F[1, 1, 4]*tci[1, 1]^2)/9 + 
      (352*F[1, 1, 4]^2*tci[1, 1]^2)/27 + (50*F[1, 1, 2]*F[1, 1, 5]*
        tci[1, 1]^2)/243 - (745*F[1, 1, 4]*F[1, 1, 5]*tci[1, 1]^2)/81 - 
      (647*F[1, 1, 5]^2*tci[1, 1]^2)/162 + 2*F[1, 1, 6]*tci[1, 1]^2 + 
      (26*F[1, 1, 1]*F[1, 1, 6]*tci[1, 1]^2)/9 + 
      (4*F[1, 1, 2]*F[1, 1, 6]*tci[1, 1]^2)/3 - 
      (32*F[1, 1, 3]*F[1, 1, 6]*tci[1, 1]^2)/27 - 
      (790*F[1, 1, 4]*F[1, 1, 6]*tci[1, 1]^2)/81 + 
      (64*F[1, 1, 5]*F[1, 1, 6]*tci[1, 1]^2)/9 - 
      (478*F[1, 1, 6]^2*tci[1, 1]^2)/81 - (32*F[1, 1, 1]*F[1, 1, 7]*
        tci[1, 1]^2)/9 - (10*F[1, 1, 4]*F[1, 1, 7]*tci[1, 1]^2)/81 - 
      (352*F[1, 1, 5]*F[1, 1, 7]*tci[1, 1]^2)/81 + 
      (320*F[1, 1, 6]*F[1, 1, 7]*tci[1, 1]^2)/81 - 
      (680*F[1, 1, 7]^2*tci[1, 1]^2)/81 + (382*F[1, 1, 1]*F[1, 1, 8]*
        tci[1, 1]^2)/9 - (2599*F[1, 1, 3]*F[1, 1, 8]*tci[1, 1]^2)/81 - 
      (1027*F[1, 1, 4]*F[1, 1, 8]*tci[1, 1]^2)/81 - 
      (64*F[1, 1, 5]*F[1, 1, 8]*tci[1, 1]^2)/27 - 
      (1072*F[1, 1, 6]*F[1, 1, 8]*tci[1, 1]^2)/81 + 
      (376*F[1, 1, 7]*F[1, 1, 8]*tci[1, 1]^2)/81 + 
      (748*F[1, 1, 8]^2*tci[1, 1]^2)/81 + (1202*F[1, 1, 2]*F[1, 1, 9]*
        tci[1, 1]^2)/243 + (311*F[1, 1, 4]*F[1, 1, 9]*tci[1, 1]^2)/81 - 
      (307*F[1, 1, 5]*F[1, 1, 9]*tci[1, 1]^2)/243 + 
      (128*F[1, 1, 6]*F[1, 1, 9]*tci[1, 1]^2)/81 + 
      (775*F[1, 1, 9]^2*tci[1, 1]^2)/486 - 
      (8*F[1, 1, 3]*F[1, 1, 10]*tci[1, 1]^2)/27 + 
      (278*F[1, 1, 4]*F[1, 1, 10]*tci[1, 1]^2)/81 - 
      (2*F[1, 1, 7]*F[1, 1, 10]*tci[1, 1]^2)/3 + 
      (32*F[1, 1, 9]*F[1, 1, 10]*tci[1, 1]^2)/81 - 
      (14*F[1, 1, 10]^2*tci[1, 1]^2)/27 - (128*F[1, 1, 6]*F[1, 2, 2]*
        tci[1, 1]^2)/27 - (32*F[1, 1, 10]*F[1, 2, 2]*tci[1, 1]^2)/27 - 
      (32*F[1, 1, 4]*F[1, 2, 3]*tci[1, 1]^2)/9 - 
      (32*F[1, 1, 6]*F[1, 2, 3]*tci[1, 1]^2)/3 + 
      (64*F[1, 1, 7]*F[1, 2, 3]*tci[1, 1]^2)/9 - 
      (32*F[1, 2, 3]^2*tci[1, 1]^2)/9 + (208*F[1, 1, 2]*F[1, 2, 6]*
        tci[1, 1]^2)/27 + 16*F[1, 1, 4]*F[1, 2, 6]*tci[1, 1]^2 + 
      (800*F[1, 1, 5]*F[1, 2, 6]*tci[1, 1]^2)/81 - 
      (352*F[1, 1, 9]*F[1, 2, 6]*tci[1, 1]^2)/81 - 
      (32*F[1, 2, 6]^2*tci[1, 1]^2)/9 + (320*F[1, 1, 4]*F[1, 2, 8]*
        tci[1, 1]^2)/27 + (320*F[1, 1, 6]*F[1, 2, 8]*tci[1, 1]^2)/27 + 
      (32*F[1, 1, 7]*F[1, 2, 8]*tci[1, 1]^2)/3 + 
      (320*F[1, 1, 8]*F[1, 2, 8]*tci[1, 1]^2)/27 - 
      (238*F[2, 1, 1]*tci[1, 1]^2)/3 + (212*F[2, 1, 2]*tci[1, 1]^2)/27 - 
      (182*F[2, 1, 3]*tci[1, 1]^2)/27 + (2*F[2, 1, 4]*tci[1, 1]^2)/9 - 
      (130*F[2, 1, 6]*tci[1, 1]^2)/27 + (64*F[2, 1, 8]*tci[1, 1]^2)/9 - 
      (1118*F[2, 1, 9]*tci[1, 1]^2)/27 - (320*F[2, 1, 10]*tci[1, 1]^2)/27 + 
      (2*F[2, 1, 11]*tci[1, 1]^2)/9 + (802*tci[1, 1]^4)/405 + 
      (256*F[3, 1]*tci[1, 2])/9 - (32*F[3, 3]*tci[1, 2])/9 - 
      (56*F[3, 4]*tci[1, 2])/9 + (4*F[3, 5]*tci[1, 2])/9 + 
      (496*F[3, 6]*tci[1, 2])/27 + (32*F[3, 11]*tci[1, 2])/9 + 
      (88*F[3, 12]*tci[1, 2])/27 - (4*F[3, 13]*tci[1, 2])/9 + 
      (80*F[3, 14]*tci[1, 2])/9 - (20*F[3, 17]*tci[1, 2])/9 + 
      16*F[3, 18]*tci[1, 2] + (128*F[3, 20]*tci[1, 2])/27 - 
      (256*F[3, 21]*tci[1, 2])/27 + (128*F[3, 31]*tci[1, 2])/27 + 
      (32*F[3, 32]*tci[1, 2])/3 + (16*F[3, 33]*tci[1, 2])/9 + 
      (320*F[3, 34]*tci[1, 2])/9 + (32*F[3, 36]*tci[1, 2])/9 - 
      (32*F[3, 37]*tci[1, 2])/27 + (32*F[3, 40]*tci[1, 2])/9 - 
      (32*F[3, 44]*tci[1, 2])/9 + (64*F[3, 69]*tci[1, 2])/27 + 
      12*F[1, 1, 1]^2*tci[1, 2] + (4480*F[1, 1, 1]^3*tci[1, 2])/81 - 
      (4*F[1, 1, 1]^2*F[1, 1, 2]*tci[1, 2])/3 - 
      (8*F[1, 1, 1]*F[1, 1, 2]^2*tci[1, 2])/3 + (44*F[1, 1, 2]^3*tci[1, 2])/
       27 - (160*F[1, 1, 1]^2*F[1, 1, 3]*tci[1, 2])/9 - 
      (512*F[1, 1, 1]*F[1, 1, 3]^2*tci[1, 2])/27 + 
      (64*F[1, 1, 3]^3*tci[1, 2])/81 - (632*F[1, 1, 1]^2*F[1, 1, 4]*
        tci[1, 2])/27 + (352*F[1, 1, 2]^2*F[1, 1, 4]*tci[1, 2])/27 + 
      (856*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4]*tci[1, 2])/27 - 
      (52*F[1, 1, 3]^2*F[1, 1, 4]*tci[1, 2])/27 + 
      (40*F[1, 1, 1]*F[1, 1, 4]^2*tci[1, 2])/27 + 
      (104*F[1, 1, 2]*F[1, 1, 4]^2*tci[1, 2])/27 - 
      (340*F[1, 1, 3]*F[1, 1, 4]^2*tci[1, 2])/27 - 8*F[1, 1, 4]^3*tci[1, 2] - 
      (88*F[1, 1, 2]^2*F[1, 1, 5]*tci[1, 2])/81 - 
      (760*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5]*tci[1, 2])/81 + 
      (808*F[1, 1, 4]^2*F[1, 1, 5]*tci[1, 2])/81 - 
      (412*F[1, 1, 2]*F[1, 1, 5]^2*tci[1, 2])/81 + 
      (556*F[1, 1, 4]*F[1, 1, 5]^2*tci[1, 2])/81 - 
      (56*F[1, 1, 5]^3*tci[1, 2])/27 + (28*F[1, 1, 1]^2*F[1, 1, 6]*tci[1, 2])/
       9 - (8*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 6]*tci[1, 2])/3 + 
      (4*F[1, 1, 2]^2*F[1, 1, 6]*tci[1, 2])/3 + 
      (64*F[1, 1, 3]^2*F[1, 1, 6]*tci[1, 2])/27 - 
      (64*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 6]*tci[1, 2])/9 + 
      (32*F[1, 1, 4]^2*F[1, 1, 6]*tci[1, 2])/27 - 
      (64*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 6]*tci[1, 2])/9 + 
      (32*F[1, 1, 5]^2*F[1, 1, 6]*tci[1, 2])/9 - 
      (40*F[1, 1, 1]*F[1, 1, 6]^2*tci[1, 2])/27 + 
      (8*F[1, 1, 2]*F[1, 1, 6]^2*tci[1, 2])/3 - 
      (64*F[1, 1, 3]*F[1, 1, 6]^2*tci[1, 2])/9 - 
      (112*F[1, 1, 4]*F[1, 1, 6]^2*tci[1, 2])/27 + 
      (32*F[1, 1, 5]*F[1, 1, 6]^2*tci[1, 2])/9 - 
      (1168*F[1, 1, 6]^3*tci[1, 2])/81 - (16*F[1, 1, 1]^2*F[1, 1, 7]*
        tci[1, 2])/9 + (64*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 7]*tci[1, 2])/9 - 
      (40*F[1, 1, 4]^2*F[1, 1, 7]*tci[1, 2])/27 + 
      (128*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 7]*tci[1, 2])/27 - 
      (8*F[1, 1, 5]^2*F[1, 1, 7]*tci[1, 2])/3 + 
      (64*F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 7]*tci[1, 2])/27 - 
      (224*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 7]*tci[1, 2])/27 + 
      (16*F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 7]*tci[1, 2])/9 + 
      (200*F[1, 1, 6]^2*F[1, 1, 7]*tci[1, 2])/27 - 
      (32*F[1, 1, 1]*F[1, 1, 7]^2*tci[1, 2])/9 + 
      (88*F[1, 1, 4]*F[1, 1, 7]^2*tci[1, 2])/9 - 
      (32*F[1, 1, 5]*F[1, 1, 7]^2*tci[1, 2])/27 + 
      (64*F[1, 1, 6]*F[1, 1, 7]^2*tci[1, 2])/9 - (424*F[1, 1, 7]^3*tci[1, 2])/
       81 - (224*F[1, 1, 1]^2*F[1, 1, 8]*tci[1, 2])/27 - 
      (200*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 8]*tci[1, 2])/27 + 
      (188*F[1, 1, 3]^2*F[1, 1, 8]*tci[1, 2])/9 - 
      (40*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8]*tci[1, 2])/27 - 
      (400*F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8]*tci[1, 2])/27 + 
      (100*F[1, 1, 4]^2*F[1, 1, 8]*tci[1, 2])/9 + 
      (64*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 8]*tci[1, 2])/27 + 
      (32*F[1, 1, 5]^2*F[1, 1, 8]*tci[1, 2])/27 - 
      (32*F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 8]*tci[1, 2])/9 + 
      (160*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 8]*tci[1, 2])/9 - 
      (64*F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 8]*tci[1, 2])/9 + 
      (416*F[1, 1, 6]^2*F[1, 1, 8]*tci[1, 2])/27 + 
      (32*F[1, 1, 1]*F[1, 1, 7]*F[1, 1, 8]*tci[1, 2])/9 - 
      (224*F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 8]*tci[1, 2])/27 + 
      (112*F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8]*tci[1, 2])/27 - 
      (16*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 8]*tci[1, 2])/9 - 
      (32*F[1, 1, 7]^2*F[1, 1, 8]*tci[1, 2])/27 - 
      (832*F[1, 1, 1]*F[1, 1, 8]^2*tci[1, 2])/27 + 
      (188*F[1, 1, 3]*F[1, 1, 8]^2*tci[1, 2])/9 + 
      (268*F[1, 1, 4]*F[1, 1, 8]^2*tci[1, 2])/27 + 
      (32*F[1, 1, 5]*F[1, 1, 8]^2*tci[1, 2])/27 + 
      (64*F[1, 1, 6]*F[1, 1, 8]^2*tci[1, 2])/9 - 
      (224*F[1, 1, 7]*F[1, 1, 8]^2*tci[1, 2])/27 - 
      (464*F[1, 1, 8]^3*tci[1, 2])/81 - (472*F[1, 1, 2]^2*F[1, 1, 9]*
        tci[1, 2])/81 - (376*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9]*tci[1, 2])/81 - 
      (344*F[1, 1, 4]^2*F[1, 1, 9]*tci[1, 2])/81 + 
      (136*F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 9]*tci[1, 2])/27 + 
      (184*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9]*tci[1, 2])/27 + 
      (164*F[1, 1, 5]^2*F[1, 1, 9]*tci[1, 2])/81 - 
      (64*F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 9]*tci[1, 2])/27 + 
      (64*F[1, 1, 6]^2*F[1, 1, 9]*tci[1, 2])/9 - 
      (92*F[1, 1, 2]*F[1, 1, 9]^2*tci[1, 2])/81 - 
      (436*F[1, 1, 4]*F[1, 1, 9]^2*tci[1, 2])/81 + 
      (100*F[1, 1, 5]*F[1, 1, 9]^2*tci[1, 2])/81 - 
      (32*F[1, 1, 6]*F[1, 1, 9]^2*tci[1, 2])/27 - (56*F[1, 1, 9]^3*tci[1, 2])/
       27 + (16*F[1, 1, 3]^2*F[1, 1, 10]*tci[1, 2])/27 - 
      (88*F[1, 1, 4]^2*F[1, 1, 10]*tci[1, 2])/27 - 
      (16*F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 10]*tci[1, 2])/9 + 
      (32*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 10]*tci[1, 2])/27 - 
      (40*F[1, 1, 6]^2*F[1, 1, 10]*tci[1, 2])/27 + 
      (16*F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 10]*tci[1, 2])/9 - 
      (8*F[1, 1, 7]^2*F[1, 1, 10]*tci[1, 2])/9 - 
      (16*F[1, 1, 3]*F[1, 1, 9]*F[1, 1, 10]*tci[1, 2])/27 - 
      (80*F[1, 1, 6]*F[1, 1, 9]*F[1, 1, 10]*tci[1, 2])/27 - 
      (8*F[1, 1, 9]^2*F[1, 1, 10]*tci[1, 2])/27 + 
      (8*F[1, 1, 4]*F[1, 1, 10]^2*tci[1, 2])/27 + 
      (16*F[1, 1, 6]*F[1, 1, 10]^2*tci[1, 2])/27 - 
      (8*F[1, 1, 7]*F[1, 1, 10]^2*tci[1, 2])/9 - 
      (32*F[1, 1, 9]*F[1, 1, 10]^2*tci[1, 2])/27 + 
      (56*F[1, 1, 10]^3*tci[1, 2])/81 + (128*F[1, 1, 3]*F[1, 1, 6]*F[1, 2, 2]*
        tci[1, 2])/27 + (32*F[1, 1, 3]*F[1, 1, 10]*F[1, 2, 2]*tci[1, 2])/27 + 
      (128*F[1, 1, 6]*F[1, 1, 10]*F[1, 2, 2]*tci[1, 2])/27 + 
      (32*F[1, 1, 10]^2*F[1, 2, 2]*tci[1, 2])/27 + 
      (16*F[1, 1, 4]^2*F[1, 2, 3]*tci[1, 2])/3 + 
      (32*F[1, 1, 4]*F[1, 1, 6]*F[1, 2, 3]*tci[1, 2])/3 + 
      (16*F[1, 1, 6]^2*F[1, 2, 3]*tci[1, 2])/3 - 
      (64*F[1, 1, 4]*F[1, 1, 7]*F[1, 2, 3]*tci[1, 2])/9 + 
      (64*F[1, 1, 6]*F[1, 1, 7]*F[1, 2, 3]*tci[1, 2])/9 - 
      (88*F[1, 1, 2]^2*F[1, 2, 6]*tci[1, 2])/27 - 
      (16*F[1, 1, 2]*F[1, 1, 4]*F[1, 2, 6]*tci[1, 2])/27 - 
      8*F[1, 1, 4]^2*F[1, 2, 6]*tci[1, 2] + 
      (256*F[1, 1, 2]*F[1, 1, 5]*F[1, 2, 6]*tci[1, 2])/81 - 
      (800*F[1, 1, 4]*F[1, 1, 5]*F[1, 2, 6]*tci[1, 2])/81 + 
      (32*F[1, 1, 5]^2*F[1, 2, 6]*tci[1, 2])/27 + 
      (256*F[1, 1, 2]*F[1, 1, 9]*F[1, 2, 6]*tci[1, 2])/81 + 
      (352*F[1, 1, 4]*F[1, 1, 9]*F[1, 2, 6]*tci[1, 2])/81 - 
      (160*F[1, 1, 5]*F[1, 1, 9]*F[1, 2, 6]*tci[1, 2])/27 + 
      (32*F[1, 1, 9]^2*F[1, 2, 6]*tci[1, 2])/9 - 
      (320*F[1, 1, 4]*F[1, 1, 7]*F[1, 2, 8]*tci[1, 2])/27 - 
      (320*F[1, 1, 6]*F[1, 1, 7]*F[1, 2, 8]*tci[1, 2])/27 + 
      (32*F[1, 1, 7]^2*F[1, 2, 8]*tci[1, 2])/27 - 
      (320*F[1, 1, 4]*F[1, 1, 8]*F[1, 2, 8]*tci[1, 2])/27 - 
      (320*F[1, 1, 6]*F[1, 1, 8]*F[1, 2, 8]*tci[1, 2])/27 + 
      (32*F[1, 1, 7]*F[1, 1, 8]*F[1, 2, 8]*tci[1, 2])/27 + 
      (1328*F[1, 1, 1]*F[2, 1, 1]*tci[1, 2])/27 + 
      (1408*F[1, 1, 3]*F[2, 1, 1]*tci[1, 2])/27 + 
      (1120*F[1, 1, 4]*F[2, 1, 1]*tci[1, 2])/27 + 
      (416*F[1, 1, 8]*F[2, 1, 1]*tci[1, 2])/27 + 
      (320*F[1, 1, 1]*F[2, 1, 2]*tci[1, 2])/27 - 
      (512*F[1, 1, 3]*F[2, 1, 2]*tci[1, 2])/27 - 
      (128*F[1, 1, 4]*F[2, 1, 2]*tci[1, 2])/9 + 
      (256*F[1, 1, 8]*F[2, 1, 2]*tci[1, 2])/27 + 
      (208*F[1, 1, 2]*F[2, 1, 3]*tci[1, 2])/27 + 16*F[1, 1, 4]*F[2, 1, 3]*
       tci[1, 2] + (800*F[1, 1, 5]*F[2, 1, 3]*tci[1, 2])/81 - 
      (352*F[1, 1, 9]*F[2, 1, 3]*tci[1, 2])/81 - 
      (64*F[1, 2, 6]*F[2, 1, 3]*tci[1, 2])/9 - 
      (16*F[1, 1, 2]*F[2, 1, 4]*tci[1, 2])/9 - 
      (16*F[1, 1, 5]*F[2, 1, 4]*tci[1, 2])/9 + 
      (32*F[1, 1, 4]*F[2, 1, 6]*tci[1, 2])/9 + 
      (32*F[1, 1, 6]*F[2, 1, 6]*tci[1, 2])/3 - 
      (64*F[1, 1, 7]*F[2, 1, 6]*tci[1, 2])/9 + 
      (64*F[1, 2, 3]*F[2, 1, 6]*tci[1, 2])/9 - 
      (128*F[1, 1, 5]*F[2, 1, 7]*tci[1, 2])/27 - 
      (128*F[1, 1, 7]*F[2, 1, 7]*tci[1, 2])/27 + 
      (64*F[1, 1, 1]*F[2, 1, 8]*tci[1, 2])/9 - 
      (128*F[1, 1, 4]*F[2, 1, 8]*tci[1, 2])/9 - 
      (1184*F[1, 1, 6]*F[2, 1, 8]*tci[1, 2])/27 - 
      (64*F[1, 1, 7]*F[2, 1, 8]*tci[1, 2])/3 - 
      (64*F[1, 1, 8]*F[2, 1, 8]*tci[1, 2])/9 + 
      (272*F[1, 1, 1]*F[2, 1, 9]*tci[1, 2])/9 + 
      (32*F[1, 1, 3]*F[2, 1, 9]*tci[1, 2])/3 + 
      (352*F[1, 1, 4]*F[2, 1, 9]*tci[1, 2])/27 + 
      (256*F[1, 1, 8]*F[2, 1, 9]*tci[1, 2])/9 + 
      (320*F[1, 1, 4]*F[2, 1, 10]*tci[1, 2])/27 + 
      (320*F[1, 1, 6]*F[2, 1, 10]*tci[1, 2])/27 + 
      (32*F[1, 1, 7]*F[2, 1, 10]*tci[1, 2])/3 + 
      (320*F[1, 1, 8]*F[2, 1, 10]*tci[1, 2])/27 - 
      (16*F[1, 1, 2]*F[2, 1, 11]*tci[1, 2])/9 - 
      (16*F[1, 1, 9]*F[2, 1, 11]*tci[1, 2])/9 + 
      (128*F[1, 1, 6]*F[2, 1, 13]*tci[1, 2])/27 + 
      (32*F[1, 1, 10]*F[2, 1, 13]*tci[1, 2])/27 + 6*tci[1, 1]^2*tci[1, 2] - 
      4*F[1, 1, 1]*tci[1, 1]^2*tci[1, 2] + (2006*F[1, 1, 1]*tci[1, 2]^3)/81 + 
      (104*F[1, 1, 2]*tci[1, 2]^3)/27 + 4*F[1, 1, 3]*tci[1, 2]^3 - 
      (746*F[1, 1, 4]*tci[1, 2]^3)/81 + (587*F[1, 1, 5]*tci[1, 2]^3)/243 + 
      (940*F[1, 1, 6]*tci[1, 2]^3)/81 - (110*F[1, 1, 7]*tci[1, 2]^3)/81 - 
      (544*F[1, 1, 8]*tci[1, 2]^3)/81 - (277*F[1, 1, 9]*tci[1, 2]^3)/243 - 
      (94*F[1, 1, 10]*tci[1, 2]^3)/81 + (130*F[1, 2, 3]*tci[1, 2]^3)/27 - 
      (182*F[1, 2, 6]*tci[1, 2]^3)/27 - (320*F[1, 2, 8]*tci[1, 2]^3)/27 + 
      (112*F[1, 1, 1]*tci[1, 1]^2*tcr[1, 1])/81 + 
      (64*F[1, 1, 3]*tci[1, 1]^2*tcr[1, 1])/81 + 
      (128*F[1, 1, 4]*tci[1, 1]^2*tcr[1, 1])/81 + 
      (64*F[1, 1, 8]*tci[1, 1]^2*tcr[1, 1])/81 - (2978*tci[1, 2]^3*tcr[1, 1])/
       81 + (7214*tci[1, 1]^2*tcr[1, 1]^2)/81 - 
      (232*F[1, 1, 1]*tci[1, 2]*tcr[1, 1]^2)/27 - 
      (232*F[1, 1, 3]*tci[1, 2]*tcr[1, 1]^2)/27 - 
      (8*F[1, 1, 4]*tci[1, 2]*tcr[1, 1]^2)/27 - 
      (232*F[1, 1, 8]*tci[1, 2]*tcr[1, 1]^2)/27 + (80*F[1, 1, 1]*tcr[1, 1]^3)/
       27 + (16*F[1, 1, 3]*tcr[1, 1]^3)/3 + (112*F[1, 1, 4]*tcr[1, 1]^3)/27 + 
      (16*F[1, 1, 8]*tcr[1, 1]^3)/3 - (5080*tci[1, 2]*tcr[1, 1]^3)/81 + 
      (878*tcr[1, 1]^4)/81 - (4*F[1, 1, 1]*tci[1, 1]^2*tcr[1, 2])/3 + 
      (8*F[1, 1, 2]*tci[1, 1]^2*tcr[1, 2])/27 - 
      (4*F[1, 1, 3]*tci[1, 1]^2*tcr[1, 2])/27 - 
      (380*F[1, 1, 4]*tci[1, 1]^2*tcr[1, 2])/27 + 
      (136*F[1, 1, 5]*tci[1, 1]^2*tcr[1, 2])/81 + 
      (32*F[1, 1, 7]*tci[1, 1]^2*tcr[1, 2])/27 - 
      (4*F[1, 1, 8]*tci[1, 1]^2*tcr[1, 2])/27 + 
      (136*F[1, 1, 9]*tci[1, 1]^2*tcr[1, 2])/81 + 
      (32*F[1, 1, 10]*tci[1, 1]^2*tcr[1, 2])/27 + (244*tci[1, 2]^3*tcr[1, 2])/
       9 - (76*tci[1, 1]^2*tcr[1, 1]*tcr[1, 2])/3 + 16*tci[1, 2]*tcr[1, 1]^2*
       tcr[1, 2] - (16*tcr[1, 1]^3*tcr[1, 2])/3 + 
      16*tci[1, 1]^2*tcr[1, 2]^2 - (128*F[1, 1, 4]*tci[1, 2]*tcr[1, 2]^2)/9 - 
      (16*F[1, 1, 5]*tci[1, 2]*tcr[1, 2]^2)/9 + 
      (32*F[1, 1, 6]*tci[1, 2]*tcr[1, 2]^2)/9 - 
      (16*F[1, 1, 9]*tci[1, 2]*tcr[1, 2]^2)/9 + 16*tcr[1, 1]^2*tcr[1, 2]^2 + 
      (16*F[1, 1, 1]*tcr[1, 2]^3)/3 + (16*F[1, 1, 3]*tcr[1, 2]^3)/27 + 
      (112*F[1, 1, 4]*tcr[1, 2]^3)/9 + (16*F[1, 1, 8]*tcr[1, 2]^3)/27 - 
      (64*tci[1, 2]*tcr[1, 2]^3)/3 - (80*tcr[1, 1]*tcr[1, 2]^3)/3 + 
      (152*tcr[1, 2]^4)/9 + (1328*tci[1, 1]^2*tcr[2, 1])/9 - 
      (464*F[1, 1, 1]*tci[1, 2]*tcr[2, 1])/27 - 
      (656*F[1, 1, 3]*tci[1, 2]*tcr[2, 1])/27 - 
      (1168*F[1, 1, 4]*tci[1, 2]*tcr[2, 1])/27 - 
      (656*F[1, 1, 8]*tci[1, 2]*tcr[2, 1])/27 + 
      (16*F[1, 1, 1]*tcr[1, 1]*tcr[2, 1])/27 + 
      (400*F[1, 1, 3]*tcr[1, 1]*tcr[2, 1])/27 + 
      (656*F[1, 1, 4]*tcr[1, 1]*tcr[2, 1])/27 + 
      (400*F[1, 1, 8]*tcr[1, 1]*tcr[2, 1])/27 - 
      (2000*tci[1, 2]*tcr[1, 1]*tcr[2, 1])/27 + (56*tcr[1, 1]^2*tcr[2, 1])/
       9 - (32*tcr[2, 1]^2)/9 - 16*F[1, 1, 1]*tcr[3, 1] + 
      (16*F[1, 1, 3]*tcr[3, 1])/9 - 16*F[1, 1, 4]*tcr[3, 1] + 
      (16*F[1, 1, 8]*tcr[3, 1])/9 + 64*tci[1, 2]*tcr[3, 1] + 
      16*tcr[1, 1]*tcr[3, 1] - 4*F[1, 1, 1]*tcr[3, 2] - 
      (4*F[1, 1, 3]*tcr[3, 2])/9 - (28*F[1, 1, 4]*tcr[3, 2])/3 - 
      (4*F[1, 1, 8]*tcr[3, 2])/9 + 16*tci[1, 2]*tcr[3, 2] + 
      4*tcr[1, 1]*tcr[3, 2] + 48*tcr[3, 3] - (5306*F[1, 1, 1]*tcr[3, 3])/81 + 
      (8612*F[1, 1, 2]*tcr[3, 3])/81 - (98*F[1, 1, 3]*tcr[3, 3])/81 + 
      (13810*F[1, 1, 4]*tcr[3, 3])/81 + (1100*F[1, 1, 5]*tcr[3, 3])/81 + 
      (2576*F[1, 1, 6]*tcr[3, 3])/81 + (128*F[1, 1, 7]*tcr[3, 3])/81 + 
      (4126*F[1, 1, 8]*tcr[3, 3])/81 - (2356*F[1, 1, 9]*tcr[3, 3])/81 + 
      (2048*F[1, 1, 10]*tcr[3, 3])/81 - (128*tci[1, 2]*tcr[3, 3])/3 + 
      (4658*tcr[1, 1]*tcr[3, 3])/81 + (64*tcr[4, 2])/3 + 8*tcr[4, 3] + 
      64*tcr[4, 4] + 16*tcr[4, 5]))/2)


==> anc/qqb_W01_nf.m <==
(-2*(F[1, 1, 2] + F[1, 1, 6])*r[-2*q5 - 2*q8 + 2*q9 - q5*q7*s12 - q5*q8*s12 - 
     q7*q8*s12 - q5*q7*q8*s12^2 - q5*q7*s34 + q5*q8*s34 - 2*q5*q9*s34 + 
     q7*q9*s34 - 3*q8*q9*s34 - q5*q7*q9*s34^2 + q5*q8*q9*s34^2 + q5*q7*s45 - 
     q5*q8*s45 - 2*q7*q8*s45 - 3*q7*q9*s45 + 3*q8*q9*s45 + q5*q7*q8*s12*s45 + 
     q5*q7*q9*s34*s45 - q5*q8*q9*s34*s45 - 2*q5*q7*q8*s45^2 - 
     2*q5*q7*q9*s45^2 + 2*q5*q8*q9*s45^2 + 4*q7*q8*q9*s45^2 + 
     2*q5*q7*q8*q9*s45^3 - q7*q8*s51 - q7*q9*s51 + 3*q8*q9*s51 + 
     3*q7*q8*q9*s45*s51 + q7*q8*q9*s51^2])/3 + 
 (2*(F[1, 1, 2] + F[1, 1, 6])*r[2*q2 - 3*q6 - q7 - 2*q9 - 2*q2*q7*s12 - 
     q2*q8*s12 + 2*q7*q8*s12 + q2*q7*q8*s12^2 + 2*q5*q6*s23 - q2*q6*s34 + 
     q2*q7*s34 - 2*q2*q9*s34 + 2*q5*q9*s34 + q2*q5*q9*s34^2 - 
     q5*q6*q9*s34^2 + 3*q2*q6*s45 - 2*q5*q6*s45 - q2*q8*s45 + q7*q8*s45 + 
     q2*q9*s45 - q6*q9*s45 - q2*q5*q6*s34*s45 + q2*q5*q9*s34*s45 - 
     q5*q6*q9*s34*s45 - q2*q5*q6*s45^2 - q2*q6*q8*s45^2 + 2*q2*q5*q9*s45^2 + 
     2*q2*q6*q9*s45^2 - 2*q5*q6*q9*s45^2 + 2*q2*q5*q6*q9*s45^3 - q2*q6*s51 + 
     q2*q7*s51 + q6*q7*s51 + q2*q8*s51 - q7*q8*s51 + 2*q2*q9*s51 - 
     q2*q7*q8*s12*s51 - q2*q6*q7*s34*s51 + q2*q6*q8*s45*s51 - 
     q6*q7*q8*s45*s51 + q2*q6*q9*s45*s51 - q2*q6*q7*s51^2 - 
     2*q2*q6*q8*s51^2 + 2*q2*q7*q8*s51^2 + q6*q7*q8*s51^2 - 
     2*q2*q6*q7*q8*s51^3])/3 + 
 ep*((-2*(F[1, 1, 2] + F[1, 1, 6])*r[-3*q2 - q5 - q6 + 4*q8 - 4*q9 + 
       q2*q5*s12 - 3*q2*q7*s12 + q5*q7*s12 - q2*q8*s12 + 3*q5*q8*s12 + 
       2*q2*q7*q8*s12^2 + 2*q5*q7*q8*s12^2 + 5*q5*q6*s23 - 2*q2*q6*s34 + 
       2*q2*q7*s34 + 2*q5*q7*s34 - 2*q5*q8*s34 + q6*q8*s34 - 5*q2*q9*s34 + 
       4*q5*q9*s34 + q6*q9*s34 - q7*q9*s34 + 5*q8*q9*s34 + 2*q2*q5*q9*s34^2 - 
       2*q5*q6*q9*s34^2 + 2*q5*q7*q9*s34^2 - 2*q5*q8*q9*s34^2 - 5*q5*q6*s45 - 
       2*q2*q8*s45 + q6*q8*s45 + 4*q7*q8*s45 + 2*q2*q9*s45 - 2*q6*q9*s45 + 
       2*q7*q9*s45 - 2*q8*q9*s45 - 2*q2*q5*q6*s34*s45 - 2*q2*q6*q8*s45^2 + 
       2*q5*q7*q8*s45^2 + 2*q2*q5*q9*s45^2 + 2*q2*q6*q9*s45^2 - 
       2*q5*q6*q9*s45^2 + 2*q5*q7*q9*s45^2 - 2*q5*q8*q9*s45^2 - 
       4*q7*q8*q9*s45^2 + 2*q2*q5*q6*q9*s45^3 - 2*q5*q7*q8*q9*s45^3 + 
       q6*q7*s51 - q6*q8*s51 + 2*q7*q8*s51 + 5*q2*q9*s51 - q6*q9*s51 + 
       q7*q9*s51 - 5*q8*q9*s51 - 2*q2*q6*q7*s34*s51 - 2*q6*q7*q8*s45*s51 + 
       2*q2*q6*q9*s45*s51 - 4*q7*q8*q9*s45*s51 - 2*q2*q6*q8*s51^2 + 
       2*q2*q7*q8*s51^2 - 2*q7*q8*q9*s51^2 - 2*q2*q6*q7*q8*s51^3])/3 + 
   (r[2*q2 - 3*q6 - q7 - 2*q9 - 2*q2*q7*s12 - q2*q8*s12 + 2*q7*q8*s12 + 
       q2*q7*q8*s12^2 + 2*q5*q6*s23 - q2*q6*s34 + q2*q7*s34 - 2*q2*q9*s34 + 
       2*q5*q9*s34 + q2*q5*q9*s34^2 - q5*q6*q9*s34^2 + 3*q2*q6*s45 - 
       2*q5*q6*s45 - q2*q8*s45 + q7*q8*s45 + q2*q9*s45 - q6*q9*s45 - 
       q2*q5*q6*s34*s45 + q2*q5*q9*s34*s45 - q5*q6*q9*s34*s45 - 
       q2*q5*q6*s45^2 - q2*q6*q8*s45^2 + 2*q2*q5*q9*s45^2 + 
       2*q2*q6*q9*s45^2 - 2*q5*q6*q9*s45^2 + 2*q2*q5*q6*q9*s45^3 - 
       q2*q6*s51 + q2*q7*s51 + q6*q7*s51 + q2*q8*s51 - q7*q8*s51 + 
       2*q2*q9*s51 - q2*q7*q8*s12*s51 - q2*q6*q7*s34*s51 + q2*q6*q8*s45*s51 - 
       q6*q7*q8*s45*s51 + q2*q6*q9*s45*s51 - q2*q6*q7*s51^2 - 
       2*q2*q6*q8*s51^2 + 2*q2*q7*q8*s51^2 + q6*q7*q8*s51^2 - 
       2*q2*q6*q7*q8*s51^3]*(-3*F[1, 1, 2]^2 - 3*F[1, 1, 6]^2 - tci[1, 1]^2))/
    9 + (r[-2*q5 - 2*q8 + 2*q9 - q5*q7*s12 - q5*q8*s12 - q7*q8*s12 - 
       q5*q7*q8*s12^2 - q5*q7*s34 + q5*q8*s34 - 2*q5*q9*s34 + q7*q9*s34 - 
       3*q8*q9*s34 - q5*q7*q9*s34^2 + q5*q8*q9*s34^2 + q5*q7*s45 - 
       q5*q8*s45 - 2*q7*q8*s45 - 3*q7*q9*s45 + 3*q8*q9*s45 + 
       q5*q7*q8*s12*s45 + q5*q7*q9*s34*s45 - q5*q8*q9*s34*s45 - 
       2*q5*q7*q8*s45^2 - 2*q5*q7*q9*s45^2 + 2*q5*q8*q9*s45^2 + 
       4*q7*q8*q9*s45^2 + 2*q5*q7*q8*q9*s45^3 - q7*q8*s51 - q7*q9*s51 + 
       3*q8*q9*s51 + 3*q7*q8*q9*s45*s51 + q7*q8*q9*s51^2]*
     (3*F[1, 1, 2]^2 + 3*F[1, 1, 6]^2 + tci[1, 1]^2))/9) + 
 ep^2*((2*(F[1, 1, 2] + F[1, 1, 6])*r[2*q2 + q5 - 2*q6 - 2*q7 + 2*q8 + 
       2*q2*q5*s12 - q5*q7*s12 + q2*q8*s12 - 2*q5*q8*s12 + q2*q7*q8*s12^2 + 
       q5*q7*q8*s12^2 - q5*q6*s23 - q2*q6*s34 + q2*q7*s34 + q5*q7*s34 - 
       q5*q8*s34 + 2*q6*q8*s34 + q2*q9*s34 + 2*q6*q9*s34 - 4*q7*q9*s34 + 
       q8*q9*s34 + q2*q5*q9*s34^2 - q5*q6*q9*s34^2 + q5*q7*q9*s34^2 - 
       q5*q8*q9*s34^2 + q5*q6*s45 - 2*q5*q7*s45 - q2*q8*s45 + 2*q5*q8*s45 + 
       2*q6*q8*s45 + 4*q7*q8*s45 + q2*q9*s45 - q6*q9*s45 + 5*q7*q9*s45 - 
       5*q8*q9*s45 - 2*q5*q7*q8*s12*s45 - q2*q5*q6*s34*s45 + 
       2*q2*q5*q9*s34*s45 - 2*q5*q6*q9*s34*s45 - 2*q5*q7*q9*s34*s45 + 
       2*q5*q8*q9*s34*s45 - 2*q2*q5*q6*s45^2 - q2*q6*q8*s45^2 + 
       3*q5*q7*q8*s45^2 + 3*q2*q5*q9*s45^2 + 3*q2*q6*q9*s45^2 - 
       3*q5*q6*q9*s45^2 + 3*q5*q7*q9*s45^2 - 3*q5*q8*q9*s45^2 - 
       6*q7*q8*q9*s45^2 + 3*q2*q5*q6*q9*s45^3 - 3*q5*q7*q8*q9*s45^3 - 
       2*q2*q6*s51 + 2*q2*q7*s51 - q6*q7*s51 + 2*q2*q8*s51 - 2*q6*q8*s51 - 
       q7*q8*s51 - q2*q9*s51 - 2*q6*q9*s51 + 4*q7*q9*s51 - q8*q9*s51 - 
       2*q2*q7*q8*s12*s51 - q2*q6*q7*s34*s51 + 2*q2*q6*q8*s45*s51 - 
       q6*q7*q8*s45*s51 + q2*q6*q9*s45*s51 - 4*q7*q8*q9*s45*s51 - 
       2*q2*q6*q7*s51^2 - 3*q2*q6*q8*s51^2 + 3*q2*q7*q8*s51^2 + 
       2*q6*q7*q8*s51^2 - q7*q8*q9*s51^2 - 3*q2*q6*q7*q8*s51^3])/3 + 
   (r[-3*q2 - q5 - q6 + 4*q8 - 4*q9 + q2*q5*s12 - 3*q2*q7*s12 + q5*q7*s12 - 
       q2*q8*s12 + 3*q5*q8*s12 + 2*q2*q7*q8*s12^2 + 2*q5*q7*q8*s12^2 + 
       5*q5*q6*s23 - 2*q2*q6*s34 + 2*q2*q7*s34 + 2*q5*q7*s34 - 2*q5*q8*s34 + 
       q6*q8*s34 - 5*q2*q9*s34 + 4*q5*q9*s34 + q6*q9*s34 - q7*q9*s34 + 
       5*q8*q9*s34 + 2*q2*q5*q9*s34^2 - 2*q5*q6*q9*s34^2 + 2*q5*q7*q9*s34^2 - 
       2*q5*q8*q9*s34^2 - 5*q5*q6*s45 - 2*q2*q8*s45 + q6*q8*s45 + 
       4*q7*q8*s45 + 2*q2*q9*s45 - 2*q6*q9*s45 + 2*q7*q9*s45 - 2*q8*q9*s45 - 
       2*q2*q5*q6*s34*s45 - 2*q2*q6*q8*s45^2 + 2*q5*q7*q8*s45^2 + 
       2*q2*q5*q9*s45^2 + 2*q2*q6*q9*s45^2 - 2*q5*q6*q9*s45^2 + 
       2*q5*q7*q9*s45^2 - 2*q5*q8*q9*s45^2 - 4*q7*q8*q9*s45^2 + 
       2*q2*q5*q6*q9*s45^3 - 2*q5*q7*q8*q9*s45^3 + q6*q7*s51 - q6*q8*s51 + 
       2*q7*q8*s51 + 5*q2*q9*s51 - q6*q9*s51 + q7*q9*s51 - 5*q8*q9*s51 - 
       2*q2*q6*q7*s34*s51 - 2*q6*q7*q8*s45*s51 + 2*q2*q6*q9*s45*s51 - 
       4*q7*q8*q9*s45*s51 - 2*q2*q6*q8*s51^2 + 2*q2*q7*q8*s51^2 - 
       2*q7*q8*q9*s51^2 - 2*q2*q6*q7*q8*s51^3]*(3*F[1, 1, 2]^2 + 
      3*F[1, 1, 6]^2 + tci[1, 1]^2))/9 + 
   (r[-2*q5 - 2*q8 + 2*q9 - q5*q7*s12 - q5*q8*s12 - q7*q8*s12 - 
       q5*q7*q8*s12^2 - q5*q7*s34 + q5*q8*s34 - 2*q5*q9*s34 + q7*q9*s34 - 
       3*q8*q9*s34 - q5*q7*q9*s34^2 + q5*q8*q9*s34^2 + q5*q7*s45 - 
       q5*q8*s45 - 2*q7*q8*s45 - 3*q7*q9*s45 + 3*q8*q9*s45 + 
       q5*q7*q8*s12*s45 + q5*q7*q9*s34*s45 - q5*q8*q9*s34*s45 - 
       2*q5*q7*q8*s45^2 - 2*q5*q7*q9*s45^2 + 2*q5*q8*q9*s45^2 + 
       4*q7*q8*q9*s45^2 + 2*q5*q7*q8*q9*s45^3 - q7*q8*s51 - q7*q9*s51 + 
       3*q8*q9*s51 + 3*q7*q8*q9*s45*s51 + q7*q8*q9*s51^2]*
     (-2*F[1, 1, 2]^3 - 2*F[1, 1, 6]^3 - F[1, 1, 2]*tci[1, 1]^2 - 
      F[1, 1, 6]*tci[1, 1]^2 - 8*tcr[3, 3]))/18 + 
   (r[2*q2 - 3*q6 - q7 - 2*q9 - 2*q2*q7*s12 - q2*q8*s12 + 2*q7*q8*s12 + 
       q2*q7*q8*s12^2 + 2*q5*q6*s23 - q2*q6*s34 + q2*q7*s34 - 2*q2*q9*s34 + 
       2*q5*q9*s34 + q2*q5*q9*s34^2 - q5*q6*q9*s34^2 + 3*q2*q6*s45 - 
       2*q5*q6*s45 - q2*q8*s45 + q7*q8*s45 + q2*q9*s45 - q6*q9*s45 - 
       q2*q5*q6*s34*s45 + q2*q5*q9*s34*s45 - q5*q6*q9*s34*s45 - 
       q2*q5*q6*s45^2 - q2*q6*q8*s45^2 + 2*q2*q5*q9*s45^2 + 
       2*q2*q6*q9*s45^2 - 2*q5*q6*q9*s45^2 + 2*q2*q5*q6*q9*s45^3 - 
       q2*q6*s51 + q2*q7*s51 + q6*q7*s51 + q2*q8*s51 - q7*q8*s51 + 
       2*q2*q9*s51 - q2*q7*q8*s12*s51 - q2*q6*q7*s34*s51 + q2*q6*q8*s45*s51 - 
       q6*q7*q8*s45*s51 + q2*q6*q9*s45*s51 - q2*q6*q7*s51^2 - 
       2*q2*q6*q8*s51^2 + 2*q2*q7*q8*s51^2 + q6*q7*q8*s51^2 - 
       2*q2*q6*q7*q8*s51^3]*(2*F[1, 1, 2]^3 + 2*F[1, 1, 6]^3 + 
      F[1, 1, 2]*tci[1, 1]^2 + F[1, 1, 6]*tci[1, 1]^2 + 8*tcr[3, 3]))/18)


==> anc/qqb_W01_nfaa.m <==
(8*ep^2*r[72*q1 + 75*q10 - 144*q12 - 63*q14 + 270*q17 + 9*q2 + 23*q3 + 
     23*q4 + 36*q5 - 29*q6 + 27*q7 + 225*q9 - 74*q3^2*s12 - 74*q4^2*s12 - 
     18*q17*q5*s12 + 18*q4*q5*s12 - 18*q17*q7*s12 + 18*q3*q7*s12 + 
     18*q5*q8*s12 - 74*q1*q10*s23 + 148*q10*q3*s23 - 126*q14*q3*s23 + 
     315*q17*q3*s23 - 74*q3^2*s23 - 104*q3*q4*s23 - 74*q4^2*s23 - 
     118*q1*q5*s23 + 63*q14*q5*s23 + 63*q17*q5*s23 - 148*q4*q5*s23 - 
     333*q17*q6*s23 + 281*q3*q6*s23 - 63*q14*q9*s23 + 63*q17*q9*s23 + 
     63*q17*q3^2*s12*s23 - 137*q3^2*q4*s12*s23 + 148*q3*q4^2*s12*s23 + 
     74*q4^2*q5*s12*s23 - 74*q1*q10^2*s23^2 + 74*q10^2*q3*s23^2 - 
     63*q10*q3^2*s23^2 + 63*q14*q3^2*s23^2 + 126*q17*q3^2*s23^2 - 
     52*q3^2*q4*s23^2 - 74*q1*q4^2*s23^2 + 74*q3*q4^2*s23^2 + 
     96*q1*q10*q5*s23^2 - 96*q10*q3*q5*s23^2 + 63*q14*q3*q5*s23^2 + 
     63*q17*q3*q5*s23^2 + 22*q1*q4*q5*s23^2 - 85*q3*q4*q5*s23^2 + 
     148*q4^2*q5*s23^2 - 252*q17*q3*q6*s23^2 + 148*q3^2*q6*s23^2 - 
     22*q1*q10*q9*s23^2 + 22*q10*q3*q9*s23^2 - 22*q1*q4*q9*s23^2 + 
     22*q3*q4*q9*s23^2 - 63*q17*q3^2*q5*s12*s23^2 + 63*q3^2*q4*q5*s12*s23^2 - 
     74*q3*q4^2*q5*s12*s23^2 - 63*q17*q3^2*q6*s23^3 - 11*q3^2*q4*q6*s23^3 + 
     27*q1*q2*s34 + 81*q10*q2*s34 - 81*q12*q2*s34 - 18*q14*q2*s34 + 
     244*q1*q4*s34 - 74*q4^2*s34 - 128*q1*q5*s34 + 18*q14*q5*s34 + 
     130*q4*q5*s34 + 81*q12*q6*s34 - 11*q10*q7*s34 - 81*q12*q7*s34 - 
     224*q1*q8*s34 + 81*q12*q8*s34 + 18*q14*q8*s34 + 89*q4*q8*s34 - 
     9*q5*q8*s34 - 92*q6*q9*s34 + 110*q7*q9*s34 - 74*q4^2*q5*s12*s34 - 
     18*q4*q5*q8*s12*s34 - 74*q1*q4^2*s23*s34 + 148*q1*q4*q5*s23*s34 - 
     148*q4^2*q5*s23*s34 - 74*q1*q4^2*q5*s23^2*s34 + 148*q1*q4^2*s34^2 - 
     148*q1*q4*q5*s34^2 + 148*q4^2*q5*s34^2 - 392*q1*q4*q8*s34^2 + 
     222*q4^2*q8*s34^2 + 101*q1*q5*q8*s34^2 - 130*q4*q5*q8*s34^2 + 
     74*q4^2*q5*q8*s12*s34^2 + 74*q1*q4^2*q5*s23*s34^2 - 
     74*q1*q4^2*q5*s34^3 - 222*q1*q4^2*q8*s34^3 + 148*q1*q4*q5*q8*s34^3 - 
     148*q4^2*q5*q8*s34^3 + 74*q1*q4^2*q5*q8*s34^4 + 370*q1*q10*s45 - 
     370*q10^2*s45 - 79*q1*q2*s45 + 52*q10*q2*s45 + 18*q12*q2*s45 + 
     18*q17*q2*s45 - 22*q10*q3*s45 + 126*q14*q3*s45 - 74*q3^2*s45 + 
     170*q1*q5*s45 - 89*q10*q5*s45 - 81*q14*q5*s45 - 18*q17*q5*s45 - 
     18*q12*q6*s45 + 36*q14*q6*s45 + 144*q17*q6*s45 - 92*q3*q6*s45 - 
     33*q10*q7*s45 - 18*q12*q7*s45 - 18*q14*q7*s45 - 18*q17*q7*s45 + 
     41*q3*q7*s45 - 27*q1*q8*s45 + 18*q12*q8*s45 - 18*q17*q8*s45 + 
     63*q14*q9*s45 - 126*q17*q9*s45 + 9*q6*q9*s45 + 9*q7*q9*s45 - 
     74*q3^2*q7*s12*s45 - 18*q17*q5*q8*s12*s45 - 74*q1*q10^2*s23*s45 - 
     340*q1*q10*q5*s23*s45 + 126*q10*q3*q5*s23*s45 - 126*q14*q3*q5*s23*s45 - 
     74*q3^2*q6*s23*s45 + 74*q1*q10^2*q5*s23^2*s45 - 
     74*q10^2*q3*q5*s23^2*s45 + 63*q10*q3^2*q5*s23^2*s45 - 
     63*q14*q3^2*q5*s23^2*s45 - 222*q10^2*q2*s34*s45 + 27*q1*q2*q5*s34*s45 + 
     18*q10*q2*q5*s34*s45 - 18*q12*q2*q5*s34*s45 - 18*q14*q2*q5*s34*s45 + 
     27*q1*q5*q8*s34*s45 - 18*q12*q5*q8*s34*s45 - 18*q12*q6*q9*s34*s45 - 
     18*q12*q7*q9*s34*s45 + 370*q1*q10^2*s45^2 - 274*q1*q10*q2*s45^2 + 
     222*q10^2*q2*s45^2 - 11*q10*q3^2*s45^2 - 63*q14*q3^2*s45^2 + 
     392*q1*q10*q5*s45^2 - 222*q10^2*q5*s45^2 - 74*q1*q2*q5*s45^2 + 
     74*q10*q2*q5*s45^2 - 33*q10*q3*q7*s45^2 + 63*q14*q3*q7*s45^2 - 
     74*q3^2*q7*s45^2 - 18*q14*q6*q9*s45^2 + 18*q17*q7*q9*s45^2 - 
     222*q1*q10^2*q5*s23*s45^2 - 74*q10^2*q2*q5*s34*s45^2 - 
     222*q1*q10^2*q2*s45^3 + 222*q1*q10^2*q5*s45^3 - 148*q1*q10*q2*q5*s45^3 + 
     74*q10^2*q2*q5*s45^3 - 11*q10*q3^2*q7*s45^3 - 63*q14*q3^2*q7*s45^3 - 
     74*q1*q10^2*q2*q5*s45^4 - 74*q10^2*s51 - 101*q1*q2*s51 - 
     118*q10*q2*s51 + 63*q12*q2*s51 + 63*q17*q2*s51 - 315*q17*q3*s51 - 
     18*q2*q3*s51 - 74*q3^2*s51 - 74*q1*q4*s51 + 211*q3*q4*s51 - 
     74*q4^2*s51 + 63*q12*q6*s51 + 63*q17*q6*s51 + 22*q4*q6*s51 - 
     66*q10*q7*s51 - 63*q12*q7*s51 + 63*q14*q7*s51 - 9*q2*q7*s51 - 
     130*q3*q7*s51 + 192*q1*q8*s51 - 63*q12*q8*s51 - 63*q14*q8*s51 + 
     54*q1*q9*s51 + 166*q10*q9*s51 - 18*q14*q9*s51 - 333*q17*q9*s51 + 
     355*q4*q9*s51 - 74*q6*q9*s51 + 83*q7*q9*s51 + 63*q17*q3^2*s12*s51 + 
     85*q3^2*q4*s12*s51 - 74*q3*q4^2*s12*s51 + 18*q17*q2*q7*s12*s51 - 
     18*q2*q3*q7*s12*s51 + 74*q3^2*q7*s12*s51 + 74*q1*q10^2*s23*s51 - 
     252*q17*q3^2*s23*s51 + 104*q3^2*q4*s23*s51 - 74*q1*q4^2*s23*s51 - 
     148*q3*q4^2*s23*s51 + 252*q17*q3*q6*s23*s51 - 74*q3^2*q6*s23*s51 - 
     22*q3*q4*q6*s23*s51 - 148*q10*q3*q9*s23*s51 + 126*q14*q3*q9*s23*s51 - 
     252*q17*q3*q9*s23*s51 + 230*q3*q4*q9*s23*s51 + 
     126*q17*q3^2*q6*s23^2*s51 + 22*q3^2*q4*q6*s23^2*s51 + 
     74*q1*q10^2*q9*s23^2*s51 - 74*q10^2*q3*q9*s23^2*s51 + 
     63*q10*q3^2*q9*s23^2*s51 - 63*q14*q3^2*q9*s23^2*s51 - 
     63*q17*q3^2*q9*s23^2*s51 + 63*q3^2*q4*q9*s23^2*s51 + 
     74*q1*q4^2*q9*s23^2*s51 - 74*q3*q4^2*q9*s23^2*s51 - 
     222*q10^2*q2*s34*s51 + 126*q10*q2*q4*s34*s51 - 126*q12*q2*q4*s34*s51 - 
     74*q1*q4^2*s34*s51 + 148*q10*q4*q6*s34*s51 - 126*q12*q4*q6*s34*s51 + 
     27*q1*q2*q7*s34*s51 - 18*q14*q2*q7*s34*s51 - 22*q10*q4*q7*s34*s51 - 
     126*q12*q4*q7*s34*s51 + 340*q1*q4*q8*s34*s51 - 126*q12*q4*q8*s34*s51 - 
     166*q10*q6*q9*s34*s51 + 166*q4*q7*q9*s34*s51 + 
     222*q1*q4^2*q8*s34^2*s51 + 74*q1*q10^2*s45*s51 - 104*q1*q10*q2*s45*s51 + 
     222*q10^2*q2*s45*s51 - 74*q3^2*q6*s45*s51 - 66*q10*q3*q7*s45*s51 - 
     148*q3^2*q7*s45*s51 - 27*q1*q6*q8*s45*s51 + 18*q14*q6*q8*s45*s51 + 
     18*q17*q6*q8*s45*s51 - 18*q3*q6*q8*s45*s51 + 27*q1*q6*q9*s45*s51 - 
     18*q14*q6*q9*s45*s51 + 27*q1*q7*q9*s45*s51 + 18*q17*q7*q9*s45*s51 - 
     222*q1*q10^2*q2*s45^2*s51 - 22*q10*q3^2*q7*s45^2*s51 - 
     126*q14*q3^2*q7*s45^2*s51 - 74*q1*q10^2*s51^2 + 22*q1*q10*q2*s51^2 + 
     74*q10^2*q2*s51^2 + 170*q1*q2*q3*s51^2 - 63*q17*q2*q3*s51^2 + 
     126*q17*q3^2*s51^2 - 96*q10*q2*q4*s51^2 + 63*q12*q2*q4*s51^2 - 
     22*q2*q3*q4*s51^2 - 52*q3^2*q4*s51^2 - 74*q1*q4^2*s51^2 + 
     74*q3*q4^2*s51^2 + 52*q1*q10*q6*s51^2 + 52*q1*q3*q6*s51^2 - 
     74*q3^2*q6*s51^2 + 96*q10*q4*q6*s51^2 - 63*q12*q4*q6*s51^2 + 
     22*q3*q4*q6*s51^2 - 101*q1*q2*q7*s51^2 - 52*q1*q3*q7*s51^2 - 
     33*q10*q3*q7*s51^2 - 63*q14*q3*q7*s51^2 + 130*q2*q3*q7*s51^2 + 
     148*q3^2*q7*s51^2 - 52*q1*q4*q7*s51^2 - 33*q10*q4*q7*s51^2 - 
     63*q12*q4*q7*s51^2 - 170*q1*q3*q8*s51^2 + 33*q10*q3*q8*s51^2 + 
     63*q14*q3*q8*s51^2 - 96*q1*q4*q8*s51^2 + 33*q10*q4*q8*s51^2 + 
     63*q12*q4*q8*s51^2 - 74*q1*q6*q8*s51^2 + 74*q3*q6*q8*s51^2 + 
     74*q1*q10*q9*s51^2 + 74*q10^2*q9*s51^2 + 252*q17*q3*q9*s51^2 + 
     74*q1*q4*q9*s51^2 - 252*q3*q4*q9*s51^2 + 222*q4^2*q9*s51^2 - 
     74*q1*q6*q9*s51^2 - 148*q10*q6*q9*s51^2 + 101*q1*q7*q9*s51^2 + 
     148*q4*q7*q9*s51^2 - 63*q17*q2*q3^2*s12*s51^2 - 
     11*q2*q3^2*q4*s12*s51^2 - 74*q2*q3^2*q7*s12*s51^2 - 
     63*q17*q3^2*q6*s23*s51^2 - 11*q3^2*q4*q6*s23*s51^2 - 
     74*q1*q10^2*q9*s23*s51^2 + 126*q17*q3^2*q9*s23*s51^2 - 
     126*q3^2*q4*q9*s23*s51^2 + 74*q1*q4^2*q9*s23*s51^2 + 
     148*q3*q4^2*q9*s23*s51^2 - 74*q10^2*q2*q4*s34*s51^2 + 
     63*q10*q2*q4^2*s34*s51^2 - 63*q12*q2*q4^2*s34*s51^2 + 
     74*q10^2*q4*q6*s34*s51^2 - 63*q10*q4^2*q6*s34*s51^2 + 
     63*q12*q4^2*q6*s34*s51^2 - 11*q10*q4^2*q7*s34*s51^2 - 
     63*q12*q4^2*q7*s34*s51^2 - 74*q1*q4^2*q8*s34*s51^2 + 
     11*q10*q4^2*q8*s34*s51^2 + 63*q12*q4^2*q8*s34*s51^2 - 
     74*q10^2*q6*q9*s34*s51^2 + 74*q4^2*q7*q9*s34*s51^2 - 
     74*q1*q10^2*q2*s45*s51^2 - 11*q10*q3^2*q7*s45*s51^2 - 
     63*q14*q3^2*q7*s45*s51^2 + 11*q10*q3^2*q8*s45*s51^2 + 
     63*q14*q3^2*q8*s45*s51^2 - 74*q3^2*q6*q8*s45*s51^2 - 
     74*q1*q2*q3^2*s51^3 + 74*q1*q10^2*q6*s51^3 - 74*q1*q3^2*q6*s51^3 + 
     148*q1*q2*q3*q7*s51^3 + 74*q1*q3^2*q7*s51^3 - 148*q2*q3^2*q7*s51^3 - 
     74*q1*q4^2*q7*s51^3 + 74*q1*q3^2*q8*s51^3 + 148*q1*q3*q6*q8*s51^3 - 
     74*q3^2*q6*q8*s51^3 + 74*q1*q10^2*q9*s51^3 - 63*q17*q3^2*q9*s51^3 + 
     63*q3^2*q4*q9*s51^3 + 74*q1*q4^2*q9*s51^3 - 74*q3*q4^2*q9*s51^3 - 
     148*q1*q10*q6*q9*s51^3 - 74*q10^2*q6*q9*s51^3 + 148*q1*q4*q7*q9*s51^3 + 
     74*q4^2*q7*q9*s51^3 - 74*q1*q2*q3^2*q7*s51^4 - 74*q1*q3^2*q6*q8*s51^4 - 
     74*q1*q10^2*q6*q9*s51^4 + 74*q1*q4^2*q7*q9*s51^4])/9 + 
 ((4*ep^2*F[1, 1, 1])/9 - (4*ep^2*F[1, 1, 4])/9)*
  r[14*q1 - 169*q10 + 162*q14 + 9*q2 - 176*q3 + 31*q4 - 31*q5 - 155*q6 + 
    27*q7 - 35*q8 + 180*q9 + 99*q3^2*s12 + 11*q3*q4*s12 + 29*q4*q5*s12 + 
    88*q1*q10*s23 - 170*q10*q3*s23 + 126*q14*q3*s23 - 461*q3^2*s23 - 
    11*q3*q4*s23 + 88*q1*q5*s23 - 72*q14*q5*s23 + 76*q3*q5*s23 + 
    11*q4*q5*s23 + 155*q3*q6*s23 + 54*q14*q9*s23 + 236*q3^3*s12*s23 - 
    76*q3^2*q4*s12*s23 - 11*q3*q4*q5*s12*s23 + 164*q1*q10^2*s23^2 - 
    164*q10^2*q3*s23^2 + 104*q10*q3^2*s23^2 - 180*q14*q3^2*s23^2 - 
    236*q3^3*s23^2 - 38*q3^2*q4*s23^2 - 164*q1*q10*q5*s23^2 + 
    164*q10*q3*q5*s23^2 - 180*q14*q3*q5*s23^2 + 76*q3^2*q5*s23^2 - 
    38*q3*q4*q5*s23^2 + 385*q3^2*q6*s23^2 + 38*q3^2*q4*q5*s12*s23^2 + 
    236*q3^3*q6*s23^3 + 9*q1*q2*s34 + 38*q1*q5*s34 - 18*q14*q5*s34 - 
    29*q4*q5*s34 - 11*q10*q7*s34 + 114*q1*q8*s34 - 126*q14*q8*s34 - 
    78*q4*q8*s34 + 58*q5*q8*s34 - 137*q6*q9*s34 + 29*q7*q9*s34 - 
    29*q4*q5*q8*s12*s34 - 47*q1*q5*q8*s34^2 + 18*q14*q5*q8*s34^2 + 
    29*q4*q5*q8*s34^2 - 480*q1*q10*s45 + 411*q10^2*s45 + 126*q14^2*s45 - 
    117*q1*q2*s45 - 63*q10*q2*s45 + 36*q14*q2*s45 - 31*q10*q3*s45 - 
    144*q14*q3*s45 + 87*q3^2*s45 - 232*q1*q5*s45 + 153*q10*q5*s45 + 
    126*q14*q5*s45 - 72*q14*q6*s45 - 99*q3*q6*s45 + 65*q10*q7*s45 + 
    36*q14*q7*s45 - 90*q3*q7*s45 + 179*q1*q8*s45 - 18*q14*q8*s45 + 
    54*q14*q9*s45 + 65*q6*q9*s45 - 29*q7*q9*s45 + 236*q3^3*s12*s45 + 
    99*q3^2*q7*s12*s45 + 324*q1*q10^2*s23*s45 - 461*q10^2*q3*s23*s45 + 
    252*q14^2*q3*s23*s45 + 176*q10*q3^2*s23*s45 - 252*q14*q3^2*s23*s45 + 
    236*q3^3*s23*s45 + 740*q1*q10*q5*s23*s45 - 126*q14^2*q5*s23*s45 - 
    215*q10*q3*q5*s23*s45 + 378*q14*q3*q5*s23*s45 - 610*q3^2*q6*s23*s45 + 
    126*q14^2*q9*s23*s45 + 236*q1*q10^3*s23^2*s45 - 236*q10^3*q3*s23^2*s45 + 
    88*q10^2*q3^2*s23^2*s45 - 126*q14^2*q3^2*s23^2*s45 - 
    400*q1*q10^2*q5*s23^2*s45 + 400*q10^2*q3*q5*s23^2*s45 - 
    126*q14^2*q3*q5*s23^2*s45 - 192*q10*q3^2*q5*s23^2*s45 + 
    306*q14*q3^2*q5*s23^2*s45 - 472*q3^3*q6*s23^2*s45 + 
    198*q10^2*q2*s34*s45 + 36*q14^2*q2*s34*s45 - 36*q14^2*q5*s34*s45 + 
    9*q1*q2*q5*s34*s45 + 38*q10^2*q7*s34*s45 - 36*q14^2*q8*s34*s45 - 
    47*q1*q5*q8*s34*s45 - 1620*q1*q10^2*s45^2 + 1180*q10^3*s45^2 + 
    504*q1*q10*q2*s45^2 - 424*q10^2*q2*s45^2 + 76*q10^2*q3*s45^2 - 
    252*q14^2*q3*s45^2 + 82*q10*q3^2*s45^2 - 72*q14*q3^2*s45^2 + 
    236*q3^3*s45^2 - 1044*q1*q10*q5*s45^2 + 746*q10^2*q5*s45^2 + 
    162*q14^2*q5*s45^2 + 144*q1*q2*q5*s45^2 - 144*q10*q2*q5*s45^2 - 
    72*q14^2*q6*s45^2 + 225*q3^2*q6*s45^2 + 114*q10^2*q7*s45^2 + 
    36*q14^2*q7*s45^2 + 147*q10*q3*q7*s45^2 - 198*q14*q3*q7*s45^2 + 
    87*q3^2*q7*s45^2 - 126*q14^2*q9*s45^2 + 36*q14*q6*q9*s45^2 + 
    18*q14*q7*q9*s45^2 + 236*q3^3*q7*s12*s45^2 + 236*q1*q10^3*s23*s45^2 + 
    1360*q1*q10^2*q5*s23*s45^2 - 165*q10^2*q3*q5*s23*s45^2 + 
    252*q14^2*q3*q5*s23*s45^2 + 236*q3^3*q6*s23*s45^2 - 
    236*q1*q10^3*q5*s23^2*s45^2 + 236*q10^3*q3*q5*s23^2*s45^2 - 
    88*q10^2*q3^2*q5*s23^2*s45^2 + 126*q14^2*q3^2*q5*s23^2*s45^2 + 
    708*q10^3*q2*s34*s45^2 + 99*q10^2*q2*q5*s34*s45^2 + 
    36*q14^2*q2*q5*s34*s45^2 - 1180*q1*q10^3*s45^3 + 1132*q1*q10^2*q2*s45^3 - 
    708*q10^3*q2*s45^3 + 38*q10^2*q3^2*s45^3 + 126*q14^2*q3^2*s45^3 - 
    16*q10*q3^3*s45^3 + 252*q14*q3^3*s45^3 - 1520*q1*q10^2*q5*s45^3 + 
    708*q10^3*q5*s45^3 + 468*q1*q10*q2*q5*s45^3 - 324*q10^2*q2*q5*s45^3 + 
    114*q10^2*q3*q7*s45^3 - 126*q14^2*q3*q7*s45^3 + 55*q10*q3^2*q7*s45^3 + 
    180*q14*q3^2*q7*s45^3 + 236*q3^3*q7*s45^3 + 36*q14^2*q6*q9*s45^3 + 
    708*q1*q10^3*q5*s23*s45^3 + 236*q10^3*q2*q5*s34*s45^3 + 
    708*q1*q10^3*q2*s45^4 - 708*q1*q10^3*q5*s45^4 + 
    560*q1*q10^2*q2*q5*s45^4 - 236*q10^3*q2*q5*s45^4 + 
    38*q10^2*q3^2*q7*s45^4 + 126*q14^2*q3^2*q7*s45^4 - 16*q10*q3^3*q7*s45^4 + 
    252*q14*q3^3*q7*s45^4 + 236*q1*q10^3*q2*q5*s45^5 - 56*q1*q10*s51 - 
    373*q10^2*s51 + 135*q1*q2*s51 + 81*q10*q2*s51 + 36*q14*q2*s51 + 
    225*q10*q3*s51 - 252*q14*q3*s51 - 225*q2*q3*s51 + 397*q3^2*s51 + 
    49*q3*q4*s51 - 163*q10*q6*s51 - 30*q3*q6*s51 + 65*q10*q7*s51 - 
    126*q14*q7*s51 - 9*q2*q7*s51 + 243*q3*q7*s51 - 240*q1*q8*s51 - 
    163*q10*q8*s51 + 288*q14*q8*s51 + 18*q1*q9*s51 + 510*q10*q9*s51 - 
    234*q14*q9*s51 + 78*q4*q9*s51 - 204*q6*q9*s51 - 29*q7*q9*s51 - 
    472*q3^3*s12*s51 + 38*q3^2*q4*s12*s51 - 99*q3^2*q7*s12*s51 - 
    88*q1*q10^2*s23*s51 + 461*q10^2*q3*s23*s51 - 252*q14^2*q3*s23*s51 - 
    176*q10*q3^2*s23*s51 + 252*q14*q3^2*s23*s51 + 472*q3^3*s23*s51 + 
    76*q3^2*q4*s23*s51 - 397*q3^2*q6*s23*s51 - 252*q14^2*q9*s23*s51 - 
    291*q10*q3*q9*s23*s51 + 378*q14*q3*q9*s23*s51 + 87*q3*q4*q9*s23*s51 - 
    236*q1*q10^3*s23^2*s51 + 236*q10^3*q3*s23^2*s51 - 
    88*q10^2*q3^2*s23^2*s51 + 126*q14^2*q3^2*s23^2*s51 - 
    472*q3^3*q6*s23^2*s51 + 72*q1*q10^2*q9*s23^2*s51 - 
    72*q10^2*q3*q9*s23^2*s51 + 126*q14^2*q3*q9*s23^2*s51 - 
    16*q10*q3^2*q9*s23^2*s51 + 54*q14*q3^2*q9*s23^2*s51 + 
    38*q3^2*q4*q9*s23^2*s51 + 99*q10^2*q2*s34*s51 - 36*q14^2*q2*s34*s51 + 
    76*q10^2*q7*s34*s51 + 36*q14^2*q7*s34*s51 + 9*q1*q2*q7*s34*s51 - 
    11*q10*q4*q7*s34*s51 - 87*q10*q4*q8*s34*s51 - 510*q10*q6*q9*s34*s51 + 
    29*q4*q7*q9*s34*s51 - 88*q1*q10^2*s45*s51 + 236*q10^3*s45*s51 + 
    48*q1*q10*q2*s45*s51 + 124*q10^2*q2*s45*s51 + 444*q1*q2*q3*s45*s51 + 
    236*q3^3*s45*s51 - 56*q1*q10*q6*s45*s51 + 56*q1*q3*q6*s45*s51 + 
    88*q3^2*q6*s45*s51 + 228*q10^2*q7*s45*s51 - 126*q14^2*q7*s45*s51 - 
    56*q1*q3*q7*s45*s51 + 131*q10*q3*q7*s45*s51 - 18*q14*q3*q7*s45*s51 + 
    659*q3^2*q7*s45*s51 + 126*q14^2*q8*s45*s51 - 444*q1*q3*q8*s45*s51 - 
    65*q10*q3*q8*s45*s51 + 234*q14*q3*q8*s45*s51 - 65*q1*q6*q8*s45*s51 + 
    56*q3*q6*q8*s45*s51 + 36*q14^2*q9*s45*s51 + 65*q1*q6*q9*s45*s51 - 
    47*q1*q7*q9*s45*s51 + 36*q14*q7*q9*s45*s51 - 236*q3^3*q7*s12*s45*s51 - 
    236*q1*q10^3*s23*s45*s51 + 236*q3^3*q6*s23*s45*s51 + 
    708*q10^3*q2*s34*s45*s51 - 236*q1*q10^3*s45^2*s51 + 
    584*q1*q10^2*q2*s45^2*s51 - 708*q10^3*q2*s45^2*s51 + 
    236*q3^3*q6*s45^2*s51 + 228*q10^2*q3*q7*s45^2*s51 + 
    23*q10*q3^2*q7*s45^2*s51 + 612*q14*q3^2*q7*s45^2*s51 + 
    472*q3^3*q7*s45^2*s51 + 11*q10*q3^2*q8*s45^2*s51 - 
    36*q14^2*q6*q8*s45^2*s51 - 11*q3^2*q6*q8*s45^2*s51 + 
    36*q14^2*q6*q9*s45^2*s51 + 708*q1*q10^3*q2*s45^3*s51 + 
    76*q10^2*q3^2*q7*s45^3*s51 + 252*q14^2*q3^2*q7*s45^3*s51 - 
    32*q10*q3^3*q7*s45^3*s51 + 504*q14*q3^3*q7*s45^3*s51 - 
    148*q1*q10^2*s51^2 - 236*q10^3*s51^2 + 12*q1*q10*q2*s51^2 + 
    224*q10^2*q2*s51^2 - 456*q1*q2*q3*s51^2 + 647*q2*q3^2*s51^2 - 
    236*q3^3*s51^2 - 38*q3^2*q4*s51^2 + 192*q1*q10*q6*s51^2 + 
    160*q10^2*q6*s51^2 + 192*q1*q3*q6*s51^2 + 12*q3^2*q6*s51^2 + 
    114*q10^2*q7*s51^2 + 135*q1*q2*q7*s51^2 + 36*q14*q2*q7*s51^2 + 
    304*q1*q3*q7*s51^2 - 16*q10*q3*q7*s51^2 + 180*q14*q3*q7*s51^2 - 
    243*q2*q3*q7*s51^2 - 659*q3^2*q7*s51^2 - 114*q10^2*q8*s51^2 - 
    40*q1*q3*q8*s51^2 + 16*q10*q3*q8*s51^2 - 180*q14*q3*q8*s51^2 - 
    204*q1*q6*q8*s51^2 + 204*q3*q6*q8*s51^2 + 204*q1*q10*q9*s51^2 + 
    609*q10^2*q9*s51^2 - 225*q10*q3*q9*s51^2 + 252*q14*q3*q9*s51^2 - 
    87*q3*q4*q9*s51^2 - 204*q1*q6*q9*s51^2 - 588*q10*q6*q9*s51^2 - 
    47*q1*q7*q9*s51^2 + 18*q14*q7*q9*s51^2 + 99*q2*q3^2*q7*s12*s51^2 + 
    236*q3^3*q7*s12*s51^2 + 236*q1*q10^3*s23*s51^2 + 236*q3^3*q6*s23*s51^2 - 
    148*q1*q10^2*q9*s23*s51^2 - 461*q10^2*q3*q9*s23*s51^2 + 
    252*q14^2*q3*q9*s23*s51^2 + 176*q10*q3^2*q9*s23*s51^2 - 
    252*q14*q3^2*q9*s23*s51^2 - 76*q3^2*q4*q9*s23*s51^2 + 
    236*q1*q10^3*q9*s23^2*s51^2 - 236*q10^3*q3*q9*s23^2*s51^2 + 
    88*q10^2*q3^2*q9*s23^2*s51^2 - 126*q14^2*q3^2*q9*s23^2*s51^2 + 
    236*q10^3*q2*s34*s51^2 - 36*q14^2*q2*q7*s34*s51^2 + 
    38*q10^2*q4*q7*s34*s51^2 - 38*q10^2*q4*q8*s34*s51^2 - 
    609*q10^2*q6*q9*s34*s51^2 + 236*q1*q10^3*s45*s51^2 + 
    12*q1*q10^2*q2*s45*s51^2 - 236*q10^3*q2*s45*s51^2 - 
    548*q1*q2*q3^2*s45*s51^2 - 160*q1*q10^2*q6*s45*s51^2 - 
    160*q1*q3^2*q6*s45*s51^2 + 236*q3^3*q6*s45*s51^2 + 
    114*q10^2*q3*q7*s45*s51^2 + 126*q14^2*q3*q7*s45*s51^2 + 
    160*q1*q3^2*q7*s45*s51^2 - 32*q10*q3^2*q7*s45*s51^2 + 
    432*q14*q3^2*q7*s45*s51^2 - 472*q3^3*q7*s45*s51^2 - 
    114*q10^2*q3*q8*s45*s51^2 - 126*q14^2*q3*q8*s45*s51^2 + 
    548*q1*q3^2*q8*s45*s51^2 + 32*q10*q3^2*q8*s45*s51^2 - 
    432*q14*q3^2*q8*s45*s51^2 - 148*q3^2*q6*q8*s45*s51^2 + 
    236*q1*q10^3*q2*s45^2*s51^2 + 38*q10^2*q3^2*q7*s45^2*s51^2 + 
    126*q14^2*q3^2*q7*s45^2*s51^2 - 16*q10*q3^3*q7*s45^2*s51^2 + 
    252*q14*q3^3*q7*s45^2*s51^2 - 38*q10^2*q3^2*q8*s45^2*s51^2 - 
    126*q14^2*q3^2*q8*s45^2*s51^2 + 16*q10*q3^3*q8*s45^2*s51^2 - 
    252*q14*q3^3*q8*s45^2*s51^2 + 236*q3^3*q6*q8*s45^2*s51^2 - 
    236*q1*q10^3*s51^3 + 560*q1*q2*q3^2*s51^3 - 472*q2*q3^3*s51^3 + 
    384*q1*q10^2*q6*s51^3 + 236*q10^3*q6*s51^3 - 384*q1*q3^2*q6*s51^3 - 
    468*q1*q2*q3*q7*s51^3 - 560*q1*q3^2*q7*s51^3 + 659*q2*q3^2*q7*s51^3 + 
    472*q3^3*q7*s51^3 + 384*q1*q3^2*q8*s51^3 + 588*q1*q3*q6*q8*s51^3 - 
    384*q3^2*q6*q8*s51^3 + 384*q1*q10^2*q9*s51^3 + 236*q10^3*q9*s51^3 + 
    38*q3^2*q4*q9*s51^3 - 588*q1*q10*q6*q9*s51^3 - 620*q10^2*q6*q9*s51^3 - 
    236*q2*q3^3*q7*s12*s51^3 - 236*q1*q10^3*q9*s23*s51^3 - 
    236*q10^3*q6*q9*s34*s51^3 + 236*q1*q2*q3^3*s45*s51^3 - 
    236*q1*q10^3*q6*s45*s51^3 + 236*q1*q3^3*q6*s45*s51^3 - 
    236*q1*q3^3*q7*s45*s51^3 - 236*q1*q3^3*q8*s45*s51^3 + 
    236*q3^3*q6*q8*s45*s51^3 - 236*q1*q2*q3^3*s51^4 + 236*q1*q10^3*q6*s51^4 + 
    236*q1*q3^3*q6*s51^4 + 560*q1*q2*q3^2*q7*s51^4 + 236*q1*q3^3*q7*s51^4 - 
    472*q2*q3^3*q7*s51^4 - 236*q1*q3^3*q8*s51^4 - 620*q1*q3^2*q6*q8*s51^4 + 
    236*q3^3*q6*q8*s51^4 + 236*q1*q10^3*q9*s51^4 - 620*q1*q10^2*q6*q9*s51^4 - 
    236*q10^3*q6*q9*s51^4 - 236*q1*q2*q3^3*q7*s51^5 + 
    236*q1*q3^3*q6*q8*s51^5 - 236*q1*q10^3*q6*q9*s51^5] + 
 ((-4*ep^2*F[1, 1, 1])/9 + (4*ep^2*F[1, 1, 8])/9)*
  r[-54*q1 - 91*q10 - 720*q17 + 72*q2 + 81*q3 + 115*q4 - 6*q5 + 47*q6 - 
    146*q7 - 277*q8 - 126*q9 + 540*q17^2*s12 - 54*q17*q2*s12 + 160*q3^2*s12 + 
    158*q3*q4*s12 + 160*q4^2*s12 + 54*q17*q5*s12 + 78*q4*q5*s12 + 
    36*q17*q7*s12 + 61*q3*q7*s12 + 72*q17*q8*s12 + 17*q4*q8*s12 - 
    72*q5*q8*s12 - 236*q3^3*s12^2 - 11*q3^2*q4*s12^2 - 11*q3*q4^2*s12^2 - 
    236*q4^3*s12^2 - 36*q17^2*q5*s12^2 - 11*q4^2*q5*s12^2 - 
    36*q17^2*q7*s12^2 - 11*q3^2*q7*s12^2 + 36*q17*q5*q8*s12^2 - 
    540*q17^2*s23 - 11*q10*q3*s23 - 702*q17*q3*s23 + 373*q3^2*s23 + 
    191*q3*q4*s23 + 457*q4^2*s23 + 162*q17*q5*s23 - 87*q3*q5*s23 - 
    3*q4*q5*s23 + 972*q17*q6*s23 - 581*q3*q6*s23 + 54*q17*q9*s23 + 
    630*q17^2*q3*s12*s23 + 432*q17*q3^2*s12*s23 + 101*q3^2*q4*s12*s23 - 
    391*q3*q4^2*s12*s23 - 708*q4^3*s12*s23 + 126*q17^2*q5*s12*s23 - 
    234*q17*q3*q5*s12*s23 + 147*q3*q4*q5*s12*s23 - 642*q4^2*q5*s12*s23 + 
    126*q17^2*q3^2*s12^2*s23 - 252*q17*q3^3*s12^2*s23 + 
    16*q3^3*q4*s12^2*s23 - 214*q3^2*q4^2*s12^2*s23 + 472*q3*q4^3*s12^2*s23 + 
    11*q3*q4^2*q5*s12^2*s23 + 236*q4^3*q5*s12^2*s23 - 504*q17^2*q3*s23^2 + 
    38*q10*q3^2*s23^2 - 648*q17*q3^2*s23^2 + 236*q3^3*s23^2 + 
    65*q3^2*q4*s23^2 + 72*q1*q4^2*s23^2 - 22*q3*q4^2*s23^2 - 472*q4^3*s23^2 + 
    54*q17*q3*q5*s23^2 - 38*q3^2*q5*s23^2 - 16*q3*q4*q5*s23^2 - 
    56*q4^2*q5*s23^2 + 1170*q17^2*q6*s23^2 + 774*q17*q3*q6*s23^2 - 
    994*q3^2*q6*s23^2 - 114*q3*q4*q6*s23^2 + 252*q17^2*q3^2*s12*s23^2 + 
    252*q17*q3^3*s12*s23^2 - 16*q3^3*q4*s12*s23^2 - 50*q3^2*q4^2*s12*s23^2 + 
    236*q3*q4^3*s12*s23^2 + 126*q17^2*q3*q5*s12*s23^2 - 
    54*q17*q3^2*q5*s12*s23^2 + 16*q3^2*q4*q5*s12*s23^2 - 
    104*q3*q4^2*q5*s12*s23^2 + 708*q4^3*q5*s12*s23^2 - 
    126*q17^2*q3^2*q5*s12^2*s23^2 + 88*q3^2*q4^2*q5*s12^2*s23^2 - 
    236*q3*q4^3*q5*s12^2*s23^2 - 126*q17^2*q3^2*s23^3 - 252*q17*q3^3*s23^3 + 
    16*q3^3*q4*s23^3 - 38*q3^2*q4^2*s23^3 + 630*q17^2*q3*q6*s23^3 + 
    828*q17*q3^2*q6*s23^3 - 472*q3^3*q6*s23^3 - 119*q3^2*q4*q6*s23^3 + 
    38*q3*q4^2*q6*s23^3 + 126*q17^2*q3^2*q6*s23^4 + 252*q17*q3^3*q6*s23^4 - 
    16*q3^3*q4*q6*s23^4 + 38*q3^2*q4^2*q6*s23^4 - 65*q1*q2*s34 - 
    78*q10*q2*s34 - 636*q1*q4*s34 + 931*q4^2*s34 + 90*q1*q5*s34 - 
    666*q4*q5*s34 + 570*q1*q8*s34 - 863*q4*q8*s34 + 168*q5*q8*s34 + 
    29*q6*q9*s34 - 137*q7*q9*s34 + 642*q4^2*q5*s12*s34 + 
    482*q4^2*q8*s12*s34 - 78*q4*q5*q8*s12*s34 - 236*q4^3*q5*s12^2*s34 + 
    11*q4^2*q5*q8*s12^2*s34 + 148*q1*q4^2*s23*s34 - 144*q1*q4*q5*s23*s34 + 
    1251*q4^2*q5*s23*s34 - 708*q4^3*q5*s12*s23*s34 + 236*q1*q4^3*s23^2*s34 + 
    72*q1*q4^2*q5*s23^2*s34 - 708*q4^3*q5*s23^2*s34 - 1080*q1*q4^2*s34^2 + 
    708*q4^3*s34^2 + 588*q1*q4*q5*s34^2 - 1251*q4^2*q5*s34^2 + 
    1356*q1*q4*q8*s34^2 - 2182*q4^2*q8*s34^2 - 269*q1*q5*q8*s34^2 + 
    666*q4*q5*q8*s34^2 + 708*q4^3*q5*s12*s34^2 + 708*q4^3*q8*s12*s34^2 - 
    642*q4^2*q5*q8*s12*s34^2 + 236*q4^3*q5*q8*s12^2*s34^2 + 
    236*q1*q4^3*s23*s34^2 - 620*q1*q4^2*q5*s23*s34^2 + 
    708*q4^3*q5*s23*s34^2 + 236*q1*q4^3*q5*s23^2*s34^2 - 472*q1*q4^3*s34^3 + 
    620*q1*q4^2*q5*s34^3 - 708*q4^3*q5*s34^3 + 1700*q1*q4^2*q8*s34^3 - 
    1416*q4^3*q8*s34^3 - 588*q1*q4*q5*q8*s34^3 + 1251*q4^2*q5*q8*s34^3 - 
    708*q4^3*q5*q8*s12*s34^3 - 236*q1*q4^3*q5*s23*s34^3 + 
    236*q1*q4^3*q5*s34^4 + 708*q1*q4^3*q8*s34^4 - 620*q1*q4^2*q5*q8*s34^4 + 
    708*q4^3*q5*q8*s34^4 - 236*q1*q4^3*q5*q8*s34^5 + 36*q17^2*s45 - 
    179*q1*q2*s45 + 90*q17*q2*s45 - 78*q10*q5*s45 - 90*q17*q5*s45 - 
    18*q2*q5*s45 - 414*q17*q6*s45 + 137*q3*q6*s45 - 56*q3*q7*s45 + 
    197*q1*q8*s45 + 36*q17*q8*s45 - 126*q17*q9*s45 + 29*q6*q9*s45 - 
    65*q7*q9*s45 + 36*q17^2*q2*s12*s45 - 36*q17^2*q5*s12*s45 - 
    36*q17^2*q7*s12*s45 + 160*q3^2*q7*s12*s45 - 36*q17^2*q8*s12*s45 + 
    72*q17*q5*q8*s12*s45 - 236*q3^3*q7*s12^2*s45 - 36*q17^2*q5*q8*s12^2*s45 - 
    87*q10*q3*q5*s23*s45 - 954*q17^2*q6*s23*s45 + 373*q3^2*q6*s23*s45 - 
    126*q17^2*q9*s23*s45 - 38*q10*q3^2*q5*s23^2*s45 + 236*q3^3*q6*s23^2*s45 + 
    47*q1*q2*q5*s34*s45 - 29*q10*q2*q5*s34*s45 - 65*q1*q5*q8*s34*s45 + 
    18*q17*q2*q5*s45^2 + 288*q17^2*q6*s45^2 + 36*q17^2*q7*s45^2 + 
    252*q17^2*q9*s45^2 + 18*q17*q6*q9*s45^2 + 36*q17*q7*q9*s45^2 - 
    36*q17^2*q7*q9*s45^3 - 540*q17^2*s51 + 269*q1*q2*s51 + 162*q17*q2*s51 + 
    702*q17*q3*s51 - 669*q2*q3*s51 + 457*q3^2*s51 + 204*q1*q4*s51 - 
    87*q2*q4*s51 - 511*q3*q4*s51 + 373*q4^2*s51 - 72*q17*q6*s51 - 
    11*q4*q6*s51 - 36*q17*q7*s51 + 168*q2*q7*s51 + 413*q3*q7*s51 - 
    219*q4*q7*s51 - 472*q1*q8*s51 + 219*q3*q8*s51 + 253*q4*q8*s51 - 
    18*q1*q9*s51 - 29*q10*q9*s51 + 54*q17*q9*s51 - 785*q4*q9*s51 - 
    269*q7*q9*s51 + 126*q17^2*q2*s12*s51 - 630*q17^2*q3*s12*s51 + 
    234*q17*q2*q3*s12*s51 - 198*q17*q3^2*s12*s51 - 708*q3^3*s12*s51 - 
    87*q2*q3*q4*s12*s51 - 193*q3^2*q4*s12*s51 + 533*q3*q4^2*s12*s51 - 
    72*q17*q2*q7*s12*s51 - 78*q2*q3*q7*s12*s51 - 642*q3^2*q7*s12*s51 + 
    126*q17^2*q3^2*s12^2*s51 + 504*q17*q3^3*s12^2*s51 + 
    11*q2*q3^2*q4*s12^2*s51 - 32*q3^3*q4*s12^2*s51 + 
    164*q3^2*q4^2*s12^2*s51 - 236*q3*q4^3*s12^2*s51 + 
    36*q17^2*q2*q7*s12^2*s51 + 11*q2*q3^2*q7*s12^2*s51 + 
    236*q3^3*q7*s12^2*s51 + 792*q17*q3^2*s23*s51 + 236*q3^3*s23*s51 - 
    187*q3^2*q4*s23*s51 + 148*q1*q4^2*s23*s51 + 605*q3*q4^2*s23*s51 + 
    236*q4^3*s23*s51 - 630*q17^2*q6*s23*s51 - 270*q17*q3*q6*s23*s51 + 
    148*q3^2*q6*s23*s51 + 11*q3*q4*q6*s23*s51 - 630*q17^2*q9*s23*s51 + 
    11*q10*q3*q9*s23*s51 + 270*q17*q3*q9*s23*s51 - 259*q3*q4*q9*s23*s51 - 
    504*q17^2*q3^2*s12*s23*s51 - 504*q17*q3^3*s12*s23*s51 + 
    32*q3^3*q4*s12*s23*s51 + 100*q3^2*q4^2*s12*s23*s51 - 
    472*q3*q4^3*s12*s23*s51 + 126*q17^2*q3^2*s23^2*s51 + 
    504*q17*q3^3*s23^2*s51 - 32*q3^3*q4*s23^2*s51 + 164*q3^2*q4^2*s23^2*s51 + 
    236*q1*q4^3*s23^2*s51 - 236*q3*q4^3*s23^2*s51 - 
    756*q17^2*q3*q6*s23^2*s51 - 900*q17*q3^2*q6*s23^2*s51 + 
    236*q3^3*q6*s23^2*s51 + 119*q3^2*q4*q6*s23^2*s51 - 
    126*q17^2*q3*q9*s23^2*s51 - 38*q10*q3^2*q9*s23^2*s51 - 
    54*q17*q3^2*q9*s23^2*s51 + 16*q3^2*q4*q9*s23^2*s51 - 
    72*q1*q4^2*q9*s23^2*s51 + 72*q3*q4^2*q9*s23^2*s51 - 
    252*q17^2*q3^2*q6*s23^3*s51 - 504*q17*q3^3*q6*s23^3*s51 + 
    32*q3^3*q4*q6*s23^3*s51 - 76*q3^2*q4^2*q6*s23^3*s51 - 
    87*q10*q2*q4*s34*s51 + 384*q1*q4^2*s34*s51 - 11*q10*q4*q6*s34*s51 - 
    65*q1*q2*q7*s34*s51 + 56*q1*q4*q7*s34*s51 - 1004*q1*q4*q8*s34*s51 + 
    931*q4^2*q8*s34*s51 + 29*q10*q6*q9*s34*s51 - 510*q4*q7*q9*s34*s51 + 
    236*q1*q4^3*s23*s34*s51 + 236*q1*q4^3*s34^2*s51 - 
    1540*q1*q4^2*q8*s34^2*s51 + 708*q4^3*q8*s34^2*s51 - 
    708*q1*q4^3*q8*s34^3*s51 + 444*q1*q2*q3*s45*s51 + 90*q17^2*q6*s45*s51 + 
    56*q1*q3*q6*s45*s51 + 137*q3^2*q6*s45*s51 + 36*q17^2*q7*s45*s51 - 
    56*q1*q3*q7*s45*s51 + 320*q3^2*q7*s45*s51 + 36*q17^2*q8*s45*s51 - 
    444*q1*q3*q8*s45*s51 + 9*q1*q6*q8*s45*s51 + 918*q17^2*q9*s45*s51 + 
    47*q1*q6*q9*s45*s51 - 65*q1*q7*q9*s45*s51 + 72*q17*q7*q9*s45*s51 - 
    708*q3^3*q7*s12*s45*s51 + 236*q3^3*q6*s23*s45*s51 - 
    72*q17^2*q7*q9*s45^2*s51 + 504*q17^2*q3*s51^2 - 588*q1*q2*q3*s51^2 - 
    54*q17*q2*q3*s51^2 - 144*q17*q3^2*s51^2 + 1195*q2*q3^2*s51^2 - 
    472*q3^3*s51^2 + 38*q2*q3*q4*s51^2 + 122*q3^2*q4*s51^2 + 
    384*q1*q4^2*s51^2 - 38*q2*q4^2*s51^2 - 583*q3*q4^2*s51^2 + 
    236*q4^3*s51^2 + 144*q1*q3*q6*s51^2 + 72*q3^2*q6*s51^2 + 
    38*q4^2*q6*s51^2 + 269*q1*q2*q7*s51^2 + 352*q1*q3*q7*s51^2 - 
    666*q2*q3*q7*s51^2 - 1251*q3^2*q7*s51^2 + 352*q1*q4*q7*s51^2 + 
    92*q1*q3*q8*s51^2 + 236*q1*q4*q8*s51^2 - 144*q1*q6*q8*s51^2 + 
    144*q3*q6*q8*s51^2 + 1170*q17^2*q9*s51^2 - 774*q17*q3*q9*s51^2 - 
    204*q1*q4*q9*s51^2 + 660*q3*q4*q9*s51^2 - 1378*q4^2*q9*s51^2 - 
    269*q1*q7*q9*s51^2 + 36*q17*q7*q9*s51^2 - 588*q4*q7*q9*s51^2 - 
    126*q17^2*q2*q3*s12*s51^2 + 252*q17^2*q3^2*s12*s51^2 - 
    180*q17*q2*q3^2*s12*s51^2 + 252*q17*q3^3*s12*s51^2 + 
    76*q2*q3^2*q4*s12*s51^2 - 16*q3^3*q4*s12*s51^2 - 
    38*q2*q3*q4^2*s12*s51^2 - 50*q3^2*q4^2*s12*s51^2 + 
    236*q3*q4^3*s12*s51^2 + 642*q2*q3^2*q7*s12*s51^2 + 
    708*q3^3*q7*s12*s51^2 - 126*q17^2*q2*q3^2*s12^2*s51^2 - 
    252*q17*q2*q3^3*s12^2*s51^2 + 16*q2*q3^3*q4*s12^2*s51^2 - 
    38*q2*q3^2*q4^2*s12^2*s51^2 - 236*q2*q3^3*q7*s12^2*s51^2 + 
    126*q17^2*q3^2*s23*s51^2 - 252*q17*q3^3*s23*s51^2 + 
    16*q3^3*q4*s23*s51^2 - 214*q3^2*q4^2*s23*s51^2 + 236*q1*q4^3*s23*s51^2 + 
    472*q3*q4^3*s23*s51^2 + 126*q17^2*q3*q6*s23*s51^2 + 
    72*q17*q3^2*q6*s23*s51^2 + 236*q3^3*q6*s23*s51^2 - 
    38*q3*q4^2*q6*s23*s51^2 + 756*q17^2*q3*q9*s23*s51^2 - 
    144*q17*q3^2*q9*s23*s51^2 + 144*q3^2*q4*q9*s23*s51^2 - 
    148*q1*q4^2*q9*s23*s51^2 - 781*q3*q4^2*q9*s23*s51^2 + 
    126*q17^2*q3^2*q6*s23^2*s51^2 + 252*q17*q3^3*q6*s23^2*s51^2 - 
    16*q3^3*q4*q6*s23^2*s51^2 + 38*q3^2*q4^2*q6*s23^2*s51^2 + 
    126*q17^2*q3^2*q9*s23^2*s51^2 - 88*q3^2*q4^2*q9*s23^2*s51^2 - 
    236*q1*q4^3*q9*s23^2*s51^2 + 236*q3*q4^3*q9*s23^2*s51^2 - 
    38*q10*q2*q4^2*s34*s51^2 + 236*q1*q4^3*s34*s51^2 + 
    38*q10*q4^2*q6*s34*s51^2 + 160*q1*q4^2*q7*s34*s51^2 + 
    460*q1*q4^2*q8*s34*s51^2 - 609*q4^2*q7*q9*s34*s51^2 + 
    236*q1*q4^3*q8*s34^2*s51^2 - 548*q1*q2*q3^2*s45*s51^2 - 
    160*q1*q3^2*q6*s45*s51^2 + 236*q3^3*q6*s45*s51^2 + 
    160*q1*q3^2*q7*s45*s51^2 - 708*q3^3*q7*s45*s51^2 + 
    548*q1*q3^2*q8*s45*s51^2 - 36*q17^2*q6*q8*s45*s51^2 - 
    99*q3^2*q6*q8*s45*s51^2 - 36*q17^2*q7*q9*s45*s51^2 - 
    126*q17^2*q3^2*s51^3 + 620*q1*q2*q3^2*s51^3 - 708*q2*q3^3*s51^3 + 
    88*q3^2*q4^2*s51^3 + 236*q1*q4^3*s51^3 - 236*q3*q4^3*s51^3 - 
    324*q1*q3^2*q6*s51^3 - 588*q1*q2*q3*q7*s51^3 - 620*q1*q3^2*q7*s51^3 + 
    1251*q2*q3^2*q7*s51^3 + 708*q3^3*q7*s51^3 + 620*q1*q4^2*q7*s51^3 + 
    324*q1*q3^2*q8*s51^3 + 468*q1*q3*q6*q8*s51^3 - 324*q3^2*q6*q8*s51^3 - 
    630*q17^2*q3*q9*s51^3 + 198*q17*q3^2*q9*s51^3 - 160*q3^2*q4*q9*s51^3 - 
    384*q1*q4^2*q9*s51^3 + 709*q3*q4^2*q9*s51^3 - 708*q4^3*q9*s51^3 - 
    588*q1*q4*q7*q9*s51^3 - 620*q4^2*q7*q9*s51^3 - 708*q2*q3^3*q7*s12*s51^3 - 
    252*q17^2*q3^2*q9*s23*s51^3 + 176*q3^2*q4^2*q9*s23*s51^3 - 
    236*q1*q4^3*q9*s23*s51^3 - 472*q3*q4^3*q9*s23*s51^3 + 
    236*q1*q4^3*q7*s34*s51^3 - 236*q4^3*q7*q9*s34*s51^3 + 
    236*q1*q2*q3^3*s45*s51^3 + 236*q1*q3^3*q6*s45*s51^3 - 
    236*q1*q3^3*q7*s45*s51^3 - 236*q1*q3^3*q8*s45*s51^3 + 
    236*q3^3*q6*q8*s45*s51^3 - 236*q1*q2*q3^3*s51^4 + 236*q1*q3^3*q6*s51^4 + 
    620*q1*q2*q3^2*q7*s51^4 + 236*q1*q3^3*q7*s51^4 - 708*q2*q3^3*q7*s51^4 + 
    236*q1*q4^3*q7*s51^4 - 236*q1*q3^3*q8*s51^4 - 560*q1*q3^2*q6*q8*s51^4 + 
    236*q3^3*q6*q8*s51^4 + 126*q17^2*q3^2*q9*s51^4 - 88*q3^2*q4^2*q9*s51^4 - 
    236*q1*q4^3*q9*s51^4 + 236*q3*q4^3*q9*s51^4 - 620*q1*q4^2*q7*q9*s51^4 - 
    236*q4^3*q7*q9*s51^4 - 236*q1*q2*q3^3*q7*s51^5 + 
    236*q1*q3^3*q6*q8*s51^5 - 236*q1*q4^3*q7*q9*s51^5] + 
 ((-4*ep^2*F[1, 1, 1])/9 + (4*ep^2*F[1, 1, 3])/9)*
  r[14*q1 + 127*q10 - 144*q12 - 27*q2 - 31*q3 + 176*q4 - 18*q5 - 63*q6 + 
    23*q7 + 18*q8 - 11*q3*q4*s12 - 99*q4^2*s12 - 29*q3*q7*s12 + 
    148*q1*q10*s23 + 225*q10^2*s23 - 49*q3*q4*s23 - 397*q4^2*s23 + 
    172*q1*q5*s23 - 253*q10*q5*s23 - 18*q4*q5*s23 - 78*q3*q6*s23 + 
    27*q4*q6*s23 - 6*q10*q9*s23 + 30*q4*q9*s23 - 38*q3*q4^2*s12*s23 + 
    472*q4^3*s12*s23 + 99*q4^2*q5*s12*s23 + 224*q1*q10^2*s23^2 - 
    12*q1*q4^2*s23^2 + 38*q3*q4^2*s23^2 + 236*q4^3*s23^2 - 
    236*q1*q10*q5*s23^2 - 12*q1*q4*q5*s23^2 + 12*q4^2*q5*s23^2 + 
    87*q3*q4*q6*s23^2 + 12*q1*q10*q9*s23^2 + 12*q1*q4*q9*s23^2 - 
    236*q4^3*q5*s12*s23^2 - 38*q3*q4^2*q6*s23^3 + 29*q10^2*s34 - 
    288*q12^2*s34 + 47*q1*q2*s34 + 79*q10*q2*s34 - 126*q12*q2*s34 + 
    444*q1*q4*s34 - 80*q10*q4*s34 - 87*q4^2*s34 + 62*q1*q5*s34 - 
    17*q10*q5*s34 - 72*q12*q5*s34 + 243*q4*q5*s34 + 252*q12*q6*s34 - 
    27*q4*q6*s34 - 33*q10*q7*s34 - 216*q12*q7*s34 - 270*q1*q8*s34 + 
    90*q12*q8*s34 + 153*q4*q8*s34 + 9*q5*q8*s34 + 225*q10*q9*s34 + 
    72*q12*q9*s34 + 243*q4*q9*s34 - 144*q6*q9*s34 + 144*q7*q9*s34 - 
    236*q4^3*s12*s34 - 99*q4^2*q5*s12*s34 - 88*q1*q4^2*s23*s34 - 
    236*q4^3*s23*s34 + 24*q1*q4*q5*s23*s34 - 659*q4^2*q5*s23*s34 + 
    236*q4^3*q5*s12*s23*s34 - 236*q1*q4^3*s23^2*s34 - 
    12*q1*q4^2*q5*s23^2*s34 + 472*q4^3*q5*s23^2*s34 + 66*q10^2*q2*s34^2 - 
    162*q12^2*q2*s34^2 + 960*q1*q4^2*s34^2 - 236*q4^3*s34^2 - 
    468*q1*q4*q5*s34^2 + 659*q4^2*q5*s34^2 + 162*q12^2*q6*s34^2 + 
    225*q10*q4*q6*s34^2 - 252*q12*q4*q6*s34^2 - 38*q10^2*q7*s34^2 - 
    162*q12^2*q7*s34^2 + 27*q10*q4*q7*s34^2 - 252*q12*q4*q7*s34^2 + 
    162*q12^2*q8*s34^2 - 1044*q1*q4*q8*s34^2 + 746*q4^2*q8*s34^2 + 
    135*q1*q5*q8*s34^2 + 36*q12*q5*q8*s34^2 - 243*q4*q5*q8*s34^2 - 
    225*q10*q6*q9*s34^2 + 36*q12*q7*q9*s34^2 + 225*q4*q7*q9*s34^2 - 
    236*q4^3*q5*s12*s34^2 + 99*q4^2*q5*q8*s12*s34^2 - 236*q1*q4^3*s23*s34^2 + 
    560*q1*q4^2*q5*s23*s34^2 - 472*q4^3*q5*s23*s34^2 - 
    236*q1*q4^3*q5*s23^2*s34^2 + 472*q1*q4^3*s34^3 - 560*q1*q4^2*q5*s34^3 + 
    472*q4^3*q5*s34^3 - 1520*q1*q4^2*q8*s34^3 + 708*q4^3*q8*s34^3 + 
    468*q1*q4*q5*q8*s34^3 - 659*q4^2*q5*q8*s34^3 + 236*q4^3*q5*q8*s12*s34^3 + 
    236*q1*q4^3*q5*s23*s34^3 - 236*q1*q4^3*q5*s34^4 - 708*q1*q4^3*q8*s34^4 + 
    560*q1*q4^2*q5*q8*s34^4 - 472*q4^3*q5*q8*s34^4 + 
    236*q1*q4^3*q5*q8*s34^5 - 780*q1*q10*s45 + 664*q10^2*s45 + 
    137*q1*q2*s45 - 128*q10*q2*s45 - 98*q10*q3*s45 - 364*q1*q5*s45 + 
    364*q10*q5*s45 + 29*q3*q6*s45 - 147*q10*q7*s45 - 49*q3*q7*s45 + 
    9*q1*q8*s45 - 9*q6*q9*s45 - 9*q7*q9*s45 + 384*q1*q10^2*s23*s45 - 
    236*q10^3*s23*s45 + 1004*q1*q10*q5*s23*s45 - 931*q10^2*q5*s23*s45 + 
    236*q1*q10^3*s23^2*s45 - 460*q1*q10^2*q5*s23^2*s45 - 1180*q10^3*s34*s45 - 
    104*q10^2*q2*s34*s45 + 36*q12^2*q2*s34*s45 - 482*q10^2*q5*s34*s45 - 
    65*q1*q2*q5*s34*s45 + 56*q10*q2*q5*s34*s45 - 36*q12^2*q6*s34*s45 - 
    114*q10^2*q7*s34*s45 - 36*q12^2*q7*s34*s45 + 36*q12^2*q8*s34*s45 - 
    9*q1*q5*q8*s34*s45 - 708*q10^3*q2*s34^2*s45 - 11*q10^2*q2*q5*s34^2*s45 - 
    36*q12^2*q2*q5*s34^2*s45 - 36*q12^2*q5*q8*s34^2*s45 - 
    36*q12^2*q6*q9*s34^2*s45 - 36*q12^2*q7*q9*s34^2*s45 - 
    1920*q1*q10^2*s45^2 + 1180*q10^3*s45^2 + 732*q1*q10*q2*s45^2 - 
    604*q10^2*q2*s45^2 - 38*q10^2*q3*s45^2 - 1356*q1*q10*q5*s45^2 + 
    992*q10^2*q5*s45^2 + 204*q1*q2*q5*s45^2 - 204*q10*q2*q5*s45^2 - 
    114*q10^2*q7*s45^2 - 87*q10*q3*q7*s45^2 + 236*q1*q10^3*s23*s45^2 + 
    1540*q1*q10^2*q5*s23*s45^2 - 708*q10^3*q5*s23*s45^2 - 
    236*q1*q10^3*q5*s23^2*s45^2 + 708*q10^3*q2*s34*s45^2 - 
    708*q10^3*q5*s34*s45^2 + 148*q10^2*q2*q5*s34*s45^2 - 
    236*q10^3*q2*q5*s34^2*s45^2 - 1180*q1*q10^3*s45^3 + 
    1312*q1*q10^2*q2*s45^3 - 708*q10^3*q2*s45^3 - 1700*q1*q10^2*q5*s45^3 + 
    708*q10^3*q5*s45^3 + 588*q1*q10*q2*q5*s45^3 - 384*q10^2*q2*q5*s45^3 - 
    38*q10^2*q3*q7*s45^3 + 708*q1*q10^3*q5*s23*s45^3 + 
    236*q10^3*q2*q5*s34*s45^3 + 708*q1*q10^3*q2*s45^4 - 
    708*q1*q10^3*q5*s45^4 + 620*q1*q10^2*q2*q5*s45^4 - 
    236*q10^3*q2*q5*s45^4 + 236*q1*q10^3*q2*q5*s45^5 - 56*q1*q10*s51 - 
    88*q10^2*s51 - 47*q1*q2*s51 - 88*q10*q2*s51 + 90*q12*q2*s51 + 
    18*q2*q3*s51 - 144*q1*q4*s51 - 76*q2*q4*s51 + 11*q3*q4*s51 + 
    461*q4^2*s51 + 56*q10*q6*s51 + 90*q12*q6*s51 + 44*q4*q6*s51 - 
    131*q10*q7*s51 - 90*q12*q7*s51 - 58*q2*q7*s51 - 29*q3*q7*s51 + 
    88*q1*q8*s51 + 65*q10*q8*s51 - 90*q12*q8*s51 + 18*q6*q8*s51 - 
    18*q1*q9*s51 + 7*q10*q9*s51 - 11*q4*q9*s51 - 144*q6*q9*s51 + 
    135*q7*q9*s51 + 11*q2*q3*q4*s12*s51 + 76*q3*q4^2*s12*s51 - 
    236*q4^3*s12*s51 + 29*q2*q3*q7*s12*s51 - 148*q1*q10^2*s23*s51 + 
    236*q10^3*s23*s51 - 88*q1*q4^2*s23*s51 - 76*q3*q4^2*s23*s51 - 
    472*q4^3*s23*s51 - 87*q3*q4*q6*s23*s51 - 76*q4^2*q6*s23*s51 - 
    461*q10^2*q9*s23*s51 + 485*q4^2*q9*s23*s51 - 236*q1*q10^3*s23^2*s51 - 
    236*q1*q4^3*s23^2*s51 + 76*q3*q4^2*q6*s23^2*s51 + 
    12*q1*q10^2*q9*s23^2*s51 + 12*q1*q4^2*q9*s23^2*s51 - 236*q10^3*s34*s51 - 
    652*q10^2*q2*s34*s51 + 126*q12^2*q2*s34*s51 + 215*q10*q2*q4*s34*s51 - 
    378*q12*q2*q4*s34*s51 - 324*q1*q4^2*s34*s51 - 236*q4^3*s34*s51 + 
    126*q12^2*q6*s34*s51 + 631*q10*q4*q6*s34*s51 - 630*q12*q4*q6*s34*s51 + 
    76*q4^2*q6*s34*s51 - 228*q10^2*q7*s34*s51 - 126*q12^2*q7*s34*s51 + 
    47*q1*q2*q7*s34*s51 - 56*q1*q4*q7*s34*s51 - q10*q4*q7*s34*s51 - 
    630*q12*q4*q7*s34*s51 - 126*q12^2*q8*s34*s51 + 740*q1*q4*q8*s34*s51 + 
    163*q10*q4*q8*s34*s51 - 378*q12*q4*q8*s34*s51 + 461*q10^2*q9*s34*s51 + 
    934*q4^2*q9*s34*s51 - 468*q10*q6*q9*s34*s51 + 468*q4*q7*q9*s34*s51 - 
    236*q1*q4^3*s23*s34*s51 - 708*q10^3*q2*s34^2*s51 + 
    165*q10^2*q2*q4*s34^2*s51 - 252*q12^2*q2*q4*s34^2*s51 - 
    236*q1*q4^3*s34^2*s51 + 461*q10^2*q4*q6*s34^2*s51 - 
    252*q12^2*q4*q6*s34^2*s51 - 176*q10*q4^2*q6*s34^2*s51 + 
    252*q12*q4^2*q6*s34^2*s51 - 76*q10^2*q4*q7*s34^2*s51 - 
    252*q12^2*q4*q7*s34^2*s51 + 43*q10*q4^2*q7*s34^2*s51 - 
    504*q12*q4^2*q7*s34^2*s51 - 252*q12^2*q4*q8*s34^2*s51 + 
    1360*q1*q4^2*q8*s34^2*s51 + 87*q10*q4^2*q8*s34^2*s51 - 
    252*q12*q4^2*q8*s34^2*s51 - 461*q10^2*q6*q9*s34^2*s51 + 
    461*q4^2*q7*q9*s34^2*s51 + 708*q1*q4^3*q8*s34^3*s51 - 
    148*q1*q10^2*s45*s51 + 236*q10^3*s45*s51 + 144*q1*q10*q2*s45*s51 - 
    56*q10^2*q2*s45*s51 - 56*q1*q10*q6*s45*s51 - 228*q10^2*q7*s45*s51 - 
    87*q10*q3*q7*s45*s51 - 11*q10*q3*q8*s45*s51 - 47*q1*q6*q8*s45*s51 + 
    29*q3*q6*q8*s45*s51 - 9*q1*q6*q9*s45*s51 - 9*q1*q7*q9*s45*s51 - 
    236*q1*q10^3*s23*s45*s51 + 708*q10^3*q2*s34*s45*s51 - 
    236*q1*q10^3*s45^2*s51 + 764*q1*q10^2*q2*s45^2*s51 - 
    708*q10^3*q2*s45^2*s51 - 76*q10^2*q3*q7*s45^2*s51 + 
    708*q1*q10^3*q2*s45^3*s51 - 88*q1*q10^2*s51^2 - 236*q10^3*s51^2 + 
    164*q10^2*q2*s51^2 - 164*q10*q2*q4*s51^2 + 180*q12*q2*q4*s51^2 + 
    38*q2*q3*q4*s51^2 - 324*q1*q4^2*s51^2 - 76*q2*q4^2*s51^2 + 
    38*q3*q4^2*s51^2 + 236*q4^3*s51^2 + 144*q1*q10*q6*s51^2 + 
    160*q10^2*q6*s51^2 + 164*q10*q4*q6*s51^2 - 180*q12*q4*q6*s51^2 + 
    76*q4^2*q6*s51^2 - 114*q10^2*q7*s51^2 - 47*q1*q2*q7*s51^2 + 
    18*q12*q2*q7*s51^2 + 29*q2*q3*q7*s51^2 - 304*q1*q4*q7*s51^2 + 
    16*q10*q4*q7*s51^2 - 180*q12*q4*q7*s51^2 + 114*q10^2*q8*s51^2 - 
    164*q1*q4*q8*s51^2 - 16*q10*q4*q8*s51^2 + 180*q12*q4*q8*s51^2 + 
    18*q12*q6*q8*s51^2 + 144*q1*q10*q9*s51^2 + 324*q10^2*q9*s51^2 + 
    144*q1*q4*q9*s51^2 - 61*q4^2*q9*s51^2 - 144*q1*q6*q9*s51^2 - 
    468*q10*q6*q9*s51^2 + 135*q1*q7*q9*s51^2 + 468*q4*q7*q9*s51^2 - 
    38*q2*q3*q4^2*s12*s51^2 + 236*q1*q10^3*s23*s51^2 - 
    236*q1*q4^3*s23*s51^2 - 38*q3*q4^2*q6*s23*s51^2 - 
    88*q1*q10^2*q9*s23*s51^2 - 236*q10^3*q9*s23*s51^2 + 
    88*q1*q4^2*q9*s23*s51^2 + 708*q4^3*q9*s23*s51^2 + 
    236*q1*q10^3*q9*s23^2*s51^2 + 236*q1*q4^3*q9*s23^2*s51^2 + 
    236*q10^3*q2*s34*s51^2 - 400*q10^2*q2*q4*s34*s51^2 + 
    126*q12^2*q2*q4*s34*s51^2 + 192*q10*q2*q4^2*s34*s51^2 - 
    306*q12*q2*q4^2*s34*s51^2 - 236*q1*q4^3*s34*s51^2 + 
    400*q10^2*q4*q6*s34*s51^2 - 126*q12^2*q4*q6*s34*s51^2 - 
    192*q10*q4^2*q6*s34*s51^2 + 306*q12*q4^2*q6*s34*s51^2 - 
    114*q10^2*q4*q7*s34*s51^2 - 126*q12^2*q4*q7*s34*s51^2 - 
    160*q1*q4^2*q7*s34*s51^2 + 32*q10*q4^2*q7*s34*s51^2 - 
    432*q12*q4^2*q7*s34*s51^2 + 114*q10^2*q4*q8*s34*s51^2 + 
    126*q12^2*q4*q8*s34*s51^2 - 400*q1*q4^2*q8*s34*s51^2 - 
    32*q10*q4^2*q8*s34*s51^2 + 432*q12*q4^2*q8*s34*s51^2 + 
    236*q10^3*q9*s34*s51^2 + 708*q4^3*q9*s34*s51^2 - 
    560*q10^2*q6*q9*s34*s51^2 + 560*q4^2*q7*q9*s34*s51^2 - 
    236*q10^3*q2*q4*s34^2*s51^2 + 88*q10^2*q2*q4^2*s34^2*s51^2 - 
    126*q12^2*q2*q4^2*s34^2*s51^2 + 236*q10^3*q4*q6*s34^2*s51^2 - 
    88*q10^2*q4^2*q6*s34^2*s51^2 + 126*q12^2*q4^2*q6*s34^2*s51^2 - 
    38*q10^2*q4^2*q7*s34^2*s51^2 - 126*q12^2*q4^2*q7*s34^2*s51^2 + 
    16*q10*q4^3*q7*s34^2*s51^2 - 252*q12*q4^3*q7*s34^2*s51^2 + 
    38*q10^2*q4^2*q8*s34^2*s51^2 + 126*q12^2*q4^2*q8*s34^2*s51^2 - 
    236*q1*q4^3*q8*s34^2*s51^2 - 16*q10*q4^3*q8*s34^2*s51^2 + 
    252*q12*q4^3*q8*s34^2*s51^2 - 236*q10^3*q6*q9*s34^2*s51^2 + 
    236*q4^3*q7*q9*s34^2*s51^2 + 236*q1*q10^3*s45*s51^2 + 
    72*q1*q10^2*q2*s45*s51^2 - 236*q10^3*q2*s45*s51^2 - 
    160*q1*q10^2*q6*s45*s51^2 - 38*q10^2*q3*q7*s45*s51^2 + 
    38*q10^2*q3*q8*s45*s51^2 + 236*q1*q10^3*q2*s45^2*s51^2 - 
    236*q1*q10^3*s51^3 - 236*q1*q4^3*s51^3 + 324*q1*q10^2*q6*s51^3 + 
    236*q10^3*q6*s51^3 - 560*q1*q4^2*q7*s51^3 + 324*q1*q10^2*q9*s51^3 + 
    236*q10^3*q9*s51^3 + 324*q1*q4^2*q9*s51^3 - 468*q1*q10*q6*q9*s51^3 - 
    560*q10^2*q6*q9*s51^3 + 468*q1*q4*q7*q9*s51^3 + 560*q4^2*q7*q9*s51^3 - 
    236*q1*q10^3*q9*s23*s51^3 + 236*q1*q4^3*q9*s23*s51^3 - 
    236*q1*q4^3*q7*s34*s51^3 - 236*q10^3*q6*q9*s34*s51^3 + 
    236*q4^3*q7*q9*s34*s51^3 - 236*q1*q10^3*q6*s45*s51^3 + 
    236*q1*q10^3*q6*s51^4 - 236*q1*q4^3*q7*s51^4 + 236*q1*q10^3*q9*s51^4 + 
    236*q1*q4^3*q9*s51^4 - 560*q1*q10^2*q6*q9*s51^4 - 236*q10^3*q6*q9*s51^4 + 
    560*q1*q4^2*q7*q9*s51^4 + 236*q4^3*q7*q9*s51^4 - 
    236*q1*q10^3*q6*q9*s51^5 + 236*q1*q4^3*q7*q9*s51^5] + 
 r[206*q1 - 197*q10 + 63*q2 - 45*q3 + 522*q4 + 27*q5 - 27*q6 + 135*q7 - 
    72*q8 - 39*q2*q4*s12 - 45*q3*q4*s12 - 281*q4^2*s12 + 45*q4*q5*s12 - 
    57*q2*q7*s12 + 46*q4*q7*s12 - 18*q4*q8*s12 + 25*q2*q3*q4*s12^2 + 
    16*q3*q4^2*s12^2 + 108*q4^3*s12^2 + 9*q4^2*q5*s12^2 + 25*q2*q3*q7*s12^2 - 
    52*q1*q10*s23 - 52*q1*q4*s23 + 9*q3*q4*s23 - 356*q4^2*s23 - 
    84*q1*q5*s23 + 48*q10*q5*s23 - 36*q4*q5*s23 + 54*q3*q6*s23 - 
    59*q4*q6*s23 + 16*q10*q9*s23 + 16*q4*q9*s23 + 36*q3*q4^2*s12*s23 + 
    704*q4^3*s12*s23 + 108*q4^2*q5*s12*s23 + 52*q3*q4^3*s12^2*s23 - 
    536*q4^4*s12^2*s23 - 108*q4^3*q5*s12^2*s23 - 16*q1*q4^2*s23^2 - 
    88*q3*q4^2*s23^2 + 216*q4^3*s23^2 + 16*q1*q10*q5*s23^2 + 
    16*q1*q4*q5*s23^2 + 16*q4^2*q5*s23^2 - 97*q3*q4*q6*s23^2 + 
    156*q4^2*q6*s23^2 - 16*q1*q10*q9*s23^2 - 16*q1*q4*q9*s23^2 - 
    52*q3*q4^3*s12*s23^2 - 268*q4^4*s12*s23^2 - 164*q4^3*q5*s12*s23^2 + 
    268*q4^4*q5*s12^2*s23^2 + 52*q3*q4^3*s23^3 + 140*q3*q4^2*q6*s23^3 - 
    52*q4^3*q6*s23^3 - 52*q3*q4^3*q6*s23^4 + 75*q1*q2*s34 - 39*q10*q2*s34 + 
    352*q1*q4*s34 + 132*q10*q4*s34 + 93*q2*q4*s34 - 576*q4^2*s34 - 
    102*q1*q5*s34 + 57*q10*q5*s34 + 9*q2*q5*s34 + 180*q4*q5*s34 - 
    25*q4*q6*s34 + 48*q2*q7*s34 + 121*q4*q7*s34 - 162*q1*q8*s34 + 
    360*q4*q8*s34 + 45*q5*q8*s34 - 25*q10*q9*s34 + 155*q4*q9*s34 + 
    144*q7*q9*s34 - 164*q4^3*s12*s34 - 333*q4^2*q5*s12*s34 - 
    225*q4^2*q8*s12*s34 - 27*q4*q5*q8*s12*s34 + 268*q4^4*s12^2*s34 + 
    108*q4^3*q5*s12^2*s34 - 9*q4^2*q5*q8*s12^2*s34 - 92*q1*q4^2*s23*s34 - 
    488*q4^3*s23*s34 + 84*q1*q4*q5*s23*s34 - 528*q4^2*q5*s23*s34 + 
    804*q4^4*s12*s23*s34 + 1020*q4^3*q5*s12*s23*s34 - 
    268*q4^4*q5*s12^2*s23*s34 - 164*q1*q4^3*s23^2*s34 + 536*q4^4*s23^2*s34 - 
    16*q1*q4^2*q5*s23^2*s34 + 328*q4^3*q5*s23^2*s34 - 
    804*q4^4*q5*s12*s23^2*s34 + 93*q10*q2*q4*s34^2 + 1268*q1*q4^2*s34^2 - 
    1388*q4^3*s34^2 - 16*q1*q2*q5*s34^2 + 25*q10*q2*q5*s34^2 - 
    348*q1*q4*q5*s34^2 + 1236*q4^2*q5*s34^2 - 25*q10*q4*q6*s34^2 - 
    16*q1*q2*q7*s34^2 + 16*q1*q4*q7*s34^2 - 1036*q1*q4*q8*s34^2 + 
    1928*q4^2*q8*s34^2 + 99*q1*q5*q8*s34^2 - 288*q4*q5*q8*s34^2 + 
    25*q10*q6*q9*s34^2 + 169*q4*q7*q9*s34^2 - 1020*q4^3*q5*s12*s34^2 - 
    856*q4^3*q8*s12*s34^2 + 333*q4^2*q5*q8*s12*s34^2 + 
    268*q4^4*q5*s12^2*s34^2 - 108*q4^3*q5*q8*s12^2*s34^2 - 
    268*q1*q4^3*s23*s34^2 + 420*q1*q4^2*q5*s23*s34^2 - 
    1716*q4^3*q5*s23*s34^2 + 804*q4^4*q5*s12*s23*s34^2 - 
    268*q1*q4^4*s23^2*s34^2 - 164*q1*q4^3*q5*s23^2*s34^2 + 
    804*q4^4*q5*s23^2*s34^2 + 1444*q1*q4^3*s34^3 - 804*q4^4*s34^3 - 
    912*q1*q4^2*q5*s34^3 + 1716*q4^3*q5*s34^3 - 2300*q1*q4^2*q8*s34^3 + 
    3104*q4^3*q8*s34^3 + 484*q1*q4*q5*q8*s34^3 - 1236*q4^2*q5*q8*s34^3 - 
    804*q4^4*q5*s12*s34^3 - 804*q4^4*q8*s12*s34^3 + 
    1020*q4^3*q5*q8*s12*s34^3 - 268*q4^4*q5*q8*s12^2*s34^3 - 
    268*q1*q4^4*s23*s34^3 + 804*q1*q4^3*q5*s23*s34^3 - 
    804*q4^4*q5*s23*s34^3 - 268*q1*q4^4*q5*s23^2*s34^3 + 536*q1*q4^4*s34^4 - 
    804*q1*q4^3*q5*s34^4 + 804*q4^4*q5*s34^4 - 2248*q1*q4^3*q8*s34^4 + 
    1608*q4^4*q8*s34^4 + 912*q1*q4^2*q5*q8*s34^4 - 1716*q4^3*q5*q8*s34^4 + 
    804*q4^4*q5*q8*s12*s34^4 + 268*q1*q4^4*q5*s23*s34^4 - 
    268*q1*q4^4*q5*s34^5 - 804*q1*q4^4*q8*s34^5 + 804*q1*q4^3*q5*q8*s34^5 - 
    804*q4^4*q5*q8*s34^5 + 268*q1*q4^4*q5*q8*s34^6 + 224*q1*q10*s45 - 
    147*q1*q2*s45 + 84*q10*q2*s45 + 84*q1*q5*s45 - 75*q10*q5*s45 - 
    9*q3*q6*s45 - 36*q3*q7*s45 + 45*q1*q8*s45 + 27*q6*q9*s45 - 9*q7*q9*s45 - 
    84*q1*q10*q5*s23*s45 + 43*q1*q2*q5*s34*s45 - 7*q10*q2*q5*s34*s45 - 
    9*q1*q5*q8*s34*s45 - 84*q1*q10*q2*s45^2 + 84*q1*q10*q5*s45^2 - 
    16*q1*q2*q5*s45^2 + 16*q10*q2*q5*s45^2 - 16*q1*q10*q2*q5*s45^3 + 
    16*q1*q10*s51 - 75*q1*q2*s51 + 84*q10*q2*s51 - 72*q2*q3*s51 - 
    92*q1*q4*s51 - 132*q2*q4*s51 + 36*q3*q4*s51 + 421*q4^2*s51 + 
    36*q10*q6*s51 - 27*q3*q6*s51 - 52*q4*q6*s51 - 36*q1*q7*s51 - 
    123*q2*q7*s51 + 164*q4*q7*s51 + 36*q1*q8*s51 - 9*q3*q8*s51 - 
    108*q4*q8*s51 - 9*q6*q8*s51 + 18*q1*q9*s51 - 7*q10*q9*s51 + 
    101*q4*q9*s51 + 99*q7*q9*s51 + 84*q2*q3*q4*s12*s51 + 
    120*q2*q4^2*s12*s51 + 48*q3*q4^2*s12*s51 - 592*q4^3*s12*s51 + 
    57*q2*q3*q7*s12*s51 - 16*q2*q3*q4^2*s12^2*s51 - 104*q3*q4^3*s12^2*s51 + 
    268*q4^4*s12^2*s51 - 92*q1*q4^2*s23*s51 + 56*q3*q4^2*s23*s51 - 
    756*q4^3*s23*s51 + 20*q3*q4*q6*s23*s51 - 16*q4^2*q6*s23*s51 + 
    52*q1*q10*q9*s23*s51 + 52*q1*q4*q9*s23*s51 + 344*q4^2*q9*s23*s51 + 
    104*q3*q4^3*s12*s23*s51 + 536*q4^4*s12*s23*s51 - 164*q1*q4^3*s23^2*s51 - 
    104*q3*q4^3*s23^2*s51 + 268*q4^4*s23^2*s51 - 160*q3*q4^2*q6*s23^2*s51 + 
    16*q1*q4^2*q9*s23^2*s51 + 104*q3*q4^3*q6*s23^3*s51 - 
    12*q10*q2*q4*s34*s51 - 376*q1*q4^2*s34*s51 + 120*q2*q4^2*s34*s51 - 
    428*q4^3*s34*s51 - 52*q10*q4*q6*s34*s51 + 16*q4^2*q6*s34*s51 + 
    75*q1*q2*q7*s34*s51 - 84*q1*q4*q7*s34*s51 + 285*q4^2*q7*s34*s51 + 
    672*q1*q4*q8*s34*s51 - 708*q4^2*q8*s34*s51 + 925*q4^2*q9*s34*s51 + 
    7*q10*q6*q9*s34*s51 + 511*q4*q7*q9*s34*s51 - 268*q1*q4^3*s23*s34*s51 - 
    268*q4^4*s23*s34*s51 - 268*q1*q4^4*s23^2*s34*s51 + 
    120*q10*q2*q4^2*s34^2*s51 - 536*q1*q4^3*s34^2*s51 + 
    16*q10*q4^2*q6*s34^2*s51 - 16*q1*q4^2*q7*s34^2*s51 + 
    1880*q1*q4^2*q8*s34^2*s51 - 1388*q4^3*q8*s34^2*s51 + 
    597*q4^2*q7*q9*s34^2*s51 - 268*q1*q4^4*s23*s34^2*s51 - 
    268*q1*q4^4*s34^3*s51 + 2084*q1*q4^3*q8*s34^3*s51 - 
    804*q4^4*q8*s34^3*s51 + 804*q1*q4^4*q8*s34^4*s51 - 84*q1*q10*q2*s45*s51 + 
    36*q1*q2*q3*s45*s51 - 36*q1*q10*q6*s45*s51 + 36*q1*q3*q6*s45*s51 - 
    36*q1*q3*q7*s45*s51 - 36*q1*q3*q8*s45*s51 - 27*q1*q6*q8*s45*s51 - 
    9*q3*q6*q8*s45*s51 + 27*q1*q6*q9*s45*s51 - 9*q1*q7*q9*s45*s51 - 
    16*q1*q10*q2*s51^2 + 16*q10*q2*q4*s51^2 + 48*q2*q3*q4*s51^2 - 
    376*q1*q4^2*s51^2 - 32*q2*q4^2*s51^2 + 32*q3*q4^2*s51^2 + 
    540*q4^3*s51^2 - 16*q10*q4*q6*s51^2 - 16*q3*q4*q6*s51^2 - 
    20*q4^2*q6*s51^2 - 75*q1*q2*q7*s51^2 + 48*q2*q3*q7*s51^2 - 
    348*q1*q4*q7*s51^2 - 136*q1*q4*q8*s51^2 + 9*q3*q6*q8*s51^2 - 
    16*q1*q10*q9*s51^2 + 92*q1*q4*q9*s51^2 - 29*q4^2*q9*s51^2 + 
    16*q10*q6*q9*s51^2 + 99*q1*q7*q9*s51^2 + 484*q4*q7*q9*s51^2 - 
    84*q2*q3*q4^2*s12*s51^2 + 52*q2*q4^3*s12*s51^2 - 52*q3*q4^3*s12*s51^2 - 
    268*q4^4*s12*s51^2 + 52*q2*q3*q4^3*s12^2*s51^2 - 268*q1*q4^3*s23*s51^2 + 
    52*q3*q4^3*s23*s51^2 - 536*q4^4*s23*s51^2 + 20*q3*q4^2*q6*s23*s51^2 + 
    52*q4^3*q6*s23*s51^2 + 92*q1*q4^2*q9*s23*s51^2 + 1024*q4^3*q9*s23*s51^2 - 
    268*q1*q4^4*s23^2*s51^2 - 52*q3*q4^3*q6*s23^2*s51^2 + 
    164*q1*q4^3*q9*s23^2*s51^2 + 20*q10*q2*q4^2*s34*s51^2 - 
    536*q1*q4^3*s34*s51^2 + 52*q2*q4^3*s34*s51^2 - 268*q4^4*s34*s51^2 - 
    20*q10*q4^2*q6*s34*s51^2 - 52*q4^3*q6*s34*s51^2 - 
    420*q1*q4^2*q7*s34*s51^2 - 492*q1*q4^2*q8*s34*s51^2 + 
    1556*q4^3*q9*s34*s51^2 + 903*q4^2*q7*q9*s34*s51^2 - 
    268*q1*q4^4*s23*s34*s51^2 + 52*q10*q2*q4^3*s34^2*s51^2 - 
    268*q1*q4^4*s34^2*s51^2 - 52*q10*q4^3*q6*s34^2*s51^2 - 
    164*q1*q4^3*q7*s34^2*s51^2 - 640*q1*q4^3*q8*s34^2*s51^2 + 
    696*q4^3*q7*q9*s34^2*s51^2 - 268*q1*q4^4*q8*s34^3*s51^2 - 
    536*q1*q4^3*s51^3 + 268*q4^4*s51^3 + 16*q1*q2*q3*q7*s51^3 - 
    912*q1*q4^2*q7*s51^3 - 16*q1*q3*q6*q8*s51^3 + 376*q1*q4^2*q9*s51^3 - 
    56*q4^3*q9*s51^3 + 16*q1*q10*q6*q9*s51^3 + 484*q1*q4*q7*q9*s51^3 + 
    912*q4^2*q7*q9*s51^3 - 268*q1*q4^4*s23*s51^3 + 268*q1*q4^3*q9*s23*s51^3 + 
    804*q4^4*q9*s23*s51^3 + 268*q1*q4^4*q9*s23^2*s51^3 - 
    268*q1*q4^4*s34*s51^3 - 804*q1*q4^3*q7*s34*s51^3 + 
    804*q4^4*q9*s34*s51^3 + 804*q4^3*q7*q9*s34*s51^3 - 
    268*q1*q4^4*q7*s34^2*s51^3 + 268*q4^4*q7*q9*s34^2*s51^3 - 
    268*q1*q4^4*s51^4 - 804*q1*q4^3*q7*s51^4 + 536*q1*q4^3*q9*s51^4 + 
    912*q1*q4^2*q7*q9*s51^4 + 804*q4^3*q7*q9*s51^4 + 
    268*q1*q4^4*q9*s23*s51^4 - 268*q1*q4^4*q7*s34*s51^4 + 
    268*q4^4*q7*q9*s34*s51^4 - 268*q1*q4^4*q7*s51^5 + 268*q1*q4^4*q9*s51^5 + 
    804*q1*q4^3*q7*q9*s51^5 + 268*q4^4*q7*q9*s51^5 + 268*q1*q4^4*q7*q9*s51^6]*
  ((-2*ep^2*F[1, 1, 1]^2)/9 + (2*ep^2*F[1, 1, 1]*F[1, 1, 3])/9 + 
   (2*ep^2*F[1, 1, 1]*F[1, 1, 8])/9 - (2*ep^2*F[1, 1, 3]*F[1, 1, 8])/9 - 
   (2*ep^2*F[2, 1, 1])/9 - (2*ep^2*F[2, 1, 9])/9 - (ep^2*tci[1, 1]^2)/27) + 
 r[34*q1 - 354*q10 - 45*q2 + 9*q3 + 9*q4 - 72*q5 + 176*q6 - 45*q7 + 18*q8 - 
    9*q4*q5*s12 - 9*q3*q7*s12 + 40*q1*q10*s23 + 116*q10^2*s23 - 
    52*q1*q4*s23 + 72*q1*q5*s23 - 108*q10*q5*s23 - 36*q4*q5*s23 + 
    11*q3*q6*s23 + 48*q10*q9*s23 + 48*q4*q9*s23 + 120*q1*q10^2*s23^2 - 
    136*q1*q10*q5*s23^2 - 16*q1*q4*q5*s23^2 + 16*q1*q10*q9*s23^2 + 
    16*q1*q4*q9*s23^2 + 173*q10^2*s34 - 27*q1*q2*s34 - 63*q10*q2*s34 + 
    104*q1*q4*s34 - 132*q10*q4*s34 - 18*q1*q5*s34 - 18*q10*q5*s34 + 
    183*q10*q6*s34 - 63*q10*q7*s34 + 38*q1*q8*s34 + 79*q10*q8*s34 + 
    45*q4*q8*s34 + 27*q5*q8*s34 - 123*q10*q9*s34 + 57*q4*q9*s34 + 
    144*q6*q9*s34 + 9*q4*q5*q8*s12*s34 + 52*q1*q4*q5*s23*s34 - 
    9*q10^2*q2*s34^2 - 16*q1*q4*q5*s34^2 + 16*q10^2*q7*s34^2 - 
    25*q10*q4*q7*s34^2 - 84*q1*q4*q8*s34^2 + 93*q10*q4*q8*s34^2 - 
    27*q1*q5*q8*s34^2 + 169*q10*q6*q9*s34^2 + 25*q4*q7*q9*s34^2 + 
    16*q1*q4*q5*q8*s34^3 - 440*q1*q10*s45 + 473*q10^2*s45 - 9*q1*q2*s45 - 
    54*q10*q2*s45 - 84*q10*q3*s45 - 180*q1*q5*s45 + 117*q10*q5*s45 + 
    30*q10*q6*s45 + 50*q3*q6*s45 - 135*q10*q7*s45 - 45*q3*q7*s45 + 
    79*q1*q8*s45 + 11*q10*q8*s45 - 9*q6*q8*s45 + 9*q6*q9*s45 - 27*q7*q9*s45 + 
    360*q1*q10^2*s23*s45 + 160*q10^3*s23*s45 + 672*q1*q10*q5*s23*s45 - 
    708*q10^2*q5*s23*s45 + 372*q1*q10^3*s23^2*s45 - 
    492*q1*q10^2*q5*s23^2*s45 - 480*q10^3*s34*s45 - 9*q10^2*q2*s34*s45 - 
    225*q10^2*q5*s34*s45 + 9*q1*q2*q5*s34*s45 - 45*q10*q2*q5*s34*s45 - 
    108*q10^2*q7*s34*s45 - 27*q1*q5*q8*s34*s45 - 216*q10^3*q2*s34^2*s45 - 
    9*q10^2*q2*q5*s34^2*s45 - 52*q10^3*q7*s34^2*s45 - 1796*q1*q10^2*s45^2 + 
    1236*q10^3*s45^2 + 416*q1*q10*q2*s45^2 - 380*q10^2*q2*s45^2 - 
    156*q10^2*q3*s45^2 - 1036*q1*q10*q5*s45^2 + 847*q10^2*q5*s45^2 + 
    108*q1*q2*q5*s45^2 - 108*q10*q2*q5*s45^2 + 16*q1*q10*q6*s45^2 - 
    264*q10^2*q7*s45^2 - 97*q10*q3*q7*s45^2 + 25*q10*q3*q8*s45^2 + 
    16*q1*q6*q8*s45^2 - 25*q3*q6*q8*s45^2 + 536*q1*q10^3*s23*s45^2 - 
    268*q10^4*s23*s45^2 + 1880*q1*q10^2*q5*s23*s45^2 - 
    1388*q10^3*q5*s23*s45^2 + 268*q1*q10^4*s23^2*s45^2 - 
    640*q1*q10^3*q5*s23^2*s45^2 - 1340*q10^4*s34*s45^2 + 
    164*q10^3*q2*s34*s45^2 - 856*q10^3*q5*s34*s45^2 + 
    99*q10^2*q2*q5*s34*s45^2 - 156*q10^3*q7*s34*s45^2 - 
    804*q10^4*q2*s34^2*s45^2 - 108*q10^3*q2*q5*s34^2*s45^2 - 
    2680*q1*q10^3*s45^3 + 1340*q10^4*s45^3 + 1348*q1*q10^2*q2*s45^3 - 
    968*q10^3*q2*s45^3 - 52*q10^3*q3*s45^3 - 2300*q1*q10^2*q5*s45^3 + 
    1444*q10^3*q5*s45^3 + 484*q1*q10*q2*q5*s45^3 - 376*q10^2*q2*q5*s45^3 - 
    156*q10^3*q7*s45^3 - 140*q10^2*q3*q7*s45^3 + 268*q1*q10^4*s23*s45^3 + 
    2084*q1*q10^3*q5*s23*s45^3 - 804*q10^4*q5*s23*s45^3 - 
    268*q1*q10^4*q5*s23^2*s45^3 + 804*q10^4*q2*s34*s45^3 - 
    804*q10^4*q5*s34*s45^3 + 268*q10^3*q2*q5*s34*s45^3 - 
    268*q10^4*q2*q5*s34^2*s45^3 - 1340*q1*q10^4*s45^4 + 
    1772*q1*q10^3*q2*s45^4 - 804*q10^4*q2*s45^4 - 2248*q1*q10^3*q5*s45^4 + 
    804*q10^4*q5*s45^4 + 912*q1*q10^2*q2*q5*s45^4 - 536*q10^3*q2*q5*s45^4 - 
    52*q10^3*q3*q7*s45^4 + 804*q1*q10^4*q5*s23*s45^4 + 
    268*q10^4*q2*q5*s34*s45^4 + 804*q1*q10^4*q2*s45^5 - 
    804*q1*q10^4*q5*s45^5 + 804*q1*q10^3*q2*q5*s45^5 - 
    268*q10^4*q2*q5*s45^5 + 268*q1*q10^4*q2*q5*s45^6 - 16*q1*q10*s51 - 
    61*q10^2*s51 + 27*q1*q2*s51 - 36*q10*q2*s51 - 36*q2*q3*s51 - 
    16*q1*q4*s51 + 96*q10*q6*s51 - 4*q3*q6*s51 - 72*q10*q7*s51 + 
    27*q2*q7*s51 + 32*q1*q8*s51 + 40*q10*q8*s51 - 18*q1*q9*s51 - 
    81*q10*q9*s51 + 27*q4*q9*s51 + 108*q6*q9*s51 - 27*q7*q9*s51 + 
    9*q2*q3*q7*s12*s51 - 92*q1*q10^2*s23*s51 - 428*q10^3*s23*s51 + 
    52*q1*q10*q9*s23*s51 + 312*q10^2*q9*s23*s51 + 52*q1*q4*q9*s23*s51 - 
    104*q1*q10^3*s23^2*s51 - 16*q1*q10^2*q9*s23^2*s51 + 428*q10^3*s34*s51 - 
    108*q10^2*q2*s34*s51 + 269*q10^2*q6*s34*s51 - 128*q10^2*q7*s34*s51 - 
    27*q1*q2*q7*s34*s51 + 36*q1*q4*q7*s34*s51 - 52*q10*q4*q7*s34*s51 + 
    224*q10^2*q8*s34*s51 + 84*q1*q4*q8*s34*s51 - 12*q10*q4*q8*s34*s51 - 
    597*q10^2*q9*s34*s51 + 511*q10*q6*q9*s34*s51 + 7*q4*q7*q9*s34*s51 - 
    108*q10^3*q2*s34^2*s51 - 104*q10^3*q7*s34^2*s51 + 
    16*q10^2*q4*q7*s34^2*s51 + 120*q10^2*q4*q8*s34^2*s51 + 
    597*q10^2*q6*q9*s34^2*s51 - 108*q1*q10^2*s45*s51 + 52*q1*q10*q2*s45*s51 - 
    124*q10^2*q2*s45*s51 + 36*q1*q2*q3*s45*s51 + 52*q1*q10*q6*s45*s51 + 
    16*q10^2*q6*s45*s51 + 36*q1*q3*q6*s45*s51 - 304*q10^2*q7*s45*s51 - 
    36*q1*q3*q7*s45*s51 - 20*q10*q3*q7*s45*s51 + 88*q10^2*q8*s45*s51 - 
    36*q1*q3*q8*s45*s51 + 52*q10*q3*q8*s45*s51 + 43*q1*q6*q8*s45*s51 - 
    7*q3*q6*q8*s45*s51 + 9*q1*q6*q9*s45*s51 - 27*q1*q7*q9*s45*s51 - 
    268*q1*q10^3*s23*s45*s51 + 268*q10^4*s23*s45*s51 - 
    268*q1*q10^4*s23^2*s45*s51 - 268*q10^4*s34*s45*s51 - 
    476*q10^3*q2*s34*s45*s51 - 312*q10^3*q7*s34*s45*s51 - 
    804*q10^4*q2*s34^2*s45*s51 - 268*q1*q10^3*s45^2*s51 + 
    268*q10^4*s45^2*s51 + 452*q1*q10^2*q2*s45^2*s51 - 
    328*q10^3*q2*s45^2*s51 - 16*q1*q10^2*q6*s45^2*s51 - 
    312*q10^3*q7*s45^2*s51 - 160*q10^2*q3*q7*s45^2*s51 - 
    16*q10^2*q3*q8*s45^2*s51 - 268*q1*q10^4*s23*s45^2*s51 + 
    804*q10^4*q2*s34*s45^2*s51 - 268*q1*q10^4*s45^3*s51 + 
    1132*q1*q10^3*q2*s45^3*s51 - 804*q10^4*q2*s45^3*s51 - 
    104*q10^3*q3*q7*s45^3*s51 + 804*q1*q10^4*q2*s45^4*s51 + 
    108*q1*q10^2*s51^2 + 268*q10^3*s51^2 - 16*q1*q10*q2*s51^2 - 
    120*q10^2*q2*s51^2 - 92*q1*q10*q6*s51^2 - 256*q10^2*q6*s51^2 - 
    40*q10^2*q7*s51^2 + 27*q1*q2*q7*s51^2 - 16*q10*q3*q7*s51^2 - 
    16*q10*q4*q7*s51^2 + 40*q10^2*q8*s51^2 + 16*q10*q3*q8*s51^2 - 
    16*q1*q4*q8*s51^2 + 16*q10*q4*q8*s51^2 + 16*q1*q6*q8*s51^2 - 
    16*q3*q6*q8*s51^2 - 92*q1*q10*q9*s51^2 - 207*q10^2*q9*s51^2 + 
    16*q1*q4*q9*s51^2 + 108*q1*q6*q9*s51^2 + 484*q10*q6*q9*s51^2 - 
    27*q1*q7*q9*s51^2 + 16*q4*q7*q9*s51^2 - 268*q10^4*s23*s51^2 + 
    92*q1*q10^2*q9*s23*s51^2 + 696*q10^3*q9*s23*s51^2 + 
    268*q1*q10^4*s23^2*s51^2 - 164*q1*q10^3*q9*s23^2*s51^2 + 
    268*q10^4*s34*s51^2 - 372*q10^3*q2*s34*s51^2 - 164*q10^3*q6*s34*s51^2 - 
    156*q10^3*q7*s34*s51^2 - 20*q10^2*q4*q7*s34*s51^2 + 
    156*q10^3*q8*s34*s51^2 + 20*q10^2*q4*q8*s34*s51^2 - 
    696*q10^3*q9*s34*s51^2 + 903*q10^2*q6*q9*s34*s51^2 - 
    268*q10^4*q2*s34^2*s51^2 - 52*q10^3*q4*q7*s34^2*s51^2 + 
    52*q10^3*q4*q8*s34^2*s51^2 + 696*q10^3*q6*q9*s34^2*s51^2 - 
    268*q10^4*s45*s51^2 + 16*q1*q10^2*q2*s45*s51^2 + 104*q10^3*q2*s45*s51^2 + 
    92*q1*q10^2*q6*s45*s51^2 + 164*q10^3*q6*s45*s51^2 - 
    156*q10^3*q7*s45*s51^2 - 20*q10^2*q3*q7*s45*s51^2 + 
    156*q10^3*q8*s45*s51^2 + 20*q10^2*q3*q8*s45*s51^2 + 
    268*q1*q10^4*s23*s45*s51^2 + 268*q10^4*q2*s34*s45*s51^2 + 
    268*q1*q10^4*s45^2*s51^2 + 164*q1*q10^3*q2*s45^2*s51^2 - 
    268*q10^4*q2*s45^2*s51^2 - 164*q1*q10^3*q6*s45^2*s51^2 - 
    52*q10^3*q3*q7*s45^2*s51^2 + 52*q10^3*q3*q8*s45^2*s51^2 + 
    268*q1*q10^4*q2*s45^3*s51^2 + 268*q1*q10^3*s51^3 + 268*q10^4*s51^3 - 
    376*q1*q10^2*q6*s51^3 - 536*q10^3*q6*s51^3 + 16*q1*q2*q3*q7*s51^3 - 
    16*q1*q3*q6*q8*s51^3 - 376*q1*q10^2*q9*s51^3 - 536*q10^3*q9*s51^3 + 
    484*q1*q10*q6*q9*s51^3 + 912*q10^2*q6*q9*s51^3 + 16*q1*q4*q7*q9*s51^3 - 
    268*q1*q10^4*s23*s51^3 + 268*q1*q10^3*q9*s23*s51^3 + 
    268*q10^4*q9*s23*s51^3 - 268*q1*q10^4*q9*s23^2*s51^3 - 
    268*q10^4*q6*s34*s51^3 - 268*q10^4*q9*s34*s51^3 + 
    804*q10^3*q6*q9*s34*s51^3 + 268*q10^4*q6*q9*s34^2*s51^3 - 
    268*q1*q10^4*s45*s51^3 + 268*q1*q10^3*q6*s45*s51^3 + 
    268*q10^4*q6*s45*s51^3 - 268*q1*q10^4*q6*s45^2*s51^3 + 
    268*q1*q10^4*s51^4 - 536*q1*q10^3*q6*s51^4 - 268*q10^4*q6*s51^4 - 
    536*q1*q10^3*q9*s51^4 - 268*q10^4*q9*s51^4 + 912*q1*q10^2*q6*q9*s51^4 + 
    804*q10^3*q6*q9*s51^4 + 268*q1*q10^4*q9*s23*s51^4 + 
    268*q10^4*q6*q9*s34*s51^4 + 268*q1*q10^4*q6*s45*s51^4 - 
    268*q1*q10^4*q6*s51^5 - 268*q1*q10^4*q9*s51^5 + 
    804*q1*q10^3*q6*q9*s51^5 + 268*q10^4*q6*q9*s51^5 + 
    268*q1*q10^4*q6*q9*s51^6]*((2*ep^2*F[1, 1, 1]^2)/9 - 
   (2*ep^2*F[1, 1, 1]*F[1, 1, 3])/9 - (2*ep^2*F[1, 1, 1]*F[1, 1, 4])/9 + 
   (2*ep^2*F[1, 1, 3]*F[1, 1, 4])/9 + (2*ep^2*F[2, 1, 1])/9 + 
   (2*ep^2*F[2, 1, 2])/9 + (ep^2*tci[1, 1]^2)/27) + 
 r[-58*q1 - 27*q10 - 72*q2 - 466*q3 + 84*q4 - 186*q5 + 27*q6 - 36*q7 - 
    152*q8 - 36*q9 - 18*q2*q3*s12 + 281*q3^2*s12 + 45*q3*q4*s12 + 
    39*q3*q5*s12 + 57*q4*q5*s12 - 45*q3*q7*s12 + 46*q3*q8*s12 + 
    57*q4*q8*s12 - 57*q5*q8*s12 - 108*q3^3*s12^2 - 16*q3^2*q4*s12^2 - 
    25*q3*q4*q5*s12^2 - 9*q3^2*q7*s12^2 + 25*q4*q5*q8*s12^2 - 52*q1*q10*s23 + 
    52*q10*q3*s23 - 421*q3^2*s23 + 52*q1*q4*s23 - 36*q3*q4*s23 - 
    84*q1*q5*s23 + 132*q3*q5*s23 + 120*q4*q5*s23 - 9*q3*q6*s23 + 
    592*q3^3*s12*s23 - 48*q3^2*q4*s12*s23 - 120*q3^2*q5*s12*s23 - 
    84*q3*q4*q5*s12*s23 - 268*q3^4*s12^2*s23 + 104*q3^3*q4*s12^2*s23 + 
    16*q3^2*q4*q5*s12^2*s23 + 20*q10*q3^2*s23^2 - 540*q3^3*s23^2 - 
    32*q3^2*q4*s23^2 + 16*q1*q10*q5*s23^2 - 16*q10*q3*q5*s23^2 + 
    32*q3^2*q5*s23^2 + 16*q1*q4*q5*s23^2 - 48*q3*q4*q5*s23^2 + 
    405*q3^2*q6*s23^2 - 16*q1*q10*q9*s23^2 + 16*q10*q3*q9*s23^2 - 
    16*q1*q4*q9*s23^2 + 16*q3*q4*q9*s23^2 + 268*q3^4*s12*s23^2 + 
    52*q3^3*q4*s12*s23^2 - 52*q3^3*q5*s12*s23^2 + 84*q3^2*q4*q5*s12*s23^2 - 
    52*q3^3*q4*q5*s12^2*s23^2 - 268*q3^4*s23^3 + 592*q3^3*q6*s23^3 + 
    268*q3^4*q6*s23^4 + 9*q1*q2*s34 - 9*q10*q2*s34 - 104*q1*q4*s34 + 
    138*q1*q5*s34 - 48*q4*q5*s34 + 214*q1*q8*s34 - 132*q4*q8*s34 + 
    123*q5*q8*s34 + 9*q6*q9*s34 - 9*q7*q9*s34 - 57*q4*q5*q8*s12*s34 - 
    52*q1*q4*q5*s23*s34 + 16*q1*q4*q5*s34^2 + 84*q1*q4*q8*s34^2 - 
    75*q1*q5*q8*s34^2 + 48*q4*q5*q8*s34^2 - 16*q1*q4*q5*q8*s34^3 + 
    224*q1*q10*s45 - 81*q1*q2*s45 + 27*q10*q2*s45 - 107*q10*q3*s45 + 
    108*q2*q3*s45 + 153*q3^2*s45 + 84*q1*q5*s45 - 45*q10*q5*s45 - 
    9*q2*q5*s45 - 93*q3*q5*s45 - 27*q3*q6*s45 - 36*q3*q7*s45 + 
    275*q1*q8*s45 - 164*q3*q8*s45 + 48*q5*q8*s45 - 27*q6*q9*s45 - 
    27*q7*q9*s45 + 164*q3^3*s12*s45 + 108*q3^2*q7*s12*s45 - 
    268*q3^4*s12^2*s45 - 108*q3^3*q7*s12^2*s45 - 16*q10*q3^2*s23*s45 + 
    428*q3^3*s23*s45 - 84*q1*q10*q5*s23*s45 + 12*q10*q3*q5*s23*s45 - 
    120*q3^2*q5*s23*s45 - 558*q3^2*q6*s23*s45 + 52*q10*q3^3*s23^2*s45 + 
    268*q3^4*s23^2*s45 - 20*q10*q3^2*q5*s23^2*s45 - 52*q3^3*q5*s23^2*s45 - 
    1020*q3^3*q6*s23^2*s45 - 536*q3^4*q6*s23^3*s45 - 27*q1*q2*q5*s34*s45 - 
    9*q10*q2*q5*s34*s45 - 75*q1*q5*q8*s34*s45 - 84*q1*q10*q2*s45^2 - 
    136*q1*q2*q3*s45^2 + 84*q1*q10*q5*s45^2 - 9*q10*q2*q5*s45^2 - 
    93*q10*q3*q5*s45^2 + 16*q1*q3*q6*s45^2 + 169*q3^2*q6*s45^2 - 
    16*q1*q3*q7*s45^2 - 16*q3^2*q7*s45^2 + 136*q1*q3*q8*s45^2 - 
    16*q1*q5*q8*s45^2 + 16*q1*q6*q9*s45^2 - 16*q1*q7*q9*s45^2 + 
    164*q3^3*q7*s12*s45^2 - 268*q3^4*q7*s12^2*s45^2 - 
    120*q10*q3^2*q5*s23*s45^2 + 428*q3^3*q6*s23*s45^2 - 
    52*q10*q3^3*q5*s23^2*s45^2 + 268*q3^4*q6*s23^2*s45^2 - 
    16*q1*q10*q2*q5*s45^3 + 16*q1*q10*s51 + 99*q1*q2*s51 + 36*q10*q2*s51 - 
    25*q10*q3*s51 - 252*q2*q3*s51 + 356*q3^2*s51 + 16*q1*q4*s51 - 
    9*q3*q4*s51 + 45*q10*q6*s51 + 36*q3*q6*s51 - 36*q1*q7*s51 - 
    45*q2*q7*s51 + 180*q3*q7*s51 - 9*q4*q7*s51 - 284*q1*q8*s51 + 
    164*q3*q8*s51 + 48*q4*q8*s51 - 102*q1*q9*s51 - 9*q10*q9*s51 + 
    84*q3*q9*s51 - 45*q4*q9*s51 - 9*q6*q9*s51 - 18*q7*q9*s51 + 
    225*q2*q3^2*s12*s51 - 704*q3^3*s12*s51 - 36*q3^2*q4*s12*s51 + 
    27*q2*q3*q7*s12*s51 - 333*q3^2*q7*s12*s51 + 536*q3^4*s12^2*s51 - 
    52*q3^3*q4*s12^2*s51 + 9*q2*q3^2*q7*s12^2*s51 + 108*q3^3*q7*s12^2*s51 + 
    16*q10*q3^2*s23*s51 + 756*q3^3*s23*s51 - 56*q3^2*q4*s23*s51 - 
    252*q3^2*q6*s23*s51 + 52*q1*q10*q9*s23*s51 - 52*q10*q3*q9*s23*s51 - 
    52*q1*q4*q9*s23*s51 - 20*q3*q4*q9*s23*s51 - 536*q3^4*s12*s23*s51 - 
    104*q3^3*q4*s12*s23*s51 - 52*q10*q3^3*s23^2*s51 + 536*q3^4*s23^2*s51 - 
    52*q3^3*q4*s23^2*s51 - 756*q3^3*q6*s23^2*s51 - 20*q10*q3^2*q9*s23^2*s51 - 
    20*q3^2*q4*q9*s23^2*s51 - 536*q3^4*q6*s23^3*s51 + 9*q1*q2*q7*s34*s51 - 
    36*q1*q4*q7*s34*s51 - 84*q1*q4*q8*s34*s51 + 9*q10*q6*q9*s34*s51 - 
    9*q4*q7*q9*s34*s51 - 84*q1*q10*q2*s45*s51 + 400*q1*q2*q3*s45*s51 - 
    708*q2*q3^2*s45*s51 + 488*q3^3*s45*s51 - 36*q1*q10*q6*s45*s51 - 
    52*q1*q3*q6*s45*s51 + 83*q3^2*q6*s45*s51 - 84*q1*q3*q7*s45*s51 + 
    528*q3^2*q7*s45*s51 - 584*q1*q3*q8*s45*s51 + 285*q3^2*q8*s45*s51 - 
    9*q1*q6*q8*s45*s51 + 45*q3*q6*q8*s45*s51 - 43*q1*q6*q9*s45*s51 - 
    75*q1*q7*q9*s45*s51 - 804*q3^4*s12*s45*s51 - 1020*q3^3*q7*s12*s45*s51 + 
    268*q3^4*q7*s12^2*s45*s51 + 268*q3^4*s23*s45*s51 + 
    268*q3^3*q6*s23*s45*s51 + 268*q3^4*q6*s23^2*s45*s51 + 
    492*q1*q2*q3^2*s45^2*s51 + 16*q1*q3^2*q6*s45^2*s51 + 
    160*q3^3*q6*s45^2*s51 - 16*q1*q3^2*q7*s45^2*s51 + 328*q3^3*q7*s45^2*s51 - 
    492*q1*q3^2*q8*s45^2*s51 + 9*q3^2*q6*q8*s45^2*s51 - 
    804*q3^4*q7*s12*s45^2*s51 + 268*q3^4*q6*s23*s45^2*s51 - 
    16*q1*q10*q2*s51^2 - 500*q1*q2*q3*s51^2 + 1220*q2*q3^2*s51^2 - 
    216*q3^3*s51^2 + 88*q3^2*q4*s51^2 - 92*q1*q3*q6*s51^2 + 
    16*q3^2*q6*s51^2 + 99*q1*q2*q7*s51^2 + 348*q1*q3*q7*s51^2 - 
    288*q2*q3*q7*s51^2 - 1236*q3^2*q7*s51^2 + 244*q1*q3*q8*s51^2 + 
    16*q1*q4*q8*s51^2 + 108*q1*q6*q8*s51^2 - 108*q3*q6*q8*s51^2 - 
    16*q1*q10*q9*s51^2 + 25*q10*q3*q9*s51^2 - 156*q3^2*q9*s51^2 - 
    16*q1*q4*q9*s51^2 + 97*q3*q4*q9*s51^2 + 16*q1*q6*q9*s51^2 - 
    9*q10*q6*q9*s51^2 - 75*q1*q7*q9*s51^2 + 9*q4*q7*q9*s51^2 - 
    856*q2*q3^3*s12*s51^2 + 268*q3^4*s12*s51^2 + 52*q3^3*q4*s12*s51^2 + 
    333*q2*q3^2*q7*s12*s51^2 + 1020*q3^3*q7*s12*s51^2 - 
    108*q2*q3^3*q7*s12^2*s51^2 - 268*q3^4*q7*s12^2*s51^2 - 
    268*q3^4*s23*s51^2 + 104*q3^3*q4*s23*s51^2 + 164*q3^3*q6*s23*s51^2 - 
    16*q10*q3^2*q9*s23*s51^2 + 160*q3^2*q4*q9*s23*s51^2 + 
    268*q3^4*q6*s23^2*s51^2 + 52*q10*q3^3*q9*s23^2*s51^2 + 
    52*q3^3*q4*q9*s23^2*s51^2 - 896*q1*q2*q3^2*s45*s51^2 + 
    1388*q2*q3^3*s45*s51^2 - 536*q3^4*s45*s51^2 + 92*q1*q3^2*q6*s45*s51^2 + 
    164*q3^3*q6*s45*s51^2 + 420*q1*q3^2*q7*s45*s51^2 - 
    1716*q3^3*q7*s45*s51^2 + 384*q1*q3^2*q8*s45*s51^2 + 
    99*q3^2*q6*q8*s45*s51^2 + 804*q3^4*q7*s12*s45*s51^2 + 
    268*q3^4*q6*s23*s45*s51^2 - 640*q1*q2*q3^3*s45^2*s51^2 - 
    164*q1*q3^3*q6*s45^2*s51^2 + 268*q3^4*q6*s45^2*s51^2 + 
    164*q1*q3^3*q7*s45^2*s51^2 - 804*q3^4*q7*s45^2*s51^2 + 
    640*q1*q3^3*q8*s45^2*s51^2 - 108*q3^3*q6*q8*s45^2*s51^2 + 
    912*q1*q2*q3^2*s51^3 - 1716*q2*q3^3*s51^3 - 52*q3^3*q4*s51^3 + 
    376*q1*q3^2*q6*s51^3 - 484*q1*q2*q3*q7*s51^3 - 912*q1*q3^2*q7*s51^3 + 
    1236*q2*q3^2*q7*s51^3 + 1716*q3^3*q7*s51^3 - 376*q1*q3^2*q8*s51^3 - 
    484*q1*q3*q6*q8*s51^3 + 376*q3^2*q6*q8*s51^3 + 52*q3^3*q9*s51^3 - 
    140*q3^2*q4*q9*s51^3 + 16*q1*q10*q6*q9*s51^3 - 16*q1*q4*q7*q9*s51^3 + 
    804*q2*q3^4*s12*s51^3 - 1020*q2*q3^3*q7*s12*s51^3 - 
    804*q3^4*q7*s12*s51^3 + 268*q2*q3^4*q7*s12^2*s51^3 - 
    104*q3^3*q4*q9*s23*s51^3 + 804*q1*q2*q3^3*s45*s51^3 - 
    804*q2*q3^4*s45*s51^3 - 268*q1*q3^3*q6*s45*s51^3 - 
    804*q1*q3^3*q7*s45*s51^3 + 804*q3^4*q7*s45*s51^3 + 
    268*q1*q3^3*q8*s45*s51^3 - 268*q3^3*q6*q8*s45*s51^3 + 
    268*q1*q2*q3^4*s45^2*s51^3 + 268*q1*q3^4*q6*s45^2*s51^3 - 
    268*q1*q3^4*q7*s45^2*s51^3 - 268*q1*q3^4*q8*s45^2*s51^3 + 
    268*q3^4*q6*q8*s45^2*s51^3 - 804*q1*q2*q3^3*s51^4 + 804*q2*q3^4*s51^4 - 
    536*q1*q3^3*q6*s51^4 + 912*q1*q2*q3^2*q7*s51^4 + 804*q1*q3^3*q7*s51^4 - 
    1716*q2*q3^3*q7*s51^4 - 804*q3^4*q7*s51^4 + 536*q1*q3^3*q8*s51^4 + 
    912*q1*q3^2*q6*q8*s51^4 - 536*q3^3*q6*q8*s51^4 + 52*q3^3*q4*q9*s51^4 + 
    804*q2*q3^4*q7*s12*s51^4 - 268*q1*q2*q3^4*s45*s51^4 + 
    268*q1*q3^4*q6*s45*s51^4 + 268*q1*q3^4*q7*s45*s51^4 - 
    268*q1*q3^4*q8*s45*s51^4 + 268*q3^4*q6*q8*s45*s51^4 + 
    268*q1*q2*q3^4*s51^5 + 268*q1*q3^4*q6*s51^5 - 804*q1*q2*q3^3*q7*s51^5 - 
    268*q1*q3^4*q7*s51^5 + 804*q2*q3^4*q7*s51^5 - 268*q1*q3^4*q8*s51^5 - 
    804*q1*q3^3*q6*q8*s51^5 + 268*q3^4*q6*q8*s51^5 + 
    268*q1*q2*q3^4*q7*s51^6 + 268*q1*q3^4*q6*q8*s51^6]*
  ((2*ep^2*F[1, 1, 1]^2)/9 - (2*ep^2*F[1, 1, 1]*F[1, 1, 4])/9 - 
   (2*ep^2*F[1, 1, 1]*F[1, 1, 8])/9 + (2*ep^2*F[1, 1, 4]*F[1, 1, 8])/9 + 
   (2*ep^2*F[2, 1, 2])/9 + (2*ep^2*F[2, 1, 9])/9 + (ep^2*tci[1, 1]^2)/27) + 
 r[18*q1 + 24*q10 - 48*q12 - 24*q14 + 72*q17 + 3*q2 + 8*q3 + 8*q4 + 12*q5 - 
    8*q6 + 9*q7 + 66*q9 - 20*q3^2*s12 - 20*q4^2*s12 - 6*q17*q5*s12 + 
    6*q4*q5*s12 - 6*q17*q7*s12 + 6*q3*q7*s12 + 6*q5*q8*s12 - 20*q1*q10*s23 + 
    40*q10*q3*s23 - 36*q14*q3*s23 + 90*q17*q3*s23 - 20*q3^2*s23 - 
    32*q3*q4*s23 - 20*q4^2*s23 - 28*q1*q5*s23 + 18*q14*q5*s23 + 
    18*q17*q5*s23 - 40*q4*q5*s23 - 96*q17*q6*s23 + 80*q3*q6*s23 - 
    18*q14*q9*s23 + 18*q17*q9*s23 + 18*q17*q3^2*s12*s23 - 
    38*q3^2*q4*s12*s23 + 40*q3*q4^2*s12*s23 + 20*q4^2*q5*s12*s23 - 
    20*q1*q10^2*s23^2 + 20*q10^2*q3*s23^2 - 18*q10*q3^2*s23^2 + 
    18*q14*q3^2*s23^2 + 36*q17*q3^2*s23^2 - 16*q3^2*q4*s23^2 - 
    20*q1*q4^2*s23^2 + 20*q3*q4^2*s23^2 + 24*q1*q10*q5*s23^2 - 
    24*q10*q3*q5*s23^2 + 18*q14*q3*q5*s23^2 + 18*q17*q3*q5*s23^2 + 
    4*q1*q4*q5*s23^2 - 22*q3*q4*q5*s23^2 + 40*q4^2*q5*s23^2 - 
    72*q17*q3*q6*s23^2 + 40*q3^2*q6*s23^2 - 4*q1*q10*q9*s23^2 + 
    4*q10*q3*q9*s23^2 - 4*q1*q4*q9*s23^2 + 4*q3*q4*q9*s23^2 - 
    18*q17*q3^2*q5*s12*s23^2 + 18*q3^2*q4*q5*s12*s23^2 - 
    20*q3*q4^2*q5*s12*s23^2 - 18*q17*q3^2*q6*s23^3 - 2*q3^2*q4*q6*s23^3 + 
    9*q1*q2*s34 + 24*q10*q2*s34 - 24*q12*q2*s34 - 6*q14*q2*s34 + 
    64*q1*q4*s34 - 20*q4^2*s34 - 38*q1*q5*s34 + 6*q14*q5*s34 + 34*q4*q5*s34 + 
    24*q12*q6*s34 - 2*q10*q7*s34 - 24*q12*q7*s34 - 62*q1*q8*s34 + 
    24*q12*q8*s34 + 6*q14*q8*s34 + 20*q4*q8*s34 - 3*q5*q8*s34 - 
    26*q6*q9*s34 + 32*q7*q9*s34 - 20*q4^2*q5*s12*s34 - 6*q4*q5*q8*s12*s34 - 
    20*q1*q4^2*s23*s34 + 40*q1*q4*q5*s23*s34 - 40*q4^2*q5*s23*s34 - 
    20*q1*q4^2*q5*s23^2*s34 + 40*q1*q4^2*s34^2 - 40*q1*q4*q5*s34^2 + 
    40*q4^2*q5*s34^2 - 104*q1*q4*q8*s34^2 + 60*q4^2*q8*s34^2 + 
    29*q1*q5*q8*s34^2 - 34*q4*q5*q8*s34^2 + 20*q4^2*q5*q8*s12*s34^2 + 
    20*q1*q4^2*q5*s23*s34^2 - 20*q1*q4^2*q5*s34^3 - 60*q1*q4^2*q8*s34^3 + 
    40*q1*q4*q5*q8*s34^3 - 40*q4^2*q5*q8*s34^3 + 20*q1*q4^2*q5*q8*s34^4 + 
    100*q1*q10*s45 - 100*q10^2*s45 - 25*q1*q2*s45 + 16*q10*q2*s45 + 
    6*q12*q2*s45 + 6*q17*q2*s45 - 4*q10*q3*s45 + 36*q14*q3*s45 - 
    20*q3^2*s45 + 44*q1*q5*s45 - 20*q10*q5*s45 - 24*q14*q5*s45 - 
    6*q17*q5*s45 - 6*q12*q6*s45 + 12*q14*q6*s45 + 42*q17*q6*s45 - 
    26*q3*q6*s45 - 6*q10*q7*s45 - 6*q12*q7*s45 - 6*q14*q7*s45 - 
    6*q17*q7*s45 + 14*q3*q7*s45 - 9*q1*q8*s45 + 6*q12*q8*s45 - 6*q17*q8*s45 + 
    18*q14*q9*s45 - 36*q17*q9*s45 + 3*q6*q9*s45 + 3*q7*q9*s45 - 
    20*q3^2*q7*s12*s45 - 6*q17*q5*q8*s12*s45 - 20*q1*q10^2*s23*s45 - 
    88*q1*q10*q5*s23*s45 + 36*q10*q3*q5*s23*s45 - 36*q14*q3*q5*s23*s45 - 
    20*q3^2*q6*s23*s45 + 20*q1*q10^2*q5*s23^2*s45 - 
    20*q10^2*q3*q5*s23^2*s45 + 18*q10*q3^2*q5*s23^2*s45 - 
    18*q14*q3^2*q5*s23^2*s45 - 60*q10^2*q2*s34*s45 + 9*q1*q2*q5*s34*s45 + 
    6*q10*q2*q5*s34*s45 - 6*q12*q2*q5*s34*s45 - 6*q14*q2*q5*s34*s45 + 
    9*q1*q5*q8*s34*s45 - 6*q12*q5*q8*s34*s45 - 6*q12*q6*q9*s34*s45 - 
    6*q12*q7*q9*s34*s45 + 100*q1*q10^2*s45^2 - 76*q1*q10*q2*s45^2 + 
    60*q10^2*q2*s45^2 - 2*q10*q3^2*s45^2 - 18*q14*q3^2*s45^2 + 
    104*q1*q10*q5*s45^2 - 60*q10^2*q5*s45^2 - 20*q1*q2*q5*s45^2 + 
    20*q10*q2*q5*s45^2 - 6*q10*q3*q7*s45^2 + 18*q14*q3*q7*s45^2 - 
    20*q3^2*q7*s45^2 - 6*q14*q6*q9*s45^2 + 6*q17*q7*q9*s45^2 - 
    60*q1*q10^2*q5*s23*s45^2 - 20*q10^2*q2*q5*s34*s45^2 - 
    60*q1*q10^2*q2*s45^3 + 60*q1*q10^2*q5*s45^3 - 40*q1*q10*q2*q5*s45^3 + 
    20*q10^2*q2*q5*s45^3 - 2*q10*q3^2*q7*s45^3 - 18*q14*q3^2*q7*s45^3 - 
    20*q1*q10^2*q2*q5*s45^4 - 20*q10^2*s51 - 29*q1*q2*s51 - 28*q10*q2*s51 + 
    18*q12*q2*s51 + 18*q17*q2*s51 - 90*q17*q3*s51 - 6*q2*q3*s51 - 
    20*q3^2*s51 - 20*q1*q4*s51 + 58*q3*q4*s51 - 20*q4^2*s51 + 18*q12*q6*s51 + 
    18*q17*q6*s51 + 4*q4*q6*s51 - 12*q10*q7*s51 - 18*q12*q7*s51 + 
    18*q14*q7*s51 - 3*q2*q7*s51 - 34*q3*q7*s51 + 48*q1*q8*s51 - 
    18*q12*q8*s51 - 18*q14*q8*s51 + 18*q1*q9*s51 + 46*q10*q9*s51 - 
    6*q14*q9*s51 - 96*q17*q9*s51 + 100*q4*q9*s51 - 20*q6*q9*s51 + 
    23*q7*q9*s51 + 18*q17*q3^2*s12*s51 + 22*q3^2*q4*s12*s51 - 
    20*q3*q4^2*s12*s51 + 6*q17*q2*q7*s12*s51 - 6*q2*q3*q7*s12*s51 + 
    20*q3^2*q7*s12*s51 + 20*q1*q10^2*s23*s51 - 72*q17*q3^2*s23*s51 + 
    32*q3^2*q4*s23*s51 - 20*q1*q4^2*s23*s51 - 40*q3*q4^2*s23*s51 + 
    72*q17*q3*q6*s23*s51 - 20*q3^2*q6*s23*s51 - 4*q3*q4*q6*s23*s51 - 
    40*q10*q3*q9*s23*s51 + 36*q14*q3*q9*s23*s51 - 72*q17*q3*q9*s23*s51 + 
    68*q3*q4*q9*s23*s51 + 36*q17*q3^2*q6*s23^2*s51 + 4*q3^2*q4*q6*s23^2*s51 + 
    20*q1*q10^2*q9*s23^2*s51 - 20*q10^2*q3*q9*s23^2*s51 + 
    18*q10*q3^2*q9*s23^2*s51 - 18*q14*q3^2*q9*s23^2*s51 - 
    18*q17*q3^2*q9*s23^2*s51 + 18*q3^2*q4*q9*s23^2*s51 + 
    20*q1*q4^2*q9*s23^2*s51 - 20*q3*q4^2*q9*s23^2*s51 - 60*q10^2*q2*s34*s51 + 
    36*q10*q2*q4*s34*s51 - 36*q12*q2*q4*s34*s51 - 20*q1*q4^2*s34*s51 + 
    40*q10*q4*q6*s34*s51 - 36*q12*q4*q6*s34*s51 + 9*q1*q2*q7*s34*s51 - 
    6*q14*q2*q7*s34*s51 - 4*q10*q4*q7*s34*s51 - 36*q12*q4*q7*s34*s51 + 
    88*q1*q4*q8*s34*s51 - 36*q12*q4*q8*s34*s51 - 46*q10*q6*q9*s34*s51 + 
    46*q4*q7*q9*s34*s51 + 60*q1*q4^2*q8*s34^2*s51 + 20*q1*q10^2*s45*s51 - 
    32*q1*q10*q2*s45*s51 + 60*q10^2*q2*s45*s51 - 20*q3^2*q6*s45*s51 - 
    12*q10*q3*q7*s45*s51 - 40*q3^2*q7*s45*s51 - 9*q1*q6*q8*s45*s51 + 
    6*q14*q6*q8*s45*s51 + 6*q17*q6*q8*s45*s51 - 6*q3*q6*q8*s45*s51 + 
    9*q1*q6*q9*s45*s51 - 6*q14*q6*q9*s45*s51 + 9*q1*q7*q9*s45*s51 + 
    6*q17*q7*q9*s45*s51 - 60*q1*q10^2*q2*s45^2*s51 - 
    4*q10*q3^2*q7*s45^2*s51 - 36*q14*q3^2*q7*s45^2*s51 - 20*q1*q10^2*s51^2 + 
    4*q1*q10*q2*s51^2 + 20*q10^2*q2*s51^2 + 44*q1*q2*q3*s51^2 - 
    18*q17*q2*q3*s51^2 + 36*q17*q3^2*s51^2 - 24*q10*q2*q4*s51^2 + 
    18*q12*q2*q4*s51^2 - 4*q2*q3*q4*s51^2 - 16*q3^2*q4*s51^2 - 
    20*q1*q4^2*s51^2 + 20*q3*q4^2*s51^2 + 16*q1*q10*q6*s51^2 + 
    16*q1*q3*q6*s51^2 - 20*q3^2*q6*s51^2 + 24*q10*q4*q6*s51^2 - 
    18*q12*q4*q6*s51^2 + 4*q3*q4*q6*s51^2 - 29*q1*q2*q7*s51^2 - 
    16*q1*q3*q7*s51^2 - 6*q10*q3*q7*s51^2 - 18*q14*q3*q7*s51^2 + 
    34*q2*q3*q7*s51^2 + 40*q3^2*q7*s51^2 - 16*q1*q4*q7*s51^2 - 
    6*q10*q4*q7*s51^2 - 18*q12*q4*q7*s51^2 - 44*q1*q3*q8*s51^2 + 
    6*q10*q3*q8*s51^2 + 18*q14*q3*q8*s51^2 - 24*q1*q4*q8*s51^2 + 
    6*q10*q4*q8*s51^2 + 18*q12*q4*q8*s51^2 - 20*q1*q6*q8*s51^2 + 
    20*q3*q6*q8*s51^2 + 20*q1*q10*q9*s51^2 + 20*q10^2*q9*s51^2 + 
    72*q17*q3*q9*s51^2 + 20*q1*q4*q9*s51^2 - 72*q3*q4*q9*s51^2 + 
    60*q4^2*q9*s51^2 - 20*q1*q6*q9*s51^2 - 40*q10*q6*q9*s51^2 + 
    29*q1*q7*q9*s51^2 + 40*q4*q7*q9*s51^2 - 18*q17*q2*q3^2*s12*s51^2 - 
    2*q2*q3^2*q4*s12*s51^2 - 20*q2*q3^2*q7*s12*s51^2 - 
    18*q17*q3^2*q6*s23*s51^2 - 2*q3^2*q4*q6*s23*s51^2 - 
    20*q1*q10^2*q9*s23*s51^2 + 36*q17*q3^2*q9*s23*s51^2 - 
    36*q3^2*q4*q9*s23*s51^2 + 20*q1*q4^2*q9*s23*s51^2 + 
    40*q3*q4^2*q9*s23*s51^2 - 20*q10^2*q2*q4*s34*s51^2 + 
    18*q10*q2*q4^2*s34*s51^2 - 18*q12*q2*q4^2*s34*s51^2 + 
    20*q10^2*q4*q6*s34*s51^2 - 18*q10*q4^2*q6*s34*s51^2 + 
    18*q12*q4^2*q6*s34*s51^2 - 2*q10*q4^2*q7*s34*s51^2 - 
    18*q12*q4^2*q7*s34*s51^2 - 20*q1*q4^2*q8*s34*s51^2 + 
    2*q10*q4^2*q8*s34*s51^2 + 18*q12*q4^2*q8*s34*s51^2 - 
    20*q10^2*q6*q9*s34*s51^2 + 20*q4^2*q7*q9*s34*s51^2 - 
    20*q1*q10^2*q2*s45*s51^2 - 2*q10*q3^2*q7*s45*s51^2 - 
    18*q14*q3^2*q7*s45*s51^2 + 2*q10*q3^2*q8*s45*s51^2 + 
    18*q14*q3^2*q8*s45*s51^2 - 20*q3^2*q6*q8*s45*s51^2 - 
    20*q1*q2*q3^2*s51^3 + 20*q1*q10^2*q6*s51^3 - 20*q1*q3^2*q6*s51^3 + 
    40*q1*q2*q3*q7*s51^3 + 20*q1*q3^2*q7*s51^3 - 40*q2*q3^2*q7*s51^3 - 
    20*q1*q4^2*q7*s51^3 + 20*q1*q3^2*q8*s51^3 + 40*q1*q3*q6*q8*s51^3 - 
    20*q3^2*q6*q8*s51^3 + 20*q1*q10^2*q9*s51^3 - 18*q17*q3^2*q9*s51^3 + 
    18*q3^2*q4*q9*s51^3 + 20*q1*q4^2*q9*s51^3 - 20*q3*q4^2*q9*s51^3 - 
    40*q1*q10*q6*q9*s51^3 - 20*q10^2*q6*q9*s51^3 + 40*q1*q4*q7*q9*s51^3 + 
    20*q4^2*q7*q9*s51^3 - 20*q1*q2*q3^2*q7*s51^4 - 20*q1*q3^2*q6*q8*s51^4 - 
    20*q1*q10^2*q6*q9*s51^4 + 20*q1*q4^2*q7*q9*s51^4]*
  ((4*ep)/3 - (4*ep^2*F[1, 1, 1])/3 + (4*ep^2*tci[1, 2])/3) + 
 r[2*q1 + 3*q10 - 8*q12 - 5*q14 + 6*q17 + q3 + q4 + q5 + q7 + 8*q9 - 
    2*q3^2*s12 - 2*q4^2*s12 - q17*q5*s12 + q4*q5*s12 - q17*q7*s12 + 
    q3*q7*s12 + q5*q8*s12 - 2*q1*q10*s23 + 4*q10*q3*s23 - 4*q14*q3*s23 + 
    10*q17*q3*s23 - 2*q3^2*s23 - 4*q3*q4*s23 - 2*q4^2*s23 - 2*q1*q5*s23 + 
    2*q14*q5*s23 + 2*q17*q5*s23 - 4*q4*q5*s23 - 11*q17*q6*s23 + 9*q3*q6*s23 - 
    2*q14*q9*s23 + 2*q17*q9*s23 + 2*q17*q3^2*s12*s23 - 4*q3^2*q4*s12*s23 + 
    4*q3*q4^2*s12*s23 + 2*q4^2*q5*s12*s23 - 2*q1*q10^2*s23^2 + 
    2*q10^2*q3*s23^2 - 2*q10*q3^2*s23^2 + 2*q14*q3^2*s23^2 + 
    4*q17*q3^2*s23^2 - 2*q3^2*q4*s23^2 - 2*q1*q4^2*s23^2 + 2*q3*q4^2*s23^2 + 
    2*q1*q10*q5*s23^2 - 2*q10*q3*q5*s23^2 + 2*q14*q3*q5*s23^2 + 
    2*q17*q3*q5*s23^2 - 2*q3*q4*q5*s23^2 + 4*q4^2*q5*s23^2 - 
    8*q17*q3*q6*s23^2 + 4*q3^2*q6*s23^2 - 2*q17*q3^2*q5*s12*s23^2 + 
    2*q3^2*q4*q5*s12*s23^2 - 2*q3*q4^2*q5*s12*s23^2 - 2*q17*q3^2*q6*s23^3 + 
    q1*q2*s34 + 3*q10*q2*s34 - 3*q12*q2*s34 - q14*q2*s34 + 6*q1*q4*s34 - 
    2*q4^2*s34 - 4*q1*q5*s34 + q14*q5*s34 + 3*q4*q5*s34 + 3*q12*q6*s34 - 
    3*q12*q7*s34 - 6*q1*q8*s34 + 3*q12*q8*s34 + q14*q8*s34 + q4*q8*s34 - 
    3*q6*q9*s34 + 4*q7*q9*s34 - 2*q4^2*q5*s12*s34 - q4*q5*q8*s12*s34 - 
    2*q1*q4^2*s23*s34 + 4*q1*q4*q5*s23*s34 - 4*q4^2*q5*s23*s34 - 
    2*q1*q4^2*q5*s23^2*s34 + 4*q1*q4^2*s34^2 - 4*q1*q4*q5*s34^2 + 
    4*q4^2*q5*s34^2 - 10*q1*q4*q8*s34^2 + 6*q4^2*q8*s34^2 + 
    3*q1*q5*q8*s34^2 - 3*q4*q5*q8*s34^2 + 2*q4^2*q5*q8*s12*s34^2 + 
    2*q1*q4^2*q5*s23*s34^2 - 2*q1*q4^2*q5*s34^3 - 6*q1*q4^2*q8*s34^3 + 
    4*q1*q4*q5*q8*s34^3 - 4*q4^2*q5*q8*s34^3 + 2*q1*q4^2*q5*q8*s34^4 + 
    10*q1*q10*s45 - 10*q10^2*s45 - 3*q1*q2*s45 + 2*q10*q2*s45 + q12*q2*s45 + 
    q17*q2*s45 + 4*q14*q3*s45 - 2*q3^2*s45 + 4*q1*q5*s45 - q10*q5*s45 - 
    3*q14*q5*s45 - q17*q5*s45 - q12*q6*s45 + 2*q14*q6*s45 + 5*q17*q6*s45 - 
    3*q3*q6*s45 - q12*q7*s45 - q14*q7*s45 - q17*q7*s45 + 2*q3*q7*s45 - 
    q1*q8*s45 + q12*q8*s45 - q17*q8*s45 + 2*q14*q9*s45 - 4*q17*q9*s45 - 
    2*q3^2*q7*s12*s45 - q17*q5*q8*s12*s45 - 2*q1*q10^2*s23*s45 - 
    8*q1*q10*q5*s23*s45 + 4*q10*q3*q5*s23*s45 - 4*q14*q3*q5*s23*s45 - 
    2*q3^2*q6*s23*s45 + 2*q1*q10^2*q5*s23^2*s45 - 2*q10^2*q3*q5*s23^2*s45 + 
    2*q10*q3^2*q5*s23^2*s45 - 2*q14*q3^2*q5*s23^2*s45 - 6*q10^2*q2*s34*s45 + 
    q1*q2*q5*s34*s45 + q10*q2*q5*s34*s45 - q12*q2*q5*s34*s45 - 
    q14*q2*q5*s34*s45 + q1*q5*q8*s34*s45 - q12*q5*q8*s34*s45 - 
    q12*q6*q9*s34*s45 - q12*q7*q9*s34*s45 + 10*q1*q10^2*s45^2 - 
    8*q1*q10*q2*s45^2 + 6*q10^2*q2*s45^2 - 2*q14*q3^2*s45^2 + 
    10*q1*q10*q5*s45^2 - 6*q10^2*q5*s45^2 - 2*q1*q2*q5*s45^2 + 
    2*q10*q2*q5*s45^2 + 2*q14*q3*q7*s45^2 - 2*q3^2*q7*s45^2 - 
    q14*q6*q9*s45^2 + q17*q7*q9*s45^2 - 6*q1*q10^2*q5*s23*s45^2 - 
    2*q10^2*q2*q5*s34*s45^2 - 6*q1*q10^2*q2*s45^3 + 6*q1*q10^2*q5*s45^3 - 
    4*q1*q10*q2*q5*s45^3 + 2*q10^2*q2*q5*s45^3 - 2*q14*q3^2*q7*s45^3 - 
    2*q1*q10^2*q2*q5*s45^4 - 2*q10^2*s51 - 3*q1*q2*s51 - 2*q10*q2*s51 + 
    2*q12*q2*s51 + 2*q17*q2*s51 - 10*q17*q3*s51 - q2*q3*s51 - 2*q3^2*s51 - 
    2*q1*q4*s51 + 6*q3*q4*s51 - 2*q4^2*s51 + 2*q12*q6*s51 + 2*q17*q6*s51 - 
    2*q12*q7*s51 + 2*q14*q7*s51 - 3*q3*q7*s51 + 4*q1*q8*s51 - 2*q12*q8*s51 - 
    2*q14*q8*s51 + 2*q1*q9*s51 + 5*q10*q9*s51 - q14*q9*s51 - 11*q17*q9*s51 + 
    11*q4*q9*s51 - 2*q6*q9*s51 + 2*q7*q9*s51 + 2*q17*q3^2*s12*s51 + 
    2*q3^2*q4*s12*s51 - 2*q3*q4^2*s12*s51 + q17*q2*q7*s12*s51 - 
    q2*q3*q7*s12*s51 + 2*q3^2*q7*s12*s51 + 2*q1*q10^2*s23*s51 - 
    8*q17*q3^2*s23*s51 + 4*q3^2*q4*s23*s51 - 2*q1*q4^2*s23*s51 - 
    4*q3*q4^2*s23*s51 + 8*q17*q3*q6*s23*s51 - 2*q3^2*q6*s23*s51 - 
    4*q10*q3*q9*s23*s51 + 4*q14*q3*q9*s23*s51 - 8*q17*q3*q9*s23*s51 + 
    8*q3*q4*q9*s23*s51 + 4*q17*q3^2*q6*s23^2*s51 + 2*q1*q10^2*q9*s23^2*s51 - 
    2*q10^2*q3*q9*s23^2*s51 + 2*q10*q3^2*q9*s23^2*s51 - 
    2*q14*q3^2*q9*s23^2*s51 - 2*q17*q3^2*q9*s23^2*s51 + 
    2*q3^2*q4*q9*s23^2*s51 + 2*q1*q4^2*q9*s23^2*s51 - 
    2*q3*q4^2*q9*s23^2*s51 - 6*q10^2*q2*s34*s51 + 4*q10*q2*q4*s34*s51 - 
    4*q12*q2*q4*s34*s51 - 2*q1*q4^2*s34*s51 + 4*q10*q4*q6*s34*s51 - 
    4*q12*q4*q6*s34*s51 + q1*q2*q7*s34*s51 - q14*q2*q7*s34*s51 - 
    4*q12*q4*q7*s34*s51 + 8*q1*q4*q8*s34*s51 - 4*q12*q4*q8*s34*s51 - 
    5*q10*q6*q9*s34*s51 + 5*q4*q7*q9*s34*s51 + 6*q1*q4^2*q8*s34^2*s51 + 
    2*q1*q10^2*s45*s51 - 4*q1*q10*q2*s45*s51 + 6*q10^2*q2*s45*s51 - 
    2*q3^2*q6*s45*s51 - 4*q3^2*q7*s45*s51 - q1*q6*q8*s45*s51 + 
    q14*q6*q8*s45*s51 + q17*q6*q8*s45*s51 - q3*q6*q8*s45*s51 + 
    q1*q6*q9*s45*s51 - q14*q6*q9*s45*s51 + q1*q7*q9*s45*s51 + 
    q17*q7*q9*s45*s51 - 6*q1*q10^2*q2*s45^2*s51 - 4*q14*q3^2*q7*s45^2*s51 - 
    2*q1*q10^2*s51^2 + 2*q10^2*q2*s51^2 + 4*q1*q2*q3*s51^2 - 
    2*q17*q2*q3*s51^2 + 4*q17*q3^2*s51^2 - 2*q10*q2*q4*s51^2 + 
    2*q12*q2*q4*s51^2 - 2*q3^2*q4*s51^2 - 2*q1*q4^2*s51^2 + 2*q3*q4^2*s51^2 + 
    2*q1*q10*q6*s51^2 + 2*q1*q3*q6*s51^2 - 2*q3^2*q6*s51^2 + 
    2*q10*q4*q6*s51^2 - 2*q12*q4*q6*s51^2 - 3*q1*q2*q7*s51^2 - 
    2*q1*q3*q7*s51^2 - 2*q14*q3*q7*s51^2 + 3*q2*q3*q7*s51^2 + 
    4*q3^2*q7*s51^2 - 2*q1*q4*q7*s51^2 - 2*q12*q4*q7*s51^2 - 
    4*q1*q3*q8*s51^2 + 2*q14*q3*q8*s51^2 - 2*q1*q4*q8*s51^2 + 
    2*q12*q4*q8*s51^2 - 2*q1*q6*q8*s51^2 + 2*q3*q6*q8*s51^2 + 
    2*q1*q10*q9*s51^2 + 2*q10^2*q9*s51^2 + 8*q17*q3*q9*s51^2 + 
    2*q1*q4*q9*s51^2 - 8*q3*q4*q9*s51^2 + 6*q4^2*q9*s51^2 - 
    2*q1*q6*q9*s51^2 - 4*q10*q6*q9*s51^2 + 3*q1*q7*q9*s51^2 + 
    4*q4*q7*q9*s51^2 - 2*q17*q2*q3^2*s12*s51^2 - 2*q2*q3^2*q7*s12*s51^2 - 
    2*q17*q3^2*q6*s23*s51^2 - 2*q1*q10^2*q9*s23*s51^2 + 
    4*q17*q3^2*q9*s23*s51^2 - 4*q3^2*q4*q9*s23*s51^2 + 
    2*q1*q4^2*q9*s23*s51^2 + 4*q3*q4^2*q9*s23*s51^2 - 
    2*q10^2*q2*q4*s34*s51^2 + 2*q10*q2*q4^2*s34*s51^2 - 
    2*q12*q2*q4^2*s34*s51^2 + 2*q10^2*q4*q6*s34*s51^2 - 
    2*q10*q4^2*q6*s34*s51^2 + 2*q12*q4^2*q6*s34*s51^2 - 
    2*q12*q4^2*q7*s34*s51^2 - 2*q1*q4^2*q8*s34*s51^2 + 
    2*q12*q4^2*q8*s34*s51^2 - 2*q10^2*q6*q9*s34*s51^2 + 
    2*q4^2*q7*q9*s34*s51^2 - 2*q1*q10^2*q2*s45*s51^2 - 
    2*q14*q3^2*q7*s45*s51^2 + 2*q14*q3^2*q8*s45*s51^2 - 
    2*q3^2*q6*q8*s45*s51^2 - 2*q1*q2*q3^2*s51^3 + 2*q1*q10^2*q6*s51^3 - 
    2*q1*q3^2*q6*s51^3 + 4*q1*q2*q3*q7*s51^3 + 2*q1*q3^2*q7*s51^3 - 
    4*q2*q3^2*q7*s51^3 - 2*q1*q4^2*q7*s51^3 + 2*q1*q3^2*q8*s51^3 + 
    4*q1*q3*q6*q8*s51^3 - 2*q3^2*q6*q8*s51^3 + 2*q1*q10^2*q9*s51^3 - 
    2*q17*q3^2*q9*s51^3 + 2*q3^2*q4*q9*s51^3 + 2*q1*q4^2*q9*s51^3 - 
    2*q3*q4^2*q9*s51^3 - 4*q1*q10*q6*q9*s51^3 - 2*q10^2*q6*q9*s51^3 + 
    4*q1*q4*q7*q9*s51^3 + 2*q4^2*q7*q9*s51^3 - 2*q1*q2*q3^2*q7*s51^4 - 
    2*q1*q3^2*q6*q8*s51^4 - 2*q1*q10^2*q6*q9*s51^4 + 2*q1*q4^2*q7*q9*s51^4]*
  (4 - 4*ep*F[1, 1, 1] + 2*ep^2*F[1, 1, 1]^2 + (7*ep^2*tci[1, 1]^2)/3 + 
   4*ep*tci[1, 2] - 4*ep^2*F[1, 1, 1]*tci[1, 2]) + 
 r[4*q1 + 23*q10 - 24*q12 - 3*q2 - 2*q3 + 28*q4 - 9*q6 + 4*q7 + 3*q8 - 
    q3*q4*s12 - 15*q4^2*s12 - 4*q3*q7*s12 + 20*q1*q10*s23 + 33*q10^2*s23 - 
    5*q3*q4*s23 - 65*q4^2*s23 + 20*q1*q5*s23 - 29*q10*q5*s23 - 6*q4*q5*s23 - 
    9*q3*q6*s23 + 3*q4*q6*s23 - 6*q10*q9*s23 + 6*q4*q9*s23 - 
    4*q3*q4^2*s12*s23 + 68*q4^3*s12*s23 + 15*q4^2*q5*s12*s23 + 
    28*q1*q10^2*s23^2 - 6*q1*q4^2*s23^2 + 4*q3*q4^2*s23^2 + 34*q4^3*s23^2 - 
    28*q1*q10*q5*s23^2 + 6*q4^2*q5*s23^2 + 9*q3*q4*q6*s23^2 - 
    34*q4^3*q5*s12*s23^2 - 4*q3*q4^2*q6*s23^3 + 13*q10^2*s34 - 48*q12^2*s34 + 
    7*q1*q2*s34 + 17*q10*q2*s34 - 21*q12*q2*s34 + 66*q1*q4*s34 - 
    16*q10*q4*s34 - 9*q4^2*s34 + 4*q1*q5*s34 - q10*q5*s34 - 12*q12*q5*s34 + 
    39*q4*q5*s34 + 39*q12*q6*s34 - 3*q4*q6*s34 - 3*q10*q7*s34 - 
    33*q12*q7*s34 - 45*q1*q8*s34 + 15*q12*q8*s34 + 21*q4*q8*s34 + 
    33*q10*q9*s34 + 12*q12*q9*s34 + 39*q4*q9*s34 - 24*q6*q9*s34 + 
    24*q7*q9*s34 - 34*q4^3*s12*s34 - 15*q4^2*q5*s12*s34 - 
    14*q1*q4^2*s23*s34 - 34*q4^3*s23*s34 + 12*q1*q4*q5*s23*s34 - 
    97*q4^2*q5*s23*s34 + 34*q4^3*q5*s12*s23*s34 - 34*q1*q4^3*s23^2*s34 - 
    6*q1*q4^2*q5*s23^2*s34 + 68*q4^3*q5*s23^2*s34 + 12*q10^2*q2*s34^2 - 
    24*q12^2*q2*s34^2 + 138*q1*q4^2*s34^2 - 34*q4^3*s34^2 - 
    72*q1*q4*q5*s34^2 + 97*q4^2*q5*s34^2 + 24*q12^2*q6*s34^2 + 
    33*q10*q4*q6*s34^2 - 36*q12*q4*q6*s34^2 - 4*q10^2*q7*s34^2 - 
    24*q12^2*q7*s34^2 + 3*q10*q4*q7*s34^2 - 36*q12*q4*q7*s34^2 + 
    24*q12^2*q8*s34^2 - 156*q1*q4*q8*s34^2 + 106*q4^2*q8*s34^2 + 
    24*q1*q5*q8*s34^2 + 6*q12*q5*q8*s34^2 - 39*q4*q5*q8*s34^2 - 
    33*q10*q6*q9*s34^2 + 6*q12*q7*q9*s34^2 + 33*q4*q7*q9*s34^2 - 
    34*q4^3*q5*s12*s34^2 + 15*q4^2*q5*q8*s12*s34^2 - 34*q1*q4^3*s23*s34^2 + 
    82*q1*q4^2*q5*s23*s34^2 - 68*q4^3*q5*s23*s34^2 - 
    34*q1*q4^3*q5*s23^2*s34^2 + 68*q1*q4^3*s34^3 - 82*q1*q4^2*q5*s34^3 + 
    68*q4^3*q5*s34^3 - 220*q1*q4^2*q8*s34^3 + 102*q4^3*q8*s34^3 + 
    72*q1*q4*q5*q8*s34^3 - 97*q4^2*q5*q8*s34^3 + 34*q4^3*q5*q8*s12*s34^3 + 
    34*q1*q4^3*q5*s23*s34^3 - 34*q1*q4^3*q5*s34^4 - 102*q1*q4^3*q8*s34^4 + 
    82*q1*q4^2*q5*q8*s34^4 - 68*q4^3*q5*q8*s34^4 + 34*q1*q4^3*q5*q8*s34^5 - 
    108*q1*q10*s45 + 92*q10^2*s45 + 22*q1*q2*s45 - 22*q10*q2*s45 - 
    10*q10*q3*s45 - 50*q1*q5*s45 + 50*q10*q5*s45 + 4*q3*q6*s45 - 
    15*q10*q7*s45 - 5*q3*q7*s45 + 54*q1*q10^2*s23*s45 - 34*q10^3*s23*s45 + 
    130*q1*q10*q5*s23*s45 - 125*q10^2*q5*s23*s45 + 34*q1*q10^3*s23^2*s45 - 
    62*q1*q10^2*q5*s23^2*s45 - 170*q10^3*s34*s45 - 16*q10^2*q2*s34*s45 + 
    6*q12^2*q2*s34*s45 - 64*q10^2*q5*s34*s45 - 10*q1*q2*q5*s34*s45 + 
    10*q10*q2*q5*s34*s45 - 6*q12^2*q6*s34*s45 - 12*q10^2*q7*s34*s45 - 
    6*q12^2*q7*s34*s45 + 6*q12^2*q8*s34*s45 - 102*q10^3*q2*s34^2*s45 - 
    q10^2*q2*q5*s34^2*s45 - 6*q12^2*q2*q5*s34^2*s45 - 
    6*q12^2*q5*q8*s34^2*s45 - 6*q12^2*q6*q9*s34^2*s45 - 
    6*q12^2*q7*q9*s34^2*s45 - 270*q1*q10^2*s45^2 + 170*q10^3*s45^2 + 
    108*q1*q10*q2*s45^2 - 86*q10^2*q2*s45^2 - 4*q10^2*q3*s45^2 - 
    186*q1*q10*q5*s45^2 + 136*q10^2*q5*s45^2 + 30*q1*q2*q5*s45^2 - 
    30*q10*q2*q5*s45^2 - 12*q10^2*q7*s45^2 - 9*q10*q3*q7*s45^2 + 
    34*q1*q10^3*s23*s45^2 + 212*q1*q10^2*q5*s23*s45^2 - 
    102*q10^3*q5*s23*s45^2 - 34*q1*q10^3*q5*s23^2*s45^2 + 
    102*q10^3*q2*s34*s45^2 - 102*q10^3*q5*s34*s45^2 + 
    20*q10^2*q2*q5*s34*s45^2 - 34*q10^3*q2*q5*s34^2*s45^2 - 
    170*q1*q10^3*s45^3 + 188*q1*q10^2*q2*s45^3 - 102*q10^3*q2*s45^3 - 
    238*q1*q10^2*q5*s45^3 + 102*q10^3*q5*s45^3 + 84*q1*q10*q2*q5*s45^3 - 
    54*q10^2*q2*q5*s45^3 - 4*q10^2*q3*q7*s45^3 + 102*q1*q10^3*q5*s23*s45^3 + 
    34*q10^3*q2*q5*s34*s45^3 + 102*q1*q10^3*q2*s45^4 - 
    102*q1*q10^3*q5*s45^4 + 88*q1*q10^2*q2*q5*s45^4 - 34*q10^3*q2*q5*s45^4 + 
    34*q1*q10^3*q2*q5*s45^5 - 10*q1*q10*s51 - 14*q10^2*s51 - 7*q1*q2*s51 - 
    14*q10*q2*s51 + 15*q12*q2*s51 + 3*q2*q3*s51 - 24*q1*q4*s51 - 
    8*q2*q4*s51 + q3*q4*s51 + 67*q4^2*s51 + 10*q10*q6*s51 + 15*q12*q6*s51 + 
    4*q4*q6*s51 - 3*q1*q7*s51 - 13*q10*q7*s51 - 15*q12*q7*s51 - 8*q2*q7*s51 - 
    4*q3*q7*s51 + 14*q1*q8*s51 + 7*q10*q8*s51 - 15*q12*q8*s51 + 3*q6*q8*s51 + 
    5*q10*q9*s51 - q4*q9*s51 - 24*q6*q9*s51 + 24*q7*q9*s51 + 
    q2*q3*q4*s12*s51 + 8*q3*q4^2*s12*s51 - 34*q4^3*s12*s51 + 
    4*q2*q3*q7*s12*s51 - 20*q1*q10^2*s23*s51 + 34*q10^3*s23*s51 - 
    14*q1*q4^2*s23*s51 - 8*q3*q4^2*s23*s51 - 68*q4^3*s23*s51 - 
    9*q3*q4*q6*s23*s51 - 8*q4^2*q6*s23*s51 - 67*q10^2*q9*s23*s51 + 
    79*q4^2*q9*s23*s51 - 34*q1*q10^3*s23^2*s51 - 34*q1*q4^3*s23^2*s51 + 
    8*q3*q4^2*q6*s23^2*s51 + 6*q1*q10^2*q9*s23^2*s51 + 
    6*q1*q4^2*q9*s23^2*s51 - 34*q10^3*s34*s51 - 92*q10^2*q2*s34*s51 + 
    18*q12^2*q2*s34*s51 + 37*q10*q2*q4*s34*s51 - 54*q12*q2*q4*s34*s51 - 
    48*q1*q4^2*s34*s51 - 34*q4^3*s34*s51 + 18*q12^2*q6*s34*s51 + 
    89*q10*q4*q6*s34*s51 - 90*q12*q4*q6*s34*s51 + 8*q4^2*q6*s34*s51 - 
    24*q10^2*q7*s34*s51 - 18*q12^2*q7*s34*s51 + 7*q1*q2*q7*s34*s51 - 
    10*q1*q4*q7*s34*s51 + q10*q4*q7*s34*s51 - 90*q12*q4*q7*s34*s51 - 
    18*q12^2*q8*s34*s51 + 106*q1*q4*q8*s34*s51 + 17*q10*q4*q8*s34*s51 - 
    54*q12*q4*q8*s34*s51 + 67*q10^2*q9*s34*s51 + 140*q4^2*q9*s34*s51 - 
    72*q10*q6*q9*s34*s51 + 72*q4*q7*q9*s34*s51 - 34*q1*q4^3*s23*s34*s51 - 
    102*q10^3*q2*s34^2*s51 + 27*q10^2*q2*q4*s34^2*s51 - 
    36*q12^2*q2*q4*s34^2*s51 - 34*q1*q4^3*s34^2*s51 + 
    67*q10^2*q4*q6*s34^2*s51 - 36*q12^2*q4*q6*s34^2*s51 - 
    28*q10*q4^2*q6*s34^2*s51 + 36*q12*q4^2*q6*s34^2*s51 - 
    8*q10^2*q4*q7*s34^2*s51 - 36*q12^2*q4*q7*s34^2*s51 + 
    5*q10*q4^2*q7*s34^2*s51 - 72*q12*q4^2*q7*s34^2*s51 - 
    36*q12^2*q4*q8*s34^2*s51 + 194*q1*q4^2*q8*s34^2*s51 + 
    9*q10*q4^2*q8*s34^2*s51 - 36*q12*q4^2*q8*s34^2*s51 - 
    67*q10^2*q6*q9*s34^2*s51 + 67*q4^2*q7*q9*s34^2*s51 + 
    102*q1*q4^3*q8*s34^3*s51 - 20*q1*q10^2*s45*s51 + 34*q10^3*s45*s51 + 
    24*q1*q10*q2*s45*s51 - 10*q10^2*q2*s45*s51 - 10*q1*q10*q6*s45*s51 - 
    24*q10^2*q7*s45*s51 - 9*q10*q3*q7*s45*s51 - q10*q3*q8*s45*s51 - 
    7*q1*q6*q8*s45*s51 + 4*q3*q6*q8*s45*s51 - 34*q1*q10^3*s23*s45*s51 + 
    102*q10^3*q2*s34*s45*s51 - 34*q1*q10^3*s45^2*s51 + 
    112*q1*q10^2*q2*s45^2*s51 - 102*q10^3*q2*s45^2*s51 - 
    8*q10^2*q3*q7*s45^2*s51 + 102*q1*q10^3*q2*s45^3*s51 - 14*q1*q10^2*s51^2 - 
    34*q10^3*s51^2 + 22*q10^2*q2*s51^2 - 22*q10*q2*q4*s51^2 + 
    24*q12*q2*q4*s51^2 + 4*q2*q3*q4*s51^2 - 48*q1*q4^2*s51^2 - 
    8*q2*q4^2*s51^2 + 4*q3*q4^2*s51^2 + 34*q4^3*s51^2 + 24*q1*q10*q6*s51^2 + 
    26*q10^2*q6*s51^2 + 22*q10*q4*q6*s51^2 - 24*q12*q4*q6*s51^2 + 
    8*q4^2*q6*s51^2 - 12*q10^2*q7*s51^2 - 7*q1*q2*q7*s51^2 + 
    3*q12*q2*q7*s51^2 + 4*q2*q3*q7*s51^2 - 50*q1*q4*q7*s51^2 + 
    2*q10*q4*q7*s51^2 - 24*q12*q4*q7*s51^2 + 12*q10^2*q8*s51^2 - 
    22*q1*q4*q8*s51^2 - 2*q10*q4*q8*s51^2 + 24*q12*q4*q8*s51^2 + 
    3*q12*q6*q8*s51^2 + 24*q1*q10*q9*s51^2 + 48*q10^2*q9*s51^2 + 
    24*q1*q4*q9*s51^2 - 11*q4^2*q9*s51^2 - 24*q1*q6*q9*s51^2 - 
    72*q10*q6*q9*s51^2 + 24*q1*q7*q9*s51^2 + 72*q4*q7*q9*s51^2 - 
    4*q2*q3*q4^2*s12*s51^2 + 34*q1*q10^3*s23*s51^2 - 34*q1*q4^3*s23*s51^2 - 
    4*q3*q4^2*q6*s23*s51^2 - 14*q1*q10^2*q9*s23*s51^2 - 
    34*q10^3*q9*s23*s51^2 + 14*q1*q4^2*q9*s23*s51^2 + 102*q4^3*q9*s23*s51^2 + 
    34*q1*q10^3*q9*s23^2*s51^2 + 34*q1*q4^3*q9*s23^2*s51^2 + 
    34*q10^3*q2*s34*s51^2 - 56*q10^2*q2*q4*s34*s51^2 + 
    18*q12^2*q2*q4*s34*s51^2 + 30*q10*q2*q4^2*s34*s51^2 - 
    42*q12*q2*q4^2*s34*s51^2 - 34*q1*q4^3*s34*s51^2 + 
    56*q10^2*q4*q6*s34*s51^2 - 18*q12^2*q4*q6*s34*s51^2 - 
    30*q10*q4^2*q6*s34*s51^2 + 42*q12*q4^2*q6*s34*s51^2 - 
    12*q10^2*q4*q7*s34*s51^2 - 18*q12^2*q4*q7*s34*s51^2 - 
    26*q1*q4^2*q7*s34*s51^2 + 4*q10*q4^2*q7*s34*s51^2 - 
    60*q12*q4^2*q7*s34*s51^2 + 12*q10^2*q4*q8*s34*s51^2 + 
    18*q12^2*q4*q8*s34*s51^2 - 56*q1*q4^2*q8*s34*s51^2 - 
    4*q10*q4^2*q8*s34*s51^2 + 60*q12*q4^2*q8*s34*s51^2 + 
    34*q10^3*q9*s34*s51^2 + 102*q4^3*q9*s34*s51^2 - 
    82*q10^2*q6*q9*s34*s51^2 + 82*q4^2*q7*q9*s34*s51^2 - 
    34*q10^3*q2*q4*s34^2*s51^2 + 14*q10^2*q2*q4^2*s34^2*s51^2 - 
    18*q12^2*q2*q4^2*s34^2*s51^2 + 34*q10^3*q4*q6*s34^2*s51^2 - 
    14*q10^2*q4^2*q6*s34^2*s51^2 + 18*q12^2*q4^2*q6*s34^2*s51^2 - 
    4*q10^2*q4^2*q7*s34^2*s51^2 - 18*q12^2*q4^2*q7*s34^2*s51^2 + 
    2*q10*q4^3*q7*s34^2*s51^2 - 36*q12*q4^3*q7*s34^2*s51^2 + 
    4*q10^2*q4^2*q8*s34^2*s51^2 + 18*q12^2*q4^2*q8*s34^2*s51^2 - 
    34*q1*q4^3*q8*s34^2*s51^2 - 2*q10*q4^3*q8*s34^2*s51^2 + 
    36*q12*q4^3*q8*s34^2*s51^2 - 34*q10^3*q6*q9*s34^2*s51^2 + 
    34*q4^3*q7*q9*s34^2*s51^2 + 34*q1*q10^3*s45*s51^2 + 
    12*q1*q10^2*q2*s45*s51^2 - 34*q10^3*q2*s45*s51^2 - 
    26*q1*q10^2*q6*s45*s51^2 - 4*q10^2*q3*q7*s45*s51^2 + 
    4*q10^2*q3*q8*s45*s51^2 + 34*q1*q10^3*q2*s45^2*s51^2 - 
    34*q1*q10^3*s51^3 - 34*q1*q4^3*s51^3 + 48*q1*q10^2*q6*s51^3 + 
    34*q10^3*q6*s51^3 - 82*q1*q4^2*q7*s51^3 + 48*q1*q10^2*q9*s51^3 + 
    34*q10^3*q9*s51^3 + 48*q1*q4^2*q9*s51^3 - 72*q1*q10*q6*q9*s51^3 - 
    82*q10^2*q6*q9*s51^3 + 72*q1*q4*q7*q9*s51^3 + 82*q4^2*q7*q9*s51^3 - 
    34*q1*q10^3*q9*s23*s51^3 + 34*q1*q4^3*q9*s23*s51^3 - 
    34*q1*q4^3*q7*s34*s51^3 - 34*q10^3*q6*q9*s34*s51^3 + 
    34*q4^3*q7*q9*s34*s51^3 - 34*q1*q10^3*q6*s45*s51^3 + 
    34*q1*q10^3*q6*s51^4 - 34*q1*q4^3*q7*s51^4 + 34*q1*q10^3*q9*s51^4 + 
    34*q1*q4^3*q9*s51^4 - 82*q1*q10^2*q6*q9*s51^4 - 34*q10^3*q6*q9*s51^4 + 
    82*q1*q4^2*q7*q9*s51^4 + 34*q4^3*q7*q9*s51^4 - 34*q1*q10^3*q6*q9*s51^5 + 
    34*q1*q4^3*q7*q9*s51^5]*((-4*ep*F[1, 1, 1])/3 + (2*ep^2*F[1, 1, 1]^2)/3 + 
   (4*ep*F[1, 1, 3])/3 - (2*ep^2*F[1, 1, 3]^2)/3 - 
   (4*ep^2*F[1, 1, 1]*tci[1, 2])/3 + (4*ep^2*F[1, 1, 3]*tci[1, 2])/3) + 
 r[4*q10 - 8*q12 + 4*q4 + 2*q9 - 2*q4^2*s12 + 2*q1*q10*s23 + 4*q10^2*s23 - 
    10*q4^2*s23 + 2*q1*q5*s23 - 2*q10*q5*s23 - 2*q4*q5*s23 - 2*q10*q9*s23 + 
    2*q4*q9*s23 + 8*q4^3*s12*s23 + 2*q4^2*q5*s12*s23 + 2*q1*q10^2*s23^2 - 
    2*q1*q4^2*s23^2 + 4*q4^3*s23^2 - 2*q1*q10*q5*s23^2 + 2*q4^2*q5*s23^2 - 
    4*q4^3*q5*s12*s23^2 + 4*q10^2*s34 - 8*q12^2*s34 + 4*q10*q2*s34 - 
    4*q12*q2*s34 + 8*q1*q4*s34 - 4*q10*q4*s34 - 2*q1*q5*s34 - 2*q12*q5*s34 + 
    6*q4*q5*s34 + 6*q12*q6*s34 - 5*q12*q7*s34 - 7*q1*q8*s34 + 3*q12*q8*s34 + 
    2*q4*q8*s34 + 4*q10*q9*s34 + 2*q12*q9*s34 + 6*q4*q9*s34 - 4*q6*q9*s34 + 
    5*q7*q9*s34 - 4*q4^3*s12*s34 - 2*q4^2*q5*s12*s34 - 2*q1*q4^2*s23*s34 - 
    4*q4^3*s23*s34 + 4*q1*q4*q5*s23*s34 - 12*q4^2*q5*s23*s34 + 
    4*q4^3*q5*s12*s23*s34 - 4*q1*q4^3*s23^2*s34 - 2*q1*q4^2*q5*s23^2*s34 + 
    8*q4^3*q5*s23^2*s34 + 2*q10^2*q2*s34^2 - 3*q12^2*q2*s34^2 + 
    16*q1*q4^2*s34^2 - 4*q4^3*s34^2 - 10*q1*q4*q5*s34^2 + 12*q4^2*q5*s34^2 + 
    3*q12^2*q6*s34^2 + 4*q10*q4*q6*s34^2 - 4*q12*q4*q6*s34^2 - 
    3*q12^2*q7*s34^2 - 4*q12*q4*q7*s34^2 + 3*q12^2*q8*s34^2 - 
    20*q1*q4*q8*s34^2 + 12*q4^2*q8*s34^2 + 5*q1*q5*q8*s34^2 + 
    q12*q5*q8*s34^2 - 6*q4*q5*q8*s34^2 - 4*q10*q6*q9*s34^2 + 
    q12*q7*q9*s34^2 + 4*q4*q7*q9*s34^2 - 4*q4^3*q5*s12*s34^2 + 
    2*q4^2*q5*q8*s12*s34^2 - 4*q1*q4^3*s23*s34^2 + 10*q1*q4^2*q5*s23*s34^2 - 
    8*q4^3*q5*s23*s34^2 - 4*q1*q4^3*q5*s23^2*s34^2 + 8*q1*q4^3*s34^3 - 
    10*q1*q4^2*q5*s34^3 + 8*q4^3*q5*s34^3 - 26*q1*q4^2*q8*s34^3 + 
    12*q4^3*q8*s34^3 + 10*q1*q4*q5*q8*s34^3 - 12*q4^2*q5*q8*s34^3 + 
    4*q4^3*q5*q8*s12*s34^3 + 4*q1*q4^3*q5*s23*s34^3 - 4*q1*q4^3*q5*s34^4 - 
    12*q1*q4^3*q8*s34^4 + 10*q1*q4^2*q5*q8*s34^4 - 8*q4^3*q5*q8*s34^4 + 
    4*q1*q4^3*q5*q8*s34^5 - 12*q1*q10*s45 + 10*q10^2*s45 + 3*q1*q2*s45 - 
    4*q10*q2*s45 + q12*q2*s45 - 6*q1*q5*s45 + 6*q10*q5*s45 - q12*q6*s45 - 
    q12*q7*s45 - q1*q8*s45 + q12*q8*s45 + q6*q9*s45 + q7*q9*s45 + 
    6*q1*q10^2*s23*s45 - 4*q10^3*s23*s45 + 12*q1*q10*q5*s23*s45 - 
    12*q10^2*q5*s23*s45 + 4*q1*q10^3*s23^2*s45 - 6*q1*q10^2*q5*s23^2*s45 - 
    20*q10^3*s34*s45 - 2*q10^2*q2*s34*s45 + q12^2*q2*s34*s45 - 
    6*q10^2*q5*s34*s45 - q1*q2*q5*s34*s45 + 2*q10*q2*q5*s34*s45 - 
    q12*q2*q5*s34*s45 - q12^2*q6*s34*s45 - q12^2*q7*s34*s45 + 
    q12^2*q8*s34*s45 + q1*q5*q8*s34*s45 - q12*q5*q8*s34*s45 - 
    q12*q6*q9*s34*s45 - q12*q7*q9*s34*s45 - 12*q10^3*q2*s34^2*s45 - 
    q12^2*q2*q5*s34^2*s45 - q12^2*q5*q8*s34^2*s45 - q12^2*q6*q9*s34^2*s45 - 
    q12^2*q7*q9*s34^2*s45 - 30*q1*q10^2*s45^2 + 20*q10^3*s45^2 + 
    14*q1*q10*q2*s45^2 - 10*q10^2*q2*s45^2 - 20*q1*q10*q5*s45^2 + 
    14*q10^2*q5*s45^2 + 4*q1*q2*q5*s45^2 - 4*q10*q2*q5*s45^2 + 
    4*q1*q10^3*s23*s45^2 + 22*q1*q10^2*q5*s23*s45^2 - 12*q10^3*q5*s23*s45^2 - 
    4*q1*q10^3*q5*s23^2*s45^2 + 12*q10^3*q2*s34*s45^2 - 
    12*q10^3*q5*s34*s45^2 + 2*q10^2*q2*q5*s34*s45^2 - 
    4*q10^3*q2*q5*s34^2*s45^2 - 20*q1*q10^3*s45^3 + 22*q1*q10^2*q2*s45^3 - 
    12*q10^3*q2*s45^3 - 26*q1*q10^2*q5*s45^3 + 12*q10^3*q5*s45^3 + 
    10*q1*q10*q2*q5*s45^3 - 6*q10^2*q2*q5*s45^3 + 12*q1*q10^3*q5*s23*s45^3 + 
    4*q10^3*q2*q5*s34*s45^3 + 12*q1*q10^3*q2*s45^4 - 12*q1*q10^3*q5*s45^4 + 
    10*q1*q10^2*q2*q5*s45^4 - 4*q10^3*q2*q5*s45^4 + 4*q1*q10^3*q2*q5*s45^5 - 
    2*q1*q10*s51 - 2*q10^2*s51 - 2*q10*q2*s51 + 2*q12*q2*s51 - 4*q1*q4*s51 + 
    8*q4^2*s51 + 2*q10*q6*s51 + 2*q12*q6*s51 - 3*q1*q7*s51 - 2*q12*q7*s51 + 
    2*q1*q8*s51 - 2*q12*q8*s51 + 2*q1*q9*s51 + 2*q10*q9*s51 - 4*q6*q9*s51 + 
    5*q7*q9*s51 - 4*q4^3*s12*s51 - 2*q1*q10^2*s23*s51 + 4*q10^3*s23*s51 - 
    2*q1*q4^2*s23*s51 - 8*q4^3*s23*s51 - 8*q10^2*q9*s23*s51 + 
    12*q4^2*q9*s23*s51 - 4*q1*q10^3*s23^2*s51 - 4*q1*q4^3*s23^2*s51 + 
    2*q1*q10^2*q9*s23^2*s51 + 2*q1*q4^2*q9*s23^2*s51 - 4*q10^3*s34*s51 - 
    10*q10^2*q2*s34*s51 + 2*q12^2*q2*s34*s51 + 6*q10*q2*q4*s34*s51 - 
    6*q12*q2*q4*s34*s51 - 6*q1*q4^2*s34*s51 - 4*q4^3*s34*s51 + 
    2*q12^2*q6*s34*s51 + 10*q10*q4*q6*s34*s51 - 10*q12*q4*q6*s34*s51 - 
    2*q12^2*q7*s34*s51 - 2*q1*q4*q7*s34*s51 - 10*q12*q4*q7*s34*s51 - 
    2*q12^2*q8*s34*s51 + 12*q1*q4*q8*s34*s51 - 6*q12*q4*q8*s34*s51 + 
    8*q10^2*q9*s34*s51 + 18*q4^2*q9*s34*s51 - 10*q10*q6*q9*s34*s51 + 
    10*q4*q7*q9*s34*s51 - 4*q1*q4^3*s23*s34*s51 - 12*q10^3*q2*s34^2*s51 + 
    4*q10^2*q2*q4*s34^2*s51 - 4*q12^2*q2*q4*s34^2*s51 - 4*q1*q4^3*s34^2*s51 + 
    8*q10^2*q4*q6*s34^2*s51 - 4*q12^2*q4*q6*s34^2*s51 - 
    4*q10*q4^2*q6*s34^2*s51 + 4*q12*q4^2*q6*s34^2*s51 - 
    4*q12^2*q4*q7*s34^2*s51 - 8*q12*q4^2*q7*s34^2*s51 - 
    4*q12^2*q4*q8*s34^2*s51 + 22*q1*q4^2*q8*s34^2*s51 - 
    4*q12*q4^2*q8*s34^2*s51 - 8*q10^2*q6*q9*s34^2*s51 + 
    8*q4^2*q7*q9*s34^2*s51 + 12*q1*q4^3*q8*s34^3*s51 - 2*q1*q10^2*s45*s51 + 
    4*q10^3*s45*s51 + 4*q1*q10*q2*s45*s51 - 2*q10^2*q2*s45*s51 - 
    2*q1*q10*q6*s45*s51 + q1*q6*q9*s45*s51 + q1*q7*q9*s45*s51 - 
    4*q1*q10^3*s23*s45*s51 + 12*q10^3*q2*s34*s45*s51 - 4*q1*q10^3*s45^2*s51 + 
    14*q1*q10^2*q2*s45^2*s51 - 12*q10^3*q2*s45^2*s51 + 
    12*q1*q10^3*q2*s45^3*s51 - 2*q1*q10^2*s51^2 - 4*q10^3*s51^2 + 
    2*q10^2*q2*s51^2 - 2*q10*q2*q4*s51^2 + 2*q12*q2*q4*s51^2 - 
    6*q1*q4^2*s51^2 + 4*q4^3*s51^2 + 4*q1*q10*q6*s51^2 + 4*q10^2*q6*s51^2 + 
    2*q10*q4*q6*s51^2 - 2*q12*q4*q6*s51^2 - 8*q1*q4*q7*s51^2 - 
    2*q12*q4*q7*s51^2 - 2*q1*q4*q8*s51^2 + 2*q12*q4*q8*s51^2 + 
    4*q1*q10*q9*s51^2 + 6*q10^2*q9*s51^2 + 4*q1*q4*q9*s51^2 - 
    2*q4^2*q9*s51^2 - 4*q1*q6*q9*s51^2 - 10*q10*q6*q9*s51^2 + 
    5*q1*q7*q9*s51^2 + 10*q4*q7*q9*s51^2 + 4*q1*q10^3*s23*s51^2 - 
    4*q1*q4^3*s23*s51^2 - 2*q1*q10^2*q9*s23*s51^2 - 4*q10^3*q9*s23*s51^2 + 
    2*q1*q4^2*q9*s23*s51^2 + 12*q4^3*q9*s23*s51^2 + 
    4*q1*q10^3*q9*s23^2*s51^2 + 4*q1*q4^3*q9*s23^2*s51^2 + 
    4*q10^3*q2*s34*s51^2 - 6*q10^2*q2*q4*s34*s51^2 + 
    2*q12^2*q2*q4*s34*s51^2 + 4*q10*q2*q4^2*s34*s51^2 - 
    4*q12*q2*q4^2*s34*s51^2 - 4*q1*q4^3*s34*s51^2 + 6*q10^2*q4*q6*s34*s51^2 - 
    2*q12^2*q4*q6*s34*s51^2 - 4*q10*q4^2*q6*s34*s51^2 + 
    4*q12*q4^2*q6*s34*s51^2 - 2*q12^2*q4*q7*s34*s51^2 - 
    4*q1*q4^2*q7*s34*s51^2 - 6*q12*q4^2*q7*s34*s51^2 + 
    2*q12^2*q4*q8*s34*s51^2 - 6*q1*q4^2*q8*s34*s51^2 + 
    6*q12*q4^2*q8*s34*s51^2 + 4*q10^3*q9*s34*s51^2 + 12*q4^3*q9*s34*s51^2 - 
    10*q10^2*q6*q9*s34*s51^2 + 10*q4^2*q7*q9*s34*s51^2 - 
    4*q10^3*q2*q4*s34^2*s51^2 + 2*q10^2*q2*q4^2*s34^2*s51^2 - 
    2*q12^2*q2*q4^2*s34^2*s51^2 + 4*q10^3*q4*q6*s34^2*s51^2 - 
    2*q10^2*q4^2*q6*s34^2*s51^2 + 2*q12^2*q4^2*q6*s34^2*s51^2 - 
    2*q12^2*q4^2*q7*s34^2*s51^2 - 4*q12*q4^3*q7*s34^2*s51^2 + 
    2*q12^2*q4^2*q8*s34^2*s51^2 - 4*q1*q4^3*q8*s34^2*s51^2 + 
    4*q12*q4^3*q8*s34^2*s51^2 - 4*q10^3*q6*q9*s34^2*s51^2 + 
    4*q4^3*q7*q9*s34^2*s51^2 + 4*q1*q10^3*s45*s51^2 + 
    2*q1*q10^2*q2*s45*s51^2 - 4*q10^3*q2*s45*s51^2 - 
    4*q1*q10^2*q6*s45*s51^2 + 4*q1*q10^3*q2*s45^2*s51^2 - 4*q1*q10^3*s51^3 - 
    4*q1*q4^3*s51^3 + 6*q1*q10^2*q6*s51^3 + 4*q10^3*q6*s51^3 - 
    10*q1*q4^2*q7*s51^3 + 6*q1*q10^2*q9*s51^3 + 4*q10^3*q9*s51^3 + 
    6*q1*q4^2*q9*s51^3 - 10*q1*q10*q6*q9*s51^3 - 10*q10^2*q6*q9*s51^3 + 
    10*q1*q4*q7*q9*s51^3 + 10*q4^2*q7*q9*s51^3 - 4*q1*q10^3*q9*s23*s51^3 + 
    4*q1*q4^3*q9*s23*s51^3 - 4*q1*q4^3*q7*s34*s51^3 - 
    4*q10^3*q6*q9*s34*s51^3 + 4*q4^3*q7*q9*s34*s51^3 - 
    4*q1*q10^3*q6*s45*s51^3 + 4*q1*q10^3*q6*s51^4 - 4*q1*q4^3*q7*s51^4 + 
    4*q1*q10^3*q9*s51^4 + 4*q1*q4^3*q9*s51^4 - 10*q1*q10^2*q6*q9*s51^4 - 
    4*q10^3*q6*q9*s51^4 + 10*q1*q4^2*q7*q9*s51^4 + 4*q4^3*q7*q9*s51^4 - 
    4*q1*q10^3*q6*q9*s51^5 + 4*q1*q4^3*q7*q9*s51^5]*
  (-4*F[1, 1, 1] + 2*ep*F[1, 1, 1]^2 - (2*ep^2*F[1, 1, 1]^3)/3 + 
   4*F[1, 1, 3] - 2*ep*F[1, 1, 3]^2 + (2*ep^2*F[1, 1, 3]^3)/3 - 
   (7*ep^2*F[1, 1, 1]*tci[1, 1]^2)/3 + (7*ep^2*F[1, 1, 3]*tci[1, 1]^2)/3 - 
   4*ep*F[1, 1, 1]*tci[1, 2] + 2*ep^2*F[1, 1, 1]^2*tci[1, 2] + 
   4*ep*F[1, 1, 3]*tci[1, 2] - 2*ep^2*F[1, 1, 3]^2*tci[1, 2]) + 
 r[q1 - 23*q10 + 21*q14 - 28*q3 + 2*q4 - 5*q5 - 19*q6 + 3*q7 - 4*q8 + 24*q9 + 
    15*q3^2*s12 + q3*q4*s12 + 4*q4*q5*s12 + 14*q1*q10*s23 - 22*q10*q3*s23 + 
    18*q14*q3*s23 - 67*q3^2*s23 - q3*q4*s23 + 14*q1*q5*s23 - 12*q14*q5*s23 + 
    8*q3*q5*s23 + q4*q5*s23 + 25*q3*q6*s23 + 6*q14*q9*s23 + 34*q3^3*s12*s23 - 
    8*q3^2*q4*s12*s23 - q3*q4*q5*s12*s23 + 22*q1*q10^2*s23^2 - 
    22*q10^2*q3*s23^2 + 16*q10*q3^2*s23^2 - 24*q14*q3^2*s23^2 - 
    34*q3^3*s23^2 - 4*q3^2*q4*s23^2 - 22*q1*q10*q5*s23^2 + 
    22*q10*q3*q5*s23^2 - 24*q14*q3*q5*s23^2 + 8*q3^2*q5*s23^2 - 
    4*q3*q4*q5*s23^2 + 59*q3^2*q6*s23^2 + 4*q3^2*q4*q5*s12*s23^2 + 
    34*q3^3*q6*s23^3 + 7*q1*q5*s34 - 3*q14*q5*s34 - 4*q4*q5*s34 - 
    q10*q7*s34 + 15*q1*q8*s34 - 15*q14*q8*s34 - 9*q4*q8*s34 + 8*q5*q8*s34 - 
    19*q6*q9*s34 + 4*q7*q9*s34 - 4*q4*q5*q8*s12*s34 - 7*q1*q5*q8*s34^2 + 
    3*q14*q5*q8*s34^2 + 4*q4*q5*q8*s34^2 - 78*q1*q10*s45 + 57*q10^2*s45 + 
    24*q14^2*s45 - 12*q1*q2*s45 - 15*q10*q2*s45 + 6*q14*q2*s45 - 
    5*q10*q3*s45 - 24*q14*q3*s45 + 9*q3^2*s45 - 38*q1*q5*s45 + 
    21*q10*q5*s45 + 21*q14*q5*s45 - 12*q14*q6*s45 - 15*q3*q6*s45 + 
    7*q10*q7*s45 + 6*q14*q7*s45 - 18*q3*q7*s45 + 25*q1*q8*s45 - 
    3*q14*q8*s45 + 6*q14*q9*s45 + 10*q6*q9*s45 - 4*q7*q9*s45 + 
    34*q3^3*s12*s45 + 15*q3^2*q7*s12*s45 + 48*q1*q10^2*s23*s45 - 
    67*q10^2*q3*s23*s45 + 36*q14^2*q3*s23*s45 + 28*q10*q3^2*s23*s45 - 
    36*q14*q3^2*s23*s45 + 34*q3^3*s23*s45 + 106*q1*q10*q5*s23*s45 - 
    18*q14^2*q5*s23*s45 - 37*q10*q3*q5*s23*s45 + 54*q14*q3*q5*s23*s45 - 
    92*q3^2*q6*s23*s45 + 18*q14^2*q9*s23*s45 + 34*q1*q10^3*s23^2*s45 - 
    34*q10^3*q3*s23^2*s45 + 14*q10^2*q3^2*s23^2*s45 - 
    18*q14^2*q3^2*s23^2*s45 - 56*q1*q10^2*q5*s23^2*s45 + 
    56*q10^2*q3*q5*s23^2*s45 - 18*q14^2*q3*q5*s23^2*s45 - 
    30*q10*q3^2*q5*s23^2*s45 + 42*q14*q3^2*q5*s23^2*s45 - 
    68*q3^3*q6*s23^2*s45 + 30*q10^2*q2*s34*s45 + 6*q14^2*q2*s34*s45 - 
    6*q14^2*q5*s34*s45 + 4*q10^2*q7*s34*s45 - 6*q14^2*q8*s34*s45 - 
    7*q1*q5*q8*s34*s45 - 240*q1*q10^2*s45^2 + 170*q10^3*s45^2 + 
    84*q1*q10*q2*s45^2 - 68*q10^2*q2*s45^2 + 8*q10^2*q3*s45^2 - 
    36*q14^2*q3*s45^2 + 8*q10*q3^2*s45^2 - 12*q14*q3^2*s45^2 + 
    34*q3^3*s45^2 - 156*q1*q10*q5*s45^2 + 106*q10^2*q5*s45^2 + 
    24*q14^2*q5*s45^2 + 24*q1*q2*q5*s45^2 - 24*q10*q2*q5*s45^2 - 
    12*q14^2*q6*s45^2 + 33*q3^2*q6*s45^2 + 12*q10^2*q7*s45^2 + 
    6*q14^2*q7*s45^2 + 15*q10*q3*q7*s45^2 - 30*q14*q3*q7*s45^2 + 
    9*q3^2*q7*s45^2 - 18*q14^2*q9*s45^2 + 6*q14*q6*q9*s45^2 + 
    3*q14*q7*q9*s45^2 + 34*q3^3*q7*s12*s45^2 + 34*q1*q10^3*s23*s45^2 + 
    194*q1*q10^2*q5*s23*s45^2 - 27*q10^2*q3*q5*s23*s45^2 + 
    36*q14^2*q3*q5*s23*s45^2 + 34*q3^3*q6*s23*s45^2 - 
    34*q1*q10^3*q5*s23^2*s45^2 + 34*q10^3*q3*q5*s23^2*s45^2 - 
    14*q10^2*q3^2*q5*s23^2*s45^2 + 18*q14^2*q3^2*q5*s23^2*s45^2 + 
    102*q10^3*q2*s34*s45^2 + 15*q10^2*q2*q5*s34*s45^2 + 
    6*q14^2*q2*q5*s34*s45^2 - 170*q1*q10^3*s45^3 + 170*q1*q10^2*q2*s45^3 - 
    102*q10^3*q2*s45^3 + 4*q10^2*q3^2*s45^3 + 18*q14^2*q3^2*s45^3 - 
    2*q10*q3^3*s45^3 + 36*q14*q3^3*s45^3 - 220*q1*q10^2*q5*s45^3 + 
    102*q10^3*q5*s45^3 + 72*q1*q10*q2*q5*s45^3 - 48*q10^2*q2*q5*s45^3 + 
    12*q10^2*q3*q7*s45^3 - 18*q14^2*q3*q7*s45^3 + 5*q10*q3^2*q7*s45^3 + 
    24*q14*q3^2*q7*s45^3 + 34*q3^3*q7*s45^3 + 6*q14^2*q6*q9*s45^3 + 
    102*q1*q10^3*q5*s23*s45^3 + 34*q10^3*q2*q5*s34*s45^3 + 
    102*q1*q10^3*q2*s45^4 - 102*q1*q10^3*q5*s45^4 + 82*q1*q10^2*q2*q5*s45^4 - 
    34*q10^3*q2*q5*s45^4 + 4*q10^2*q3^2*q7*s45^4 + 18*q14^2*q3^2*q7*s45^4 - 
    2*q10*q3^3*q7*s45^4 + 36*q14*q3^3*q7*s45^4 + 34*q1*q10^3*q2*q5*s45^5 - 
    10*q1*q10*s51 - 53*q10^2*s51 + 24*q1*q2*s51 + 9*q10*q2*s51 + 
    6*q14*q2*s51 + 33*q10*q3*s51 - 36*q14*q3*s51 - 33*q2*q3*s51 + 
    65*q3^2*s51 + 5*q3*q4*s51 - 17*q10*q6*s51 - 6*q3*q6*s51 - 3*q1*q7*s51 + 
    7*q10*q7*s51 - 21*q14*q7*s51 + 39*q3*q7*s51 - 30*q1*q8*s51 - 
    17*q10*q8*s51 + 36*q14*q8*s51 + 3*q1*q9*s51 + 72*q10*q9*s51 - 
    33*q14*q9*s51 + 9*q4*q9*s51 - 30*q6*q9*s51 - 4*q7*q9*s51 - 
    68*q3^3*s12*s51 + 4*q3^2*q4*s12*s51 - 15*q3^2*q7*s12*s51 - 
    14*q1*q10^2*s23*s51 + 67*q10^2*q3*s23*s51 - 36*q14^2*q3*s23*s51 - 
    28*q10*q3^2*s23*s51 + 36*q14*q3^2*s23*s51 + 68*q3^3*s23*s51 + 
    8*q3^2*q4*s23*s51 - 65*q3^2*q6*s23*s51 - 36*q14^2*q9*s23*s51 - 
    45*q10*q3*q9*s23*s51 + 54*q14*q3*q9*s23*s51 + 9*q3*q4*q9*s23*s51 - 
    34*q1*q10^3*s23^2*s51 + 34*q10^3*q3*s23^2*s51 - 14*q10^2*q3^2*s23^2*s51 + 
    18*q14^2*q3^2*s23^2*s51 - 68*q3^3*q6*s23^2*s51 + 
    12*q1*q10^2*q9*s23^2*s51 - 12*q10^2*q3*q9*s23^2*s51 + 
    18*q14^2*q3*q9*s23^2*s51 - 2*q10*q3^2*q9*s23^2*s51 + 
    6*q14*q3^2*q9*s23^2*s51 + 4*q3^2*q4*q9*s23^2*s51 + 15*q10^2*q2*s34*s51 - 
    6*q14^2*q2*s34*s51 + 8*q10^2*q7*s34*s51 + 6*q14^2*q7*s34*s51 - 
    q10*q4*q7*s34*s51 - 9*q10*q4*q8*s34*s51 - 72*q10*q6*q9*s34*s51 + 
    4*q4*q7*q9*s34*s51 - 14*q1*q10^2*s45*s51 + 34*q10^3*s45*s51 + 
    12*q1*q10*q2*s45*s51 + 8*q10^2*q2*s45*s51 + 60*q1*q2*q3*s45*s51 + 
    34*q3^3*s45*s51 - 10*q1*q10*q6*s45*s51 + 10*q1*q3*q6*s45*s51 + 
    14*q3^2*q6*s45*s51 + 24*q10^2*q7*s45*s51 - 18*q14^2*q7*s45*s51 - 
    10*q1*q3*q7*s45*s51 + 13*q10*q3*q7*s45*s51 - 6*q14*q3*q7*s45*s51 + 
    97*q3^2*q7*s45*s51 + 18*q14^2*q8*s45*s51 - 60*q1*q3*q8*s45*s51 - 
    7*q10*q3*q8*s45*s51 + 30*q14*q3*q8*s45*s51 - 10*q1*q6*q8*s45*s51 + 
    10*q3*q6*q8*s45*s51 + 6*q14^2*q9*s45*s51 + 10*q1*q6*q9*s45*s51 - 
    7*q1*q7*q9*s45*s51 + 6*q14*q7*q9*s45*s51 - 34*q3^3*q7*s12*s45*s51 - 
    34*q1*q10^3*s23*s45*s51 + 34*q3^3*q6*s23*s45*s51 + 
    102*q10^3*q2*s34*s45*s51 - 34*q1*q10^3*s45^2*s51 + 
    94*q1*q10^2*q2*s45^2*s51 - 102*q10^3*q2*s45^2*s51 + 
    34*q3^3*q6*s45^2*s51 + 24*q10^2*q3*q7*s45^2*s51 + q10*q3^2*q7*s45^2*s51 + 
    84*q14*q3^2*q7*s45^2*s51 + 68*q3^3*q7*s45^2*s51 + q10*q3^2*q8*s45^2*s51 - 
    6*q14^2*q6*q8*s45^2*s51 - q3^2*q6*q8*s45^2*s51 + 
    6*q14^2*q6*q9*s45^2*s51 + 102*q1*q10^3*q2*s45^3*s51 + 
    8*q10^2*q3^2*q7*s45^3*s51 + 36*q14^2*q3^2*q7*s45^3*s51 - 
    4*q10*q3^3*q7*s45^3*s51 + 72*q14*q3^3*q7*s45^3*s51 - 20*q1*q10^2*s51^2 - 
    34*q10^3*s51^2 + 28*q10^2*q2*s51^2 - 72*q1*q2*q3*s51^2 + 
    91*q2*q3^2*s51^2 - 34*q3^3*s51^2 - 4*q3^2*q4*s51^2 + 30*q1*q10*q6*s51^2 + 
    26*q10^2*q6*s51^2 + 30*q1*q3*q6*s51^2 + 6*q3^2*q6*s51^2 + 
    12*q10^2*q7*s51^2 + 24*q1*q2*q7*s51^2 + 6*q14*q2*q7*s51^2 + 
    50*q1*q3*q7*s51^2 - 2*q10*q3*q7*s51^2 + 24*q14*q3*q7*s51^2 - 
    39*q2*q3*q7*s51^2 - 97*q3^2*q7*s51^2 - 12*q10^2*q8*s51^2 - 
    8*q1*q3*q8*s51^2 + 2*q10*q3*q8*s51^2 - 24*q14*q3*q8*s51^2 - 
    30*q1*q6*q8*s51^2 + 30*q3*q6*q8*s51^2 + 30*q1*q10*q9*s51^2 + 
    87*q10^2*q9*s51^2 - 33*q10*q3*q9*s51^2 + 36*q14*q3*q9*s51^2 - 
    9*q3*q4*q9*s51^2 - 30*q1*q6*q9*s51^2 - 84*q10*q6*q9*s51^2 - 
    7*q1*q7*q9*s51^2 + 3*q14*q7*q9*s51^2 + 15*q2*q3^2*q7*s12*s51^2 + 
    34*q3^3*q7*s12*s51^2 + 34*q1*q10^3*s23*s51^2 + 34*q3^3*q6*s23*s51^2 - 
    20*q1*q10^2*q9*s23*s51^2 - 67*q10^2*q3*q9*s23*s51^2 + 
    36*q14^2*q3*q9*s23*s51^2 + 28*q10*q3^2*q9*s23*s51^2 - 
    36*q14*q3^2*q9*s23*s51^2 - 8*q3^2*q4*q9*s23*s51^2 + 
    34*q1*q10^3*q9*s23^2*s51^2 - 34*q10^3*q3*q9*s23^2*s51^2 + 
    14*q10^2*q3^2*q9*s23^2*s51^2 - 18*q14^2*q3^2*q9*s23^2*s51^2 + 
    34*q10^3*q2*s34*s51^2 - 6*q14^2*q2*q7*s34*s51^2 + 
    4*q10^2*q4*q7*s34*s51^2 - 4*q10^2*q4*q8*s34*s51^2 - 
    87*q10^2*q6*q9*s34*s51^2 + 34*q1*q10^3*s45*s51^2 + 
    6*q1*q10^2*q2*s45*s51^2 - 34*q10^3*q2*s45*s51^2 - 
    76*q1*q2*q3^2*s45*s51^2 - 26*q1*q10^2*q6*s45*s51^2 - 
    26*q1*q3^2*q6*s45*s51^2 + 34*q3^3*q6*s45*s51^2 + 
    12*q10^2*q3*q7*s45*s51^2 + 18*q14^2*q3*q7*s45*s51^2 + 
    26*q1*q3^2*q7*s45*s51^2 - 4*q10*q3^2*q7*s45*s51^2 + 
    60*q14*q3^2*q7*s45*s51^2 - 68*q3^3*q7*s45*s51^2 - 
    12*q10^2*q3*q8*s45*s51^2 - 18*q14^2*q3*q8*s45*s51^2 + 
    76*q1*q3^2*q8*s45*s51^2 + 4*q10*q3^2*q8*s45*s51^2 - 
    60*q14*q3^2*q8*s45*s51^2 - 20*q3^2*q6*q8*s45*s51^2 + 
    34*q1*q10^3*q2*s45^2*s51^2 + 4*q10^2*q3^2*q7*s45^2*s51^2 + 
    18*q14^2*q3^2*q7*s45^2*s51^2 - 2*q10*q3^3*q7*s45^2*s51^2 + 
    36*q14*q3^3*q7*s45^2*s51^2 - 4*q10^2*q3^2*q8*s45^2*s51^2 - 
    18*q14^2*q3^2*q8*s45^2*s51^2 + 2*q10*q3^3*q8*s45^2*s51^2 - 
    36*q14*q3^3*q8*s45^2*s51^2 + 34*q3^3*q6*q8*s45^2*s51^2 - 
    34*q1*q10^3*s51^3 + 82*q1*q2*q3^2*s51^3 - 68*q2*q3^3*s51^3 + 
    54*q1*q10^2*q6*s51^3 + 34*q10^3*q6*s51^3 - 54*q1*q3^2*q6*s51^3 - 
    72*q1*q2*q3*q7*s51^3 - 82*q1*q3^2*q7*s51^3 + 97*q2*q3^2*q7*s51^3 + 
    68*q3^3*q7*s51^3 + 54*q1*q3^2*q8*s51^3 + 84*q1*q3*q6*q8*s51^3 - 
    54*q3^2*q6*q8*s51^3 + 54*q1*q10^2*q9*s51^3 + 34*q10^3*q9*s51^3 + 
    4*q3^2*q4*q9*s51^3 - 84*q1*q10*q6*q9*s51^3 - 88*q10^2*q6*q9*s51^3 - 
    34*q2*q3^3*q7*s12*s51^3 - 34*q1*q10^3*q9*s23*s51^3 - 
    34*q10^3*q6*q9*s34*s51^3 + 34*q1*q2*q3^3*s45*s51^3 - 
    34*q1*q10^3*q6*s45*s51^3 + 34*q1*q3^3*q6*s45*s51^3 - 
    34*q1*q3^3*q7*s45*s51^3 - 34*q1*q3^3*q8*s45*s51^3 + 
    34*q3^3*q6*q8*s45*s51^3 - 34*q1*q2*q3^3*s51^4 + 34*q1*q10^3*q6*s51^4 + 
    34*q1*q3^3*q6*s51^4 + 82*q1*q2*q3^2*q7*s51^4 + 34*q1*q3^3*q7*s51^4 - 
    68*q2*q3^3*q7*s51^4 - 34*q1*q3^3*q8*s51^4 - 88*q1*q3^2*q6*q8*s51^4 + 
    34*q3^3*q6*q8*s51^4 + 34*q1*q10^3*q9*s51^4 - 88*q1*q10^2*q6*q9*s51^4 - 
    34*q10^3*q6*q9*s51^4 - 34*q1*q2*q3^3*q7*s51^5 + 34*q1*q3^3*q6*q8*s51^5 - 
    34*q1*q10^3*q6*q9*s51^5]*((4*ep*F[1, 1, 1])/3 - (2*ep^2*F[1, 1, 1]^2)/3 - 
   (4*ep*F[1, 1, 4])/3 + (2*ep^2*F[1, 1, 4]^2)/3 + 
   (4*ep^2*F[1, 1, 1]*tci[1, 2])/3 - (4*ep^2*F[1, 1, 4]*tci[1, 2])/3) + 
 r[-q1 - 2*q10 + 5*q14 - 4*q3 - 2*q6 + 2*q9 + 2*q3^2*s12 + 2*q1*q10*s23 - 
    2*q10*q3*s23 + 2*q14*q3*s23 - 8*q3^2*s23 + 2*q1*q5*s23 - 2*q14*q5*s23 + 
    4*q3*q6*s23 + 4*q3^3*s12*s23 + 2*q1*q10^2*s23^2 - 2*q10^2*q3*s23^2 + 
    2*q10*q3^2*s23^2 - 2*q14*q3^2*s23^2 - 4*q3^3*s23^2 - 2*q1*q10*q5*s23^2 + 
    2*q10*q3*q5*s23^2 - 2*q14*q3*q5*s23^2 + 8*q3^2*q6*s23^2 + 
    4*q3^3*q6*s23^3 - q1*q2*s34 + q14*q2*s34 + q1*q5*s34 - q14*q5*s34 + 
    q1*q8*s34 - q14*q8*s34 - 2*q6*q9*s34 - 12*q1*q10*s45 + 6*q10^2*s45 + 
    5*q14^2*s45 + q1*q2*s45 - 4*q10*q2*s45 + q14*q2*s45 - 4*q14*q3*s45 - 
    6*q1*q5*s45 + 2*q10*q5*s45 + 4*q14*q5*s45 - 4*q14*q6*s45 - 2*q3*q6*s45 + 
    2*q14*q7*s45 - 4*q3*q7*s45 + 2*q1*q8*s45 + 2*q6*q9*s45 + 4*q3^3*s12*s45 + 
    2*q3^2*q7*s12*s45 + 6*q1*q10^2*s23*s45 - 8*q10^2*q3*s23*s45 + 
    4*q14^2*q3*s23*s45 + 4*q10*q3^2*s23*s45 - 4*q14*q3^2*s23*s45 + 
    4*q3^3*s23*s45 + 12*q1*q10*q5*s23*s45 - 2*q14^2*q5*s23*s45 - 
    6*q10*q3*q5*s23*s45 + 6*q14*q3*q5*s23*s45 - 12*q3^2*q6*s23*s45 + 
    2*q14^2*q9*s23*s45 + 4*q1*q10^3*s23^2*s45 - 4*q10^3*q3*s23^2*s45 + 
    2*q10^2*q3^2*s23^2*s45 - 2*q14^2*q3^2*s23^2*s45 - 
    6*q1*q10^2*q5*s23^2*s45 + 6*q10^2*q3*q5*s23^2*s45 - 
    2*q14^2*q3*q5*s23^2*s45 - 4*q10*q3^2*q5*s23^2*s45 + 
    4*q14*q3^2*q5*s23^2*s45 - 8*q3^3*q6*s23^2*s45 + 4*q10^2*q2*s34*s45 + 
    q14^2*q2*s34*s45 - q14^2*q5*s34*s45 - q1*q2*q5*s34*s45 + 
    q14*q2*q5*s34*s45 - q14^2*q8*s34*s45 - 30*q1*q10^2*s45^2 + 
    20*q10^3*s45^2 + 14*q1*q10*q2*s45^2 - 10*q10^2*q2*s45^2 - 
    4*q14^2*q3*s45^2 - 2*q14*q3^2*s45^2 + 4*q3^3*s45^2 - 20*q1*q10*q5*s45^2 + 
    12*q10^2*q5*s45^2 + 3*q14^2*q5*s45^2 + 4*q1*q2*q5*s45^2 - 
    4*q10*q2*q5*s45^2 - 2*q14^2*q6*s45^2 + 4*q3^2*q6*s45^2 + q14^2*q7*s45^2 - 
    4*q14*q3*q7*s45^2 - 2*q14^2*q9*s45^2 + 2*q14*q6*q9*s45^2 + 
    4*q3^3*q7*s12*s45^2 + 4*q1*q10^3*s23*s45^2 + 22*q1*q10^2*q5*s23*s45^2 - 
    4*q10^2*q3*q5*s23*s45^2 + 4*q14^2*q3*q5*s23*s45^2 + 4*q3^3*q6*s23*s45^2 - 
    4*q1*q10^3*q5*s23^2*s45^2 + 4*q10^3*q3*q5*s23^2*s45^2 - 
    2*q10^2*q3^2*q5*s23^2*s45^2 + 2*q14^2*q3^2*q5*s23^2*s45^2 + 
    12*q10^3*q2*s34*s45^2 + 2*q10^2*q2*q5*s34*s45^2 + q14^2*q2*q5*s34*s45^2 - 
    20*q1*q10^3*s45^3 + 22*q1*q10^2*q2*s45^3 - 12*q10^3*q2*s45^3 + 
    2*q14^2*q3^2*s45^3 + 4*q14*q3^3*s45^3 - 26*q1*q10^2*q5*s45^3 + 
    12*q10^3*q5*s45^3 + 10*q1*q10*q2*q5*s45^3 - 6*q10^2*q2*q5*s45^3 - 
    2*q14^2*q3*q7*s45^3 + 2*q14*q3^2*q7*s45^3 + 4*q3^3*q7*s45^3 + 
    q14^2*q6*q9*s45^3 + 12*q1*q10^3*q5*s23*s45^3 + 4*q10^3*q2*q5*s34*s45^3 + 
    12*q1*q10^3*q2*s45^4 - 12*q1*q10^3*q5*s45^4 + 10*q1*q10^2*q2*q5*s45^4 - 
    4*q10^3*q2*q5*s45^4 + 2*q14^2*q3^2*q7*s45^4 + 4*q14*q3^3*q7*s45^4 + 
    4*q1*q10^3*q2*q5*s45^5 - 2*q1*q10*s51 - 6*q10^2*s51 + 5*q1*q2*s51 + 
    q14*q2*s51 + 4*q10*q3*s51 - 4*q14*q3*s51 - 4*q2*q3*s51 + 10*q3^2*s51 - 
    2*q3*q6*s51 - 3*q1*q7*s51 - 3*q14*q7*s51 + 6*q3*q7*s51 - 2*q1*q8*s51 + 
    2*q14*q8*s51 + q1*q9*s51 + 8*q10*q9*s51 - 3*q14*q9*s51 - 4*q6*q9*s51 - 
    8*q3^3*s12*s51 - 2*q3^2*q7*s12*s51 - 2*q1*q10^2*s23*s51 + 
    8*q10^2*q3*s23*s51 - 4*q14^2*q3*s23*s51 - 4*q10*q3^2*s23*s51 + 
    4*q14*q3^2*s23*s51 + 8*q3^3*s23*s51 - 10*q3^2*q6*s23*s51 - 
    4*q14^2*q9*s23*s51 - 6*q10*q3*q9*s23*s51 + 6*q14*q3*q9*s23*s51 - 
    4*q1*q10^3*s23^2*s51 + 4*q10^3*q3*s23^2*s51 - 2*q10^2*q3^2*s23^2*s51 + 
    2*q14^2*q3^2*s23^2*s51 - 8*q3^3*q6*s23^2*s51 + 2*q1*q10^2*q9*s23^2*s51 - 
    2*q10^2*q3*q9*s23^2*s51 + 2*q14^2*q3*q9*s23^2*s51 + 2*q10^2*q2*s34*s51 - 
    q14^2*q2*s34*s51 + q14^2*q7*s34*s51 - q1*q2*q7*s34*s51 + 
    q14*q2*q7*s34*s51 - 8*q10*q6*q9*s34*s51 - 2*q1*q10^2*s45*s51 + 
    4*q10^3*s45*s51 + 4*q1*q10*q2*s45*s51 - 2*q10^2*q2*s45*s51 + 
    6*q1*q2*q3*s45*s51 + 4*q3^3*s45*s51 - 2*q1*q10*q6*s45*s51 + 
    2*q1*q3*q6*s45*s51 + 2*q3^2*q6*s45*s51 - 2*q14^2*q7*s45*s51 - 
    2*q1*q3*q7*s45*s51 - 2*q14*q3*q7*s45*s51 + 12*q3^2*q7*s45*s51 + 
    2*q14^2*q8*s45*s51 - 6*q1*q3*q8*s45*s51 + 2*q14*q3*q8*s45*s51 - 
    q1*q6*q8*s45*s51 - q14*q6*q8*s45*s51 + 2*q3*q6*q8*s45*s51 + 
    q14^2*q9*s45*s51 + q1*q6*q9*s45*s51 + q14*q6*q9*s45*s51 - 
    4*q3^3*q7*s12*s45*s51 - 4*q1*q10^3*s23*s45*s51 + 4*q3^3*q6*s23*s45*s51 + 
    12*q10^3*q2*s34*s45*s51 - 4*q1*q10^3*s45^2*s51 + 
    14*q1*q10^2*q2*s45^2*s51 - 12*q10^3*q2*s45^2*s51 + 4*q3^3*q6*s45^2*s51 + 
    8*q14*q3^2*q7*s45^2*s51 + 8*q3^3*q7*s45^2*s51 - q14^2*q6*q8*s45^2*s51 + 
    q14^2*q6*q9*s45^2*s51 + 12*q1*q10^3*q2*s45^3*s51 + 
    4*q14^2*q3^2*q7*s45^3*s51 + 8*q14*q3^3*q7*s45^3*s51 - 2*q1*q10^2*s51^2 - 
    4*q10^3*s51^2 + 2*q10^2*q2*s51^2 - 10*q1*q2*q3*s51^2 + 10*q2*q3^2*s51^2 - 
    4*q3^3*s51^2 + 4*q1*q10*q6*s51^2 + 4*q10^2*q6*s51^2 + 4*q1*q3*q6*s51^2 + 
    2*q3^2*q6*s51^2 + 5*q1*q2*q7*s51^2 + q14*q2*q7*s51^2 + 8*q1*q3*q7*s51^2 + 
    2*q14*q3*q7*s51^2 - 6*q2*q3*q7*s51^2 - 12*q3^2*q7*s51^2 - 
    2*q1*q3*q8*s51^2 - 2*q14*q3*q8*s51^2 - 4*q1*q6*q8*s51^2 + 
    4*q3*q6*q8*s51^2 + 4*q1*q10*q9*s51^2 + 10*q10^2*q9*s51^2 - 
    4*q10*q3*q9*s51^2 + 4*q14*q3*q9*s51^2 - 4*q1*q6*q9*s51^2 - 
    10*q10*q6*q9*s51^2 + 2*q2*q3^2*q7*s12*s51^2 + 4*q3^3*q7*s12*s51^2 + 
    4*q1*q10^3*s23*s51^2 + 4*q3^3*q6*s23*s51^2 - 2*q1*q10^2*q9*s23*s51^2 - 
    8*q10^2*q3*q9*s23*s51^2 + 4*q14^2*q3*q9*s23*s51^2 + 
    4*q10*q3^2*q9*s23*s51^2 - 4*q14*q3^2*q9*s23*s51^2 + 
    4*q1*q10^3*q9*s23^2*s51^2 - 4*q10^3*q3*q9*s23^2*s51^2 + 
    2*q10^2*q3^2*q9*s23^2*s51^2 - 2*q14^2*q3^2*q9*s23^2*s51^2 + 
    4*q10^3*q2*s34*s51^2 - q14^2*q2*q7*s34*s51^2 - 10*q10^2*q6*q9*s34*s51^2 + 
    4*q1*q10^3*s45*s51^2 + 2*q1*q10^2*q2*s45*s51^2 - 4*q10^3*q2*s45*s51^2 - 
    8*q1*q2*q3^2*s45*s51^2 - 4*q1*q10^2*q6*s45*s51^2 - 
    4*q1*q3^2*q6*s45*s51^2 + 4*q3^3*q6*s45*s51^2 + 2*q14^2*q3*q7*s45*s51^2 + 
    4*q1*q3^2*q7*s45*s51^2 + 6*q14*q3^2*q7*s45*s51^2 - 8*q3^3*q7*s45*s51^2 - 
    2*q14^2*q3*q8*s45*s51^2 + 8*q1*q3^2*q8*s45*s51^2 - 
    6*q14*q3^2*q8*s45*s51^2 - 2*q3^2*q6*q8*s45*s51^2 + 
    4*q1*q10^3*q2*s45^2*s51^2 + 2*q14^2*q3^2*q7*s45^2*s51^2 + 
    4*q14*q3^3*q7*s45^2*s51^2 - 2*q14^2*q3^2*q8*s45^2*s51^2 - 
    4*q14*q3^3*q8*s45^2*s51^2 + 4*q3^3*q6*q8*s45^2*s51^2 - 4*q1*q10^3*s51^3 + 
    10*q1*q2*q3^2*s51^3 - 8*q2*q3^3*s51^3 + 6*q1*q10^2*q6*s51^3 + 
    4*q10^3*q6*s51^3 - 6*q1*q3^2*q6*s51^3 - 10*q1*q2*q3*q7*s51^3 - 
    10*q1*q3^2*q7*s51^3 + 12*q2*q3^2*q7*s51^3 + 8*q3^3*q7*s51^3 + 
    6*q1*q3^2*q8*s51^3 + 10*q1*q3*q6*q8*s51^3 - 6*q3^2*q6*q8*s51^3 + 
    6*q1*q10^2*q9*s51^3 + 4*q10^3*q9*s51^3 - 10*q1*q10*q6*q9*s51^3 - 
    10*q10^2*q6*q9*s51^3 - 4*q2*q3^3*q7*s12*s51^3 - 4*q1*q10^3*q9*s23*s51^3 - 
    4*q10^3*q6*q9*s34*s51^3 + 4*q1*q2*q3^3*s45*s51^3 - 
    4*q1*q10^3*q6*s45*s51^3 + 4*q1*q3^3*q6*s45*s51^3 - 
    4*q1*q3^3*q7*s45*s51^3 - 4*q1*q3^3*q8*s45*s51^3 + 
    4*q3^3*q6*q8*s45*s51^3 - 4*q1*q2*q3^3*s51^4 + 4*q1*q10^3*q6*s51^4 + 
    4*q1*q3^3*q6*s51^4 + 10*q1*q2*q3^2*q7*s51^4 + 4*q1*q3^3*q7*s51^4 - 
    8*q2*q3^3*q7*s51^4 - 4*q1*q3^3*q8*s51^4 - 10*q1*q3^2*q6*q8*s51^4 + 
    4*q3^3*q6*q8*s51^4 + 4*q1*q10^3*q9*s51^4 - 10*q1*q10^2*q6*q9*s51^4 - 
    4*q10^3*q6*q9*s51^4 - 4*q1*q2*q3^3*q7*s51^5 + 4*q1*q3^3*q6*q8*s51^5 - 
    4*q1*q10^3*q6*q9*s51^5]*(4*F[1, 1, 1] - 2*ep*F[1, 1, 1]^2 + 
   (2*ep^2*F[1, 1, 1]^3)/3 - 4*F[1, 1, 4] + 2*ep*F[1, 1, 4]^2 - 
   (2*ep^2*F[1, 1, 4]^3)/3 + (7*ep^2*F[1, 1, 1]*tci[1, 1]^2)/3 - 
   (7*ep^2*F[1, 1, 4]*tci[1, 1]^2)/3 + 4*ep*F[1, 1, 1]*tci[1, 2] - 
   2*ep^2*F[1, 1, 1]^2*tci[1, 2] - 4*ep*F[1, 1, 4]*tci[1, 2] + 
   2*ep^2*F[1, 1, 4]^2*tci[1, 2]) + 
 r[-9*q1 - 8*q10 - 90*q17 + 15*q2 + 9*q3 + 11*q4 - 3*q5 + 7*q6 - 19*q7 - 
    41*q8 - 18*q9 + 72*q17^2*s12 - 9*q17*q2*s12 + 26*q3^2*s12 + 
    22*q3*q4*s12 + 26*q4^2*s12 + 9*q17*q5*s12 + 12*q4*q5*s12 + 6*q17*q7*s12 + 
    11*q3*q7*s12 + 12*q17*q8*s12 + q4*q8*s12 - 12*q5*q8*s12 - 34*q3^3*s12^2 - 
    q3^2*q4*s12^2 - q3*q4^2*s12^2 - 34*q4^3*s12^2 - 6*q17^2*q5*s12^2 - 
    q4^2*q5*s12^2 - 6*q17^2*q7*s12^2 - q3^2*q7*s12^2 + 6*q17*q5*q8*s12^2 - 
    78*q17^2*s23 - q10*q3*s23 - 102*q17*q3*s23 + 53*q3^2*s23 + 25*q3*q4*s23 + 
    71*q4^2*s23 + 18*q17*q5*s23 - 9*q3*q5*s23 + 3*q4*q5*s23 + 
    141*q17*q6*s23 - 85*q3*q6*s23 + 6*q17*q9*s23 + 90*q17^2*q3*s12*s23 + 
    60*q17*q3^2*s12*s23 + 19*q3^2*q4*s12*s23 - 59*q3*q4^2*s12*s23 - 
    102*q4^3*s12*s23 + 18*q17^2*q5*s12*s23 - 30*q17*q3*q5*s12*s23 + 
    21*q3*q4*q5*s12*s23 - 90*q4^2*q5*s12*s23 + 18*q17^2*q3^2*s12^2*s23 - 
    36*q17*q3^3*s12^2*s23 + 2*q3^3*q4*s12^2*s23 - 32*q3^2*q4^2*s12^2*s23 + 
    68*q3*q4^3*s12^2*s23 + q3*q4^2*q5*s12^2*s23 + 34*q4^3*q5*s12^2*s23 - 
    72*q17^2*q3*s23^2 + 4*q10*q3^2*s23^2 - 96*q17*q3^2*s23^2 + 
    34*q3^3*s23^2 + 7*q3^2*q4*s23^2 + 12*q1*q4^2*s23^2 - 2*q3*q4^2*s23^2 - 
    68*q4^3*s23^2 + 6*q17*q3*q5*s23^2 - 4*q3^2*q5*s23^2 - 2*q3*q4*q5*s23^2 - 
    10*q4^2*q5*s23^2 + 168*q17^2*q6*s23^2 + 114*q17*q3*q6*s23^2 - 
    146*q3^2*q6*s23^2 - 12*q3*q4*q6*s23^2 + 36*q17^2*q3^2*s12*s23^2 + 
    36*q17*q3^3*s12*s23^2 - 2*q3^3*q4*s12*s23^2 - 10*q3^2*q4^2*s12*s23^2 + 
    34*q3*q4^3*s12*s23^2 + 18*q17^2*q3*q5*s12*s23^2 - 
    6*q17*q3^2*q5*s12*s23^2 + 2*q3^2*q4*q5*s12*s23^2 - 
    16*q3*q4^2*q5*s12*s23^2 + 102*q4^3*q5*s12*s23^2 - 
    18*q17^2*q3^2*q5*s12^2*s23^2 + 14*q3^2*q4^2*q5*s12^2*s23^2 - 
    34*q3*q4^3*q5*s12^2*s23^2 - 18*q17^2*q3^2*s23^3 - 36*q17*q3^3*s23^3 + 
    2*q3^3*q4*s23^3 - 4*q3^2*q4^2*s23^3 + 90*q17^2*q3*q6*s23^3 + 
    120*q17*q3^2*q6*s23^3 - 68*q3^3*q6*s23^3 - 13*q3^2*q4*q6*s23^3 + 
    4*q3*q4^2*q6*s23^3 + 18*q17^2*q3^2*q6*s23^4 + 36*q17*q3^3*q6*s23^4 - 
    2*q3^3*q4*q6*s23^4 + 4*q3^2*q4^2*q6*s23^4 - 10*q1*q2*s34 - 9*q10*q2*s34 - 
    84*q1*q4*s34 + 125*q4^2*s34 + 15*q1*q5*s34 - 96*q4*q5*s34 + 
    78*q1*q8*s34 - 115*q4*q8*s34 + 27*q5*q8*s34 + 4*q6*q9*s34 - 
    19*q7*q9*s34 + 90*q4^2*q5*s12*s34 + 64*q4^2*q8*s12*s34 - 
    12*q4*q5*q8*s12*s34 - 34*q4^3*q5*s12^2*s34 + q4^2*q5*q8*s12^2*s34 + 
    20*q1*q4^2*s23*s34 - 24*q1*q4*q5*s23*s34 + 177*q4^2*q5*s23*s34 - 
    102*q4^3*q5*s12*s23*s34 + 34*q1*q4^3*s23^2*s34 + 
    12*q1*q4^2*q5*s23^2*s34 - 102*q4^3*q5*s23^2*s34 - 150*q1*q4^2*s34^2 + 
    102*q4^3*s34^2 + 84*q1*q4*q5*s34^2 - 177*q4^2*q5*s34^2 + 
    186*q1*q4*q8*s34^2 - 302*q4^2*q8*s34^2 - 40*q1*q5*q8*s34^2 + 
    96*q4*q5*q8*s34^2 + 102*q4^3*q5*s12*s34^2 + 102*q4^3*q8*s12*s34^2 - 
    90*q4^2*q5*q8*s12*s34^2 + 34*q4^3*q5*q8*s12^2*s34^2 + 
    34*q1*q4^3*s23*s34^2 - 88*q1*q4^2*q5*s23*s34^2 + 102*q4^3*q5*s23*s34^2 + 
    34*q1*q4^3*q5*s23^2*s34^2 - 68*q1*q4^3*s34^3 + 88*q1*q4^2*q5*s34^3 - 
    102*q4^3*q5*s34^3 + 238*q1*q4^2*q8*s34^3 - 204*q4^3*q8*s34^3 - 
    84*q1*q4*q5*q8*s34^3 + 177*q4^2*q5*q8*s34^3 - 102*q4^3*q5*q8*s12*s34^3 - 
    34*q1*q4^3*q5*s23*s34^3 + 34*q1*q4^3*q5*s34^4 + 102*q1*q4^3*q8*s34^4 - 
    88*q1*q4^2*q5*q8*s34^4 + 102*q4^3*q5*q8*s34^4 - 34*q1*q4^3*q5*q8*s34^5 + 
    6*q17^2*s45 - 25*q1*q2*s45 + 9*q17*q2*s45 - 9*q10*q5*s45 - 9*q17*q5*s45 - 
    3*q2*q5*s45 - 60*q17*q6*s45 + 19*q3*q6*s45 - 10*q3*q7*s45 + 
    28*q1*q8*s45 + 6*q17*q8*s45 - 18*q17*q9*s45 + 4*q6*q9*s45 - 
    10*q7*q9*s45 + 6*q17^2*q2*s12*s45 - 6*q17^2*q5*s12*s45 - 
    6*q17^2*q7*s12*s45 + 26*q3^2*q7*s12*s45 - 6*q17^2*q8*s12*s45 + 
    12*q17*q5*q8*s12*s45 - 34*q3^3*q7*s12^2*s45 - 6*q17^2*q5*q8*s12^2*s45 - 
    9*q10*q3*q5*s23*s45 - 138*q17^2*q6*s23*s45 + 53*q3^2*q6*s23*s45 - 
    18*q17^2*q9*s23*s45 - 4*q10*q3^2*q5*s23^2*s45 + 34*q3^3*q6*s23^2*s45 + 
    7*q1*q2*q5*s34*s45 - 4*q10*q2*q5*s34*s45 - 10*q1*q5*q8*s34*s45 + 
    3*q17*q2*q5*s45^2 + 42*q17^2*q6*s45^2 + 6*q17^2*q7*s45^2 + 
    36*q17^2*q9*s45^2 + 3*q17*q6*q9*s45^2 + 6*q17*q7*q9*s45^2 - 
    6*q17^2*q7*q9*s45^3 - 78*q17^2*s51 + 40*q1*q2*s51 + 18*q17*q2*s51 + 
    102*q17*q3*s51 - 93*q2*q3*s51 + 71*q3^2*s51 + 30*q1*q4*s51 - 
    9*q2*q4*s51 - 77*q3*q4*s51 + 53*q4^2*s51 - 12*q17*q6*s51 - q4*q6*s51 - 
    6*q17*q7*s51 + 27*q2*q7*s51 + 67*q3*q7*s51 - 27*q4*q7*s51 - 
    56*q1*q8*s51 + 27*q3*q8*s51 + 29*q4*q8*s51 - 3*q1*q9*s51 - 4*q10*q9*s51 + 
    9*q17*q9*s51 - 115*q4*q9*s51 - 40*q7*q9*s51 + 18*q17^2*q2*s12*s51 - 
    90*q17^2*q3*s12*s51 + 30*q17*q2*q3*s12*s51 - 30*q17*q3^2*s12*s51 - 
    102*q3^3*s12*s51 - 9*q2*q3*q4*s12*s51 - 29*q3^2*q4*s12*s51 + 
    79*q3*q4^2*s12*s51 - 12*q17*q2*q7*s12*s51 - 12*q2*q3*q7*s12*s51 - 
    90*q3^2*q7*s12*s51 + 18*q17^2*q3^2*s12^2*s51 + 72*q17*q3^3*s12^2*s51 + 
    q2*q3^2*q4*s12^2*s51 - 4*q3^3*q4*s12^2*s51 + 22*q3^2*q4^2*s12^2*s51 - 
    34*q3*q4^3*s12^2*s51 + 6*q17^2*q2*q7*s12^2*s51 + q2*q3^2*q7*s12^2*s51 + 
    34*q3^3*q7*s12^2*s51 + 120*q17*q3^2*s23*s51 + 34*q3^3*s23*s51 - 
    29*q3^2*q4*s23*s51 + 20*q1*q4^2*s23*s51 + 91*q3*q4^2*s23*s51 + 
    34*q4^3*s23*s51 - 90*q17^2*q6*s23*s51 - 42*q17*q3*q6*s23*s51 + 
    20*q3^2*q6*s23*s51 + q3*q4*q6*s23*s51 - 90*q17^2*q9*s23*s51 + 
    q10*q3*q9*s23*s51 + 42*q17*q3*q9*s23*s51 - 41*q3*q4*q9*s23*s51 - 
    72*q17^2*q3^2*s12*s23*s51 - 72*q17*q3^3*s12*s23*s51 + 
    4*q3^3*q4*s12*s23*s51 + 20*q3^2*q4^2*s12*s23*s51 - 
    68*q3*q4^3*s12*s23*s51 + 18*q17^2*q3^2*s23^2*s51 + 
    72*q17*q3^3*s23^2*s51 - 4*q3^3*q4*s23^2*s51 + 22*q3^2*q4^2*s23^2*s51 + 
    34*q1*q4^3*s23^2*s51 - 34*q3*q4^3*s23^2*s51 - 108*q17^2*q3*q6*s23^2*s51 - 
    132*q17*q3^2*q6*s23^2*s51 + 34*q3^3*q6*s23^2*s51 + 
    13*q3^2*q4*q6*s23^2*s51 - 18*q17^2*q3*q9*s23^2*s51 - 
    4*q10*q3^2*q9*s23^2*s51 - 6*q17*q3^2*q9*s23^2*s51 + 
    2*q3^2*q4*q9*s23^2*s51 - 12*q1*q4^2*q9*s23^2*s51 + 
    12*q3*q4^2*q9*s23^2*s51 - 36*q17^2*q3^2*q6*s23^3*s51 - 
    72*q17*q3^3*q6*s23^3*s51 + 4*q3^3*q4*q6*s23^3*s51 - 
    8*q3^2*q4^2*q6*s23^3*s51 - 9*q10*q2*q4*s34*s51 + 54*q1*q4^2*s34*s51 - 
    q10*q4*q6*s34*s51 - 10*q1*q2*q7*s34*s51 + 10*q1*q4*q7*s34*s51 - 
    130*q1*q4*q8*s34*s51 + 125*q4^2*q8*s34*s51 + 4*q10*q6*q9*s34*s51 - 
    72*q4*q7*q9*s34*s51 + 34*q1*q4^3*s23*s34*s51 + 34*q1*q4^3*s34^2*s51 - 
    212*q1*q4^2*q8*s34^2*s51 + 102*q4^3*q8*s34^2*s51 - 
    102*q1*q4^3*q8*s34^3*s51 + 60*q1*q2*q3*s45*s51 + 12*q17^2*q6*s45*s51 + 
    10*q1*q3*q6*s45*s51 + 19*q3^2*q6*s45*s51 + 6*q17^2*q7*s45*s51 - 
    10*q1*q3*q7*s45*s51 + 52*q3^2*q7*s45*s51 + 6*q17^2*q8*s45*s51 - 
    60*q1*q3*q8*s45*s51 + 132*q17^2*q9*s45*s51 + 7*q1*q6*q9*s45*s51 - 
    10*q1*q7*q9*s45*s51 + 12*q17*q7*q9*s45*s51 - 102*q3^3*q7*s12*s45*s51 + 
    34*q3^3*q6*s23*s45*s51 - 12*q17^2*q7*q9*s45^2*s51 + 72*q17^2*q3*s51^2 - 
    84*q1*q2*q3*s51^2 - 6*q17*q2*q3*s51^2 - 24*q17*q3^2*s51^2 + 
    167*q2*q3^2*s51^2 - 68*q3^3*s51^2 + 4*q2*q3*q4*s51^2 + 22*q3^2*q4*s51^2 + 
    54*q1*q4^2*s51^2 - 4*q2*q4^2*s51^2 - 89*q3*q4^2*s51^2 + 34*q4^3*s51^2 + 
    24*q1*q3*q6*s51^2 + 12*q3^2*q6*s51^2 + 4*q4^2*q6*s51^2 + 
    40*q1*q2*q7*s51^2 + 56*q1*q3*q7*s51^2 - 96*q2*q3*q7*s51^2 - 
    177*q3^2*q7*s51^2 + 56*q1*q4*q7*s51^2 + 4*q1*q3*q8*s51^2 + 
    28*q1*q4*q8*s51^2 - 24*q1*q6*q8*s51^2 + 24*q3*q6*q8*s51^2 + 
    168*q17^2*q9*s51^2 - 114*q17*q3*q9*s51^2 - 30*q1*q4*q9*s51^2 + 
    102*q3*q4*q9*s51^2 - 200*q4^2*q9*s51^2 - 40*q1*q7*q9*s51^2 + 
    6*q17*q7*q9*s51^2 - 84*q4*q7*q9*s51^2 - 18*q17^2*q2*q3*s12*s51^2 + 
    36*q17^2*q3^2*s12*s51^2 - 24*q17*q2*q3^2*s12*s51^2 + 
    36*q17*q3^3*s12*s51^2 + 8*q2*q3^2*q4*s12*s51^2 - 2*q3^3*q4*s12*s51^2 - 
    4*q2*q3*q4^2*s12*s51^2 - 10*q3^2*q4^2*s12*s51^2 + 34*q3*q4^3*s12*s51^2 + 
    90*q2*q3^2*q7*s12*s51^2 + 102*q3^3*q7*s12*s51^2 - 
    18*q17^2*q2*q3^2*s12^2*s51^2 - 36*q17*q2*q3^3*s12^2*s51^2 + 
    2*q2*q3^3*q4*s12^2*s51^2 - 4*q2*q3^2*q4^2*s12^2*s51^2 - 
    34*q2*q3^3*q7*s12^2*s51^2 + 18*q17^2*q3^2*s23*s51^2 - 
    36*q17*q3^3*s23*s51^2 + 2*q3^3*q4*s23*s51^2 - 32*q3^2*q4^2*s23*s51^2 + 
    34*q1*q4^3*s23*s51^2 + 68*q3*q4^3*s23*s51^2 + 18*q17^2*q3*q6*s23*s51^2 + 
    12*q17*q3^2*q6*s23*s51^2 + 34*q3^3*q6*s23*s51^2 - 
    4*q3*q4^2*q6*s23*s51^2 + 108*q17^2*q3*q9*s23*s51^2 - 
    24*q17*q3^2*q9*s23*s51^2 + 24*q3^2*q4*q9*s23*s51^2 - 
    20*q1*q4^2*q9*s23*s51^2 - 119*q3*q4^2*q9*s23*s51^2 + 
    18*q17^2*q3^2*q6*s23^2*s51^2 + 36*q17*q3^3*q6*s23^2*s51^2 - 
    2*q3^3*q4*q6*s23^2*s51^2 + 4*q3^2*q4^2*q6*s23^2*s51^2 + 
    18*q17^2*q3^2*q9*s23^2*s51^2 - 14*q3^2*q4^2*q9*s23^2*s51^2 - 
    34*q1*q4^3*q9*s23^2*s51^2 + 34*q3*q4^3*q9*s23^2*s51^2 - 
    4*q10*q2*q4^2*s34*s51^2 + 34*q1*q4^3*s34*s51^2 + 
    4*q10*q4^2*q6*s34*s51^2 + 26*q1*q4^2*q7*s34*s51^2 + 
    62*q1*q4^2*q8*s34*s51^2 - 87*q4^2*q7*q9*s34*s51^2 + 
    34*q1*q4^3*q8*s34^2*s51^2 - 76*q1*q2*q3^2*s45*s51^2 - 
    26*q1*q3^2*q6*s45*s51^2 + 34*q3^3*q6*s45*s51^2 + 
    26*q1*q3^2*q7*s45*s51^2 - 102*q3^3*q7*s45*s51^2 + 
    76*q1*q3^2*q8*s45*s51^2 - 6*q17^2*q6*q8*s45*s51^2 - 
    15*q3^2*q6*q8*s45*s51^2 - 6*q17^2*q7*q9*s45*s51^2 - 18*q17^2*q3^2*s51^3 + 
    88*q1*q2*q3^2*s51^3 - 102*q2*q3^3*s51^3 + 14*q3^2*q4^2*s51^3 + 
    34*q1*q4^3*s51^3 - 34*q3*q4^3*s51^3 - 48*q1*q3^2*q6*s51^3 - 
    84*q1*q2*q3*q7*s51^3 - 88*q1*q3^2*q7*s51^3 + 177*q2*q3^2*q7*s51^3 + 
    102*q3^3*q7*s51^3 + 88*q1*q4^2*q7*s51^3 + 48*q1*q3^2*q8*s51^3 + 
    72*q1*q3*q6*q8*s51^3 - 48*q3^2*q6*q8*s51^3 - 90*q17^2*q3*q9*s51^3 + 
    30*q17*q3^2*q9*s51^3 - 26*q3^2*q4*q9*s51^3 - 54*q1*q4^2*q9*s51^3 + 
    107*q3*q4^2*q9*s51^3 - 102*q4^3*q9*s51^3 - 84*q1*q4*q7*q9*s51^3 - 
    88*q4^2*q7*q9*s51^3 - 102*q2*q3^3*q7*s12*s51^3 - 
    36*q17^2*q3^2*q9*s23*s51^3 + 28*q3^2*q4^2*q9*s23*s51^3 - 
    34*q1*q4^3*q9*s23*s51^3 - 68*q3*q4^3*q9*s23*s51^3 + 
    34*q1*q4^3*q7*s34*s51^3 - 34*q4^3*q7*q9*s34*s51^3 + 
    34*q1*q2*q3^3*s45*s51^3 + 34*q1*q3^3*q6*s45*s51^3 - 
    34*q1*q3^3*q7*s45*s51^3 - 34*q1*q3^3*q8*s45*s51^3 + 
    34*q3^3*q6*q8*s45*s51^3 - 34*q1*q2*q3^3*s51^4 + 34*q1*q3^3*q6*s51^4 + 
    88*q1*q2*q3^2*q7*s51^4 + 34*q1*q3^3*q7*s51^4 - 102*q2*q3^3*q7*s51^4 + 
    34*q1*q4^3*q7*s51^4 - 34*q1*q3^3*q8*s51^4 - 82*q1*q3^2*q6*q8*s51^4 + 
    34*q3^3*q6*q8*s51^4 + 18*q17^2*q3^2*q9*s51^4 - 14*q3^2*q4^2*q9*s51^4 - 
    34*q1*q4^3*q9*s51^4 + 34*q3*q4^3*q9*s51^4 - 88*q1*q4^2*q7*q9*s51^4 - 
    34*q4^3*q7*q9*s51^4 - 34*q1*q2*q3^3*q7*s51^5 + 34*q1*q3^3*q6*q8*s51^5 - 
    34*q1*q4^3*q7*q9*s51^5]*((-4*ep*F[1, 1, 1])/3 + (2*ep^2*F[1, 1, 1]^2)/3 + 
   (4*ep*F[1, 1, 8])/3 - (2*ep^2*F[1, 1, 8]^2)/3 - 
   (4*ep^2*F[1, 1, 1]*tci[1, 2])/3 + (4*ep^2*F[1, 1, 8]*tci[1, 2])/3) + 
 r[-q1 - 8*q17 + 2*q2 - q5 + q6 - q7 - 4*q8 - 2*q9 + 6*q17^2*s12 - 
    q17*q2*s12 + 4*q3^2*s12 + 2*q3*q4*s12 + 4*q4^2*s12 + q17*q5*s12 + 
    2*q4*q5*s12 + 2*q3*q7*s12 + 2*q17*q8*s12 - q5*q8*s12 - 4*q3^3*s12^2 - 
    4*q4^3*s12^2 - q17^2*q5*s12^2 - q17^2*q7*s12^2 + q17*q5*q8*s12^2 - 
    9*q17^2*s23 - 12*q17*q3*s23 + 6*q3^2*s23 + 2*q3*q4*s23 + 10*q4^2*s23 + 
    2*q4*q5*s23 + 16*q17*q6*s23 - 10*q3*q6*s23 + 10*q17^2*q3*s12*s23 + 
    6*q17*q3^2*s12*s23 + 4*q3^2*q4*s12*s23 - 8*q3*q4^2*s12*s23 - 
    12*q4^3*s12*s23 + 2*q17^2*q5*s12*s23 - 2*q17*q3*q5*s12*s23 + 
    2*q3*q4*q5*s12*s23 - 10*q4^2*q5*s12*s23 + 2*q17^2*q3^2*s12^2*s23 - 
    4*q17*q3^3*s12^2*s23 - 4*q3^2*q4^2*s12^2*s23 + 8*q3*q4^3*s12^2*s23 + 
    4*q4^3*q5*s12^2*s23 - 8*q17^2*q3*s23^2 - 12*q17*q3^2*s23^2 + 
    4*q3^3*s23^2 + 2*q1*q4^2*s23^2 - 8*q4^3*s23^2 - 2*q4^2*q5*s23^2 + 
    19*q17^2*q6*s23^2 + 14*q17*q3*q6*s23^2 - 18*q3^2*q6*s23^2 + 
    4*q17^2*q3^2*s12*s23^2 + 4*q17*q3^3*s12*s23^2 - 2*q3^2*q4^2*s12*s23^2 + 
    4*q3*q4^3*s12*s23^2 + 2*q17^2*q3*q5*s12*s23^2 - 2*q3*q4^2*q5*s12*s23^2 + 
    12*q4^3*q5*s12*s23^2 - 2*q17^2*q3^2*q5*s12^2*s23^2 + 
    2*q3^2*q4^2*q5*s12^2*s23^2 - 4*q3*q4^3*q5*s12^2*s23^2 - 
    2*q17^2*q3^2*s23^3 - 4*q17*q3^3*s23^3 + 10*q17^2*q3*q6*s23^3 + 
    14*q17*q3^2*q6*s23^3 - 8*q3^3*q6*s23^3 + 2*q17^2*q3^2*q6*s23^4 + 
    4*q17*q3^3*q6*s23^4 - q1*q2*s34 - 8*q1*q4*s34 + 12*q4^2*s34 + 
    3*q1*q5*s34 - 12*q4*q5*s34 + 8*q1*q8*s34 - 12*q4*q8*s34 + 3*q5*q8*s34 - 
    2*q7*q9*s34 + 10*q4^2*q5*s12*s34 + 6*q4^2*q8*s12*s34 - 
    2*q4*q5*q8*s12*s34 - 4*q4^3*q5*s12^2*s34 + 2*q1*q4^2*s23*s34 - 
    4*q1*q4*q5*s23*s34 + 20*q4^2*q5*s23*s34 - 12*q4^3*q5*s12*s23*s34 + 
    4*q1*q4^3*s23^2*s34 + 2*q1*q4^2*q5*s23^2*s34 - 12*q4^3*q5*s23^2*s34 - 
    16*q1*q4^2*s34^2 + 12*q4^3*s34^2 + 10*q1*q4*q5*s34^2 - 20*q4^2*q5*s34^2 + 
    20*q1*q4*q8*s34^2 - 32*q4^2*q8*s34^2 - 5*q1*q5*q8*s34^2 + 
    12*q4*q5*q8*s34^2 + 12*q4^3*q5*s12*s34^2 + 12*q4^3*q8*s12*s34^2 - 
    10*q4^2*q5*q8*s12*s34^2 + 4*q4^3*q5*q8*s12^2*s34^2 + 
    4*q1*q4^3*s23*s34^2 - 10*q1*q4^2*q5*s23*s34^2 + 12*q4^3*q5*s23*s34^2 + 
    4*q1*q4^3*q5*s23^2*s34^2 - 8*q1*q4^3*s34^3 + 10*q1*q4^2*q5*s34^3 - 
    12*q4^3*q5*s34^3 + 26*q1*q4^2*q8*s34^3 - 24*q4^3*q8*s34^3 - 
    10*q1*q4*q5*q8*s34^3 + 20*q4^2*q5*q8*s34^3 - 12*q4^3*q5*q8*s12*s34^3 - 
    4*q1*q4^3*q5*s23*s34^3 + 4*q1*q4^3*q5*s34^4 + 12*q1*q4^3*q8*s34^4 - 
    10*q1*q4^2*q5*q8*s34^4 + 12*q4^3*q5*q8*s34^4 - 4*q1*q4^3*q5*q8*s34^5 + 
    q17^2*s45 - 2*q1*q2*s45 - 6*q17*q6*s45 + 2*q3*q6*s45 - q17*q7*s45 - 
    2*q3*q7*s45 + 3*q1*q8*s45 - 2*q17*q9*s45 - 2*q7*q9*s45 + 
    q17^2*q2*s12*s45 - q17^2*q5*s12*s45 - q17^2*q7*s12*s45 + 
    4*q3^2*q7*s12*s45 - q17^2*q8*s12*s45 + q17*q5*q8*s12*s45 - 
    4*q3^3*q7*s12^2*s45 - q17^2*q5*q8*s12^2*s45 - 16*q17^2*q6*s23*s45 + 
    6*q3^2*q6*s23*s45 - 2*q17^2*q9*s23*s45 + 4*q3^3*q6*s23^2*s45 - 
    q1*q5*q8*s34*s45 + 5*q17^2*q6*s45^2 + q17^2*q7*s45^2 + 4*q17^2*q9*s45^2 + 
    2*q17*q7*q9*s45^2 - q17^2*q7*q9*s45^3 - 9*q17^2*s51 + 5*q1*q2*s51 + 
    12*q17*q3*s51 - 10*q2*q3*s51 + 10*q3^2*s51 + 4*q1*q4*s51 - 10*q3*q4*s51 + 
    6*q4^2*s51 - 2*q17*q6*s51 - q17*q7*s51 + 3*q2*q7*s51 + 10*q3*q7*s51 - 
    2*q4*q7*s51 - 4*q1*q8*s51 + 2*q3*q8*s51 + 2*q4*q8*s51 - q1*q9*s51 + 
    q17*q9*s51 - 14*q4*q9*s51 - 6*q7*q9*s51 + 2*q17^2*q2*s12*s51 - 
    10*q17^2*q3*s12*s51 + 2*q17*q2*q3*s12*s51 - 4*q17*q3^2*s12*s51 - 
    12*q3^3*s12*s51 - 4*q3^2*q4*s12*s51 + 10*q3*q4^2*s12*s51 - 
    q17*q2*q7*s12*s51 - 2*q2*q3*q7*s12*s51 - 10*q3^2*q7*s12*s51 + 
    2*q17^2*q3^2*s12^2*s51 + 8*q17*q3^3*s12^2*s51 + 2*q3^2*q4^2*s12^2*s51 - 
    4*q3*q4^3*s12^2*s51 + q17^2*q2*q7*s12^2*s51 + 4*q3^3*q7*s12^2*s51 + 
    16*q17*q3^2*s23*s51 + 4*q3^3*s23*s51 - 4*q3^2*q4*s23*s51 + 
    2*q1*q4^2*s23*s51 + 12*q3*q4^2*s23*s51 + 4*q4^3*s23*s51 - 
    10*q17^2*q6*s23*s51 - 6*q17*q3*q6*s23*s51 + 2*q3^2*q6*s23*s51 - 
    10*q17^2*q9*s23*s51 + 6*q17*q3*q9*s23*s51 - 6*q3*q4*q9*s23*s51 - 
    8*q17^2*q3^2*s12*s23*s51 - 8*q17*q3^3*s12*s23*s51 + 
    4*q3^2*q4^2*s12*s23*s51 - 8*q3*q4^3*s12*s23*s51 + 
    2*q17^2*q3^2*s23^2*s51 + 8*q17*q3^3*s23^2*s51 + 2*q3^2*q4^2*s23^2*s51 + 
    4*q1*q4^3*s23^2*s51 - 4*q3*q4^3*s23^2*s51 - 12*q17^2*q3*q6*s23^2*s51 - 
    16*q17*q3^2*q6*s23^2*s51 + 4*q3^3*q6*s23^2*s51 - 
    2*q17^2*q3*q9*s23^2*s51 - 2*q1*q4^2*q9*s23^2*s51 + 
    2*q3*q4^2*q9*s23^2*s51 - 4*q17^2*q3^2*q6*s23^3*s51 - 
    8*q17*q3^3*q6*s23^3*s51 + 6*q1*q4^2*s34*s51 - q1*q2*q7*s34*s51 + 
    2*q1*q4*q7*s34*s51 - 12*q1*q4*q8*s34*s51 + 12*q4^2*q8*s34*s51 - 
    8*q4*q7*q9*s34*s51 + 4*q1*q4^3*s23*s34*s51 + 4*q1*q4^3*s34^2*s51 - 
    22*q1*q4^2*q8*s34^2*s51 + 12*q4^3*q8*s34^2*s51 - 
    12*q1*q4^3*q8*s34^3*s51 + 6*q1*q2*q3*s45*s51 + q17^2*q6*s45*s51 + 
    2*q1*q3*q6*s45*s51 + 2*q3^2*q6*s45*s51 + q17^2*q7*s45*s51 - 
    2*q1*q3*q7*s45*s51 + 8*q3^2*q7*s45*s51 + q17^2*q8*s45*s51 - 
    6*q1*q3*q8*s45*s51 - q1*q6*q8*s45*s51 + q17*q6*q8*s45*s51 + 
    15*q17^2*q9*s45*s51 - q1*q7*q9*s45*s51 + 3*q17*q7*q9*s45*s51 - 
    12*q3^3*q7*s12*s45*s51 + 4*q3^3*q6*s23*s45*s51 - 
    2*q17^2*q7*q9*s45^2*s51 + 8*q17^2*q3*s51^2 - 10*q1*q2*q3*s51^2 - 
    4*q17*q3^2*s51^2 + 18*q2*q3^2*s51^2 - 8*q3^3*s51^2 + 4*q3^2*q4*s51^2 + 
    6*q1*q4^2*s51^2 - 12*q3*q4^2*s51^2 + 4*q4^3*s51^2 + 4*q1*q3*q6*s51^2 + 
    2*q3^2*q6*s51^2 + 5*q1*q2*q7*s51^2 + 8*q1*q3*q7*s51^2 - 
    12*q2*q3*q7*s51^2 - 20*q3^2*q7*s51^2 + 8*q1*q4*q7*s51^2 - 
    2*q1*q3*q8*s51^2 + 2*q1*q4*q8*s51^2 - 4*q1*q6*q8*s51^2 + 
    4*q3*q6*q8*s51^2 + 19*q17^2*q9*s51^2 - 14*q17*q3*q9*s51^2 - 
    4*q1*q4*q9*s51^2 + 14*q3*q4*q9*s51^2 - 24*q4^2*q9*s51^2 - 
    5*q1*q7*q9*s51^2 + q17*q7*q9*s51^2 - 10*q4*q7*q9*s51^2 - 
    2*q17^2*q2*q3*s12*s51^2 + 4*q17^2*q3^2*s12*s51^2 - 
    2*q17*q2*q3^2*s12*s51^2 + 4*q17*q3^3*s12*s51^2 - 2*q3^2*q4^2*s12*s51^2 + 
    4*q3*q4^3*s12*s51^2 + 10*q2*q3^2*q7*s12*s51^2 + 12*q3^3*q7*s12*s51^2 - 
    2*q17^2*q2*q3^2*s12^2*s51^2 - 4*q17*q2*q3^3*s12^2*s51^2 - 
    4*q2*q3^3*q7*s12^2*s51^2 + 2*q17^2*q3^2*s23*s51^2 - 
    4*q17*q3^3*s23*s51^2 - 4*q3^2*q4^2*s23*s51^2 + 4*q1*q4^3*s23*s51^2 + 
    8*q3*q4^3*s23*s51^2 + 2*q17^2*q3*q6*s23*s51^2 + 2*q17*q3^2*q6*s23*s51^2 + 
    4*q3^3*q6*s23*s51^2 + 12*q17^2*q3*q9*s23*s51^2 - 
    4*q17*q3^2*q9*s23*s51^2 + 4*q3^2*q4*q9*s23*s51^2 - 
    2*q1*q4^2*q9*s23*s51^2 - 16*q3*q4^2*q9*s23*s51^2 + 
    2*q17^2*q3^2*q6*s23^2*s51^2 + 4*q17*q3^3*q6*s23^2*s51^2 + 
    2*q17^2*q3^2*q9*s23^2*s51^2 - 2*q3^2*q4^2*q9*s23^2*s51^2 - 
    4*q1*q4^3*q9*s23^2*s51^2 + 4*q3*q4^3*q9*s23^2*s51^2 + 
    4*q1*q4^3*s34*s51^2 + 4*q1*q4^2*q7*s34*s51^2 + 6*q1*q4^2*q8*s34*s51^2 - 
    10*q4^2*q7*q9*s34*s51^2 + 4*q1*q4^3*q8*s34^2*s51^2 - 
    8*q1*q2*q3^2*s45*s51^2 - 4*q1*q3^2*q6*s45*s51^2 + 4*q3^3*q6*s45*s51^2 + 
    4*q1*q3^2*q7*s45*s51^2 - 12*q3^3*q7*s45*s51^2 + 8*q1*q3^2*q8*s45*s51^2 - 
    q17^2*q6*q8*s45*s51^2 - 2*q3^2*q6*q8*s45*s51^2 - q17^2*q7*q9*s45*s51^2 - 
    2*q17^2*q3^2*s51^3 + 10*q1*q2*q3^2*s51^3 - 12*q2*q3^3*s51^3 + 
    2*q3^2*q4^2*s51^3 + 4*q1*q4^3*s51^3 - 4*q3*q4^3*s51^3 - 
    6*q1*q3^2*q6*s51^3 - 10*q1*q2*q3*q7*s51^3 - 10*q1*q3^2*q7*s51^3 + 
    20*q2*q3^2*q7*s51^3 + 12*q3^3*q7*s51^3 + 10*q1*q4^2*q7*s51^3 + 
    6*q1*q3^2*q8*s51^3 + 10*q1*q3*q6*q8*s51^3 - 6*q3^2*q6*q8*s51^3 - 
    10*q17^2*q3*q9*s51^3 + 4*q17*q3^2*q9*s51^3 - 4*q3^2*q4*q9*s51^3 - 
    6*q1*q4^2*q9*s51^3 + 14*q3*q4^2*q9*s51^3 - 12*q4^3*q9*s51^3 - 
    10*q1*q4*q7*q9*s51^3 - 10*q4^2*q7*q9*s51^3 - 12*q2*q3^3*q7*s12*s51^3 - 
    4*q17^2*q3^2*q9*s23*s51^3 + 4*q3^2*q4^2*q9*s23*s51^3 - 
    4*q1*q4^3*q9*s23*s51^3 - 8*q3*q4^3*q9*s23*s51^3 + 
    4*q1*q4^3*q7*s34*s51^3 - 4*q4^3*q7*q9*s34*s51^3 + 
    4*q1*q2*q3^3*s45*s51^3 + 4*q1*q3^3*q6*s45*s51^3 - 
    4*q1*q3^3*q7*s45*s51^3 - 4*q1*q3^3*q8*s45*s51^3 + 
    4*q3^3*q6*q8*s45*s51^3 - 4*q1*q2*q3^3*s51^4 + 4*q1*q3^3*q6*s51^4 + 
    10*q1*q2*q3^2*q7*s51^4 + 4*q1*q3^3*q7*s51^4 - 12*q2*q3^3*q7*s51^4 + 
    4*q1*q4^3*q7*s51^4 - 4*q1*q3^3*q8*s51^4 - 10*q1*q3^2*q6*q8*s51^4 + 
    4*q3^3*q6*q8*s51^4 + 2*q17^2*q3^2*q9*s51^4 - 2*q3^2*q4^2*q9*s51^4 - 
    4*q1*q4^3*q9*s51^4 + 4*q3*q4^3*q9*s51^4 - 10*q1*q4^2*q7*q9*s51^4 - 
    4*q4^3*q7*q9*s51^4 - 4*q1*q2*q3^3*q7*s51^5 + 4*q1*q3^3*q6*q8*s51^5 - 
    4*q1*q4^3*q7*q9*s51^5]*(-4*F[1, 1, 1] + 2*ep*F[1, 1, 1]^2 - 
   (2*ep^2*F[1, 1, 1]^3)/3 + 4*F[1, 1, 8] - 2*ep*F[1, 1, 8]^2 + 
   (2*ep^2*F[1, 1, 8]^3)/3 - (7*ep^2*F[1, 1, 1]*tci[1, 1]^2)/3 + 
   (7*ep^2*F[1, 1, 8]*tci[1, 1]^2)/3 - 4*ep*F[1, 1, 1]*tci[1, 2] + 
   2*ep^2*F[1, 1, 1]^2*tci[1, 2] + 4*ep*F[1, 1, 8]*tci[1, 2] - 
   2*ep^2*F[1, 1, 8]^2*tci[1, 2]) + 
 r[40*q1 - 34*q10 - 9*q2 - 6*q3 + 60*q4 - 6*q5 + 18*q6 + 21*q7 - 6*q8 - 
    6*q2*q4*s12 - 6*q3*q4*s12 - 49*q4^2*s12 + 12*q4*q5*s12 - 18*q2*q7*s12 + 
    5*q4*q7*s12 - 3*q4*q8*s12 + 8*q2*q3*q4*s12^2 + 2*q3*q4^2*s12^2 + 
    18*q4^3*s12^2 - 3*q4^2*q5*s12^2 + 8*q2*q3*q7*s12^2 - 8*q1*q10*s23 - 
    8*q1*q4*s23 + 12*q3*q4*s23 - 46*q4^2*s23 - 24*q1*q5*s23 + 18*q10*q5*s23 + 
    6*q4*q5*s23 + 18*q3*q6*s23 - 16*q4*q6*s23 + 2*q10*q9*s23 - 10*q4*q9*s23 + 
    6*q3*q4^2*s12*s23 + 118*q4^3*s12*s23 + 18*q4^2*q5*s12*s23 + 
    8*q3*q4^3*s12^2*s23 - 88*q4^4*s12^2*s23 - 18*q4^3*q5*s12^2*s23 + 
    4*q1*q4^2*s23^2 - 14*q3*q4^2*s23^2 + 36*q4^3*s23^2 + 8*q1*q10*q5*s23^2 + 
    8*q1*q4*q5*s23^2 - 4*q4^2*q5*s23^2 - 26*q3*q4*q6*s23^2 + 
    24*q4^2*q6*s23^2 - 8*q1*q10*q9*s23^2 - 8*q1*q4*q9*s23^2 - 
    8*q3*q4^3*s12*s23^2 - 44*q4^4*s12*s23^2 - 28*q4^3*q5*s12*s23^2 + 
    44*q4^4*q5*s12^2*s23^2 + 8*q3*q4^3*s23^3 + 22*q3*q4^2*q6*s23^3 - 
    8*q4^3*q6*s23^3 - 8*q3*q4^3*q6*s23^4 + 15*q1*q2*s34 - 6*q10*q2*s34 + 
    80*q1*q4*s34 + 24*q10*q4*s34 + 18*q2*q4*s34 - 90*q4^2*s34 + 
    18*q10*q5*s34 + 6*q2*q5*s34 + 18*q4*q5*s34 - 8*q4*q6*s34 + 18*q2*q7*s34 + 
    17*q4*q7*s34 - 24*q1*q8*s34 + 60*q4*q8*s34 + 9*q5*q8*s34 - 8*q10*q9*s34 + 
    16*q4*q9*s34 + 18*q7*q9*s34 - 28*q4^3*s12*s34 - 45*q4^2*q5*s12*s34 - 
    27*q4^2*q8*s12*s34 - 9*q4*q5*q8*s12*s34 + 44*q4^4*s12^2*s34 + 
    18*q4^3*q5*s12^2*s34 + 3*q4^2*q5*q8*s12^2*s34 - 16*q1*q4^2*s23*s34 - 
    82*q4^3*s23*s34 - 90*q4^2*q5*s23*s34 + 132*q4^4*s12*s23*s34 + 
    168*q4^3*q5*s12*s23*s34 - 44*q4^4*q5*s12^2*s23*s34 - 
    28*q1*q4^3*s23^2*s34 + 88*q4^4*s23^2*s34 + 4*q1*q4^2*q5*s23^2*s34 + 
    56*q4^3*q5*s23^2*s34 - 132*q4^4*q5*s12*s23^2*s34 + 18*q10*q2*q4*s34^2 + 
    208*q1*q4^2*s34^2 - 226*q4^3*s34^2 - 8*q1*q2*q5*s34^2 + 
    8*q10*q2*q5*s34^2 - 48*q1*q4*q5*s34^2 + 192*q4^2*q5*s34^2 - 
    8*q10*q4*q6*s34^2 - 8*q1*q2*q7*s34^2 + 8*q1*q4*q7*s34^2 - 
    164*q1*q4*q8*s34^2 + 298*q4^2*q8*s34^2 + 9*q1*q5*q8*s34^2 - 
    36*q4*q5*q8*s34^2 + 8*q10*q6*q9*s34^2 + 23*q4*q7*q9*s34^2 - 
    168*q4^3*q5*s12*s34^2 - 140*q4^3*q8*s12*s34^2 + 45*q4^2*q5*q8*s12*s34^2 + 
    44*q4^4*q5*s12^2*s34^2 - 18*q4^3*q5*q8*s12^2*s34^2 - 
    44*q1*q4^3*s23*s34^2 + 72*q1*q4^2*q5*s23*s34^2 - 282*q4^3*q5*s23*s34^2 + 
    132*q4^4*q5*s12*s23*s34^2 - 44*q1*q4^4*s23^2*s34^2 - 
    28*q1*q4^3*q5*s23^2*s34^2 + 132*q4^4*q5*s23^2*s34^2 + 236*q1*q4^3*s34^3 - 
    132*q4^4*s34^3 - 144*q1*q4^2*q5*s34^3 + 282*q4^3*q5*s34^3 - 
    364*q1*q4^2*q8*s34^3 + 508*q4^3*q8*s34^3 + 68*q1*q4*q5*q8*s34^3 - 
    192*q4^2*q5*q8*s34^3 - 132*q4^4*q5*s12*s34^3 - 132*q4^4*q8*s12*s34^3 + 
    168*q4^3*q5*q8*s12*s34^3 - 44*q4^4*q5*q8*s12^2*s34^3 - 
    44*q1*q4^4*s23*s34^3 + 132*q1*q4^3*q5*s23*s34^3 - 132*q4^4*q5*s23*s34^3 - 
    44*q1*q4^4*q5*s23^2*s34^3 + 88*q1*q4^4*s34^4 - 132*q1*q4^3*q5*s34^4 + 
    132*q4^4*q5*s34^4 - 368*q1*q4^3*q8*s34^4 + 264*q4^4*q8*s34^4 + 
    144*q1*q4^2*q5*q8*s34^4 - 282*q4^3*q5*q8*s34^4 + 
    132*q4^4*q5*q8*s12*s34^4 + 44*q1*q4^4*q5*s23*s34^4 - 
    44*q1*q4^4*q5*s34^5 - 132*q1*q4^4*q8*s34^5 + 132*q1*q4^3*q5*q8*s34^5 - 
    132*q4^4*q5*q8*s34^5 + 44*q1*q4^4*q5*q8*s34^6 + 40*q1*q10*s45 - 
    15*q1*q2*s45 + 24*q10*q2*s45 + 24*q1*q5*s45 - 18*q10*q5*s45 - 
    6*q3*q6*s45 + 3*q1*q8*s45 - 9*q6*q9*s45 - 3*q7*q9*s45 - 
    24*q1*q10*q5*s23*s45 - q1*q2*q5*s34*s45 - 2*q10*q2*q5*s34*s45 - 
    3*q1*q5*q8*s34*s45 - 24*q1*q10*q2*s45^2 + 24*q1*q10*q5*s45^2 - 
    8*q1*q2*q5*s45^2 + 8*q10*q2*q5*s45^2 - 8*q1*q10*q2*q5*s45^3 + 
    8*q1*q10*s51 - 15*q1*q2*s51 + 24*q10*q2*s51 - 4*q1*q4*s51 - 
    18*q2*q4*s51 - 6*q3*q4*s51 + 59*q4^2*s51 - 8*q4*q6*s51 + 6*q1*q7*s51 - 
    27*q2*q7*s51 + 22*q4*q7*s51 + 24*q1*q8*s51 - 6*q3*q8*s51 - 18*q4*q8*s51 - 
    6*q6*q8*s51 - 12*q1*q9*s51 - 2*q10*q9*s51 + 16*q4*q9*s51 + 9*q7*q9*s51 + 
    12*q2*q3*q4*s12*s51 + 18*q2*q4^2*s12*s51 + 6*q3*q4^2*s12*s51 - 
    98*q4^3*s12*s51 + 18*q2*q3*q7*s12*s51 - 2*q2*q3*q4^2*s12^2*s51 - 
    16*q3*q4^3*s12^2*s51 + 44*q4^4*s12^2*s51 - 16*q1*q4^2*s23*s51 + 
    10*q3*q4^2*s23*s51 - 126*q4^3*s23*s51 + 16*q3*q4*q6*s23*s51 - 
    2*q4^2*q6*s23*s51 + 8*q1*q10*q9*s23*s51 + 8*q1*q4*q9*s23*s51 + 
    46*q4^2*q9*s23*s51 + 16*q3*q4^3*s12*s23*s51 + 88*q4^4*s12*s23*s51 - 
    28*q1*q4^3*s23^2*s51 - 16*q3*q4^3*s23^2*s51 + 44*q4^4*s23^2*s51 - 
    26*q3*q4^2*q6*s23^2*s51 - 4*q1*q4^2*q9*s23^2*s51 + 
    16*q3*q4^3*q6*s23^3*s51 - 56*q1*q4^2*s34*s51 + 18*q2*q4^2*s34*s51 - 
    70*q4^3*s34*s51 - 8*q10*q4*q6*s34*s51 + 2*q4^2*q6*s34*s51 + 
    15*q1*q2*q7*s34*s51 + 39*q4^2*q7*s34*s51 + 108*q1*q4*q8*s34*s51 - 
    102*q4^2*q8*s34*s51 + 143*q4^2*q9*s34*s51 + 2*q10*q6*q9*s34*s51 + 
    77*q4*q7*q9*s34*s51 - 44*q1*q4^3*s23*s34*s51 - 44*q4^4*s23*s34*s51 - 
    44*q1*q4^4*s23^2*s34*s51 + 18*q10*q2*q4^2*s34^2*s51 - 
    88*q1*q4^3*s34^2*s51 + 2*q10*q4^2*q6*s34^2*s51 + 4*q1*q4^2*q7*s34^2*s51 + 
    292*q1*q4^2*q8*s34^2*s51 - 226*q4^3*q8*s34^2*s51 + 
    93*q4^2*q7*q9*s34^2*s51 - 44*q1*q4^4*s23*s34^2*s51 - 
    44*q1*q4^4*s34^3*s51 + 340*q1*q4^3*q8*s34^3*s51 - 132*q4^4*q8*s34^3*s51 + 
    132*q1*q4^4*q8*s34^4*s51 - 24*q1*q10*q2*s45*s51 + 9*q1*q6*q8*s45*s51 - 
    6*q3*q6*q8*s45*s51 - 9*q1*q6*q9*s45*s51 - 3*q1*q7*q9*s45*s51 - 
    8*q1*q10*q2*s51^2 + 8*q10*q2*q4*s51^2 + 12*q2*q3*q4*s51^2 - 
    56*q1*q4^2*s51^2 - 4*q2*q4^2*s51^2 + 4*q3*q4^2*s51^2 + 90*q4^3*s51^2 - 
    8*q10*q4*q6*s51^2 - 8*q3*q4*q6*s51^2 - 4*q4^2*q6*s51^2 - 
    15*q1*q2*q7*s51^2 + 18*q2*q3*q7*s51^2 - 48*q1*q4*q7*s51^2 - 
    20*q1*q4*q8*s51^2 - 8*q1*q10*q9*s51^2 + 4*q1*q4*q9*s51^2 - 
    q4^2*q9*s51^2 + 8*q10*q6*q9*s51^2 + 9*q1*q7*q9*s51^2 + 
    68*q4*q7*q9*s51^2 - 12*q2*q3*q4^2*s12*s51^2 + 8*q2*q4^3*s12*s51^2 - 
    8*q3*q4^3*s12*s51^2 - 44*q4^4*s12*s51^2 + 8*q2*q3*q4^3*s12^2*s51^2 - 
    44*q1*q4^3*s23*s51^2 + 8*q3*q4^3*s23*s51^2 - 88*q4^4*s23*s51^2 + 
    4*q3*q4^2*q6*s23*s51^2 + 8*q4^3*q6*s23*s51^2 + 16*q1*q4^2*q9*s23*s51^2 + 
    170*q4^3*q9*s23*s51^2 - 44*q1*q4^4*s23^2*s51^2 - 
    8*q3*q4^3*q6*s23^2*s51^2 + 28*q1*q4^3*q9*s23^2*s51^2 + 
    4*q10*q2*q4^2*s34*s51^2 - 88*q1*q4^3*s34*s51^2 + 8*q2*q4^3*s34*s51^2 - 
    44*q4^4*s34*s51^2 - 4*q10*q4^2*q6*s34*s51^2 - 8*q4^3*q6*s34*s51^2 - 
    72*q1*q4^2*q7*s34*s51^2 - 72*q1*q4^2*q8*s34*s51^2 + 
    256*q4^3*q9*s34*s51^2 + 147*q4^2*q7*q9*s34*s51^2 - 
    44*q1*q4^4*s23*s34*s51^2 + 8*q10*q2*q4^3*s34^2*s51^2 - 
    44*q1*q4^4*s34^2*s51^2 - 8*q10*q4^3*q6*s34^2*s51^2 - 
    28*q1*q4^3*q7*s34^2*s51^2 - 104*q1*q4^3*q8*s34^2*s51^2 + 
    114*q4^3*q7*q9*s34^2*s51^2 - 44*q1*q4^4*q8*s34^3*s51^2 - 
    88*q1*q4^3*s51^3 + 44*q4^4*s51^3 + 8*q1*q2*q3*q7*s51^3 - 
    144*q1*q4^2*q7*s51^3 - 8*q1*q3*q6*q8*s51^3 + 56*q1*q4^2*q9*s51^3 - 
    10*q4^3*q9*s51^3 + 8*q1*q10*q6*q9*s51^3 + 68*q1*q4*q7*q9*s51^3 + 
    144*q4^2*q7*q9*s51^3 - 44*q1*q4^4*s23*s51^3 + 44*q1*q4^3*q9*s23*s51^3 + 
    132*q4^4*q9*s23*s51^3 + 44*q1*q4^4*q9*s23^2*s51^3 - 
    44*q1*q4^4*s34*s51^3 - 132*q1*q4^3*q7*s34*s51^3 + 132*q4^4*q9*s34*s51^3 + 
    132*q4^3*q7*q9*s34*s51^3 - 44*q1*q4^4*q7*s34^2*s51^3 + 
    44*q4^4*q7*q9*s34^2*s51^3 - 44*q1*q4^4*s51^4 - 132*q1*q4^3*q7*s51^4 + 
    88*q1*q4^3*q9*s51^4 + 144*q1*q4^2*q7*q9*s51^4 + 132*q4^3*q7*q9*s51^4 + 
    44*q1*q4^4*q9*s23*s51^4 - 44*q1*q4^4*q7*s34*s51^4 + 
    44*q4^4*q7*q9*s34*s51^4 - 44*q1*q4^4*q7*s51^5 + 44*q1*q4^4*q9*s51^5 + 
    132*q1*q4^3*q7*q9*s51^5 + 44*q4^4*q7*q9*s51^5 + 44*q1*q4^4*q7*q9*s51^6]*
  (-(ep^2*F[3, 18])/3 - (2*ep*F[1, 1, 1]^2)/3 + (2*ep*F[1, 1, 1]*F[1, 1, 3])/
    3 + (2*ep*F[1, 1, 1]*F[1, 1, 8])/3 - (2*ep*F[1, 1, 3]*F[1, 1, 8])/3 - 
   (2*ep*F[2, 1, 1])/3 - (2*ep*F[2, 1, 9])/3 - (ep*tci[1, 1]^2)/9 - 
   (ep^2*tci[1, 2]^3)/9 - (2*ep^2*tci[1, 2]*tcr[1, 1]^2)/3 + 
   (4*ep^2*tcr[1, 1]^3)/9 + (ep^2*tci[1, 1]^2*tcr[1, 2])/9 - 
   (4*ep^2*tcr[1, 2]^3)/9 - (4*ep^2*tci[1, 2]*tcr[2, 1])/3 + 
   (4*ep^2*tcr[1, 1]*tcr[2, 1])/3 + (4*ep^2*tcr[3, 1])/3 + 
   (ep^2*tcr[3, 2])/3 - (37*ep^2*tcr[3, 3])/18) + 
 r[8*q1 - 51*q10 - 6*q2 + 3*q5 + 13*q6 - 3*q7 + 12*q8 - 6*q4*q5*s12 - 
    6*q3*q7*s12 + 8*q1*q10*s23 + 16*q10^2*s23 - 8*q1*q4*s23 + 24*q1*q5*s23 - 
    18*q10*q5*s23 - 6*q4*q5*s23 - 8*q3*q6*s23 + 6*q10*q9*s23 + 18*q4*q9*s23 + 
    12*q1*q10^2*s23^2 - 20*q1*q10*q5*s23^2 - 8*q1*q4*q5*s23^2 + 
    8*q1*q10*q9*s23^2 + 8*q1*q4*q9*s23^2 + 31*q10^2*s34 + 9*q1*q2*s34 - 
    6*q10*q2*s34 + 16*q1*q4*s34 - 24*q10*q4*s34 - 12*q1*q5*s34 - 
    3*q10*q5*s34 + 6*q4*q5*s34 + 30*q10*q6*s34 - 18*q10*q7*s34 - 
    26*q1*q8*s34 + 20*q10*q8*s34 + 18*q4*q8*s34 - 9*q5*q8*s34 - 
    18*q10*q9*s34 + 18*q4*q9*s34 + 18*q6*q9*s34 + 6*q4*q5*q8*s12*s34 + 
    8*q1*q4*q5*s23*s34 + 3*q10^2*q2*s34^2 - 8*q1*q4*q5*s34^2 + 
    2*q10^2*q7*s34^2 - 8*q10*q4*q7*s34^2 - 24*q1*q4*q8*s34^2 + 
    18*q10*q4*q8*s34^2 + 9*q1*q5*q8*s34^2 - 6*q4*q5*q8*s34^2 + 
    23*q10*q6*q9*s34^2 + 8*q4*q7*q9*s34^2 + 8*q1*q4*q5*q8*s34^3 - 
    64*q1*q10*s45 + 79*q10^2*s45 - 15*q1*q2*s45 + 9*q10*q2*s45 - 
    24*q10*q3*s45 - 36*q1*q5*s45 + 30*q10*q5*s45 - 3*q10*q6*s45 + 
    16*q3*q6*s45 - 36*q10*q7*s45 - 12*q3*q7*s45 - q1*q8*s45 + 10*q10*q8*s45 - 
    6*q6*q8*s45 + 3*q6*q9*s45 + 9*q7*q9*s45 + 60*q1*q10^2*s23*s45 + 
    26*q10^3*s23*s45 + 108*q1*q10*q5*s23*s45 - 102*q10^2*q5*s23*s45 + 
    60*q1*q10^3*s23^2*s45 - 72*q1*q10^2*q5*s23^2*s45 - 78*q10^3*s34*s45 - 
    3*q10^2*q2*s34*s45 - 27*q10^2*q5*s34*s45 + 3*q1*q2*q5*s34*s45 - 
    3*q10*q2*q5*s34*s45 - 18*q10^2*q7*s34*s45 + 9*q1*q5*q8*s34*s45 - 
    36*q10^3*q2*s34^2*s45 + 3*q10^2*q2*q5*s34^2*s45 - 8*q10^3*q7*s34^2*s45 - 
    292*q1*q10^2*s45^2 + 204*q10^3*s45^2 + 40*q1*q10*q2*s45^2 - 
    52*q10^2*q2*s45^2 - 24*q10^2*q3*s45^2 - 164*q1*q10*q5*s45^2 + 
    131*q10^2*q5*s45^2 + 12*q1*q2*q5*s45^2 - 12*q10*q2*q5*s45^2 + 
    8*q1*q10*q6*s45^2 - 42*q10^2*q7*s45^2 - 26*q10*q3*q7*s45^2 + 
    8*q10*q3*q8*s45^2 + 8*q1*q6*q8*s45^2 - 8*q3*q6*q8*s45^2 + 
    88*q1*q10^3*s23*s45^2 - 44*q10^4*s23*s45^2 + 292*q1*q10^2*q5*s23*s45^2 - 
    226*q10^3*q5*s23*s45^2 + 44*q1*q10^4*s23^2*s45^2 - 
    104*q1*q10^3*q5*s23^2*s45^2 - 220*q10^4*s34*s45^2 + 
    28*q10^3*q2*s34*s45^2 - 140*q10^3*q5*s34*s45^2 + 
    15*q10^2*q2*q5*s34*s45^2 - 24*q10^3*q7*s34*s45^2 - 
    132*q10^4*q2*s34^2*s45^2 - 18*q10^3*q2*q5*s34^2*s45^2 - 
    440*q1*q10^3*s45^3 + 220*q10^4*s45^3 + 212*q1*q10^2*q2*s45^3 - 
    160*q10^3*q2*s45^3 - 8*q10^3*q3*s45^3 - 364*q1*q10^2*q5*s45^3 + 
    236*q10^3*q5*s45^3 + 68*q1*q10*q2*q5*s45^3 - 56*q10^2*q2*q5*s45^3 - 
    24*q10^3*q7*s45^3 - 22*q10^2*q3*q7*s45^3 + 44*q1*q10^4*s23*s45^3 + 
    340*q1*q10^3*q5*s23*s45^3 - 132*q10^4*q5*s23*s45^3 - 
    44*q1*q10^4*q5*s23^2*s45^3 + 132*q10^4*q2*s34*s45^3 - 
    132*q10^4*q5*s34*s45^3 + 44*q10^3*q2*q5*s34*s45^3 - 
    44*q10^4*q2*q5*s34^2*s45^3 - 220*q1*q10^4*s45^4 + 292*q1*q10^3*q2*s45^4 - 
    132*q10^4*q2*s45^4 - 368*q1*q10^3*q5*s45^4 + 132*q10^4*q5*s45^4 + 
    144*q1*q10^2*q2*q5*s45^4 - 88*q10^3*q2*q5*s45^4 - 8*q10^3*q3*q7*s45^4 + 
    132*q1*q10^4*q5*s23*s45^4 + 44*q10^4*q2*q5*s34*s45^4 + 
    132*q1*q10^4*q2*s45^5 - 132*q1*q10^4*q5*s45^5 + 
    132*q1*q10^3*q2*q5*s45^5 - 44*q10^4*q2*q5*s45^5 + 
    44*q1*q10^4*q2*q5*s45^6 - 8*q1*q10*s51 - 11*q10^2*s51 - 9*q1*q2*s51 + 
    6*q10*q2*s51 - 8*q1*q4*s51 + 18*q10*q6*s51 + 10*q3*q6*s51 - 
    24*q10*q7*s51 - 9*q2*q7*s51 - 6*q3*q7*s51 + 16*q1*q8*s51 + 8*q10*q8*s51 + 
    12*q1*q9*s51 - 6*q10*q9*s51 + 12*q6*q9*s51 + 9*q7*q9*s51 + 
    6*q2*q3*q7*s12*s51 - 16*q1*q10^2*s23*s51 - 70*q10^3*s23*s51 + 
    8*q1*q10*q9*s23*s51 + 54*q10^2*q9*s23*s51 + 8*q1*q4*q9*s23*s51 - 
    16*q1*q10^3*s23^2*s51 + 4*q1*q10^2*q9*s23^2*s51 + 70*q10^3*s34*s51 - 
    18*q10^2*q2*s34*s51 + 43*q10^2*q6*s34*s51 - 22*q10^2*q7*s34*s51 + 
    9*q1*q2*q7*s34*s51 - 8*q10*q4*q7*s34*s51 + 34*q10^2*q8*s34*s51 + 
    24*q1*q4*q8*s34*s51 - 93*q10^2*q9*s34*s51 + 77*q10*q6*q9*s34*s51 + 
    2*q4*q7*q9*s34*s51 - 18*q10^3*q2*s34^2*s51 - 16*q10^3*q7*s34^2*s51 + 
    2*q10^2*q4*q7*s34^2*s51 + 18*q10^2*q4*q8*s34^2*s51 + 
    93*q10^2*q6*q9*s34^2*s51 - 12*q1*q10^2*s45*s51 - 16*q1*q10*q2*s45*s51 - 
    8*q10^2*q2*s45*s51 + 8*q1*q10*q6*s45*s51 - 4*q10^2*q6*s45*s51 - 
    50*q10^2*q7*s45*s51 - 16*q10*q3*q7*s45*s51 + 14*q10^2*q8*s45*s51 + 
    8*q10*q3*q8*s45*s51 - q1*q6*q8*s45*s51 - 2*q3*q6*q8*s45*s51 + 
    3*q1*q6*q9*s45*s51 + 9*q1*q7*q9*s45*s51 - 44*q1*q10^3*s23*s45*s51 + 
    44*q10^4*s23*s45*s51 - 44*q1*q10^4*s23^2*s45*s51 - 44*q10^4*s34*s45*s51 - 
    76*q10^3*q2*s34*s45*s51 - 48*q10^3*q7*s34*s45*s51 - 
    132*q10^4*q2*s34^2*s45*s51 - 44*q1*q10^3*s45^2*s51 + 44*q10^4*s45^2*s51 + 
    64*q1*q10^2*q2*s45^2*s51 - 56*q10^3*q2*s45^2*s51 + 
    4*q1*q10^2*q6*s45^2*s51 - 48*q10^3*q7*s45^2*s51 - 
    26*q10^2*q3*q7*s45^2*s51 - 2*q10^2*q3*q8*s45^2*s51 - 
    44*q1*q10^4*s23*s45^2*s51 + 132*q10^4*q2*s34*s45^2*s51 - 
    44*q1*q10^4*s45^3*s51 + 188*q1*q10^3*q2*s45^3*s51 - 
    132*q10^4*q2*s45^3*s51 - 16*q10^3*q3*q7*s45^3*s51 + 
    132*q1*q10^4*q2*s45^4*s51 + 12*q1*q10^2*s51^2 + 44*q10^3*s51^2 - 
    8*q1*q10*q2*s51^2 - 12*q10^2*q2*s51^2 - 4*q1*q10*q6*s51^2 - 
    44*q10^2*q6*s51^2 - 8*q10^2*q7*s51^2 - 9*q1*q2*q7*s51^2 - 
    8*q10*q3*q7*s51^2 + 6*q2*q3*q7*s51^2 - 8*q10*q4*q7*s51^2 + 
    8*q10^2*q8*s51^2 + 8*q10*q3*q8*s51^2 - 8*q1*q4*q8*s51^2 + 
    8*q10*q4*q8*s51^2 + 8*q1*q6*q8*s51^2 - 8*q3*q6*q8*s51^2 - 
    4*q1*q10*q9*s51^2 - 33*q10^2*q9*s51^2 + 8*q1*q4*q9*s51^2 + 
    12*q1*q6*q9*s51^2 + 68*q10*q6*q9*s51^2 + 9*q1*q7*q9*s51^2 + 
    8*q4*q7*q9*s51^2 - 44*q10^4*s23*s51^2 + 16*q1*q10^2*q9*s23*s51^2 + 
    114*q10^3*q9*s23*s51^2 + 44*q1*q10^4*s23^2*s51^2 - 
    28*q1*q10^3*q9*s23^2*s51^2 + 44*q10^4*s34*s51^2 - 60*q10^3*q2*s34*s51^2 - 
    28*q10^3*q6*s34*s51^2 - 24*q10^3*q7*s34*s51^2 - 4*q10^2*q4*q7*s34*s51^2 + 
    24*q10^3*q8*s34*s51^2 + 4*q10^2*q4*q8*s34*s51^2 - 
    114*q10^3*q9*s34*s51^2 + 147*q10^2*q6*q9*s34*s51^2 - 
    44*q10^4*q2*s34^2*s51^2 - 8*q10^3*q4*q7*s34^2*s51^2 + 
    8*q10^3*q4*q8*s34^2*s51^2 + 114*q10^3*q6*q9*s34^2*s51^2 - 
    44*q10^4*s45*s51^2 - 4*q1*q10^2*q2*s45*s51^2 + 16*q10^3*q2*s45*s51^2 + 
    16*q1*q10^2*q6*s45*s51^2 + 28*q10^3*q6*s45*s51^2 - 
    24*q10^3*q7*s45*s51^2 - 4*q10^2*q3*q7*s45*s51^2 + 24*q10^3*q8*s45*s51^2 + 
    4*q10^2*q3*q8*s45*s51^2 + 44*q1*q10^4*s23*s45*s51^2 + 
    44*q10^4*q2*s34*s45*s51^2 + 44*q1*q10^4*s45^2*s51^2 + 
    28*q1*q10^3*q2*s45^2*s51^2 - 44*q10^4*q2*s45^2*s51^2 - 
    28*q1*q10^3*q6*s45^2*s51^2 - 8*q10^3*q3*q7*s45^2*s51^2 + 
    8*q10^3*q3*q8*s45^2*s51^2 + 44*q1*q10^4*q2*s45^3*s51^2 + 
    44*q1*q10^3*s51^3 + 44*q10^4*s51^3 - 56*q1*q10^2*q6*s51^3 - 
    88*q10^3*q6*s51^3 + 8*q1*q2*q3*q7*s51^3 - 8*q1*q3*q6*q8*s51^3 - 
    56*q1*q10^2*q9*s51^3 - 88*q10^3*q9*s51^3 + 68*q1*q10*q6*q9*s51^3 + 
    144*q10^2*q6*q9*s51^3 + 8*q1*q4*q7*q9*s51^3 - 44*q1*q10^4*s23*s51^3 + 
    44*q1*q10^3*q9*s23*s51^3 + 44*q10^4*q9*s23*s51^3 - 
    44*q1*q10^4*q9*s23^2*s51^3 - 44*q10^4*q6*s34*s51^3 - 
    44*q10^4*q9*s34*s51^3 + 132*q10^3*q6*q9*s34*s51^3 + 
    44*q10^4*q6*q9*s34^2*s51^3 - 44*q1*q10^4*s45*s51^3 + 
    44*q1*q10^3*q6*s45*s51^3 + 44*q10^4*q6*s45*s51^3 - 
    44*q1*q10^4*q6*s45^2*s51^3 + 44*q1*q10^4*s51^4 - 88*q1*q10^3*q6*s51^4 - 
    44*q10^4*q6*s51^4 - 88*q1*q10^3*q9*s51^4 - 44*q10^4*q9*s51^4 + 
    144*q1*q10^2*q6*q9*s51^4 + 132*q10^3*q6*q9*s51^4 + 
    44*q1*q10^4*q9*s23*s51^4 + 44*q10^4*q6*q9*s34*s51^4 + 
    44*q1*q10^4*q6*s45*s51^4 - 44*q1*q10^4*q6*s51^5 - 44*q1*q10^4*q9*s51^5 + 
    132*q1*q10^3*q6*q9*s51^5 + 44*q10^4*q6*q9*s51^5 + 
    44*q1*q10^4*q6*q9*s51^6]*((ep^2*F[3, 4])/3 + (2*ep*F[1, 1, 1]^2)/3 - 
   (2*ep*F[1, 1, 1]*F[1, 1, 3])/3 - (2*ep*F[1, 1, 1]*F[1, 1, 4])/3 + 
   (2*ep*F[1, 1, 3]*F[1, 1, 4])/3 + (2*ep*F[2, 1, 1])/3 + 
   (2*ep*F[2, 1, 2])/3 + (ep*tci[1, 1]^2)/9 + (ep^2*tci[1, 2]^3)/9 + 
   (2*ep^2*tci[1, 2]*tcr[1, 1]^2)/3 - (4*ep^2*tcr[1, 1]^3)/9 - 
   (ep^2*tci[1, 1]^2*tcr[1, 2])/9 + (4*ep^2*tcr[1, 2]^3)/9 + 
   (4*ep^2*tci[1, 2]*tcr[2, 1])/3 - (4*ep^2*tcr[1, 1]*tcr[2, 1])/3 - 
   (4*ep^2*tcr[3, 1])/3 - (ep^2*tcr[3, 2])/3 + (37*ep^2*tcr[3, 3])/18) + 
 r[-2*q1 - 6*q10 - 3*q2 - 56*q3 + 18*q4 - 18*q5 - 6*q6 - 3*q7 - 28*q8 - 
    12*q9 - 3*q2*q3*s12 + 49*q3^2*s12 + 6*q3*q4*s12 + 6*q3*q5*s12 + 
    18*q4*q5*s12 - 12*q3*q7*s12 + 5*q3*q8*s12 + 18*q4*q8*s12 - 18*q5*q8*s12 - 
    18*q3^3*s12^2 - 2*q3^2*q4*s12^2 - 8*q3*q4*q5*s12^2 + 3*q3^2*q7*s12^2 + 
    8*q4*q5*q8*s12^2 - 8*q1*q10*s23 + 8*q10*q3*s23 - 59*q3^2*s23 + 
    8*q1*q4*s23 + 6*q3*q4*s23 - 24*q1*q5*s23 + 18*q3*q5*s23 + 18*q4*q5*s23 - 
    12*q3*q6*s23 + 98*q3^3*s12*s23 - 6*q3^2*q4*s12*s23 - 18*q3^2*q5*s12*s23 - 
    12*q3*q4*q5*s12*s23 - 44*q3^4*s12^2*s23 + 16*q3^3*q4*s12^2*s23 + 
    2*q3^2*q4*q5*s12^2*s23 + 4*q10*q3^2*s23^2 - 90*q3^3*s23^2 - 
    4*q3^2*q4*s23^2 + 8*q1*q10*q5*s23^2 - 8*q10*q3*q5*s23^2 + 
    4*q3^2*q5*s23^2 + 8*q1*q4*q5*s23^2 - 12*q3*q4*q5*s23^2 + 
    57*q3^2*q6*s23^2 - 8*q1*q10*q9*s23^2 + 8*q10*q3*q9*s23^2 - 
    8*q1*q4*q9*s23^2 + 8*q3*q4*q9*s23^2 + 44*q3^4*s12*s23^2 + 
    8*q3^3*q4*s12*s23^2 - 8*q3^3*q5*s12*s23^2 + 12*q3^2*q4*q5*s12*s23^2 - 
    8*q3^3*q4*q5*s12^2*s23^2 - 44*q3^4*s23^3 + 98*q3^3*q6*s23^3 + 
    44*q3^4*q6*s23^4 + 3*q1*q2*s34 - 6*q10*q2*s34 - 16*q1*q4*s34 + 
    6*q1*q5*s34 - 18*q4*q5*s34 + 32*q1*q8*s34 - 36*q4*q8*s34 + 27*q5*q8*s34 + 
    6*q6*q9*s34 - 6*q7*q9*s34 - 18*q4*q5*q8*s12*s34 - 8*q1*q4*q5*s23*s34 + 
    8*q1*q4*q5*s34^2 + 24*q1*q4*q8*s34^2 - 15*q1*q5*q8*s34^2 + 
    18*q4*q5*q8*s34^2 - 8*q1*q4*q5*q8*s34^3 + 40*q1*q10*s45 - 33*q1*q2*s45 + 
    6*q10*q2*s45 - 16*q10*q3*s45 + 18*q2*q3*s45 + 27*q3^2*s45 + 
    24*q1*q5*s45 - 18*q10*q5*s45 - 6*q2*q5*s45 - 18*q3*q5*s45 - 6*q3*q6*s45 + 
    6*q3*q7*s45 + 31*q1*q8*s45 - 22*q3*q8*s45 + 18*q5*q8*s45 + 3*q6*q9*s45 + 
    3*q7*q9*s45 + 28*q3^3*s12*s45 + 18*q3^2*q7*s12*s45 - 44*q3^4*s12^2*s45 - 
    18*q3^3*q7*s12^2*s45 - 2*q10*q3^2*s23*s45 + 70*q3^3*s23*s45 - 
    24*q1*q10*q5*s23*s45 - 18*q3^2*q5*s23*s45 - 84*q3^2*q6*s23*s45 + 
    8*q10*q3^3*s23^2*s45 + 44*q3^4*s23^2*s45 - 4*q10*q3^2*q5*s23^2*s45 - 
    8*q3^3*q5*s23^2*s45 - 168*q3^3*q6*s23^2*s45 - 88*q3^4*q6*s23^3*s45 + 
    9*q1*q2*q5*s34*s45 - 6*q10*q2*q5*s34*s45 - 15*q1*q5*q8*s34*s45 - 
    24*q1*q10*q2*s45^2 - 20*q1*q2*q3*s45^2 + 24*q1*q10*q5*s45^2 - 
    18*q10*q3*q5*s45^2 + 8*q1*q3*q6*s45^2 + 23*q3^2*q6*s45^2 - 
    8*q1*q3*q7*s45^2 + 4*q3^2*q7*s45^2 + 20*q1*q3*q8*s45^2 - 
    8*q1*q5*q8*s45^2 + 8*q1*q6*q9*s45^2 - 8*q1*q7*q9*s45^2 + 
    28*q3^3*q7*s12*s45^2 - 44*q3^4*q7*s12^2*s45^2 - 
    18*q10*q3^2*q5*s23*s45^2 + 70*q3^3*q6*s23*s45^2 - 
    8*q10*q3^3*q5*s23^2*s45^2 + 44*q3^4*q6*s23^2*s45^2 - 
    8*q1*q10*q2*q5*s45^3 + 8*q1*q10*s51 + 9*q1*q2*s51 + 6*q10*q2*s51 - 
    8*q10*q3*s51 - 42*q2*q3*s51 + 46*q3^2*s51 + 8*q1*q4*s51 - 12*q3*q4*s51 + 
    6*q10*q6*s51 + 18*q3*q6*s51 + 6*q1*q7*s51 - 9*q2*q7*s51 + 18*q3*q7*s51 - 
    6*q4*q7*s51 - 40*q1*q8*s51 + 22*q3*q8*s51 + 18*q4*q8*s51 - 6*q1*q9*s51 - 
    6*q10*q9*s51 + 24*q3*q9*s51 - 18*q4*q9*s51 + 3*q7*q9*s51 + 
    27*q2*q3^2*s12*s51 - 118*q3^3*s12*s51 - 6*q3^2*q4*s12*s51 + 
    9*q2*q3*q7*s12*s51 - 45*q3^2*q7*s12*s51 + 88*q3^4*s12^2*s51 - 
    8*q3^3*q4*s12^2*s51 - 3*q2*q3^2*q7*s12^2*s51 + 18*q3^3*q7*s12^2*s51 + 
    2*q10*q3^2*s23*s51 + 126*q3^3*s23*s51 - 10*q3^2*q4*s23*s51 - 
    30*q3^2*q6*s23*s51 + 8*q1*q10*q9*s23*s51 - 8*q10*q3*q9*s23*s51 - 
    8*q1*q4*q9*s23*s51 - 16*q3*q4*q9*s23*s51 - 88*q3^4*s12*s23*s51 - 
    16*q3^3*q4*s12*s23*s51 - 8*q10*q3^3*s23^2*s51 + 88*q3^4*s23^2*s51 - 
    8*q3^3*q4*s23^2*s51 - 126*q3^3*q6*s23^2*s51 - 4*q10*q3^2*q9*s23^2*s51 - 
    4*q3^2*q4*q9*s23^2*s51 - 88*q3^4*q6*s23^3*s51 + 3*q1*q2*q7*s34*s51 - 
    24*q1*q4*q8*s34*s51 + 6*q10*q6*q9*s34*s51 - 6*q4*q7*q9*s34*s51 - 
    24*q1*q10*q2*s45*s51 + 68*q1*q2*q3*s45*s51 - 102*q2*q3^2*s45*s51 + 
    82*q3^3*s45*s51 - 8*q1*q3*q6*s45*s51 + 19*q3^2*q6*s45*s51 + 
    90*q3^2*q7*s45*s51 - 76*q1*q3*q8*s45*s51 + 39*q3^2*q8*s45*s51 - 
    3*q1*q6*q8*s45*s51 + 3*q3*q6*q8*s45*s51 + q1*q6*q9*s45*s51 - 
    15*q1*q7*q9*s45*s51 - 132*q3^4*s12*s45*s51 - 168*q3^3*q7*s12*s45*s51 + 
    44*q3^4*q7*s12^2*s45*s51 + 44*q3^4*s23*s45*s51 + 44*q3^3*q6*s23*s45*s51 + 
    44*q3^4*q6*s23^2*s45*s51 + 72*q1*q2*q3^2*s45^2*s51 - 
    4*q1*q3^2*q6*s45^2*s51 + 26*q3^3*q6*s45^2*s51 + 4*q1*q3^2*q7*s45^2*s51 + 
    56*q3^3*q7*s45^2*s51 - 72*q1*q3^2*q8*s45^2*s51 - 3*q3^2*q6*q8*s45^2*s51 - 
    132*q3^4*q7*s12*s45^2*s51 + 44*q3^4*q6*s23*s45^2*s51 - 
    8*q1*q10*q2*s51^2 - 76*q1*q2*q3*s51^2 + 196*q2*q3^2*s51^2 - 
    36*q3^3*s51^2 + 14*q3^2*q4*s51^2 - 4*q1*q3*q6*s51^2 - 4*q3^2*q6*s51^2 + 
    9*q1*q2*q7*s51^2 + 48*q1*q3*q7*s51^2 - 36*q2*q3*q7*s51^2 - 
    192*q3^2*q7*s51^2 + 32*q1*q3*q8*s51^2 + 8*q1*q4*q8*s51^2 + 
    12*q1*q6*q8*s51^2 - 12*q3*q6*q8*s51^2 - 8*q1*q10*q9*s51^2 + 
    8*q10*q3*q9*s51^2 - 24*q3^2*q9*s51^2 - 8*q1*q4*q9*s51^2 + 
    26*q3*q4*q9*s51^2 + 8*q1*q6*q9*s51^2 - 15*q1*q7*q9*s51^2 - 
    140*q2*q3^3*s12*s51^2 + 44*q3^4*s12*s51^2 + 8*q3^3*q4*s12*s51^2 + 
    45*q2*q3^2*q7*s12*s51^2 + 168*q3^3*q7*s12*s51^2 - 
    18*q2*q3^3*q7*s12^2*s51^2 - 44*q3^4*q7*s12^2*s51^2 - 44*q3^4*s23*s51^2 + 
    16*q3^3*q4*s23*s51^2 + 28*q3^3*q6*s23*s51^2 - 2*q10*q3^2*q9*s23*s51^2 + 
    26*q3^2*q4*q9*s23*s51^2 + 44*q3^4*q6*s23^2*s51^2 + 
    8*q10*q3^3*q9*s23^2*s51^2 + 8*q3^3*q4*q9*s23^2*s51^2 - 
    148*q1*q2*q3^2*s45*s51^2 + 226*q2*q3^3*s45*s51^2 - 88*q3^4*s45*s51^2 + 
    16*q1*q3^2*q6*s45*s51^2 + 28*q3^3*q6*s45*s51^2 + 
    72*q1*q3^2*q7*s45*s51^2 - 282*q3^3*q7*s45*s51^2 + 
    60*q1*q3^2*q8*s45*s51^2 + 15*q3^2*q6*q8*s45*s51^2 + 
    132*q3^4*q7*s12*s45*s51^2 + 44*q3^4*q6*s23*s45*s51^2 - 
    104*q1*q2*q3^3*s45^2*s51^2 - 28*q1*q3^3*q6*s45^2*s51^2 + 
    44*q3^4*q6*s45^2*s51^2 + 28*q1*q3^3*q7*s45^2*s51^2 - 
    132*q3^4*q7*s45^2*s51^2 + 104*q1*q3^3*q8*s45^2*s51^2 - 
    18*q3^3*q6*q8*s45^2*s51^2 + 144*q1*q2*q3^2*s51^3 - 282*q2*q3^3*s51^3 - 
    8*q3^3*q4*s51^3 + 56*q1*q3^2*q6*s51^3 - 68*q1*q2*q3*q7*s51^3 - 
    144*q1*q3^2*q7*s51^3 + 192*q2*q3^2*q7*s51^3 + 282*q3^3*q7*s51^3 - 
    56*q1*q3^2*q8*s51^3 - 68*q1*q3*q6*q8*s51^3 + 56*q3^2*q6*q8*s51^3 + 
    8*q3^3*q9*s51^3 - 22*q3^2*q4*q9*s51^3 + 8*q1*q10*q6*q9*s51^3 - 
    8*q1*q4*q7*q9*s51^3 + 132*q2*q3^4*s12*s51^3 - 168*q2*q3^3*q7*s12*s51^3 - 
    132*q3^4*q7*s12*s51^3 + 44*q2*q3^4*q7*s12^2*s51^3 - 
    16*q3^3*q4*q9*s23*s51^3 + 132*q1*q2*q3^3*s45*s51^3 - 
    132*q2*q3^4*s45*s51^3 - 44*q1*q3^3*q6*s45*s51^3 - 
    132*q1*q3^3*q7*s45*s51^3 + 132*q3^4*q7*s45*s51^3 + 
    44*q1*q3^3*q8*s45*s51^3 - 44*q3^3*q6*q8*s45*s51^3 + 
    44*q1*q2*q3^4*s45^2*s51^3 + 44*q1*q3^4*q6*s45^2*s51^3 - 
    44*q1*q3^4*q7*s45^2*s51^3 - 44*q1*q3^4*q8*s45^2*s51^3 + 
    44*q3^4*q6*q8*s45^2*s51^3 - 132*q1*q2*q3^3*s51^4 + 132*q2*q3^4*s51^4 - 
    88*q1*q3^3*q6*s51^4 + 144*q1*q2*q3^2*q7*s51^4 + 132*q1*q3^3*q7*s51^4 - 
    282*q2*q3^3*q7*s51^4 - 132*q3^4*q7*s51^4 + 88*q1*q3^3*q8*s51^4 + 
    144*q1*q3^2*q6*q8*s51^4 - 88*q3^3*q6*q8*s51^4 + 8*q3^3*q4*q9*s51^4 + 
    132*q2*q3^4*q7*s12*s51^4 - 44*q1*q2*q3^4*s45*s51^4 + 
    44*q1*q3^4*q6*s45*s51^4 + 44*q1*q3^4*q7*s45*s51^4 - 
    44*q1*q3^4*q8*s45*s51^4 + 44*q3^4*q6*q8*s45*s51^4 + 44*q1*q2*q3^4*s51^5 + 
    44*q1*q3^4*q6*s51^5 - 132*q1*q2*q3^3*q7*s51^5 - 44*q1*q3^4*q7*s51^5 + 
    132*q2*q3^4*q7*s51^5 - 44*q1*q3^4*q8*s51^5 - 132*q1*q3^3*q6*q8*s51^5 + 
    44*q3^4*q6*q8*s51^5 + 44*q1*q2*q3^4*q7*s51^6 + 44*q1*q3^4*q6*q8*s51^6]*
  ((ep^2*F[3, 12])/3 + (2*ep*F[1, 1, 1]^2)/3 - (2*ep*F[1, 1, 1]*F[1, 1, 4])/
    3 - (2*ep*F[1, 1, 1]*F[1, 1, 8])/3 + (2*ep*F[1, 1, 4]*F[1, 1, 8])/3 + 
   (2*ep*F[2, 1, 2])/3 + (2*ep*F[2, 1, 9])/3 + (ep*tci[1, 1]^2)/9 + 
   (ep^2*tci[1, 2]^3)/9 + (2*ep^2*tci[1, 2]*tcr[1, 1]^2)/3 - 
   (4*ep^2*tcr[1, 1]^3)/9 - (ep^2*tci[1, 1]^2*tcr[1, 2])/9 + 
   (4*ep^2*tcr[1, 2]^3)/9 + (4*ep^2*tci[1, 2]*tcr[2, 1])/3 - 
   (4*ep^2*tcr[1, 1]*tcr[2, 1])/3 - (4*ep^2*tcr[3, 1])/3 - 
   (ep^2*tcr[3, 2])/3 + (37*ep^2*tcr[3, 3])/18) + 
 r[q1 + 4*q4 + q5 + 2*q8 - 5*q4^2*s12 - 2*q4*q5*s12 + q4*q7*s12 - q4*q8*s12 + 
    2*q4^3*s12^2 + q4^2*q5*s12^2 - 8*q4^2*s23 - 2*q4*q5*s23 + 2*q4*q9*s23 + 
    14*q4^3*s12*s23 + 4*q4^2*q5*s12*s23 - 8*q4^4*s12^2*s23 - 
    2*q4^3*q5*s12^2*s23 - 2*q1*q4^2*s23^2 + 4*q4^3*s23^2 + 2*q4^2*q5*s23^2 - 
    4*q4^4*s12*s23^2 - 4*q4^3*q5*s12*s23^2 + 4*q4^4*q5*s12^2*s23^2 + 
    8*q1*q4*s34 - 8*q4^2*s34 - 3*q1*q5*s34 + 10*q4*q5*s34 + q4*q7*s34 - 
    7*q1*q8*s34 + 12*q4*q8*s34 - 3*q5*q8*s34 + 4*q4*q9*s34 + 2*q7*q9*s34 - 
    4*q4^3*s12*s34 - 9*q4^2*q5*s12*s34 - 5*q4^2*q8*s12*s34 + 
    3*q4*q5*q8*s12*s34 + 4*q4^4*s12^2*s34 + 2*q4^3*q5*s12^2*s34 - 
    q4^2*q5*q8*s12^2*s34 - 2*q1*q4^2*s23*s34 - 10*q4^3*s23*s34 + 
    4*q1*q4*q5*s23*s34 - 14*q4^2*q5*s23*s34 + 12*q4^4*s12*s23*s34 + 
    16*q4^3*q5*s12*s23*s34 - 4*q4^4*q5*s12^2*s23*s34 - 4*q1*q4^3*s23^2*s34 + 
    8*q4^4*s23^2*s34 - 2*q1*q4^2*q5*s23^2*s34 + 8*q4^3*q5*s23^2*s34 - 
    12*q4^4*q5*s12*s23^2*s34 + 18*q1*q4^2*s34^2 - 18*q4^3*s34^2 - 
    10*q1*q4*q5*s34^2 + 24*q4^2*q5*s34^2 - 22*q1*q4*q8*s34^2 + 
    32*q4^2*q8*s34^2 + 5*q1*q5*q8*s34^2 - 12*q4*q5*q8*s34^2 + 
    3*q4*q7*q9*s34^2 - 16*q4^3*q5*s12*s34^2 - 12*q4^3*q8*s12*s34^2 + 
    9*q4^2*q5*q8*s12*s34^2 + 4*q4^4*q5*s12^2*s34^2 - 
    2*q4^3*q5*q8*s12^2*s34^2 - 4*q1*q4^3*s23*s34^2 + 
    10*q1*q4^2*q5*s23*s34^2 - 26*q4^3*q5*s23*s34^2 + 
    12*q4^4*q5*s12*s23*s34^2 - 4*q1*q4^4*s23^2*s34^2 - 
    4*q1*q4^3*q5*s23^2*s34^2 + 12*q4^4*q5*s23^2*s34^2 + 20*q1*q4^3*s34^3 - 
    12*q4^4*s34^3 - 16*q1*q4^2*q5*s34^3 + 26*q4^3*q5*s34^3 - 
    36*q1*q4^2*q8*s34^3 + 44*q4^3*q8*s34^3 + 12*q1*q4*q5*q8*s34^3 - 
    24*q4^2*q5*q8*s34^3 - 12*q4^4*q5*s12*s34^3 - 12*q4^4*q8*s12*s34^3 + 
    16*q4^3*q5*q8*s12*s34^3 - 4*q4^4*q5*q8*s12^2*s34^3 - 
    4*q1*q4^4*s23*s34^3 + 12*q1*q4^3*q5*s23*s34^3 - 12*q4^4*q5*s23*s34^3 - 
    4*q1*q4^4*q5*s23^2*s34^3 + 8*q1*q4^4*s34^4 - 12*q1*q4^3*q5*s34^4 + 
    12*q4^4*q5*s34^4 - 32*q1*q4^3*q8*s34^4 + 24*q4^4*q8*s34^4 + 
    16*q1*q4^2*q5*q8*s34^4 - 26*q4^3*q5*q8*s34^4 + 12*q4^4*q5*q8*s12*s34^4 + 
    4*q1*q4^4*q5*s23*s34^4 - 4*q1*q4^4*q5*s34^5 - 12*q1*q4^4*q8*s34^5 + 
    12*q1*q4^3*q5*q8*s34^5 - 12*q4^4*q5*q8*s34^5 + 4*q1*q4^4*q5*q8*s34^6 - 
    q1*q8*s45 + q7*q9*s45 + q1*q5*q8*s34*s45 - 4*q1*q4*s51 + 9*q4^2*s51 - 
    3*q1*q7*s51 + 2*q4*q7*s51 + 2*q1*q8*s51 - 2*q4*q8*s51 + q1*q9*s51 + 
    5*q7*q9*s51 - 10*q4^3*s12*s51 + 4*q4^4*s12^2*s51 - 2*q1*q4^2*s23*s51 - 
    14*q4^3*s23*s51 + 10*q4^2*q9*s23*s51 + 8*q4^4*s12*s23*s51 - 
    4*q1*q4^3*s23^2*s51 + 4*q4^4*s23^2*s51 + 2*q1*q4^2*q9*s23^2*s51 - 
    8*q1*q4^2*s34*s51 - 6*q4^3*s34*s51 - 4*q1*q4*q7*s34*s51 + 
    3*q4^2*q7*s34*s51 + 12*q1*q4*q8*s34*s51 - 10*q4^2*q8*s34*s51 + 
    17*q4^2*q9*s34*s51 + 9*q4*q7*q9*s34*s51 - 4*q1*q4^3*s23*s34*s51 - 
    4*q4^4*s23*s34*s51 - 4*q1*q4^4*s23^2*s34*s51 - 8*q1*q4^3*s34^2*s51 - 
    2*q1*q4^2*q7*s34^2*s51 + 26*q1*q4^2*q8*s34^2*s51 - 18*q4^3*q8*s34^2*s51 + 
    9*q4^2*q7*q9*s34^2*s51 - 4*q1*q4^4*s23*s34^2*s51 - 4*q1*q4^4*s34^3*s51 + 
    28*q1*q4^3*q8*s34^3*s51 - 12*q4^4*q8*s34^3*s51 + 
    12*q1*q4^4*q8*s34^4*s51 + q1*q7*q9*s45*s51 - 8*q1*q4^2*s51^2 + 
    10*q4^3*s51^2 - 10*q1*q4*q7*s51^2 - 2*q1*q4*q8*s51^2 + 4*q1*q4*q9*s51^2 - 
    q4^2*q9*s51^2 + 5*q1*q7*q9*s51^2 + 12*q4*q7*q9*s51^2 - 4*q4^4*s12*s51^2 - 
    4*q1*q4^3*s23*s51^2 - 8*q4^4*s23*s51^2 + 2*q1*q4^2*q9*s23*s51^2 + 
    18*q4^3*q9*s23*s51^2 - 4*q1*q4^4*s23^2*s51^2 + 4*q1*q4^3*q9*s23^2*s51^2 - 
    8*q1*q4^3*s34*s51^2 - 4*q4^4*s34*s51^2 - 10*q1*q4^2*q7*s34*s51^2 - 
    6*q1*q4^2*q8*s34*s51^2 + 24*q4^3*q9*s34*s51^2 + 15*q4^2*q7*q9*s34*s51^2 - 
    4*q1*q4^4*s23*s34*s51^2 - 4*q1*q4^4*s34^2*s51^2 - 
    4*q1*q4^3*q7*s34^2*s51^2 - 8*q1*q4^3*q8*s34^2*s51^2 + 
    10*q4^3*q7*q9*s34^2*s51^2 - 4*q1*q4^4*q8*s34^3*s51^2 - 8*q1*q4^3*s51^3 + 
    4*q4^4*s51^3 - 16*q1*q4^2*q7*s51^3 + 8*q1*q4^2*q9*s51^3 - 
    2*q4^3*q9*s51^3 + 12*q1*q4*q7*q9*s51^3 + 16*q4^2*q7*q9*s51^3 - 
    4*q1*q4^4*s23*s51^3 + 4*q1*q4^3*q9*s23*s51^3 + 12*q4^4*q9*s23*s51^3 + 
    4*q1*q4^4*q9*s23^2*s51^3 - 4*q1*q4^4*s34*s51^3 - 
    12*q1*q4^3*q7*s34*s51^3 + 12*q4^4*q9*s34*s51^3 + 
    12*q4^3*q7*q9*s34*s51^3 - 4*q1*q4^4*q7*s34^2*s51^3 + 
    4*q4^4*q7*q9*s34^2*s51^3 - 4*q1*q4^4*s51^4 - 12*q1*q4^3*q7*s51^4 + 
    8*q1*q4^3*q9*s51^4 + 16*q1*q4^2*q7*q9*s51^4 + 12*q4^3*q7*q9*s51^4 + 
    4*q1*q4^4*q9*s23*s51^4 - 4*q1*q4^4*q7*s34*s51^4 + 
    4*q4^4*q7*q9*s34*s51^4 - 4*q1*q4^4*q7*s51^5 + 4*q1*q4^4*q9*s51^5 + 
    12*q1*q4^3*q7*q9*s51^5 + 4*q4^4*q7*q9*s51^5 + 4*q1*q4^4*q7*q9*s51^6]*
  (-2*ep*F[3, 18] - ep^2*F[4, 18] - 4*F[1, 1, 1]^2 + 
   4*F[1, 1, 1]*F[1, 1, 3] + 4*F[1, 1, 1]*F[1, 1, 8] - 
   4*F[1, 1, 3]*F[1, 1, 8] - 4*F[2, 1, 1] - 4*F[2, 1, 9] - 
   (2*tci[1, 1]^2)/3 - (ep^2*F[1, 1, 1]^2*tci[1, 1]^2)/6 + 
   (ep^2*F[1, 1, 1]*F[1, 1, 3]*tci[1, 1]^2)/6 + 
   (ep^2*F[1, 1, 1]*F[1, 1, 8]*tci[1, 1]^2)/6 - 
   (ep^2*F[1, 1, 3]*F[1, 1, 8]*tci[1, 1]^2)/6 - (ep^2*F[2, 1, 1]*tci[1, 1]^2)/
    6 - (ep^2*F[2, 1, 9]*tci[1, 1]^2)/6 - (43*ep^2*tci[1, 1]^4)/135 - 
   (2*ep*tci[1, 2]^3)/3 - (13*ep^2*tci[1, 1]^2*tcr[1, 1]^2)/6 - 
   4*ep*tci[1, 2]*tcr[1, 1]^2 + (8*ep*tcr[1, 1]^3)/3 + 
   (8*ep^2*tci[1, 2]*tcr[1, 1]^3)/3 - (5*ep^2*tcr[1, 1]^4)/6 + 
   (2*ep*tci[1, 1]^2*tcr[1, 2])/3 + (2*ep^2*tci[1, 2]^3*tcr[1, 2])/3 + 
   (2*ep^2*tci[1, 1]^2*tcr[1, 1]*tcr[1, 2])/3 - 
   (10*ep^2*tci[1, 1]^2*tcr[1, 2]^2)/9 - 2*ep^2*tcr[1, 1]^2*tcr[1, 2]^2 - 
   (8*ep*tcr[1, 2]^3)/3 - (8*ep^2*tci[1, 2]*tcr[1, 2]^3)/3 + 
   (16*ep^2*tcr[1, 1]*tcr[1, 2]^3)/3 - (19*ep^2*tcr[1, 2]^4)/9 - 
   (13*ep^2*tci[1, 1]^2*tcr[2, 1])/3 - 8*ep*tci[1, 2]*tcr[2, 1] + 
   8*ep*tcr[1, 1]*tcr[2, 1] + 8*ep^2*tci[1, 2]*tcr[1, 1]*tcr[2, 1] - 
   4*ep^2*tcr[1, 1]^2*tcr[2, 1] + 8*ep*tcr[3, 1] + 
   8*ep^2*tci[1, 2]*tcr[3, 1] - 8*ep^2*tcr[1, 1]*tcr[3, 1] + 2*ep*tcr[3, 2] + 
   2*ep^2*tci[1, 2]*tcr[3, 2] - 2*ep^2*tcr[1, 1]*tcr[3, 2] - 
   (37*ep*tcr[3, 3])/3 - (37*ep^2*tci[1, 2]*tcr[3, 3])/3 + 
   (19*ep^2*tcr[1, 1]*tcr[3, 3])/3 + 4*ep^2*tcr[4, 1] - 
   (8*ep^2*tcr[4, 2])/3 - ep^2*tcr[4, 3] - 8*ep^2*tcr[4, 4] - 
   2*ep^2*tcr[4, 5]) + r[-q1 - q10 + 2*q6 + 2*q1*q10*s23 + 2*q1*q5*s23 - 
    2*q10*q5*s23 + 2*q10*q9*s23 + 2*q1*q10^2*s23^2 - 2*q1*q10*q5*s23^2 + 
    q10^2*s34 + q1*q5*s34 - q10*q5*s34 + 2*q10*q6*s34 - 2*q10*q9*s34 + 
    2*q6*q9*s34 - q10^2*q2*s34^2 + 3*q10*q6*q9*s34^2 - 12*q1*q10*s45 + 
    13*q10^2*s45 + 3*q1*q2*s45 - 3*q10*q2*s45 - 6*q1*q5*s45 + 6*q10*q5*s45 + 
    q10*q6*s45 - q6*q9*s45 + 6*q1*q10^2*s23*s45 + 2*q10^3*s23*s45 + 
    12*q1*q10*q5*s23*s45 - 10*q10^2*q5*s23*s45 + 4*q1*q10^3*s23^2*s45 - 
    6*q1*q10^2*q5*s23^2*s45 - 6*q10^3*s34*s45 + 3*q10^2*q2*s34*s45 - 
    5*q10^2*q5*s34*s45 - q1*q2*q5*s34*s45 + q10*q2*q5*s34*s45 - 
    4*q10^3*q2*s34^2*s45 - q10^2*q2*q5*s34^2*s45 - 32*q1*q10^2*s45^2 + 
    20*q10^3*s45^2 + 14*q1*q10*q2*s45^2 - 12*q10^2*q2*s45^2 - 
    22*q1*q10*q5*s45^2 + 15*q10^2*q5*s45^2 + 4*q1*q2*q5*s45^2 - 
    4*q10*q2*q5*s45^2 + 8*q1*q10^3*s23*s45^2 - 4*q10^4*s23*s45^2 + 
    26*q1*q10^2*q5*s23*s45^2 - 18*q10^3*q5*s23*s45^2 + 
    4*q1*q10^4*s23^2*s45^2 - 8*q1*q10^3*q5*s23^2*s45^2 - 20*q10^4*s34*s45^2 + 
    4*q10^3*q2*s34*s45^2 - 12*q10^3*q5*s34*s45^2 + 3*q10^2*q2*q5*s34*s45^2 - 
    12*q10^4*q2*s34^2*s45^2 - 2*q10^3*q2*q5*s34^2*s45^2 - 40*q1*q10^3*s45^3 + 
    20*q10^4*s45^3 + 28*q1*q10^2*q2*s45^3 - 16*q10^3*q2*s45^3 - 
    36*q1*q10^2*q5*s45^3 + 20*q10^3*q5*s45^3 + 12*q1*q10*q2*q5*s45^3 - 
    8*q10^2*q2*q5*s45^3 + 4*q1*q10^4*s23*s45^3 + 28*q1*q10^3*q5*s23*s45^3 - 
    12*q10^4*q5*s23*s45^3 - 4*q1*q10^4*q5*s23^2*s45^3 + 
    12*q10^4*q2*s34*s45^3 - 12*q10^4*q5*s34*s45^3 + 4*q10^3*q2*q5*s34*s45^3 - 
    4*q10^4*q2*q5*s34^2*s45^3 - 20*q1*q10^4*s45^4 + 28*q1*q10^3*q2*s45^4 - 
    12*q10^4*q2*s45^4 - 32*q1*q10^3*q5*s45^4 + 12*q10^4*q5*s45^4 + 
    16*q1*q10^2*q2*q5*s45^4 - 8*q10^3*q2*q5*s45^4 + 
    12*q1*q10^4*q5*s23*s45^4 + 4*q10^4*q2*q5*s34*s45^4 + 
    12*q1*q10^4*q2*s45^5 - 12*q1*q10^4*q5*s45^5 + 12*q1*q10^3*q2*q5*s45^5 - 
    4*q10^4*q2*q5*s45^5 + 4*q1*q10^4*q2*q5*s45^6 + q10^2*s51 - q1*q9*s51 - 
    2*q10*q9*s51 + 4*q6*q9*s51 - 2*q1*q10^2*s23*s51 - 6*q10^3*s23*s51 + 
    6*q10^2*q9*s23*s51 - 2*q1*q10^2*q9*s23^2*s51 + 6*q10^3*s34*s51 + 
    q10^2*q6*s34*s51 - 9*q10^2*q9*s34*s51 + 9*q10*q6*q9*s34*s51 - 
    2*q10^3*q2*s34^2*s51 + 9*q10^2*q6*q9*s34^2*s51 - 4*q1*q10^2*s45*s51 + 
    4*q1*q10*q2*s45*s51 - 6*q10^2*q2*s45*s51 + 2*q10^2*q6*s45*s51 - 
    q1*q6*q9*s45*s51 - 4*q1*q10^3*s23*s45*s51 + 4*q10^4*s23*s45*s51 - 
    4*q1*q10^4*s23^2*s45*s51 - 4*q10^4*s34*s45*s51 - 4*q10^3*q2*s34*s45*s51 - 
    12*q10^4*q2*s34^2*s45*s51 - 4*q1*q10^3*s45^2*s51 + 4*q10^4*s45^2*s51 + 
    14*q1*q10^2*q2*s45^2*s51 - 8*q10^3*q2*s45^2*s51 - 
    2*q1*q10^2*q6*s45^2*s51 - 4*q1*q10^4*s23*s45^2*s51 + 
    12*q10^4*q2*s34*s45^2*s51 - 4*q1*q10^4*s45^3*s51 + 
    20*q1*q10^3*q2*s45^3*s51 - 12*q10^4*q2*s45^3*s51 + 
    12*q1*q10^4*q2*s45^4*s51 + 4*q1*q10^2*s51^2 + 4*q10^3*s51^2 - 
    2*q10^2*q2*s51^2 - 4*q1*q10*q6*s51^2 - 6*q10^2*q6*s51^2 - 
    4*q1*q10*q9*s51^2 - 5*q10^2*q9*s51^2 + 4*q1*q6*q9*s51^2 + 
    12*q10*q6*q9*s51^2 - 4*q10^4*s23*s51^2 + 2*q1*q10^2*q9*s23*s51^2 + 
    10*q10^3*q9*s23*s51^2 + 4*q1*q10^4*s23^2*s51^2 - 
    4*q1*q10^3*q9*s23^2*s51^2 + 4*q10^4*s34*s51^2 - 4*q10^3*q2*s34*s51^2 - 
    4*q10^3*q6*s34*s51^2 - 10*q10^3*q9*s34*s51^2 + 15*q10^2*q6*q9*s34*s51^2 - 
    4*q10^4*q2*s34^2*s51^2 + 10*q10^3*q6*q9*s34^2*s51^2 - 4*q10^4*s45*s51^2 + 
    2*q1*q10^2*q2*s45*s51^2 + 2*q1*q10^2*q6*s45*s51^2 + 
    4*q10^3*q6*s45*s51^2 + 4*q1*q10^4*s23*s45*s51^2 + 
    4*q10^4*q2*s34*s45*s51^2 + 4*q1*q10^4*s45^2*s51^2 + 
    4*q1*q10^3*q2*s45^2*s51^2 - 4*q10^4*q2*s45^2*s51^2 - 
    4*q1*q10^3*q6*s45^2*s51^2 + 4*q1*q10^4*q2*s45^3*s51^2 + 
    4*q1*q10^3*s51^3 + 4*q10^4*s51^3 - 8*q1*q10^2*q6*s51^3 - 
    8*q10^3*q6*s51^3 - 8*q1*q10^2*q9*s51^3 - 8*q10^3*q9*s51^3 + 
    12*q1*q10*q6*q9*s51^3 + 16*q10^2*q6*q9*s51^3 - 4*q1*q10^4*s23*s51^3 + 
    4*q1*q10^3*q9*s23*s51^3 + 4*q10^4*q9*s23*s51^3 - 
    4*q1*q10^4*q9*s23^2*s51^3 - 4*q10^4*q6*s34*s51^3 - 4*q10^4*q9*s34*s51^3 + 
    12*q10^3*q6*q9*s34*s51^3 + 4*q10^4*q6*q9*s34^2*s51^3 - 
    4*q1*q10^4*s45*s51^3 + 4*q1*q10^3*q6*s45*s51^3 + 4*q10^4*q6*s45*s51^3 - 
    4*q1*q10^4*q6*s45^2*s51^3 + 4*q1*q10^4*s51^4 - 8*q1*q10^3*q6*s51^4 - 
    4*q10^4*q6*s51^4 - 8*q1*q10^3*q9*s51^4 - 4*q10^4*q9*s51^4 + 
    16*q1*q10^2*q6*q9*s51^4 + 12*q10^3*q6*q9*s51^4 + 
    4*q1*q10^4*q9*s23*s51^4 + 4*q10^4*q6*q9*s34*s51^4 + 
    4*q1*q10^4*q6*s45*s51^4 - 4*q1*q10^4*q6*s51^5 - 4*q1*q10^4*q9*s51^5 + 
    12*q1*q10^3*q6*q9*s51^5 + 4*q10^4*q6*q9*s51^5 + 4*q1*q10^4*q6*q9*s51^6]*
  (2*ep*F[3, 4] + ep^2*F[4, 4] + 4*F[1, 1, 1]^2 - 4*F[1, 1, 1]*F[1, 1, 3] - 
   4*F[1, 1, 1]*F[1, 1, 4] + 4*F[1, 1, 3]*F[1, 1, 4] + 4*F[2, 1, 1] + 
   4*F[2, 1, 2] + (2*tci[1, 1]^2)/3 + (ep^2*F[1, 1, 1]^2*tci[1, 1]^2)/6 - 
   (ep^2*F[1, 1, 1]*F[1, 1, 3]*tci[1, 1]^2)/6 - 
   (ep^2*F[1, 1, 1]*F[1, 1, 4]*tci[1, 1]^2)/6 + 
   (ep^2*F[1, 1, 3]*F[1, 1, 4]*tci[1, 1]^2)/6 + (ep^2*F[2, 1, 1]*tci[1, 1]^2)/
    6 + (ep^2*F[2, 1, 2]*tci[1, 1]^2)/6 + (43*ep^2*tci[1, 1]^4)/135 + 
   (2*ep*tci[1, 2]^3)/3 + (13*ep^2*tci[1, 1]^2*tcr[1, 1]^2)/6 + 
   4*ep*tci[1, 2]*tcr[1, 1]^2 - (8*ep*tcr[1, 1]^3)/3 - 
   (8*ep^2*tci[1, 2]*tcr[1, 1]^3)/3 + (5*ep^2*tcr[1, 1]^4)/6 - 
   (2*ep*tci[1, 1]^2*tcr[1, 2])/3 - (2*ep^2*tci[1, 2]^3*tcr[1, 2])/3 - 
   (2*ep^2*tci[1, 1]^2*tcr[1, 1]*tcr[1, 2])/3 + 
   (10*ep^2*tci[1, 1]^2*tcr[1, 2]^2)/9 + 2*ep^2*tcr[1, 1]^2*tcr[1, 2]^2 + 
   (8*ep*tcr[1, 2]^3)/3 + (8*ep^2*tci[1, 2]*tcr[1, 2]^3)/3 - 
   (16*ep^2*tcr[1, 1]*tcr[1, 2]^3)/3 + (19*ep^2*tcr[1, 2]^4)/9 + 
   (13*ep^2*tci[1, 1]^2*tcr[2, 1])/3 + 8*ep*tci[1, 2]*tcr[2, 1] - 
   8*ep*tcr[1, 1]*tcr[2, 1] - 8*ep^2*tci[1, 2]*tcr[1, 1]*tcr[2, 1] + 
   4*ep^2*tcr[1, 1]^2*tcr[2, 1] - 8*ep*tcr[3, 1] - 
   8*ep^2*tci[1, 2]*tcr[3, 1] + 8*ep^2*tcr[1, 1]*tcr[3, 1] - 2*ep*tcr[3, 2] - 
   2*ep^2*tci[1, 2]*tcr[3, 2] + 2*ep^2*tcr[1, 1]*tcr[3, 2] + 
   (37*ep*tcr[3, 3])/3 + (37*ep^2*tci[1, 2]*tcr[3, 3])/3 - 
   (19*ep^2*tcr[1, 1]*tcr[3, 3])/3 - 4*ep^2*tcr[4, 1] + 
   (8*ep^2*tcr[4, 2])/3 + ep^2*tcr[4, 3] + 8*ep^2*tcr[4, 4] + 
   2*ep^2*tcr[4, 5]) + r[2*q2 - 4*q3 + q6 - q7 - 2*q8 - q2*q3*s12 + 
    5*q3^2*s12 + 2*q3*q7*s12 + q3*q8*s12 - 2*q3^3*s12^2 - q3^2*q7*s12^2 - 
    9*q3^2*s23 + 4*q3*q6*s23 + 10*q3^3*s12*s23 - 4*q3^4*s12^2*s23 - 
    10*q3^3*s23^2 + 9*q3^2*q6*s23^2 + 4*q3^4*s12*s23^2 - 4*q3^4*s23^3 + 
    10*q3^3*q6*s23^3 + 4*q3^4*q6*s23^4 - q1*q2*s34 + q1*q8*s34 - 
    2*q1*q2*s45 + 2*q2*q3*s45 + q3^2*s45 - 2*q3*q6*s45 - 2*q3*q7*s45 + 
    2*q1*q8*s45 - 2*q3*q8*s45 + 4*q3^3*s12*s45 + 4*q3^2*q7*s12*s45 - 
    4*q3^4*s12^2*s45 - 2*q3^3*q7*s12^2*s45 + 6*q3^3*s23*s45 - 
    10*q3^2*q6*s23*s45 + 4*q3^4*s23^2*s45 - 16*q3^3*q6*s23^2*s45 - 
    8*q3^4*q6*s23^3*s45 - 2*q1*q2*q3*s45^2 + 3*q3^2*q6*s45^2 - 
    2*q3^2*q7*s45^2 + 2*q1*q3*q8*s45^2 + 4*q3^3*q7*s12*s45^2 - 
    4*q3^4*q7*s12^2*s45^2 + 6*q3^3*q6*s23*s45^2 + 4*q3^4*q6*s23^2*s45^2 + 
    5*q1*q2*s51 - 10*q2*q3*s51 + 8*q3^2*s51 - 2*q3*q6*s51 - 3*q1*q7*s51 + 
    3*q2*q7*s51 + 10*q3*q7*s51 - 2*q1*q8*s51 + 2*q3*q8*s51 + 
    5*q2*q3^2*s12*s51 - 14*q3^3*s12*s51 - 3*q2*q3*q7*s12*s51 - 
    9*q3^2*q7*s12*s51 + 8*q3^4*s12^2*s51 + q2*q3^2*q7*s12^2*s51 + 
    2*q3^3*q7*s12^2*s51 + 14*q3^3*s23*s51 - 8*q3^2*q6*s23*s51 - 
    8*q3^4*s12*s23*s51 + 8*q3^4*s23^2*s51 - 14*q3^3*q6*s23^2*s51 - 
    8*q3^4*q6*s23^3*s51 - q1*q2*q7*s34*s51 + 8*q1*q2*q3*s45*s51 - 
    10*q2*q3^2*s45*s51 + 10*q3^3*s45*s51 + q3^2*q6*s45*s51 - 
    4*q1*q3*q7*s45*s51 + 14*q3^2*q7*s45*s51 - 4*q1*q3*q8*s45*s51 + 
    3*q3^2*q8*s45*s51 + q1*q6*q8*s45*s51 - q3*q6*q8*s45*s51 - 
    12*q3^4*s12*s45*s51 - 16*q3^3*q7*s12*s45*s51 + 4*q3^4*q7*s12^2*s45*s51 + 
    4*q3^4*s23*s45*s51 + 4*q3^3*q6*s23*s45*s51 + 4*q3^4*q6*s23^2*s45*s51 + 
    6*q1*q2*q3^2*s45^2*s51 + 2*q1*q3^2*q6*s45^2*s51 + 2*q3^3*q6*s45^2*s51 - 
    2*q1*q3^2*q7*s45^2*s51 + 8*q3^3*q7*s45^2*s51 - 6*q1*q3^2*q8*s45^2*s51 + 
    q3^2*q6*q8*s45^2*s51 - 12*q3^4*q7*s12*s45^2*s51 + 
    4*q3^4*q6*s23*s45^2*s51 - 12*q1*q2*q3*s51^2 + 22*q2*q3^2*s51^2 - 
    4*q3^3*s51^2 - 4*q1*q3*q6*s51^2 + 2*q3^2*q6*s51^2 + 5*q1*q2*q7*s51^2 + 
    10*q1*q3*q7*s51^2 - 12*q2*q3*q7*s51^2 - 24*q3^2*q7*s51^2 + 
    6*q1*q3*q8*s51^2 + 4*q1*q6*q8*s51^2 - 4*q3*q6*q8*s51^2 - 
    12*q2*q3^3*s12*s51^2 + 4*q3^4*s12*s51^2 + 9*q2*q3^2*q7*s12*s51^2 + 
    16*q3^3*q7*s12*s51^2 - 2*q2*q3^3*q7*s12^2*s51^2 - 4*q3^4*q7*s12^2*s51^2 - 
    4*q3^4*s23*s51^2 + 4*q3^3*q6*s23*s51^2 + 4*q3^4*q6*s23^2*s51^2 - 
    14*q1*q2*q3^2*s45*s51^2 + 18*q2*q3^3*s45*s51^2 - 8*q3^4*s45*s51^2 + 
    2*q1*q3^2*q6*s45*s51^2 + 4*q3^3*q6*s45*s51^2 + 10*q1*q3^2*q7*s45*s51^2 - 
    26*q3^3*q7*s45*s51^2 + 2*q1*q3^2*q8*s45*s51^2 + 3*q3^2*q6*q8*s45*s51^2 + 
    12*q3^4*q7*s12*s45*s51^2 + 4*q3^4*q6*s23*s45*s51^2 - 
    8*q1*q2*q3^3*s45^2*s51^2 - 4*q1*q3^3*q6*s45^2*s51^2 + 
    4*q3^4*q6*s45^2*s51^2 + 4*q1*q3^3*q7*s45^2*s51^2 - 
    12*q3^4*q7*s45^2*s51^2 + 8*q1*q3^3*q8*s45^2*s51^2 - 
    2*q3^3*q6*q8*s45^2*s51^2 + 16*q1*q2*q3^2*s51^3 - 26*q2*q3^3*s51^3 + 
    8*q1*q3^2*q6*s51^3 - 12*q1*q2*q3*q7*s51^3 - 16*q1*q3^2*q7*s51^3 + 
    24*q2*q3^2*q7*s51^3 + 26*q3^3*q7*s51^3 - 8*q1*q3^2*q8*s51^3 - 
    12*q1*q3*q6*q8*s51^3 + 8*q3^2*q6*q8*s51^3 + 12*q2*q3^4*s12*s51^3 - 
    16*q2*q3^3*q7*s12*s51^3 - 12*q3^4*q7*s12*s51^3 + 
    4*q2*q3^4*q7*s12^2*s51^3 + 12*q1*q2*q3^3*s45*s51^3 - 
    12*q2*q3^4*s45*s51^3 - 4*q1*q3^3*q6*s45*s51^3 - 12*q1*q3^3*q7*s45*s51^3 + 
    12*q3^4*q7*s45*s51^3 + 4*q1*q3^3*q8*s45*s51^3 - 4*q3^3*q6*q8*s45*s51^3 + 
    4*q1*q2*q3^4*s45^2*s51^3 + 4*q1*q3^4*q6*s45^2*s51^3 - 
    4*q1*q3^4*q7*s45^2*s51^3 - 4*q1*q3^4*q8*s45^2*s51^3 + 
    4*q3^4*q6*q8*s45^2*s51^3 - 12*q1*q2*q3^3*s51^4 + 12*q2*q3^4*s51^4 - 
    8*q1*q3^3*q6*s51^4 + 16*q1*q2*q3^2*q7*s51^4 + 12*q1*q3^3*q7*s51^4 - 
    26*q2*q3^3*q7*s51^4 - 12*q3^4*q7*s51^4 + 8*q1*q3^3*q8*s51^4 + 
    16*q1*q3^2*q6*q8*s51^4 - 8*q3^3*q6*q8*s51^4 + 12*q2*q3^4*q7*s12*s51^4 - 
    4*q1*q2*q3^4*s45*s51^4 + 4*q1*q3^4*q6*s45*s51^4 + 
    4*q1*q3^4*q7*s45*s51^4 - 4*q1*q3^4*q8*s45*s51^4 + 
    4*q3^4*q6*q8*s45*s51^4 + 4*q1*q2*q3^4*s51^5 + 4*q1*q3^4*q6*s51^5 - 
    12*q1*q2*q3^3*q7*s51^5 - 4*q1*q3^4*q7*s51^5 + 12*q2*q3^4*q7*s51^5 - 
    4*q1*q3^4*q8*s51^5 - 12*q1*q3^3*q6*q8*s51^5 + 4*q3^4*q6*q8*s51^5 + 
    4*q1*q2*q3^4*q7*s51^6 + 4*q1*q3^4*q6*q8*s51^6]*
  (2*ep*F[3, 12] + ep^2*F[4, 12] + 4*F[1, 1, 1]^2 - 4*F[1, 1, 1]*F[1, 1, 4] - 
   4*F[1, 1, 1]*F[1, 1, 8] + 4*F[1, 1, 4]*F[1, 1, 8] + 4*F[2, 1, 2] + 
   4*F[2, 1, 9] + (2*tci[1, 1]^2)/3 + (ep^2*F[1, 1, 1]^2*tci[1, 1]^2)/6 - 
   (ep^2*F[1, 1, 1]*F[1, 1, 4]*tci[1, 1]^2)/6 - 
   (ep^2*F[1, 1, 1]*F[1, 1, 8]*tci[1, 1]^2)/6 + 
   (ep^2*F[1, 1, 4]*F[1, 1, 8]*tci[1, 1]^2)/6 + (ep^2*F[2, 1, 2]*tci[1, 1]^2)/
    6 + (ep^2*F[2, 1, 9]*tci[1, 1]^2)/6 + (43*ep^2*tci[1, 1]^4)/135 + 
   (2*ep*tci[1, 2]^3)/3 + (13*ep^2*tci[1, 1]^2*tcr[1, 1]^2)/6 + 
   4*ep*tci[1, 2]*tcr[1, 1]^2 - (8*ep*tcr[1, 1]^3)/3 - 
   (8*ep^2*tci[1, 2]*tcr[1, 1]^3)/3 + (5*ep^2*tcr[1, 1]^4)/6 - 
   (2*ep*tci[1, 1]^2*tcr[1, 2])/3 - (2*ep^2*tci[1, 2]^3*tcr[1, 2])/3 - 
   (2*ep^2*tci[1, 1]^2*tcr[1, 1]*tcr[1, 2])/3 + 
   (10*ep^2*tci[1, 1]^2*tcr[1, 2]^2)/9 + 2*ep^2*tcr[1, 1]^2*tcr[1, 2]^2 + 
   (8*ep*tcr[1, 2]^3)/3 + (8*ep^2*tci[1, 2]*tcr[1, 2]^3)/3 - 
   (16*ep^2*tcr[1, 1]*tcr[1, 2]^3)/3 + (19*ep^2*tcr[1, 2]^4)/9 + 
   (13*ep^2*tci[1, 1]^2*tcr[2, 1])/3 + 8*ep*tci[1, 2]*tcr[2, 1] - 
   8*ep*tcr[1, 1]*tcr[2, 1] - 8*ep^2*tci[1, 2]*tcr[1, 1]*tcr[2, 1] + 
   4*ep^2*tcr[1, 1]^2*tcr[2, 1] - 8*ep*tcr[3, 1] - 
   8*ep^2*tci[1, 2]*tcr[3, 1] + 8*ep^2*tcr[1, 1]*tcr[3, 1] - 2*ep*tcr[3, 2] - 
   2*ep^2*tci[1, 2]*tcr[3, 2] + 2*ep^2*tcr[1, 1]*tcr[3, 2] + 
   (37*ep*tcr[3, 3])/3 + (37*ep^2*tci[1, 2]*tcr[3, 3])/3 - 
   (19*ep^2*tcr[1, 1]*tcr[3, 3])/3 - 4*ep^2*tcr[4, 1] + 
   (8*ep^2*tcr[4, 2])/3 + ep^2*tcr[4, 3] + 8*ep^2*tcr[4, 4] + 
   2*ep^2*tcr[4, 5])


==> anc/qqb_W02_nfCA.m <==
((-2*F[1, 1, 1]*F[1, 1, 5])/9 + (2*F[1, 1, 3]*F[1, 1, 5])/9 + 
   (2*F[1, 1, 1]*F[1, 1, 10])/9 - (2*F[1, 1, 3]*F[1, 1, 10])/9)*
  r[8*q2 + 5*q4 - 7*q5 - 12*q6 - 4*q7 + 6*q8 + 16*q9 - 22*q4*q5*s12 + 
    8*q5^2*s12 + 16*q4*q7*s12 + 16*q5*q7*s12 - 16*q4*q8*s12 + 10*q5*q8*s12 + 
    6*q4^2*q5*s12^2 - 10*q4*q5*q8*s12^2 - 10*q5*q7*q8*s12^2 + 5*q10*q5*s23 - 
    5*q4*q5*s23 + 8*q5^2*s23 + 9*q5*q6*s23 - 5*q10*q9*s23 + 5*q4*q9*s23 - 
    8*q5^2*q6*s23^2 + 6*q10*q2*s34 - 6*q12*q2*s34 - 6*q10*q5*s34 + 
    24*q12*q5*s34 + 5*q4*q5*s34 - 38*q10*q6*s34 - 6*q12*q6*s34 - 
    9*q5*q6*s34 + 6*q12*q7*s34 + 22*q4*q7*s34 + 14*q5*q7*s34 + 6*q12*q8*s34 + 
    22*q4*q8*s34 - 14*q5*q8*s34 + 5*q10*q9*s34 + 16*q2*q9*s34 + 
    10*q4*q9*s34 - 26*q5*q9*s34 + 10*q6*q9*s34 - 15*q7*q9*s34 - 
    15*q8*q9*s34 - 6*q4^2*q5*s12*s34 - 12*q4^2*q8*s12*s34 + 
    22*q4*q5*q8*s12*s34 - 6*q4^2*q5*q8*s12^2*s34 + 12*q10^2*q2*s34^2 - 
    12*q10*q2*q4*s34^2 + 12*q12*q2*q4*s34^2 - q10*q2*q5*s34^2 + 
    9*q12*q2*q5*s34^2 - 12*q10*q4*q6*s34^2 + 12*q12*q4*q6*s34^2 - 
    9*q12*q5*q6*s34^2 + 12*q12*q4*q7*s34^2 + 9*q12*q5*q7*s34^2 + 
    12*q12*q4*q8*s34^2 - 9*q12*q5*q8*s34^2 - 5*q4*q5*q8*s34^2 - 
    8*q2*q5*q9*s34^2 - 10*q10*q6*q9*s34^2 + 10*q4*q7*q9*s34^2 + 
    5*q5*q7*q9*s34^2 + 5*q5*q8*q9*s34^2 + 6*q4^2*q5*q8*s12*s34^2 + 
    16*q10*q2*s45 - 10*q10*q5*s45 - 16*q10*q6*s45 - 6*q5*q6*s45 + 
    3*q5*q7*s45 - 10*q5*q8*s45 - 10*q7*q8*s45 - 8*q2*q9*s45 + 10*q6*q9*s45 - 
    10*q7*q9*s45 + 12*q8*q9*s45 + 8*q5^2*q7*s12*s45 + 10*q5*q7*q8*s12*s45 + 
    8*q5^2*q6*s23*s45 + 12*q10^2*q2*s34*s45 + 6*q10^2*q5*s34*s45 + 
    10*q10*q2*q5*s34*s45 - 3*q12*q2*q5*s34*s45 + 3*q12*q5*q6*s34*s45 + 
    8*q5^2*q6*s34*s45 + 3*q12*q5*q7*s34*s45 + 8*q5^2*q7*s34*s45 - 
    3*q12*q5*q8*s34*s45 + q2*q5*q9*s34*s45 - 5*q5*q6*q9*s34*s45 - 
    5*q5*q7*q9*s34*s45 + q5*q8*q9*s34*s45 + 6*q10^2*q2*q5*s34^2*s45 + 
    3*q12*q2*q5^2*s34^2*s45 + 3*q12*q5^2*q6*s34^2*s45 + 
    3*q12*q5^2*q7*s34^2*s45 + 3*q12*q5^2*q8*s34^2*s45 - 
    3*q2*q5^2*q9*s34^2*s45 + 5*q5^2*q6*q9*s34^2*s45 + 
    5*q5^2*q7*q9*s34^2*s45 - 3*q5^2*q8*q9*s34^2*s45 + 6*q10^2*q5*s45^2 + 
    10*q10*q2*q5*s45^2 - 10*q5*q7*q8*s45^2 - 10*q2*q5*q9*s45^2 - 
    10*q2*q6*q9*s45^2 + 10*q5*q6*q9*s45^2 - 10*q5*q7*q9*s45^2 + 
    10*q5*q8*q9*s45^2 + 20*q7*q8*q9*s45^2 + 6*q10^2*q2*q5*s34*s45^2 - 
    10*q2*q5*q6*q9*s45^3 + 10*q5*q7*q8*q9*s45^3 + 11*q10*q2*s51 - 
    6*q10*q6*s51 + 6*q4*q7*s51 - 11*q4*q8*s51 - 5*q7*q8*s51 - 13*q2*q9*s51 - 
    5*q4*q9*s51 - 5*q6*q9*s51 + 5*q7*q9*s51 + 15*q8*q9*s51 + 
    6*q10^2*q2*s34*s51 + 6*q10*q2*q4*s34*s51 - 6*q12*q2*q4*s34*s51 - 
    6*q10^2*q6*s34*s51 - 6*q10*q4*q6*s34*s51 + 6*q12*q4*q6*s34*s51 + 
    6*q12*q4*q7*s34*s51 + 6*q4^2*q7*s34*s51 - 6*q12*q4*q8*s34*s51 - 
    6*q4^2*q8*s34*s51 + 10*q10*q6*q9*s34*s51 - 10*q4*q7*q9*s34*s51 + 
    6*q10^2*q2*q4*s34^2*s51 - 6*q10*q2*q4^2*s34^2*s51 + 
    6*q12*q2*q4^2*s34^2*s51 - 6*q10^2*q4*q6*s34^2*s51 + 
    6*q10*q4^2*q6*s34^2*s51 - 6*q12*q4^2*q6*s34^2*s51 + 
    6*q12*q4^2*q7*s34^2*s51 - 6*q12*q4^2*q8*s34^2*s51 - 5*q2*q6*q9*s45*s51 + 
    15*q7*q8*q9*s45*s51 - 5*q10*q6*q9*s51^2 + 5*q4*q7*q9*s51^2 + 
    5*q7*q8*q9*s51^2] + (-28/9 + F[1, 1, 7])*
  r[2*q10 - 2*q16 - q3 - q5 + 4*q6 - 3*q7 + q8 - q13*q2*s12 - 3*q13*q5*s12 + 
    2*q13*q7*s12 + q5*q8*s12 + q13*q2*q7*s12^2 - q2*q3*q7*s12^2 + 
    q16*q3*s23 - 2*q16*q5*s23 + q3*q6*s23 + 2*q5*q6*s23 - q16*q3^2*s23^2 - 
    q16*q3*q5*s23^2 + q3^2*q6*s23^2 + q3*q5*q6*s23^2 + 6*q13*q5*s34 - 
    q16*q5*s34 - 2*q10*q6*s34 - 3*q13*q6*s34 - q2*q6*s34 + q5*q6*s34 - 
    3*q16*q7*s34 - 3*q5*q8*s34 + 2*q13*q9*s34 - q6*q9*s34 + q7*q9*s34 - 
    q10*q2^2*s34^2 + q16*q2^2*s34^2 - q13*q6*q9*s34^2 + 2*q13*q2*s45 + 
    q16*q2*s45 + 2*q16*q3*s45 - q2*q3*s45 - 2*q10*q5*s45 + 3*q13*q5*s45 + 
    3*q16*q5*s45 - 2*q2*q5*s45 - 2*q2*q6*s45 - 2*q3*q6*s45 - 2*q5*q6*s45 + 
    q13*q7*s45 - 3*q16*q7*s45 - q3*q7*s45 + q3*q8*s45 - q5*q8*s45 - 
    2*q6*q8*s45 + q13*q9*s45 - 3*q6*q9*s45 + 2*q7*q9*s45 + q16*q3^2*s23*s45 + 
    q16*q3*q5*s23*s45 - q3^2*q6*s23*s45 - q3*q5*q6*s23*s45 - 
    2*q10*q2*q5*s34*s45 + 3*q16*q2*q5*s34*s45 - q2*q5*q6*s34*s45 - 
    q10*q2^2*q5*s34^2*s45 + q16*q2^2*q5*s34^2*s45 + q2*q6*q9*s45^2 - 
    4*q13*q2*s51 + q16*q2*s51 - q13*q6*s51 - 3*q16*q7*s51 + 5*q2*q7*s51 + 
    q6*q7*s51 - 2*q10*q9*s51 - 2*q13*q9*s51 + 2*q7*q9*s51 - 
    2*q13*q2^2*s12*s51 + 2*q2^2*q3*s12*s51 - q13*q2*q7*s12*s51 - 
    2*q2*q3*q7*s12*s51 - q13*q2^2*q7*s12^2*s51 + q2^2*q3*q7*s12^2*s51 - 
    q2*q6*q7*s34*s51 + 2*q10*q6*q9*s34*s51 + 3*q13*q6*q9*s34*s51 - 
    q10*q6^2*q9*s34^2*s51 - q13*q6^2*q9*s34^2*s51 + q13*q2^2*s45*s51 - 
    q2^2*q3*s45*s51 + q16*q3^2*s45*s51 - q3^2*q6*s45*s51 - 
    q13*q6*q7*s45*s51 + q16*q2*q8*s45*s51 + q16*q3*q8*s45*s51 - 
    q2*q6*q8*s45*s51 - q3*q6*q8*s45*s51 + q13*q2*q9*s45*s51 + 
    q2*q6*q9*s45*s51 - q13*q2^2*s51^2 + q2^2*q3*s51^2 - 2*q13*q2*q7*s51^2 - 
    q2*q3*q7*s51^2 - q13*q6*q7*s51^2 + q16*q2*q8*s51^2 + q13*q2*q9*s51^2 - 
    2*q13*q2^2*q7*s12*s51^2 + 2*q2^2*q3*q7*s12*s51^2 + 
    q16*q3^2*q8*s45*s51^2 - q3^2*q6*q8*s45*s51^2 - q13*q2^2*q7*s51^3 + 
    q2^2*q3*q7*s51^3] + ((F[1, 1, 1]*F[1, 1, 2])/18 - 
   (F[1, 1, 2]*F[1, 1, 4])/18 - (F[1, 1, 1]*F[1, 1, 6])/18 + 
   (F[1, 1, 4]*F[1, 1, 6])/18)*r[112*q10 + 78*q2 - 40*q3 - 50*q5 + 3*q6 - 
    23*q7 - 50*q8 - 28*q9 + 18*q2*q7*s12 + 24*q3*q7*s12 - 9*q5*q7*s12 + 
    41*q2*q8*s12 + 64*q3*q8*s12 - 9*q5*q8*s12 + 13*q7*q8*s12 - 
    40*q2*q3*q7*s12^2 - 24*q3^2*q7*s12^2 + 31*q2*q7*q8*s12^2 - 
    9*q5*q7*q8*s12^2 + 24*q10^2*s23 - 44*q10*q5*s23 + 40*q3*q6*s23 + 
    34*q5*q6*s23 + 20*q10*q9*s23 + 40*q10*q2*s34 - 64*q10*q5*s34 + 
    40*q10*q6*s34 - 23*q2*q6*s34 + 12*q5*q6*s34 - 9*q2*q7*s34 - 9*q5*q7*s34 + 
    9*q5*q8*s34 + 44*q10*q9*s34 + 42*q2*q9*s34 - 16*q5*q9*s34 - 
    40*q6*q9*s34 + 9*q7*q9*s34 - 27*q8*q9*s34 - 24*q10^2*q2*s34^2 - 
    40*q10*q2*q5*s34^2 + 31*q2*q5*q9*s34^2 + 20*q10*q6*q9*s34^2 - 
    11*q5*q6*q9*s34^2 - 9*q5*q7*q9*s34^2 + 9*q5*q8*q9*s34^2 + 24*q10*q2*s45 - 
    36*q14*q2*s45 + 32*q2^2*s45 + 48*q10*q3*s45 - 48*q14*q3*s45 - 
    24*q10*q5*s45 + 24*q14*q5*s45 + 20*q10*q6*s45 - 23*q2*q6*s45 - 
    80*q3*q6*s45 - 46*q5*q6*s45 - 12*q14*q7*s45 + 24*q3*q7*s45 + 
    9*q5*q7*s45 - 12*q14*q8*s45 + 33*q2*q8*s45 + 64*q3*q8*s45 - 9*q5*q8*s45 - 
    7*q7*q8*s45 - 24*q14*q9*s45 + 75*q2*q9*s45 - 91*q6*q9*s45 - 
    27*q7*q9*s45 + 27*q8*q9*s45 - 24*q3^2*q7*s12*s45 + 9*q5*q7*q8*s12*s45 + 
    24*q10^2*q3*s23*s45 - 24*q10*q3^2*s23*s45 + 24*q14*q3^2*s23*s45 - 
    24*q10^2*q5*s23*s45 - 24*q10*q3*q5*s23*s45 + 24*q14*q3*q5*s23*s45 - 
    24*q10^2*q2*s34*s45 - 12*q14*q2^2*s34*s45 - 48*q10^2*q5*s34*s45 - 
    40*q10*q2*q5*s34*s45 + 12*q14*q2*q5*s34*s45 + 12*q2^2*q6*s34*s45 - 
    35*q2*q5*q6*s34*s45 - 32*q2^2*q9*s34*s45 + 31*q2*q5*q9*s34*s45 - 
    11*q5*q6*q9*s34*s45 + 9*q5*q7*q9*s34*s45 - 9*q5*q8*q9*s34*s45 - 
    24*q10^2*q2*q5*s34^2*s45 + 24*q14*q2^2*s45^2 - 48*q10^2*q5*s45^2 + 
    4*q10*q2*q5*s45^2 - 36*q14*q2*q5*s45^2 + 48*q10*q3*q5*s45^2 - 
    48*q14*q3*q5*s45^2 + 40*q2^2*q6*s45^2 + q2*q5*q6*s45^2 + 
    24*q14*q3*q7*s45^2 - 24*q3^2*q7*s45^2 + 24*q14*q2*q8*s45^2 + 
    24*q14*q3*q8*s45^2 + 9*q2*q6*q8*s45^2 + 40*q3*q6*q8*s45^2 - 
    18*q5*q7*q8*s45^2 + 24*q14*q2*q9*s45^2 - 32*q2^2*q9*s45^2 + 
    22*q2*q5*q9*s45^2 + 102*q2*q6*q9*s45^2 - 22*q5*q6*q9*s45^2 - 
    18*q5*q7*q9*s45^2 + 18*q5*q8*q9*s45^2 + 36*q7*q8*q9*s45^2 - 
    24*q10^2*q3*q5*s23*s45^2 + 24*q10*q3^2*q5*s23*s45^2 - 
    24*q14*q3^2*q5*s23*s45^2 - 24*q10^2*q2*q5*s34*s45^2 - 
    12*q14*q2^2*q5*s34*s45^2 + 12*q2^2*q5*q6*s34*s45^2 - 
    24*q14*q3^2*q7*s45^3 - 12*q14*q2^2*q9*s45^3 - 20*q2^2*q6*q9*s45^3 + 
    22*q2*q5*q6*q9*s45^3 + 18*q5*q7*q8*q9*s45^3 - 20*q10*q2*s51 - 
    36*q14*q2*s51 - 32*q2^2*s51 - 48*q10*q3*s51 + 48*q14*q3*s51 - 
    20*q10*q6*s51 - 11*q2*q6*s51 + 36*q14*q7*s51 + 87*q2*q7*s51 - 
    24*q3*q7*s51 + 11*q6*q7*s51 + 3*q2*q8*s51 + 24*q3*q8*s51 - 20*q7*q8*s51 - 
    112*q10*q9*s51 + 48*q14*q9*s51 - 54*q2*q9*s51 + 40*q6*q9*s51 - 
    9*q7*q9*s51 + 27*q8*q9*s51 + 24*q2*q3^2*s12*s51 - 88*q2*q3*q7*s12*s51 - 
    24*q3^2*q7*s12*s51 + 32*q2^2*q8*s12*s51 - 31*q2*q7*q8*s12*s51 + 
    24*q2*q3^2*q7*s12^2*s51 - 24*q10^2*q3*s23*s51 + 24*q10*q3^2*s23*s51 - 
    24*q14*q3^2*s23*s51 - 24*q10^2*q9*s23*s51 + 24*q10*q3*q9*s23*s51 - 
    24*q14*q3*q9*s23*s51 + 12*q14*q2^2*s34*s51 - 12*q2^2*q6*s34*s51 - 
    12*q14*q2*q7*s34*s51 - 11*q2*q6*q7*s34*s51 - 32*q2^2*q9*s34*s51 - 
    40*q10*q6*q9*s34*s51 - 24*q14*q3*q7*s45*s51 - 24*q3^2*q7*s45*s51 + 
    12*q14*q2*q8*s45*s51 + 32*q2^2*q8*s45*s51 + 24*q14*q3*q8*s45*s51 + 
    24*q3^2*q8*s45*s51 - 29*q2*q6*q8*s45*s51 - 40*q3*q6*q8*s45*s51 - 
    11*q6*q7*q8*s45*s51 - 12*q14*q2*q9*s45*s51 + 51*q2*q6*q9*s45*s51 + 
    27*q7*q8*q9*s45*s51 - 24*q14*q3^2*q7*s45^2*s51 + 
    12*q14*q2^2*q8*s45^2*s51 + 24*q14*q3^2*q8*s45^2*s51 + 
    20*q2^2*q6*q8*s45^2*s51 - 12*q14*q2^2*q9*s45^2*s51 - 
    20*q2^2*q6*q9*s45^2*s51 - 36*q14*q2*q7*s51^2 - 20*q2*q3*q7*s51^2 - 
    11*q2*q6*q7*s51^2 - 22*q2*q6*q8*s51^2 + 20*q3*q6*q8*s51^2 + 
    22*q2*q7*q8*s51^2 + 11*q6*q7*q8*s51^2 + 32*q2^2*q9*s51^2 + 
    48*q10*q3*q9*s51^2 - 48*q14*q3*q9*s51^2 + 40*q10*q6*q9*s51^2 + 
    9*q7*q8*q9*s51^2 + 24*q2*q3^2*q7*s12*s51^2 + 24*q10^2*q3*q9*s23*s51^2 - 
    24*q10*q3^2*q9*s23*s51^2 + 24*q14*q3^2*q9*s23*s51^2 + 
    12*q14*q2^2*q7*s34*s51^2 - 12*q2^2*q6*q7*s34*s51^2 - 
    22*q2*q6*q7*q8*s51^3] + ((-2*F[1, 1, 1]*F[1, 1, 7])/9 + 
   (2*F[1, 1, 7]*F[1, 1, 8])/9 + (2*F[1, 1, 1]*F[1, 1, 9])/9 - 
   (2*F[1, 1, 8]*F[1, 1, 9])/9)*r[-9*q17 + q3 - q4 + 15*q5 + 8*q6 - 12*q7 + 
    20*q8 - 4*q9 - 3*q17*q2*s12 + 24*q17*q3*s12 - 12*q3*q4*s12 + 6*q4^2*s12 - 
    10*q4*q5*s12 - 3*q17*q7*s12 + 6*q3*q7*s12 + 10*q4*q7*s12 + 8*q5*q7*s12 - 
    8*q7^2*s12 - 5*q2*q8*s12 + 5*q3*q8*s12 - 10*q4*q8*s12 + 15*q5*q8*s12 + 
    26*q7*q8*s12 + 6*q17*q2*q3*s12^2 - 6*q3^2*q4*s12^2 + 6*q3*q4^2*s12^2 + 
    6*q17*q3*q5*s12^2 - 6*q3*q4*q5*s12^2 - 6*q17*q2*q7*s12^2 + 
    q2*q3*q7*s12^2 - 6*q3^2*q7*s12^2 - 9*q17*q5*q7*s12^2 - 3*q17*q7^2*s12^2 - 
    10*q4*q5*q8*s12^2 + 5*q2*q7*q8*s12^2 - 5*q5*q7*q8*s12^2 + 
    3*q7^2*q8*s12^2 - 18*q17*q3*s23 + 6*q3^2*s23 - 5*q4*q5*s23 + 
    33*q17*q6*s23 - 19*q3*q6*s23 + 5*q4*q9*s23 + 12*q17*q3^2*s12*s23 - 
    6*q3^2*q4*s12*s23 + 6*q3*q4^2*s12*s23 + 6*q17*q3*q5*s12*s23 - 
    6*q3*q4*q5*s12*s23 + 6*q4^2*q5*s12*s23 - 6*q17*q3^2*q5*s12^2*s23 + 
    6*q3^2*q4*q5*s12^2*s23 - 6*q3*q4^2*q5*s12^2*s23 - 6*q17*q3^2*s23^2 + 
    24*q17*q3*q6*s23^2 - 12*q3^2*q6*s23^2 + 6*q17*q3^2*q6*s23^3 + 
    5*q4*q5*s34 + 4*q4*q7*s34 + 10*q5*q7*s34 + 10*q4*q8*s34 - 15*q5*q8*s34 + 
    4*q4*q9*s34 + 5*q5*q9*s34 - 14*q7*q9*s34 + 15*q8*q9*s34 + 
    10*q4*q5*q8*s12*s34 - 5*q4*q5*q8*s34^2 + 4*q4*q7*q9*s34^2 + 
    10*q5*q7*q9*s34^2 - 5*q5*q8*q9*s34^2 - 15*q17*q6*s45 - 4*q3*q6*s45 - 
    6*q17*q7*s45 - 10*q5*q7*s45 - 5*q2*q8*s45 + 5*q3*q8*s45 + 17*q7*q8*s45 - 
    6*q17*q9*s45 + 11*q7*q9*s45 - 12*q8*q9*s45 - 3*q17*q5*q7*s12*s45 - 
    6*q17*q7^2*s12*s45 - 5*q5*q7*q8*s12*s45 - 2*q7^2*q8*s12*s45 - 
    3*q17*q5*q7^2*s12^2*s45 - 5*q5*q7^2*q8*s12^2*s45 + 6*q3^2*q6*s23*s45 - 
    10*q5*q7*q9*s34*s45 + 5*q5*q8*q9*s34*s45 + 3*q17*q7^2*s45^2 - 
    5*q2*q6*q8*s45^2 + 5*q3*q6*q8*s45^2 + 10*q5*q7*q8*s45^2 - 
    3*q7^2*q8*s45^2 + 6*q17*q7*q9*s45^2 + 10*q5*q7*q9*s45^2 - 
    10*q5*q8*q9*s45^2 - 14*q7*q8*q9*s45^2 - 3*q17*q7^2*q9*s45^3 - 
    10*q5*q7*q8*q9*s45^3 + 3*q7^2*q8*q9*s45^3 - 18*q17*q3*s51 + 
    18*q3*q4*s51 - 12*q4^2*s51 + 9*q17*q6*s51 + 5*q3*q6*s51 - 18*q17*q7*s51 + 
    6*q4*q7*s51 + 16*q6*q7*s51 - 8*q7^2*s51 + 5*q2*q8*s51 - 5*q3*q8*s51 - 
    5*q4*q8*s51 - 5*q7*q8*s51 - 24*q17*q9*s51 + 19*q4*q9*s51 - 15*q8*q9*s51 + 
    6*q17*q2*q3*s12*s51 - 12*q17*q3^2*s12*s51 + 6*q3^2*q4*s12*s51 - 
    6*q3*q4^2*s12*s51 - 3*q17*q2*q7*s12*s51 - 6*q3^2*q7*s12*s51 - 
    5*q2*q7*q8*s12*s51 + 6*q17*q2*q3^2*s12^2*s51 + 6*q2*q3^2*q7*s12^2*s51 + 
    3*q17*q2*q7^2*s12^2*s51 - 3*q2*q7^2*q8*s12^2*s51 + 6*q3^2*q4*s23*s51 - 
    6*q3*q4^2*s23*s51 - 6*q17*q3*q6*s23*s51 + 6*q3^2*q6*s23*s51 - 
    6*q17*q3*q9*s23*s51 + 6*q3*q4*q9*s23*s51 - 6*q4^2*q9*s23*s51 - 
    6*q17*q3^2*q6*s23^2*s51 - 6*q4^2*q7*s34*s51 - 12*q4^2*q9*s34*s51 + 
    2*q4*q7*q9*s34*s51 - 6*q4^2*q7*q9*s34^2*s51 - 3*q17*q6*q7*s45*s51 + 
    6*q17*q7^2*s45*s51 + 5*q2*q6*q8*s45*s51 - 10*q3*q6*q8*s45*s51 - 
    15*q6*q7*q8*s45*s51 + 2*q7^2*q8*s45*s51 + 15*q17*q7*q9*s45*s51 - 
    9*q7*q8*q9*s45*s51 - 6*q17*q7^2*q9*s45^2*s51 + 6*q7^2*q8*q9*s45^2*s51 + 
    6*q17*q3^2*s51^2 - 6*q3^2*q4*s51^2 + 6*q3*q4^2*s51^2 - 5*q2*q3*q7*s51^2 + 
    9*q17*q6*q7*s51^2 + 8*q6*q7^2*s51^2 - 10*q2*q6*q8*s51^2 + 
    10*q3*q6*q8*s51^2 + 10*q2*q7*q8*s51^2 + 10*q6*q7*q8*s51^2 + 
    24*q17*q3*q9*s51^2 - 24*q3*q4*q9*s51^2 + 18*q4^2*q9*s51^2 + 
    9*q17*q7*q9*s51^2 - q4*q7*q9*s51^2 - 5*q7*q8*q9*s51^2 + 
    6*q2*q3^2*q7*s12*s51^2 + 6*q17*q3^2*q9*s23*s51^2 - 
    6*q3^2*q4*q9*s23*s51^2 + 6*q3*q4^2*q9*s23*s51^2 + 
    6*q4^2*q7*q9*s34*s51^2 - 3*q17*q6*q7^2*s45*s51^2 - 
    5*q6*q7^2*q8*s45*s51^2 - 3*q17*q7^2*q9*s45*s51^2 + 
    3*q7^2*q8*q9*s45*s51^2 - 10*q2*q6*q7*q8*s51^3 - 6*q17*q3^2*q9*s51^3 + 
    6*q3^2*q4*q9*s51^3 - 6*q3*q4^2*q9*s51^3] + 
 (-F[1, 1, 7]/9 + F[1, 1, 9]/9)*r[19*q10 - 57*q16 - 72*q23 + 32*q25 - 9*q4 + 
    21*q5 + 58*q6 - 35*q8 + 14*q9 - 34*q3^2*s12 - 12*q3*q4*s12 - 
    6*q3*q5*s12 - 12*q4*q5*s12 + 16*q3*q7*s12 + 6*q5*q8*s12 - 16*q7*q8*s12 + 
    32*q10^2*s23 + 63*q10*q3*s23 - 75*q16*q3*s23 + 32*q3^2*s23 + 
    3*q16*q4*s23 + 16*q25*q4*s23 - 27*q3*q4*s23 - 81*q10*q5*s23 + 
    83*q16*q5*s23 - 16*q23*q5*s23 - 18*q3*q5*s23 - 50*q4*q5*s23 - 
    32*q25*q6*s23 + 44*q3*q6*s23 - 48*q5*q6*s23 + 29*q10*q9*s23 - 
    11*q4*q9*s23 + 36*q5*q9*s23 - 16*q25*q4^2*s12*s23 + 12*q3*q4*q5*s12*s23 + 
    16*q4^2*q5*s12*s23 + 36*q10^2*q3*s23^2 + 44*q16^2*q3*s23^2 - 
    15*q16*q3^2*s23^2 - 44*q16^2*q5*s23^2 - 54*q10*q3*q5*s23^2 + 
    40*q16*q3*q5*s23^2 - 3*q16*q4*q5*s23^2 + 15*q3*q4*q5*s23^2 - 
    51*q3^2*q6*s23^2 - 16*q25*q4*q6*s23^2 - 16*q3*q5*q6*s23^2 + 
    16*q4*q5*q6*s23^2 - 19*q3*q6^2*s23^2 + 19*q5*q6^2*s23^2 + 
    18*q10*q3*q9*s23^2 - 18*q3*q4*q9*s23^2 - 22*q16^2*q3^2*s23^3 + 
    56*q16*q3^3*s23^3 - 22*q16^2*q3*q5*s23^3 + 3*q16*q3^2*q5*s23^3 + 
    3*q16*q3*q4*q5*s23^3 - 56*q3^3*q6*s23^3 - 3*q3^2*q5*q6*s23^3 + 
    19*q3*q5*q6^2*s23^3 - 2*q10^2*s34 - 44*q16^2*s34 - 70*q10*q2*s34 + 
    34*q16*q2*s34 - 48*q2*q23*s34 + 18*q10*q4*s34 - 64*q25*q4*s34 - 
    48*q10*q5*s34 + 28*q16*q5*s34 - 16*q23*q5*s34 + 66*q4*q5*s34 + 
    36*q10*q6*s34 + 8*q23*q6*s34 + 48*q25*q6*s34 - 16*q5*q6*s34 + 
    37*q16*q7*s34 - 32*q23*q7*s34 - 9*q10*q8*s34 - 6*q16*q8*s34 + 
    80*q25*q8*s34 + 11*q4*q8*s34 - 21*q5*q8*s34 + 29*q10*q9*s34 + 
    68*q2*q9*s34 + 4*q4*q9*s34 - 14*q5*q9*s34 - 5*q7*q9*s34 - 92*q8*q9*s34 + 
    16*q25*q4^2*s12*s34 - 16*q4^2*q5*s12*s34 - 16*q25*q4*q8*s12*s34 + 
    12*q4*q5*q8*s12*s34 + 16*q25*q4^2*s23*s34 - 22*q16^2*q5*s23*s34 + 
    6*q16*q4*q5*s23*s34 - 16*q4^2*q5*s23*s34 - 34*q10^2*q2*s34^2 + 
    22*q16^2*q2*s34^2 + 15*q10*q2^2*s34^2 - 15*q16*q2^2*s34^2 - 
    16*q2^2*q23*s34^2 + 3*q10*q2*q4*s34^2 - 3*q16*q2*q4*s34^2 - 
    16*q25*q4^2*s34^2 - 12*q10*q2*q5*s34^2 + 6*q16*q2*q5*s34^2 - 
    6*q16*q4*q5*s34^2 + 16*q4^2*q5*s34^2 + 3*q16*q4*q7*s34^2 - 
    6*q16*q5*q7*s34^2 - 12*q10*q4*q8*s34^2 + 80*q25*q4*q8*s34^2 + 
    12*q16*q5*q8*s34^2 - 66*q4*q5*q8*s34^2 + 16*q2^2*q9*s34^2 + 
    6*q2*q5*q9*s34^2 + 18*q10*q6*q9*s34^2 + 48*q25*q6*q9*s34^2 - 
    16*q5*q6*q9*s34^2 - 3*q4*q7*q9*s34^2 + 6*q5*q7*q9*s34^2 + 
    3*q10*q8*q9*s34^2 - 48*q25*q8*q9*s34^2 + 54*q5*q8*q9*s34^2 + 
    19*q2*q9^2*s34^2 + 19*q8*q9^2*s34^2 - 16*q25*q4^2*q8*s12*s34^2 + 
    16*q4^2*q5*q8*s12*s34^2 + 16*q25*q4^2*q8*s34^3 + 6*q16*q4*q5*q8*s34^3 - 
    16*q4^2*q5*q8*s34^3 + 56*q10^2*s45 - 66*q16^2*s45 - 63*q10*q2*s45 + 
    q16*q2*s45 - 90*q10*q3*s45 + 89*q16*q3*s45 + 18*q2*q3*s45 - 18*q3^2*s45 + 
    117*q10*q5*s45 - 125*q16*q5*s45 + 9*q3*q5*s45 + 9*q10*q6*s45 + 
    40*q23*q6*s45 - 52*q3*q6*s45 + 26*q5*q6*s45 - 30*q16*q7*s45 - 
    32*q23*q7*s45 + 3*q3*q7*s45 - 9*q10*q8*s45 + 24*q16*q8*s45 - 
    9*q3*q8*s45 - 15*q5*q8*s45 - 10*q7*q8*s45 + 24*q2*q9*s45 + 18*q3*q9*s45 - 
    36*q5*q9*s45 - 15*q6*q9*s45 + 42*q7*q9*s45 - 17*q8*q9*s45 - 
    16*q3^2*q7*s12*s45 + 3*q3*q5*q7*s12*s45 - 3*q5*q7*q8*s12*s45 - 
    78*q16*q3^2*s23*s45 - 88*q10^2*q5*s23*s45 + 110*q16^2*q5*s23*s45 + 
    81*q10*q3*q5*s23*s45 - 64*q16*q3*q5*s23*s45 + 126*q3^2*q6*s23*s45 + 
    19*q3*q5*q6*s23*s45 + 19*q3*q6^2*s23*s45 - 57*q5*q6^2*s23*s45 + 
    44*q16^2*q3^2*s23^2*s45 - 112*q16*q3^3*s23^2*s45 - 
    36*q10^2*q3*q5*s23^2*s45 + 44*q16^2*q3*q5*s23^2*s45 - 
    6*q16*q3^2*q5*s23^2*s45 + 112*q3^3*q6*s23^2*s45 + 
    6*q3^2*q5*q6*s23^2*s45 - 38*q3*q5*q6^2*s23^2*s45 + 88*q10^2*q2*s34*s45 - 
    66*q16^2*q2*s34*s45 + 11*q10*q2^2*s34*s45 - 30*q16*q2^2*s34*s45 + 
    48*q2^2*q23*s34*s45 - 86*q10^2*q5*s34*s45 + 88*q16^2*q5*s34*s45 + 
    69*q10*q2*q5*s34*s45 - 82*q16*q2*q5*s34*s45 - 16*q2*q23*q5*s34*s45 + 
    6*q16*q5*q7*s34*s45 - 19*q16*q7^2*s34*s45 - 12*q16*q5*q8*s34*s45 - 
    29*q2^2*q9*s34*s45 + 29*q2*q5*q9*s34*s45 - 38*q5*q6*q9*s34*s45 - 
    6*q5*q7*q9*s34*s45 + 19*q7^2*q9*s34*s45 + 15*q5*q8*q9*s34*s45 - 
    38*q2*q9^2*s34*s45 + 38*q8*q9^2*s34*s45 + 68*q10^2*q2^2*s34^2*s45 - 
    44*q16^2*q2^2*s34^2*s45 - 24*q10*q2^3*s34^2*s45 + 24*q16*q2^3*s34^2*s45 - 
    34*q10^2*q2*q5*s34^2*s45 + 22*q16^2*q2*q5*s34^2*s45 + 
    15*q10*q2^2*q5*s34^2*s45 - 15*q16*q2^2*q5*s34^2*s45 - 
    16*q2^2*q23*q5*s34^2*s45 + 16*q2^2*q5*q9*s34^2*s45 + 
    19*q2*q5*q9^2*s34^2*s45 - 19*q5*q8*q9^2*s34^2*s45 - 22*q16^2*q2*s45^2 - 
    19*q16*q2^2*s45^2 + 16*q2^2*q23*s45^2 - 44*q16^2*q3*s45^2 - 
    36*q10*q3^2*s45^2 + 93*q16*q3^2*s45^2 + 88*q10^2*q5*s45^2 - 
    66*q16^2*q5*s45^2 - 54*q10*q2*q5*s45^2 + 45*q16*q2*q5*s45^2 - 
    27*q10*q3*q5*s45^2 + 21*q16*q3*q5*s45^2 - 48*q2*q23*q6*s45^2 - 
    75*q3^2*q6*s45^2 - 32*q2*q5*q6*s45^2 - 3*q3*q5*q6*s45^2 + 
    38*q5*q6^2*s45^2 - 12*q16*q5*q7*s45^2 - 18*q10*q2*q8*s45^2 + 
    18*q16*q2*q8*s45^2 - 27*q10*q3*q8*s45^2 + 18*q16*q3*q8*s45^2 + 
    12*q16*q5*q8*s45^2 + 9*q3*q6*q8*s45^2 + 24*q16*q7*q8*s45^2 + 
    3*q5*q7*q8*s45^2 + 3*q2^2*q9*s45^2 - 9*q2*q3*q9*s45^2 + 
    41*q2*q5*q9*s45^2 + 51*q2*q6*q9*s45^2 - 32*q5*q6*q9*s45^2 + 
    15*q5*q7*q9*s45^2 - 9*q3*q8*q9*s45^2 - 6*q5*q8*q9*s45^2 - 
    17*q7*q8*q9*s45^2 - 22*q16^2*q3^2*s23*s45^2 + 56*q16*q3^3*s23*s45^2 + 
    36*q10^2*q3*q5*s23*s45^2 - 22*q16^2*q3*q5*s23*s45^2 + 
    3*q16*q3^2*q5*s23*s45^2 - 56*q3^3*q6*s23*s45^2 - 3*q3^2*q5*q6*s23*s45^2 + 
    19*q3*q5*q6^2*s23*s45^2 + 86*q10^2*q2*q5*s34*s45^2 - 
    66*q16^2*q2*q5*s34*s45^2 - 39*q10*q2^2*q5*s34*s45^2 + 
    39*q16*q2^2*q5*s34*s45^2 - 19*q5*q6^2*q9*s34*s45^2 + 
    34*q10^2*q2^2*q5*s34^2*s45^2 - 22*q16^2*q2^2*q5*s34^2*s45^2 - 
    12*q10*q2^3*q5*s34^2*s45^2 + 12*q16*q2^3*q5*s34^2*s45^2 + 
    16*q2^2*q23*q6*s45^3 - 19*q2*q5*q6^2*s45^3 + 12*q16*q5*q7*q8*s45^3 + 
    3*q2^2*q6*q9*s45^3 + 51*q2*q5*q6*q9*s45^3 + 19*q2*q6^2*q9*s45^3 - 
    19*q5*q6^2*q9*s45^3 - 15*q5*q7*q8*q9*s45^3 + 19*q2*q5*q6^2*q9*s45^4 + 
    16*q10^2*s51 - 40*q10*q2*s51 + 31*q16*q2*s51 + 64*q2*q23*s51 + 
    12*q16*q3*s51 - 32*q3^2*s51 + 3*q16*q4*s51 + 12*q3*q4*s51 + 
    25*q10*q6*s51 - 8*q23*q6*s51 + 16*q25*q6*s51 - 15*q3*q6*s51 - 
    59*q16*q7*s51 + 16*q2*q7*s51 - 18*q10*q8*s51 + 6*q16*q8*s51 - 
    13*q25*q8*s51 - 20*q10*q9*s51 - 53*q2*q9*s51 - 9*q3*q9*s51 + 
    18*q4*q9*s51 - 6*q6*q9*s51 + 49*q7*q9*s51 + 38*q8*q9*s51 + 
    18*q2*q3^2*s12*s51 - 16*q2*q3*q7*s12*s51 + 16*q3^2*q7*s12*s51 + 
    16*q2*q7*q8*s12*s51 - 22*q16^2*q3*s23*s51 + 28*q16*q3^2*s23*s51 + 
    38*q3^2*q6*s23*s51 - 48*q10^2*q9*s23*s51 - 63*q10*q3*q9*s23*s51 + 
    27*q3*q4*q9*s23*s51 - 16*q10*q9^2*s23*s51 - 16*q25*q9^2*s23*s51 + 
    22*q16^2*q3^2*s23^2*s51 - 56*q16*q3^3*s23^2*s51 + 56*q3^3*q6*s23^2*s51 - 
    36*q10^2*q3*q9*s23^2*s51 + 2*q10^2*q2*s34*s51 + 50*q10*q2^2*s34*s51 - 
    69*q16*q2^2*s34*s51 + 48*q2^2*q23*s34*s51 + 3*q10*q2*q4*s34*s51 - 
    3*q16*q2*q4*s34*s51 + 18*q10^2*q6*s34*s51 - 19*q16*q7^2*s34*s51 + 
    15*q10*q4*q8*s34*s51 + 3*q16*q4*q8*s34*s51 - 18*q10^2*q9*s34*s51 - 
    29*q2^2*q9*s34*s51 + 64*q10*q6*q9*s34*s51 + 64*q25*q6*q9*s34*s51 + 
    16*q4*q7*q9*s34*s51 + 19*q7^2*q9*s34*s51 - 6*q10*q8*q9*s34*s51 + 
    80*q25*q8*q9*s34*s51 - 51*q10*q9^2*s34*s51 - 38*q2*q9^2*s34*s51 - 
    32*q25*q9^2*s34*s51 - 38*q8*q9^2*s34*s51 + 34*q10^2*q2^2*s34^2*s51 - 
    22*q16^2*q2^2*s34^2*s51 - 12*q10*q2^3*s34^2*s51 + 12*q16*q2^3*s34^2*s51 + 
    18*q10^2*q6*q9*s34^2*s51 + 48*q10*q6*q9^2*s34^2*s51 + 
    48*q25*q6*q9^2*s34^2*s51 + 3*q10*q8*q9^2*s34^2*s51 - 
    16*q25*q8*q9^2*s34^2*s51 - 44*q16^2*q2*s45*s51 - 38*q16*q2^2*s45*s51 - 
    16*q2^2*q23*s45*s51 - 22*q16^2*q3*s45*s51 + 40*q16*q3^2*s45*s51 - 
    18*q2*q3^2*s45*s51 - 16*q2*q23*q6*s45*s51 - 40*q3^2*q6*s45*s51 - 
    16*q3^2*q7*s45*s51 - 45*q10*q2*q8*s45*s51 + 55*q16*q2*q8*s45*s51 - 
    90*q10*q3*q8*s45*s51 + 55*q16*q3*q8*s45*s51 - 13*q2*q6*q8*s45*s51 - 
    13*q3*q6*q8*s45*s51 + 18*q16*q7*q8*s45*s51 + 16*q2^2*q9*s45*s51 - 
    18*q2*q3*q9*s45*s51 - 11*q7*q8*q9*s45*s51 + 19*q2*q9^2*s45*s51 - 
    19*q8*q9^2*s45*s51 - 22*q16^2*q3^2*s45^2*s51 + 56*q16*q3^3*s45^2*s51 + 
    16*q2^2*q23*q6*s45^2*s51 - 56*q3^3*q6*s45^2*s51 - 
    22*q16^2*q2*q8*s45^2*s51 - 19*q16*q2^2*q8*s45^2*s51 - 
    22*q16^2*q3*q8*s45^2*s51 - 36*q10*q3^2*q8*s45^2*s51 + 
    37*q16*q3^2*q8*s45^2*s51 + 19*q2^2*q6*q8*s45^2*s51 - 
    19*q3^2*q6*q8*s45^2*s51 + 3*q2^2*q6*q9*s45^2*s51 - 22*q16^2*q2*s51^2 - 
    19*q16*q2^2*s51^2 - 32*q2^2*q23*s51^2 - 16*q2*q3^2*s51^2 + 
    3*q10*q2*q4*s51^2 - 3*q16*q2*q4*s51^2 + 16*q3^2*q7*s51^2 + 
    3*q16*q4*q7*s51^2 + 22*q16^2*q8*s51^2 - 24*q10*q2*q8*s51^2 + 
    34*q16*q2*q8*s51^2 - 19*q2^2*q8*s51^2 - 3*q2*q25*q8*s51^2 + 
    6*q16*q3*q8*s51^2 - 3*q10*q4*q8*s51^2 + 3*q16*q4*q8*s51^2 - 
    3*q2*q6*q8*s51^2 + 3*q3*q6*q8*s51^2 + 6*q16*q7*q8*s51^2 + 
    3*q6*q7*q8*s51^2 - 16*q10^2*q9*s51^2 + 13*q2^2*q9*s51^2 - 
    18*q2*q3*q9*s51^2 - 12*q3*q4*q9*s51^2 - 9*q10*q6*q9*s51^2 - 
    3*q25*q6*q9*s51^2 - 3*q4*q7*q9*s51^2 + 3*q10*q8*q9*s51^2 - 
    32*q25*q8*q9*s51^2 - 9*q3*q8*q9*s51^2 - 9*q7*q8*q9*s51^2 + 
    3*q10*q9^2*s51^2 + 19*q2*q9^2*s51^2 - 16*q25*q9^2*s51^2 + 
    19*q8*q9^2*s51^2 - 16*q2*q3^2*q7*s12*s51^2 + 16*q10^2*q9^2*s23*s51^2 + 
    16*q10*q9^3*s23*s51^2 + 16*q25*q9^3*s23*s51^2 + 
    16*q10^2*q6*q9*s34*s51^2 - 16*q10^2*q9^2*s34*s51^2 + 
    16*q10*q6*q9^2*s34*s51^2 + 16*q25*q6*q9^2*s34*s51^2 - 
    6*q10*q8*q9^2*s34*s51^2 + 32*q25*q8*q9^2*s34*s51^2 - 
    16*q10*q9^3*s34*s51^2 - 16*q25*q9^3*s34*s51^2 + 
    16*q10^2*q6*q9^2*s34^2*s51^2 + 16*q10*q6*q9^3*s34^2*s51^2 + 
    16*q25*q6*q9^3*s34^2*s51^2 - 44*q16^2*q2*q8*s45*s51^2 - 
    38*q16*q2^2*q8*s45*s51^2 - 22*q16^2*q3*q8*s45*s51^2 + 
    40*q16*q3^2*q8*s45*s51^2 - 40*q3^2*q6*q8*s45*s51^2 - 
    22*q16^2*q3^2*q8*s45^2*s51^2 + 56*q16*q3^3*q8*s45^2*s51^2 - 
    56*q3^3*q6*q8*s45^2*s51^2 - 16*q2*q3^2*q7*s51^3 - 22*q16^2*q2*q8*s51^3 - 
    19*q16*q2^2*q8*s51^3 + 3*q10*q2*q4*q8*s51^3 - 3*q16*q2*q4*q8*s51^3 + 
    3*q2*q25*q6*q8*s51^3 + 3*q10*q8*q9^2*s51^3 - 16*q25*q8*q9^2*s51^3] + 
 (F[1, 1, 2]^2/12 + (F[1, 1, 2]*F[1, 1, 6])/36 - (F[1, 1, 2]*F[1, 1, 9])/36 - 
   (F[1, 1, 6]*F[1, 1, 9])/36 - F[1, 1, 9]^2/18)*
  r[-222*q10 - 30*q16 - 28*q2 - 27*q23 + 12*q25 - 48*q3 + 92*q5 + 183*q6 - 
    24*q7 - 120*q8 + 140*q9 - 24*q2*q3*s12 - 54*q3^2*s12 + 6*q3*q7*s12 - 
    48*q5*q8*s12 - 6*q7*q8*s12 - 60*q10^2*s23 + 252*q10*q3*s23 - 
    78*q16*q3*s23 - 60*q3^2*s23 + 6*q25*q4*s23 - 172*q10*q5*s23 + 
    72*q16*q5*s23 - 6*q23*q5*s23 - 12*q4*q5*s23 - 64*q5^2*s23 - 
    12*q25*q6*s23 + 60*q3*q6*s23 - 90*q5*q6*s23 + 238*q10*q9*s23 + 
    6*q4*q9*s23 - 6*q25*q4^2*s12*s23 + 6*q4^2*q5*s12*s23 + 
    144*q10^2*q3*s23^2 + 36*q16^2*q3*s23^2 - 12*q16*q3^2*s23^2 - 
    36*q16^2*q5*s23^2 - 144*q10*q3*q5*s23^2 + 54*q16*q3*q5*s23^2 + 
    42*q3^2*q6*s23^2 - 6*q25*q4*q6*s23^2 - 18*q3*q5*q6*s23^2 + 
    6*q4*q5*q6*s23^2 + 64*q5^2*q6*s23^2 - 6*q3*q6^2*s23^2 + 6*q5*q6^2*s23^2 - 
    18*q16^2*q3^2*s23^3 + 48*q16*q3^3*s23^3 - 18*q16^2*q3*q5*s23^3 + 
    12*q16*q3^2*q5*s23^3 - 48*q3^3*q6*s23^3 - 12*q3^2*q5*q6*s23^3 + 
    6*q3*q5*q6^2*s23^3 - 42*q10^2*s34 - 36*q16^2*s34 - 36*q10*q2*s34 + 
    30*q16*q2*s34 - 18*q2*q23*s34 - 24*q25*q4*s34 - 36*q10*q5*s34 + 
    30*q16*q5*s34 - 6*q23*q5*s34 + 18*q4*q5*s34 + 400*q10*q6*s34 + 
    3*q23*q6*s34 + 18*q25*q6*s34 + 42*q5*q6*s34 + 18*q16*q7*s34 - 
    12*q23*q7*s34 + 30*q25*q8*s34 - 6*q4*q8*s34 + 48*q5*q8*s34 - 
    148*q10*q9*s34 - 50*q2*q9*s34 + 6*q4*q9*s34 - 16*q5*q9*s34 - 
    80*q6*q9*s34 - 6*q7*q9*s34 - 30*q8*q9*s34 + 6*q25*q4^2*s12*s34 - 
    6*q4^2*q5*s12*s34 - 6*q25*q4*q8*s12*s34 + 6*q25*q4^2*s23*s34 - 
    18*q16^2*q5*s23*s34 - 6*q4^2*q5*s23*s34 - 30*q10^2*q2*s34^2 + 
    18*q16^2*q2*s34^2 + 12*q10*q2^2*s34^2 - 12*q16*q2^2*s34^2 - 
    6*q2^2*q23*s34^2 - 6*q25*q4^2*s34^2 - 40*q10*q2*q5*s34^2 + 
    6*q4^2*q5*s34^2 + 30*q25*q4*q8*s34^2 - 18*q4*q5*q8*s34^2 + 
    6*q2^2*q9*s34^2 + 40*q2*q5*q9*s34^2 + 224*q10*q6*q9*s34^2 + 
    18*q25*q6*q9*s34^2 + 42*q5*q6*q9*s34^2 - 18*q25*q8*q9*s34^2 + 
    18*q5*q8*q9*s34^2 + 6*q2*q9^2*s34^2 + 6*q8*q9^2*s34^2 - 
    6*q25*q4^2*q8*s12*s34^2 + 6*q4^2*q5*q8*s12*s34^2 + 6*q25*q4^2*q8*s34^3 - 
    6*q4^2*q5*q8*s34^3 + 282*q10^2*s45 - 54*q16^2*s45 - 128*q10*q2*s45 + 
    36*q16*q2*s45 - 288*q10*q3*s45 + 72*q16*q3*s45 + 72*q2*q3*s45 - 
    48*q3^2*s45 + 284*q10*q5*s45 - 144*q16*q5*s45 - 24*q2*q5*s45 + 
    176*q10*q6*s45 + 15*q23*q6*s45 - 66*q3*q6*s45 + 60*q5*q6*s45 - 
    12*q23*q7*s45 - 72*q3*q8*s45 + 24*q5*q8*s45 + 18*q7*q8*s45 + 
    40*q2*q9*s45 - 92*q6*q9*s45 + 12*q7*q9*s45 + 6*q8*q9*s45 - 
    6*q3^2*q7*s12*s45 - 24*q5*q7*q8*s12*s45 - 78*q16*q3^2*s23*s45 - 
    222*q10^2*q5*s23*s45 + 90*q16^2*q5*s23*s45 + 180*q10*q3*q5*s23*s45 - 
    102*q16*q3*q5*s23*s45 - 48*q3^2*q6*s23*s45 + 30*q3*q5*q6*s23*s45 - 
    64*q5^2*q6*s23*s45 + 6*q3*q6^2*s23*s45 - 18*q5*q6^2*s23*s45 + 
    36*q16^2*q3^2*s23^2*s45 - 96*q16*q3^3*s23^2*s45 - 
    144*q10^2*q3*q5*s23^2*s45 + 36*q16^2*q3*q5*s23^2*s45 - 
    24*q16*q3^2*q5*s23^2*s45 + 96*q3^3*q6*s23^2*s45 + 
    24*q3^2*q5*q6*s23^2*s45 - 12*q3*q5*q6^2*s23^2*s45 + 
    150*q10^2*q2*s34*s45 - 54*q16^2*q2*s34*s45 - 12*q10*q2^2*s34*s45 + 
    6*q16*q2^2*s34*s45 + 18*q2^2*q23*s34*s45 - 108*q10^2*q5*s34*s45 + 
    72*q16^2*q5*s34*s45 + 4*q10*q2*q5*s34*s45 - 78*q16*q2*q5*s34*s45 - 
    6*q2*q23*q5*s34*s45 - 64*q5^2*q6*s34*s45 - 18*q16*q7^2*s34*s45 - 
    12*q2^2*q9*s34*s45 + 52*q2*q5*q9*s34*s45 + 28*q5*q6*q9*s34*s45 + 
    18*q7^2*q9*s34*s45 - 12*q2*q9^2*s34*s45 + 12*q8*q9^2*s34*s45 + 
    60*q10^2*q2^2*s34^2*s45 - 36*q16^2*q2^2*s34^2*s45 - 
    24*q10*q2^3*s34^2*s45 + 24*q16*q2^3*s34^2*s45 - 
    30*q10^2*q2*q5*s34^2*s45 + 18*q16^2*q2*q5*s34^2*s45 + 
    12*q10*q2^2*q5*s34^2*s45 - 12*q16*q2^2*q5*s34^2*s45 - 
    6*q2^2*q23*q5*s34^2*s45 + 6*q2^2*q5*q9*s34^2*s45 - 
    64*q5^2*q6*q9*s34^2*s45 + 6*q2*q5*q9^2*s34^2*s45 - 
    6*q5*q8*q9^2*s34^2*s45 - 18*q16^2*q2*s45^2 - 6*q16*q2^2*s45^2 + 
    6*q2^2*q23*s45^2 - 36*q16^2*q3*s45^2 - 144*q10*q3^2*s45^2 + 
    90*q16*q3^2*s45^2 + 222*q10^2*q5*s45^2 - 54*q16^2*q5*s45^2 - 
    152*q10*q2*q5*s45^2 + 72*q16*q2*q5*s45^2 - 36*q10*q3*q5*s45^2 + 
    48*q16*q3*q5*s45^2 - 18*q2*q23*q6*s45^2 + 6*q3^2*q6*s45^2 - 
    12*q2*q5*q6*s45^2 - 12*q3*q5*q6*s45^2 + 12*q5*q6^2*s45^2 - 
    36*q10*q2*q8*s45^2 + 36*q16*q2*q8*s45^2 - 36*q10*q3*q8*s45^2 + 
    36*q16*q3*q8*s45^2 + 92*q2*q5*q9*s45^2 + 98*q2*q6*q9*s45^2 - 
    92*q5*q6*q9*s45^2 + 6*q7*q8*q9*s45^2 - 18*q16^2*q3^2*s23*s45^2 + 
    48*q16*q3^3*s23*s45^2 + 144*q10^2*q3*q5*s23*s45^2 - 
    18*q16^2*q3*q5*s23*s45^2 + 12*q16*q3^2*q5*s23*s45^2 - 
    48*q3^3*q6*s23*s45^2 - 12*q3^2*q5*q6*s23*s45^2 + 6*q3*q5*q6^2*s23*s45^2 + 
    108*q10^2*q2*q5*s34*s45^2 - 54*q16^2*q2*q5*s34*s45^2 - 
    48*q10*q2^2*q5*s34*s45^2 + 48*q16*q2^2*q5*s34*s45^2 - 
    6*q5*q6^2*q9*s34*s45^2 + 30*q10^2*q2^2*q5*s34^2*s45^2 - 
    18*q16^2*q2^2*q5*s34^2*s45^2 - 12*q10*q2^3*q5*s34^2*s45^2 + 
    12*q16*q2^3*q5*s34^2*s45^2 + 6*q2^2*q23*q6*s45^3 - 6*q2*q5*q6^2*s45^3 + 
    98*q2*q5*q6*q9*s45^3 + 6*q2*q6^2*q9*s45^3 - 6*q5*q6^2*q9*s45^3 + 
    6*q2*q5*q6^2*q9*s45^4 + 6*q10^2*s51 - 34*q10*q2*s51 + 18*q16*q2*s51 + 
    24*q2*q23*s51 + 12*q16*q3*s51 + 60*q3^2*s51 + 102*q10*q6*s51 - 
    3*q23*q6*s51 + 6*q25*q6*s51 - 36*q16*q7*s51 + 6*q2*q7*s51 + 
    24*q6*q7*s51 - 108*q10*q8*s51 - 12*q2*q8*s51 - 6*q25*q8*s51 + 
    72*q10*q9*s51 + 50*q2*q9*s51 - 108*q3*q9*s51 + 40*q6*q9*s51 + 
    30*q7*q9*s51 + 12*q8*q9*s51 + 48*q2*q3^2*s12*s51 - 6*q2*q3*q7*s12*s51 + 
    6*q3^2*q7*s12*s51 + 6*q2*q7*q8*s12*s51 - 18*q16^2*q3*s23*s51 + 
    18*q16*q3^2*s23*s51 - 48*q3^2*q6*s23*s51 + 54*q10^2*q9*s23*s51 - 
    252*q10*q3*q9*s23*s51 - 6*q10*q9^2*s23*s51 - 6*q25*q9^2*s23*s51 + 
    18*q16^2*q3^2*s23^2*s51 - 48*q16*q3^3*s23^2*s51 + 48*q3^3*q6*s23^2*s51 - 
    144*q10^2*q3*q9*s23^2*s51 + 42*q10^2*q2*s34*s51 + 36*q10*q2^2*s34*s51 - 
    42*q16*q2^2*s34*s51 + 18*q2^2*q23*s34*s51 + 96*q10^2*q6*s34*s51 - 
    18*q16*q7^2*s34*s51 - 96*q10^2*q9*s34*s51 - 12*q2^2*q9*s34*s51 - 
    56*q10*q6*q9*s34*s51 + 24*q25*q6*q9*s34*s51 + 6*q4*q7*q9*s34*s51 + 
    18*q7^2*q9*s34*s51 + 30*q25*q8*q9*s34*s51 - 18*q10*q9^2*s34*s51 - 
    12*q2*q9^2*s34*s51 - 12*q25*q9^2*s34*s51 - 12*q8*q9^2*s34*s51 + 
    30*q10^2*q2^2*s34^2*s51 - 18*q16^2*q2^2*s34^2*s51 - 
    12*q10*q2^3*s34^2*s51 + 12*q16*q2^3*s34^2*s51 + 
    96*q10^2*q6*q9*s34^2*s51 + 18*q10*q6*q9^2*s34^2*s51 + 
    18*q25*q6*q9^2*s34^2*s51 - 6*q25*q8*q9^2*s34^2*s51 - 
    36*q16^2*q2*s45*s51 - 12*q16*q2^2*s45*s51 - 6*q2^2*q23*s45*s51 - 
    18*q16^2*q3*s45*s51 + 30*q16*q3^2*s45*s51 - 48*q2*q3^2*s45*s51 - 
    6*q2*q23*q6*s45*s51 - 30*q3^2*q6*s45*s51 - 6*q3^2*q7*s45*s51 - 
    72*q10*q2*q8*s45*s51 + 54*q16*q2*q8*s45*s51 - 288*q10*q3*q8*s45*s51 + 
    54*q16*q3*q8*s45*s51 - 6*q2*q6*q8*s45*s51 + 18*q3*q6*q8*s45*s51 - 
    24*q6*q7*q8*s45*s51 + 6*q2^2*q9*s45*s51 + 40*q2*q6*q9*s45*s51 + 
    6*q7*q8*q9*s45*s51 + 6*q2*q9^2*s45*s51 - 6*q8*q9^2*s45*s51 - 
    18*q16^2*q3^2*s45^2*s51 + 48*q16*q3^3*s45^2*s51 + 
    6*q2^2*q23*q6*s45^2*s51 - 48*q3^3*q6*s45^2*s51 - 
    18*q16^2*q2*q8*s45^2*s51 - 6*q16*q2^2*q8*s45^2*s51 - 
    18*q16^2*q3*q8*s45^2*s51 - 144*q10*q3^2*q8*s45^2*s51 + 
    42*q16*q3^2*q8*s45^2*s51 + 6*q2^2*q6*q8*s45^2*s51 + 
    54*q3^2*q6*q8*s45^2*s51 - 18*q16^2*q2*s51^2 - 6*q16*q2^2*s51^2 - 
    12*q2^2*q23*s51^2 - 6*q2*q3^2*s51^2 + 6*q3^2*q7*s51^2 + 
    18*q16^2*q8*s51^2 - 36*q10*q2*q8*s51^2 + 18*q16*q2*q8*s51^2 - 
    6*q2^2*q8*s51^2 - 6*q10^2*q9*s51^2 + 6*q2^2*q9*s51^2 + 
    40*q10*q6*q9*s51^2 - 12*q25*q8*q9*s51^2 + 6*q2*q9^2*s51^2 - 
    6*q25*q9^2*s51^2 + 6*q8*q9^2*s51^2 - 6*q2*q3^2*q7*s12*s51^2 + 
    6*q10^2*q9^2*s23*s51^2 + 6*q10*q9^3*s23*s51^2 + 6*q25*q9^3*s23*s51^2 + 
    6*q10^2*q6*q9*s34*s51^2 - 6*q10^2*q9^2*s34*s51^2 + 
    6*q10*q6*q9^2*s34*s51^2 + 6*q25*q6*q9^2*s34*s51^2 + 
    12*q25*q8*q9^2*s34*s51^2 - 6*q10*q9^3*s34*s51^2 - 6*q25*q9^3*s34*s51^2 + 
    6*q10^2*q6*q9^2*s34^2*s51^2 + 6*q10*q6*q9^3*s34^2*s51^2 + 
    6*q25*q6*q9^3*s34^2*s51^2 - 36*q16^2*q2*q8*s45*s51^2 - 
    12*q16*q2^2*q8*s45*s51^2 - 18*q16^2*q3*q8*s45*s51^2 + 
    30*q16*q3^2*q8*s45*s51^2 - 30*q3^2*q6*q8*s45*s51^2 - 
    18*q16^2*q3^2*q8*s45^2*s51^2 + 48*q16*q3^3*q8*s45^2*s51^2 - 
    48*q3^3*q6*q8*s45^2*s51^2 - 6*q2*q3^2*q7*s51^3 - 18*q16^2*q2*q8*s51^3 - 
    6*q16*q2^2*q8*s51^3 - 6*q25*q8*q9^2*s51^3] + 
 (F[1, 1, 2]^2/6 - F[1, 1, 6]^2/6)*r[9*q18 - 17*q2 + 6*q25 - 6*q3 - 3*q4 - 
    11*q5 + 33*q6 + 19*q7 - 26*q8 + 34*q9 - 6*q2*q3*s12 + 3*q3^2*s12 + 
    3*q4*q5*s12 + 20*q2*q7*s12 + 6*q3*q7*s12 - 10*q5*q7*s12 + 10*q2*q8*s12 + 
    6*q3*q8*s12 + 3*q4*q8*s12 - q5*q8*s12 - 18*q7*q8*s12 + 3*q8^2*s12 - 
    3*q3^2*q7*s12^2 - 10*q2*q7*q8*s12^2 - 10*q5*q7*q8*s12^2 + 
    3*q5*q8^2*s12^2 + 6*q10^2*s23 - 3*q3^2*s23 - 3*q25*q5*s23 - 3*q4*q5*s23 - 
    6*q25*q6*s23 + 6*q3*q6*s23 - 20*q5*q6*s23 - 3*q10*q9*s23 + 3*q4*q9*s23 - 
    3*q25*q5^2*s12*s23 + 3*q4*q5^2*s12*s23 + 3*q3^2*q6*s23^2 + 
    3*q25*q5*q6*s23^2 + 3*q10^2*s34 - 6*q10*q2*s34 + 12*q25*q5*s34 - 
    6*q4*q5*s34 + 10*q2*q6*s34 + 9*q25*q6*s34 - 3*q5*q6*s34 - 10*q2*q7*s34 - 
    10*q5*q7*s34 + 15*q25*q8*s34 - 9*q4*q8*s34 + 16*q5*q8*s34 + 
    6*q10*q9*s34 + 20*q2*q9*s34 + 3*q4*q9*s34 - 34*q5*q9*s34 - 6*q6*q9*s34 + 
    28*q7*q9*s34 - 45*q8*q9*s34 + 3*q25*q5^2*s12*s34 - 3*q4*q5^2*s12*s34 + 
    3*q25*q5*q8*s12*s34 - 6*q4*q5*q8*s12*s34 - 3*q5*q8^2*s12*s34 + 
    3*q25*q5^2*s23*s34 - 3*q4*q5^2*s23*s34 - 3*q10^2*q2*s34^2 - 
    3*q25*q5^2*s34^2 + 3*q4*q5^2*s34^2 - 15*q25*q5*q8*s34^2 + 
    9*q4*q5*q8*s34^2 - 10*q2*q5*q9*s34^2 + 9*q25*q6*q9*s34^2 + 
    7*q5*q6*q9*s34^2 - 10*q5*q7*q9*s34^2 - 9*q25*q8*q9*s34^2 + 
    19*q5*q8*q9*s34^2 + 3*q7*q9^2*s34^2 + 3*q8*q9^2*s34^2 - 
    3*q25*q5^2*q8*s12*s34^2 + 3*q4*q5^2*q8*s12*s34^2 + 3*q25*q5^2*q8*s34^3 - 
    3*q4*q5^2*q8*s34^3 - 9*q18*q3*s45 + 6*q2*q3*s45 + 3*q3^2*s45 - 
    3*q2*q5*s45 - 30*q2*q6*s45 - 6*q3*q6*s45 + 20*q5*q6*s45 + 19*q5*q7*s45 + 
    10*q2*q8*s45 + 3*q3*q8*s45 - 22*q5*q8*s45 - 48*q7*q8*s45 - 10*q2*q9*s45 + 
    10*q6*q9*s45 - 63*q7*q9*s45 + 66*q8*q9*s45 + 16*q5*q7*q8*s12*s45 - 
    3*q5*q8^2*s12*s45 - 3*q7*q8^2*s12*s45 + 3*q5*q7*q8^2*s12^2*s45 - 
    3*q10^2*q5*s23*s45 - 6*q3^2*q6*s23*s45 - 6*q10^2*q5*s34*s45 + 
    10*q2*q5*q6*s34*s45 - 10*q2*q5*q9*s34*s45 + 13*q5*q6*q9*s34*s45 + 
    22*q5*q7*q9*s34*s45 - 25*q5*q8*q9*s34*s45 - 6*q7*q9^2*s34*s45 + 
    6*q8*q9^2*s34*s45 - 3*q10^2*q2*q5*s34^2*s45 + 3*q5*q7*q9^2*s34^2*s45 - 
    3*q5*q8*q9^2*s34^2*s45 + 3*q3^2*q6*s45^2 + 10*q2*q5*q6*s45^2 + 
    10*q2*q6*q8*s45^2 - 32*q5*q7*q8*s45^2 + 3*q5*q8^2*s45^2 + 
    6*q7*q8^2*s45^2 - 20*q2*q5*q9*s45^2 - 20*q2*q6*q9*s45^2 + 
    20*q5*q6*q9*s45^2 - 35*q5*q7*q9*s45^2 + 35*q5*q8*q9*s45^2 + 
    82*q7*q8*q9*s45^2 - 9*q8^2*q9*s45^2 + 6*q7*q9^2*s45^2 - 6*q8*q9^2*s45^2 - 
    3*q5*q7*q8^2*s12*s45^2 + 3*q5*q8^2*q9*s34*s45^2 - 
    3*q5*q7*q9^2*s34*s45^2 + 3*q5*q8*q9^2*s34*s45^2 + 3*q5*q7*q8^2*s45^3 - 
    20*q2*q5*q6*q9*s45^3 + 38*q5*q7*q8*q9*s45^3 - 3*q5*q8^2*q9*s45^3 - 
    9*q7*q8^2*q9*s45^3 + 3*q5*q7*q9^2*s45^3 - 3*q5*q8*q9^2*s45^3 - 
    6*q7*q8*q9^2*s45^3 - 3*q5*q7*q8^2*q9*s45^4 - 3*q5*q7*q8*q9^2*s45^4 - 
    6*q2*q3*s51 + 3*q18*q6*s51 + 10*q2*q6*s51 + 3*q25*q6*s51 + 6*q3*q6*s51 + 
    9*q18*q7*s51 - 4*q2*q7*s51 + 6*q3*q7*s51 - 6*q4*q7*s51 - 7*q6*q7*s51 - 
    10*q2*q8*s51 - 3*q25*q8*s51 - 6*q3*q8*s51 + 3*q4*q8*s51 - 6*q7*q8*s51 + 
    6*q18*q9*s51 - 20*q2*q9*s51 + 3*q4*q9*s51 - 34*q7*q9*s51 + 36*q8*q9*s51 + 
    6*q2*q3^2*s12*s51 - 6*q2*q3*q7*s12*s51 - 6*q3^2*q7*s12*s51 + 
    10*q2*q7*q8*s12*s51 + 3*q2*q3^2*q7*s12^2*s51 - 9*q10^2*q9*s23*s51 - 
    3*q10*q9^2*s23*s51 - 3*q25*q9^2*s23*s51 + 10*q2*q6*q7*s34*s51 + 
    3*q10*q6*q9*s34*s51 + 12*q25*q6*q9*s34*s51 + 3*q18*q7*q9*s34*s51 + 
    6*q4*q7*q9*s34*s51 + 15*q25*q8*q9*s34*s51 - 9*q10*q9^2*s34*s51 - 
    6*q25*q9^2*s34*s51 - 3*q7*q9^2*s34*s51 - 6*q8*q9^2*s34*s51 + 
    9*q10*q6*q9^2*s34^2*s51 + 9*q25*q6*q9^2*s34^2*s51 - 
    3*q25*q8*q9^2*s34^2*s51 + 9*q18*q3^2*s45*s51 - 3*q2*q3^2*s45*s51 - 
    6*q18*q3*q6*s45*s51 - 6*q3^2*q6*s45*s51 - 10*q2*q6*q8*s45*s51 - 
    3*q3*q6*q8*s45*s51 + 7*q6*q7*q8*s45*s51 + 3*q3*q8^2*s45*s51 + 
    3*q7*q8^2*s45*s51 - 3*q18*q3*q9*s45*s51 - 10*q2*q6*q9*s45*s51 + 
    3*q3*q8*q9*s45*s51 + 63*q7*q8*q9*s45*s51 + 3*q7*q9^2*s45*s51 - 
    3*q8*q9^2*s45*s51 + 3*q18*q3^2*q6*s45^2*s51 + 3*q3^2*q6*q8*s45^2*s51 - 
    9*q7*q8^2*q9*s45^2*s51 - 3*q7*q8*q9^2*s45^2*s51 + 3*q2*q3^2*s51^2 + 
    9*q18*q3*q6*s51^2 - 6*q2*q3*q7*s51^2 - 3*q3^2*q7*s51^2 + 
    3*q18*q6*q7*s51^2 + 10*q2*q6*q7*s51^2 + 20*q2*q6*q8*s51^2 - 
    3*q3*q6*q8*s51^2 - 20*q2*q7*q8*s51^2 - 13*q6*q7*q8*s51^2 - 
    9*q18*q3*q9*s51^2 - 9*q18*q7*q9*s51^2 + 3*q4*q7*q9*s51^2 - 
    6*q25*q8*q9*s51^2 + 9*q3*q8*q9*s51^2 + 19*q7*q8*q9*s51^2 - 
    3*q25*q9^2*s51^2 + 3*q8*q9^2*s51^2 + 6*q2*q3^2*q7*s12*s51^2 + 
    3*q10^2*q9^2*s23*s51^2 + 3*q10*q9^3*s23*s51^2 + 3*q25*q9^3*s23*s51^2 - 
    3*q18*q7^2*q9*s34*s51^2 + 3*q4*q7^2*q9*s34*s51^2 - 
    3*q10^2*q9^2*s34*s51^2 + 3*q10*q6*q9^2*s34*s51^2 + 
    3*q25*q6*q9^2*s34*s51^2 + 6*q25*q8*q9^2*s34*s51^2 - 
    3*q10*q9^3*s34*s51^2 - 3*q25*q9^3*s34*s51^2 + 
    3*q10^2*q6*q9^2*s34^2*s51^2 + 3*q10*q6*q9^3*s34^2*s51^2 + 
    3*q25*q6*q9^3*s34^2*s51^2 - 9*q18*q3^2*q6*s45*s51^2 + 
    3*q3^2*q6*q8*s45*s51^2 + 3*q18*q3^2*q9*s45*s51^2 - 
    3*q3^2*q8*q9*s45*s51^2 - 3*q3*q8^2*q9*s45*s51^2 - 
    3*q7*q8^2*q9*s45*s51^2 + 3*q18*q3^3*q6*s45^2*s51^2 - 
    3*q3^3*q6*q8*s45^2*s51^2 + 3*q2*q3^2*q7*s51^3 + 20*q2*q6*q7*q8*s51^3 - 
    3*q25*q8*q9^2*s51^3] + (-F[1, 1, 2]^2/4 + F[1, 1, 6]^2/4)*
  r[2*q10 - 6*q16 - 9*q23 + 4*q25 + 5*q6 - 4*q8 + 4*q9 - 2*q3^2*s12 + 
    2*q3*q7*s12 - 2*q7*q8*s12 + 4*q10^2*s23 - 6*q16*q3*s23 + 4*q3^2*s23 + 
    4*q16*q5*s23 - 2*q23*q5*s23 - 2*q25*q5*s23 - 2*q4*q5*s23 - 4*q25*q6*s23 + 
    4*q3*q6*s23 - 6*q5*q6*s23 - 2*q10*q9*s23 + 2*q4*q9*s23 - 
    2*q25*q5^2*s12*s23 + 2*q4*q5^2*s12*s23 + 4*q16^2*q3*s23^2 - 
    4*q16^2*q5*s23^2 + 2*q16*q3*q5*s23^2 - 6*q3^2*q6*s23^2 + 
    2*q25*q5*q6*s23^2 - 2*q3*q5*q6*s23^2 - 2*q3*q6^2*s23^2 + 
    2*q5*q6^2*s23^2 - 2*q16^2*q3^2*s23^3 + 4*q16*q3^3*s23^3 - 
    2*q16^2*q3*q5*s23^3 - 4*q3^3*q6*s23^3 + 2*q3*q5*q6^2*s23^3 + 
    2*q10^2*s34 - 4*q16^2*s34 - 8*q10*q2*s34 + 2*q16*q2*s34 - 6*q2*q23*s34 + 
    2*q16*q5*s34 - 2*q23*q5*s34 + 8*q25*q5*s34 - 2*q4*q5*s34 + q23*q6*s34 + 
    6*q25*q6*s34 - 2*q5*q6*s34 + 2*q16*q7*s34 - 4*q23*q7*s34 + 
    10*q25*q8*s34 - 2*q4*q8*s34 + 4*q10*q9*s34 + 10*q2*q9*s34 + 2*q4*q9*s34 - 
    4*q5*q9*s34 + 2*q7*q9*s34 - 10*q8*q9*s34 + 2*q25*q5^2*s12*s34 - 
    2*q4*q5^2*s12*s34 + 2*q25*q5*q8*s12*s34 - 2*q4*q5*q8*s12*s34 - 
    2*q16^2*q5*s23*s34 + 2*q25*q5^2*s23*s34 - 2*q4*q5^2*s23*s34 - 
    2*q10^2*q2*s34^2 + 2*q16^2*q2*s34^2 - 2*q2^2*q23*s34^2 - 
    2*q25*q5^2*s34^2 + 2*q4*q5^2*s34^2 - 10*q25*q5*q8*s34^2 + 
    4*q4*q5*q8*s34^2 + 2*q2^2*q9*s34^2 + 6*q25*q6*q9*s34^2 - 
    2*q5*q6*q9*s34^2 - 6*q25*q8*q9*s34^2 + 6*q5*q8*q9*s34^2 + 
    2*q2*q9^2*s34^2 + 2*q8*q9^2*s34^2 - 2*q25*q5^2*q8*s12*s34^2 + 
    2*q4*q5^2*q8*s12*s34^2 + 2*q25*q5^2*q8*s34^3 - 2*q4*q5^2*q8*s34^3 - 
    2*q10^2*s45 - 6*q16^2*s45 - 4*q16*q2*s45 + 4*q16*q3*s45 - 4*q16*q5*s45 + 
    5*q23*q6*s45 - 2*q3*q6*s45 + 4*q5*q6*s45 - 4*q23*q7*s45 - 2*q7*q8*s45 + 
    2*q8*q9*s45 - 2*q3^2*q7*s12*s45 - 6*q16*q3^2*s23*s45 - 
    2*q10^2*q5*s23*s45 + 10*q16^2*q5*s23*s45 - 2*q16*q3*q5*s23*s45 + 
    12*q3^2*q6*s23*s45 + 2*q3*q5*q6*s23*s45 + 2*q3*q6^2*s23*s45 - 
    6*q5*q6^2*s23*s45 + 4*q16^2*q3^2*s23^2*s45 - 8*q16*q3^3*s23^2*s45 + 
    4*q16^2*q3*q5*s23^2*s45 + 8*q3^3*q6*s23^2*s45 - 4*q3*q5*q6^2*s23^2*s45 + 
    2*q10^2*q2*s34*s45 - 6*q16^2*q2*s34*s45 + 4*q10*q2^2*s34*s45 - 
    6*q16*q2^2*s34*s45 + 6*q2^2*q23*s34*s45 - 4*q10^2*q5*s34*s45 + 
    8*q16^2*q5*s34*s45 - 2*q16*q2*q5*s34*s45 - 2*q2*q23*q5*s34*s45 - 
    2*q16*q7^2*s34*s45 - 4*q2^2*q9*s34*s45 + 4*q2*q5*q9*s34*s45 - 
    4*q5*q6*q9*s34*s45 + 2*q7^2*q9*s34*s45 - 4*q2*q9^2*s34*s45 + 
    4*q8*q9^2*s34*s45 + 4*q10^2*q2^2*s34^2*s45 - 4*q16^2*q2^2*s34^2*s45 - 
    2*q10^2*q2*q5*s34^2*s45 + 2*q16^2*q2*q5*s34^2*s45 - 
    2*q2^2*q23*q5*s34^2*s45 + 2*q2^2*q5*q9*s34^2*s45 + 
    2*q2*q5*q9^2*s34^2*s45 - 2*q5*q8*q9^2*s34^2*s45 - 2*q16^2*q2*s45^2 - 
    2*q16*q2^2*s45^2 + 2*q2^2*q23*s45^2 - 4*q16^2*q3*s45^2 + 
    6*q16*q3^2*s45^2 + 2*q10^2*q5*s45^2 - 6*q16^2*q5*s45^2 - 
    6*q2*q23*q6*s45^2 - 6*q3^2*q6*s45^2 - 4*q2*q5*q6*s45^2 + 
    4*q5*q6^2*s45^2 + 4*q2*q5*q9*s45^2 + 6*q2*q6*q9*s45^2 - 
    4*q5*q6*q9*s45^2 + 2*q7*q8*q9*s45^2 - 2*q16^2*q3^2*s23*s45^2 + 
    4*q16*q3^3*s23*s45^2 - 2*q16^2*q3*q5*s23*s45^2 - 4*q3^3*q6*s23*s45^2 + 
    2*q3*q5*q6^2*s23*s45^2 + 4*q10^2*q2*q5*s34*s45^2 - 
    6*q16^2*q2*q5*s34*s45^2 - 2*q5*q6^2*q9*s34*s45^2 + 
    2*q10^2*q2^2*q5*s34^2*s45^2 - 2*q16^2*q2^2*q5*s34^2*s45^2 + 
    2*q2^2*q23*q6*s45^3 - 2*q2*q5*q6^2*s45^3 + 6*q2*q5*q6*q9*s45^3 + 
    2*q2*q6^2*q9*s45^3 - 2*q5*q6^2*q9*s45^3 + 2*q2*q5*q6^2*q9*s45^4 + 
    2*q10^2*s51 - 2*q10*q2*s51 + 2*q16*q2*s51 + 8*q2*q23*s51 - 4*q3^2*s51 + 
    2*q10*q6*s51 - q23*q6*s51 + 2*q25*q6*s51 - 4*q16*q7*s51 + 2*q2*q7*s51 - 
    2*q25*q8*s51 - 4*q10*q9*s51 - 10*q2*q9*s51 + 2*q7*q9*s51 + 4*q8*q9*s51 - 
    2*q2*q3*q7*s12*s51 + 2*q3^2*q7*s12*s51 + 2*q2*q7*q8*s12*s51 - 
    2*q16^2*q3*s23*s51 + 2*q16*q3^2*s23*s51 + 4*q3^2*q6*s23*s51 - 
    6*q10^2*q9*s23*s51 - 2*q10*q9^2*s23*s51 - 2*q25*q9^2*s23*s51 + 
    2*q16^2*q3^2*s23^2*s51 - 4*q16*q3^3*s23^2*s51 + 4*q3^3*q6*s23^2*s51 - 
    2*q10^2*q2*s34*s51 + 4*q10*q2^2*s34*s51 - 6*q16*q2^2*s34*s51 + 
    6*q2^2*q23*s34*s51 - 2*q16*q7^2*s34*s51 - 4*q2^2*q9*s34*s51 + 
    8*q10*q6*q9*s34*s51 + 8*q25*q6*q9*s34*s51 + 2*q4*q7*q9*s34*s51 + 
    2*q7^2*q9*s34*s51 + 10*q25*q8*q9*s34*s51 - 6*q10*q9^2*s34*s51 - 
    4*q2*q9^2*s34*s51 - 4*q25*q9^2*s34*s51 - 4*q8*q9^2*s34*s51 + 
    2*q10^2*q2^2*s34^2*s51 - 2*q16^2*q2^2*s34^2*s51 + 
    6*q10*q6*q9^2*s34^2*s51 + 6*q25*q6*q9^2*s34^2*s51 - 
    2*q25*q8*q9^2*s34^2*s51 - 4*q16^2*q2*s45*s51 - 4*q16*q2^2*s45*s51 - 
    2*q2^2*q23*s45*s51 - 2*q16^2*q3*s45*s51 + 2*q16*q3^2*s45*s51 - 
    2*q2*q23*q6*s45*s51 - 2*q3^2*q6*s45*s51 - 2*q3^2*q7*s45*s51 + 
    2*q16*q2*q8*s45*s51 + 2*q16*q3*q8*s45*s51 - 2*q2*q6*q8*s45*s51 - 
    2*q3*q6*q8*s45*s51 + 2*q2^2*q9*s45*s51 + 2*q7*q8*q9*s45*s51 + 
    2*q2*q9^2*s45*s51 - 2*q8*q9^2*s45*s51 - 2*q16^2*q3^2*s45^2*s51 + 
    4*q16*q3^3*s45^2*s51 + 2*q2^2*q23*q6*s45^2*s51 - 4*q3^3*q6*s45^2*s51 - 
    2*q16^2*q2*q8*s45^2*s51 - 2*q16*q2^2*q8*s45^2*s51 - 
    2*q16^2*q3*q8*s45^2*s51 + 2*q16*q3^2*q8*s45^2*s51 + 
    2*q2^2*q6*q8*s45^2*s51 - 2*q3^2*q6*q8*s45^2*s51 - 2*q16^2*q2*s51^2 - 
    2*q16*q2^2*s51^2 - 4*q2^2*q23*s51^2 - 2*q2*q3^2*s51^2 + 2*q3^2*q7*s51^2 + 
    2*q16^2*q8*s51^2 + 2*q16*q2*q8*s51^2 - 2*q2^2*q8*s51^2 - 
    2*q10^2*q9*s51^2 + 2*q2^2*q9*s51^2 - 4*q25*q8*q9*s51^2 + 
    2*q2*q9^2*s51^2 - 2*q25*q9^2*s51^2 + 2*q8*q9^2*s51^2 - 
    2*q2*q3^2*q7*s12*s51^2 + 2*q10^2*q9^2*s23*s51^2 + 2*q10*q9^3*s23*s51^2 + 
    2*q25*q9^3*s23*s51^2 + 2*q10^2*q6*q9*s34*s51^2 - 2*q10^2*q9^2*s34*s51^2 + 
    2*q10*q6*q9^2*s34*s51^2 + 2*q25*q6*q9^2*s34*s51^2 + 
    4*q25*q8*q9^2*s34*s51^2 - 2*q10*q9^3*s34*s51^2 - 2*q25*q9^3*s34*s51^2 + 
    2*q10^2*q6*q9^2*s34^2*s51^2 + 2*q10*q6*q9^3*s34^2*s51^2 + 
    2*q25*q6*q9^3*s34^2*s51^2 - 4*q16^2*q2*q8*s45*s51^2 - 
    4*q16*q2^2*q8*s45*s51^2 - 2*q16^2*q3*q8*s45*s51^2 + 
    2*q16*q3^2*q8*s45*s51^2 - 2*q3^2*q6*q8*s45*s51^2 - 
    2*q16^2*q3^2*q8*s45^2*s51^2 + 4*q16*q3^3*q8*s45^2*s51^2 - 
    4*q3^3*q6*q8*s45^2*s51^2 - 2*q2*q3^2*q7*s51^3 - 2*q16^2*q2*q8*s51^3 - 
    2*q16*q2^2*q8*s51^3 - 2*q25*q8*q9^2*s51^3] + 
 (F[1, 1, 2]/18 - F[1, 1, 7]/18)*r[102*q10 - 18*q16 - 96*q18 + 80*q2 - 
    64*q25 + 79*q3 + 92*q4 + 85*q5 - 224*q6 - 155*q7 + 413*q8 - 304*q9 - 
    9*q13*q2*s12 + 142*q2*q3*s12 + 4*q3^2*s12 + 6*q3*q4*s12 - 27*q13*q5*s12 + 
    54*q3*q5*s12 - 14*q4*q5*s12 + 18*q13*q7*s12 - 172*q2*q7*s12 - 
    52*q3*q7*s12 + 86*q5*q7*s12 - 74*q2*q8*s12 - 100*q3*q8*s12 - 
    8*q4*q8*s12 + 5*q5*q8*s12 + 124*q7*q8*s12 - 38*q8^2*s12 - 
    6*q3*q4*q5*s12^2 + 9*q13*q2*q7*s12^2 - 3*q2*q3*q7*s12^2 + 
    68*q3^2*q7*s12^2 + 18*q3*q5*q7*s12^2 + 6*q4*q5*q8*s12^2 + 
    80*q2*q7*q8*s12^2 + 68*q5*q7*q8*s12^2 - 38*q5*q8^2*s12^2 - 64*q10^2*s23 - 
    126*q10*q3*s23 + 9*q16*q3*s23 + 68*q3^2*s23 - 32*q25*q4*s23 + 
    18*q3*q4*s23 + 162*q10*q5*s23 - 18*q16*q5*s23 + 126*q3*q5*s23 + 
    100*q4*q5*s23 + 64*q25*q6*s23 - 133*q3*q6*s23 + 196*q5*q6*s23 - 
    58*q10*q9*s23 - 72*q3*q9*s23 + 22*q4*q9*s23 + 72*q5*q9*s23 + 
    32*q25*q4^2*s12*s23 - 18*q3*q4*q5*s12*s23 - 32*q4^2*q5*s12*s23 - 
    72*q10^2*q3*s23^2 - 9*q16*q3^2*s23^2 + 108*q10*q3*q5*s23^2 - 
    9*q16*q3*q5*s23^2 - 36*q3*q4*q5*s23^2 - 59*q3^2*q6*s23^2 + 
    32*q25*q4*q6*s23^2 + 45*q3*q5*q6*s23^2 - 32*q4*q5*q6*s23^2 - 
    36*q10*q3*q9*s23^2 + 36*q3*q4*q9*s23^2 + 4*q10^2*s34 + 130*q10*q2*s34 - 
    36*q10*q4*s34 + 128*q25*q4*s34 + 96*q10*q5*s34 + 54*q13*q5*s34 - 
    9*q16*q5*s34 - 100*q4*q5*s34 - 54*q10*q6*s34 - 27*q13*q6*s34 - 
    89*q2*q6*s34 - 96*q25*q6*s34 + 47*q5*q6*s34 + 24*q10*q7*s34 - 
    27*q16*q7*s34 + 86*q2*q7*s34 + 86*q5*q7*s34 - 160*q25*q8*s34 + 
    12*q4*q8*s34 - 201*q5*q8*s34 - 58*q10*q9*s34 + 18*q13*q9*s34 - 
    154*q2*q9*s34 - 8*q4*q9*s34 + 268*q5*q9*s34 + 61*q6*q9*s34 - 
    215*q7*q9*s34 + 412*q8*q9*s34 - 32*q25*q4^2*s12*s34 + 
    32*q4^2*q5*s12*s34 + 32*q25*q4*q8*s12*s34 + 14*q4*q5*q8*s12*s34 + 
    38*q5*q8^2*s12*s34 - 32*q25*q4^2*s23*s34 + 32*q4^2*q5*s23*s34 + 
    68*q10^2*q2*s34^2 - 9*q10*q2^2*s34^2 + 9*q16*q2^2*s34^2 + 
    32*q25*q4^2*s34^2 + 6*q10*q2*q5*s34^2 - 32*q4^2*q5*s34^2 - 
    6*q10*q4*q7*s34^2 + 18*q10*q5*q7*s34^2 + 24*q10*q4*q8*s34^2 - 
    160*q25*q4*q8*s34^2 + 100*q4*q5*q8*s34^2 + 80*q2*q5*q9*s34^2 - 
    36*q10*q6*q9*s34^2 - 9*q13*q6*q9*s34^2 - 96*q25*q6*q9*s34^2 - 
    42*q5*q6*q9*s34^2 + 6*q4*q7*q9*s34^2 + 68*q5*q7*q9*s34^2 - 
    6*q10*q8*q9*s34^2 + 96*q25*q8*q9*s34^2 - 182*q5*q8*q9*s34^2 - 
    38*q7*q9^2*s34^2 - 38*q8*q9^2*s34^2 + 32*q25*q4^2*q8*s12*s34^2 - 
    32*q4^2*q5*q8*s12*s34^2 - 32*q25*q4^2*q8*s34^3 + 32*q4^2*q5*q8*s34^3 + 
    18*q13*q2*s45 + 9*q16*q2*s45 + 72*q10*q3*s45 + 18*q16*q3*s45 + 
    96*q18*q3*s45 - 145*q2*q3*s45 + 40*q3^2*s45 + 36*q10*q5*s45 + 
    27*q13*q5*s45 + 27*q16*q5*s45 + 50*q2*q5*s45 - 36*q3*q5*s45 + 
    18*q10*q6*s45 + 222*q2*q6*s45 + 88*q3*q6*s45 - 226*q5*q6*s45 + 
    84*q10*q7*s45 + 9*q13*q7*s45 - 27*q16*q7*s45 + 81*q3*q7*s45 - 
    146*q5*q7*s45 + 18*q10*q8*s45 - 74*q2*q8*s45 + 31*q3*q8*s45 + 
    199*q5*q8*s45 - 6*q6*q8*s45 + 510*q7*q8*s45 + 9*q13*q9*s45 + 
    6*q18*q9*s45 + 98*q2*q9*s45 + 36*q3*q9*s45 - 113*q6*q9*s45 + 
    670*q7*q9*s45 - 666*q8*q9*s45 + 36*q3^2*q7*s12*s45 - 
    126*q5*q7*q8*s12*s45 + 38*q5*q8^2*s12*s45 + 38*q7*q8^2*s12*s45 - 
    38*q5*q7*q8^2*s12^2*s45 + 9*q16*q3^2*s23*s45 + 176*q10^2*q5*s23*s45 + 
    18*q10*q3*q5*s23*s45 + 9*q16*q3*q5*s23*s45 + 91*q3^2*q6*s23*s45 - 
    45*q3*q5*q6*s23*s45 + 72*q10^2*q3*q5*s23^2*s45 + 172*q10^2*q5*s34*s45 - 
    18*q10*q2*q5*s34*s45 + 27*q16*q2*q5*s34*s45 - 89*q2*q5*q6*s34*s45 + 
    36*q10*q5*q7*s34*s45 + 80*q2*q5*q9*s34*s45 - 130*q5*q6*q9*s34*s45 - 
    202*q5*q7*q9*s34*s45 + 252*q5*q8*q9*s34*s45 + 76*q7*q9^2*s34*s45 - 
    76*q8*q9^2*s34*s45 + 68*q10^2*q2*q5*s34^2*s45 - 9*q10*q2^2*q5*s34^2*s45 + 
    9*q16*q2^2*q5*s34^2*s45 - 38*q5*q7*q9^2*s34^2*s45 + 
    38*q5*q8*q9^2*s34^2*s45 + 72*q10*q3^2*s45^2 + 6*q18*q3*q6*s45^2 - 
    32*q3^2*q6*s45^2 - 68*q2*q5*q6*s45^2 + 18*q3*q5*q6*s45^2 + 
    126*q10*q3*q7*s45^2 + 72*q3^2*q7*s45^2 + 36*q10*q5*q7*s45^2 + 
    18*q3*q5*q7*s45^2 + 18*q10*q6*q7*s45^2 - 74*q2*q6*q8*s45^2 + 
    12*q3*q6*q8*s45^2 + 294*q5*q7*q8*s45^2 + 18*q6*q7*q8*s45^2 - 
    38*q5*q8^2*s45^2 - 76*q7*q8^2*s45^2 + 6*q18*q2*q9*s45^2 + 
    172*q2*q5*q9*s45^2 + 187*q2*q6*q9*s45^2 - 154*q5*q6*q9*s45^2 + 
    332*q5*q7*q9*s45^2 - 314*q5*q8*q9*s45^2 - 786*q7*q8*q9*s45^2 + 
    114*q8^2*q9*s45^2 - 76*q7*q9^2*s45^2 + 76*q8*q9^2*s45^2 + 
    38*q5*q7*q8^2*s12*s45^2 - 38*q5*q8^2*q9*s34*s45^2 + 
    38*q5*q7*q9^2*s34*s45^2 - 38*q5*q8*q9^2*s34*s45^2 + 
    72*q10*q3^2*q7*s45^3 - 38*q5*q7*q8^2*s45^3 + 6*q18*q2*q6*q9*s45^3 + 
    172*q2*q5*q6*q9*s45^3 - 352*q5*q7*q8*q9*s45^3 + 38*q5*q8^2*q9*s45^3 + 
    114*q7*q8^2*q9*s45^3 - 38*q5*q7*q9^2*s45^3 + 38*q5*q8*q9^2*s45^3 + 
    76*q7*q8*q9^2*s45^3 + 38*q5*q7*q8^2*q9*s45^4 + 38*q5*q7*q8*q9^2*s45^4 - 
    36*q13*q2*s51 + 9*q16*q2*s51 + 142*q2*q3*s51 + 96*q18*q4*s51 - 
    6*q3*q4*s51 + 18*q10*q6*s51 - 9*q13*q6*s51 - 32*q18*q6*s51 - 
    68*q2*q6*s51 - 32*q25*q6*s51 - 64*q3*q6*s51 + 36*q10*q7*s51 - 
    27*q16*q7*s51 - 23*q2*q7*s51 + 20*q3*q7*s51 - 38*q4*q7*s51 + 
    69*q6*q7*s51 + 54*q10*q8*s51 + 80*q2*q8*s51 + 26*q25*q8*s51 - 
    14*q3*q8*s51 + 22*q4*q8*s51 + 124*q7*q8*s51 - 60*q10*q9*s51 - 
    18*q13*q9*s51 - 64*q18*q9*s51 + 160*q2*q9*s51 + 54*q3*q9*s51 - 
    26*q4*q9*s51 + 12*q6*q9*s51 + 414*q7*q9*s51 - 304*q8*q9*s51 - 
    18*q13*q2^2*s12*s51 + 18*q2^2*q3*s12*s51 - 136*q2*q3^2*s12*s51 - 
    9*q13*q2*q7*s12*s51 + 130*q2*q3*q7*s12*s51 + 136*q3^2*q7*s12*s51 - 
    80*q2*q7*q8*s12*s51 - 9*q13*q2^2*q7*s12^2*s51 + 9*q2^2*q3*q7*s12^2*s51 - 
    68*q2*q3^2*q7*s12^2*s51 + 96*q10^2*q9*s23*s51 + 126*q10*q3*q9*s23*s51 - 
    18*q3*q4*q9*s23*s51 + 32*q10*q9^2*s23*s51 + 32*q25*q9^2*s23*s51 + 
    72*q10^2*q3*q9*s23^2*s51 - 18*q10*q4*q7*s34*s51 - 89*q2*q6*q7*s34*s51 - 
    54*q10*q4*q8*s34*s51 + 36*q10^2*q9*s34*s51 + 32*q18*q4*q9*s34*s51 - 
    8*q10*q6*q9*s34*s51 + 27*q13*q6*q9*s34*s51 - 128*q25*q6*q9*s34*s51 - 
    90*q4*q7*q9*s34*s51 + 18*q10*q8*q9*s34*s51 - 160*q25*q8*q9*s34*s51 + 
    102*q10*q9^2*s34*s51 + 64*q25*q9^2*s34*s51 + 38*q7*q9^2*s34*s51 + 
    76*q8*q9^2*s34*s51 - 36*q10^2*q6*q9*s34^2*s51 - 9*q10*q6^2*q9*s34^2*s51 - 
    9*q13*q6^2*q9*s34^2*s51 - 96*q10*q6*q9^2*s34^2*s51 - 
    96*q25*q6*q9^2*s34^2*s51 - 6*q10*q8*q9^2*s34^2*s51 + 
    32*q25*q8*q9^2*s34^2*s51 + 9*q13*q2^2*s45*s51 - 9*q2^2*q3*s45*s51 + 
    9*q16*q3^2*s45*s51 - 96*q18*q3^2*s45*s51 + 68*q2*q3^2*s45*s51 + 
    64*q18*q3*q6*s45*s51 + 91*q3^2*q6*s45*s51 + 234*q10*q3*q7*s45*s51 + 
    108*q3^2*q7*s45*s51 + 36*q10*q6*q7*s45*s51 - 9*q13*q6*q7*s45*s51 + 
    9*q16*q2*q8*s45*s51 + 18*q10*q3*q8*s45*s51 + 9*q16*q3*q8*s45*s51 - 
    36*q3^2*q8*s45*s51 + 71*q2*q6*q8*s45*s51 + 29*q3*q6*q8*s45*s51 - 
    42*q6*q7*q8*s45*s51 - 38*q3*q8^2*s45*s51 - 38*q7*q8^2*s45*s51 + 
    9*q13*q2*q9*s45*s51 + 32*q18*q3*q9*s45*s51 + 95*q2*q6*q9*s45*s51 - 
    14*q3*q8*q9*s45*s51 - 616*q7*q8*q9*s45*s51 - 38*q7*q9^2*s45*s51 + 
    38*q8*q9^2*s45*s51 - 32*q18*q3^2*q6*s45^2*s51 + 
    144*q10*q3^2*q7*s45^2*s51 - 32*q3^2*q6*q8*s45^2*s51 + 
    114*q7*q8^2*q9*s45^2*s51 + 38*q7*q8*q9^2*s45^2*s51 - 9*q13*q2^2*s51^2 + 
    9*q2^2*q3*s51^2 - 68*q2*q3^2*s51^2 - 96*q18*q3*q6*s51^2 + 
    32*q18*q4*q6*s51^2 - 18*q13*q2*q7*s51^2 + 108*q10*q3*q7*s51^2 + 
    133*q2*q3*q7*s51^2 + 68*q3^2*q7*s51^2 - 36*q10*q4*q7*s51^2 + 
    36*q10*q6*q7*s51^2 - 9*q13*q6*q7*s51^2 - 68*q2*q6*q7*s51^2 - 
    32*q4*q6*q7*s51^2 + 9*q16*q2*q8*s51^2 + 6*q2*q25*q8*s51^2 - 
    108*q10*q3*q8*s51^2 + 36*q10*q4*q8*s51^2 - 166*q2*q6*q8*s51^2 + 
    32*q3*q6*q8*s51^2 + 172*q2*q7*q8*s51^2 + 130*q6*q7*q8*s51^2 + 
    9*q13*q2*q9*s51^2 + 96*q18*q3*q9*s51^2 - 96*q18*q4*q9*s51^2 + 
    6*q3*q4*q9*s51^2 + 18*q10*q6*q9*s51^2 + 6*q25*q6*q9*s51^2 + 
    88*q4*q7*q9*s51^2 - 12*q10*q8*q9*s51^2 + 64*q25*q8*q9*s51^2 - 
    108*q3*q8*q9*s51^2 - 182*q7*q8*q9*s51^2 - 6*q10*q9^2*s51^2 + 
    32*q25*q9^2*s51^2 - 38*q8*q9^2*s51^2 - 18*q13*q2^2*q7*s12*s51^2 + 
    18*q2^2*q3*q7*s12*s51^2 - 136*q2*q3^2*q7*s12*s51^2 - 
    32*q10^2*q9^2*s23*s51^2 - 32*q10*q9^3*s23*s51^2 - 32*q25*q9^3*s23*s51^2 + 
    32*q18*q4^2*q9*s34*s51^2 - 32*q4^2*q7*q9*s34*s51^2 + 
    32*q10^2*q9^2*s34*s51^2 - 32*q10*q6*q9^2*s34*s51^2 - 
    32*q25*q6*q9^2*s34*s51^2 + 12*q10*q8*q9^2*s34*s51^2 - 
    64*q25*q8*q9^2*s34*s51^2 + 32*q10*q9^3*s34*s51^2 + 
    32*q25*q9^3*s34*s51^2 - 32*q10^2*q6*q9^2*s34^2*s51^2 - 
    32*q10*q6*q9^3*s34^2*s51^2 - 32*q25*q6*q9^3*s34^2*s51^2 + 
    96*q18*q3^2*q6*s45*s51^2 + 72*q10*q3^2*q7*s45*s51^2 - 
    72*q10*q3^2*q8*s45*s51^2 + 9*q16*q3^2*q8*s45*s51^2 - 
    5*q3^2*q6*q8*s45*s51^2 - 32*q18*q3^2*q9*s45*s51^2 + 
    32*q3^2*q8*q9*s45*s51^2 + 38*q3*q8^2*q9*s45*s51^2 + 
    38*q7*q8^2*q9*s45*s51^2 - 32*q18*q3^3*q6*s45^2*s51^2 + 
    32*q3^3*q6*q8*s45^2*s51^2 - 9*q13*q2^2*q7*s51^3 + 9*q2^2*q3*q7*s51^3 - 
    68*q2*q3^2*q7*s51^3 - 6*q2*q25*q6*q8*s51^3 - 172*q2*q6*q7*q8*s51^3 - 
    6*q10*q8*q9^2*s51^3 + 32*q25*q8*q9^2*s51^3] + 
 (-(F[1, 1, 2]*F[1, 1, 6])/18 - F[1, 1, 6]^2/6 + (F[1, 1, 2]*F[1, 1, 7])/18 + 
   (F[1, 1, 6]*F[1, 1, 7])/18 + F[1, 1, 7]^2/9)*
  r[52*q10 + 27*q13 + 12*q20 - 18*q3 + 6*q4 - 3*q5 + 16*q6 - 3*q7 - 2*q9 - 
    27*q13^2*s12 + 9*q13*q2*s12 + 6*q2*q3*s12 + 45*q3^2*s12 + 18*q13*q5*s12 - 
    3*q4*q5*s12 - 6*q3*q7*s12 - 3*q5*q8*s12 + 12*q7*q8*s12 + 
    15*q3^2*q7*s12^2 - 33*q10^2*s23 - 162*q10*q3*s23 + 27*q3^2*s23 + 
    3*q24*q4*s23 + 58*q10*q5*s23 - 12*q20*q5*s23 + 18*q3*q5*s23 - 
    3*q4*q5*s23 - 3*q5^2*s23 - 18*q3*q6*s23 - 25*q5*q6*s23 + 3*q6^2*s23 - 
    25*q10*q9*s23 + 3*q4*q9*s23 - 72*q10^2*q3*s23^2 + 72*q10*q3*q5*s23^2 + 
    6*q20*q5^2*s23^2 - 27*q3^2*q6*s23^2 - 3*q5^2*q6*s23^2 - 3*q5*q6^2*s23^2 + 
    57*q10^2*s34 + 54*q13^2*s34 + 121*q10*q2*s34 - 15*q2*q24*s34 - 
    3*q24*q4*s34 - 46*q10*q5*s34 - 3*q20*q5*s34 + 3*q4*q5*s34 + 
    13*q10*q6*s34 + 18*q13*q6*s34 + 3*q2*q6*s34 + 3*q5*q6*s34 - 3*q6^2*s34 - 
    12*q24*q7*s34 - 6*q20*q8*s34 + 3*q4*q8*s34 - 12*q5*q8*s34 + 
    11*q10*q9*s34 - 18*q13*q9*s34 + 4*q2*q9*s34 - 3*q20*q9*s34 + 
    9*q4*q9*s34 + 8*q5*q9*s34 - 40*q6*q9*s34 + 32*q9^2*s34 + 
    9*q13*q5^2*s12*s34 + 3*q4*q5*q8*s12*s34 - 9*q5^2*q8*s12*s34 + 
    3*q20*q5^2*s23*s34 - 3*q5^2*q6*s23*s34 - 3*q5*q6^2*s23*s34 + 
    51*q10^2*q2*s34^2 + 3*q2*q24*q4*s34^2 - 70*q10*q2*q5*s34^2 + 
    9*q2*q24*q5*s34^2 - 9*q13*q5^2*s34^2 - 9*q24*q4*q7*s34^2 - 
    9*q24*q5*q7*s34^2 - 3*q4*q5*q8*s34^2 + 9*q5^2*q8*s34^2 - 
    3*q2*q4*q9*s34^2 + 21*q2*q5*q9*s34^2 + 5*q10*q6*q9*s34^2 + 
    9*q13*q6*q9*s34^2 + 20*q5*q6*q9*s34^2 + 9*q4*q7*q9*s34^2 + 
    9*q5*q7*q9*s34^2 + 32*q2*q9^2*s34^2 - 105*q10^2*s45 + 27*q13^2*s45 - 
    3*q10*q2*s45 - 36*q13*q2*s45 + 6*q2^2*s45 + 3*q2*q20*s45 + 3*q2*q24*s45 + 
    54*q10*q3*s45 + 3*q2*q3*s45 + 69*q3^2*s45 + 9*q10*q5*s45 + 6*q2*q5*s45 + 
    9*q20*q5*s45 + 3*q24*q5*s45 - 3*q5^2*s45 + 29*q10*q6*s45 + 
    27*q13*q6*s45 - 23*q2*q6*s45 + 30*q3*q6*s45 + 22*q5*q6*s45 - 3*q6^2*s45 + 
    54*q10*q7*s45 - 3*q24*q7*s45 + 42*q3*q7*s45 - 6*q5*q7*s45 - 
    6*q20*q8*s45 - 3*q3*q8*s45 - 9*q5*q8*s45 + 3*q6*q8*s45 - 15*q7*q8*s45 - 
    9*q13*q9*s45 - 8*q2*q9*s45 - 28*q6*q9*s45 - 24*q7*q9*s45 + 12*q8*q9*s45 + 
    48*q3^2*q7*s12*s45 - 3*q5*q7*q8*s12*s45 - 72*q10^2*q3*s23*s45 + 
    177*q10^2*q5*s23*s45 + 18*q10*q3*q5*s23*s45 + 3*q10*q5^2*s23*s45 - 
    9*q20*q5^2*s23*s45 - 3*q24*q5^2*s23*s45 + 30*q3^2*q6*s23*s45 + 
    6*q5^2*q6*s23*s45 + 6*q5*q6^2*s23*s45 + 72*q10^2*q3*q5*s23^2*s45 - 
    54*q10^2*q2*s34*s45 + 159*q10^2*q5*s34*s45 - 28*q10*q2*q5*s34*s45 + 
    3*q2*q20*q5*s34*s45 - 12*q2*q24*q5*s34*s45 - 6*q10*q5^2*s34*s45 - 
    9*q13*q5^2*s34*s45 - 9*q20*q5^2*s34*s45 + 3*q24*q5^2*s34*s45 + 
    17*q2*q5*q6*s34*s45 + 6*q5^2*q6*s34*s45 + 3*q2*q6^2*s34*s45 + 
    6*q5*q6^2*s34*s45 - 15*q24*q5*q7*s34*s45 + 9*q5^2*q8*s34*s45 + 
    6*q2^2*q9*s34*s45 + 14*q2*q5*q9*s34*s45 + 3*q20*q5*q9*s34*s45 + 
    23*q5*q6*q9*s34*s45 - 64*q2*q9^2*s34*s45 + 54*q10^2*q2*q5*s34^2*s45 - 
    9*q10*q2*q5^2*s34^2*s45 + 9*q2*q24*q5^2*s34^2*s45 - 
    3*q24*q5^2*q7*s34^2*s45 - 3*q20*q5^2*q9*s34^2*s45 + 
    3*q5^2*q7*q9*s34^2*s45 + 32*q2*q5*q9^2*s34^2*s45 + 72*q10*q3^2*s45^2 - 
    3*q10^2*q5*s45^2 - 20*q10*q2*q5*s45^2 + 3*q10*q5^2*s45^2 + 
    3*q20*q5^2*s45^2 - 6*q24*q5^2*s45^2 - 3*q3^2*q6*s45^2 + 
    29*q2*q5*q6*s45^2 - 3*q5^2*q6*s45^2 - 3*q5*q6^2*s45^2 + 
    126*q10*q3*q7*s45^2 + 72*q3^2*q7*s45^2 - 6*q24*q5*q7*s45^2 - 
    3*q5^2*q7*s45^2 - 46*q2*q5*q9*s45^2 - 6*q2*q6*q9*s45^2 + 
    46*q5*q6*q9*s45^2 + 12*q7*q8*q9*s45^2 + 3*q10^2*q5^2*s23*s45^2 - 
    3*q10*q5^3*s23*s45^2 + 3*q24*q5^3*s23*s45^2 - 3*q10^2*q2*q5*s34*s45^2 + 
    6*q10^2*q5^2*s34*s45^2 + 3*q10*q2*q5^2*s34*s45^2 + 
    3*q2*q20*q5^2*s34*s45^2 - 3*q2*q24*q5^2*s34*s45^2 - 
    6*q10*q5^3*s34*s45^2 + 6*q24*q5^3*s34*s45^2 - 3*q2*q5^2*q6*s34*s45^2 - 
    3*q2*q5*q6^2*s34*s45^2 - 6*q24*q5^2*q7*s34*s45^2 + 
    3*q2^2*q5*q9*s34*s45^2 + 3*q10^2*q2*q5^2*s34^2*s45^2 - 
    3*q10*q2*q5^3*s34^2*s45^2 + 3*q2*q24*q5^3*s34^2*s45^2 - 
    3*q2^2*q5*q6*s45^3 + 72*q10*q3^2*q7*s45^3 - 3*q24*q5^2*q7*s45^3 + 
    3*q2^2*q5*q9*s45^3 + 3*q2^2*q6*q9*s45^3 - 49*q2*q5*q6*q9*s45^3 + 
    3*q2^2*q5*q6*q9*s45^4 - 39*q10^2*s51 - 71*q10*q2*s51 + 72*q13*q2*s51 + 
    3*q2^2*s51 + 3*q2*q20*s51 + 6*q2*q24*s51 + 90*q10*q3*s51 - 42*q2*q3*s51 - 
    27*q3^2*s51 - 6*q24*q4*s51 - 59*q10*q6*s51 - 15*q13*q6*s51 + 
    3*q2*q6*s51 + 54*q10*q7*s51 - 18*q13*q7*s51 + 3*q2*q7*s51 + 
    60*q3*q7*s51 - 6*q6*q7*s51 + 59*q10*q9*s51 + 36*q13*q9*s51 - 
    13*q2*q9*s51 + 3*q20*q9*s51 + 18*q3*q9*s51 - 3*q4*q9*s51 + 40*q6*q9*s51 - 
    24*q7*q9*s51 - 32*q9^2*s51 - 9*q13^2*q2*s12*s51 + 33*q13*q2^2*s12*s51 - 
    30*q2^2*q3*s12*s51 - 27*q2*q3^2*s12*s51 + 18*q13^2*q7*s12*s51 - 
    27*q13*q2*q7*s12*s51 + 48*q2*q3*q7*s12*s51 - 18*q3^2*q7*s12*s51 - 
    12*q2*q7*q8*s12*s51 + 9*q13^2*q2*q7*s12^2*s51 - 6*q13*q2^2*q7*s12^2*s51 + 
    6*q2^2*q3*q7*s12^2*s51 - 30*q2*q3^2*q7*s12^2*s51 + 72*q10^2*q3*s23*s51 - 
    3*q24*q4^2*s23*s51 + 27*q3^2*q6*s23*s51 + 33*q10^2*q9*s23*s51 + 
    90*q10*q3*q9*s23*s51 + 3*q4^2*q9*s23*s51 + 72*q10^2*q3*q9*s23^2*s51 - 
    51*q10^2*q2*s34*s51 - 6*q2*q24*q4*s34*s51 - 6*q24*q4^2*s34*s51 + 
    33*q10^2*q6*s34*s51 - 27*q13^2*q6*s34*s51 + 42*q10*q6^2*s34*s51 + 
    45*q13*q6^2*s34*s51 - 3*q2*q6^2*s34*s51 - 3*q24*q4*q7*s34*s51 + 
    3*q2*q6*q7*s34*s51 + 15*q10^2*q9*s34*s51 + 18*q13^2*q9*s34*s51 + 
    3*q2^2*q9*s34*s51 + 6*q2*q4*q9*s34*s51 + 6*q4^2*q9*s34*s51 - 
    106*q10*q6*q9*s34*s51 - 63*q13*q6*q9*s34*s51 - 64*q2*q9^2*s34*s51 - 
    3*q24*q4^2*q7*s34^2*s51 - 15*q10^2*q6*q9*s34^2*s51 - 
    9*q13^2*q6*q9*s34^2*s51 + 24*q10*q6^2*q9*s34^2*s51 + 
    24*q13*q6^2*q9*s34^2*s51 + 3*q4^2*q7*q9*s34^2*s51 + 18*q13^2*q2*s45*s51 - 
    39*q13*q2^2*s45*s51 + 36*q2^2*q3*s45*s51 - 3*q2*q3^2*s45*s51 + 
    9*q13^2*q7*s45*s51 + 144*q10*q3*q7*s45*s51 + 48*q3^2*q7*s45*s51 + 
    3*q13*q6*q7*s45*s51 + 3*q3*q6*q8*s45*s51 + 3*q6*q7*q8*s45*s51 + 
    9*q13^2*q9*s45*s51 - 15*q13*q2*q9*s45*s51 - 9*q2^2*q9*s45*s51 + 
    12*q7*q8*q9*s45*s51 + 32*q2*q9^2*s45*s51 + 72*q10*q3^2*q7*s45^2*s51 - 
    3*q3^2*q6*q8*s45^2*s51 - 36*q13^2*q2*s51^2 + 39*q13*q2^2*s51^2 - 
    42*q2^2*q3*s51^2 + 33*q2*q3^2*s51^2 + 3*q2*q24*q4*s51^2 + 
    3*q24*q4^2*s51^2 - 9*q13^2*q6*s51^2 - 3*q13*q6^2*s51^2 + 
    36*q13*q2*q7*s51^2 - 18*q2*q3*q7*s51^2 - 33*q3^2*q7*s51^2 + 
    18*q10*q6*q7*s51^2 + 27*q13*q6*q7*s51^2 + 3*q2*q6*q7*s51^2 + 
    3*q6^2*q7*s51^2 + 39*q10^2*q9*s51^2 - 18*q13^2*q9*s51^2 - 
    6*q2^2*q9*s51^2 - 90*q10*q3*q9*s51^2 - 18*q2*q3*q9*s51^2 - 
    3*q2*q4*q9*s51^2 - 3*q4^2*q9*s51^2 + 76*q10*q6*q9*s51^2 + 
    36*q13*q6*q9*s51^2 + 32*q2*q9^2*s51^2 - 18*q13^2*q2^2*s12*s51^2 + 
    12*q13*q2^3*s12*s51^2 - 12*q2^3*q3*s12*s51^2 + 30*q2^2*q3^2*s12*s51^2 - 
    9*q13^2*q2*q7*s12*s51^2 + 30*q13*q2^2*q7*s12*s51^2 - 
    30*q2^2*q3*q7*s12*s51^2 - 12*q2*q3^2*q7*s12*s51^2 - 
    9*q13^2*q2^2*q7*s12^2*s51^2 + 6*q13*q2^3*q7*s12^2*s51^2 - 
    6*q2^3*q3*q7*s12^2*s51^2 + 15*q2^2*q3^2*q7*s12^2*s51^2 - 
    72*q10^2*q3*q9*s23*s51^2 - 3*q2*q6^2*q7*s34*s51^2 - 
    54*q10^2*q6*q9*s34*s51^2 + 27*q13^2*q6*q9*s34*s51^2 - 
    24*q10*q6^2*q9*s34*s51^2 - 24*q13*q6^2*q9*s34*s51^2 + 
    15*q10^2*q6^2*q9*s34^2*s51^2 - 9*q13^2*q6^2*q9*s34^2*s51^2 + 
    6*q10*q6^3*q9*s34^2*s51^2 + 6*q13*q6^3*q9*s34^2*s51^2 + 
    9*q13^2*q2^2*s45*s51^2 - 6*q13*q2^3*s45*s51^2 + 6*q2^3*q3*s45*s51^2 - 
    15*q2^2*q3^2*s45*s51^2 - 9*q13^2*q6*q7*s45*s51^2 - 
    3*q13*q6^2*q7*s45*s51^2 + 9*q13^2*q2*q9*s45*s51^2 + 
    3*q13*q2^2*q9*s45*s51^2 - 9*q13^2*q2^2*s51^3 + 6*q13*q2^3*s51^3 - 
    6*q2^3*q3*s51^3 + 15*q2^2*q3^2*s51^3 - 18*q13^2*q2*q7*s51^3 + 
    36*q13*q2^2*q7*s51^3 - 36*q2^2*q3*q7*s51^3 + 18*q2*q3^2*q7*s51^3 - 
    9*q13^2*q6*q7*s51^3 - 3*q13*q6^2*q7*s51^3 + 9*q13^2*q2*q9*s51^3 + 
    3*q13*q2^2*q9*s51^3 - 18*q13^2*q2^2*q7*s12*s51^3 + 
    12*q13*q2^3*q7*s12*s51^3 - 12*q2^3*q3*q7*s12*s51^3 + 
    30*q2^2*q3^2*q7*s12*s51^3 - 9*q13^2*q2^2*q7*s51^4 + 6*q13*q2^3*q7*s51^4 - 
    6*q2^3*q3*q7*s51^4 + 15*q2^2*q3^2*q7*s51^4] + 
 (-F[1, 1, 6]/18 + F[1, 1, 7]/18)*r[-50*q10 + 18*q16 - 160*q2 - 64*q21 + 
    27*q3 - 210*q4 + 63*q5 + 278*q6 + 365*q7 - 147*q8 + 196*q9 + 
    9*q13*q2*s12 - 36*q2*q3*s12 - 32*q21*q3*s12 - 4*q3^2*s12 + 
    32*q21*q4*s12 - 24*q3*q4*s12 + 27*q13*q5*s12 + 128*q21*q5*s12 - 
    18*q3*q5*s12 + 10*q4*q5*s12 + 38*q5^2*s12 - 18*q13*q7*s12 + 
    148*q2*q7*s12 + 68*q3*q7*s12 - 74*q5*q7*s12 + 86*q2*q8*s12 + 
    18*q3*q8*s12 - 110*q4*q8*s12 + 23*q5*q8*s12 - 178*q7*q8*s12 + 
    32*q2*q21*q3*s12^2 - 64*q21*q3^2*s12^2 - 32*q2*q21*q4*s12^2 - 
    96*q21*q3*q5*s12^2 + 96*q21*q4*q5*s12^2 + 24*q3*q4*q5*s12^2 - 
    9*q13*q2*q7*s12^2 - 23*q2*q3*q7*s12^2 - 4*q3^2*q7*s12^2 + 
    108*q3*q5*q7*s12^2 + 32*q2*q4*q8*s12^2 - 88*q4*q5*q8*s12^2 - 
    42*q2*q7*q8*s12^2 - 182*q5*q7*q8*s12^2 - 32*q10^2*s23 + 126*q10*q3*s23 - 
    9*q16*q3*s23 - 68*q3^2*s23 - 32*q24*q4*s23 - 54*q3*q4*s23 - 
    126*q10*q5*s23 + 18*q16*q5*s23 - 90*q3*q5*s23 - 4*q4*q5*s23 - 
    9*q3*q6*s23 - 178*q5*q6*s23 + 86*q10*q9*s23 - 122*q4*q9*s23 + 
    72*q5*q9*s23 + 54*q3*q4*q5*s12*s23 + 72*q10^2*q3*s23^2 + 
    9*q16*q3^2*s23^2 - 108*q10*q3*q5*s23^2 + 9*q16*q3*q5*s23^2 + 
    36*q3*q4*q5*s23^2 + 59*q3^2*q6*s23^2 - 9*q3*q5*q6*s23^2 + 
    36*q10*q3*q9*s23^2 - 36*q3*q4*q9*s23^2 - 4*q10^2*s34 - 94*q10*q2*s34 + 
    160*q2*q24*s34 + 36*q10*q4*s34 - 32*q21*q4*s34 + 32*q24*q4*s34 - 
    42*q10*q5*s34 - 54*q13*q5*s34 + 9*q16*q5*s34 - 32*q21*q5*s34 - 
    28*q4*q5*s34 + 148*q10*q6*s34 + 27*q13*q6*s34 + 95*q2*q6*s34 - 
    15*q5*q6*s34 + 84*q10*q7*s34 + 27*q16*q7*s34 - 74*q2*q7*s34 + 
    128*q24*q7*s34 - 74*q5*q7*s34 + 6*q10*q8*s34 + 70*q4*q8*s34 - q5*q8*s34 - 
    26*q10*q9*s34 - 18*q13*q9*s34 + 40*q2*q9*s34 - 174*q4*q9*s34 - 
    196*q5*q9*s34 + 9*q6*q9*s34 + 237*q7*q9*s34 - 222*q8*q9*s34 - 
    64*q21*q4^2*s12*s34 - 160*q21*q4*q5*s12*s34 + 64*q4^2*q8*s12*s34 + 
    86*q4*q5*q8*s12*s34 - 38*q5^2*q8*s12*s34 - 32*q21*q4^2*q5*s12^2*s34 + 
    32*q4^2*q5*q8*s12^2*s34 - 68*q10^2*q2*s34^2 + 9*q10*q2^2*s34^2 - 
    9*q16*q2^2*s34^2 - 32*q2*q24*q4*s34^2 + 64*q21*q4^2*s34^2 + 
    64*q10*q2*q5*s34^2 - 96*q2*q24*q5*s34^2 + 64*q21*q4*q5*s34^2 + 
    24*q10*q4*q7*s34^2 + 96*q24*q4*q7*s34^2 + 12*q10*q5*q7*s34^2 + 
    96*q24*q5*q7*s34^2 - 6*q10*q4*q8*s34^2 - 64*q4^2*q8*s34^2 - 
    4*q4*q5*q8*s34^2 + 32*q2*q4*q9*s34^2 - 42*q2*q5*q9*s34^2 + 
    62*q10*q6*q9*s34^2 + 9*q13*q6*q9*s34^2 + 80*q5*q6*q9*s34^2 - 
    120*q4*q7*q9*s34^2 - 182*q5*q7*q9*s34^2 - 18*q10*q8*q9*s34^2 + 
    68*q5*q8*q9*s34^2 + 64*q21*q4^2*q5*s12*s34^2 - 64*q4^2*q5*q8*s12*s34^2 - 
    32*q21*q4^2*q5*s34^3 + 32*q4^2*q5*q8*s34^3 - 36*q10*q2*s45 - 
    18*q13*q2*s45 - 9*q16*q2*s45 - 6*q2*q21*s45 - 32*q2*q24*s45 - 
    72*q10*q3*s45 - 18*q16*q3*s45 + 63*q2*q3*s45 + 26*q21*q3*s45 - 
    72*q3^2*s45 + 86*q10*q5*s45 - 27*q13*q5*s45 - 27*q16*q5*s45 + 
    6*q2*q5*s45 - 6*q21*q5*s45 - 32*q24*q5*s45 + 36*q3*q5*s45 + 38*q5^2*s45 - 
    258*q2*q6*s45 - 50*q3*q6*s45 + 166*q5*q6*s45 + 42*q10*q7*s45 - 
    9*q13*q7*s45 + 27*q16*q7*s45 + 26*q24*q7*s45 - 21*q3*q7*s45 + 
    340*q5*q7*s45 + 76*q7^2*s45 - 24*q10*q8*s45 + 86*q2*q8*s45 - 
    9*q3*q8*s45 - 209*q5*q8*s45 - 50*q6*q8*s45 - 306*q7*q8*s45 - 
    9*q13*q9*s45 + 18*q2*q9*s45 + 36*q3*q9*s45 - 72*q5*q9*s45 + 
    39*q6*q9*s45 - 458*q7*q9*s45 + 414*q8*q9*s45 + 64*q21*q3^2*s12*s45 - 
    32*q21*q3*q5*s12*s45 - 68*q3^2*q7*s12*s45 + 50*q3*q5*q7*s12*s45 + 
    38*q3*q7^2*s12*s45 + 38*q5^2*q8*s12*s45 + 176*q5*q7*q8*s12*s45 + 
    38*q7^2*q8*s12*s45 + 32*q21*q3^3*s12^2*s45 + 32*q21*q3^2*q5*s12^2*s45 - 
    32*q3^3*q7*s12^2*s45 - 32*q3^2*q5*q7*s12^2*s45 + 
    38*q3*q5*q7^2*s12^2*s45 - 38*q5*q7^2*q8*s12^2*s45 - 9*q16*q3^2*s23*s45 - 
    112*q10^2*q5*s23*s45 - 18*q10*q3*q5*s23*s45 - 9*q16*q3*q5*s23*s45 - 
    32*q10*q5^2*s23*s45 + 32*q24*q5^2*s23*s45 - 59*q3^2*q6*s23*s45 + 
    9*q3*q5*q6*s23*s45 - 72*q10^2*q3*q5*s23^2*s45 - 140*q10^2*q5*s34*s45 - 
    72*q10*q2*q5*s34*s45 - 27*q16*q2*q5*s34*s45 + 128*q2*q24*q5*s34*s45 + 
    70*q10*q5^2*s34*s45 - 32*q24*q5^2*s34*s45 + 95*q2*q5*q6*s34*s45 + 
    42*q10*q5*q7*s34*s45 + 160*q24*q5*q7*s34*s45 + 38*q5^2*q8*s34*s45 - 
    130*q2*q5*q9*s34*s45 + 80*q5*q6*q9*s34*s45 + 252*q5*q7*q9*s34*s45 + 
    76*q7^2*q9*s34*s45 - 202*q5*q8*q9*s34*s45 - 100*q10^2*q2*q5*s34^2*s45 + 
    9*q10*q2^2*q5*s34^2*s45 - 9*q16*q2^2*q5*s34^2*s45 + 
    96*q10*q2*q5^2*s34^2*s45 - 96*q2*q24*q5^2*s34^2*s45 + 
    6*q10*q5^2*q7*s34^2*s45 + 32*q24*q5^2*q7*s34^2*s45 - 
    38*q5^2*q7*q9*s34^2*s45 + 38*q5^2*q8*q9*s34^2*s45 - 72*q10*q3^2*s45^2 - 
    18*q10*q2*q5*s45^2 + 6*q2*q24*q5*s45^2 - 26*q10*q5^2*s45^2 + 
    64*q24*q5^2*s45^2 + 6*q2*q24*q6*s45^2 + 92*q2*q5*q6*s45^2 + 
    6*q21*q5*q6*s45^2 - 126*q10*q3*q7*s45^2 - 72*q3^2*q7*s45^2 + 
    30*q10*q5*q7*s45^2 + 64*q24*q5*q7*s45^2 + 76*q5^2*q7*s45^2 + 
    38*q5*q7^2*s45^2 - 18*q10*q2*q8*s45^2 - 38*q5^2*q8*s45^2 + 
    104*q2*q6*q8*s45^2 - 276*q5*q7*q8*s45^2 - 76*q7^2*q8*s45^2 - 
    18*q2*q3*q9*s45^2 - 154*q2*q5*q9*s45^2 - 157*q2*q6*q9*s45^2 + 
    172*q5*q6*q9*s45^2 - 314*q5*q7*q9*s45^2 - 114*q7^2*q9*s45^2 - 
    18*q3*q8*q9*s45^2 + 332*q5*q8*q9*s45^2 + 602*q7*q8*q9*s45^2 + 
    38*q5^2*q7*q8*s12*s45^2 + 38*q5*q7^2*q8*s12*s45^2 - 
    32*q10^2*q5^2*s23*s45^2 + 32*q10*q5^3*s23*s45^2 - 32*q24*q5^3*s23*s45^2 - 
    64*q10^2*q5^2*s34*s45^2 - 32*q10*q2*q5^2*s34*s45^2 + 
    32*q2*q24*q5^2*s34*s45^2 + 64*q10*q5^3*s34*s45^2 - 
    64*q24*q5^3*s34*s45^2 + 12*q10*q5^2*q7*s34*s45^2 + 
    64*q24*q5^2*q7*s34*s45^2 + 38*q5^2*q7*q9*s34*s45^2 + 
    38*q5*q7^2*q9*s34*s45^2 - 38*q5^2*q8*q9*s34*s45^2 - 
    32*q10^2*q2*q5^2*s34^2*s45^2 + 32*q10*q2*q5^3*s34^2*s45^2 - 
    32*q2*q24*q5^3*s34^2*s45^2 - 6*q2*q21*q5*q6*s45^3 - 
    72*q10*q3^2*q7*s45^3 + 6*q10*q5^2*q7*s45^3 + 32*q24*q5^2*q7*s45^3 - 
    38*q5^2*q7*q8*s45^3 - 38*q5*q7^2*q8*s45^3 - 172*q2*q5*q6*q9*s45^3 - 
    38*q5^2*q7*q9*s45^3 - 38*q5*q7^2*q9*s45^3 + 38*q5^2*q8*q9*s45^3 + 
    352*q5*q7*q8*q9*s45^3 + 114*q7^2*q8*q9*s45^3 + 38*q5^2*q7*q8*q9*s45^4 + 
    38*q5*q7^2*q8*q9*s45^4 - 36*q10*q2*s51 + 36*q13*q2*s51 - 9*q16*q2*s51 + 
    6*q2*q21*s51 - 64*q2*q24*s51 - 60*q2*q3*s51 + 6*q21*q3*s51 - 
    32*q21*q4*s51 + 64*q24*q4*s51 + 24*q3*q4*s51 + 9*q13*q6*s51 + 
    92*q2*q6*s51 - 6*q3*q6*s51 + 36*q10*q7*s51 + 27*q16*q7*s51 - 
    101*q2*q7*s51 - 36*q3*q7*s51 + 56*q4*q7*s51 - 95*q6*q7*s51 + 
    38*q7^2*s51 - 72*q10*q8*s51 - 110*q2*q8*s51 + 78*q3*q8*s51 - 
    90*q4*q8*s51 + 78*q7*q8*s51 + 14*q10*q9*s51 + 18*q13*q9*s51 - 
    42*q2*q9*s51 - 18*q3*q9*s51 + 130*q4*q9*s51 - 158*q7*q9*s51 + 
    222*q8*q9*s51 + 18*q13*q2^2*s12*s51 - 18*q2^2*q3*s12*s51 + 
    72*q2*q3^2*s12*s51 - 32*q21*q3^2*s12*s51 + 9*q13*q2*q7*s12*s51 - 
    92*q2*q3*q7*s12*s51 - 40*q3^2*q7*s12*s51 + 130*q2*q7*q8*s12*s51 + 
    32*q2*q21*q3^2*s12^2*s51 - 32*q21*q3^3*s12^2*s51 + 
    9*q13*q2^2*q7*s12^2*s51 - 9*q2^2*q3*q7*s12^2*s51 + 
    4*q2*q3^2*q7*s12^2*s51 + 32*q3^3*q7*s12^2*s51 + 32*q24*q4^2*s23*s51 + 
    32*q10^2*q9*s23*s51 - 126*q10*q3*q9*s23*s51 + 54*q3*q4*q9*s23*s51 - 
    32*q4^2*q9*s23*s51 - 72*q10^2*q3*q9*s23^2*s51 + 64*q2*q24*q4*s34*s51 - 
    32*q21*q4^2*s34*s51 + 64*q24*q4^2*s34*s51 + 54*q10*q4*q7*s34*s51 + 
    32*q24*q4*q7*s34*s51 + 95*q2*q6*q7*s34*s51 + 18*q10*q4*q8*s34*s51 + 
    32*q4^2*q8*s34*s51 - 68*q10^2*q9*s34*s51 - 64*q2*q4*q9*s34*s51 - 
    64*q4^2*q9*s34*s51 - 18*q10*q6*q9*s34*s51 - 27*q13*q6*q9*s34*s51 + 
    26*q4*q7*q9*s34*s51 + 38*q7^2*q9*s34*s51 + 36*q10*q8*q9*s34*s51 + 
    32*q24*q4^2*q7*s34^2*s51 + 68*q10^2*q6*q9*s34^2*s51 + 
    9*q10*q6^2*q9*s34^2*s51 + 9*q13*q6^2*q9*s34^2*s51 - 
    32*q4^2*q7*q9*s34^2*s51 - 9*q13*q2^2*s45*s51 + 9*q2^2*q3*s45*s51 - 
    9*q16*q3^2*s45*s51 - 36*q2*q3^2*s45*s51 + 32*q21*q3^2*s45*s51 - 
    6*q2*q24*q6*s45*s51 - 59*q3^2*q6*s45*s51 - 234*q10*q3*q7*s45*s51 - 
    108*q3^2*q7*s45*s51 + 9*q13*q6*q7*s45*s51 + 6*q24*q6*q7*s45*s51 - 
    36*q10*q2*q8*s45*s51 - 9*q16*q2*q8*s45*s51 - 18*q10*q3*q8*s45*s51 - 
    9*q16*q3*q8*s45*s51 + 36*q3^2*q8*s45*s51 - 83*q2*q6*q8*s45*s51 + 
    9*q3*q6*q8*s45*s51 + 92*q6*q7*q8*s45*s51 - 38*q7^2*q8*s45*s51 - 
    9*q13*q2*q9*s45*s51 - 36*q2*q3*q9*s45*s51 - 89*q2*q6*q9*s45*s51 - 
    114*q7^2*q9*s45*s51 + 338*q7*q8*q9*s45*s51 + 64*q21*q3^3*s12*s45*s51 - 
    64*q3^3*q7*s12*s45*s51 - 144*q10*q3^2*q7*s45^2*s51 + 
    114*q7^2*q8*q9*s45^2*s51 + 9*q13*q2^2*s51^2 - 9*q2^2*q3*s51^2 + 
    26*q2*q21*q3*s51^2 + 4*q2*q3^2*s51^2 + 32*q21*q3^2*s51^2 - 
    32*q2*q24*q4*s51^2 - 32*q24*q4^2*s51^2 + 6*q2*q24*q6*s51^2 + 
    18*q13*q2*q7*s51^2 - 108*q10*q3*q7*s51^2 - 81*q2*q3*q7*s51^2 - 
    36*q3^2*q7*s51^2 + 36*q10*q4*q7*s51^2 + 9*q13*q6*q7*s51^2 + 
    92*q2*q6*q7*s51^2 - 6*q24*q6*q7*s51^2 - 36*q10*q2*q8*s51^2 - 
    9*q16*q2*q8*s51^2 + 108*q10*q3*q8*s51^2 - 36*q10*q4*q8*s51^2 + 
    172*q2*q6*q8*s51^2 - 6*q3*q6*q8*s51^2 - 154*q2*q7*q8*s51^2 - 
    92*q6*q7*q8*s51^2 - 9*q13*q2*q9*s51^2 - 36*q2*q3*q9*s51^2 + 
    32*q2*q4*q9*s51^2 - 24*q3*q4*q9*s51^2 + 32*q4^2*q9*s51^2 - 
    6*q4*q7*q9*s51^2 - 38*q7^2*q9*s51^2 - 36*q10*q8*q9*s51^2 - 
    18*q3*q8*q9*s51^2 + 68*q7*q8*q9*s51^2 - 32*q2*q21*q3^2*s12*s51^2 - 
    64*q21*q3^3*s12*s51^2 + 18*q13*q2^2*q7*s12*s51^2 - 
    18*q2^2*q3*q7*s12*s51^2 + 40*q2*q3^2*q7*s12*s51^2 + 
    64*q3^3*q7*s12*s51^2 + 32*q2*q21*q3^3*s12^2*s51^2 - 
    32*q2*q3^3*q7*s12^2*s51^2 + 32*q21*q3^3*s45*s51^2 - 
    72*q10*q3^2*q7*s45*s51^2 - 32*q3^3*q7*s45*s51^2 + 
    72*q10*q3^2*q8*s45*s51^2 - 9*q16*q3^2*q8*s45*s51^2 - 
    59*q3^2*q6*q8*s45*s51^2 + 38*q7^2*q8*q9*s45*s51^2 - 
    64*q2*q21*q3^2*s51^3 - 32*q21*q3^3*s51^3 + 9*q13*q2^2*q7*s51^3 - 
    9*q2^2*q3*q7*s51^3 + 36*q2*q3^2*q7*s51^3 + 32*q3^3*q7*s51^3 + 
    6*q2*q24*q6*q7*s51^3 + 172*q2*q6*q7*q8*s51^3 + 64*q2*q21*q3^3*s12*s51^3 - 
    64*q2*q3^3*q7*s12*s51^3 + 32*q2*q21*q3^3*s51^4 - 32*q2*q3^3*q7*s51^4] + 
 (-F[1, 1, 7]/9 + F[1, 1, 10]/9)*r[-55*q10 + 51*q16 + 53*q2 - 32*q21 - 
    32*q22 + 9*q3 - 49*q4 + 19*q5 - 113*q6 + 30*q7 + 4*q8 + 32*q9 - 
    18*q2*q3*s12 - 16*q21*q3*s12 + 32*q3^2*s12 + 16*q21*q4*s12 + 
    64*q21*q5*s12 - 3*q3*q5*s12 - 14*q4*q5*s12 + 15*q3*q7*s12 + 9*q3*q8*s12 - 
    55*q4*q8*s12 - 35*q5*q8*s12 - 43*q7*q8*s12 + 16*q2*q21*q3*s12^2 - 
    32*q21*q3^2*s12^2 - 16*q2*q21*q4*s12^2 - 48*q21*q3*q5*s12^2 + 
    48*q21*q4*q5*s12^2 + 12*q3*q4*q5*s12^2 - 16*q2*q3*q7*s12^2 - 
    2*q3^2*q7*s12^2 + 54*q3*q5*q7*s12^2 + 16*q2*q4*q8*s12^2 - 
    44*q4*q5*q8*s12^2 + 16*q2*q7*q8*s12^2 - 54*q5*q7*q8*s12^2 + 
    78*q16*q3*s23 - 66*q3^2*s23 - 3*q16*q4*s23 - 89*q16*q5*s23 - 
    27*q3*q5*s23 - 18*q4*q5*s23 - 44*q3*q6*s23 + 48*q5*q6*s23 + 
    15*q3*q4*q5*s12*s23 - 44*q16^2*q3*s23^2 + 12*q16*q3^2*s23^2 + 
    44*q16^2*q5*s23^2 - 43*q16*q3*q5*s23^2 + 3*q16*q4*q5*s23^2 + 
    3*q3*q4*q5*s23^2 + 88*q3^2*q6*s23^2 + 19*q3*q5*q6*s23^2 + 
    19*q3*q6^2*s23^2 - 38*q5*q6^2*s23^2 + 22*q16^2*q3^2*s23^3 - 
    56*q16*q3^3*s23^3 + 22*q16^2*q3*q5*s23^3 - 3*q16*q3^2*q5*s23^3 - 
    3*q16*q3*q4*q5*s23^3 + 56*q3^3*q6*s23^3 + 3*q3^2*q5*q6*s23^3 - 
    19*q3*q5*q6^2*s23^3 + 44*q16^2*s34 + 2*q10*q2*s34 - 34*q16*q2*s34 - 
    16*q21*q4*s34 - 31*q16*q5*s34 - 16*q21*q5*s34 + 8*q4*q5*s34 - 
    18*q10*q6*s34 + 16*q5*q6*s34 - 19*q6^2*s34 - 12*q10*q7*s34 - 
    46*q16*q7*s34 + 9*q10*q8*s34 + 6*q16*q8*s34 + 57*q4*q8*s34 - 
    15*q5*q8*s34 + 6*q2*q9*s34 - 32*q6*q9*s34 + 26*q7*q9*s34 - 3*q8*q9*s34 - 
    32*q21*q4^2*s12*s34 - 80*q21*q4*q5*s12*s34 + 32*q4^2*q8*s12*s34 + 
    62*q4*q5*q8*s12*s34 - 16*q21*q4^2*q5*s12^2*s34 + 
    16*q4^2*q5*q8*s12^2*s34 + 22*q16^2*q5*s23*s34 - 6*q16*q4*q5*s23*s34 - 
    19*q5*q6^2*s23*s34 - 22*q16^2*q2*s34^2 - 18*q10*q2^2*s34^2 + 
    18*q16*q2^2*s34^2 - 3*q10*q2*q4*s34^2 + 3*q16*q2*q4*s34^2 + 
    32*q21*q4^2*s34^2 + 9*q10*q2*q5*s34^2 - 6*q16*q2*q5*s34^2 + 
    6*q16*q4*q5*s34^2 + 32*q21*q4*q5*s34^2 + 3*q10*q4*q7*s34^2 - 
    3*q16*q4*q7*s34^2 - 9*q10*q5*q7*s34^2 + 6*q16*q5*q7*s34^2 - 
    32*q4^2*q8*s34^2 - 12*q16*q5*q8*s34^2 - 24*q4*q5*q8*s34^2 - 
    3*q2*q5*q9*s34^2 + 3*q5*q7*q9*s34^2 + 32*q21*q4^2*q5*s12*s34^2 - 
    32*q4^2*q5*q8*s12*s34^2 - 16*q21*q4^2*q5*s34^3 - 6*q16*q4*q5*q8*s34^3 + 
    16*q4^2*q5*q8*s34^3 - 56*q10^2*s45 + 66*q16^2*s45 + 63*q10*q2*s45 + 
    2*q16*q2*s45 - 3*q2*q21*s45 + 54*q10*q3*s45 - 83*q16*q3*s45 + 
    9*q2*q3*s45 + 13*q21*q3*s45 - 18*q3^2*s45 - 150*q10*q5*s45 + 
    134*q16*q5*s45 - 3*q21*q5*s45 + 9*q3*q5*s45 - 18*q10*q6*s45 + 
    16*q2*q6*s45 + 15*q3*q6*s45 - 29*q5*q6*s45 - 42*q10*q7*s45 + 
    21*q16*q7*s45 - 21*q3*q7*s45 - 2*q5*q7*s45 - 24*q16*q8*s45 + 
    9*q3*q8*s45 - 3*q5*q8*s45 - 5*q7*q8*s45 - 16*q6*q9*s45 - 13*q7*q9*s45 - 
    3*q8*q9*s45 + 32*q21*q3^2*s12*s45 - 16*q21*q3*q5*s12*s45 - 
    18*q3^2*q7*s12*s45 + 22*q3*q5*q7*s12*s45 + 19*q3*q7^2*s12*s45 - 
    53*q5*q7*q8*s12*s45 + 19*q7^2*q8*s12*s45 + 16*q21*q3^3*s12^2*s45 + 
    16*q21*q3^2*q5*s12^2*s45 - 16*q3^3*q7*s12^2*s45 - 
    16*q3^2*q5*q7*s12^2*s45 + 19*q3*q5*q7^2*s12^2*s45 - 
    19*q5*q7^2*q8*s12^2*s45 + 81*q16*q3^2*s23*s45 - 110*q16^2*q5*s23*s45 - 
    90*q10*q3*q5*s23*s45 + 67*q16*q3*q5*s23*s45 - 163*q3^2*q6*s23*s45 - 
    22*q3*q5*q6*s23*s45 - 19*q3*q6^2*s23*s45 + 76*q5*q6^2*s23*s45 - 
    44*q16^2*q3^2*s23^2*s45 + 112*q16*q3^3*s23^2*s45 - 
    44*q16^2*q3*q5*s23^2*s45 + 6*q16*q3^2*q5*s23^2*s45 - 
    112*q3^3*q6*s23^2*s45 - 6*q3^2*q5*q6*s23^2*s45 + 
    38*q3*q5*q6^2*s23^2*s45 - 88*q10^2*q2*s34*s45 + 66*q16^2*q2*s34*s45 - 
    11*q10*q2^2*s34*s45 + 30*q16*q2^2*s34*s45 - 88*q16^2*q5*s34*s45 - 
    78*q10*q2*q5*s34*s45 + 91*q16*q2*q5*s34*s45 - 16*q2*q5*q6*s34*s45 + 
    19*q2*q6^2*s34*s45 + 38*q5*q6^2*s34*s45 - 18*q10*q5*q7*s34*s45 - 
    6*q16*q5*q7*s34*s45 + 19*q16*q7^2*s34*s45 + 12*q16*q5*q8*s34*s45 + 
    16*q5*q6*q9*s34*s45 + 13*q5*q7*q9*s34*s45 - 19*q7^2*q9*s34*s45 + 
    3*q5*q8*q9*s34*s45 - 68*q10^2*q2^2*s34^2*s45 + 44*q16^2*q2^2*s34^2*s45 + 
    24*q10*q2^3*s34^2*s45 - 24*q16*q2^3*s34^2*s45 - 
    22*q16^2*q2*q5*s34^2*s45 - 18*q10*q2^2*q5*s34^2*s45 + 
    18*q16*q2^2*q5*s34^2*s45 + 22*q16^2*q2*s45^2 + 19*q16*q2^2*s45^2 + 
    44*q16^2*q3*s45^2 - 93*q16*q3^2*s45^2 - 88*q10^2*q5*s45^2 + 
    66*q16^2*q5*s45^2 + 54*q10*q2*q5*s45^2 - 45*q16*q2*q5*s45^2 + 
    27*q10*q3*q5*s45^2 - 21*q16*q3*q5*s45^2 - 19*q2^2*q6*s45^2 + 
    75*q3^2*q6*s45^2 - 3*q2*q5*q6*s45^2 + 3*q21*q5*q6*s45^2 + 
    3*q3*q5*q6*s45^2 - 38*q5*q6^2*s45^2 - 63*q10*q3*q7*s45^2 - 
    36*q3^2*q7*s45^2 - 18*q10*q5*q7*s45^2 + 12*q16*q5*q7*s45^2 - 
    9*q10*q6*q7*s45^2 + 18*q10*q2*q8*s45^2 - 18*q16*q2*q8*s45^2 + 
    27*q10*q3*q8*s45^2 - 18*q16*q3*q8*s45^2 - 12*q16*q5*q8*s45^2 - 
    9*q3*q6*q8*s45^2 - 24*q16*q7*q8*s45^2 + 6*q5*q7*q8*s45^2 - 
    9*q6*q7*q8*s45^2 + 3*q5*q7*q9*s45^2 - 3*q5*q8*q9*s45^2 - 
    3*q7*q8*q9*s45^2 + 22*q16^2*q3^2*s23*s45^2 - 56*q16*q3^3*s23*s45^2 - 
    36*q10^2*q3*q5*s23*s45^2 + 22*q16^2*q3*q5*s23*s45^2 - 
    3*q16*q3^2*q5*s23*s45^2 + 56*q3^3*q6*s23*s45^2 + 3*q3^2*q5*q6*s23*s45^2 - 
    19*q3*q5*q6^2*s23*s45^2 - 86*q10^2*q2*q5*s34*s45^2 + 
    66*q16^2*q2*q5*s34*s45^2 + 39*q10*q2^2*q5*s34*s45^2 - 
    39*q16*q2^2*q5*s34*s45^2 - 19*q2*q5*q6^2*s34*s45^2 - 
    34*q10^2*q2^2*q5*s34^2*s45^2 + 22*q16^2*q2^2*q5*s34^2*s45^2 + 
    12*q10*q2^3*q5*s34^2*s45^2 - 12*q16*q2^3*q5*s34^2*s45^2 - 
    3*q2*q21*q5*q6*s45^3 - 36*q10*q3^2*q7*s45^3 - 12*q16*q5*q7*q8*s45^3 - 
    3*q5*q7*q8*q9*s45^3 - 16*q10^2*s51 + 40*q10*q2*s51 - 28*q16*q2*s51 + 
    38*q2^2*s51 + 3*q2*q21*s51 - 12*q16*q3*s51 - 27*q2*q3*s51 + 
    3*q21*q3*s51 + 32*q22*q3*s51 + 32*q3^2*s51 - 3*q16*q4*s51 - 
    16*q21*q4*s51 - 34*q10*q6*s51 + 3*q2*q6*s51 + 16*q22*q6*s51 + 
    12*q3*q6*s51 - 18*q10*q7*s51 + 50*q16*q7*s51 + 39*q2*q7*s51 - 
    21*q3*q7*s51 + 28*q4*q7*s51 - 53*q6*q7*s51 + 19*q7^2*s51 - 9*q10*q8*s51 - 
    6*q16*q8*s51 + 3*q2*q8*s51 - 16*q22*q8*s51 + 39*q3*q8*s51 - 
    45*q4*q8*s51 - 18*q7*q8*s51 + 35*q10*q9*s51 - 3*q2*q9*s51 - 
    32*q3*q9*s51 + 16*q4*q9*s51 - 35*q7*q9*s51 + 3*q8*q9*s51 + 
    18*q2*q3^2*s12*s51 - 16*q21*q3^2*s12*s51 - 36*q2*q3*q7*s12*s51 - 
    36*q3^2*q7*s12*s51 + 16*q2*q21*q3^2*s12^2*s51 - 16*q21*q3^3*s12^2*s51 + 
    2*q2*q3^2*q7*s12^2*s51 + 16*q3^3*q7*s12^2*s51 + 22*q16^2*q3*s23*s51 - 
    28*q16*q3^2*s23*s51 - 38*q3^2*q6*s23*s51 - 22*q16^2*q3^2*s23^2*s51 + 
    56*q16*q3^3*s23^2*s51 - 56*q3^3*q6*s23^2*s51 - 2*q10^2*q2*s34*s51 - 
    50*q10*q2^2*s34*s51 + 69*q16*q2^2*s34*s51 - 3*q10*q2*q4*s34*s51 + 
    3*q16*q2*q4*s34*s51 - 16*q21*q4^2*s34*s51 - 18*q10^2*q6*s34*s51 + 
    16*q2*q22*q6*s34*s51 - 19*q2*q6^2*s34*s51 + 9*q10*q4*q7*s34*s51 + 
    19*q16*q7^2*s34*s51 + 12*q10*q4*q8*s34*s51 - 3*q16*q4*q8*s34*s51 + 
    16*q4^2*q8*s34*s51 - 48*q10*q6*q9*s34*s51 + 16*q4*q7*q9*s34*s51 - 
    19*q7^2*q9*s34*s51 - 3*q10*q8*q9*s34*s51 - 34*q10^2*q2^2*s34^2*s51 + 
    22*q16^2*q2^2*s34^2*s51 + 12*q10*q2^3*s34^2*s51 - 12*q16*q2^3*s34^2*s51 + 
    44*q16^2*q2*s45*s51 + 38*q16*q2^2*s45*s51 + 22*q16^2*q3*s45*s51 - 
    37*q16*q3^2*s45*s51 + 16*q21*q3^2*s45*s51 + 19*q2^2*q6*s45*s51 + 
    3*q3^2*q6*s45*s51 - 117*q10*q3*q7*s45*s51 - 38*q3^2*q7*s45*s51 - 
    18*q10*q6*q7*s45*s51 + 45*q10*q2*q8*s45*s51 - 52*q16*q2*q8*s45*s51 + 
    81*q10*q3*q8*s45*s51 - 52*q16*q3*q8*s45*s51 + 18*q3^2*q8*s45*s51 + 
    13*q2*q6*q8*s45*s51 - 16*q22*q6*q8*s45*s51 + 13*q3*q6*q8*s45*s51 - 
    18*q16*q7*q8*s45*s51 - 16*q6*q7*q8*s45*s51 - 19*q7^2*q8*s45*s51 + 
    32*q21*q3^3*s12*s45*s51 - 32*q3^3*q7*s12*s45*s51 + 
    22*q16^2*q3^2*s45^2*s51 - 56*q16*q3^3*s45^2*s51 + 56*q3^3*q6*s45^2*s51 - 
    72*q10*q3^2*q7*s45^2*s51 + 22*q16^2*q2*q8*s45^2*s51 + 
    19*q16*q2^2*q8*s45^2*s51 + 22*q16^2*q3*q8*s45^2*s51 + 
    36*q10*q3^2*q8*s45^2*s51 - 37*q16*q3^2*q8*s45^2*s51 - 
    19*q2^2*q6*q8*s45^2*s51 + 19*q3^2*q6*q8*s45^2*s51 + 22*q16^2*q2*s51^2 + 
    19*q16*q2^2*s51^2 + 13*q2*q21*q3*s51^2 + 18*q2*q3^2*s51^2 + 
    16*q21*q3^2*s51^2 - 3*q10*q2*q4*s51^2 + 3*q16*q2*q4*s51^2 - 
    19*q2^2*q6*s51^2 - 16*q2*q22*q6*s51^2 - 16*q22*q6^2*s51^2 + 
    19*q2^2*q7*s51^2 - 54*q10*q3*q7*s51^2 - 42*q2*q3*q7*s51^2 - 
    34*q3^2*q7*s51^2 + 18*q10*q4*q7*s51^2 - 3*q16*q4*q7*s51^2 - 
    18*q10*q6*q7*s51^2 + 6*q2*q6*q7*s51^2 - 16*q6^2*q7*s51^2 - 
    19*q6*q7^2*s51^2 - 22*q16^2*q8*s51^2 + 24*q10*q2*q8*s51^2 - 
    31*q16*q2*q8*s51^2 + 38*q2^2*q8*s51^2 + 54*q10*q3*q8*s51^2 - 
    6*q16*q3*q8*s51^2 - 15*q10*q4*q8*s51^2 - 3*q16*q4*q8*s51^2 + 
    6*q2*q6*q8*s51^2 - 6*q3*q6*q8*s51^2 - 6*q16*q7*q8*s51^2 - 
    25*q2*q7*q8*s51^2 - 12*q6*q7*q8*s51^2 + 16*q10^2*q9*s51^2 + 
    3*q10*q8*q9*s51^2 - 16*q2*q21*q3^2*s12*s51^2 - 32*q21*q3^3*s12*s51^2 + 
    36*q2*q3^2*q7*s12*s51^2 + 32*q3^3*q7*s12*s51^2 - 
    19*q2^2*q7*q8*s12*s51^2 + 16*q2*q21*q3^3*s12^2*s51^2 - 
    16*q2*q3^3*q7*s12^2*s51^2 + 16*q2*q22*q6^2*s34*s51^2 - 
    3*q2*q6^2*q7*s34*s51^2 - 16*q10^2*q6*q9*s34*s51^2 + 
    16*q21*q3^3*s45*s51^2 - 36*q10*q3^2*q7*s45*s51^2 - 16*q3^3*q7*s45*s51^2 + 
    44*q16^2*q2*q8*s45*s51^2 + 38*q16*q2^2*q8*s45*s51^2 + 
    22*q16^2*q3*q8*s45*s51^2 + 36*q10*q3^2*q8*s45*s51^2 - 
    37*q16*q3^2*q8*s45*s51^2 + 19*q2^2*q6*q8*s45*s51^2 + 
    3*q3^2*q6*q8*s45*s51^2 + 16*q22*q6^2*q8*s45*s51^2 + 
    16*q6^2*q7*q8*s45*s51^2 + 19*q6*q7^2*q8*s45*s51^2 + 
    22*q16^2*q3^2*q8*s45^2*s51^2 - 56*q16*q3^3*q8*s45^2*s51^2 + 
    56*q3^3*q6*q8*s45^2*s51^2 - 32*q2*q21*q3^2*s51^3 - 16*q21*q3^3*s51^3 + 
    34*q2*q3^2*q7*s51^3 + 16*q3^3*q7*s51^3 - 19*q2^2*q6*q7*s51^3 + 
    22*q16^2*q2*q8*s51^3 + 19*q16*q2^2*q8*s51^3 - 3*q10*q2*q4*q8*s51^3 + 
    3*q16*q2*q4*q8*s51^3 - 19*q2^2*q6*q8*s51^3 + 19*q2^2*q7*q8*s51^3 + 
    25*q2*q6*q7*q8*s51^3 + 32*q2*q21*q3^3*s12*s51^3 - 
    32*q2*q3^3*q7*s12*s51^3 + 16*q2*q21*q3^3*s51^4 - 16*q2*q3^3*q7*s51^4 - 
    19*q2^2*q6*q7*q8*s51^4] + ((F[1, 1, 2]*F[1, 1, 6])/6 + F[1, 1, 6]^2/2 - 
   (F[1, 1, 2]*F[1, 1, 10])/6 - (F[1, 1, 6]*F[1, 1, 10])/6 - F[1, 1, 10]^2/3)*
  r[-q10 + 3*q16 + 2*q2 - 2*q21 - 2*q22 - q4 + q5 - 5*q6 + 3*q7 + q8 + 2*q9 - 
    q21*q3*s12 + 2*q3^2*s12 + q21*q4*s12 + 4*q21*q5*s12 + q4*q5*s12 - 
    q4*q8*s12 - 2*q5*q8*s12 - q7*q8*s12 + q2*q21*q3*s12^2 - 
    2*q21*q3^2*s12^2 - q2*q21*q4*s12^2 - 3*q21*q3*q5*s12^2 + 
    3*q21*q4*q5*s12^2 - q2*q3*q7*s12^2 + q3^2*q7*s12^2 + 3*q3*q5*q7*s12^2 + 
    q2*q4*q8*s12^2 - 2*q4*q5*q8*s12^2 + q2*q7*q8*s12^2 - 3*q5*q7*q8*s12^2 + 
    3*q16*q3*s23 - 3*q3^2*s23 - 2*q16*q5*s23 - 2*q3*q6*s23 + 3*q5*q6*s23 - 
    2*q16^2*q3*s23^2 + 2*q16^2*q5*s23^2 - q16*q3*q5*s23^2 + 4*q3^2*q6*s23^2 + 
    q3*q5*q6*s23^2 + q3*q6^2*s23^2 - 2*q5*q6^2*s23^2 + q16^2*q3^2*s23^3 - 
    2*q16*q3^3*s23^3 + q16^2*q3*q5*s23^3 + 2*q3^3*q6*s23^3 - 
    q3*q5*q6^2*s23^3 + 2*q16^2*s34 + 2*q10*q2*s34 - q16*q2*s34 - q21*q4*s34 - 
    q16*q5*s34 - q21*q5*s34 - q4*q5*s34 + q5*q6*s34 - q6^2*s34 - q16*q7*s34 - 
    2*q6*q9*s34 + 2*q7*q9*s34 - 2*q21*q4^2*s12*s34 - 5*q21*q4*q5*s12*s34 + 
    2*q4^2*q8*s12*s34 + 2*q4*q5*q8*s12*s34 - q21*q4^2*q5*s12^2*s34 + 
    q4^2*q5*q8*s12^2*s34 + q16^2*q5*s23*s34 - q5*q6^2*s23*s34 - 
    q16^2*q2*s34^2 + 2*q21*q4^2*s34^2 + 2*q21*q4*q5*s34^2 - 2*q4^2*q8*s34^2 + 
    2*q21*q4^2*q5*s12*s34^2 - 2*q4^2*q5*q8*s12*s34^2 - q21*q4^2*q5*s34^3 + 
    q4^2*q5*q8*s34^3 + q10^2*s45 + 3*q16^2*s45 + 2*q16*q2*s45 - 
    2*q16*q3*s45 + q21*q3*s45 + 2*q16*q5*s45 + q2*q6*s45 - 2*q5*q6*s45 + 
    q5*q7*s45 + q7*q8*s45 - q6*q9*s45 - q7*q9*s45 + 2*q21*q3^2*s12*s45 - 
    q21*q3*q5*s12*s45 + q3*q5*q7*s12*s45 + q3*q7^2*s12*s45 - 
    2*q5*q7*q8*s12*s45 + q7^2*q8*s12*s45 + q21*q3^3*s12^2*s45 + 
    q21*q3^2*q5*s12^2*s45 - q3^3*q7*s12^2*s45 - q3^2*q5*q7*s12^2*s45 + 
    q3*q5*q7^2*s12^2*s45 - q5*q7^2*q8*s12^2*s45 + 3*q16*q3^2*s23*s45 - 
    5*q16^2*q5*s23*s45 + q16*q3*q5*s23*s45 - 7*q3^2*q6*s23*s45 - 
    q3*q5*q6*s23*s45 - q3*q6^2*s23*s45 + 4*q5*q6^2*s23*s45 - 
    2*q16^2*q3^2*s23^2*s45 + 4*q16*q3^3*s23^2*s45 - 2*q16^2*q3*q5*s23^2*s45 - 
    4*q3^3*q6*s23^2*s45 + 2*q3*q5*q6^2*s23^2*s45 - q10^2*q2*s34*s45 + 
    3*q16^2*q2*s34*s45 - 2*q10*q2^2*s34*s45 + 3*q16*q2^2*s34*s45 - 
    4*q16^2*q5*s34*s45 + q16*q2*q5*s34*s45 - q2*q5*q6*s34*s45 + 
    q2*q6^2*s34*s45 + 2*q5*q6^2*s34*s45 + q16*q7^2*s34*s45 + 
    q5*q6*q9*s34*s45 + q5*q7*q9*s34*s45 - q7^2*q9*s34*s45 - 
    2*q10^2*q2^2*s34^2*s45 + 2*q16^2*q2^2*s34^2*s45 - q16^2*q2*q5*s34^2*s45 + 
    q16^2*q2*s45^2 + q16*q2^2*s45^2 + 2*q16^2*q3*s45^2 - 3*q16*q3^2*s45^2 - 
    q10^2*q5*s45^2 + 3*q16^2*q5*s45^2 - q2^2*q6*s45^2 + 3*q3^2*q6*s45^2 - 
    2*q5*q6^2*s45^2 + q16^2*q3^2*s23*s45^2 - 2*q16*q3^3*s23*s45^2 + 
    q16^2*q3*q5*s23*s45^2 + 2*q3^3*q6*s23*s45^2 - q3*q5*q6^2*s23*s45^2 - 
    2*q10^2*q2*q5*s34*s45^2 + 3*q16^2*q2*q5*s34*s45^2 - 
    q2*q5*q6^2*s34*s45^2 - q10^2*q2^2*q5*s34^2*s45^2 + 
    q16^2*q2^2*q5*s34^2*s45^2 - q10^2*s51 + q10*q2*s51 - q16*q2*s51 + 
    2*q2^2*s51 + 2*q22*q3*s51 + 2*q3^2*s51 - q21*q4*s51 - q10*q6*s51 + 
    q22*q6*s51 + 2*q16*q7*s51 + q4*q7*s51 - 2*q6*q7*s51 + q7^2*s51 - 
    q22*q8*s51 + 2*q10*q9*s51 - 2*q3*q9*s51 + q4*q9*s51 - 2*q7*q9*s51 - 
    q21*q3^2*s12*s51 + q2*q21*q3^2*s12^2*s51 - q21*q3^3*s12^2*s51 - 
    q2*q3^2*q7*s12^2*s51 + q3^3*q7*s12^2*s51 + q16^2*q3*s23*s51 - 
    q16*q3^2*s23*s51 - 2*q3^2*q6*s23*s51 - q16^2*q3^2*s23^2*s51 + 
    2*q16*q3^3*s23^2*s51 - 2*q3^3*q6*s23^2*s51 + q10^2*q2*s34*s51 - 
    2*q10*q2^2*s34*s51 + 3*q16*q2^2*s34*s51 - q21*q4^2*s34*s51 + 
    q2*q22*q6*s34*s51 - q2*q6^2*s34*s51 + q16*q7^2*s34*s51 + 
    q4^2*q8*s34*s51 - 3*q10*q6*q9*s34*s51 + q4*q7*q9*s34*s51 - 
    q7^2*q9*s34*s51 - q10^2*q2^2*s34^2*s51 + q16^2*q2^2*s34^2*s51 + 
    2*q16^2*q2*s45*s51 + 2*q16*q2^2*s45*s51 + q16^2*q3*s45*s51 - 
    q16*q3^2*s45*s51 + q21*q3^2*s45*s51 + q2^2*q6*s45*s51 + q3^2*q7*s45*s51 - 
    q16*q2*q8*s45*s51 - q16*q3*q8*s45*s51 + q2*q6*q8*s45*s51 - 
    q22*q6*q8*s45*s51 + q3*q6*q8*s45*s51 - q6*q7*q8*s45*s51 - 
    q7^2*q8*s45*s51 + 2*q21*q3^3*s12*s45*s51 - 2*q3^3*q7*s12*s45*s51 + 
    q16^2*q3^2*s45^2*s51 - 2*q16*q3^3*s45^2*s51 + 2*q3^3*q6*s45^2*s51 + 
    q16^2*q2*q8*s45^2*s51 + q16*q2^2*q8*s45^2*s51 + q16^2*q3*q8*s45^2*s51 - 
    q16*q3^2*q8*s45^2*s51 - q2^2*q6*q8*s45^2*s51 + q3^2*q6*q8*s45^2*s51 + 
    q16^2*q2*s51^2 + q16*q2^2*s51^2 + q2*q21*q3*s51^2 + q21*q3^2*s51^2 - 
    q2^2*q6*s51^2 - q2*q22*q6*s51^2 - q22*q6^2*s51^2 + q2^2*q7*s51^2 - 
    q3^2*q7*s51^2 - q6^2*q7*s51^2 - q6*q7^2*s51^2 - q16^2*q8*s51^2 - 
    q16*q2*q8*s51^2 + 2*q2^2*q8*s51^2 - q2*q7*q8*s51^2 + q10^2*q9*s51^2 - 
    q2*q21*q3^2*s12*s51^2 - 2*q21*q3^3*s12*s51^2 + 2*q3^3*q7*s12*s51^2 - 
    q2^2*q7*q8*s12*s51^2 + q2*q21*q3^3*s12^2*s51^2 - q2*q3^3*q7*s12^2*s51^2 + 
    q2*q22*q6^2*s34*s51^2 - q10^2*q6*q9*s34*s51^2 + q21*q3^3*s45*s51^2 - 
    q3^3*q7*s45*s51^2 + 2*q16^2*q2*q8*s45*s51^2 + 2*q16*q2^2*q8*s45*s51^2 + 
    q16^2*q3*q8*s45*s51^2 - q16*q3^2*q8*s45*s51^2 + q2^2*q6*q8*s45*s51^2 + 
    q22*q6^2*q8*s45*s51^2 + q6^2*q7*q8*s45*s51^2 + q6*q7^2*q8*s45*s51^2 + 
    q16^2*q3^2*q8*s45^2*s51^2 - 2*q16*q3^3*q8*s45^2*s51^2 + 
    2*q3^3*q6*q8*s45^2*s51^2 - 2*q2*q21*q3^2*s51^3 - q21*q3^3*s51^3 + 
    q2*q3^2*q7*s51^3 + q3^3*q7*s51^3 - q2^2*q6*q7*s51^3 + q16^2*q2*q8*s51^3 + 
    q16*q2^2*q8*s51^3 - q2^2*q6*q8*s51^3 + q2^2*q7*q8*s51^3 + 
    q2*q6*q7*q8*s51^3 + 2*q2*q21*q3^3*s12*s51^3 - 2*q2*q3^3*q7*s12*s51^3 + 
    q2*q21*q3^3*s51^4 - q2*q3^3*q7*s51^4 - q2^2*q6*q7*q8*s51^4] + 
 (-F[1, 1, 2]^2/2 + F[1, 1, 6]^2/2)*r[-q10 - 3*q13 + 3*q18 - q19 - q4 + q5 - 
    4*q6 + q7 - q8 - 2*q9 - 3*q13^2*s12 - q13*q2*s12 - q19*q2*s12 - 
    2*q19*q3*s12 - 2*q2*q3*s12 + 2*q13*q5*s12 - 2*q3*q5*s12 + q4*q5*s12 + 
    3*q2*q8*s12 + 2*q3*q8*s12 + q4*q8*s12 + q8^2*s12 - q19*q2*q7*s12^2 + 
    q2*q7*q8*s12^2 + q7*q8^2*s12^2 - q19*q6*s23 + q6^2*s23 + 6*q13^2*s34 + 
    q10*q2*s34 - q4*q5*s34 + q10*q6*s34 + 4*q13*q6*s34 - 2*q4*q8*s34 - 
    2*q13*q9*s34 - q2*q9*s34 + q7*q9*s34 + q13*q5^2*s12*s34 - 
    q4*q5*q8*s12*s34 - q5^2*q8*s12*s34 - q13*q5^2*s34^2 + q4*q5*q8*s34^2 + 
    q5^2*q8*s34^2 + q13*q6*q9*s34^2 + q10^2*s45 + 3*q13^2*s45 - q10*q2*s45 - 
    2*q13*q2*s45 - q19*q2*s45 - 3*q18*q3*s45 + 3*q2*q3*s45 - q2*q5*s45 + 
    q10*q6*s45 + 3*q13*q6*s45 + 2*q19*q6*s45 + 2*q2*q6*s45 - 2*q6^2*s45 - 
    q5*q8*s45 - 2*q7*q8*s45 - q13*q9*s45 + 3*q2*q9*s45 - q6*q9*s45 - 
    2*q7*q9*s45 + 3*q8*q9*s45 - q7*q8^2*s12*s45 - 2*q10^2*q2*s34*s45 + 
    q10*q2*q5*s34*s45 - q13*q5^2*s34*s45 + q5^2*q8*s34*s45 - 
    q2*q5*q9*s34*s45 - q5*q8*q9*s34*s45 - q10^2*q5*s45^2 - q19*q2*q6*s45^2 + 
    q2*q6^2*s45^2 + q7*q8^2*s45^2 - q2^2*q9*s45^2 + 2*q2*q6*q9*s45^2 + 
    3*q7*q8*q9*s45^2 - q8^2*q9*s45^2 - q10^2*q2*q5*s34*s45^2 - 
    q2^2*q6*q9*s45^3 - q7*q8^2*q9*s45^3 - q10^2*s51 - q10*q2*s51 + 
    6*q13*q2*s51 - q3^2*s51 + q10*q6*s51 + q13*q6*s51 + q18*q6*s51 - 
    2*q2*q6*s51 + 2*q3*q6*s51 + 3*q18*q7*s51 - 2*q4*q7*s51 + 2*q2*q8*s51 - 
    2*q3*q8*s51 + q4*q8*s51 - 4*q7*q8*s51 + 2*q10*q9*s51 + 2*q13*q9*s51 + 
    2*q18*q9*s51 + 3*q2*q9*s51 + q4*q9*s51 - 4*q7*q9*s51 - q13^2*q2*s12*s51 + 
    3*q13*q2^2*s12*s51 - q19*q2^2*s12*s51 - 2*q2^2*q3*s12*s51 + 
    q2*q3^2*s12*s51 + 2*q13^2*q7*s12*s51 - q13*q2*q7*s12*s51 - 
    q19*q2*q7*s12*s51 + 2*q2*q3*q7*s12*s51 + q13^2*q2*q7*s12^2*s51 + 
    q19*q2^2*q7*s12^2*s51 - q2*q3^2*q7*s12^2*s51 - q2^2*q7*q8*s12^2*s51 - 
    q2*q7*q8^2*s12^2*s51 + q3^2*q6*s23*s51 - q10^2*q2*s34*s51 + 
    3*q10^2*q6*s34*s51 - 3*q13^2*q6*s34*s51 + 2*q10*q6^2*s34*s51 + 
    3*q13*q6^2*s34*s51 + 2*q13^2*q9*s34*s51 - 4*q10*q6*q9*s34*s51 - 
    5*q13*q6*q9*s34*s51 + q18*q7*q9*s34*s51 + q4*q7*q9*s34*s51 - 
    q13^2*q6*q9*s34^2*s51 + 2*q10*q6^2*q9*s34^2*s51 + 
    2*q13*q6^2*q9*s34^2*s51 + 2*q13^2*q2*s45*s51 - 3*q13*q2^2*s45*s51 - 
    q19*q2^2*s45*s51 + 2*q2^2*q3*s45*s51 + 3*q18*q3^2*s45*s51 - 
    2*q2*q3^2*s45*s51 + q19*q2*q6*s45*s51 - 2*q18*q3*q6*s45*s51 - 
    2*q3^2*q6*s45*s51 - q2*q6^2*s45*s51 + q13^2*q7*s45*s51 + 
    q13*q6*q7*s45*s51 + 3*q2*q6*q8*s45*s51 - q6*q7*q8*s45*s51 + 
    q3*q8^2*s45*s51 + q7*q8^2*s45*s51 + q13^2*q9*s45*s51 - 
    q13*q2*q9*s45*s51 - 2*q2^2*q9*s45*s51 - q18*q3*q9*s45*s51 + 
    q2*q6*q9*s45*s51 + q3*q8*q9*s45*s51 + 6*q7*q8*q9*s45*s51 - 
    q19*q2^2*q6*s45^2*s51 + q18*q3^2*q6*s45^2*s51 + q2*q6^2*q8*s45^2*s51 - 
    q2^2*q6*q9*s45^2*s51 - 2*q7*q8^2*q9*s45^2*s51 - 4*q13^2*q2*s51^2 + 
    q13*q2^2*s51^2 - 2*q2^2*q3*s51^2 - q13^2*q6*s51^2 + 3*q18*q3*q6*s51^2 - 
    q13*q6^2*s51^2 + q2*q6^2*s51^2 + 2*q13*q2*q7*s51^2 + 2*q2*q3*q7*s51^2 + 
    q13*q6*q7*s51^2 + q18*q6*q7*s51^2 - 2*q2*q6*q7*s51^2 - 3*q2*q6*q8*s51^2 - 
    q3*q6*q8*s51^2 + 2*q2*q7*q8*s51^2 + 2*q6*q7*q8*s51^2 + q10^2*q9*s51^2 - 
    2*q13^2*q9*s51^2 - 2*q13*q2*q9*s51^2 - q2^2*q9*s51^2 - 
    3*q18*q3*q9*s51^2 - 3*q18*q7*q9*s51^2 + q4*q7*q9*s51^2 + 
    3*q3*q8*q9*s51^2 + 3*q7*q8*q9*s51^2 - 2*q13^2*q2^2*s12*s51^2 + 
    2*q2^2*q3^2*s12*s51^2 - q13^2*q2*q7*s12*s51^2 + 2*q13*q2^2*q7*s12*s51^2 - 
    2*q2^2*q3*q7*s12*s51^2 - 2*q2*q3^2*q7*s12*s51^2 - 
    q13^2*q2^2*q7*s12^2*s51^2 + q2^2*q3^2*q7*s12^2*s51^2 - 
    2*q10^2*q6*q9*s34*s51^2 + 3*q13^2*q6*q9*s34*s51^2 - 
    q18*q7^2*q9*s34*s51^2 + q4*q7^2*q9*s34*s51^2 + 
    q10^2*q6^2*q9*s34^2*s51^2 - q13^2*q6^2*q9*s34^2*s51^2 + 
    q13^2*q2^2*s45*s51^2 - q2^2*q3^2*s45*s51^2 - 3*q18*q3^2*q6*s45*s51^2 - 
    q13^2*q6*q7*s45*s51^2 - q13*q6^2*q7*s45*s51^2 + q3^2*q6*q8*s45*s51^2 - 
    q2*q6^2*q8*s45*s51^2 + q6^2*q7*q8*s45*s51^2 + q13^2*q2*q9*s45*s51^2 + 
    q13*q2^2*q9*s45*s51^2 + q18*q3^2*q9*s45*s51^2 - q3^2*q8*q9*s45*s51^2 - 
    q3*q8^2*q9*s45*s51^2 - q7*q8^2*q9*s45*s51^2 + q18*q3^3*q6*s45^2*s51^2 - 
    q3^3*q6*q8*s45^2*s51^2 - q13^2*q2^2*s51^3 + q2^2*q3^2*s51^3 - 
    2*q13^2*q2*q7*s51^3 + 2*q13*q2^2*q7*s51^3 - 2*q2^2*q3*q7*s51^3 - 
    q2*q3^2*q7*s51^3 - q13^2*q6*q7*s51^3 - q13*q6^2*q7*s51^3 + 
    q2*q6^2*q7*s51^3 + q2*q6^2*q8*s51^3 - 3*q2*q6*q7*q8*s51^3 - 
    q6^2*q7*q8*s51^3 + q13^2*q2*q9*s51^3 + q13*q2^2*q9*s51^3 - 
    2*q13^2*q2^2*q7*s12*s51^3 + 2*q2^2*q3^2*q7*s12*s51^3 - 
    q13^2*q2^2*q7*s51^4 + q2^2*q3^2*q7*s51^4 + q2*q6^2*q7*q8*s51^4] + 
 (F[1, 1, 2]^2/6 - (F[1, 1, 2]*F[1, 1, 5])/18 - F[1, 1, 5]^2/9 + 
   (F[1, 1, 2]*F[1, 1, 6])/18 - (F[1, 1, 5]*F[1, 1, 6])/18)*
  r[-57*q10 + 27*q13 + 9*q18 - 3*q19 + 6*q2 - 38*q3 - 3*q4 - 9*q5 - 16*q6 - 
    17*q7 - 57*q8 - 6*q9 - 27*q13^2*s12 + 9*q13*q2*s12 - 3*q19*q2*s12 - 
    6*q19*q3*s12 - 18*q2*q3*s12 + 18*q13*q5*s12 - 6*q3*q5*s12 + 3*q4*q5*s12 - 
    11*q2*q8*s12 + 38*q3*q8*s12 + 3*q4*q8*s12 - 6*q5*q8*s12 + 42*q7*q8*s12 + 
    3*q8^2*s12 - 3*q19*q2*q7*s12^2 - 20*q2*q3*q7*s12^2 + 23*q2*q7*q8*s12^2 + 
    3*q7*q8^2*s12^2 - 72*q10*q3*s23 - 3*q19*q6*s23 + 20*q3*q6*s23 + 
    12*q5*q6*s23 + 3*q6^2*s23 + 54*q13^2*s34 - 9*q10*q2*s34 - 3*q4*q5*s34 - 
    3*q10*q6*s34 + 18*q13*q6*s34 - 6*q4*q8*s34 - 6*q5*q8*s34 - 
    18*q13*q9*s34 - 3*q2*q9*s34 - 18*q6*q9*s34 - 21*q7*q9*s34 + 
    9*q13*q5^2*s12*s34 - 3*q4*q5*q8*s12*s34 - 9*q5^2*q8*s12*s34 - 
    9*q13*q5^2*s34^2 + 3*q4*q5*q8*s34^2 + 9*q5^2*q8*s34^2 + 
    9*q13*q6*q9*s34^2 - 81*q10^2*s45 + 27*q13^2*s45 - 3*q10*q2*s45 - 
    36*q13*q2*s45 - 3*q19*q2*s45 - 18*q10*q3*s45 - 9*q18*q3*s45 + 
    27*q2*q3*s45 - 3*q2*q5*s45 + 9*q10*q6*s45 + 27*q13*q6*s45 + 
    6*q19*q6*s45 + 6*q2*q6*s45 - 40*q3*q6*s45 - 6*q6^2*s45 - 12*q5*q7*s45 - 
    20*q2*q8*s45 + 2*q3*q8*s45 - 3*q5*q8*s45 - 6*q6*q8*s45 + 22*q7*q8*s45 - 
    9*q13*q9*s45 + 15*q2*q9*s45 - 3*q6*q9*s45 - 6*q7*q9*s45 + 9*q8*q9*s45 - 
    32*q7^2*q8*s12*s45 - 3*q7*q8^2*s12*s45 - 72*q10^2*q3*s23*s45 - 
    30*q10^2*q2*s34*s45 + 3*q10*q2*q5*s34*s45 - 9*q13*q5^2*s34*s45 + 
    9*q5^2*q8*s34*s45 - 3*q2*q5*q9*s34*s45 + 12*q5*q6*q9*s34*s45 - 
    12*q5*q7*q9*s34*s45 - 3*q5*q8*q9*s34*s45 - 3*q10^2*q5*s45^2 - 
    3*q19*q2*q6*s45^2 + 3*q2*q6^2*s45^2 - 20*q2*q6*q8*s45^2 + 
    20*q3*q6*q8*s45^2 + 3*q7*q8^2*s45^2 - 3*q2^2*q9*s45^2 + 
    6*q2*q6*q9*s45^2 + 9*q7*q8*q9*s45^2 - 3*q8^2*q9*s45^2 - 
    3*q10^2*q2*q5*s34*s45^2 - 3*q2^2*q6*q9*s45^3 - 3*q7*q8^2*q9*s45^3 - 
    63*q10^2*s51 - 27*q10*q2*s51 + 72*q13*q2*s51 + 90*q10*q3*s51 - 
    42*q2*q3*s51 - 51*q3^2*s51 - 9*q18*q4*s51 - 63*q10*q6*s51 - 
    15*q13*q6*s51 + 3*q18*q6*s51 - 6*q2*q6*s51 + 50*q3*q6*s51 - 
    18*q13*q7*s51 + 18*q2*q7*s51 - 6*q3*q7*s51 + 3*q4*q7*s51 + 52*q6*q7*s51 - 
    32*q7^2*s51 - 18*q10*q8*s51 + 26*q2*q8*s51 + 16*q3*q8*s51 + 3*q4*q8*s51 - 
    76*q7*q8*s51 + 120*q10*q9*s51 + 36*q13*q9*s51 + 6*q18*q9*s51 + 
    15*q2*q9*s51 + 3*q4*q9*s51 - 12*q7*q9*s51 - 9*q13^2*q2*s12*s51 + 
    33*q13*q2^2*s12*s51 - 3*q19*q2^2*s12*s51 - 30*q2^2*q3*s12*s51 + 
    3*q2*q3^2*s12*s51 + 18*q13^2*q7*s12*s51 - 27*q13*q2*q7*s12*s51 - 
    3*q19*q2*q7*s12*s51 + 24*q2*q3*q7*s12*s51 - 24*q3^2*q7*s12*s51 - 
    20*q2*q7*q8*s12*s51 + 9*q13^2*q2*q7*s12^2*s51 - 6*q13*q2^2*q7*s12^2*s51 + 
    3*q19*q2^2*q7*s12^2*s51 + 6*q2^2*q3*q7*s12^2*s51 - 
    15*q2*q3^2*q7*s12^2*s51 - 3*q2^2*q7*q8*s12^2*s51 - 
    3*q2*q7*q8^2*s12^2*s51 + 72*q10^2*q3*s23*s51 + 51*q3^2*q6*s23*s51 - 
    27*q10^2*q2*s34*s51 + 33*q10^2*q6*s34*s51 - 27*q13^2*q6*s34*s51 + 
    42*q10*q6^2*s34*s51 + 45*q13*q6^2*s34*s51 + 18*q13^2*q9*s34*s51 - 
    3*q18*q4*q9*s34*s51 - 108*q10*q6*q9*s34*s51 - 63*q13*q6*q9*s34*s51 + 
    6*q4*q7*q9*s34*s51 - 9*q13^2*q6*q9*s34^2*s51 + 24*q10*q6^2*q9*s34^2*s51 + 
    24*q13*q6^2*q9*s34^2*s51 + 18*q13^2*q2*s45*s51 - 39*q13*q2^2*s45*s51 - 
    3*q19*q2^2*s45*s51 + 36*q2^2*q3*s45*s51 + 9*q18*q3^2*s45*s51 - 
    18*q2*q3^2*s45*s51 + 3*q19*q2*q6*s45*s51 - 6*q18*q3*q6*s45*s51 - 
    54*q3^2*q6*s45*s51 - 3*q2*q6^2*s45*s51 + 9*q13^2*q7*s45*s51 - 
    54*q10*q3*q7*s45*s51 - 72*q3^2*q7*s45*s51 + 3*q13*q6*q7*s45*s51 - 
    18*q10*q3*q8*s45*s51 + 12*q3^2*q8*s45*s51 + 29*q2*q6*q8*s45*s51 - 
    40*q3*q6*q8*s45*s51 - 63*q6*q7*q8*s45*s51 + 32*q7^2*q8*s45*s51 + 
    3*q3*q8^2*s45*s51 + 3*q7*q8^2*s45*s51 + 9*q13^2*q9*s45*s51 - 
    15*q13*q2*q9*s45*s51 - 6*q2^2*q9*s45*s51 - 3*q18*q3*q9*s45*s51 + 
    3*q2*q6*q9*s45*s51 + 3*q3*q8*q9*s45*s51 + 18*q7*q8*q9*s45*s51 - 
    3*q19*q2^2*q6*s45^2*s51 + 3*q18*q3^2*q6*s45^2*s51 - 
    72*q10*q3^2*q7*s45^2*s51 + 3*q2*q6^2*q8*s45^2*s51 - 
    3*q2^2*q6*q9*s45^2*s51 - 6*q7*q8^2*q9*s45^2*s51 - 36*q13^2*q2*s51^2 + 
    39*q13*q2^2*s51^2 - 42*q2^2*q3*s51^2 + 24*q2*q3^2*s51^2 - 
    9*q13^2*q6*s51^2 + 9*q18*q3*q6*s51^2 - 3*q18*q4*q6*s51^2 - 
    3*q13*q6^2*s51^2 + 3*q2*q6^2*s51^2 + 36*q13*q2*q7*s51^2 - 
    72*q10*q3*q7*s51^2 - 38*q2*q3*q7*s51^2 - 24*q3^2*q7*s51^2 + 
    18*q10*q6*q7*s51^2 + 27*q13*q6*q7*s51^2 - 6*q2*q6*q7*s51^2 + 
    3*q4*q6*q7*s51^2 + 32*q6*q7^2*s51^2 + 72*q10*q3*q8*s51^2 - 
    49*q2*q6*q8*s51^2 + 61*q3*q6*q8*s51^2 + 46*q2*q7*q8*s51^2 + 
    70*q6*q7*q8*s51^2 + 63*q10^2*q9*s51^2 - 18*q13^2*q9*s51^2 - 
    3*q2^2*q9*s51^2 - 90*q10*q3*q9*s51^2 - 9*q18*q3*q9*s51^2 - 
    18*q2*q3*q9*s51^2 + 9*q18*q4*q9*s51^2 + 36*q10*q6*q9*s51^2 + 
    36*q13*q6*q9*s51^2 - 6*q4*q7*q9*s51^2 + 9*q3*q8*q9*s51^2 + 
    9*q7*q8*q9*s51^2 - 18*q13^2*q2^2*s12*s51^2 + 12*q13*q2^3*s12*s51^2 - 
    12*q2^3*q3*s12*s51^2 + 30*q2^2*q3^2*s12*s51^2 - 9*q13^2*q2*q7*s12*s51^2 + 
    30*q13*q2^2*q7*s12*s51^2 - 30*q2^2*q3*q7*s12*s51^2 - 
    6*q2*q3^2*q7*s12*s51^2 - 9*q13^2*q2^2*q7*s12^2*s51^2 + 
    6*q13*q2^3*q7*s12^2*s51^2 - 6*q2^3*q3*q7*s12^2*s51^2 + 
    15*q2^2*q3^2*q7*s12^2*s51^2 - 72*q10^2*q3*q9*s23*s51^2 - 
    3*q18*q4^2*q9*s34*s51^2 - 78*q10^2*q6*q9*s34*s51^2 + 
    27*q13^2*q6*q9*s34*s51^2 - 24*q10*q6^2*q9*s34*s51^2 - 
    24*q13*q6^2*q9*s34*s51^2 + 3*q4^2*q7*q9*s34*s51^2 + 
    15*q10^2*q6^2*q9*s34^2*s51^2 - 9*q13^2*q6^2*q9*s34^2*s51^2 + 
    6*q10*q6^3*q9*s34^2*s51^2 + 6*q13*q6^3*q9*s34^2*s51^2 + 
    9*q13^2*q2^2*s45*s51^2 - 6*q13*q2^3*s45*s51^2 + 6*q2^3*q3*s45*s51^2 - 
    15*q2^2*q3^2*s45*s51^2 - 9*q18*q3^2*q6*s45*s51^2 - 
    72*q10*q3^2*q7*s45*s51^2 - 9*q13^2*q6*q7*s45*s51^2 - 
    3*q13*q6^2*q7*s45*s51^2 + 72*q10*q3^2*q8*s45*s51^2 - 
    45*q3^2*q6*q8*s45*s51^2 - 3*q2*q6^2*q8*s45*s51^2 + 
    3*q6^2*q7*q8*s45*s51^2 - 32*q6*q7^2*q8*s45*s51^2 + 
    9*q13^2*q2*q9*s45*s51^2 + 3*q13*q2^2*q9*s45*s51^2 + 
    3*q18*q3^2*q9*s45*s51^2 - 3*q3^2*q8*q9*s45*s51^2 - 
    3*q3*q8^2*q9*s45*s51^2 - 3*q7*q8^2*q9*s45*s51^2 + 
    3*q18*q3^3*q6*s45^2*s51^2 - 3*q3^3*q6*q8*s45^2*s51^2 - 
    9*q13^2*q2^2*s51^3 + 6*q13*q2^3*s51^3 - 6*q2^3*q3*s51^3 + 
    15*q2^2*q3^2*s51^3 - 18*q13^2*q2*q7*s51^3 + 36*q13*q2^2*q7*s51^3 - 
    36*q2^2*q3*q7*s51^3 + 9*q2*q3^2*q7*s51^3 - 9*q13^2*q6*q7*s51^3 - 
    3*q13*q6^2*q7*s51^3 + 3*q2*q6^2*q7*s51^3 + 3*q2*q6^2*q8*s51^3 - 
    49*q2*q6*q7*q8*s51^3 - 3*q6^2*q7*q8*s51^3 + 9*q13^2*q2*q9*s51^3 + 
    3*q13*q2^2*q9*s51^3 - 18*q13^2*q2^2*q7*s12*s51^3 + 
    12*q13*q2^3*q7*s12*s51^3 - 12*q2^3*q3*q7*s12*s51^3 + 
    30*q2^2*q3^2*q7*s12*s51^3 - 9*q13^2*q2^2*q7*s51^4 + 6*q13*q2^3*q7*s51^4 - 
    6*q2^3*q3*q7*s51^4 + 15*q2^2*q3^2*q7*s51^4 + 3*q2*q6^2*q7*q8*s51^4] + 
 (F[1, 1, 5]/9 - F[1, 1, 7]/9)*r[-28*q10 + 36*q13 + 48*q18 - 16*q19 - 63*q3 - 
    34*q4 + 22*q5 - 55*q6 + 16*q7 - 40*q8 - 68*q9 - 66*q13^2*s12 + 
    23*q13*q2*s12 - 16*q19*q2*s12 - 32*q19*q3*s12 - 77*q2*q3*s12 - 
    3*q13*q4*s12 + 9*q3*q4*s12 + 38*q13*q5*s12 - 32*q3*q5*s12 + 
    16*q4*q5*s12 - 15*q13*q7*s12 + 54*q2*q8*s12 + 50*q3*q8*s12 + 
    4*q4*q8*s12 - 3*q5*q8*s12 + 15*q7*q8*s12 + 19*q8^2*s12 - 
    3*q13*q2*q4*s12^2 + 3*q2*q3*q4*s12^2 + 3*q13*q4*q5*s12^2 + 
    3*q13*q2*q7*s12^2 - 16*q19*q2*q7*s12^2 - 9*q2*q3*q7*s12^2 - 
    6*q13*q5*q7*s12^2 - 3*q4*q5*q8*s12^2 + 22*q2*q7*q8*s12^2 + 
    6*q5*q7*q8*s12^2 + 19*q7*q8^2*s12^2 - 54*q10*q3*s23 + 18*q3*q4*s23 - 
    16*q19*q6*s23 - 18*q3*q6*s23 - 3*q5*q6*s23 + 19*q6^2*s23 + 
    132*q13^2*s34 + 16*q10*q2*s34 + 3*q13*q4*s34 + 21*q13*q5*s34 - 
    16*q4*q5*s34 + q10*q6*s34 + 46*q13*q6*s34 + 3*q5*q6*s34 + 6*q10*q7*s34 + 
    3*q10*q8*s34 - 11*q4*q8*s34 - 30*q5*q8*s34 - 35*q13*q9*s34 - 
    16*q2*q9*s34 + 6*q6*q9*s34 + 10*q7*q9*s34 + 18*q8*q9*s34 - 
    6*q13*q4*q5*s12*s34 + 19*q13*q5^2*s12*s34 - 10*q4*q5*q8*s12*s34 - 
    19*q5^2*q8*s12*s34 + 6*q13*q4*q5*s34^2 - 19*q13*q5^2*s34^2 + 
    3*q10*q4*q6*s34^2 + 3*q13*q4*q6*s34^2 - 3*q10*q4*q8*s34^2 + 
    10*q4*q5*q8*s34^2 + 19*q5^2*q8*s34^2 + 6*q13*q5*q9*s34^2 + 
    9*q10*q6*q9*s34^2 + 22*q13*q6*q9*s34^2 + 3*q5*q6*q9*s34^2 - 
    9*q10*q8*q9*s34^2 - 9*q5*q8*q9*s34^2 - 20*q10^2*s45 + 66*q13^2*s45 - 
    16*q10*q2*s45 - 95*q13*q2*s45 - 16*q19*q2*s45 - 9*q10*q3*s45 - 
    48*q18*q3*s45 + 99*q2*q3*s45 + 3*q10*q5*s45 - 9*q13*q5*s45 - 
    16*q2*q5*s45 + 34*q10*q6*s45 + 78*q13*q6*s45 + 32*q19*q6*s45 + 
    32*q2*q6*s45 + 18*q3*q6*s45 + 3*q5*q6*s45 - 38*q6^2*s45 + 12*q10*q7*s45 - 
    12*q13*q7*s45 - 9*q3*q7*s45 - 12*q10*q8*s45 - 6*q2*q8*s45 - 
    24*q3*q8*s45 - 4*q5*q8*s45 - 21*q6*q8*s45 - 17*q7*q8*s45 - q13*q9*s45 - 
    3*q18*q9*s45 + 60*q2*q9*s45 - 25*q6*q9*s45 - 41*q7*q9*s45 + 
    42*q8*q9*s45 + 6*q13*q5*q7*s12*s45 - 6*q5*q7*q8*s12*s45 - 
    19*q7*q8^2*s12*s45 - 36*q10^2*q3*s23*s45 - 50*q10^2*q2*s34*s45 + 
    16*q10*q2*q5*s34*s45 - 19*q13*q5^2*s34*s45 + 3*q10*q5*q7*s34*s45 + 
    19*q5^2*q8*s34*s45 - 6*q13*q5*q9*s34*s45 - 16*q2*q5*q9*s34*s45 - 
    3*q5*q7*q9*s34*s45 - 7*q5*q8*q9*s34*s45 - 16*q10^2*q5*s45^2 - 
    16*q19*q2*q6*s45^2 - 3*q18*q3*q6*s45^2 + 19*q2*q6^2*s45^2 + 
    3*q10*q5*q7*s45^2 - 12*q13*q5*q7*s45^2 - 9*q10*q2*q8*s45^2 + 
    3*q2*q6*q8*s45^2 - 6*q3*q6*q8*s45^2 + 15*q5*q7*q8*s45^2 + 
    19*q7*q8^2*s45^2 - 3*q18*q2*q9*s45^2 - 19*q2^2*q9*s45^2 + 
    12*q13*q5*q9*s45^2 + 38*q2*q6*q9*s45^2 + 30*q13*q7*q9*s45^2 + 
    3*q5*q7*q9*s45^2 - 15*q5*q8*q9*s45^2 + 33*q7*q8*q9*s45^2 - 
    19*q8^2*q9*s45^2 - 16*q10^2*q2*q5*s34*s45^2 - 3*q18*q2*q6*q9*s45^3 - 
    19*q2^2*q6*q9*s45^3 + 12*q13*q5*q7*q9*s45^3 - 15*q5*q7*q8*q9*s45^3 - 
    19*q7*q8^2*q9*s45^3 - 52*q10^2*s51 - 34*q10*q2*s51 + 171*q13*q2*s51 + 
    63*q10*q3*s51 - 30*q2*q3*s51 - 34*q3^2*s51 + 3*q13*q4*s51 - 
    48*q18*q4*s51 - 9*q3*q4*s51 - 8*q10*q6*s51 - 5*q13*q6*s51 + 
    16*q18*q6*s51 - 32*q2*q6*s51 + 50*q3*q6*s51 + 24*q10*q7*s51 - 
    21*q13*q7*s51 + 16*q4*q7*s51 - 36*q10*q8*s51 + 20*q2*q8*s51 + 
    7*q3*q8*s51 - 11*q4*q8*s51 - 43*q7*q8*s51 + 44*q10*q9*s51 + 
    50*q13*q9*s51 + 32*q18*q9*s51 + 57*q2*q9*s51 + 36*q3*q9*s51 - 
    11*q4*q9*s51 + 9*q6*q9*s51 - 73*q7*q9*s51 - 18*q8*q9*s51 - 
    22*q13^2*q2*s12*s51 + 90*q13*q2^2*s12*s51 - 16*q19*q2^2*s12*s51 - 
    71*q2^2*q3*s12*s51 + 16*q2*q3^2*s12*s51 + 3*q13*q2*q4*s12*s51 - 
    3*q2*q3*q4*s12*s51 + 44*q13^2*q7*s12*s51 - 34*q13*q2*q7*s12*s51 - 
    16*q19*q2*q7*s12*s51 + 41*q2*q3*q7*s12*s51 - 18*q3^2*q7*s12*s51 - 
    3*q2^2*q8*s12*s51 + 9*q2*q7*q8*s12*s51 + 22*q13^2*q2*q7*s12^2*s51 - 
    9*q13*q2^2*q7*s12^2*s51 + 16*q19*q2^2*q7*s12^2*s51 + 
    9*q2^2*q3*q7*s12^2*s51 - 34*q2*q3^2*q7*s12^2*s51 - 
    16*q2^2*q7*q8*s12^2*s51 - 19*q2*q7*q8^2*s12^2*s51 + 36*q10^2*q3*s23*s51 + 
    34*q3^2*q6*s23*s51 + 18*q10*q3*q9*s23*s51 - 18*q3*q4*q9*s23*s51 - 
    34*q10^2*q2*s34*s51 + 84*q10^2*q6*s34*s51 - 66*q13^2*q6*s34*s51 - 
    3*q10*q4*q6*s34*s51 - 3*q13*q4*q6*s34*s51 + 89*q10*q6^2*s34*s51 + 
    108*q13*q6^2*s34*s51 + 12*q10*q4*q7*s34*s51 + 9*q10*q4*q8*s34*s51 + 
    44*q13^2*q9*s34*s51 - 16*q18*q4*q9*s34*s51 - 94*q10*q6*q9*s34*s51 - 
    119*q13*q6*q9*s34*s51 + 20*q4*q7*q9*s34*s51 + 18*q10*q8*q9*s34*s51 - 
    22*q13^2*q6*q9*s34^2*s51 + 50*q10*q6^2*q9*s34^2*s51 + 
    50*q13*q6^2*q9*s34^2*s51 + 44*q13^2*q2*s45*s51 - 99*q13*q2^2*s45*s51 - 
    16*q19*q2^2*s45*s51 + 80*q2^2*q3*s45*s51 + 48*q18*q3^2*s45*s51 - 
    50*q2*q3^2*s45*s51 + 16*q19*q2*q6*s45*s51 - 32*q18*q3*q6*s45*s51 - 
    50*q3^2*q6*s45*s51 - 19*q2*q6^2*s45*s51 + 22*q13^2*q7*s45*s51 - 
    27*q10*q3*q7*s45*s51 - 36*q3^2*q7*s45*s51 + 12*q10*q6*q7*s45*s51 + 
    25*q13*q6*q7*s45*s51 - 18*q10*q2*q8*s45*s51 - 3*q2^2*q8*s45*s51 - 
    9*q10*q3*q8*s45*s51 + 18*q3^2*q8*s45*s51 + 51*q2*q6*q8*s45*s51 - 
    13*q6*q7*q8*s45*s51 + 19*q3*q8^2*s45*s51 + 19*q7*q8^2*s45*s51 + 
    22*q13^2*q9*s45*s51 - 16*q13*q2*q9*s45*s51 - 38*q2^2*q9*s45*s51 - 
    16*q18*q3*q9*s45*s51 - 12*q2*q3*q9*s45*s51 + 16*q2*q6*q9*s45*s51 + 
    18*q13*q7*q9*s45*s51 + 10*q3*q8*q9*s45*s51 + 93*q7*q8*q9*s45*s51 - 
    16*q19*q2^2*q6*s45^2*s51 + 16*q18*q3^2*q6*s45^2*s51 - 
    36*q10*q3^2*q7*s45^2*s51 - 3*q2^2*q6*q8*s45^2*s51 + 
    19*q2*q6^2*q8*s45^2*s51 - 19*q2^2*q6*q9*s45^2*s51 - 
    38*q7*q8^2*q9*s45^2*s51 - 88*q13^2*q2*s51^2 + 67*q13*q2^2*s51^2 - 
    86*q2^2*q3*s51^2 + 18*q2*q3^2*s51^2 - 3*q13*q2*q4*s51^2 + 
    3*q2*q3*q4*s51^2 - 22*q13^2*q6*s51^2 + 48*q18*q3*q6*s51^2 + 
    3*q10*q4*q6*s51^2 + 3*q13*q4*q6*s51^2 - 16*q18*q4*q6*s51^2 - 
    19*q13*q6^2*s51^2 + 19*q2*q6^2*s51^2 + 74*q13*q2*q7*s51^2 - 
    54*q10*q3*q7*s51^2 + 5*q2*q3*q7*s51^2 - 18*q3^2*q7*s51^2 + 
    15*q10*q4*q7*s51^2 + 3*q13*q4*q7*s51^2 + 33*q10*q6*q7*s51^2 + 
    49*q13*q6*q7*s51^2 - 32*q2*q6*q7*s51^2 + 16*q4*q6*q7*s51^2 - 
    18*q10*q2*q8*s51^2 + 54*q10*q3*q8*s51^2 - 18*q10*q4*q8*s51^2 - 
    51*q2*q6*q8*s51^2 - 16*q3*q6*q8*s51^2 + 41*q2*q7*q8*s51^2 + 
    35*q6*q7*q8*s51^2 + 52*q10^2*q9*s51^2 - 44*q13^2*q9*s51^2 - 
    14*q13*q2*q9*s51^2 - 19*q2^2*q9*s51^2 - 63*q10*q3*q9*s51^2 - 
    48*q18*q3*q9*s51^2 - 33*q2*q3*q9*s51^2 - 3*q13*q4*q9*s51^2 + 
    48*q18*q4*q9*s51^2 + 9*q3*q4*q9*s51^2 + 54*q10*q6*q9*s51^2 + 
    45*q13*q6*q9*s51^2 - 6*q13*q7*q9*s51^2 - 38*q4*q7*q9*s51^2 - 
    18*q10*q8*q9*s51^2 + 54*q3*q8*q9*s51^2 + 54*q7*q8*q9*s51^2 - 
    44*q13^2*q2^2*s12*s51^2 + 24*q13*q2^3*s12*s51^2 - 24*q2^3*q3*s12*s51^2 + 
    68*q2^2*q3^2*s12*s51^2 - 22*q13^2*q2*q7*s12*s51^2 + 
    65*q13*q2^2*q7*s12*s51^2 - 65*q2^2*q3*q7*s12*s51^2 - 
    50*q2*q3^2*q7*s12*s51^2 - 22*q13^2*q2^2*q7*s12^2*s51^2 + 
    12*q13*q2^3*q7*s12^2*s51^2 - 12*q2^3*q3*q7*s12^2*s51^2 + 
    34*q2^2*q3^2*q7*s12^2*s51^2 - 36*q10^2*q3*q9*s23*s51^2 - 
    16*q18*q4^2*q9*s34*s51^2 - 86*q10^2*q6*q9*s34*s51^2 + 
    66*q13^2*q6*q9*s34*s51^2 - 39*q10*q6^2*q9*s34*s51^2 - 
    39*q13*q6^2*q9*s34*s51^2 + 16*q4^2*q7*q9*s34*s51^2 + 
    34*q10^2*q6^2*q9*s34^2*s51^2 - 22*q13^2*q6^2*q9*s34^2*s51^2 + 
    12*q10*q6^3*q9*s34^2*s51^2 + 12*q13*q6^3*q9*s34^2*s51^2 + 
    22*q13^2*q2^2*s45*s51^2 - 12*q13*q2^3*s45*s51^2 + 12*q2^3*q3*s45*s51^2 - 
    34*q2^2*q3^2*s45*s51^2 - 48*q18*q3^2*q6*s45*s51^2 - 
    36*q10*q3^2*q7*s45*s51^2 - 22*q13^2*q6*q7*s45*s51^2 - 
    19*q13*q6^2*q7*s45*s51^2 + 36*q10*q3^2*q8*s45*s51^2 - 
    2*q3^2*q6*q8*s45*s51^2 - 19*q2*q6^2*q8*s45*s51^2 + 
    19*q6^2*q7*q8*s45*s51^2 + 22*q13^2*q2*q9*s45*s51^2 + 
    19*q13*q2^2*q9*s45*s51^2 + 16*q18*q3^2*q9*s45*s51^2 - 
    16*q3^2*q8*q9*s45*s51^2 - 19*q3*q8^2*q9*s45*s51^2 - 
    19*q7*q8^2*q9*s45*s51^2 + 16*q18*q3^3*q6*s45^2*s51^2 - 
    16*q3^3*q6*q8*s45^2*s51^2 - 22*q13^2*q2^2*s51^3 + 12*q13*q2^3*s51^3 - 
    12*q2^3*q3*s51^3 + 34*q2^2*q3^2*s51^3 - 44*q13^2*q2*q7*s51^3 + 
    74*q13*q2^2*q7*s51^3 - 74*q2^2*q3*q7*s51^3 - 16*q2*q3^2*q7*s51^3 - 
    22*q13^2*q6*q7*s51^3 + 3*q10*q4*q6*q7*s51^3 + 3*q13*q4*q6*q7*s51^3 - 
    19*q13*q6^2*q7*s51^3 + 19*q2*q6^2*q7*s51^3 + 19*q2*q6^2*q8*s51^3 - 
    51*q2*q6*q7*q8*s51^3 - 19*q6^2*q7*q8*s51^3 + 22*q13^2*q2*q9*s51^3 + 
    19*q13*q2^2*q9*s51^3 + 3*q13*q2*q4*q9*s51^3 - 3*q2*q3*q4*q9*s51^3 - 
    6*q13*q4*q7*q9*s51^3 - 44*q13^2*q2^2*q7*s12*s51^3 + 
    24*q13*q2^3*q7*s12*s51^3 - 24*q2^3*q3*q7*s12*s51^3 + 
    68*q2^2*q3^2*q7*s12*s51^3 - 22*q13^2*q2^2*q7*s51^4 + 
    12*q13*q2^3*q7*s51^4 - 12*q2^3*q3*q7*s51^4 + 34*q2^2*q3^2*q7*s51^4 + 
    19*q2*q6^2*q7*q8*s51^4] + 
 r[29*q10 - 7*q2 + 46*q4 + 69*q5 + 20*q6 - 40*q7 + 132*q8 + 15*q9 - 
    6*q2*q3*s12 - 17*q4*q5*s12 + 6*q3*q7*s12 - 14*q4*q8*s12 - 26*q5*q8*s12 - 
    8*q7*q8*s12 + 13*q10^2*s23 + 27*q10*q3*s23 + 18*q10*q4*s23 + 
    27*q10*q5*s23 + 5*q4*q5*s23 - 16*q5^2*s23 - 28*q5*q6*s23 + 
    41*q10*q9*s23 + 4*q4*q9*s23 + 36*q10^2*q3*s23^2 + 16*q5^2*q6*s23^2 + 
    20*q10^2*s34 + q10*q2*s34 - 18*q10*q4*s34 + 43*q10*q5*s34 - 5*q4*q5*s34 + 
    44*q10*q6*s34 + 22*q5*q6*s34 + 57*q10*q7*s34 - 27*q10*q8*s34 - 
    31*q4*q8*s34 - 65*q5*q8*s34 - 5*q10*q9*s34 + 32*q4*q9*s34 - 
    19*q5*q9*s34 - 40*q6*q9*s34 - 96*q7*q9*s34 + 175*q8*q9*s34 - 
    13*q9^2*s34 + 17*q4*q5*q8*s12*s34 - q10^2*q2*s34^2 - 18*q10^2*q6*s34^2 + 
    6*q10^2*q7*s34^2 + 9*q10*q5*q7*s34^2 + 9*q10^2*q8*s34^2 + 
    6*q10*q4*q8*s34^2 + 9*q10*q5*q8*s34^2 + 5*q4*q5*q8*s34^2 + 
    36*q10*q6*q9*s34^2 + 22*q5*q6*q9*s34^2 - 9*q5*q7*q9*s34^2 - 
    6*q10*q8*q9*s34^2 - 69*q5*q8*q9*s34^2 - 32*q7*q9^2*s34^2 + 
    124*q10^2*s45 - 16*q10*q2*s45 + 9*q10*q3*s45 + 18*q2*q3*s45 + 
    42*q3^2*s45 + 54*q10*q5*s45 - 6*q2*q5*s45 + 34*q10*q6*s45 - 
    27*q3*q6*s45 + 32*q5*q6*s45 + 84*q10*q7*s45 + 36*q3*q7*s45 - 
    28*q5*q7*s45 + 63*q10*q8*s45 - 18*q3*q8*s45 + 80*q5*q8*s45 + 
    168*q7*q8*s45 + 6*q2*q9*s45 - 9*q6*q9*s45 + 277*q7*q9*s45 - 
    311*q8*q9*s45 + 12*q3^2*q7*s12*s45 - 20*q5*q7*q8*s12*s45 + 
    62*q10^3*s23*s45 - 36*q10^2*q3*s23*s45 + 69*q10^2*q5*s23*s45 + 
    27*q10*q3*q5*s23*s45 - 6*q3^2*q6*s23*s45 - 16*q5^2*q6*s23*s45 + 
    36*q10^2*q3*q5*s23^2*s45 + 82*q10^3*s34*s45 + 52*q10^2*q2*s34*s45 + 
    50*q10^2*q5*s34*s45 - 7*q10*q2*q5*s34*s45 - 18*q10^2*q6*s34*s45 - 
    16*q5^2*q6*s34*s45 + 30*q10^2*q7*s34*s45 + 45*q10*q5*q7*s34*s45 - 
    9*q10*q5*q8*s34*s45 + 20*q5*q6*q9*s34*s45 - 87*q5*q7*q9*s34*s45 + 
    153*q5*q8*q9*s34*s45 - 3*q2*q9^2*s34*s45 + 181*q7*q9^2*s34*s45 - 
    152*q8*q9^2*s34*s45 + 56*q10^3*q2*s34^2*s45 - q10^2*q2*q5*s34^2*s45 + 
    9*q10^2*q5*q7*s34^2*s45 - 16*q5^2*q6*q9*s34^2*s45 - 
    32*q5*q7*q9^2*s34^2*s45 + 57*q5*q8*q9^2*s34^2*s45 + 
    38*q7*q9^3*s34^2*s45 + 36*q10^2*q3*s45^2 + 72*q10*q3^2*s45^2 + 
    38*q10^2*q5*s45^2 + 9*q10^2*q6*s45^2 + 6*q3^2*q6*s45^2 + 
    60*q10^2*q7*s45^2 + 108*q10*q3*q7*s45^2 + 54*q3^2*q7*s45^2 + 
    27*q10*q5*q7*s45^2 + 9*q10*q6*q7*s45^2 + 9*q10^2*q8*s45^2 - 
    9*q10*q2*q8*s45^2 - 18*q10*q3*q8*s45^2 + 9*q10*q5*q8*s45^2 + 
    9*q2*q6*q8*s45^2 + 18*q3*q6*q8*s45^2 + 54*q10*q7*q8*s45^2 + 
    74*q5*q7*q8*s45^2 + 9*q6*q7*q8*s45^2 + 9*q2*q6*q9*s45^2 + 
    153*q5*q7*q9*s45^2 - 153*q5*q8*q9*s45^2 - 311*q7*q8*q9*s45^2 - 
    3*q2*q9^2*s45^2 + 3*q6*q9^2*s45^2 - 216*q7*q9^2*s45^2 + 
    216*q8*q9^2*s45^2 + 82*q10^3*q5*s23*s45^2 + 27*q10^2*q3*q5*s23*s45^2 + 
    36*q10^3*q3*q5*s23^2*s45^2 + 74*q10^3*q5*s34*s45^2 - 
    7*q10^2*q2*q5*s34*s45^2 + 18*q10^2*q5*q7*s34*s45^2 + 
    89*q5*q7*q9^2*s34*s45^2 - 89*q5*q8*q9^2*s34*s45^2 - 
    57*q7*q9^3*s34*s45^2 + 57*q8*q9^3*s34*s45^2 + 
    28*q10^3*q2*q5*s34^2*s45^2 + 19*q5*q7*q9^3*s34^2*s45^2 - 
    19*q5*q8*q9^3*s34^2*s45^2 + 36*q10^2*q3^2*s45^3 + 63*q10^2*q3*q7*s45^3 + 
    90*q10*q3^2*q7*s45^3 + 18*q10^2*q5*q7*s45^3 + 9*q10^2*q6*q7*s45^3 - 
    9*q10*q5*q6*q7*s45^3 + 18*q10*q5*q7*q8*s45^3 - 9*q5*q6*q7*q8*s45^3 - 
    153*q5*q7*q8*q9*s45^3 - 3*q2*q6*q9^2*s45^3 - 89*q5*q7*q9^2*s45^3 + 
    89*q5*q8*q9^2*s45^3 + 216*q7*q8*q9^2*s45^3 + 57*q7*q9^3*s45^3 - 
    57*q8*q9^3*s45^3 - 19*q5*q7*q9^3*s34*s45^3 + 19*q5*q8*q9^3*s34*s45^3 + 
    36*q10^2*q3^2*q7*s45^4 + 89*q5*q7*q8*q9^2*s45^4 + 19*q5*q7*q9^3*s45^4 - 
    19*q5*q8*q9^3*s45^4 - 57*q7*q8*q9^3*s45^4 - 19*q5*q7*q8*q9^3*s45^5 + 
    29*q10^2*s51 + 31*q10*q2*s51 + 36*q10*q3*s51 + 42*q3^2*s51 + 
    18*q10*q4*s51 + 5*q10*q6*s51 - 27*q3*q6*s51 + 15*q10*q7*s51 - 
    9*q2*q7*s51 + 54*q3*q7*s51 + 14*q4*q7*s51 + 12*q6*q7*s51 + 
    69*q10*q8*s51 - 3*q2*q8*s51 - 18*q3*q8*s51 + 32*q4*q8*s51 + 
    82*q7*q8*s51 + 32*q10*q9*s51 - 6*q2*q9*s51 - 27*q3*q9*s51 - 
    28*q4*q9*s51 + 121*q7*q9*s51 - 134*q8*q9*s51 + 32*q9^2*s51 + 
    12*q2*q3^2*s12*s51 + 10*q10^3*s23*s51 - 6*q3^2*q6*s23*s51 - 
    5*q10^2*q9*s23*s51 - 63*q10*q3*q9*s23*s51 - 36*q10^2*q3*q9*s23^2*s51 + 
    26*q10^3*s34*s51 + 59*q10^2*q2*s34*s51 - 18*q10^2*q4*s34*s51 - 
    12*q10^2*q6*s34*s51 + 3*q10^2*q7*s34*s51 - 21*q10*q4*q7*s34*s51 - 
    18*q10^2*q8*s34*s51 - 33*q10*q4*q8*s34*s51 - q10^2*q9*s34*s51 - 
    60*q10*q6*q9*s34*s51 + 32*q4*q7*q9*s34*s51 + 21*q10*q8*q9*s34*s51 - 
    3*q2*q9^2*s34*s51 + 92*q7*q9^2*s34*s51 + 19*q9^3*s34*s51 + 
    28*q10^3*q2*s34^2*s51 - 18*q10^3*q6*s34^2*s51 - 3*q10^2*q4*q7*s34^2*s51 + 
    12*q10^2*q4*q8*s34^2*s51 + 4*q10^2*q6*q9*s34^2*s51 - 
    3*q10^2*q8*q9*s34^2*s51 + 19*q7*q9^3*s34^2*s51 + 36*q10^2*q3*s45*s51 + 
    72*q10*q3^2*s45*s51 - 12*q2*q3^2*s45*s51 + 18*q10^2*q6*s45*s51 + 
    6*q3^2*q6*s45*s51 + 60*q10^2*q7*s45*s51 + 198*q10*q3*q7*s45*s51 + 
    66*q3^2*q7*s45*s51 + 36*q10*q6*q7*s45*s51 + 36*q10^2*q8*s45*s51 - 
    9*q10*q2*q8*s45*s51 - 90*q10*q3*q8*s45*s51 - 3*q2*q6*q8*s45*s51 + 
    72*q10*q7*q8*s45*s51 - 12*q6*q7*q8*s45*s51 - 3*q2*q6*q9*s45*s51 - 
    186*q7*q8*q9*s45*s51 - 165*q7*q9^2*s45*s51 + 133*q8*q9^2*s45*s51 - 
    57*q7*q9^3*s34*s45*s51 + 36*q10^2*q3^2*s45^2*s51 + 
    180*q10^2*q3*q7*s45^2*s51 + 180*q10*q3^2*q7*s45^2*s51 + 
    27*q10^2*q6*q7*s45^2*s51 + 9*q10^2*q3*q8*s45^2*s51 - 
    18*q10*q3^2*q8*s45^2*s51 + 6*q3^2*q6*q8*s45^2*s51 - 
    3*q2*q6*q9^2*s45^2*s51 + 165*q7*q8*q9^2*s45^2*s51 + 
    57*q7*q9^3*s45^2*s51 - 57*q8*q9^3*s45^2*s51 + 108*q10^2*q3^2*q7*s45^3*
     s51 - 57*q7*q8*q9^3*s45^3*s51 + 18*q10^2*q6*s51^2 + 90*q10*q3*q7*s51^2 - 
    18*q10*q4*q7*s51^2 + 18*q10*q6*q7*s51^2 + 39*q10^2*q8*s51^2 - 
    72*q10*q3*q8*s51^2 + 36*q10*q4*q8*s51^2 - 18*q3*q6*q8*s51^2 + 
    36*q10*q7*q8*s51^2 - 18*q6*q7*q8*s51^2 + 7*q10^2*q9*s51^2 - 
    28*q4*q7*q9*s51^2 - 15*q10*q8*q9*s51^2 - 28*q7*q8*q9*s51^2 + 
    3*q2*q9^2*s51^2 - 38*q7*q9^2*s51^2 - 19*q9^3*s51^2 - 
    10*q10^3*q9*s23*s51^2 - 9*q10^2*q4*q7*s34*s51^2 - 
    27*q10^2*q4*q8*s34*s51^2 + 10*q10^3*q9*s34*s51^2 - 
    20*q10^2*q6*q9*s34*s51^2 + 6*q10^2*q8*q9*s34*s51^2 - 
    19*q7*q9^3*s34*s51^2 - 10*q10^3*q6*q9*s34^2*s51^2 + 
    171*q10^2*q3*q7*s45*s51^2 + 90*q10*q3^2*q7*s45*s51^2 + 
    36*q10^2*q6*q7*s45*s51^2 - 45*q10^2*q3*q8*s45*s51^2 - 
    18*q10*q3^2*q8*s45*s51^2 + 6*q3^2*q6*q8*s45*s51^2 + 
    38*q7*q8*q9^2*s45*s51^2 + 19*q7*q9^3*s45*s51^2 + 
    108*q10^2*q3^2*q7*s45^2*s51^2 - 36*q10^2*q3^2*q8*s45^2*s51^2 - 
    19*q7*q8*q9^3*s45^2*s51^2 + 54*q10^2*q3*q7*s51^3 - 18*q10^2*q4*q7*s51^3 + 
    18*q10^2*q6*q7*s51^3 - 54*q10^2*q3*q8*s51^3 + 18*q10^2*q4*q8*s51^3 - 
    3*q10^2*q8*q9*s51^3 + 36*q10^2*q3^2*q7*s45*s51^3 - 
    36*q10^2*q3^2*q8*s45*s51^3]*(F[1, 1, 2]^2/18 - F[1, 1, 9]^2/18 - 
   (F[1, 1, 2]*F[1, 1, 10])/9 + (F[1, 1, 9]*F[1, 1, 10])/9 + F[2, 1, 11]/9 - 
   F[2, 1, 15]/9 - tci[1, 1]^2/54) + 
 r[-6*q10 + 3*q2 + 21*q3 - 37*q4 - 16*q5 - 3*q6 - 38*q7 - 54*q8 - 52*q9 - 
    12*q2*q3*s12 + 38*q3^2*s12 - 18*q3*q4*s12 + 27*q4*q5*s12 + 18*q3*q7*s12 - 
    28*q4*q7*s12 + 28*q5*q7*s12 + 19*q7^2*s12 - 6*q2*q8*s12 - 7*q3*q8*s12 + 
    27*q4*q8*s12 + 2*q5*q8*s12 + 2*q7*q8*s12 - 16*q8^2*s12 - 28*q3^3*s12^2 - 
    12*q3^2*q4*s12^2 + 9*q2*q3*q5*s12^2 - 6*q3^2*q5*s12^2 + 
    6*q3*q4*q5*s12^2 + 22*q2*q3*q7*s12^2 - 24*q3^2*q7*s12^2 - 
    3*q3*q5*q7*s12^2 + 9*q2*q3*q8*s12^2 - 9*q2*q5*q8*s12^2 + 
    22*q4*q5*q8*s12^2 - 22*q2*q7*q8*s12^2 + 69*q5*q7*q8*s12^2 - 
    16*q7*q8^2*s12^2 - 42*q10^2*s23 + 36*q10*q3*s23 + 55*q3^2*s23 - 
    36*q3*q4*s23 - 54*q10*q5*s23 + 5*q4*q5*s23 + 3*q5*q6*s23 + 
    42*q10*q9*s23 + 18*q3*q9*s23 - 32*q4*q9*s23 + 36*q5*q9*s23 - 
    8*q3^3*s12*s23 - 39*q3^2*q4*s12*s23 - 36*q3^2*q5*s12*s23 - 
    3*q3*q4*q5*s12*s23 + 12*q3^2*q4*q5*s12^2*s23 + 18*q10^2*q3*s23^2 + 
    99*q10*q3^2*s23^2 - 28*q3^3*s23^2 - 45*q3^2*q4*s23^2 - 
    90*q10*q3*q5*s23^2 - 63*q3^2*q5*s23^2 - 9*q3*q4*q5*s23^2 + 
    26*q3^2*q6*s23^2 + 54*q10*q3*q9*s23^2 + 36*q3^2*q9*s23^2 - 
    36*q3*q4*q9*s23^2 + 36*q3*q5*q9*s23^2 + 27*q3^2*q4*q5*s12*s23^2 + 
    36*q10^2*q3^2*s23^3 - 54*q10*q3^2*q5*s23^3 + 18*q3^2*q4*q5*s23^3 + 
    28*q3^3*q6*s23^3 + 18*q10*q3^2*q9*s23^3 - 18*q3^2*q4*q9*s23^3 - 
    18*q10^2*s34 + 15*q10*q2*s34 - 36*q10*q5*s34 - 5*q4*q5*s34 - 
    6*q10*q6*s34 + 6*q2*q6*s34 + 3*q5*q6*s34 - 28*q4*q7*s34 + 28*q5*q7*s34 + 
    38*q7^2*s34 - 10*q4*q8*s34 + 15*q5*q8*s34 + 12*q10*q9*s34 - 
    48*q2*q9*s34 - 42*q4*q9*s34 + 38*q5*q9*s34 - 69*q7*q9*s34 - 
    27*q4*q5*q8*s12*s34 + 6*q10^2*q2*s34^2 - 18*q10*q2*q5*s34^2 + 
    5*q4*q5*q8*s34^2 + 18*q2*q5*q9*s34^2 - 28*q4*q7*q9*s34^2 + 
    28*q5*q7*q9*s34^2 + 38*q7^2*q9*s34^2 + 36*q10^2*s45 + 21*q10*q2*s45 + 
    9*q10*q3*s45 - 19*q3^2*s45 - 27*q10*q5*s45 - 45*q3*q5*s45 - 
    12*q10*q6*s45 + 9*q2*q6*s45 + 9*q3*q6*s45 + 6*q5*q6*s45 - 9*q10*q7*s45 - 
    54*q5*q7*s45 - 67*q7^2*s45 + 18*q3*q8*s45 + 32*q5*q8*s45 - 6*q6*q8*s45 + 
    46*q7*q8*s45 + 12*q2*q9*s45 + 81*q3*q9*s45 - 36*q5*q9*s45 + 9*q6*q9*s45 + 
    113*q7*q9*s45 - 48*q8*q9*s45 + 18*q2*q3^2*s12*s45 - 27*q2*q3*q5*s12*s45 + 
    18*q3^2*q5*s12*s45 - 24*q3^2*q7*s12*s45 - 9*q3*q5*q7*s12*s45 + 
    38*q5*q7^2*s12*s45 + 38*q7^3*s12*s45 - 27*q2*q3*q8*s12*s45 - 
    9*q3^2*q8*s12*s45 + 27*q2*q5*q8*s12*s45 - 39*q5*q7*q8*s12*s45 - 
    32*q7^2*q8*s12*s45 - 10*q3^3*q7*s12^2*s45 + 3*q3^2*q5*q7*s12^2*s45 + 
    57*q5*q7^2*q8*s12^2*s45 + 72*q10^2*q3*s23*s45 - 90*q10*q3^2*s23*s45 - 
    8*q3^3*s23*s45 - 66*q10^2*q5*s23*s45 + 63*q3^2*q5*s23*s45 - 
    61*q3^2*q6*s23*s45 + 9*q3*q5*q6*s23*s45 + 18*q3^2*q9*s23*s45 - 
    72*q3*q5*q9*s23*s45 - 90*q10^2*q3*q5*s23^2*s45 + 
    45*q10*q3^2*q5*s23^2*s45 - 56*q3^3*q6*s23^2*s45 - 
    36*q10^2*q3^2*q5*s23^3*s45 - 12*q10^2*q2*s34*s45 - 6*q10^2*q5*s34*s45 - 
    3*q2*q5*q6*s34*s45 + 38*q5*q7^2*s34*s45 + 38*q7^3*s34*s45 - 
    12*q2*q5*q9*s34*s45 - 54*q5*q7*q9*s34*s45 - 105*q7^2*q9*s34*s45 + 
    20*q5*q8*q9*s34*s45 + 6*q10^2*q2*q5*s34^2*s45 + 38*q5*q7^2*q9*s34^2*s45 + 
    38*q7^3*q9*s34^2*s45 - 45*q10*q3^2*s45^2 - 27*q2*q3^2*s45^2 + 
    12*q10^2*q5*s45^2 + 18*q10*q2*q5*s45^2 + 27*q10*q3*q5*s45^2 + 
    27*q2*q3*q5*s45^2 - 18*q3^2*q5*s45^2 + 35*q3^2*q6*s45^2 - 
    9*q2*q5*q6*s45^2 - 9*q3*q5*q6*s45^2 - 45*q10*q3*q7*s45^2 - 
    36*q3^2*q7*s45^2 - 51*q5*q7^2*s45^2 - 38*q7^3*s45^2 + 27*q2*q3*q8*s45^2 - 
    27*q2*q5*q8*s45^2 + 83*q5*q7*q8*s45^2 + 102*q7^2*q8*s45^2 - 
    18*q2*q3*q9*s45^2 - 36*q3^2*q9*s45^2 - 9*q2*q5*q9*s45^2 + 
    54*q3*q5*q9*s45^2 + 83*q5*q7*q9*s45^2 + 153*q7^2*q9*s45^2 - 
    9*q3*q8*q9*s45^2 - 74*q5*q8*q9*s45^2 - 231*q7*q8*q9*s45^2 + 
    19*q5*q7^3*s12*s45^2 - 51*q5*q7^2*q8*s12*s45^2 - 19*q7^3*q8*s12*s45^2 + 
    19*q5*q7^3*q8*s12^2*s45^2 - 36*q10*q3^3*s23*s45^2 + 
    54*q10^2*q3*q5*s23*s45^2 + 9*q10*q3^2*q5*s23*s45^2 + 
    28*q3^3*q6*s23*s45^2 + 36*q10^2*q3^2*q5*s23^2*s45^2 - 
    6*q10^2*q2*q5*s34*s45^2 + 19*q5*q7^3*s34*s45^2 - 
    51*q5*q7^2*q9*s34*s45^2 - 57*q7^3*q9*s34*s45^2 + 
    19*q5*q7^3*q9*s34^2*s45^2 - 36*q10*q3^2*q7*s45^3 - 19*q5*q7^3*s45^3 + 
    70*q5*q7^2*q8*s45^3 + 38*q7^3*q8*s45^3 + 9*q2*q3^2*q9*s45^3 - 
    18*q2*q3*q5*q9*s45^3 + 70*q5*q7^2*q9*s45^3 + 57*q7^3*q9*s45^3 - 
    9*q2*q3*q8*q9*s45^3 + 9*q3^2*q8*q9*s45^3 + 9*q2*q5*q8*q9*s45^3 - 
    153*q5*q7*q8*q9*s45^3 - 210*q7^2*q8*q9*s45^3 - 19*q5*q7^3*q8*s12*s45^3 - 
    19*q5*q7^3*q9*s34*s45^3 + 19*q5*q7^3*q8*s45^4 + 19*q5*q7^3*q9*s45^4 - 
    89*q5*q7^2*q8*q9*s45^4 - 57*q7^3*q8*q9*s45^4 - 19*q5*q7^3*q8*q9*s45^5 + 
    36*q10^2*s51 + 3*q10*q2*s51 - 18*q10*q3*s51 - 9*q2*q3*s51 - 15*q3^2*s51 + 
    30*q3*q4*s51 - 12*q10*q6*s51 - 9*q2*q6*s51 - 9*q10*q7*s51 + 
    21*q2*q7*s51 + 4*q4*q7*s51 + 12*q6*q7*s51 - 10*q7^2*s51 + 18*q3*q8*s51 + 
    5*q4*q8*s51 - 9*q7*q8*s51 - 3*q10*q9*s51 + 48*q2*q9*s51 + 66*q3*q9*s51 + 
    76*q4*q9*s51 + 55*q7*q9*s51 + 24*q2*q3^2*s12*s51 + 8*q3^3*s12*s51 + 
    12*q3^2*q4*s12*s51 - 24*q2*q3*q7*s12*s51 - 48*q3^2*q7*s12*s51 - 
    12*q2*q7*q8*s12*s51 + 18*q2*q3^3*s12^2*s51 + 24*q2*q3^2*q7*s12^2*s51 + 
    10*q3^3*q7*s12^2*s51 + 16*q2*q7*q8^2*s12^2*s51 + 28*q3^3*s23*s51 + 
    39*q3^2*q4*s23*s51 + 3*q3^2*q6*s23*s51 + 6*q10^2*q9*s23*s51 - 
    36*q10*q3*q9*s23*s51 - 99*q3^2*q9*s23*s51 + 75*q3*q4*q9*s23*s51 - 
    28*q3^3*q6*s23^2*s51 - 18*q10^2*q3*q9*s23^2*s51 - 
    99*q10*q3^2*q9*s23^2*s51 + 45*q3^2*q4*q9*s23^2*s51 - 
    36*q10^2*q3^2*q9*s23^3*s51 - 6*q10^2*q2*s34*s51 - 12*q10^2*q6*s34*s51 + 
    9*q2*q6*q7*s34*s51 + 19*q7^3*s34*s51 + 32*q4*q7*q9*s34*s51 - 
    54*q7^2*q9*s34*s51 + 19*q7^3*q9*s34^2*s51 - 72*q10*q3^2*s45*s51 - 
    18*q2*q3^2*s45*s51 - 8*q3^3*s45*s51 - q3^2*q6*s45*s51 - 
    81*q10*q3*q7*s45*s51 - 63*q3^2*q7*s45*s51 - 19*q7^3*s45*s51 + 
    27*q10*q3*q8*s45*s51 - 11*q3^2*q8*s45*s51 + 7*q3*q6*q8*s45*s51 + 
    32*q7^2*q8*s45*s51 - 36*q2*q3*q9*s45*s51 - 27*q3^2*q9*s45*s51 + 
    96*q7^2*q9*s45*s51 - 27*q3*q8*q9*s45*s51 - 69*q7*q8*q9*s45*s51 - 
    36*q2*q3^3*s12*s45*s51 - 20*q3^3*q7*s12*s45*s51 - 
    57*q7^3*q9*s34*s45*s51 - 36*q10*q3^3*s45^2*s51 + 18*q2*q3^3*s45^2*s51 + 
    28*q3^3*q6*s45^2*s51 - 72*q10*q3^2*q7*s45^2*s51 + 
    27*q10*q3^2*q8*s45^2*s51 - 18*q3^3*q8*s45^2*s51 + 
    7*q3^2*q6*q8*s45^2*s51 + 19*q7^3*q8*s45^2*s51 + 27*q2*q3^2*q9*s45^2*s51 + 
    57*q7^3*q9*s45^2*s51 - 153*q7^2*q8*q9*s45^2*s51 - 
    57*q7^3*q8*q9*s45^3*s51 + 6*q2*q3^2*s51^2 - 12*q3^2*q4*s51^2 - 
    36*q10*q3*q7*s51^2 - 36*q2*q3*q7*s51^2 - 24*q3^2*q7*s51^2 - 
    9*q2*q6*q7*s51^2 - 3*q2*q7^2*s51^2 - 36*q2*q3*q9*s51^2 - 
    6*q3^2*q9*s51^2 - 42*q3*q4*q9*s51^2 + 13*q7^2*q9*s51^2 + 
    9*q3*q8*q9*s51^2 + 9*q7*q8*q9*s51^2 - 20*q2*q3^3*s12*s51^2 + 
    48*q2*q3^2*q7*s12*s51^2 + 20*q3^3*q7*s12*s51^2 - 
    10*q2*q3^3*q7*s12^2*s51^2 - 39*q3^2*q4*q9*s23*s51^2 + 
    3*q2*q6*q7^2*s34*s51^2 - 19*q7^3*q9*s34*s51^2 + 10*q2*q3^3*s45*s51^2 - 
    36*q10*q3^2*q7*s45*s51^2 - 10*q3^3*q7*s45*s51^2 - 
    36*q10*q3^2*q8*s45*s51^2 - q3^2*q6*q8*s45*s51^2 + 
    36*q2*q3^2*q9*s45*s51^2 + 19*q7^3*q9*s45*s51^2 + 9*q3^2*q8*q9*s45*s51^2 - 
    32*q7^2*q8*q9*s45*s51^2 - 36*q10*q3^3*q8*s45^2*s51^2 + 
    28*q3^3*q6*q8*s45^2*s51^2 - 19*q7^3*q8*q9*s45^2*s51^2 - 
    10*q2*q3^3*s51^3 + 24*q2*q3^2*q7*s51^3 + 10*q3^3*q7*s51^3 + 
    18*q2*q3^2*q9*s51^3 + 12*q3^2*q4*q9*s51^3 - 20*q2*q3^3*q7*s12*s51^3 - 
    10*q2*q3^3*q7*s51^4]*(F[1, 1, 6]^2/18 - (F[1, 1, 6]*F[1, 1, 9])/9 + 
   F[1, 1, 9]^2/18 + F[2, 1, 14]/9 + F[2, 1, 15]/9 - tci[1, 1]^2/54) + 
 r[27*q10 + 6*q2 - 50*q3 + 10*q4 + 27*q5 + 5*q6 + 41*q7 - 29*q8 + 40*q9 - 
    8*q2*q3*s12 + 7*q3^2*s12 - 3*q3*q4*s12 - 60*q3*q5*s12 - 32*q4*q5*s12 - 
    47*q3*q7*s12 - 25*q3*q8*s12 - 32*q4*q8*s12 + 73*q5*q8*s12 + 
    66*q7*q8*s12 - 3*q8^2*s12 - 28*q3^3*s12^2 - 3*q3^2*q4*s12^2 - 
    9*q3^2*q5*s12^2 + q3^2*q7*s12^2 - 9*q3*q5*q7*s12^2 + 9*q5*q7*q8*s12^2 + 
    13*q5*q8^2*s12^2 - 42*q10^2*s23 + 108*q10*q3*s23 + 44*q3^2*s23 - 
    27*q3*q4*s23 - 54*q10*q5*s23 - 45*q3*q5*s23 - 4*q4*q5*s23 + 
    17*q3*q6*s23 - 30*q5*q6*s23 + 42*q10*q9*s23 + 90*q3*q9*s23 - 
    32*q4*q9*s23 - 36*q5*q9*s23 - 8*q3^3*s12*s23 - 12*q3^2*q4*s12*s23 - 
    27*q3^2*q5*s12*s23 + 15*q3*q4*q5*s12*s23 + 3*q3^2*q4*q5*s12^2*s23 + 
    18*q10^2*q3*s23^2 + 117*q10*q3^2*s23^2 - 28*q3^3*s23^2 - 
    27*q3^2*q4*s23^2 - 90*q10*q3*q5*s23^2 - 63*q3^2*q5*s23^2 + 
    9*q3*q4*q5*s23^2 + 64*q3^2*q6*s23^2 - 18*q3*q5*q6*s23^2 + 
    54*q10*q3*q9*s23^2 + 36*q3^2*q9*s23^2 - 36*q3*q4*q9*s23^2 - 
    36*q3*q5*q9*s23^2 + 9*q3^2*q4*q5*s12*s23^2 + 36*q10^2*q3^2*s23^3 - 
    54*q10*q3^2*q5*s23^3 + 18*q3^2*q4*q5*s23^3 + 28*q3^3*q6*s23^3 - 
    18*q3^2*q5*q6*s23^3 + 18*q10*q3^2*q9*s23^3 - 18*q3^2*q4*q9*s23^3 - 
    12*q10^2*s34 + 6*q10*q2*s34 - 6*q10*q5*s34 + 4*q4*q5*s34 + 
    15*q10*q6*s34 + 18*q5*q6*s34 + 8*q4*q8*s34 + 5*q5*q8*s34 - 
    24*q10*q9*s34 + 14*q4*q9*s34 - 38*q5*q9*s34 + 6*q6*q9*s34 + 
    43*q7*q9*s34 - 122*q8*q9*s34 + 32*q4*q5*q8*s12*s34 + 28*q5*q8^2*s12*s34 + 
    19*q8^3*s12*s34 + 19*q5*q8^3*s12^2*s34 - 4*q4*q5*q8*s34^2 - 
    3*q5*q8^2*s34^2 + 24*q10*q6*q9*s34^2 + 18*q5*q6*q9*s34^2 + 
    28*q5*q8*q9*s34^2 - 19*q5*q8^3*s12*s34^2 + 66*q10^2*s45 - 9*q10*q3*s45 + 
    55*q2*q3*s45 - 64*q3^2*s45 - 9*q2*q5*s45 + 27*q3*q5*s45 + 11*q3*q6*s45 + 
    18*q5*q6*s45 - q3*q7*s45 + 20*q5*q7*s45 - 12*q2*q8*s45 + 14*q3*q8*s45 - 
    67*q5*q8*s45 + 12*q6*q8*s45 - 169*q7*q8*s45 + 98*q8^2*s45 - 3*q2*q9*s45 - 
    27*q3*q9*s45 + 21*q6*q9*s45 - 170*q7*q9*s45 + 225*q8*q9*s45 - 
    18*q3^3*s12*s45 + 11*q3^2*q7*s12*s45 - 9*q3*q5*q7*s12*s45 + 
    23*q5*q7*q8*s12*s45 + 16*q7^2*q8*s12*s45 - 32*q5*q8^2*s12*s45 - 
    57*q7*q8^2*s12*s45 + 19*q8^3*s12*s45 - 28*q3^3*q7*s12^2*s45 - 
    9*q3^2*q5*q7*s12^2*s45 + 32*q5*q7*q8^2*s12^2*s45 - 19*q5*q8^3*s12^2*s45 + 
    90*q10^2*q3*s23*s45 - 27*q10*q3^2*s23*s45 - 26*q3^3*s23*s45 - 
    66*q10^2*q5*s23*s45 - 18*q10*q3*q5*s23*s45 + 18*q3^2*q5*s23*s45 - 
    36*q3^2*q6*s23*s45 - 18*q3^2*q9*s23*s45 + 36*q10^2*q3^2*s23^2*s45 - 
    90*q10^2*q3*q5*s23^2*s45 - 9*q10*q3^2*q5*s23^2*s45 - 
    38*q3^3*q6*s23^2*s45 + 18*q3^2*q5*q6*s23^2*s45 - 
    36*q10^2*q3^2*q5*s23^3*s45 + 12*q10^2*q2*s34*s45 - 12*q10^2*q5*s34*s45 - 
    41*q5*q8^2*s34*s45 - 12*q5*q6*q9*s34*s45 + 20*q5*q7*q9*s34*s45 - 
    54*q5*q8*q9*s34*s45 + 133*q8^2*q9*s34*s45 - 19*q5*q8^3*s12*s34*s45 - 
    38*q5*q8^2*q9*s34^2*s45 - 63*q10*q3^2*s45^2 - 36*q3^3*s45^2 - 
    9*q3^2*q5*s45^2 - 10*q3^2*q6*s45^2 + 9*q3*q5*q6*s45^2 - 
    27*q10*q3*q7*s45^2 - 45*q3^2*q7*s45^2 + 9*q3*q5*q7*s45^2 - 
    12*q2*q6*q8*s45^2 - 83*q5*q7*q8*s45^2 + 51*q5*q8^2*s45^2 + 
    127*q7*q8^2*s45^2 - 38*q8^3*s45^2 - 18*q3*q5*q9*s45^2 - 
    12*q2*q6*q9*s45^2 - 9*q5*q6*q9*s45^2 - 27*q3*q7*q9*s45^2 - 
    74*q5*q7*q9*s45^2 + 83*q5*q8*q9*s45^2 + 375*q7*q8*q9*s45^2 - 
    178*q8^2*q9*s45^2 - 18*q3^3*q7*s12*s45^2 - 51*q5*q7*q8^2*s12*s45^2 + 
    19*q5*q8^3*s12*s45^2 + 19*q7*q8^3*s12*s45^2 - 19*q5*q7*q8^3*s12^2*s45^2 - 
    36*q10*q3^3*s23*s45^2 + 10*q3^3*q6*s23*s45^2 - 9*q3^2*q5*q6*s23*s45^2 + 
    19*q5*q8^3*s34*s45^2 + 51*q5*q8^2*q9*s34*s45^2 - 57*q8^3*q9*s34*s45^2 + 
    19*q5*q8^3*q9*s34^2*s45^2 - 36*q10*q3^3*s45^3 - 63*q10*q3^2*q7*s45^3 - 
    36*q3^3*q7*s45^3 - 9*q3^2*q5*q7*s45^3 + 70*q5*q7*q8^2*s45^3 - 
    19*q5*q8^3*s45^3 - 38*q7*q8^3*s45^3 - 9*q3*q5*q6*q9*s45^3 - 
    9*q3*q5*q7*q9*s45^3 + 153*q5*q7*q8*q9*s45^3 - 70*q5*q8^2*q9*s45^3 - 
    235*q7*q8^2*q9*s45^3 + 57*q8^3*q9*s45^3 + 19*q5*q7*q8^3*s12*s45^3 - 
    19*q5*q8^3*q9*s34*s45^3 - 36*q10*q3^3*q7*s45^4 - 19*q5*q7*q8^3*s45^4 - 
    89*q5*q7*q8^2*q9*s45^4 + 19*q5*q8^3*q9*s45^4 + 57*q7*q8^3*q9*s45^4 + 
    19*q5*q7*q8^3*q9*s45^5 + 42*q10^2*s51 + 12*q10*q2*s51 - 54*q10*q3*s51 - 
    40*q2*q3*s51 - 9*q3^2*s51 + 6*q3*q4*s51 + 15*q10*q6*s51 - 31*q3*q6*s51 + 
    22*q3*q7*s51 + 17*q4*q7*s51 - 26*q6*q7*s51 + 16*q7^2*s51 + 9*q10*q8*s51 - 
    3*q2*q8*s51 - 17*q3*q8*s51 - 4*q4*q8*s51 - 47*q7*q8*s51 - 24*q10*q9*s51 - 
    3*q2*q9*s51 - 45*q3*q9*s51 - 13*q4*q9*s51 - 18*q6*q9*s51 - 
    118*q7*q9*s51 + 160*q8*q9*s51 + 64*q2*q3^2*s12*s51 + 8*q3^3*s12*s51 + 
    3*q3^2*q4*s12*s51 - 5*q2*q3*q7*s12*s51 - 61*q3^2*q7*s12*s51 - 
    3*q2*q8^2*s12*s51 - q2*q3^2*q7*s12^2*s51 + 28*q3^3*q7*s12^2*s51 - 
    18*q10^2*q3*s23*s51 - 63*q10*q3^2*s23*s51 + 28*q3^3*s23*s51 + 
    12*q3^2*q4*s23*s51 - 42*q3^2*q6*s23*s51 + 6*q10^2*q9*s23*s51 - 
    90*q10*q3*q9*s23*s51 - 63*q3^2*q9*s23*s51 + 39*q3*q4*q9*s23*s51 - 
    36*q10^2*q3^2*s23^2*s51 - 28*q3^3*q6*s23^2*s51 - 
    18*q10^2*q3*q9*s23^2*s51 - 81*q10*q3^2*q9*s23^2*s51 + 
    27*q3^2*q4*q9*s23^2*s51 - 36*q10^2*q3^2*q9*s23^3*s51 + 
    12*q10^2*q2*s34*s51 - 6*q10^2*q9*s34*s51 + 12*q10*q6*q9*s34*s51 + 
    17*q4*q7*q9*s34*s51 + 6*q10^2*q6*q9*s34^2*s51 - 72*q10*q3^2*s45*s51 - 
    65*q2*q3^2*s45*s51 - 8*q3^3*s45*s51 + 24*q3^2*q6*s45*s51 - 
    27*q10*q3*q7*s45*s51 - 7*q3^2*q7*s45*s51 + 9*q10*q3*q8*s45*s51 - 
    6*q3^2*q8*s45*s51 - 3*q2*q6*q8*s45*s51 + 20*q3*q6*q8*s45*s51 + 
    20*q6*q7*q8*s45*s51 - 16*q7^2*q8*s45*s51 - 3*q2*q8^2*s45*s51 + 
    57*q7*q8^2*s45*s51 - 9*q2*q3*q9*s45*s51 + 9*q3^2*q9*s45*s51 - 
    3*q2*q6*q9*s45*s51 - 27*q3*q7*q9*s45*s51 - 3*q3*q8*q9*s45*s51 + 
    291*q7*q8*q9*s45*s51 - 152*q8^2*q9*s45*s51 - 56*q3^3*q7*s12*s45*s51 - 
    36*q10*q3^3*s45^2*s51 + 10*q3^3*q6*s45^2*s51 - 99*q10*q3^2*q7*s45^2*s51 - 
    54*q3^3*q7*s45^2*s51 - 20*q3^2*q6*q8*s45^2*s51 - 3*q2*q6*q8^2*s45^2*s51 - 
    19*q7*q8^3*s45^2*s51 - 203*q7*q8^2*q9*s45^2*s51 + 57*q8^3*q9*s45^2*s51 - 
    72*q10*q3^3*q7*s45^3*s51 + 57*q7*q8^3*q9*s45^3*s51 + 62*q2*q3^2*s51^2 - 
    3*q3^2*q4*s51^2 - 40*q2*q3*q7*s51^2 - 62*q3^2*q7*s51^2 - 
    16*q6*q7^2*s51^2 - 36*q10*q3*q8*s51^2 - 22*q3*q6*q8*s51^2 - 
    22*q6*q7*q8*s51^2 - 6*q10^2*q9*s51^2 + 36*q10*q3*q9*s51^2 + 
    33*q3^2*q9*s51^2 - 9*q3*q4*q9*s51^2 - 18*q10*q6*q9*s51^2 - 
    9*q3*q7*q9*s51^2 - 22*q4*q7*q9*s51^2 + 3*q3*q8*q9*s51^2 + 
    69*q7*q8*q9*s51^2 - 56*q2*q3^3*s12*s51^2 + 61*q2*q3^2*q7*s12*s51^2 + 
    56*q3^3*q7*s12*s51^2 - 28*q2*q3^3*q7*s12^2*s51^2 + 
    18*q10^2*q3*q9*s23*s51^2 + 63*q10*q3^2*q9*s23*s51^2 - 
    12*q3^2*q4*q9*s23*s51^2 + 36*q10^2*q3^2*q9*s23^2*s51^2 + 
    6*q10^2*q6*q9*s34*s51^2 + 28*q2*q3^3*s45*s51^2 - 
    36*q10*q3^2*q7*s45*s51^2 - 28*q3^3*q7*s45*s51^2 - 
    36*q10*q3^2*q8*s45*s51^2 + 24*q3^2*q6*q8*s45*s51^2 + 
    16*q6*q7^2*q8*s45*s51^2 - 3*q3^2*q8*q9*s45*s51^2 - 
    57*q7*q8^2*q9*s45*s51^2 - 36*q10*q3^3*q7*s45^2*s51^2 + 
    10*q3^3*q6*q8*s45^2*s51^2 + 19*q7*q8^3*q9*s45^2*s51^2 - 
    28*q2*q3^3*s51^3 + 62*q2*q3^2*q7*s51^3 + 28*q3^3*q7*s51^3 + 
    3*q3^2*q4*q9*s51^3 - 56*q2*q3^3*q7*s12*s51^3 - 28*q2*q3^3*q7*s51^4]*
  (-F[1, 1, 2]^2/18 + F[1, 1, 5]^2/18 + (F[1, 1, 2]*F[1, 1, 7])/9 - 
   (F[1, 1, 5]*F[1, 1, 7])/9 - F[2, 1, 4]/9 + F[2, 1, 7]/9 + 
   tci[1, 1]^2/54) + r[11*q10 - 3*q2 - 3*q3 - 4*q4 - 20*q5 - 29*q6 + 25*q7 + 
    39*q8 + 6*q9 + 21*q2*q3*s12 + 24*q3^2*s12 + 24*q4*q5*s12 - 3*q5^2*s12 + 
    12*q3*q7*s12 - 28*q4*q7*s12 - 66*q5*q7*s12 - 12*q3*q8*s12 + 
    42*q4*q8*s12 - 11*q5*q8*s12 - 26*q7*q8*s12 - 19*q5^3*s12^2 + 
    18*q2*q3*q7*s12^2 - 6*q3^2*q7*s12^2 + 28*q4*q5*q8*s12^2 - 
    38*q5^2*q8*s12^2 - 18*q2*q7*q8*s12^2 - 28*q5*q7*q8*s12^2 + 31*q10^2*s23 - 
    36*q10*q3*s23 + 12*q3^2*s23 + 18*q10*q4*s23 + 36*q10*q5*s23 + 
    9*q3*q5*s23 - 4*q4*q5*s23 - 3*q5^2*s23 - 6*q3*q6*s23 - 40*q10*q9*s23 - 
    5*q4*q9*s23 + 36*q10*q3*q5*s23^2 - 12*q3^2*q6*s23^2 + 3*q5^2*q6*s23^2 + 
    16*q10^2*s34 + 36*q10*q2*s34 + 18*q10*q4*s34 + 6*q10*q5*s34 + 
    4*q4*q5*s34 - 3*q5^2*s34 - 58*q10*q6*s34 + 3*q2*q6*s34 + 3*q5*q6*s34 - 
    12*q10*q7*s34 - 28*q4*q7*s34 - 66*q5*q7*s34 + 30*q10*q8*s34 + 
    2*q4*q8*s34 + 6*q5*q8*s34 + 27*q10*q9*s34 - 18*q2*q9*s34 - 27*q4*q9*s34 + 
    19*q5*q9*s34 + 82*q7*q9*s34 + 27*q8*q9*s34 + 16*q9^2*s34 + 
    19*q5^3*s12*s34 - 24*q4*q5*q8*s12*s34 + 22*q5^2*q8*s12*s34 + 
    19*q5^3*q8*s12^2*s34 + 3*q5^2*q6*s23*s34 + 24*q10^2*q2*s34^2 - 
    22*q10*q2*q5*s34^2 - 6*q10^2*q7*s34^2 - 9*q10*q2*q7*s34^2 - 
    6*q10*q4*q7*s34^2 + 3*q10*q5*q7*s34^2 + 3*q10*q4*q8*s34^2 - 
    4*q4*q5*q8*s34^2 + 3*q5^2*q8*s34^2 - 9*q10*q2*q9*s34^2 + 
    22*q2*q5*q9*s34^2 - 29*q10*q6*q9*s34^2 + 9*q2*q7*q9*s34^2 - 
    22*q4*q7*q9*s34^2 - 69*q5*q7*q9*s34^2 - 9*q5*q8*q9*s34^2 + 
    16*q2*q9^2*s34^2 - 19*q5^3*q8*s12*s34^2 - 44*q10^2*s45 + 47*q10*q2*s45 + 
    36*q10*q3*s45 - 3*q2*q3*s45 + 36*q3^2*s45 + 6*q10*q5*s45 + 12*q2*q5*s45 + 
    3*q5^2*s45 - 47*q10*q6*s45 - 9*q2*q6*s45 + 12*q3*q6*s45 - 9*q5*q6*s45 + 
    21*q10*q7*s45 + 21*q3*q7*s45 + 105*q5*q7*s45 + 36*q10*q8*s45 + 
    9*q2*q8*s45 + 3*q3*q8*s45 - 49*q5*q8*s45 - 9*q6*q8*s45 - 11*q7*q8*s45 - 
    20*q2*q9*s45 + 6*q6*q9*s45 - 91*q7*q9*s45 + 57*q8*q9*s45 + 
    24*q3^2*q7*s12*s45 - 57*q5^2*q7*s12*s45 + 51*q5^2*q8*s12*s45 + 
    54*q5*q7*q8*s12*s45 - 19*q5^3*q8*s12^2*s45 - 38*q5^2*q7*q8*s12^2*s45 + 
    62*q10^3*s23*s45 + 9*q10^2*q3*s23*s45 + 87*q10^2*q5*s23*s45 + 
    9*q10*q3*q5*s23*s45 + 12*q3^2*q6*s23*s45 - 6*q5^2*q6*s23*s45 + 
    36*q10^3*q3*s23^2*s45 + 36*q10^2*q3*q5*s23^2*s45 + 64*q10^3*s34*s45 + 
    34*q10^2*q2*s34*s45 + 72*q10^2*q5*s34*s45 - 20*q10*q2*q5*s34*s45 - 
    3*q2*q5*q6*s34*s45 - 6*q5^2*q6*s34*s45 - 21*q10^2*q7*s34*s45 + 
    9*q10*q5*q7*s34*s45 - 57*q5^2*q7*s34*s45 + 35*q5^2*q8*s34*s45 + 
    20*q2*q5*q9*s34*s45 + 153*q5*q7*q9*s34*s45 - 87*q5*q8*q9*s34*s45 - 
    32*q2*q9^2*s34*s45 - 19*q5^3*q8*s12*s34*s45 + 38*q10^3*q2*s34^2*s45 + 
    24*q10^2*q2*q5*s34^2*s45 - 3*q10^2*q5*q7*s34^2*s45 - 
    57*q5^2*q7*q9*s34^2*s45 + 32*q5^2*q8*q9*s34^2*s45 + 
    16*q2*q5*q9^2*s34^2*s45 + 9*q10^2*q2*s45^2 + 36*q10*q3^2*s45^2 + 
    17*q10^2*q5*s45^2 + 9*q2*q5*q6*s45^2 + 3*q5^2*q6*s45^2 - 
    15*q10^2*q7*s45^2 + 63*q10*q3*q7*s45^2 + 36*q3^2*q7*s45^2 + 
    6*q10*q5*q7*s45^2 + 70*q5^2*q7*s45^2 + 9*q10*q2*q8*s45^2 - 
    70*q5^2*q8*s45^2 - 83*q5*q7*q8*s45^2 - 153*q5*q7*q9*s45^2 + 
    153*q5*q8*q9*s45^2 + 85*q7*q8*q9*s45^2 - 19*q5^3*q7*s12*s45^2 + 
    19*q5^3*q8*s12*s45^2 + 51*q5^2*q7*q8*s12*s45^2 - 
    19*q5^3*q7*q8*s12^2*s45^2 + 10*q10^3*q5*s23*s45^2 + 
    20*q10^3*q5*s34*s45^2 + 20*q10^2*q2*q5*s34*s45^2 + 
    3*q2*q5^2*q6*s34*s45^2 - 6*q10^2*q5*q7*s34*s45^2 - 19*q5^3*q7*s34*s45^2 + 
    19*q5^3*q8*s34*s45^2 + 89*q5^2*q7*q9*s34*s45^2 - 
    89*q5^2*q8*q9*s34*s45^2 + 10*q10^3*q2*q5*s34^2*s45^2 - 
    19*q5^3*q7*q9*s34^2*s45^2 + 19*q5^3*q8*q9*s34^2*s45^2 + 
    36*q10*q3^2*q7*s45^3 - 3*q10^2*q5*q7*s45^3 + 19*q5^3*q7*s45^3 - 
    19*q5^3*q8*s45^3 - 70*q5^2*q7*q8*s45^3 - 89*q5^2*q7*q9*s45^3 + 
    89*q5^2*q8*q9*s45^3 + 153*q5*q7*q8*q9*s45^3 + 19*q5^3*q7*q8*s12*s45^3 + 
    19*q5^3*q7*q9*s34*s45^3 - 19*q5^3*q8*q9*s34*s45^3 - 19*q5^3*q7*q8*s45^4 - 
    19*q5^3*q7*q9*s45^4 + 19*q5^3*q8*q9*s45^4 + 89*q5^2*q7*q8*q9*s45^4 + 
    19*q5^3*q7*q8*q9*s45^5 + 35*q10^2*s51 + 31*q10*q2*s51 + 27*q10*q3*s51 - 
    9*q2*q3*s51 + 24*q3^2*s51 + 18*q10*q4*s51 - 31*q10*q6*s51 + 9*q2*q6*s51 - 
    12*q10*q7*s51 - 3*q2*q7*s51 + 72*q3*q7*s51 - 14*q4*q7*s51 - 9*q6*q7*s51 + 
    48*q10*q8*s51 + 27*q2*q8*s51 - 36*q3*q8*s51 + 32*q4*q8*s51 - 
    45*q7*q8*s51 - 28*q10*q9*s51 - 4*q2*q9*s51 + 9*q3*q9*s51 + 22*q4*q9*s51 - 
    35*q7*q9*s51 + 9*q8*q9*s51 - 16*q9^2*s51 + 12*q2*q3^2*s12*s51 + 
    24*q2*q3*q7*s12*s51 - 18*q3^2*q7*s12*s51 - 12*q2*q7*q8*s12*s51 + 
    6*q2*q3^2*q7*s12^2*s51 + 10*q10^3*s23*s51 - 45*q10^2*q3*s23*s51 + 
    12*q3^2*q6*s23*s51 - 23*q10^2*q9*s23*s51 + 45*q10*q3*q9*s23*s51 - 
    36*q10^3*q3*s23^2*s51 + 36*q10^2*q3*q9*s23^2*s51 + 8*q10^3*s34*s51 + 
    32*q10^2*q2*s34*s51 - 18*q10^2*q4*s34*s51 - 66*q10^2*q6*s34*s51 - 
    42*q10^2*q7*s34*s51 - 9*q10*q2*q7*s34*s51 - 21*q10*q4*q7*s34*s51 + 
    3*q2*q6*q7*s34*s51 - 3*q10^2*q8*s34*s51 + 3*q10*q4*q8*s34*s51 + 
    39*q10^2*q9*s34*s51 - 9*q10*q2*q9*s34*s51 + 7*q10*q6*q9*s34*s51 + 
    9*q2*q7*q9*s34*s51 + 17*q4*q7*q9*s34*s51 + 9*q10*q8*q9*s34*s51 - 
    32*q2*q9^2*s34*s51 + 28*q10^3*q2*s34^2*s51 - 12*q10^2*q4*q7*s34^2*s51 + 
    3*q10^2*q4*q8*s34^2*s51 - 57*q10^2*q6*q9*s34^2*s51 + 
    9*q10^2*q8*q9*s34^2*s51 + 18*q10^2*q2*s45*s51 + 36*q10^2*q3*s45*s51 + 
    72*q10*q3^2*s45*s51 - 6*q2*q3^2*s45*s51 - 21*q10^2*q7*s45*s51 + 
    180*q10*q3*q7*s45*s51 + 78*q3^2*q7*s45*s51 - 9*q10*q6*q7*s45*s51 + 
    12*q10^2*q8*s45*s51 + 45*q10*q2*q8*s45*s51 + 6*q3^2*q8*s45*s51 - 
    18*q10*q7*q8*s45*s51 + 29*q7*q8*q9*s45*s51 + 16*q2*q9^2*s45*s51 + 
    36*q10^2*q3^2*s45^2*s51 + 63*q10^2*q3*q7*s45^2*s51 + 
    126*q10*q3^2*q7*s45^2*s51 + 9*q10^2*q2*q8*s45^2*s51 + 
    36*q10^2*q3^2*q7*s45^3*s51 + 18*q10^2*q2*s51^2 + 12*q2*q3^2*s51^2 - 
    18*q10^2*q7*s51^2 - 9*q10*q2*q7*s51^2 + 90*q10*q3*q7*s51^2 - 
    18*q2*q3*q7*s51^2 - 12*q3^2*q7*s51^2 - 18*q10*q4*q7*s51^2 + 
    9*q2*q6*q7*s51^2 + 36*q10^2*q8*s51^2 + 27*q10*q2*q8*s51^2 - 
    72*q10*q3*q8*s51^2 + 36*q10*q4*q8*s51^2 - 18*q10*q7*q8*s51^2 + 
    9*q2*q7*q8*s51^2 + q10^2*q9*s51^2 - 9*q10*q2*q9*s51^2 + 
    9*q10*q3*q9*s51^2 + 9*q2*q7*q9*s51^2 + 27*q10*q8*q9*s51^2 - 
    9*q7*q8*q9*s51^2 + 16*q2*q9^2*s51^2 + 18*q2*q3^2*q7*s12*s51^2 - 
    10*q10^3*q9*s23*s51^2 + 45*q10^2*q3*q9*s23*s51^2 + 
    36*q10^3*q3*q9*s23^2*s51^2 - 27*q10^2*q4*q7*s34*s51^2 - 
    9*q10^2*q4*q8*s34*s51^2 + 28*q10^3*q9*s34*s51^2 + 
    7*q10^2*q6*q9*s34*s51^2 - 18*q10^2*q8*q9*s34*s51^2 - 
    28*q10^3*q6*q9*s34^2*s51^2 + 117*q10^2*q3*q7*s45*s51^2 + 
    90*q10*q3^2*q7*s45*s51^2 + 18*q10^2*q2*q8*s45*s51^2 + 
    9*q10^2*q3*q8*s45*s51^2 - 18*q10*q3^2*q8*s45*s51^2 + 
    72*q10^2*q3^2*q7*s45^2*s51^2 + 54*q10^2*q3*q7*s51^3 + 
    12*q2*q3^2*q7*s51^3 - 18*q10^2*q4*q7*s51^3 + 18*q10^2*q2*q8*s51^3 - 
    54*q10^2*q3*q8*s51^3 + 18*q10^2*q4*q8*s51^3 - 18*q10*q2*q7*q8*s51^3 + 
    18*q10^2*q8*q9*s51^3 - 9*q10*q2*q8*q9*s51^3 + 9*q2*q7*q8*q9*s51^3 + 
    36*q10^2*q3^2*q7*s45*s51^3 - 36*q10^2*q3^2*q8*s45*s51^3]*
  (-F[1, 1, 5]^2/18 + (F[1, 1, 5]*F[1, 1, 6])/9 - F[1, 1, 6]^2/18 - 
   F[2, 1, 7]/9 - F[2, 1, 8]/9 + tci[1, 1]^2/54) + 
 r[-54*q2 + 64*q20 + 72*q23 - 6*q3 - 6*q4 - 3*q5 + 52*q6 + 60*q7 - 9*q8 + 
    6*q4*q5*s12 + 19*q5^2*s12 + 6*q3*q7*s12 + 60*q5*q8*s12 + 111*q7*q8*s12 - 
    64*q20*q5*s23 + 16*q23*q5*s23 - 19*q5^2*s23 + 6*q3*q6*s23 + 
    70*q5*q6*s23 + 32*q20*q5^2*s23^2 - 13*q5^2*q6*s23^2 - 19*q5*q6^2*s23^2 + 
    48*q2*q23*s34 - 16*q20*q5*s34 + 16*q23*q5*s34 - 6*q4*q5*s34 + 
    16*q2*q6*s34 - 8*q23*q6*s34 + 16*q5*q6*s34 - 19*q6^2*s34 + 
    32*q23*q7*s34 - 32*q20*q8*s34 - 6*q4*q8*s34 + 9*q5*q8*s34 - 
    73*q2*q9*s34 - 16*q20*q9*s34 + 88*q7*q9*s34 - 6*q4*q5*q8*s12*s34 - 
    19*q5^2*q8*s12*s34 + 16*q20*q5^2*s23*s34 - 16*q5^2*q6*s23*s34 - 
    19*q5*q6^2*s23*s34 + 16*q2^2*q23*s34^2 + 6*q4*q5*q8*s34^2 - 
    16*q2^2*q9*s34^2 - 19*q2*q9^2*s34^2 + 19*q7*q9^2*s34^2 + 16*q2*q20*s45 + 
    48*q20*q5*s45 - 95*q2*q6*s45 - 40*q23*q6*s45 - 6*q3*q6*s45 - 
    73*q5*q6*s45 + 19*q6^2*s45 + 32*q23*q7*s45 + 79*q5*q7*s45 - 
    32*q20*q8*s45 - 76*q5*q8*s45 - 3*q6*q8*s45 - 57*q7*q8*s45 + 
    16*q2*q9*s45 - 155*q7*q9*s45 + 139*q8*q9*s45 + 19*q5^2*q8*s12*s45 + 
    60*q5*q7*q8*s12*s45 - 48*q20*q5^2*s23*s45 + 29*q5^2*q6*s23*s45 + 
    38*q5*q6^2*s23*s45 - 48*q2^2*q23*s34*s45 + 16*q2*q20*q5*s34*s45 + 
    16*q2*q23*q5*s34*s45 - 48*q20*q5^2*s34*s45 - 16*q2*q5*q6*s34*s45 + 
    29*q5^2*q6*s34*s45 + 19*q2*q6^2*s34*s45 + 38*q5*q6^2*s34*s45 + 
    19*q5^2*q8*s34*s45 + 29*q2^2*q9*s34*s45 - 16*q2*q5*q9*s34*s45 + 
    16*q20*q5*q9*s34*s45 + 98*q5*q7*q9*s34*s45 - 98*q5*q8*q9*s34*s45 + 
    38*q2*q9^2*s34*s45 - 38*q7*q9^2*s34*s45 + 16*q2^2*q23*q5*s34^2*s45 - 
    16*q2^2*q5*q9*s34^2*s45 - 16*q20*q5^2*q9*s34^2*s45 - 
    3*q5^2*q6*q9*s34^2*s45 + 19*q5^2*q8*q9*s34^2*s45 - 
    19*q2*q5*q9^2*s34^2*s45 + 19*q5*q7*q9^2*s34^2*s45 - 16*q2^2*q23*s45^2 + 
    16*q20*q5^2*s45^2 + 19*q2^2*q6*s45^2 + 48*q2*q23*q6*s45^2 - 
    16*q5^2*q6*s45^2 - 19*q2*q6^2*s45^2 - 19*q5*q6^2*s45^2 + 
    19*q5^2*q7*s45^2 - 19*q5^2*q8*s45^2 - 76*q5*q7*q8*s45^2 - 
    3*q2^2*q9*s45^2 + 3*q2*q6*q9*s45^2 - 114*q5*q7*q9*s45^2 + 
    114*q5*q8*q9*s45^2 + 155*q7*q8*q9*s45^2 + 38*q7*q9^2*s45^2 - 
    38*q8*q9^2*s45^2 + 19*q5^2*q7*q8*s12*s45^2 + 16*q2*q20*q5^2*s34*s45^2 - 
    16*q2*q5^2*q6*s34*s45^2 - 19*q2*q5*q6^2*s34*s45^2 + 
    19*q5^2*q7*q9*s34*s45^2 - 19*q5^2*q8*q9*s34*s45^2 - 
    19*q5*q7*q9^2*s34*s45^2 + 19*q5*q8*q9^2*s34*s45^2 - 
    16*q2^2*q23*q6*s45^3 - 19*q5^2*q7*q8*s45^3 - 3*q2^2*q6*q9*s45^3 - 
    19*q5^2*q7*q9*s45^3 + 19*q5^2*q8*q9*s45^3 + 114*q5*q7*q8*q9*s45^3 + 
    19*q5*q7*q9^2*s45^3 - 19*q5*q8*q9^2*s45^3 - 38*q7*q8*q9^2*s45^3 + 
    19*q5^2*q7*q8*q9*s45^4 - 19*q5*q7*q8*q9^2*s45^4 - 38*q2^2*s51 + 
    16*q2*q20*s51 - 64*q2*q23*s51 - 6*q2*q3*s51 + 76*q2*q6*s51 + 
    8*q23*q6*s51 - 29*q2*q7*s51 + 6*q3*q7*s51 - 16*q6*q7*s51 - 41*q2*q8*s51 + 
    38*q7*q8*s51 + 70*q2*q9*s51 + 16*q20*q9*s51 + 6*q4*q9*s51 - 
    60*q7*q9*s51 - 6*q2*q3*q7*s12*s51 + 22*q2*q7*q8*s12*s51 - 
    48*q2^2*q23*s34*s51 - 19*q2*q6^2*s34*s51 + 16*q2*q6*q7*s34*s51 + 
    29*q2^2*q9*s34*s51 + 6*q4*q7*q9*s34*s51 + 38*q2*q9^2*s34*s51 - 
    19*q7*q9^2*s34*s51 + 16*q2^2*q23*s45*s51 - 19*q2^2*q6*s45*s51 + 
    16*q2*q23*q6*s45*s51 + 19*q2*q6^2*s45*s51 - 60*q2*q6*q8*s45*s51 - 
    6*q3*q6*q8*s45*s51 + 16*q6*q7*q8*s45*s51 - 16*q2^2*q9*s45*s51 + 
    60*q7*q8*q9*s45*s51 - 19*q2*q9^2*s45*s51 + 19*q7*q9^2*s45*s51 - 
    16*q2^2*q23*q6*s45^2*s51 - 19*q2*q6^2*q8*s45^2*s51 - 
    3*q2^2*q6*q9*s45^2*s51 - 19*q7*q8*q9^2*s45^2*s51 + 32*q2^2*q23*s51^2 + 
    19*q2^2*q6*s51^2 - 19*q2*q6^2*s51^2 - 19*q2^2*q7*s51^2 - 
    6*q2*q3*q7*s51^2 + 57*q2*q6*q7*s51^2 + 19*q6^2*q7*s51^2 - 
    19*q2^2*q8*s51^2 + 57*q2*q6*q8*s51^2 - 19*q2*q7*q8*s51^2 - 
    57*q6*q7*q8*s51^2 - 13*q2^2*q9*s51^2 - 19*q2*q9^2*s51^2 + 
    19*q2^2*q7*q8*s12*s51^2 - 19*q2*q6^2*q7*s34*s51^2 - 
    19*q2^2*q6*q8*s45*s51^2 + 19*q2*q6^2*q8*s45*s51^2 - 
    19*q6^2*q7*q8*s45*s51^2 + 19*q2^2*q6*q7*s51^3 - 19*q2*q6^2*q7*s51^3 + 
    19*q2^2*q6*q8*s51^3 - 19*q2*q6^2*q8*s51^3 - 19*q2^2*q7*q8*s51^3 + 
    38*q2*q6*q7*q8*s51^3 + 19*q6^2*q7*q8*s51^3 + 19*q2^2*q6*q7*q8*s51^4 - 
    19*q2*q6^2*q7*q8*s51^4]*(-F[1, 1, 7]/9 + F[1, 1, 8]/9 - tci[1, 2]/9) + 
 r[6*q10 - 16*q19 + 35*q2 - 32*q22 + 6*q4 - 82*q5 - 32*q6 - 28*q7 + 25*q8 + 
    152*q9 - 16*q19*q2*s12 - 32*q19*q3*s12 - 32*q3*q5*s12 - 6*q4*q5*s12 + 
    60*q2*q8*s12 - 63*q5*q8*s12 - 22*q7*q8*s12 - 16*q19*q2*q7*s12^2 + 
    16*q2*q7*q8*s12^2 - 19*q5*q8^2*s12^2 + 19*q7*q8^2*s12^2 - 16*q19*q6*s23 - 
    25*q5*q6*s23 - 19*q5*q6^2*s23^2 - 6*q10*q2*s34 + 6*q4*q5*s34 + 
    16*q5*q6*s34 - 19*q6^2*s34 + 6*q4*q8*s34 - 3*q5*q8*s34 + 60*q2*q9*s34 - 
    152*q5*q9*s34 + 6*q6*q9*s34 - 66*q7*q9*s34 + 6*q4*q5*q8*s12*s34 + 
    19*q5*q8^2*s12*s34 - 19*q5*q6^2*s23*s34 - 6*q4*q5*q8*s34^2 - 
    16*q19*q2*s45 - 38*q2^2*s45 - 6*q10*q5*s45 + 3*q2*q5*s45 + 
    32*q19*q6*s45 - 19*q2*q6*s45 + 41*q5*q6*s45 - 60*q5*q7*s45 - 
    38*q7^2*s45 + 60*q5*q8*s45 + 98*q7*q8*s45 + 13*q2*q9*s45 - 13*q6*q9*s45 + 
    139*q7*q9*s45 - 139*q8*q9*s45 - 60*q5*q7*q8*s12*s45 + 
    19*q5*q8^2*s12*s45 - 19*q5*q7*q8^2*s12^2*s45 + 19*q5*q6^2*s23*s45 - 
    6*q10*q2*q5*s34*s45 - 16*q2*q5*q6*s34*s45 + 19*q2*q6^2*s34*s45 + 
    38*q5*q6^2*s34*s45 - 38*q2^2*q9*s34*s45 + 60*q2*q5*q9*s34*s45 - 
    60*q5*q6*q9*s34*s45 - 60*q5*q7*q9*s34*s45 - 38*q7^2*q9*s34*s45 + 
    60*q5*q8*q9*s34*s45 - 16*q19*q2*q6*s45^2 - 95*q2*q5*q6*s45^2 - 
    19*q5*q7^2*s45^2 + 76*q5*q7*q8*s45^2 + 38*q7^2*q8*s45^2 - 
    19*q5*q8^2*s45^2 - 19*q7*q8^2*s45^2 - 19*q2^2*q9*s45^2 + 
    76*q2*q5*q9*s45^2 + 130*q2*q6*q9*s45^2 - 76*q5*q6*q9*s45^2 + 
    76*q5*q7*q9*s45^2 + 57*q7^2*q9*s45^2 - 76*q5*q8*q9*s45^2 - 
    212*q7*q8*q9*s45^2 + 38*q8^2*q9*s45^2 - 19*q5*q7^2*q8*s12*s45^2 + 
    19*q5*q7*q8^2*s12*s45^2 - 19*q2*q5*q6^2*s34*s45^2 - 
    19*q2^2*q5*q9*s34*s45^2 - 19*q5*q6^2*q9*s34*s45^2 - 
    19*q5*q7^2*q9*s34*s45^2 - 19*q5*q8^2*q9*s34*s45^2 + 19*q2^2*q5*q6*s45^3 - 
    19*q2*q5*q6^2*s45^3 + 19*q5*q7^2*q8*s45^3 - 19*q5*q7*q8^2*s45^3 - 
    19*q2^2*q5*q9*s45^3 - 38*q2^2*q6*q9*s45^3 + 114*q2*q5*q6*q9*s45^3 + 
    19*q2*q6^2*q9*s45^3 - 19*q5*q6^2*q9*s45^3 + 19*q5*q7^2*q9*s45^3 - 
    114*q5*q7*q8*q9*s45^3 - 57*q7^2*q8*q9*s45^3 + 19*q5*q8^2*q9*s45^3 + 
    38*q7*q8^2*q9*s45^3 - 19*q2^2*q5*q6*q9*s45^4 + 19*q2*q5*q6^2*q9*s45^4 - 
    19*q5*q7^2*q8*q9*s45^4 + 19*q5*q7*q8^2*q9*s45^4 - 19*q2^2*s51 + 
    32*q22*q3*s51 + 19*q2*q6*s51 + 16*q22*q6*s51 - 3*q2*q7*s51 - 
    44*q6*q7*s51 - 3*q2*q8*s51 - 16*q22*q8*s51 - 6*q10*q9*s51 - 
    63*q2*q9*s51 - 32*q3*q9*s51 - 6*q4*q9*s51 + 63*q7*q9*s51 - 
    16*q19*q2^2*s12*s51 - 16*q19*q2*q7*s12*s51 - 3*q2^2*q8*s12*s51 + 
    22*q2*q7*q8*s12*s51 + 16*q19*q2^2*q7*s12^2*s51 - 
    16*q2^2*q7*q8*s12^2*s51 - 19*q2*q7*q8^2*s12^2*s51 + 
    16*q2*q22*q6*s34*s51 - 19*q2*q6^2*s34*s51 - 19*q2^2*q9*s34*s51 + 
    6*q10*q6*q9*s34*s51 - 6*q4*q7*q9*s34*s51 - 19*q7^2*q9*s34*s51 - 
    16*q19*q2^2*s45*s51 + 16*q19*q2*q6*s45*s51 - 3*q2^2*q8*s45*s51 - 
    16*q22*q6*q8*s45*s51 - 16*q6*q7*q8*s45*s51 + 19*q2^2*q9*s45*s51 + 
    16*q2*q6*q9*s45*s51 + 57*q7^2*q9*s45*s51 - 98*q7*q8*q9*s45*s51 - 
    16*q19*q2^2*q6*s45^2*s51 - 3*q2^2*q6*q8*s45^2*s51 - 
    19*q2^2*q6*q9*s45^2*s51 - 57*q7^2*q8*q9*s45^2*s51 + 
    19*q7*q8^2*q9*s45^2*s51 - 16*q2*q22*q6*s51^2 - 16*q22*q6^2*s51^2 + 
    3*q2*q6*q7*s51^2 - 16*q6^2*q7*s51^2 - 19*q6*q7^2*s51^2 + 
    19*q2^2*q9*s51^2 + 19*q7^2*q9*s51^2 + 16*q2*q22*q6^2*s34*s51^2 - 
    3*q2*q6^2*q7*s34*s51^2 + 16*q22*q6^2*q8*s45*s51^2 + 
    16*q6^2*q7*q8*s45*s51^2 + 19*q6*q7^2*q8*s45*s51^2 - 
    19*q7^2*q8*q9*s45*s51^2]*(-F[1, 1, 3]/9 + F[1, 1, 7]/9 + tci[1, 2]/9) + 
 r[2*q10 - 2*q16 + 4*q2 - q3 - 3*q5 - 2*q6 - q7 + q8 - q13*q2*s12 - 
    3*q13*q5*s12 + 2*q13*q7*s12 - 2*q2*q8*s12 + 3*q5*q8*s12 + 
    q13*q2*q7*s12^2 - q2*q3*q7*s12^2 + q16*q3*s23 - 2*q16*q5*s23 + 
    q3*q6*s23 + 4*q5*q6*s23 - q16*q3^2*s23^2 - q16*q3*q5*s23^2 + 
    q3^2*q6*s23^2 + q3*q5*q6*s23^2 + 6*q13*q5*s34 - q16*q5*s34 - 
    2*q10*q6*s34 - 3*q13*q6*s34 - q2*q6*s34 + q5*q6*s34 - 3*q16*q7*s34 - 
    3*q5*q8*s34 + 2*q13*q9*s34 - 2*q2*q9*s34 - q6*q9*s34 + 3*q7*q9*s34 - 
    q10*q2^2*s34^2 + q16*q2^2*s34^2 - q13*q6*q9*s34^2 + 2*q13*q2*s45 + 
    q16*q2*s45 + 2*q16*q3*s45 - q2*q3*s45 - 2*q10*q5*s45 + 3*q13*q5*s45 + 
    3*q16*q5*s45 + 4*q2*q6*s45 - 2*q3*q6*s45 - 6*q5*q6*s45 + q13*q7*s45 - 
    3*q16*q7*s45 - q3*q7*s45 - 2*q2*q8*s45 + q3*q8*s45 - q5*q8*s45 + 
    q13*q9*s45 - 2*q2*q9*s45 - q6*q9*s45 + 2*q7*q9*s45 + q16*q3^2*s23*s45 + 
    q16*q3*q5*s23*s45 - q3^2*q6*s23*s45 - q3*q5*q6*s23*s45 - 
    2*q10*q2*q5*s34*s45 + 3*q16*q2*q5*s34*s45 - q2*q5*q6*s34*s45 - 
    q10*q2^2*q5*s34^2*s45 + q16*q2^2*q5*s34^2*s45 + 2*q2*q5*q6*s45^2 - 
    2*q2*q6*q8*s45^2 - q2*q6*q9*s45^2 - 4*q13*q2*s51 + q16*q2*s51 - 
    q13*q6*s51 + 2*q2*q6*s51 - 3*q16*q7*s51 + 3*q2*q7*s51 + q6*q7*s51 - 
    2*q10*q9*s51 - 2*q13*q9*s51 + 2*q2*q9*s51 - 2*q13*q2^2*s12*s51 + 
    2*q2^2*q3*s12*s51 - q13*q2*q7*s12*s51 - 2*q2*q3*q7*s12*s51 - 
    q13*q2^2*q7*s12^2*s51 + q2^2*q3*q7*s12^2*s51 - q2*q6*q7*s34*s51 + 
    2*q10*q6*q9*s34*s51 + 3*q13*q6*q9*s34*s51 - q10*q6^2*q9*s34^2*s51 - 
    q13*q6^2*q9*s34^2*s51 + q13*q2^2*s45*s51 - q2^2*q3*s45*s51 + 
    q16*q3^2*s45*s51 - q3^2*q6*s45*s51 - q13*q6*q7*s45*s51 + 
    q16*q2*q8*s45*s51 + q16*q3*q8*s45*s51 - q2*q6*q8*s45*s51 - 
    q3*q6*q8*s45*s51 + q13*q2*q9*s45*s51 + q2*q6*q9*s45*s51 - 
    q13*q2^2*s51^2 + q2^2*q3*s51^2 - 2*q13*q2*q7*s51^2 - q2*q3*q7*s51^2 - 
    q13*q6*q7*s51^2 + 2*q2*q6*q7*s51^2 + q16*q2*q8*s51^2 + q13*q2*q9*s51^2 - 
    2*q13*q2^2*q7*s12*s51^2 + 2*q2^2*q3*q7*s12*s51^2 + 
    q16*q3^2*q8*s45*s51^2 - q3^2*q6*q8*s45*s51^2 - q13*q2^2*q7*s51^3 + 
    q2^2*q3*q7*s51^3]*(-F[1, 1, 4]/3 + F[1, 1, 7]/3 + tci[1, 2]/3) + 
 r[27*q10 - 18*q13 - 3*q2 + 19*q3 + 6*q5 + 2*q6 + 10*q7 + 27*q8 + 
    9*q13^2*s12 - 6*q13*q2*s12 + 6*q2*q3*s12 - 6*q13*q5*s12 + 10*q2*q8*s12 - 
    16*q3*q8*s12 + 3*q5*q8*s12 - 21*q7*q8*s12 + 10*q2*q3*q7*s12^2 - 
    10*q2*q7*q8*s12^2 + 36*q10*q3*s23 - 10*q3*q6*s23 - 6*q5*q6*s23 - 
    18*q13^2*s34 + 6*q10*q2*s34 + 3*q10*q6*s34 - 3*q13*q6*s34 + 3*q5*q8*s34 + 
    6*q13*q9*s34 + 9*q6*q9*s34 + 12*q7*q9*s34 - 3*q13*q5^2*s12*s34 + 
    3*q5^2*q8*s12*s34 + 3*q13*q5^2*s34^2 - 3*q5^2*q8*s34^2 - 
    3*q13*q6*q9*s34^2 + 42*q10^2*s45 - 9*q13^2*s45 + 15*q13*q2*s45 + 
    9*q10*q3*s45 - 9*q2*q3*s45 - 3*q10*q6*s45 - 9*q13*q6*s45 + 20*q3*q6*s45 + 
    6*q5*q7*s45 + 10*q2*q8*s45 - q3*q8*s45 + 3*q6*q8*s45 - 14*q7*q8*s45 + 
    3*q13*q9*s45 - 3*q2*q9*s45 + 16*q7^2*q8*s12*s45 + 36*q10^2*q3*s23*s45 + 
    12*q10^2*q2*s34*s45 + 3*q13*q5^2*s34*s45 - 3*q5^2*q8*s34*s45 - 
    6*q5*q6*q9*s34*s45 + 6*q5*q7*q9*s34*s45 + 10*q2*q6*q8*s45^2 - 
    10*q3*q6*q8*s45^2 + 30*q10^2*s51 + 12*q10*q2*s51 - 27*q13*q2*s51 - 
    45*q10*q3*s51 + 21*q2*q3*s51 + 24*q3^2*s51 + 33*q10*q6*s51 + 
    9*q13*q6*s51 - 22*q3*q6*s51 + 9*q13*q7*s51 - 9*q2*q7*s51 + 3*q3*q7*s51 - 
    26*q6*q7*s51 + 16*q7^2*s51 + 9*q10*q8*s51 - 10*q2*q8*s51 - 11*q3*q8*s51 + 
    32*q7*q8*s51 - 57*q10*q9*s51 - 15*q13*q9*s51 - 3*q2*q9*s51 + 
    3*q13^2*q2*s12*s51 - 12*q13*q2^2*s12*s51 + 12*q2^2*q3*s12*s51 - 
    6*q13^2*q7*s12*s51 + 12*q13*q2*q7*s12*s51 - 9*q2*q3*q7*s12*s51 + 
    12*q3^2*q7*s12*s51 + 10*q2*q7*q8*s12*s51 - 3*q13^2*q2*q7*s12^2*s51 + 
    3*q13*q2^2*q7*s12^2*s51 - 3*q2^2*q3*q7*s12^2*s51 + 
    6*q2*q3^2*q7*s12^2*s51 - 36*q10^2*q3*s23*s51 - 24*q3^2*q6*s23*s51 + 
    12*q10^2*q2*s34*s51 - 12*q10^2*q6*s34*s51 + 9*q13^2*q6*s34*s51 - 
    18*q10*q6^2*s34*s51 - 18*q13*q6^2*s34*s51 - 6*q13^2*q9*s34*s51 + 
    48*q10*q6*q9*s34*s51 + 24*q13*q6*q9*s34*s51 + 3*q13^2*q6*q9*s34^2*s51 - 
    9*q10*q6^2*q9*s34^2*s51 - 9*q13*q6^2*q9*s34^2*s51 - 6*q13^2*q2*s45*s51 + 
    15*q13*q2^2*s45*s51 - 15*q2^2*q3*s45*s51 + 6*q2*q3^2*s45*s51 + 
    24*q3^2*q6*s45*s51 - 3*q13^2*q7*s45*s51 + 27*q10*q3*q7*s45*s51 + 
    36*q3^2*q7*s45*s51 + 9*q10*q3*q8*s45*s51 - 6*q3^2*q8*s45*s51 - 
    10*q2*q6*q8*s45*s51 + 20*q3*q6*q8*s45*s51 + 30*q6*q7*q8*s45*s51 - 
    16*q7^2*q8*s45*s51 - 3*q13^2*q9*s45*s51 + 6*q13*q2*q9*s45*s51 + 
    36*q10*q3^2*q7*s45^2*s51 + 12*q13^2*q2*s51^2 - 18*q13*q2^2*s51^2 + 
    18*q2^2*q3*s51^2 - 12*q2*q3^2*s51^2 + 3*q13^2*q6*s51^2 - 
    15*q13*q2*q7*s51^2 + 36*q10*q3*q7*s51^2 + 22*q2*q3*q7*s51^2 + 
    12*q3^2*q7*s51^2 - 9*q10*q6*q7*s51^2 - 12*q13*q6*q7*s51^2 - 
    16*q6*q7^2*s51^2 - 36*q10*q3*q8*s51^2 + 20*q2*q6*q8*s51^2 - 
    32*q3*q6*q8*s51^2 - 20*q2*q7*q8*s51^2 - 32*q6*q7*q8*s51^2 - 
    30*q10^2*q9*s51^2 + 6*q13^2*q9*s51^2 - 3*q13*q2*q9*s51^2 + 
    45*q10*q3*q9*s51^2 + 9*q2*q3*q9*s51^2 - 18*q10*q6*q9*s51^2 - 
    18*q13*q6*q9*s51^2 + 6*q13^2*q2^2*s12*s51^2 - 6*q13*q2^3*s12*s51^2 + 
    6*q2^3*q3*s12*s51^2 - 12*q2^2*q3^2*s12*s51^2 + 3*q13^2*q2*q7*s12*s51^2 - 
    12*q13*q2^2*q7*s12*s51^2 + 12*q2^2*q3*q7*s12*s51^2 + 
    3*q13^2*q2^2*q7*s12^2*s51^2 - 3*q13*q2^3*q7*s12^2*s51^2 + 
    3*q2^3*q3*q7*s12^2*s51^2 - 6*q2^2*q3^2*q7*s12^2*s51^2 + 
    36*q10^2*q3*q9*s23*s51^2 + 36*q10^2*q6*q9*s34*s51^2 - 
    9*q13^2*q6*q9*s34*s51^2 + 12*q10*q6^2*q9*s34*s51^2 + 
    12*q13*q6^2*q9*s34*s51^2 - 6*q10^2*q6^2*q9*s34^2*s51^2 + 
    3*q13^2*q6^2*q9*s34^2*s51^2 - 3*q10*q6^3*q9*s34^2*s51^2 - 
    3*q13*q6^3*q9*s34^2*s51^2 - 3*q13^2*q2^2*s45*s51^2 + 
    3*q13*q2^3*s45*s51^2 - 3*q2^3*q3*s45*s51^2 + 6*q2^2*q3^2*s45*s51^2 + 
    36*q10*q3^2*q7*s45*s51^2 + 3*q13^2*q6*q7*s45*s51^2 - 
    36*q10*q3^2*q8*s45*s51^2 + 24*q3^2*q6*q8*s45*s51^2 + 
    16*q6*q7^2*q8*s45*s51^2 - 3*q13^2*q2*q9*s45*s51^2 + 3*q13^2*q2^2*s51^3 - 
    3*q13*q2^3*s51^3 + 3*q2^3*q3*s51^3 - 6*q2^2*q3^2*s51^3 + 
    6*q13^2*q2*q7*s51^3 - 15*q13*q2^2*q7*s51^3 + 15*q2^2*q3*q7*s51^3 - 
    6*q2*q3^2*q7*s51^3 + 3*q13^2*q6*q7*s51^3 + 20*q2*q6*q7*q8*s51^3 - 
    3*q13^2*q2*q9*s51^3 + 6*q13^2*q2^2*q7*s12*s51^3 - 
    6*q13*q2^3*q7*s12*s51^3 + 6*q2^3*q3*q7*s12*s51^3 - 
    12*q2^2*q3^2*q7*s12*s51^3 + 3*q13^2*q2^2*q7*s51^4 - 3*q13*q2^3*q7*s51^4 + 
    3*q2^3*q3*q7*s51^4 - 6*q2^2*q3^2*q7*s51^4]*
  (F[1, 1, 2]^2/3 + (F[1, 1, 2]*F[1, 1, 4])/18 - (F[1, 1, 4]*F[1, 1, 5])/9 - 
   (5*F[1, 1, 5]^2)/18 + (F[1, 1, 2]*F[1, 1, 6])/18 + 
   (F[1, 1, 4]*F[1, 1, 6])/18 - (F[1, 1, 5]*F[1, 1, 6])/9 - 
   (F[1, 1, 2]*F[1, 1, 7])/9 + (F[1, 1, 5]*F[1, 1, 7])/9 - F[2, 1, 7]/9 - 
   (5*tci[1, 1]^2)/108 - (F[1, 1, 2]*tci[1, 2])/18 + 
   (F[1, 1, 5]*tci[1, 2])/9 - (F[1, 1, 6]*tci[1, 2])/18) + 
 r[3*q10 + 22*q2 - 26*q3 - 4*q5 - 13*q6 - 9*q7 - 5*q8 - 5*q2*q3*s12 + 
    13*q3^2*s12 + 18*q3*q7*s12 + 4*q2*q8*s12 + 13*q3*q8*s12 - 
    13*q3^2*q7*s12^2 - 13*q3^2*s23 + 26*q3*q6*s23 + 5*q5*q6*s23 + 
    8*q6^2*s23 + 13*q3^2*q6*s23^2 - 4*q5*q6^2*s23^2 + 13*q10^2*s34 - 
    13*q10*q5*s34 + 18*q10*q6*s34 - 9*q2*q6*s34 + 9*q5*q6*s34 + 4*q6^2*s34 + 
    8*q2*q9*s34 - 18*q6*q9*s34 - 4*q5*q6^2*s23*s34 - 13*q10^2*q2*s34^2 + 
    13*q10*q6*q9*s34^2 + 13*q10^2*s45 + 3*q10*q2*s45 + 4*q2^2*s45 + 
    13*q3^2*s45 - 16*q10*q5*s45 + 5*q10*q6*s45 - 2*q2*q6*s45 - 34*q3*q6*s45 + 
    3*q5*q6*s45 - 8*q6^2*s45 + 8*q2*q8*s45 + 8*q3*q8*s45 + 17*q2*q9*s45 - 
    17*q6*q9*s45 - 26*q3^2*q6*s23*s45 + 8*q5*q6^2*s23*s45 - 
    13*q10^2*q2*s34*s45 - 13*q10^2*q5*s34*s45 + 5*q10*q2*q5*s34*s45 - 
    9*q2*q5*q6*s34*s45 - 4*q2*q6^2*s34*s45 + 8*q5*q6^2*s34*s45 - 
    4*q2^2*q9*s34*s45 - 13*q10^2*q2*q5*s34^2*s45 - 13*q10^2*q5*s45^2 + 
    8*q10*q2*q5*s45^2 + 8*q2^2*q6*s45^2 + 13*q3^2*q6*s45^2 - 
    8*q2*q5*q6*s45^2 - 4*q5*q6^2*s45^2 + 8*q2*q6*q8*s45^2 + 
    8*q3*q6*q8*s45^2 - 4*q2^2*q9*s45^2 + 21*q2*q6*q9*s45^2 - 
    13*q10^2*q2*q5*s34*s45^2 - 4*q2*q5*q6^2*s34*s45^2 - 4*q2^2*q6*q9*s45^3 - 
    13*q10^2*s51 - 4*q2^2*s51 - 10*q2*q3*s51 - 8*q10*q6*s51 - 12*q2*q6*s51 + 
    27*q2*q7*s51 + 10*q3*q7*s51 + 4*q6*q7*s51 - 5*q2*q8*s51 + 10*q10*q9*s51 - 
    3*q2*q9*s51 + 8*q6*q9*s51 + 13*q2*q3^2*s12*s51 - 31*q2*q3*q7*s12*s51 - 
    13*q3^2*q7*s12*s51 + 4*q2^2*q8*s12*s51 + 13*q2*q3^2*q7*s12^2*s51 + 
    13*q10^2*q6*s34*s51 + 4*q2*q6^2*s34*s51 - 9*q2*q6*q7*s34*s51 - 
    13*q10^2*q9*s34*s51 - 4*q2^2*q9*s34*s51 - 31*q10*q6*q9*s34*s51 + 
    13*q10^2*q6*q9*s34^2*s51 - 13*q3^2*q6*s45*s51 + 4*q2^2*q8*s45*s51 + 
    13*q3^2*q8*s45*s51 - 9*q2*q6*q8*s45*s51 - 5*q3*q6*q8*s45*s51 + 
    9*q2*q6*q9*s45*s51 + 4*q2^2*q6*q8*s45^2*s51 + 13*q3^2*q6*q8*s45^2*s51 - 
    4*q2^2*q6*q9*s45^2*s51 - 10*q2*q3*q7*s51^2 - 12*q2*q6*q7*s51^2 + 
    13*q10^2*q9*s51^2 + 4*q2^2*q9*s51^2 + 8*q10*q6*q9*s51^2 + 
    13*q2*q3^2*q7*s12*s51^2 + 4*q2*q6^2*q7*s34*s51^2 - 
    13*q10^2*q6*q9*s34*s51^2 - 13*q3^2*q6*q8*s45*s51^2]*
  ((2*F[1, 1, 1]^2)/9 - (4*F[1, 1, 1]*F[1, 1, 2])/9 + 
   (2*F[1, 1, 2]*F[1, 1, 4])/9 + (2*F[1, 1, 2]*F[1, 1, 6])/9 - 
   (2*F[1, 1, 4]*F[1, 1, 6])/9 + (4*F[2, 1, 2])/9 + (5*tci[1, 1]^2)/27 - 
   (4*F[1, 1, 1]*tci[1, 2])/9 + (2*F[1, 1, 2]*tci[1, 2])/9 + 
   (2*F[1, 1, 6]*tci[1, 2])/9) + 
 r[-26*q10 - 18*q13 - 6*q2 + 12*q3 + 3*q5 - 14*q6 - 2*q9 + 9*q13^2*s12 - 
    6*q13*q2*s12 - 3*q2*q3*s12 - 24*q3^2*s12 - 6*q13*q5*s12 - 6*q7*q8*s12 - 
    6*q3^2*q7*s12^2 + 18*q10^2*s23 + 81*q10*q3*s23 - 12*q3^2*s23 - 
    29*q10*q5*s23 - 9*q3*q5*s23 + 6*q3*q6*s23 + 20*q5*q6*s23 + 
    11*q10*q9*s23 + 36*q10^2*q3*s23^2 - 36*q10*q3*q5*s23^2 + 
    12*q3^2*q6*s23^2 - 30*q10^2*s34 - 18*q13^2*s34 - 56*q10*q2*s34 + 
    23*q10*q5*s34 - 8*q10*q6*s34 - 3*q13*q6*s34 + 3*q5*q8*s34 - 
    4*q10*q9*s34 + 6*q13*q9*s34 - 2*q2*q9*s34 - q5*q9*s34 + 20*q6*q9*s34 - 
    16*q9^2*s34 - 3*q13*q5^2*s12*s34 + 3*q5^2*q8*s12*s34 - 
    24*q10^2*q2*s34^2 + 32*q10*q2*q5*s34^2 + 3*q13*q5^2*s34^2 - 
    3*q5^2*q8*s34^2 - 12*q2*q5*q9*s34^2 - 4*q10*q6*q9*s34^2 - 
    3*q13*q6*q9*s34^2 - 10*q5*q6*q9*s34^2 - 16*q2*q9^2*s34^2 + 54*q10^2*s45 - 
    9*q13^2*s45 + 15*q13*q2*s45 - 27*q10*q3*s45 - 36*q3^2*s45 - 
    6*q10*q5*s45 - 3*q2*q5*s45 - 13*q10*q6*s45 - 9*q13*q6*s45 + 
    10*q2*q6*s45 - 12*q3*q6*s45 - 20*q5*q6*s45 - 27*q10*q7*s45 - 
    21*q3*q7*s45 + 3*q5*q8*s45 + 6*q7*q8*s45 + 3*q13*q9*s45 + 7*q2*q9*s45 + 
    14*q6*q9*s45 + 12*q7*q9*s45 - 6*q8*q9*s45 - 24*q3^2*q7*s12*s45 + 
    36*q10^2*q3*s23*s45 - 90*q10^2*q5*s23*s45 - 9*q10*q3*q5*s23*s45 - 
    12*q3^2*q6*s23*s45 - 36*q10^2*q3*q5*s23^2*s45 + 24*q10^2*q2*s34*s45 - 
    78*q10^2*q5*s34*s45 + 20*q10*q2*q5*s34*s45 + 3*q13*q5^2*s34*s45 - 
    10*q2*q5*q6*s34*s45 - 3*q5^2*q8*s34*s45 - 10*q2*q5*q9*s34*s45 - 
    10*q5*q6*q9*s34*s45 + 32*q2*q9^2*s34*s45 - 24*q10^2*q2*q5*s34^2*s45 - 
    16*q2*q5*q9^2*s34^2*s45 - 36*q10*q3^2*s45^2 + 10*q10*q2*q5*s45^2 - 
    10*q2*q5*q6*s45^2 - 63*q10*q3*q7*s45^2 - 36*q3^2*q7*s45^2 + 
    20*q2*q5*q9*s45^2 - 20*q5*q6*q9*s45^2 - 6*q7*q8*q9*s45^2 - 
    36*q10*q3^2*q7*s45^3 + 20*q2*q5*q6*q9*s45^3 + 18*q10^2*s51 + 
    34*q10*q2*s51 - 27*q13*q2*s51 - 45*q10*q3*s51 + 24*q2*q3*s51 + 
    12*q3^2*s51 + 31*q10*q6*s51 + 9*q13*q6*s51 - 27*q10*q7*s51 + 
    9*q13*q7*s51 - 6*q2*q7*s51 - 33*q3*q7*s51 - 28*q10*q9*s51 - 
    15*q13*q9*s51 + 11*q2*q9*s51 - 9*q3*q9*s51 - 20*q6*q9*s51 + 
    12*q7*q9*s51 + 16*q9^2*s51 + 3*q13^2*q2*s12*s51 - 12*q13*q2^2*s12*s51 + 
    12*q2^2*q3*s12*s51 + 12*q2*q3^2*s12*s51 - 6*q13^2*q7*s12*s51 + 
    12*q13*q2*q7*s12*s51 - 18*q2*q3*q7*s12*s51 + 12*q3^2*q7*s12*s51 + 
    6*q2*q7*q8*s12*s51 - 3*q13^2*q2*q7*s12^2*s51 + 3*q13*q2^2*q7*s12^2*s51 - 
    3*q2^2*q3*q7*s12^2*s51 + 12*q2*q3^2*q7*s12^2*s51 - 36*q10^2*q3*s23*s51 - 
    12*q3^2*q6*s23*s51 - 18*q10^2*q9*s23*s51 - 45*q10*q3*q9*s23*s51 - 
    36*q10^2*q3*q9*s23^2*s51 + 24*q10^2*q2*s34*s51 - 12*q10^2*q6*s34*s51 + 
    9*q13^2*q6*s34*s51 - 18*q10*q6^2*s34*s51 - 18*q13*q6^2*s34*s51 - 
    6*q10^2*q9*s34*s51 - 6*q13^2*q9*s34*s51 + 47*q10*q6*q9*s34*s51 + 
    24*q13*q6*q9*s34*s51 + 32*q2*q9^2*s34*s51 + 6*q10^2*q6*q9*s34^2*s51 + 
    3*q13^2*q6*q9*s34^2*s51 - 9*q10*q6^2*q9*s34^2*s51 - 
    9*q13*q6^2*q9*s34^2*s51 - 6*q13^2*q2*s45*s51 + 15*q13*q2^2*s45*s51 - 
    15*q2^2*q3*s45*s51 - 3*q13^2*q7*s45*s51 - 72*q10*q3*q7*s45*s51 - 
    24*q3^2*q7*s45*s51 - 3*q13^2*q9*s45*s51 + 6*q13*q2*q9*s45*s51 - 
    6*q7*q8*q9*s45*s51 - 16*q2*q9^2*s45*s51 - 36*q10*q3^2*q7*s45^2*s51 + 
    12*q13^2*q2*s51^2 - 18*q13*q2^2*s51^2 + 18*q2^2*q3*s51^2 - 
    18*q2*q3^2*s51^2 + 3*q13^2*q6*s51^2 - 15*q13*q2*q7*s51^2 + 
    15*q2*q3*q7*s51^2 + 18*q3^2*q7*s51^2 - 9*q10*q6*q7*s51^2 - 
    12*q13*q6*q7*s51^2 - 18*q10^2*q9*s51^2 + 6*q13^2*q9*s51^2 - 
    3*q13*q2*q9*s51^2 + 45*q10*q3*q9*s51^2 + 9*q2*q3*q9*s51^2 - 
    38*q10*q6*q9*s51^2 - 18*q13*q6*q9*s51^2 - 16*q2*q9^2*s51^2 + 
    6*q13^2*q2^2*s12*s51^2 - 6*q13*q2^3*s12*s51^2 + 6*q2^3*q3*s12*s51^2 - 
    12*q2^2*q3^2*s12*s51^2 + 3*q13^2*q2*q7*s12*s51^2 - 
    12*q13*q2^2*q7*s12*s51^2 + 12*q2^2*q3*q7*s12*s51^2 + 
    3*q13^2*q2^2*q7*s12^2*s51^2 - 3*q13*q2^3*q7*s12^2*s51^2 + 
    3*q2^3*q3*q7*s12^2*s51^2 - 6*q2^2*q3^2*q7*s12^2*s51^2 + 
    36*q10^2*q3*q9*s23*s51^2 + 24*q10^2*q6*q9*s34*s51^2 - 
    9*q13^2*q6*q9*s34*s51^2 + 12*q10*q6^2*q9*s34*s51^2 + 
    12*q13*q6^2*q9*s34*s51^2 - 6*q10^2*q6^2*q9*s34^2*s51^2 + 
    3*q13^2*q6^2*q9*s34^2*s51^2 - 3*q10*q6^3*q9*s34^2*s51^2 - 
    3*q13*q6^3*q9*s34^2*s51^2 - 3*q13^2*q2^2*s45*s51^2 + 
    3*q13*q2^3*s45*s51^2 - 3*q2^3*q3*s45*s51^2 + 6*q2^2*q3^2*s45*s51^2 + 
    3*q13^2*q6*q7*s45*s51^2 - 3*q13^2*q2*q9*s45*s51^2 + 3*q13^2*q2^2*s51^3 - 
    3*q13*q2^3*s51^3 + 3*q2^3*q3*s51^3 - 6*q2^2*q3^2*s51^3 + 
    6*q13^2*q2*q7*s51^3 - 15*q13*q2^2*q7*s51^3 + 15*q2^2*q3*q7*s51^3 - 
    12*q2*q3^2*q7*s51^3 + 3*q13^2*q6*q7*s51^3 - 3*q13^2*q2*q9*s51^3 + 
    6*q13^2*q2^2*q7*s12*s51^3 - 6*q13*q2^3*q7*s12*s51^3 + 
    6*q2^3*q3*q7*s12*s51^3 - 12*q2^2*q3^2*q7*s12*s51^3 + 
    3*q13^2*q2^2*q7*s51^4 - 3*q13*q2^3*q7*s51^4 + 3*q2^3*q3*q7*s51^4 - 
    6*q2^2*q3^2*q7*s51^4]*(-(F[1, 1, 2]*F[1, 1, 4])/18 - F[1, 1, 5]^2/18 - 
   (F[1, 1, 2]*F[1, 1, 6])/18 - (F[1, 1, 4]*F[1, 1, 6])/18 + 
   (F[1, 1, 5]*F[1, 1, 6])/9 - F[1, 1, 6]^2/3 + (F[1, 1, 2]*F[1, 1, 7])/9 + 
   (F[1, 1, 4]*F[1, 1, 7])/9 + (2*F[1, 1, 7]^2)/9 - F[2, 1, 7]/9 + 
   (5*tci[1, 1]^2)/108 + (F[1, 1, 2]*tci[1, 2])/18 + 
   (F[1, 1, 6]*tci[1, 2])/18 - (F[1, 1, 7]*tci[1, 2])/9) + 
 r[57*q10 + 3*q16 + 7*q2 + 12*q3 - 23*q5 - 42*q6 + 6*q7 + 27*q8 - 32*q9 + 
    6*q2*q3*s12 + 12*q3^2*s12 + 12*q5*q8*s12 + 18*q10^2*s23 - 63*q10*q3*s23 + 
    15*q16*q3*s23 + 18*q3^2*s23 + 43*q10*q5*s23 - 15*q16*q5*s23 + 
    16*q5^2*s23 - 12*q3*q6*s23 + 18*q5*q6*s23 - 61*q10*q9*s23 - 
    36*q10^2*q3*s23^2 - 6*q16^2*q3*s23^2 + 3*q16*q3^2*s23^2 + 
    6*q16^2*q5*s23^2 + 36*q10*q3*q5*s23^2 - 12*q16*q3*q5*s23^2 - 
    15*q3^2*q6*s23^2 + 3*q3*q5*q6*s23^2 - 16*q5^2*q6*s23^2 + 
    3*q16^2*q3^2*s23^3 - 9*q16*q3^3*s23^3 + 3*q16^2*q3*q5*s23^3 - 
    3*q16*q3^2*q5*s23^3 + 9*q3^3*q6*s23^3 + 3*q3^2*q5*q6*s23^3 + 
    12*q10^2*s34 + 6*q16^2*s34 + 3*q10*q2*s34 - 6*q16*q2*s34 + 9*q10*q5*s34 - 
    6*q16*q5*s34 - 100*q10*q6*s34 - 12*q5*q6*s34 - 3*q16*q7*s34 - 
    12*q5*q8*s34 + 40*q10*q9*s34 + 20*q2*q9*s34 + q5*q9*s34 + 20*q6*q9*s34 + 
    3*q7*q9*s34 + 3*q16^2*q5*s23*s34 + 6*q10^2*q2*s34^2 - 3*q16^2*q2*s34^2 - 
    3*q10*q2^2*s34^2 + 3*q16*q2^2*s34^2 + 10*q10*q2*q5*s34^2 - 
    10*q2*q5*q9*s34^2 - 56*q10*q6*q9*s34^2 - 12*q5*q6*q9*s34^2 - 
    72*q10^2*s45 + 9*q16^2*s45 + 32*q10*q2*s45 - 12*q16*q2*s45 + 
    72*q10*q3*s45 - 15*q16*q3*s45 - 18*q2*q3*s45 + 12*q3^2*s45 - 
    71*q10*q5*s45 + 33*q16*q5*s45 + 6*q2*q5*s45 - 44*q10*q6*s45 + 
    15*q3*q6*s45 - 12*q5*q6*s45 + 18*q3*q8*s45 - 6*q5*q8*s45 - 6*q7*q8*s45 - 
    10*q2*q9*s45 + 23*q6*q9*s45 - 3*q7*q9*s45 + 6*q5*q7*q8*s12*s45 + 
    15*q16*q3^2*s23*s45 + 54*q10^2*q5*s23*s45 - 15*q16^2*q5*s23*s45 - 
    45*q10*q3*q5*s23*s45 + 24*q16*q3*q5*s23*s45 + 21*q3^2*q6*s23*s45 - 
    6*q3*q5*q6*s23*s45 + 16*q5^2*q6*s23*s45 - 6*q16^2*q3^2*s23^2*s45 + 
    18*q16*q3^3*s23^2*s45 + 36*q10^2*q3*q5*s23^2*s45 - 
    6*q16^2*q3*q5*s23^2*s45 + 6*q16*q3^2*q5*s23^2*s45 - 
    18*q3^3*q6*s23^2*s45 - 6*q3^2*q5*q6*s23^2*s45 - 36*q10^2*q2*s34*s45 + 
    9*q16^2*q2*s34*s45 + 6*q10*q2^2*s34*s45 - 6*q16*q2^2*s34*s45 + 
    24*q10^2*q5*s34*s45 - 12*q16^2*q5*s34*s45 - q10*q2*q5*s34*s45 + 
    18*q16*q2*q5*s34*s45 + 16*q5^2*q6*s34*s45 + 3*q16*q7^2*s34*s45 - 
    10*q2*q5*q9*s34*s45 - 10*q5*q6*q9*s34*s45 - 3*q7^2*q9*s34*s45 - 
    12*q10^2*q2^2*s34^2*s45 + 6*q16^2*q2^2*s34^2*s45 + 6*q10*q2^3*s34^2*s45 - 
    6*q16*q2^3*s34^2*s45 + 6*q10^2*q2*q5*s34^2*s45 - 
    3*q16^2*q2*q5*s34^2*s45 - 3*q10*q2^2*q5*s34^2*s45 + 
    3*q16*q2^2*q5*s34^2*s45 + 16*q5^2*q6*q9*s34^2*s45 + 3*q16^2*q2*s45^2 + 
    6*q16^2*q3*s45^2 + 36*q10*q3^2*s45^2 - 18*q16*q3^2*s45^2 - 
    54*q10^2*q5*s45^2 + 9*q16^2*q5*s45^2 + 38*q10*q2*q5*s45^2 - 
    18*q16*q2*q5*s45^2 + 9*q10*q3*q5*s45^2 - 12*q16*q3*q5*s45^2 - 
    6*q3^2*q6*s45^2 + 3*q3*q5*q6*s45^2 + 9*q10*q2*q8*s45^2 - 
    9*q16*q2*q8*s45^2 + 9*q10*q3*q8*s45^2 - 9*q16*q3*q8*s45^2 - 
    20*q2*q5*q9*s45^2 - 20*q2*q6*q9*s45^2 + 20*q5*q6*q9*s45^2 + 
    3*q16^2*q3^2*s23*s45^2 - 9*q16*q3^3*s23*s45^2 - 
    36*q10^2*q3*q5*s23*s45^2 + 3*q16^2*q3*q5*s23*s45^2 - 
    3*q16*q3^2*q5*s23*s45^2 + 9*q3^3*q6*s23*s45^2 + 3*q3^2*q5*q6*s23*s45^2 - 
    24*q10^2*q2*q5*s34*s45^2 + 9*q16^2*q2*q5*s34*s45^2 + 
    12*q10*q2^2*q5*s34*s45^2 - 12*q16*q2^2*q5*s34*s45^2 - 
    6*q10^2*q2^2*q5*s34^2*s45^2 + 3*q16^2*q2^2*q5*s34^2*s45^2 + 
    3*q10*q2^3*q5*s34^2*s45^2 - 3*q16*q2^3*q5*s34^2*s45^2 - 
    20*q2*q5*q6*q9*s45^3 + 7*q10*q2*s51 - 3*q16*q2*s51 - 3*q16*q3*s51 - 
    18*q3^2*s51 - 24*q10*q6*s51 + 6*q16*q7*s51 - 6*q6*q7*s51 + 
    27*q10*q8*s51 + 3*q2*q8*s51 - 21*q10*q9*s51 - 20*q2*q9*s51 + 
    27*q3*q9*s51 - 10*q6*q9*s51 - 6*q7*q9*s51 - 12*q2*q3^2*s12*s51 + 
    3*q16^2*q3*s23*s51 - 3*q16*q3^2*s23*s51 + 15*q3^2*q6*s23*s51 - 
    18*q10^2*q9*s23*s51 + 63*q10*q3*q9*s23*s51 - 3*q16^2*q3^2*s23^2*s51 + 
    9*q16*q3^3*s23^2*s51 - 9*q3^3*q6*s23^2*s51 + 36*q10^2*q3*q9*s23^2*s51 - 
    12*q10^2*q2*s34*s51 - 6*q10*q2^2*s34*s51 + 6*q16*q2^2*s34*s51 - 
    24*q10^2*q6*s34*s51 + 3*q16*q7^2*s34*s51 + 24*q10^2*q9*s34*s51 + 
    20*q10*q6*q9*s34*s51 - 3*q7^2*q9*s34*s51 - 6*q10^2*q2^2*s34^2*s51 + 
    3*q16^2*q2^2*s34^2*s51 + 3*q10*q2^3*s34^2*s51 - 3*q16*q2^3*s34^2*s51 - 
    24*q10^2*q6*q9*s34^2*s51 + 6*q16^2*q2*s45*s51 + 3*q16^2*q3*s45*s51 - 
    6*q16*q3^2*s45*s51 + 12*q2*q3^2*s45*s51 + 6*q3^2*q6*s45*s51 + 
    18*q10*q2*q8*s45*s51 - 12*q16*q2*q8*s45*s51 + 72*q10*q3*q8*s45*s51 - 
    12*q16*q3*q8*s45*s51 - 6*q3*q6*q8*s45*s51 + 6*q6*q7*q8*s45*s51 - 
    10*q2*q6*q9*s45*s51 + 3*q16^2*q3^2*s45^2*s51 - 9*q16*q3^3*s45^2*s51 + 
    9*q3^3*q6*s45^2*s51 + 3*q16^2*q2*q8*s45^2*s51 + 3*q16^2*q3*q8*s45^2*s51 + 
    36*q10*q3^2*q8*s45^2*s51 - 9*q16*q3^2*q8*s45^2*s51 - 
    15*q3^2*q6*q8*s45^2*s51 + 3*q16^2*q2*s51^2 - 3*q16^2*q8*s51^2 + 
    9*q10*q2*q8*s51^2 - 3*q16*q2*q8*s51^2 - 10*q10*q6*q9*s51^2 + 
    6*q16^2*q2*q8*s45*s51^2 + 3*q16^2*q3*q8*s45*s51^2 - 
    6*q16*q3^2*q8*s45*s51^2 + 6*q3^2*q6*q8*s45*s51^2 + 
    3*q16^2*q3^2*q8*s45^2*s51^2 - 9*q16*q3^3*q8*s45^2*s51^2 + 
    9*q3^3*q6*q8*s45^2*s51^2 + 3*q16^2*q2*q8*s51^3]*
  (F[1, 1, 2]^2/3 + (F[1, 1, 2]*F[1, 1, 4])/18 + (F[1, 1, 2]*F[1, 1, 6])/18 + 
   (F[1, 1, 4]*F[1, 1, 6])/18 - (F[1, 1, 4]*F[1, 1, 9])/9 - 
   (F[1, 1, 6]*F[1, 1, 9])/9 - (5*F[1, 1, 9]^2)/18 - 
   (F[1, 1, 2]*F[1, 1, 10])/9 + (F[1, 1, 9]*F[1, 1, 10])/9 - F[2, 1, 15]/9 - 
   (5*tci[1, 1]^2)/108 - (F[1, 1, 2]*tci[1, 2])/18 - 
   (F[1, 1, 6]*tci[1, 2])/18 + (F[1, 1, 9]*tci[1, 2])/9) + 
 r[3*q16 + 26*q2 + 47*q3 - 26*q6 - 13*q7 - 8*q8 - 12*q2*q3*s12 - 6*q3^2*s12 - 
    40*q2*q7*s12 + 27*q3*q7*s12 - 16*q2*q8*s12 - 8*q3*q8*s12 + 11*q7*q8*s12 - 
    16*q8^2*s12 + 32*q2*q3*q7*s12^2 - 24*q3^2*q7*s12^2 - 12*q2*q7*q8*s12^2 - 
    16*q7*q8^2*s12^2 + 15*q16*q3*s23 - 15*q16*q5*s23 - 27*q3*q5*s23 - 
    20*q3*q6*s23 - 6*q16^2*q3*s23^2 + 3*q16*q3^2*s23^2 + 6*q16^2*q5*s23^2 - 
    12*q16*q3*q5*s23^2 + 3*q3^2*q6*s23^2 + 3*q3*q5*q6*s23^2 + 
    3*q16^2*q3^2*s23^3 - 9*q16*q3^3*s23^3 + 3*q16^2*q3*q5*s23^3 - 
    3*q16*q3^2*q5*s23^3 + 9*q3^3*q6*s23^3 + 3*q3^2*q5*q6*s23^3 + 
    6*q16^2*s34 - 9*q10*q2*s34 - 6*q16*q2*s34 - 6*q16*q5*s34 - 6*q10*q6*s34 - 
    10*q2*q6*s34 - 3*q16*q7*s34 + 20*q2*q7*s34 - 12*q5*q8*s34 - 6*q2*q9*s34 + 
    3*q16^2*q5*s23*s34 - 3*q16^2*q2*s34^2 - 3*q10*q2^2*s34^2 + 
    3*q16*q2^2*s34^2 - 72*q10^2*s45 + 9*q16^2*s45 - 12*q16*q2*s45 + 
    36*q10*q3*s45 - 15*q16*q3*s45 - 12*q3^2*s45 - 75*q10*q5*s45 + 
    33*q16*q5*s45 - 12*q10*q6*s45 + 20*q2*q6*s45 + 40*q3*q6*s45 - 
    9*q10*q7*s45 - 6*q3*q7*s45 - 20*q2*q8*s45 - 20*q3*q8*s45 - 6*q6*q8*s45 + 
    10*q7*q8*s45 + 6*q2*q9*s45 - 6*q8*q9*s45 - 30*q3^2*q7*s12*s45 + 
    15*q16*q3^2*s23*s45 - 15*q16^2*q5*s23*s45 - 72*q10*q3*q5*s23*s45 + 
    24*q16*q3*q5*s23*s45 - 9*q3^2*q6*s23*s45 - 6*q3*q5*q6*s23*s45 - 
    6*q16^2*q3^2*s23^2*s45 + 18*q16*q3^3*s23^2*s45 - 
    6*q16^2*q3*q5*s23^2*s45 + 6*q16*q3^2*q5*s23^2*s45 - 
    18*q3^3*q6*s23^2*s45 - 6*q3^2*q5*q6*s23^2*s45 - 60*q10^2*q2*s34*s45 + 
    9*q16^2*q2*s34*s45 + 6*q10*q2^2*s34*s45 - 6*q16*q2^2*s34*s45 - 
    12*q16^2*q5*s34*s45 - 24*q10*q2*q5*s34*s45 + 18*q16*q2*q5*s34*s45 + 
    3*q16*q7^2*s34*s45 - 6*q2*q5*q9*s34*s45 - 3*q7^2*q9*s34*s45 + 
    6*q5*q8*q9*s34*s45 - 12*q10^2*q2^2*s34^2*s45 + 6*q16^2*q2^2*s34^2*s45 + 
    6*q10*q2^3*s34^2*s45 - 6*q16*q2^3*s34^2*s45 - 3*q16^2*q2*q5*s34^2*s45 - 
    3*q10*q2^2*q5*s34^2*s45 + 3*q16*q2^2*q5*s34^2*s45 + 3*q16^2*q2*s45^2 + 
    6*q16^2*q3*s45^2 - 18*q16*q3^2*s45^2 - 66*q10^2*q5*s45^2 + 
    9*q16^2*q5*s45^2 + 18*q10*q2*q5*s45^2 - 18*q16*q2*q5*s45^2 + 
    9*q10*q3*q5*s45^2 - 12*q16*q3*q5*s45^2 + 6*q3^2*q6*s45^2 + 
    3*q3*q5*q6*s45^2 - 45*q10*q3*q7*s45^2 - 36*q3^2*q7*s45^2 + 
    9*q10*q2*q8*s45^2 - 9*q16*q2*q8*s45^2 + 9*q10*q3*q8*s45^2 - 
    9*q16*q3*q8*s45^2 - 20*q2*q6*q8*s45^2 - 20*q3*q6*q8*s45^2 + 
    3*q16^2*q3^2*s23*s45^2 - 9*q16*q3^3*s23*s45^2 - 
    36*q10^2*q3*q5*s23*s45^2 + 3*q16^2*q3*q5*s23*s45^2 - 
    3*q16*q3^2*q5*s23*s45^2 + 9*q3^3*q6*s23*s45^2 + 3*q3^2*q5*q6*s23*s45^2 - 
    36*q10^2*q2*q5*s34*s45^2 + 9*q16^2*q2*q5*s34*s45^2 + 
    12*q10*q2^2*q5*s34*s45^2 - 12*q16*q2^2*q5*s34*s45^2 - 
    6*q10^2*q2^2*q5*s34^2*s45^2 + 3*q16^2*q2^2*q5*s34^2*s45^2 + 
    3*q10*q2^3*q5*s34^2*s45^2 - 3*q16*q2^3*q5*s34^2*s45^2 - 
    36*q10*q3^2*q7*s45^3 - 15*q10*q2*s51 - 3*q16*q2*s51 - 3*q16*q3*s51 - 
    36*q2*q3*s51 - 6*q3^2*s51 - 12*q10*q6*s51 - 10*q2*q6*s51 - 9*q10*q7*s51 + 
    6*q16*q7*s51 + 11*q2*q7*s51 - 3*q3*q7*s51 + 10*q6*q7*s51 + 23*q2*q8*s51 + 
    39*q3*q8*s51 - 10*q7*q8*s51 + 6*q2*q9*s51 - 3*q7*q9*s51 + 
    24*q2*q3^2*s12*s51 - 4*q2*q3*q7*s12*s51 - 48*q3^2*q7*s12*s51 - 
    22*q2*q7*q8*s12*s51 + 24*q2*q3^2*q7*s12^2*s51 + 16*q2*q7*q8^2*s12^2*s51 + 
    3*q16^2*q3*s23*s51 - 3*q16*q3^2*s23*s51 + 3*q3^2*q6*s23*s51 - 
    3*q16^2*q3^2*s23^2*s51 + 9*q16*q3^3*s23^2*s51 - 9*q3^3*q6*s23^2*s51 - 
    24*q10^2*q2*s34*s51 - 6*q10*q2^2*s34*s51 + 6*q16*q2^2*s34*s51 - 
    12*q10^2*q6*s34*s51 - 10*q2*q6*q7*s34*s51 + 3*q16*q7^2*s34*s51 - 
    3*q7^2*q9*s34*s51 - 6*q10^2*q2^2*s34^2*s51 + 3*q16^2*q2^2*s34^2*s51 + 
    3*q10*q2^3*s34^2*s51 - 3*q16*q2^3*s34^2*s51 + 6*q16^2*q2*s45*s51 + 
    3*q16^2*q3*s45*s51 - 6*q16*q3^2*s45*s51 - 81*q10*q3*q7*s45*s51 - 
    66*q3^2*q7*s45*s51 + 18*q10*q2*q8*s45*s51 - 12*q16*q2*q8*s45*s51 + 
    45*q10*q3*q8*s45*s51 - 12*q16*q3*q8*s45*s51 + 24*q3^2*q8*s45*s51 + 
    20*q2*q6*q8*s45*s51 + 17*q3*q6*q8*s45*s51 - 10*q6*q7*q8*s45*s51 + 
    3*q16^2*q3^2*s45^2*s51 - 9*q16*q3^3*s45^2*s51 + 9*q3^3*q6*s45^2*s51 - 
    72*q10*q3^2*q7*s45^2*s51 + 3*q16^2*q2*q8*s45^2*s51 + 
    3*q16^2*q3*q8*s45^2*s51 + 36*q10*q3^2*q8*s45^2*s51 - 
    9*q16*q3^2*q8*s45^2*s51 - 3*q3^2*q6*q8*s45^2*s51 + 3*q16^2*q2*s51^2 + 
    24*q2*q3^2*s51^2 - 36*q10*q3*q7*s51^2 - 26*q2*q3*q7*s51^2 - 
    24*q3^2*q7*s51^2 - 10*q2*q6*q7*s51^2 - 3*q16^2*q8*s51^2 + 
    9*q10*q2*q8*s51^2 - 3*q16*q2*q8*s51^2 + 36*q10*q3*q8*s51^2 - 
    20*q2*q6*q8*s51^2 - 10*q3*q6*q8*s51^2 + 20*q2*q7*q8*s51^2 + 
    10*q6*q7*q8*s51^2 + 48*q2*q3^2*q7*s12*s51^2 - 36*q10*q3^2*q7*s45*s51^2 + 
    6*q16^2*q2*q8*s45*s51^2 + 3*q16^2*q3*q8*s45*s51^2 + 
    36*q10*q3^2*q8*s45*s51^2 - 6*q16*q3^2*q8*s45*s51^2 + 
    3*q16^2*q3^2*q8*s45^2*s51^2 - 9*q16*q3^3*q8*s45^2*s51^2 + 
    9*q3^3*q6*q8*s45^2*s51^2 + 24*q2*q3^2*q7*s51^3 + 3*q16^2*q2*q8*s51^3 - 
    20*q2*q6*q7*q8*s51^3]*(-(F[1, 1, 2]*F[1, 1, 4])/18 + 
   (F[1, 1, 2]*F[1, 1, 6])/18 - (F[1, 1, 4]*F[1, 1, 6])/18 + 
   (F[1, 1, 6]*F[1, 1, 9])/9 - F[1, 1, 9]^2/18 + (F[1, 1, 4]*F[1, 1, 10])/9 - 
   (F[1, 1, 6]*F[1, 1, 10])/9 - F[2, 1, 15]/9 + (5*tci[1, 1]^2)/108 + 
   (F[1, 1, 2]*tci[1, 2])/18 + (F[1, 1, 6]*tci[1, 2])/18 - 
   (F[1, 1, 10]*tci[1, 2])/9) + 
 r[-63*q10 + 45*q14 - 22*q2 - 54*q3 + 19*q5 - 14*q6 + 12*q7 + 27*q8 - 9*q9 + 
    6*q2*q3*s12 + 36*q3^2*s12 - 33*q3*q7*s12 - 20*q2*q8*s12 - 18*q3*q8*s12 + 
    15*q7*q8*s12 + 16*q8^2*s12 - 12*q2*q3*q7*s12^2 + 30*q3^2*q7*s12^2 + 
    12*q2*q7*q8*s12^2 + 16*q7*q8^2*s12^2 - 30*q10^2*s23 - 72*q10*q3*s23 + 
    36*q14*q3*s23 + 51*q10*q5*s23 - 18*q14*q5*s23 + 18*q3*q5*s23 - 
    3*q5*q6*s23 - 21*q10*q9*s23 + 18*q14*q9*s23 - 36*q10^2*q3*s23^2 + 
    18*q10*q3^2*s23^2 - 18*q14*q3^2*s23^2 + 36*q10*q3*q5*s23^2 - 
    18*q14*q3*q5*s23^2 + 36*q10^2*s34 + 30*q10*q2*s34 + 9*q14*q2*s34 + 
    3*q10*q5*s34 - 9*q14*q5*s34 + 3*q10*q6*s34 + 3*q2*q6*s34 - 3*q5*q6*s34 - 
    9*q14*q8*s34 + 9*q5*q8*s34 - 18*q10*q9*s34 - 44*q2*q9*s34 + 
    31*q5*q9*s34 - 3*q6*q9*s34 + 16*q9^2*s34 + 30*q10^2*q2*s34^2 - 
    12*q10*q2*q5*s34^2 + 12*q2*q5*q9*s34^2 + 16*q2*q9^2*s34^2 + 6*q10^2*s45 + 
    9*q14*q2*s45 - 16*q2^2*s45 - 36*q10*q3*s45 + 42*q3^2*s45 + 
    27*q10*q5*s45 + 9*q14*q5*s45 + 6*q10*q6*s45 + 16*q2*q6*s45 - 
    3*q3*q6*s45 + 12*q5*q6*s45 + 18*q10*q7*s45 + 18*q14*q7*s45 - 
    21*q3*q7*s45 + 9*q14*q8*s45 - 12*q2*q8*s45 - 12*q3*q8*s45 + 3*q6*q8*s45 - 
    6*q7*q8*s45 - 29*q2*q9*s45 + 7*q6*q9*s45 - 9*q7*q9*s45 + 12*q8*q9*s45 + 
    66*q3^2*q7*s12*s45 - 36*q10^2*q3*s23*s45 + 18*q10*q3^2*s23*s45 - 
    18*q14*q3^2*s23*s45 + 102*q10^2*q5*s23*s45 + 18*q10*q3*q5*s23*s45 + 
    18*q14*q3*q5*s23*s45 - 6*q3^2*q6*s23*s45 + 36*q10^2*q3*q5*s23^2*s45 - 
    18*q10*q3^2*q5*s23^2*s45 + 18*q14*q3^2*q5*s23^2*s45 + 
    30*q10^2*q2*s34*s45 + 9*q14*q2^2*s34*s45 + 96*q10^2*q5*s34*s45 - 
    9*q2^2*q6*s34*s45 + 12*q2*q5*q6*s34*s45 + 16*q2^2*q9*s34*s45 + 
    16*q2*q5*q9*s34*s45 - 6*q5*q8*q9*s34*s45 - 32*q2*q9^2*s34*s45 + 
    30*q10^2*q2*q5*s34^2*s45 + 16*q2*q5*q9^2*s34^2*s45 - 18*q14*q2^2*s45^2 + 
    18*q10*q3^2*s45^2 + 18*q14*q3^2*s45^2 + 66*q10^2*q5*s45^2 - 
    18*q10*q2*q5*s45^2 + 27*q14*q2*q5*s45^2 - 36*q10*q3*q5*s45^2 + 
    36*q14*q3*q5*s45^2 - 14*q2^2*q6*s45^2 + 6*q3^2*q6*s45^2 - 
    9*q2*q5*q6*s45^2 + 54*q10*q3*q7*s45^2 - 36*q14*q3*q7*s45^2 + 
    72*q3^2*q7*s45^2 - 18*q14*q2*q8*s45^2 - 18*q14*q3*q8*s45^2 + 
    6*q2*q6*q8*s45^2 + 6*q3*q6*q8*s45^2 - 9*q14*q2*q9*s45^2 + 
    16*q2^2*q9*s45^2 - 11*q2*q6*q9*s45^2 + 6*q7*q8*q9*s45^2 + 
    36*q10^2*q3*q5*s23*s45^2 - 18*q10*q3^2*q5*s23*s45^2 + 
    18*q14*q3^2*q5*s23*s45^2 + 30*q10^2*q2*q5*s34*s45^2 + 
    9*q14*q2^2*q5*s34*s45^2 - 9*q2^2*q5*q6*s34*s45^2 + 36*q10*q3^2*q7*s45^3 + 
    36*q14*q3^2*q7*s45^3 + 9*q14*q2^2*q9*s45^3 + 7*q2^2*q6*q9*s45^3 - 
    6*q10^2*s51 + 27*q14*q2*s51 + 16*q2^2*s51 + 54*q10*q3*s51 - 
    36*q14*q3*s51 - 6*q10*q6*s51 + 18*q10*q7*s51 - 45*q14*q7*s51 - 
    30*q2*q7*s51 + 51*q3*q7*s51 + 18*q14*q8*s51 - 15*q2*q8*s51 - 
    51*q3*q8*s51 + 69*q10*q9*s51 - 27*q14*q9*s51 + 47*q2*q9*s51 + 
    6*q6*q9*s51 - 9*q7*q9*s51 - 16*q9^2*s51 - 30*q2*q3^2*s12*s51 + 
    36*q2*q3*q7*s12*s51 + 30*q3^2*q7*s12*s51 - 16*q2^2*q8*s12*s51 + 
    16*q2*q7*q8*s12*s51 - 30*q2*q3^2*q7*s12^2*s51 - 16*q2*q7*q8^2*s12^2*s51 + 
    36*q10^2*q3*s23*s51 - 18*q10*q3^2*s23*s51 + 18*q14*q3^2*s23*s51 + 
    30*q10^2*q9*s23*s51 + 36*q10*q3*q9*s23*s51 - 18*q14*q3*q9*s23*s51 + 
    36*q10^2*q3*q9*s23^2*s51 - 18*q10*q3^2*q9*s23^2*s51 + 
    18*q14*q3^2*q9*s23^2*s51 - 9*q14*q2^2*s34*s51 + 6*q10^2*q6*s34*s51 + 
    9*q2^2*q6*s34*s51 + 18*q14*q2*q7*s34*s51 - 6*q2*q6*q7*s34*s51 + 
    16*q2^2*q9*s34*s51 - 9*q10*q6*q9*s34*s51 - 32*q2*q9^2*s34*s51 + 
    72*q10*q3*q7*s45*s51 + 18*q14*q3*q7*s45*s51 + 102*q3^2*q7*s45*s51 - 
    18*q14*q2*q8*s45*s51 - 16*q2^2*q8*s45*s51 - 18*q10*q3*q8*s45*s51 - 
    18*q14*q3*q8*s45*s51 - 30*q3^2*q8*s45*s51 + 10*q2*q6*q8*s45*s51 + 
    3*q3*q6*q8*s45*s51 + 18*q14*q2*q9*s45*s51 - 10*q2*q6*q9*s45*s51 + 
    6*q7*q8*q9*s45*s51 + 16*q2*q9^2*s45*s51 + 54*q10*q3^2*q7*s45^2*s51 + 
    54*q14*q3^2*q7*s45^2*s51 - 9*q14*q2^2*q8*s45^2*s51 - 
    18*q10*q3^2*q8*s45^2*s51 - 18*q14*q3^2*q8*s45^2*s51 - 
    7*q2^2*q6*q8*s45^2*s51 + 6*q3^2*q6*q8*s45^2*s51 + 
    9*q14*q2^2*q9*s45^2*s51 + 7*q2^2*q6*q9*s45^2*s51 + 27*q14*q2*q7*s51^2 + 
    18*q10*q3*q7*s51^2 + 18*q14*q3*q7*s51^2 - 18*q10*q3*q8*s51^2 - 
    18*q14*q3*q8*s51^2 + 6*q10^2*q9*s51^2 - 16*q2^2*q9*s51^2 - 
    54*q10*q3*q9*s51^2 + 36*q14*q3*q9*s51^2 + 6*q10*q6*q9*s51^2 + 
    16*q2*q9^2*s51^2 - 30*q2*q3^2*q7*s12*s51^2 - 36*q10^2*q3*q9*s23*s51^2 + 
    18*q10*q3^2*q9*s23*s51^2 - 18*q14*q3^2*q9*s23*s51^2 - 
    9*q14*q2^2*q7*s34*s51^2 + 9*q2^2*q6*q7*s34*s51^2 - 
    6*q10^2*q6*q9*s34*s51^2 + 18*q10*q3^2*q7*s45*s51^2 + 
    18*q14*q3^2*q7*s45*s51^2 - 18*q10*q3^2*q8*s45*s51^2 - 
    18*q14*q3^2*q8*s45*s51^2]*(-(F[1, 1, 2]*F[1, 1, 4])/18 + 
   F[1, 1, 4]^2/18 + (F[1, 1, 2]*F[1, 1, 6])/18 - 
   (F[1, 1, 4]*F[1, 1, 6])/18 + F[2, 1, 6]/9 + (5*tci[1, 1]^2)/108 + 
   (F[1, 1, 2]*tci[1, 2])/18 + (F[1, 1, 6]*tci[1, 2])/18 - 
   (F[1, 2, 3]*tci[1, 2])/9) + 
 r[-69*q10 - 45*q14 - 4*q2 - 6*q3 + 17*q5 + 18*q6 + 17*q7 - 27*q8 + 79*q9 - 
    3*q2*q3*s12 - 6*q3^2*s12 - 9*q5*q8*s12 - 19*q7*q8*s12 - 30*q10^2*s23 + 
    54*q10*q3*s23 - 36*q14*q3*s23 - 30*q3^2*s23 - 21*q10*q5*s23 + 
    18*q14*q5*s23 - 16*q5^2*s23 + 42*q3*q6*s23 - 47*q5*q6*s23 + 32*q6^2*s23 + 
    51*q10*q9*s23 - 18*q14*q9*s23 + 36*q10^2*q3*s23^2 - 18*q10*q3^2*s23^2 + 
    18*q14*q3^2*s23^2 - 36*q10*q3*q5*s23^2 + 18*q14*q3*q5*s23^2 + 
    30*q3^2*q6*s23^2 + 16*q5^2*q6*s23^2 - 16*q5*q6^2*s23^2 - 6*q10^2*s34 - 
    9*q14*q2*s34 - 3*q10*q5*s34 + 9*q14*q5*s34 + 60*q10*q6*s34 - q2*q6*s34 + 
    13*q5*q6*s34 + 16*q6^2*s34 + 9*q14*q8*s34 + 9*q5*q8*s34 - 42*q10*q9*s34 - 
    31*q5*q9*s34 - 30*q6*q9*s34 - 9*q7*q9*s34 - 16*q5*q6^2*s23*s34 + 
    42*q10*q6*q9*s34^2 + 12*q5*q6*q9*s34^2 + 30*q10^2*s45 + 45*q14*q2*s45 - 
    72*q10*q3*s45 + 72*q14*q3*s45 + 9*q2*q3*s45 - 6*q3^2*s45 + 
    27*q10*q5*s45 - 45*q14*q5*s45 - 3*q2*q5*s45 + 18*q10*q6*s45 - 
    64*q2*q6*s45 - 60*q3*q6*s45 + 68*q5*q6*s45 - 32*q6^2*s45 - 6*q5*q7*s45 + 
    9*q14*q8*s45 - 9*q3*q8*s45 + 3*q5*q8*s45 + 36*q14*q9*s45 + 3*q2*q9*s45 - 
    30*q6*q9*s45 - 6*q5*q7*q8*s12*s45 - 16*q7^2*q8*s12*s45 - 
    36*q10^2*q3*s23*s45 + 18*q10*q3^2*s23*s45 - 18*q14*q3^2*s23*s45 - 
    42*q10^2*q5*s23*s45 + 72*q10*q3*q5*s23*s45 - 54*q14*q3*q5*s23*s45 - 
    60*q3^2*q6*s23*s45 - 16*q5^2*q6*s23*s45 + 32*q5*q6^2*s23*s45 - 
    36*q10^2*q3*q5*s23^2*s45 + 18*q10*q3^2*q5*s23^2*s45 - 
    18*q14*q3^2*q5*s23^2*s45 + 6*q10^2*q2*s34*s45 + 9*q14*q2^2*s34*s45 - 
    6*q10^2*q5*s34*s45 + 3*q10*q2*q5*s34*s45 - 18*q14*q2*q5*s34*s45 - 
    9*q2^2*q6*s34*s45 + 8*q2*q5*q6*s34*s45 - 16*q5^2*q6*s34*s45 - 
    16*q2*q6^2*s34*s45 + 32*q5*q6^2*s34*s45 + 16*q5*q6*q9*s34*s45 - 
    6*q5*q7*q9*s34*s45 - 16*q5^2*q6*q9*s34^2*s45 - 18*q14*q2^2*s45^2 - 
    18*q10*q3^2*s45^2 - 18*q14*q3^2*s45^2 + 42*q10^2*q5*s45^2 - 
    6*q10*q2*q5*s45^2 + 27*q14*q2*q5*s45^2 - 36*q10*q3*q5*s45^2 + 
    36*q14*q3*q5*s45^2 + 18*q2^2*q6*s45^2 + 30*q3^2*q6*s45^2 - 
    21*q2*q5*q6*s45^2 - 16*q5*q6^2*s45^2 - 18*q14*q2*q8*s45^2 - 
    18*q14*q3*q8*s45^2 + 18*q2*q6*q8*s45^2 + 18*q3*q6*q8*s45^2 - 
    27*q14*q2*q9*s45^2 + 39*q2*q6*q9*s45^2 + 36*q10^2*q3*q5*s23*s45^2 - 
    18*q10*q3^2*q5*s23*s45^2 + 18*q14*q3^2*q5*s23*s45^2 + 
    6*q10^2*q2*q5*s34*s45^2 + 9*q14*q2^2*q5*s34*s45^2 - 
    9*q2^2*q5*q6*s34*s45^2 - 16*q2*q5*q6^2*s34*s45^2 + 9*q14*q2^2*q9*s45^3 - 
    9*q2^2*q6*q9*s45^3 - 30*q10^2*s51 + 27*q14*q2*s51 + 54*q10*q3*s51 - 
    36*q14*q3*s51 - 15*q2*q3*s51 - 18*q10*q6*s51 - 28*q2*q6*s51 + 
    12*q3*q6*s51 - 9*q14*q7*s51 + 16*q2*q7*s51 - 6*q3*q7*s51 + 8*q6*q7*s51 - 
    16*q7^2*s51 - 18*q10*q8*s51 - 18*q14*q8*s51 - 3*q2*q8*s51 + 9*q3*q8*s51 - 
    12*q7*q8*s51 + 99*q10*q9*s51 - 45*q14*q9*s51 + 3*q2*q9*s51 - 
    18*q3*q9*s51 + 18*q6*q9*s51 + 6*q2*q3^2*s12*s51 - 3*q2*q3*q7*s12*s51 - 
    6*q3^2*q7*s12*s51 + 36*q10^2*q3*s23*s51 - 18*q10*q3^2*s23*s51 + 
    18*q14*q3^2*s23*s51 + 30*q10^2*q9*s23*s51 - 90*q10*q3*q9*s23*s51 + 
    54*q14*q3*q9*s23*s51 - 36*q10^2*q3*q9*s23^2*s51 + 
    18*q10*q3^2*q9*s23^2*s51 - 18*q14*q3^2*q9*s23^2*s51 - 
    9*q14*q2^2*s34*s51 + 30*q10^2*q6*s34*s51 + 9*q2^2*q6*s34*s51 + 
    16*q2*q6^2*s34*s51 - 10*q2*q6*q7*s34*s51 - 30*q10^2*q9*s34*s51 - 
    60*q10*q6*q9*s34*s51 + 30*q10^2*q6*q9*s34^2*s51 - 6*q2*q3^2*s45*s51 - 
    30*q3^2*q6*s45*s51 - 18*q10*q3*q7*s45*s51 + 18*q14*q3*q7*s45*s51 - 
    36*q3^2*q7*s45*s51 - 36*q10*q3*q8*s45*s51 - 18*q14*q3*q8*s45*s51 - 
    12*q2*q6*q8*s45*s51 - 16*q6*q7*q8*s45*s51 + 16*q7^2*q8*s45*s51 + 
    12*q2*q6*q9*s45*s51 - 18*q10*q3^2*q7*s45^2*s51 - 
    18*q14*q3^2*q7*s45^2*s51 - 9*q14*q2^2*q8*s45^2*s51 - 
    18*q10*q3^2*q8*s45^2*s51 - 18*q14*q3^2*q8*s45^2*s51 + 
    9*q2^2*q6*q8*s45^2*s51 + 30*q3^2*q6*q8*s45^2*s51 + 
    9*q14*q2^2*q9*s45^2*s51 - 9*q2^2*q6*q9*s45^2*s51 + 6*q2*q3^2*s51^2 + 
    27*q14*q2*q7*s51^2 - 18*q10*q3*q7*s51^2 - 18*q14*q3*q7*s51^2 - 
    15*q2*q3*q7*s51^2 - 6*q3^2*q7*s51^2 - 28*q2*q6*q7*s51^2 + 
    16*q6*q7^2*s51^2 + 18*q10*q3*q8*s51^2 + 18*q14*q3*q8*s51^2 + 
    12*q3*q6*q8*s51^2 + 12*q6*q7*q8*s51^2 + 30*q10^2*q9*s51^2 - 
    54*q10*q3*q9*s51^2 + 36*q14*q3*q9*s51^2 + 18*q10*q6*q9*s51^2 + 
    6*q2*q3^2*q7*s12*s51^2 - 36*q10^2*q3*q9*s23*s51^2 + 
    18*q10*q3^2*q9*s23*s51^2 - 18*q14*q3^2*q9*s23*s51^2 - 
    9*q14*q2^2*q7*s34*s51^2 + 9*q2^2*q6*q7*s34*s51^2 + 
    16*q2*q6^2*q7*s34*s51^2 - 30*q10^2*q6*q9*s34*s51^2 - 
    18*q10*q3^2*q7*s45*s51^2 - 18*q14*q3^2*q7*s45*s51^2 + 
    18*q10*q3^2*q8*s45*s51^2 + 18*q14*q3^2*q8*s45*s51^2 - 
    30*q3^2*q6*q8*s45*s51^2 - 16*q6*q7^2*q8*s45*s51^2 + 6*q2*q3^2*q7*s51^3]*
  (F[1, 1, 2]^2/18 - (F[1, 1, 2]*F[1, 1, 4])/18 - 
   (F[1, 1, 2]*F[1, 1, 6])/18 + (F[1, 1, 4]*F[1, 1, 6])/18 + F[2, 1, 3]/9 - 
   tci[1, 1]^2/36 - (F[1, 1, 2]*tci[1, 2])/18 - (F[1, 1, 6]*tci[1, 2])/18 + 
   (F[1, 2, 6]*tci[1, 2])/9) + 
 r[-q19 + 2*q2 - 2*q22 - 4*q5 - 2*q6 - q7 + q8 + 8*q9 - q19*q2*s12 - 
    2*q19*q3*s12 - 2*q3*q5*s12 + 3*q2*q8*s12 - 3*q5*q8*s12 - q7*q8*s12 - 
    q19*q2*q7*s12^2 + q2*q7*q8*s12^2 - q5*q8^2*s12^2 + q7*q8^2*s12^2 - 
    q19*q6*s23 - q5*q6*s23 - q5*q6^2*s23^2 + q5*q6*s34 - q6^2*s34 + 
    3*q2*q9*s34 - 8*q5*q9*s34 - 3*q7*q9*s34 + q5*q8^2*s12*s34 - 
    q5*q6^2*s23*s34 - q19*q2*s45 - 2*q2^2*s45 + 2*q19*q6*s45 - q2*q6*s45 + 
    2*q5*q6*s45 - 3*q5*q7*s45 - 2*q7^2*s45 + 3*q5*q8*s45 + 5*q7*q8*s45 + 
    q2*q9*s45 - q6*q9*s45 + 7*q7*q9*s45 - 7*q8*q9*s45 - 3*q5*q7*q8*s12*s45 + 
    q5*q8^2*s12*s45 - q5*q7*q8^2*s12^2*s45 + q5*q6^2*s23*s45 - 
    q2*q5*q6*s34*s45 + q2*q6^2*s34*s45 + 2*q5*q6^2*s34*s45 - 
    2*q2^2*q9*s34*s45 + 3*q2*q5*q9*s34*s45 - 3*q5*q6*q9*s34*s45 - 
    3*q5*q7*q9*s34*s45 - 2*q7^2*q9*s34*s45 + 3*q5*q8*q9*s34*s45 - 
    q19*q2*q6*s45^2 - 5*q2*q5*q6*s45^2 - q5*q7^2*s45^2 + 4*q5*q7*q8*s45^2 + 
    2*q7^2*q8*s45^2 - q5*q8^2*s45^2 - q7*q8^2*s45^2 - q2^2*q9*s45^2 + 
    4*q2*q5*q9*s45^2 + 7*q2*q6*q9*s45^2 - 4*q5*q6*q9*s45^2 + 
    4*q5*q7*q9*s45^2 + 3*q7^2*q9*s45^2 - 4*q5*q8*q9*s45^2 - 
    11*q7*q8*q9*s45^2 + 2*q8^2*q9*s45^2 - q5*q7^2*q8*s12*s45^2 + 
    q5*q7*q8^2*s12*s45^2 - q2*q5*q6^2*s34*s45^2 - q2^2*q5*q9*s34*s45^2 - 
    q5*q6^2*q9*s34*s45^2 - q5*q7^2*q9*s34*s45^2 - q5*q8^2*q9*s34*s45^2 + 
    q2^2*q5*q6*s45^3 - q2*q5*q6^2*s45^3 + q5*q7^2*q8*s45^3 - 
    q5*q7*q8^2*s45^3 - q2^2*q5*q9*s45^3 - 2*q2^2*q6*q9*s45^3 + 
    6*q2*q5*q6*q9*s45^3 + q2*q6^2*q9*s45^3 - q5*q6^2*q9*s45^3 + 
    q5*q7^2*q9*s45^3 - 6*q5*q7*q8*q9*s45^3 - 3*q7^2*q8*q9*s45^3 + 
    q5*q8^2*q9*s45^3 + 2*q7*q8^2*q9*s45^3 - q2^2*q5*q6*q9*s45^4 + 
    q2*q5*q6^2*q9*s45^4 - q5*q7^2*q8*q9*s45^4 + q5*q7*q8^2*q9*s45^4 - 
    q2^2*s51 + 2*q22*q3*s51 + q2*q6*s51 + q22*q6*s51 - 2*q6*q7*s51 - 
    q22*q8*s51 - 3*q2*q9*s51 - 2*q3*q9*s51 + 3*q7*q9*s51 - q19*q2^2*s12*s51 - 
    q19*q2*q7*s12*s51 + q2*q7*q8*s12*s51 + q19*q2^2*q7*s12^2*s51 - 
    q2^2*q7*q8*s12^2*s51 - q2*q7*q8^2*s12^2*s51 + q2*q22*q6*s34*s51 - 
    q2*q6^2*s34*s51 - q2^2*q9*s34*s51 - q7^2*q9*s34*s51 - q19*q2^2*s45*s51 + 
    q19*q2*q6*s45*s51 - q22*q6*q8*s45*s51 - q6*q7*q8*s45*s51 + 
    q2^2*q9*s45*s51 + q2*q6*q9*s45*s51 + 3*q7^2*q9*s45*s51 - 
    5*q7*q8*q9*s45*s51 - q19*q2^2*q6*s45^2*s51 - q2^2*q6*q9*s45^2*s51 - 
    3*q7^2*q8*q9*s45^2*s51 + q7*q8^2*q9*s45^2*s51 - q2*q22*q6*s51^2 - 
    q22*q6^2*s51^2 - q6^2*q7*s51^2 - q6*q7^2*s51^2 + q2^2*q9*s51^2 + 
    q7^2*q9*s51^2 + q2*q22*q6^2*s34*s51^2 + q22*q6^2*q8*s45*s51^2 + 
    q6^2*q7*q8*s45*s51^2 + q6*q7^2*q8*s45*s51^2 - q7^2*q8*q9*s45*s51^2]*
  ((5*F[1, 1, 3]^2)/12 + F[1, 1, 5]^2/12 - (F[1, 1, 2]*F[1, 1, 6])/6 + 
   (F[1, 1, 3]*F[1, 1, 6])/6 - F[1, 1, 6]^2/2 + (F[1, 1, 2]*F[1, 1, 7])/6 - 
   (F[1, 1, 5]*F[1, 1, 7])/6 + (5*F[2, 1, 5])/6 + F[2, 1, 7]/6 + 
   (5*tci[1, 1]^2)/18 - (F[1, 1, 6]*tci[1, 2])/6 - 
   (5*F[1, 2, 7]*tci[1, 2])/6) + 
 r[35*q2 - 38*q3 - 6*q5 - 34*q6 - 19*q7 - 19*q2*q8*s12 + 38*q3*q8*s12 + 
    38*q7*q8*s12 - 38*q2*q3*q7*s12^2 + 38*q2*q7*q8*s12^2 + 19*q7*q8^2*s12^2 + 
    19*q8^3*s12^2 + 38*q3*q6*s23 + 6*q5*q6*s23 - 12*q10*q2*s34 - 
    19*q2*q6*s34 - 12*q5*q6*s34 + 6*q5*q8*s34 + 25*q6*q8*s34 + 6*q2*q9*s34 - 
    6*q8*q9*s34 - 19*q8^3*s12*s34 - 3*q5*q8^2*s34^2 - 9*q5*q6*q9*s34^2 + 
    9*q5*q8*q9*s34^2 - 12*q10*q2*s45 + 12*q10*q5*s45 + 6*q10*q6*s45 + 
    35*q2*q6*s45 - 76*q3*q6*s45 - 24*q5*q6*s45 - 19*q2*q8*s45 + 
    38*q3*q8*s45 + 41*q6*q8*s45 + 19*q7*q8*s45 + 12*q2*q9*s45 - 9*q6*q9*s45 - 
    3*q8*q9*s45 + 19*q7*q8^3*s12^2*s45 + 24*q10^2*q2*s34*s45 - 
    12*q10*q2*q5*s34*s45 + 3*q2*q5*q6*s34*s45 + 6*q2*q5*q9*s34*s45 - 
    9*q5*q6*q9*s34*s45 + 3*q5*q8*q9*s34*s45 - 6*q8^2*q9*s34*s45 + 
    3*q5*q8^2*q9*s34^2*s45 + 12*q10^2*q5*s45^2 - 18*q10*q2*q5*s45^2 + 
    9*q2*q5*q6*s45^2 - 19*q2*q6*q8*s45^2 + 38*q3*q6*q8*s45^2 + 
    9*q2*q5*q9*s45^2 + 18*q2*q6*q9*s45^2 - 9*q5*q6*q9*s45^2 + 
    12*q10^2*q2*q5*s34*s45^2 + 9*q2*q5*q6*q9*s45^3 + 6*q10*q2*s51 - 
    6*q10*q6*s51 - 19*q2*q6*s51 - 6*q3*q6*s51 + 57*q2*q7*s51 + 19*q6*q7*s51 + 
    19*q2*q8*s51 + 6*q3*q8*s51 - 29*q6*q8*s51 - 19*q7*q8*s51 + 3*q2*q9*s51 - 
    3*q8*q9*s51 - 44*q2*q3*q7*s12*s51 - 13*q2*q7*q8*s12*s51 + 
    6*q7*q8^2*s12*s51 - 19*q2*q7*q8^2*s12^2*s51 - 19*q7*q8^3*s12^2*s51 + 
    12*q10^2*q2*s34*s51 - 12*q10^2*q6*s34*s51 - 19*q2*q6*q7*s34*s51 + 
    19*q2*q6*q8*s45*s51 - 32*q3*q6*q8*s45*s51 - 19*q6*q7*q8*s45*s51 - 
    3*q6*q8^2*s45*s51 + 9*q2*q6*q9*s45*s51 + 3*q8^2*q9*s45*s51 - 
    19*q7*q8^3*s12*s45*s51 - 16*q2*q3*q7*s51^2 - 19*q2*q6*q7*s51^2 - 
    16*q2*q6*q8*s51^2 + 10*q3*q6*q8*s51^2 + 16*q2*q7*q8*s51^2 + 
    19*q6*q7*q8*s51^2 + 6*q2*q8^2*s51^2 - 6*q7*q8^2*s51^2 - 
    6*q2*q7*q8^2*s12*s51^2 - 19*q2*q8^3*s12*s51^2 + 19*q7*q8^3*s12*s51^2 + 
    19*q2*q7*q8^3*s12^2*s51^2 + 6*q2*q6*q8^2*s45*s51^2 - 
    19*q2*q8^3*s45*s51^2 + 19*q7*q8^3*s45*s51^2 - 19*q2*q6*q8^3*s45^2*s51^2 - 
    16*q2*q6*q7*q8*s51^3 - 6*q2*q6*q8^2*s51^3 + 6*q2*q7*q8^2*s51^3 + 
    6*q6*q7*q8^2*s51^3 + 19*q2*q8^3*s51^3 - 19*q7*q8^3*s51^3 - 
    19*q2*q7*q8^3*s12*s51^3 + 19*q2*q6*q8^3*s45*s51^3 - 
    19*q6*q7*q8^3*s45*s51^3 - 6*q2*q6*q7*q8^2*s51^4 - 19*q2*q6*q8^3*s51^4 + 
    19*q2*q7*q8^3*s51^4 + 19*q6*q7*q8^3*s51^4 - 19*q2*q6*q7*q8^3*s51^5]*
  (F[1, 1, 3]^2/18 - (F[1, 1, 3]*F[1, 1, 6])/9 + (F[1, 1, 6]*F[1, 1, 9])/9 - 
   F[1, 1, 9]^2/18 + F[2, 1, 5]/9 - F[2, 1, 15]/9 + tci[1, 1]^2/27 + 
   (F[1, 1, 6]*tci[1, 2])/9 - (F[1, 2, 7]*tci[1, 2])/9) + 
 r[-12*q10 - 6*q4 + 12*q5 + 15*q6 - 6*q7 + 18*q8 - 12*q9 + 12*q4^2*s12 - 
    12*q4*q5*s12 - 6*q5*q8*s12 + 12*q4^2*s23 - 16*q10*q5*s23 + 6*q4*q5*s23 + 
    16*q5*q6*s23 + 35*q6^2*s23 + 16*q10*q9*s23 - 6*q4*q9*s23 - 
    12*q4^2*q5*s12*s23 - 13*q5*q6^2*s23^2 - 19*q6^3*s23^2 + 
    19*q5*q6^3*s23^3 - 12*q10*q2*s34 + 12*q10*q5*s34 - 18*q4*q5*s34 + 
    76*q10*q6*s34 - 28*q5*q6*s34 - 12*q4*q8*s34 - 18*q5*q8*s34 - 
    28*q10*q9*s34 + 12*q2*q9*s34 + 22*q5*q9*s34 + 12*q6*q9*s34 + 
    36*q8*q9*s34 + 12*q4^2*q5*s12*s34 + 12*q4*q5*q8*s12*s34 + 
    12*q4^2*q5*s23*s34 - 32*q5*q6^2*s23*s34 + 19*q5*q6^3*s23^2*s34 - 
    10*q10*q2*q5*s34^2 - 12*q4^2*q5*s34^2 - 12*q4^2*q8*s34^2 + 
    18*q4*q5*q8*s34^2 + 10*q2*q5*q9*s34^2 + 38*q10*q6*q9*s34^2 - 
    38*q5*q6*q9*s34^2 - 18*q5*q8*q9*s34^2 - 12*q4^2*q5*q8*s12*s34^2 + 
    12*q4^2*q5*q8*s34^3 - 44*q10*q2*s45 + 44*q10*q5*s45 + 38*q10*q6*s45 - 
    54*q2*q6*s45 - 44*q5*q6*s45 - 13*q6^2*s45 + 9*q5*q8*s45 + 12*q7*q8*s45 + 
    98*q2*q9*s45 - 82*q6*q9*s45 + 18*q7*q9*s45 - 30*q8*q9*s45 - 
    6*q5*q7*q8*s12*s45 - 6*q5*q6^2*s23*s45 + 19*q6^3*s23*s45 - 
    38*q5*q6^3*s23^2*s45 - 32*q10*q2*q5*s34*s45 - 10*q2*q5*q6*s34*s45 + 
    26*q5*q6^2*s34*s45 + 42*q2*q5*q9*s34*s45 - 64*q5*q6*q9*s34*s45 + 
    3*q6^2*q9*s34*s45 + 12*q5*q8*q9*s34*s45 - 57*q5*q6^3*s23*s34*s45 - 
    38*q5*q6^2*q9*s34^2*s45 - 38*q10*q2*q5*s45^2 - 74*q2*q5*q6*s45^2 - 
    57*q2*q6^2*s45^2 + 19*q5*q6^2*s45^2 + 9*q5*q7*q8*s45^2 + 
    112*q2*q5*q9*s45^2 + 248*q2*q6*q9*s45^2 - 112*q5*q6*q9*s45^2 - 
    57*q6^2*q9*s45^2 + 9*q5*q7*q9*s45^2 - 9*q5*q8*q9*s45^2 - 
    27*q7*q8*q9*s45^2 + 19*q5*q6^3*s23*s45^2 - 32*q2*q5*q6^2*s34*s45^2 + 
    38*q5*q6^3*s34*s45^2 - 51*q5*q6^2*q9*s34*s45^2 - 
    19*q5*q6^3*q9*s34^2*s45^2 - 70*q2*q5*q6^2*s45^3 - 19*q2*q6^3*s45^3 + 
    182*q2*q5*q6*q9*s45^3 + 146*q2*q6^2*q9*s45^3 - 70*q5*q6^2*q9*s45^3 - 
    19*q6^3*q9*s45^3 - 9*q5*q7*q8*q9*s45^3 - 19*q2*q5*q6^3*s34*s45^3 - 
    19*q5*q6^3*q9*s34*s45^3 - 19*q2*q5*q6^3*s45^4 + 89*q2*q5*q6^2*q9*s45^4 + 
    38*q2*q6^3*q9*s45^4 - 19*q5*q6^3*q9*s45^4 + 19*q2*q5*q6^3*q9*s45^5 - 
    16*q10*q2*s51 - 12*q4^2*s51 + 6*q10*q6*s51 + 3*q6^2*s51 + 3*q6*q7*s51 + 
    9*q6*q8*s51 + 12*q10*q9*s51 + 16*q2*q9*s51 + 6*q4*q9*s51 - 15*q6*q9*s51 + 
    9*q7*q9*s51 - 27*q8*q9*s51 - 12*q4^2*q9*s23*s51 - 12*q4^2*q9*s34*s51 - 
    32*q10*q6*q9*s34*s51 + 9*q6*q7*q8*s45*s51 + 76*q2*q6*q9*s45*s51 - 
    27*q7*q8*q9*s45*s51 + 57*q2*q6^2*q9*s45^2*s51 + 19*q2*q6^3*q9*s45^3*s51 + 
    3*q6^2*q7*s51^2 + 9*q6*q7*q8*s51^2 + 12*q4^2*q9*s51^2 + 
    10*q10*q6*q9*s51^2 - 9*q7*q8*q9*s51^2 - 3*q6^2*q7*q8*s45*s51^2]*
  (F[1, 1, 3]^2/18 - (F[1, 1, 3]*F[1, 1, 9])/9 + F[1, 1, 9]^2/18 + 
   F[2, 1, 5]/9 + F[2, 1, 15]/9 + tci[1, 1]^2/54 + (F[1, 1, 9]*tci[1, 2])/9 - 
   (F[1, 2, 7]*tci[1, 2])/9) + 
 r[-48*q10 - 3*q19 + 6*q2 - 6*q22 + 56*q4 - 44*q5 - 6*q6 + 125*q7 - 207*q8 + 
    48*q9 - 3*q19*q2*s12 - 6*q19*q3*s12 - 6*q3*q5*s12 - 24*q4*q5*s12 - 
    20*q4*q7*s12 - 20*q5*q7*s12 + 9*q2*q8*s12 - 24*q4*q8*s12 + 41*q5*q8*s12 + 
    105*q7*q8*s12 - 6*q8^2*s12 - 3*q19*q2*q7*s12^2 + 20*q4*q5*q8*s12^2 + 
    3*q2*q7*q8*s12^2 - 20*q5*q7*q8*s12^2 + 23*q5*q8^2*s12^2 + 
    3*q7*q8^2*s12^2 - 24*q10^2*s23 + 12*q10*q5*s23 + 32*q4*q5*s23 - 
    3*q19*q6*s23 - 15*q5*q6*s23 + 12*q10*q9*s23 - 32*q4*q9*s23 - 
    3*q5*q6^2*s23^2 + 24*q10^2*s34 + 24*q10*q5*s34 - 32*q4*q5*s34 + 
    48*q10*q6*s34 + 39*q5*q6*s34 - 3*q6^2*s34 - 20*q4*q7*s34 - 20*q5*q7*s34 - 
    64*q4*q8*s34 + 82*q5*q8*s34 - 60*q10*q9*s34 + 9*q2*q9*s34 + 
    24*q4*q9*s34 - 68*q5*q9*s34 - 24*q6*q9*s34 + 139*q7*q9*s34 - 
    304*q8*q9*s34 + 24*q4*q5*q8*s12*s34 + 59*q5*q8^2*s12*s34 + 
    38*q8^3*s12*s34 + 38*q5*q8^3*s12^2*s34 - 3*q5*q6^2*s23*s34 + 
    32*q4*q5*q8*s34^2 - 6*q5*q8^2*s34^2 + 60*q10*q6*q9*s34^2 + 
    36*q5*q6*q9*s34^2 - 20*q4*q7*q9*s34^2 - 20*q5*q7*q9*s34^2 + 
    76*q5*q8*q9*s34^2 - 38*q5*q8^3*s12*s34^2 - 3*q19*q2*s45 - 6*q2^2*s45 + 
    24*q10*q5*s45 + 6*q19*q6*s45 - 3*q2*q6*s45 + 42*q5*q6*s45 + 
    75*q5*q7*s45 - 6*q7^2*s45 - 24*q2*q8*s45 - 107*q5*q8*s45 + 18*q6*q8*s45 - 
    367*q7*q8*s45 + 196*q8^2*s45 - 21*q2*q9*s45 + 3*q6*q9*s45 - 
    483*q7*q9*s45 + 489*q8*q9*s45 + 75*q5*q7*q8*s12*s45 - 
    61*q5*q8^2*s12*s45 - 114*q7*q8^2*s12*s45 + 38*q8^3*s12*s45 + 
    61*q5*q7*q8^2*s12^2*s45 - 38*q5*q8^3*s12^2*s45 + 24*q10^2*q5*s23*s45 + 
    3*q5*q6^2*s23*s45 + 24*q10^2*q5*s34*s45 - 3*q2*q5*q6*s34*s45 + 
    3*q2*q6^2*s34*s45 + 6*q5*q6^2*s34*s45 - 82*q5*q8^2*s34*s45 - 
    6*q2^2*q9*s34*s45 + 9*q2*q5*q9*s34*s45 + 15*q5*q6*q9*s34*s45 + 
    75*q5*q7*q9*s34*s45 - 6*q7^2*q9*s34*s45 - 119*q5*q8*q9*s34*s45 + 
    266*q8^2*q9*s34*s45 - 38*q5*q8^3*s12*s34*s45 - 76*q5*q8^2*q9*s34^2*s45 - 
    3*q19*q2*q6*s45^2 - 15*q2*q5*q6*s45^2 - 3*q5*q7^2*s45^2 - 
    24*q2*q6*q8*s45^2 - 212*q5*q7*q8*s45^2 + 6*q7^2*q8*s45^2 + 
    99*q5*q8^2*s45^2 + 251*q7*q8^2*s45^2 - 76*q8^3*s45^2 - 3*q2^2*q9*s45^2 - 
    6*q2*q5*q9*s45^2 - 3*q2*q6*q9*s45^2 + 6*q5*q6*q9*s45^2 - 
    212*q5*q7*q9*s45^2 + 9*q7^2*q9*s45^2 + 212*q5*q8*q9*s45^2 + 
    827*q7*q8*q9*s45^2 - 350*q8^2*q9*s45^2 - 3*q5*q7^2*q8*s12*s45^2 - 
    99*q5*q7*q8^2*s12*s45^2 + 38*q5*q8^3*s12*s45^2 + 38*q7*q8^3*s12*s45^2 - 
    38*q5*q7*q8^3*s12^2*s45^2 - 3*q2*q5*q6^2*s34*s45^2 + 
    38*q5*q8^3*s34*s45^2 - 3*q2^2*q5*q9*s34*s45^2 - 3*q5*q6^2*q9*s34*s45^2 - 
    3*q5*q7^2*q9*s34*s45^2 + 99*q5*q8^2*q9*s34*s45^2 - 
    114*q8^3*q9*s34*s45^2 + 38*q5*q8^3*q9*s34^2*s45^2 + 3*q2^2*q5*q6*s45^3 - 
    3*q2*q5*q6^2*s45^3 + 3*q5*q7^2*q8*s45^3 + 137*q5*q7*q8^2*s45^3 - 
    38*q5*q8^3*s45^3 - 76*q7*q8^3*s45^3 - 3*q2^2*q5*q9*s45^3 - 
    6*q2^2*q6*q9*s45^3 + 3*q2*q6^2*q9*s45^3 - 3*q5*q6^2*q9*s45^3 + 
    3*q5*q7^2*q9*s45^3 + 346*q5*q7*q8*q9*s45^3 - 9*q7^2*q8*q9*s45^3 - 
    137*q5*q8^2*q9*s45^3 - 464*q7*q8^2*q9*s45^3 + 114*q8^3*q9*s45^3 + 
    38*q5*q7*q8^3*s12*s45^3 - 38*q5*q8^3*q9*s34*s45^3 - 38*q5*q7*q8^3*s45^4 - 
    3*q2^2*q5*q6*q9*s45^4 + 3*q2*q5*q6^2*q9*s45^4 - 3*q5*q7^2*q8*q9*s45^4 - 
    175*q5*q7*q8^2*q9*s45^4 + 38*q5*q8^3*q9*s45^4 + 114*q7*q8^3*q9*s45^4 + 
    38*q5*q7*q8^3*q9*s45^5 - 3*q2^2*s51 + 6*q22*q3*s51 + 3*q2*q6*s51 + 
    3*q22*q6*s51 + 44*q4*q7*s51 - 6*q6*q7*s51 - 6*q2*q8*s51 - 3*q22*q8*s51 + 
    32*q4*q8*s51 - 152*q7*q8*s51 + 48*q10*q9*s51 - 15*q2*q9*s51 - 
    6*q3*q9*s51 - 56*q4*q9*s51 - 347*q7*q9*s51 + 380*q8*q9*s51 - 
    3*q19*q2^2*s12*s51 - 3*q19*q2*q7*s12*s51 + 3*q2*q7*q8*s12*s51 - 
    6*q2*q8^2*s12*s51 + 3*q19*q2^2*q7*s12^2*s51 - 3*q2^2*q7*q8*s12^2*s51 - 
    3*q2*q7*q8^2*s12^2*s51 + 24*q10^2*q9*s23*s51 + 3*q2*q22*q6*s34*s51 - 
    3*q2*q6^2*s34*s51 - 24*q10^2*q9*s34*s51 - 3*q2^2*q9*s34*s51 - 
    24*q10*q6*q9*s34*s51 + 64*q4*q7*q9*s34*s51 - 3*q7^2*q9*s34*s51 + 
    24*q10^2*q6*q9*s34^2*s51 - 3*q19*q2^2*s45*s51 + 3*q19*q2*q6*s45*s51 - 
    6*q2*q6*q8*s45*s51 - 3*q22*q6*q8*s45*s51 - 3*q6*q7*q8*s45*s51 - 
    6*q2*q8^2*s45*s51 + 114*q7*q8^2*s45*s51 + 3*q2^2*q9*s45*s51 - 
    3*q2*q6*q9*s45*s51 + 9*q7^2*q9*s45*s51 + 633*q7*q8*q9*s45*s51 - 
    304*q8^2*q9*s45*s51 - 3*q19*q2^2*q6*s45^2*s51 - 6*q2*q6*q8^2*s45^2*s51 - 
    38*q7*q8^3*s45^2*s51 - 3*q2^2*q6*q9*s45^2*s51 - 9*q7^2*q8*q9*s45^2*s51 - 
    403*q7*q8^2*q9*s45^2*s51 + 114*q8^3*q9*s45^2*s51 + 
    114*q7*q8^3*q9*s45^3*s51 - 3*q2*q22*q6*s51^2 - 3*q22*q6^2*s51^2 - 
    3*q6^2*q7*s51^2 - 3*q6*q7^2*s51^2 + 3*q2^2*q9*s51^2 - 76*q4*q7*q9*s51^2 + 
    3*q7^2*q9*s51^2 + 152*q7*q8*q9*s51^2 + 3*q2*q22*q6^2*s34*s51^2 + 
    3*q22*q6^2*q8*s45*s51^2 + 3*q6^2*q7*q8*s45*s51^2 + 
    3*q6*q7^2*q8*s45*s51^2 - 3*q7^2*q8*q9*s45*s51^2 - 
    114*q7*q8^2*q9*s45*s51^2 + 38*q7*q8^3*q9*s45^2*s51^2]*
  ((F[1, 1, 2]*F[1, 1, 3])/18 - F[1, 1, 3]^2/36 - F[1, 1, 5]^2/36 - 
   (F[1, 1, 2]*F[1, 1, 7])/18 + (F[1, 1, 5]*F[1, 1, 7])/18 - F[2, 1, 5]/18 - 
   F[2, 1, 7]/18 - tci[1, 1]^2/54 - (F[1, 1, 2]*tci[1, 2])/18 + 
   (F[1, 2, 7]*tci[1, 2])/18) + 
 r[38*q2 - 38*q3 + 28*q4 + 19*q5 - 37*q6 + 16*q7 + 18*q8 + 12*q9 - 
    44*q4*q5*s12 + 38*q4*q7*s12 - 38*q5*q7*s12 - 19*q7^2*s12 - 19*q2*q8*s12 + 
    38*q3*q8*s12 - 44*q4*q8*s12 + 26*q5*q8*s12 + 26*q7*q8*s12 - 
    38*q2*q3*q7*s12^2 - 38*q4*q5*q8*s12^2 + 38*q2*q7*q8*s12^2 - 
    76*q5*q7*q8*s12^2 + 19*q7*q8^2*s12^2 + 19*q8^3*s12^2 + 12*q10^2*s23 - 
    6*q10*q5*s23 - 16*q4*q5*s23 + 38*q3*q6*s23 + 3*q5*q6*s23 - 6*q10*q9*s23 + 
    16*q4*q9*s23 - 24*q10*q2*s34 + 12*q10*q5*s34 + 16*q4*q5*s34 - 
    25*q2*q6*s34 - 15*q5*q6*s34 + 38*q4*q7*s34 - 38*q5*q7*s34 - 38*q7^2*s34 + 
    32*q4*q8*s34 - 22*q5*q8*s34 + 25*q6*q8*s34 - 6*q10*q9*s34 + 
    30*q2*q9*s34 + 44*q4*q9*s34 - 22*q5*q9*s34 + 76*q7*q9*s34 - 
    36*q8*q9*s34 + 44*q4*q5*q8*s12*s34 - 19*q8^3*s12*s34 - 
    12*q10^2*q2*s34^2 + 18*q10*q2*q5*s34^2 - 16*q4*q5*q8*s34^2 - 
    3*q5*q8^2*s34^2 - 18*q2*q5*q9*s34^2 - 9*q5*q6*q9*s34^2 + 
    38*q4*q7*q9*s34^2 - 38*q5*q7*q9*s34^2 - 38*q7^2*q9*s34^2 + 
    19*q5*q8*q9*s34^2 - 12*q10*q2*s45 + 24*q10*q5*s45 + 6*q10*q6*s45 + 
    26*q2*q6*s45 - 76*q3*q6*s45 - 30*q5*q6*s45 + 64*q5*q7*s45 + 67*q7^2*s45 - 
    19*q2*q8*s45 + 38*q3*q8*s45 - 61*q5*q8*s45 + 41*q6*q8*s45 - 
    65*q7*q8*s45 + 24*q2*q9*s45 - 9*q6*q9*s45 - 142*q7*q9*s45 + 
    123*q8*q9*s45 - 38*q5*q7^2*s12*s45 - 38*q7^3*s12*s45 + 
    58*q5*q7*q8*s12*s45 + 32*q7^2*q8*s12*s45 - 57*q5*q7^2*q8*s12^2*s45 + 
    19*q7*q8^3*s12^2*s45 - 12*q10^2*q5*s23*s45 + 24*q10^2*q2*s34*s45 - 
    24*q10^2*q5*s34*s45 + 6*q2*q5*q6*s34*s45 - 38*q5*q7^2*s34*s45 - 
    38*q7^3*s34*s45 - 6*q2*q5*q9*s34*s45 - 9*q5*q6*q9*s34*s45 + 
    64*q5*q7*q9*s34*s45 + 105*q7^2*q9*s34*s45 - 39*q5*q8*q9*s34*s45 - 
    6*q8^2*q9*s34*s45 - 12*q10^2*q2*q5*s34^2*s45 - 38*q5*q7^2*q9*s34^2*s45 - 
    38*q7^3*q9*s34^2*s45 + 3*q5*q8^2*q9*s34^2*s45 + 12*q10^2*q5*s45^2 - 
    18*q10*q2*q5*s45^2 + 18*q2*q5*q6*s45^2 + 51*q5*q7^2*s45^2 + 
    38*q7^3*s45^2 - 19*q2*q6*q8*s45^2 + 38*q3*q6*q8*s45^2 - 
    112*q5*q7*q8*s45^2 - 102*q7^2*q8*s45^2 + 18*q2*q6*q9*s45^2 - 
    112*q5*q7*q9*s45^2 - 153*q7^2*q9*s45^2 + 112*q5*q8*q9*s45^2 + 
    298*q7*q8*q9*s45^2 - 19*q5*q7^3*s12*s45^2 + 51*q5*q7^2*q8*s12*s45^2 + 
    19*q7^3*q8*s12*s45^2 - 19*q5*q7^3*q8*s12^2*s45^2 + 
    12*q10^2*q2*q5*s34*s45^2 - 19*q5*q7^3*s34*s45^2 + 
    51*q5*q7^2*q9*s34*s45^2 + 57*q7^3*q9*s34*s45^2 - 
    19*q5*q7^3*q9*s34^2*s45^2 + 19*q5*q7^3*s45^3 - 70*q5*q7^2*q8*s45^3 - 
    38*q7^3*q8*s45^3 - 70*q5*q7^2*q9*s45^3 - 57*q7^3*q9*s45^3 + 
    182*q5*q7*q8*q9*s45^3 + 210*q7^2*q8*q9*s45^3 + 19*q5*q7^3*q8*s12*s45^3 + 
    19*q5*q7^3*q9*s34*s45^3 - 19*q5*q7^3*q8*s45^4 - 19*q5*q7^3*q9*s45^4 + 
    89*q5*q7^2*q8*q9*s45^4 + 57*q7^3*q8*q9*s45^4 + 19*q5*q7^3*q8*q9*s45^5 + 
    6*q10*q2*s51 - 6*q10*q6*s51 - 10*q2*q6*s51 - 6*q3*q6*s51 + 57*q2*q7*s51 + 
    6*q4*q7*s51 + 7*q6*q7*s51 + 10*q7^2*s51 + 19*q2*q8*s51 + 6*q3*q8*s51 - 
    16*q4*q8*s51 - 29*q6*q8*s51 - 29*q7*q8*s51 - 3*q2*q9*s51 - 28*q4*q9*s51 - 
    45*q7*q9*s51 + 27*q8*q9*s51 - 44*q2*q3*q7*s12*s51 - 13*q2*q7*q8*s12*s51 + 
    6*q7*q8^2*s12*s51 - 19*q2*q7*q8^2*s12^2*s51 - 19*q7*q8^3*s12^2*s51 - 
    12*q10^2*q9*s23*s51 + 12*q10^2*q2*s34*s51 - 12*q10^2*q6*s34*s51 - 
    28*q2*q6*q7*s34*s51 - 19*q7^3*s34*s51 - 32*q4*q7*q9*s34*s51 + 
    54*q7^2*q9*s34*s51 - 19*q7^3*q9*s34^2*s51 + 19*q7^3*s45*s51 + 
    19*q2*q6*q8*s45*s51 - 32*q3*q6*q8*s45*s51 - 19*q6*q7*q8*s45*s51 - 
    32*q7^2*q8*s45*s51 - 3*q6*q8^2*s45*s51 + 9*q2*q6*q9*s45*s51 - 
    96*q7^2*q9*s45*s51 + 126*q7*q8*q9*s45*s51 + 3*q8^2*q9*s45*s51 - 
    19*q7*q8^3*s12*s45*s51 + 57*q7^3*q9*s34*s45*s51 - 19*q7^3*q8*s45^2*s51 - 
    57*q7^3*q9*s45^2*s51 + 153*q7^2*q8*q9*s45^2*s51 + 
    57*q7^3*q8*q9*s45^3*s51 - 16*q2*q3*q7*s51^2 - 10*q2*q6*q7*s51^2 + 
    3*q2*q7^2*s51^2 - 16*q2*q6*q8*s51^2 + 10*q3*q6*q8*s51^2 + 
    16*q2*q7*q8*s51^2 + 19*q6*q7*q8*s51^2 + 6*q2*q8^2*s51^2 - 
    6*q7*q8^2*s51^2 + 10*q4*q7*q9*s51^2 - 13*q7^2*q9*s51^2 + 
    10*q7*q8*q9*s51^2 - 6*q2*q7*q8^2*s12*s51^2 - 19*q2*q8^3*s12*s51^2 + 
    19*q7*q8^3*s12*s51^2 + 19*q2*q7*q8^3*s12^2*s51^2 - 
    3*q2*q6*q7^2*s34*s51^2 + 19*q7^3*q9*s34*s51^2 + 6*q2*q6*q8^2*s45*s51^2 - 
    19*q2*q8^3*s45*s51^2 + 19*q7*q8^3*s45*s51^2 - 19*q7^3*q9*s45*s51^2 + 
    32*q7^2*q8*q9*s45*s51^2 - 19*q2*q6*q8^3*s45^2*s51^2 + 
    19*q7^3*q8*q9*s45^2*s51^2 - 16*q2*q6*q7*q8*s51^3 - 6*q2*q6*q8^2*s51^3 + 
    6*q2*q7*q8^2*s51^3 + 6*q6*q7*q8^2*s51^3 + 19*q2*q8^3*s51^3 - 
    19*q7*q8^3*s51^3 - 19*q2*q7*q8^3*s12*s51^3 + 19*q2*q6*q8^3*s45*s51^3 - 
    19*q6*q7*q8^3*s45*s51^3 - 6*q2*q6*q7*q8^2*s51^4 - 19*q2*q6*q8^3*s51^4 + 
    19*q2*q7*q8^3*s51^4 + 19*q6*q7*q8^3*s51^4 - 19*q2*q6*q7*q8^3*s51^5]*
  (-F[1, 1, 3]^2/18 + (F[1, 1, 3]*F[1, 1, 6])/9 - (F[1, 1, 6]*F[1, 1, 9])/9 + 
   F[1, 1, 9]^2/18 - F[2, 1, 5]/9 + F[2, 1, 15]/9 - tci[1, 1]^2/27 - 
   (F[1, 1, 6]*tci[1, 2])/9 + (F[1, 2, 7]*tci[1, 2])/9) + 
 r[44*q10 + 25*q2 - 30*q4 - 30*q5 + 32*q6 + 12*q7 + 12*q9 + 44*q2^2*s12 + 
    12*q4^2*s12 - 25*q2*q5*s12 + 12*q4*q5*s12 - 15*q2*q7*s12 - 9*q5*q7*s12 + 
    12*q2*q8*s12 - 9*q5*q8*s12 - 3*q7*q8*s12 + 12*q2*q7*q8*s12^2 - 
    9*q5*q7*q8*s12^2 + 12*q4^2*s23 - 16*q10*q5*s23 + 6*q4*q5*s23 - 
    16*q5*q6*s23 + 16*q10*q9*s23 - 6*q4*q9*s23 - 12*q4^2*q5*s12*s23 + 
    44*q10*q2*s34 + 35*q2^2*s34 + 12*q4^2*s34 - 44*q10*q5*s34 - 
    19*q2*q5*s34 - 6*q4*q5*s34 + 20*q10*q6*s34 - 28*q5*q6*s34 + 3*q2*q7*s34 - 
    24*q4*q7*s34 - 18*q5*q7*s34 + 28*q10*q9*s34 + 88*q2*q9*s34 - 
    36*q4*q9*s34 - 22*q5*q9*s34 - 32*q6*q9*s34 + 24*q7*q9*s34 + 
    12*q4^2*q5*s23*s34 - 38*q10*q2*q5*s34^2 + 38*q2^2*q9*s34^2 - 
    38*q2*q5*q9*s34^2 + 10*q10*q6*q9*s34^2 + 10*q5*q6*q9*s34^2 - 
    30*q4*q7*q9*s34^2 - 18*q5*q7*q9*s34^2 + 12*q10*q2*s45 - 9*q2^2*s45 - 
    12*q10*q5*s45 - 4*q2*q5*s45 + 10*q10*q6*s45 - 12*q2*q6*s45 - 
    6*q5*q6*s45 + 12*q5*q7*s45 - 6*q7*q8*s45 + 31*q2*q9*s45 - 28*q6*q9*s45 - 
    15*q7*q9*s45 + 6*q8*q9*s45 + 9*q5*q7*q8*s12*s45 - 38*q2^3*s34*s45 - 
    32*q10*q2*q5*s34*s45 + 3*q2^2*q5*s34*s45 + 76*q2*q5*q6*s34*s45 - 
    31*q2^2*q9*s34*s45 - 64*q2*q5*q9*s34*s45 + 42*q5*q6*q9*s34*s45 + 
    12*q5*q7*q9*s34*s45 - 38*q2^3*q9*s34^2*s45 + 38*q2^2*q5*q9*s34^2*s45 - 
    10*q10*q2*q5*s45^2 - 32*q2^2*q6*s45^2 + 115*q2*q5*q6*s45^2 - 
    9*q5*q7*q8*s45^2 + 32*q2^2*q9*s45^2 - 112*q2*q5*q9*s45^2 - 
    116*q2*q6*q9*s45^2 + 112*q5*q6*q9*s45^2 - 9*q5*q7*q9*s45^2 + 
    9*q5*q8*q9*s45^2 + 15*q7*q8*q9*s45^2 - 57*q2^2*q5*q6*s34*s45^2 + 
    51*q2^2*q5*q9*s34*s45^2 - 19*q2^3*q5*q9*s34^2*s45^2 + 19*q2^3*q6*s45^3 - 
    70*q2^2*q5*q6*s45^3 - 19*q2^3*q9*s45^3 + 70*q2^2*q5*q9*s45^3 + 
    121*q2^2*q6*q9*s45^3 - 182*q2*q5*q6*q9*s45^3 + 9*q5*q7*q8*q9*s45^3 + 
    19*q2^3*q5*q6*s34*s45^3 - 19*q2^3*q5*q9*s34*s45^3 + 19*q2^3*q5*q6*s45^4 - 
    19*q2^3*q5*q9*s45^4 - 38*q2^3*q6*q9*s45^4 + 89*q2^2*q5*q6*q9*s45^4 - 
    19*q2^3*q5*q6*q9*s45^5 - 16*q10*q2*s51 - 41*q2^2*s51 - 12*q4^2*s51 - 
    22*q10*q6*s51 - 9*q2*q7*s51 - 44*q10*q9*s51 - 47*q2*q9*s51 + 
    30*q4*q9*s51 + 38*q6*q9*s51 - 6*q7*q9*s51 - 19*q2^3*s12*s51 + 
    6*q2^2*q7*s12*s51 + 3*q2*q7*q8*s12*s51 - 3*q2^2*q7*q8*s12^2*s51 - 
    12*q4^2*q9*s23*s51 - 19*q2^3*s34*s51 - 3*q2^2*q7*s34*s51 - 
    82*q2^2*q9*s34*s51 - 24*q4^2*q9*s34*s51 - 32*q10*q6*q9*s34*s51 + 
    12*q4*q7*q9*s34*s51 - 19*q2^3*q9*s34^2*s51 - 12*q4^2*q7*q9*s34^2*s51 + 
    19*q2^3*s45*s51 + 6*q2^2*q9*s45*s51 - 10*q2*q6*q9*s45*s51 + 
    6*q7*q8*q9*s45*s51 + 57*q2^3*q9*s34*s45*s51 + 32*q2^2*q6*q9*s45^2*s51 - 
    19*q2^3*q6*q9*s45^3*s51 + 19*q2^3*s51^2 + 3*q2^2*q7*s51^2 + 
    44*q2^2*q9*s51^2 + 12*q4^2*q9*s51^2 + 38*q10*q6*q9*s51^2 + 
    38*q2^3*q9*s34*s51^2 - 19*q2^3*q9*s45*s51^2 - 19*q2^3*q9*s51^3]*
  (-F[1, 1, 3]^2/18 + F[1, 1, 5]^2/18 + (F[1, 1, 3]*F[1, 1, 7])/9 - 
   (F[1, 1, 5]*F[1, 1, 7])/9 - F[2, 1, 5]/9 + F[2, 1, 7]/9 - tci[1, 1]^2/54 - 
   (F[1, 1, 7]*tci[1, 2])/9 + (F[1, 2, 7]*tci[1, 2])/9) + 
 r[13*q2 - 12*q22 - 33*q5 - 18*q6 - 49*q7 + 18*q8 + 20*q9 - 12*q4*q5*s12 + 
    16*q5^2*s12 - 6*q4*q7*s12 + 70*q5*q7*s12 + 19*q7^2*s12 + 12*q4*q8*s12 - 
    18*q5*q8*s12 + 12*q7*q8*s12 + 12*q4^2*q5*s12^2 + 18*q4*q5*q8*s12^2 + 
    56*q5*q7*q8*s12^2 + 16*q5^2*s23 + 37*q5*q6*s23 + 35*q6^2*s23 - 
    16*q5^2*q6*s23^2 - 19*q5*q6^2*s23^2 - 19*q6^3*s23^2 + 19*q5*q6^3*s23^3 - 
    12*q10^2*s34 - 12*q4^2*s34 + 6*q2*q6*s34 - 31*q5*q6*s34 - 6*q6^2*s34 + 
    6*q4*q7*s34 + 66*q5*q7*s34 + 38*q7^2*s34 + 12*q4*q8*s34 - 18*q5*q8*s34 + 
    12*q10*q9*s34 + 20*q2*q9*s34 + 12*q4*q9*s34 - 8*q5*q9*s34 + 
    32*q6*q9*s34 - 118*q7*q9*s34 + 36*q8*q9*s34 - 12*q4^2*q5*s12*s34 - 
    24*q4^2*q8*s12*s34 + 12*q4*q5*q8*s12*s34 - 12*q4^2*q5*q8*s12^2*s34 - 
    38*q5*q6^2*s23*s34 + 19*q5*q6^3*s23^2*s34 + 12*q10^2*q2*s34^2 - 
    18*q10*q2*q5*s34^2 + 12*q4^2*q8*s34^2 + 18*q2*q5*q9*s34^2 - 
    6*q10*q6*q9*s34^2 - 50*q5*q6*q9*s34^2 + 6*q4*q7*q9*s34^2 + 
    66*q5*q7*q9*s34^2 + 38*q7^2*q9*s34^2 - 18*q5*q8*q9*s34^2 + 
    12*q4^2*q5*q8*s12*s34^2 - 12*q10*q2*s45 + 12*q10*q5*s45 + 6*q10*q6*s45 - 
    51*q2*q6*s45 - 50*q5*q6*s45 - 13*q6^2*s45 - 70*q5*q7*s45 - 79*q7^2*s45 + 
    56*q5*q8*s45 + 94*q7*q8*s45 + 76*q2*q9*s45 - 62*q6*q9*s45 + 
    164*q7*q9*s45 - 150*q8*q9*s45 + 16*q5^2*q7*s12*s45 + 38*q5*q7^2*s12*s45 + 
    38*q7^3*s12*s45 - 56*q5*q7*q8*s12*s45 - 32*q7^2*q8*s12*s45 + 
    57*q5*q7^2*q8*s12^2*s45 + 16*q5^2*q6*s23*s45 + 19*q6^3*s23*s45 - 
    38*q5*q6^3*s23^2*s45 + 24*q10^2*q2*s34*s45 + 12*q10^2*q5*s34*s45 - 
    24*q10*q2*q5*s34*s45 - 19*q2*q5*q6*s34*s45 + 16*q5^2*q6*s34*s45 + 
    6*q2*q6^2*s34*s45 + 38*q5*q6^2*s34*s45 + 16*q5^2*q7*s34*s45 + 
    38*q5*q7^2*s34*s45 + 38*q7^3*s34*s45 + 56*q2*q5*q9*s34*s45 - 
    86*q5*q6*q9*s34*s45 + 3*q6^2*q9*s34*s45 - 86*q5*q7*q9*s34*s45 - 
    117*q7^2*q9*s34*s45 + 56*q5*q8*q9*s34*s45 - 57*q5*q6^3*s23*s34*s45 + 
    12*q10^2*q2*q5*s34^2*s45 + 16*q5^2*q6*q9*s34^2*s45 - 
    38*q5*q6^2*q9*s34^2*s45 + 16*q5^2*q7*q9*s34^2*s45 + 
    38*q5*q7^2*q9*s34^2*s45 + 38*q7^3*q9*s34^2*s45 + 12*q10^2*q5*s45^2 - 
    18*q10*q2*q5*s45^2 - 95*q2*q5*q6*s45^2 - 57*q2*q6^2*s45^2 + 
    19*q5*q6^2*s45^2 - 57*q5*q7^2*s45^2 - 38*q7^3*s45^2 + 
    113*q5*q7*q8*s45^2 + 114*q7^2*q8*s45^2 + 113*q2*q5*q9*s45^2 + 
    246*q2*q6*q9*s45^2 - 113*q5*q6*q9*s45^2 - 57*q6^2*q9*s45^2 + 
    113*q5*q7*q9*s45^2 + 171*q7^2*q9*s45^2 - 113*q5*q8*q9*s45^2 - 
    321*q7*q8*q9*s45^2 + 19*q5*q7^3*s12*s45^2 - 57*q5*q7^2*q8*s12*s45^2 - 
    19*q7^3*q8*s12*s45^2 + 19*q5*q7^3*q8*s12^2*s45^2 + 19*q5*q6^3*s23*s45^2 + 
    12*q10^2*q2*q5*s34*s45^2 - 38*q2*q5*q6^2*s34*s45^2 + 
    38*q5*q6^3*s34*s45^2 + 19*q5*q7^3*s34*s45^2 - 57*q5*q6^2*q9*s34*s45^2 - 
    57*q5*q7^2*q9*s34*s45^2 - 57*q7^3*q9*s34*s45^2 - 
    19*q5*q6^3*q9*s34^2*s45^2 + 19*q5*q7^3*q9*s34^2*s45^2 - 
    76*q2*q5*q6^2*s45^3 - 19*q2*q6^3*s45^3 - 19*q5*q7^3*s45^3 + 
    76*q5*q7^2*q8*s45^3 + 38*q7^3*q8*s45^3 + 189*q2*q5*q6*q9*s45^3 + 
    152*q2*q6^2*q9*s45^3 - 76*q5*q6^2*q9*s45^3 - 19*q6^3*q9*s45^3 + 
    76*q5*q7^2*q9*s45^3 + 57*q7^3*q9*s45^3 - 189*q5*q7*q8*q9*s45^3 - 
    228*q7^2*q8*q9*s45^3 - 19*q5*q7^3*q8*s12*s45^3 - 
    19*q2*q5*q6^3*s34*s45^3 - 19*q5*q6^3*q9*s34*s45^3 - 
    19*q5*q7^3*q9*s34*s45^3 - 19*q2*q5*q6^3*s45^4 + 19*q5*q7^3*q8*s45^4 + 
    95*q2*q5*q6^2*q9*s45^4 + 38*q2*q6^3*q9*s45^4 - 19*q5*q6^3*q9*s45^4 + 
    19*q5*q7^3*q9*s45^4 - 95*q5*q7^2*q8*q9*s45^4 - 57*q7^3*q8*q9*s45^4 + 
    19*q2*q5*q6^3*q9*s45^5 - 19*q5*q7^3*q8*q9*s45^5 + 6*q10*q2*s51 + 
    12*q22*q3*s51 - 6*q10*q6*s51 - 3*q2*q6*s51 + 6*q22*q6*s51 + 3*q6^2*s51 + 
    6*q4*q7*s51 + 3*q6*q7*s51 - 10*q7^2*s51 - 6*q22*q8*s51 - 6*q4*q8*s51 + 
    9*q6*q8*s51 - 10*q2*q9*s51 - 12*q3*q9*s51 - 25*q6*q9*s51 + 76*q7*q9*s51 - 
    27*q8*q9*s51 + 12*q10^2*q2*s34*s51 - 12*q10^2*q6*s34*s51 + 
    6*q2*q22*q6*s34*s51 - 6*q2*q6^2*s34*s51 + 12*q4^2*q7*s34*s51 + 
    9*q2*q6*q7*s34*s51 + 19*q7^3*s34*s51 - 12*q4^2*q8*s34*s51 + 
    12*q10^2*q9*s34*s51 + 12*q4^2*q9*s34*s51 - 12*q10*q6*q9*s34*s51 + 
    12*q4*q7*q9*s34*s51 - 60*q7^2*q9*s34*s51 - 12*q10^2*q6*q9*s34^2*s51 + 
    12*q4^2*q7*q9*s34^2*s51 + 19*q7^3*q9*s34^2*s51 - 19*q7^3*s45*s51 - 
    6*q22*q6*q8*s45*s51 + 3*q6*q7*q8*s45*s51 + 32*q7^2*q8*s45*s51 + 
    66*q2*q6*q9*s45*s51 + 114*q7^2*q9*s45*s51 - 141*q7*q8*q9*s45*s51 - 
    57*q7^3*q9*s34*s45*s51 + 19*q7^3*q8*s45^2*s51 + 57*q2*q6^2*q9*s45^2*s51 + 
    57*q7^3*q9*s45^2*s51 - 171*q7^2*q8*q9*s45^2*s51 + 
    19*q2*q6^3*q9*s45^3*s51 - 57*q7^3*q8*q9*s45^3*s51 - 6*q2*q22*q6*s51^2 - 
    6*q22*q6^2*s51^2 - 9*q2*q6*q7*s51^2 - 3*q6^2*q7*s51^2 - 3*q2*q7^2*s51^2 - 
    6*q6*q7^2*s51^2 + 9*q6*q7*q8*s51^2 + 19*q7^2*q9*s51^2 - 
    9*q7*q8*q9*s51^2 + 6*q2*q22*q6^2*s34*s51^2 + 3*q2*q6*q7^2*s34*s51^2 - 
    19*q7^3*q9*s34*s51^2 + 6*q22*q6^2*q8*s45*s51^2 + 3*q6^2*q7*q8*s45*s51^2 + 
    6*q6*q7^2*q8*s45*s51^2 + 19*q7^3*q9*s45*s51^2 - 38*q7^2*q8*q9*s45*s51^2 - 
    19*q7^3*q8*q9*s45^2*s51^2]*(-F[2, 1, 5]/9 + F[2, 1, 13]/9 - 
   (F[1, 2, 2]*tci[1, 2])/9 + (F[1, 2, 7]*tci[1, 2])/9) + 
 r[-13*q10 - 4*q2 - 26*q4 + 3*q6 + 10*q7 - 18*q8 + 8*q9 + 13*q4^2*s12 + 
    26*q4*q5*s12 - 4*q5^2*s12 - 13*q4*q7*s12 - 8*q5*q7*s12 + 13*q4*q8*s12 - 
    13*q4^2*q5*s12^2 - 4*q5^2*s23 - 3*q5*q6*s23 + 4*q5^2*q6*s23^2 + 
    13*q10^2*s34 - 16*q10*q2*s34 + 3*q10*q5*s34 - 10*q4*q5*s34 + 
    34*q10*q6*s34 + 8*q5*q6*s34 - 21*q4*q7*s34 - 12*q5*q7*s34 - 
    10*q4*q8*s34 + 27*q5*q8*s34 - 16*q10*q9*s34 + 3*q2*q9*s34 - 
    16*q4*q9*s34 + 4*q5*q9*s34 - 18*q6*q9*s34 + 27*q7*q9*s34 - 20*q8*q9*s34 - 
    8*q9^2*s34 + 13*q4^2*q5*s12*s34 + 13*q4^2*q8*s12*s34 - 
    31*q4*q5*q8*s12*s34 + 13*q4^2*q5*q8*s12^2*s34 - 13*q10^2*q2*s34^2 + 
    8*q10*q2*q5*s34^2 + 10*q4*q5*q8*s34^2 - 8*q2*q5*q9*s34^2 + 
    21*q10*q6*q9*s34^2 + 8*q5*q6*q9*s34^2 - 21*q4*q7*q9*s34^2 - 
    12*q5*q7*q9*s34^2 + 12*q5*q8*q9*s34^2 - 4*q2*q9^2*s34^2 - 
    13*q4^2*q5*q8*s12*s34^2 + 13*q10^2*s45 - 13*q10*q2*s45 + 13*q10*q6*s45 + 
    8*q5*q6*s45 + 5*q5*q7*s45 + 9*q2*q9*s45 + 9*q8*q9*s45 - 
    4*q5^2*q7*s12*s45 - 4*q5^2*q6*s23*s45 - 13*q10^2*q2*s34*s45 - 
    13*q10^2*q5*s34*s45 + 5*q10*q2*q5*s34*s45 - 4*q5^2*q6*s34*s45 - 
    4*q5^2*q7*s34*s45 - 9*q2*q5*q9*s34*s45 + 9*q5*q6*q9*s34*s45 + 
    9*q5*q7*q9*s34*s45 - 9*q5*q8*q9*s34*s45 + 8*q2*q9^2*s34*s45 + 
    8*q8*q9^2*s34*s45 - 13*q10^2*q2*q5*s34^2*s45 - 4*q5^2*q6*q9*s34^2*s45 - 
    4*q5^2*q7*q9*s34^2*s45 - 4*q2*q5*q9^2*s34^2*s45 - 
    4*q5*q8*q9^2*s34^2*s45 - 13*q10^2*q5*s45^2 - 13*q10^2*q2*q5*s34*s45^2 - 
    13*q10^2*s51 - 13*q4^2*s51 + 26*q10*q9*s51 + 5*q2*q9*s51 + 26*q4*q9*s51 + 
    8*q8*q9*s51 + 8*q9^2*s51 + 13*q10^2*q6*s34*s51 - 13*q4^2*q7*s34*s51 - 
    13*q10^2*q9*s34*s51 - 13*q4^2*q9*s34*s51 - 31*q10*q6*q9*s34*s51 + 
    31*q4*q7*q9*s34*s51 + 8*q2*q9^2*s34*s51 + 13*q10^2*q6*q9*s34^2*s51 - 
    13*q4^2*q7*q9*s34^2*s51 - 4*q2*q9^2*s45*s51 - 4*q8*q9^2*s45*s51 + 
    13*q10^2*q9*s51^2 + 13*q4^2*q9*s51^2 - 4*q2*q9^2*s51^2 - 
    13*q10^2*q6*q9*s34*s51^2 + 13*q4^2*q7*q9*s34*s51^2]*
  ((2*F[1, 1, 1]^2)/9 - (2*F[1, 1, 3]^2)/9 - (4*F[1, 1, 1]*F[1, 1, 5])/9 + 
   (4*F[1, 1, 3]*F[1, 1, 5])/9 + (4*F[2, 1, 1])/9 - (4*F[2, 1, 5])/9 - 
   (4*F[1, 1, 1]*tci[1, 2])/9 + (4*F[1, 2, 7]*tci[1, 2])/9) + 
 r[-12*q10 - 42*q2 + 28*q4 + 59*q5 + 50*q6 - 37*q7 + 114*q8 - 13*q9 + 
    12*q2*q3*s12 - 25*q2*q5*s12 - 12*q4*q5*s12 + 38*q5^2*s12 + 18*q2*q7*s12 - 
    12*q3*q7*s12 - 10*q4*q7*s12 - 2*q5*q7*s12 + 9*q2*q8*s12 - 12*q4*q8*s12 - 
    30*q5*q8*s12 - 43*q7*q8*s12 + 10*q4*q5*q8*s12^2 - 3*q5^2*q8*s12^2 - 
    9*q2*q7*q8*s12^2 + 19*q5*q7*q8*s12^2 - 16*q10*q5*s23 + 16*q4*q5*s23 - 
    44*q5^2*s23 - 47*q5*q6*s23 + 16*q10*q9*s23 - 16*q4*q9*s23 - 
    19*q5^3*s12*s23 + 19*q5^3*s23^2 + 44*q5^2*q6*s23^2 - 19*q5^3*q6*s23^3 - 
    12*q10*q2*s34 + 12*q10*q5*s34 - 4*q2*q5*s34 - 16*q4*q5*s34 - 6*q5^2*s34 + 
    76*q10*q6*s34 + 9*q2*q6*s34 + 41*q5*q6*s34 - 9*q2*q7*s34 - 10*q4*q7*s34 + 
    10*q5*q7*s34 - 32*q4*q8*s34 - 85*q5*q8*s34 - 28*q10*q9*s34 - 
    6*q2*q9*s34 + 12*q4*q9*s34 - 32*q6*q9*s34 - 106*q7*q9*s34 + 
    190*q8*q9*s34 - 13*q9^2*s34 + 12*q4*q5*q8*s12*s34 + 6*q5^2*q8*s12*s34 + 
    19*q5^3*s23*s34 + 6*q5^2*q6*s23*s34 - 19*q5^3*q6*s23^2*s34 - 
    10*q10*q2*q5*s34^2 + 16*q4*q5*q8*s34^2 - 3*q5^2*q8*s34^2 + 
    3*q2*q5*q9*s34^2 + 38*q10*q6*q9*s34^2 + 38*q5*q6*q9*s34^2 - 
    10*q4*q7*q9*s34^2 + 10*q5*q7*q9*s34^2 - 76*q5*q8*q9*s34^2 - 
    32*q7*q9^2*s34^2 - 44*q10*q2*s45 - 6*q2*q3*s45 + 12*q3^2*s45 + 
    44*q10*q5*s45 - 19*q2*q5*s45 + 38*q5^2*s45 + 38*q10*q6*s45 - 
    15*q2*q6*s45 - 24*q3*q6*s45 + 88*q5*q6*s45 + 6*q3*q7*s45 - 74*q5*q7*s45 + 
    18*q2*q8*s45 + 24*q3*q8*s45 + 112*q5*q8*s45 + 134*q7*q8*s45 - 
    41*q2*q9*s45 + 3*q6*q9*s45 + 303*q7*q9*s45 - 350*q8*q9*s45 - 
    12*q3^2*q7*s12*s45 - 39*q5*q7*q8*s12*s45 - 3*q5^2*q7*q8*s12^2*s45 - 
    19*q5^3*s23*s45 - 12*q3^2*q6*s23*s45 - 82*q5^2*q6*s23*s45 + 
    38*q5^3*q6*s23^2*s45 - 32*q10*q2*q5*s34*s45 + 3*q2*q5^2*s34*s45 - 
    38*q5^3*s34*s45 - 3*q2*q5*q6*s34*s45 - 31*q5^2*q6*s34*s45 - 
    3*q5^2*q8*s34*s45 + 15*q2*q5*q9*s34*s45 + 51*q5*q6*q9*s34*s45 - 
    106*q5*q7*q9*s34*s45 + 172*q5*q8*q9*s34*s45 - 3*q2*q9^2*s34*s45 + 
    181*q7*q9^2*s34*s45 - 152*q8*q9^2*s34*s45 + 57*q5^3*q6*s23*s34*s45 - 
    6*q2*q5^2*q9*s34^2*s45 - 19*q5^2*q6*q9*s34^2*s45 - 
    32*q5*q7*q9^2*s34^2*s45 + 57*q5*q8*q9^2*s34^2*s45 + 
    38*q7*q9^3*s34^2*s45 - 38*q10*q2*q5*s45^2 + 12*q3^2*q6*s45^2 - 
    9*q2*q5*q6*s45^2 + 38*q5^2*q6*s45^2 + 18*q2*q6*q8*s45^2 + 
    18*q3*q6*q8*s45^2 + 112*q5*q7*q8*s45^2 - 29*q2*q5*q9*s45^2 - 
    29*q2*q6*q9*s45^2 + 29*q5*q6*q9*s45^2 + 182*q5*q7*q9*s45^2 - 
    182*q5*q8*q9*s45^2 - 360*q7*q8*q9*s45^2 - 3*q2*q9^2*s45^2 + 
    3*q6*q9^2*s45^2 - 216*q7*q9^2*s45^2 + 216*q8*q9^2*s45^2 - 
    19*q5^3*q6*s23*s45^2 + 6*q2*q5^2*q6*s34*s45^2 - 38*q5^3*q6*s34*s45^2 + 
    32*q2*q5^2*q9*s34*s45^2 - 32*q5^2*q6*q9*s34*s45^2 + 
    89*q5*q7*q9^2*s34*s45^2 - 89*q5*q8*q9^2*s34*s45^2 - 
    57*q7*q9^3*s34*s45^2 + 57*q8*q9^3*s34*s45^2 - 19*q2*q5^3*q9*s34^2*s45^2 + 
    19*q5^3*q6*q9*s34^2*s45^2 + 19*q5*q7*q9^3*s34^2*s45^2 - 
    19*q5*q8*q9^3*s34^2*s45^2 - 13*q2*q5^2*q6*s45^3 + 13*q2*q5^2*q9*s45^3 - 
    16*q2*q5*q6*q9*s45^3 - 13*q5^2*q6*q9*s45^3 - 182*q5*q7*q8*q9*s45^3 - 
    3*q2*q6*q9^2*s45^3 - 89*q5*q7*q9^2*s45^3 + 89*q5*q8*q9^2*s45^3 + 
    216*q7*q8*q9^2*s45^3 + 57*q7*q9^3*s45^3 - 57*q8*q9^3*s45^3 + 
    19*q2*q5^3*q6*s34*s45^3 - 19*q2*q5^3*q9*s34*s45^3 + 
    19*q5^3*q6*q9*s34*s45^3 - 19*q5*q7*q9^3*s34*s45^3 + 
    19*q5*q8*q9^3*s34*s45^3 + 19*q2*q5^3*q6*s45^4 - 19*q2*q5^3*q9*s45^4 - 
    6*q2*q5^2*q6*q9*s45^4 + 19*q5^3*q6*q9*s45^4 + 89*q5*q7*q8*q9^2*s45^4 + 
    19*q5*q7*q9^3*s45^4 - 19*q5*q8*q9^3*s45^4 - 57*q7*q8*q9^3*s45^4 - 
    19*q2*q5^3*q6*q9*s45^5 - 19*q5*q7*q8*q9^3*s45^5 - 16*q10*q2*s51 + 
    6*q2*q3*s51 + 12*q3^2*s51 + 6*q10*q6*s51 + 9*q2*q6*s51 - 24*q3*q6*s51 - 
    9*q2*q7*s51 - 6*q3*q7*s51 + 22*q4*q7*s51 - 15*q6*q7*s51 - 6*q2*q8*s51 + 
    24*q3*q8*s51 + 16*q4*q8*s51 + 56*q7*q8*s51 + 12*q10*q9*s51 - 
    22*q2*q9*s51 - 28*q4*q9*s51 + 10*q6*q9*s51 + 108*q7*q9*s51 - 
    152*q8*q9*s51 + 32*q9^2*s51 - 12*q2*q3^2*s12*s51 + 9*q2*q7*q8*s12*s51 - 
    12*q3^2*q6*s23*s51 + 9*q2*q6*q7*s34*s51 - 32*q10*q6*q9*s34*s51 + 
    32*q4*q7*q9*s34*s51 - 3*q2*q9^2*s34*s51 + 92*q7*q9^2*s34*s51 + 
    19*q9^3*s34*s51 + 19*q7*q9^3*s34^2*s51 + 12*q2*q3^2*s45*s51 + 
    12*q3^2*q6*s45*s51 - 12*q3^2*q7*s45*s51 - 6*q2*q6*q8*s45*s51 + 
    6*q6*q7*q8*s45*s51 - 22*q2*q6*q9*s45*s51 - 216*q7*q8*q9*s45*s51 - 
    165*q7*q9^2*s45*s51 + 133*q8*q9^2*s45*s51 - 57*q7*q9^3*s34*s45*s51 + 
    12*q3^2*q6*q8*s45^2*s51 - 3*q2*q6*q9^2*s45^2*s51 + 
    165*q7*q8*q9^2*s45^2*s51 + 57*q7*q9^3*s45^2*s51 - 57*q8*q9^3*s45^2*s51 - 
    57*q7*q8*q9^3*s45^3*s51 + 9*q2*q6*q7*s51^2 - 18*q3*q6*q8*s51^2 - 
    18*q6*q7*q8*s51^2 + 10*q10*q6*q9*s51^2 - 38*q4*q7*q9*s51^2 - 
    38*q7*q8*q9*s51^2 + 3*q2*q9^2*s51^2 - 38*q7*q9^2*s51^2 - 19*q9^3*s51^2 - 
    19*q7*q9^3*s34*s51^2 + 12*q3^2*q6*q8*s45*s51^2 + 
    38*q7*q8*q9^2*s45*s51^2 + 19*q7*q9^3*s45*s51^2 - 
    19*q7*q8*q9^3*s45^2*s51^2]*(-(F[1, 1, 2]*F[1, 1, 8])/9 + 
   F[1, 1, 8]^2/18 + F[1, 1, 9]^2/18 + (F[1, 1, 2]*F[1, 1, 10])/9 - 
   (F[1, 1, 9]*F[1, 1, 10])/9 + F[2, 1, 12]/9 + F[2, 1, 15]/9 + 
   tci[1, 1]^2/27 + (F[1, 1, 2]*tci[1, 2])/9 - (F[1, 2, 9]*tci[1, 2])/9) + 
 r[44*q10 - 6*q2 - 6*q3 + 10*q6 + 3*q7 + 3*q8 - 57*q9 + 12*q3^2*s12 - 
    12*q3*q7*s12 + 6*q7*q8*s12 - 12*q3^2*s23 - 16*q10*q5*s23 + 6*q3*q6*s23 + 
    16*q5*q6*s23 + 16*q10*q9*s23 + 12*q3^2*q6*s23^2 + 44*q10*q2*s34 - 
    44*q10*q5*s34 + 20*q10*q6*s34 + 3*q2*q6*s34 + 22*q5*q6*s34 + 
    28*q10*q9*s34 - 44*q2*q9*s34 + 22*q5*q9*s34 - 3*q6*q9*s34 + 3*q8*q9*s34 - 
    13*q9^2*s34 - 38*q10*q2*q5*s34^2 + 38*q2*q5*q9*s34^2 + 
    10*q10*q6*q9*s34^2 + 3*q5*q6*q9*s34^2 + 19*q2*q9^2*s34^2 + 
    12*q10*q2*s45 - 12*q10*q5*s45 + 10*q10*q6*s45 + 7*q2*q6*s45 + 
    12*q5*q6*s45 - 6*q3*q7*s45 - 3*q7*q8*s45 - 31*q2*q9*s45 - 16*q6*q9*s45 + 
    12*q3^2*q7*s12*s45 - 12*q3^2*q6*s23*s45 - 32*q10*q2*q5*s34*s45 - 
    19*q2*q5*q6*s34*s45 + 51*q2*q5*q9*s34*s45 + 15*q5*q6*q9*s34*s45 + 
    26*q2*q9^2*s34*s45 + 3*q6*q9^2*s34*s45 - 3*q8*q9^2*s34*s45 + 
    19*q2*q5*q9^2*s34^2*s45 + 6*q5*q6*q9^2*s34^2*s45 + 38*q2*q9^3*s34^2*s45 - 
    10*q10*q2*q5*s45^2 - 19*q2*q5*q6*s45^2 + 29*q2*q5*q9*s45^2 - 
    6*q2*q6*q9*s45^2 - 29*q5*q6*q9*s45^2 - 6*q2*q9^2*s45^2 + 
    6*q6*q9^2*s45^2 - 3*q7*q9^2*s45^2 + 3*q8*q9^2*s45^2 + 
    32*q2*q5*q9^2*s34*s45^2 - 32*q5*q6*q9^2*s34*s45^2 + 
    19*q2*q5*q9^3*s34^2*s45^2 - 19*q5*q6*q9^3*s34^2*s45^2 + 
    16*q2*q5*q6*q9*s45^3 + 13*q2*q5*q9^2*s45^3 - 12*q2*q6*q9^2*s45^3 - 
    13*q5*q6*q9^2*s45^3 + 3*q7*q8*q9^2*s45^3 + 19*q2*q9^3*s45^3 - 
    19*q6*q9^3*s45^3 + 19*q2*q5*q9^3*s34*s45^3 - 19*q5*q6*q9^3*s34*s45^3 - 
    6*q2*q5*q6*q9^2*s45^4 + 19*q2*q5*q9^3*s45^4 + 38*q2*q6*q9^3*s45^4 - 
    19*q5*q6*q9^3*s45^4 + 19*q2*q5*q6*q9^3*s45^5 - 16*q10*q2*s51 - 
    12*q2*q3*s51 + 12*q3^2*s51 - 22*q10*q6*s51 + 9*q2*q6*s51 - 6*q3*q6*s51 - 
    9*q2*q7*s51 + 18*q3*q7*s51 - 9*q6*q7*s51 - 9*q7*q8*s51 - 44*q10*q9*s51 + 
    16*q2*q9*s51 + 13*q6*q9*s51 + 6*q8*q9*s51 + 32*q9^2*s51 + 
    12*q2*q3*q7*s12*s51 - 12*q3^2*q7*s12*s51 - 6*q2*q7*q8*s12*s51 - 
    12*q3^2*q6*s23*s51 + 3*q2*q6*q7*s34*s51 - 32*q10*q6*q9*s34*s51 - 
    6*q2*q9^2*s34*s51 + 19*q9^3*s34*s51 + 19*q2*q9^3*s34^2*s51 + 
    12*q3^2*q7*s45*s51 - 3*q2*q6*q9*s45*s51 + 9*q7*q8*q9*s45*s51 - 
    32*q2*q9^2*s45*s51 - 6*q7*q9^2*s45*s51 + 6*q8*q9^2*s45*s51 - 
    57*q2*q9^3*s34*s45*s51 - 6*q2*q6*q9^2*s45^2*s51 + 
    6*q7*q8*q9^2*s45^2*s51 + 19*q2*q6*q9^3*s45^3*s51 + 12*q2*q3^2*s51^2 - 
    18*q2*q3*q7*s51^2 - 12*q3^2*q7*s51^2 + 9*q2*q6*q7*s51^2 - 
    9*q2*q6*q8*s51^2 + 9*q2*q7*q8*s51^2 + 38*q10*q6*q9*s51^2 + 
    9*q7*q8*q9*s51^2 - 13*q2*q9^2*s51^2 - 3*q7*q9^2*s51^2 - 19*q9^3*s51^2 + 
    12*q2*q3^2*q7*s12*s51^2 - 38*q2*q9^3*s34*s51^2 + 3*q7*q8*q9^2*s45*s51^2 + 
    19*q2*q9^3*s45*s51^2 + 12*q2*q3^2*q7*s51^3 - 9*q2*q6*q7*q8*s51^3 + 
    19*q2*q9^3*s51^3]*(-F[1, 1, 5]^2/18 + (F[1, 1, 5]*F[1, 1, 6])/9 - 
   (F[1, 1, 6]*F[1, 1, 8])/9 + F[1, 1, 8]^2/18 - F[2, 1, 7]/9 + 
   F[2, 1, 12]/9 + tci[1, 1]^2/27 + (F[1, 1, 6]*tci[1, 2])/9 - 
   (F[1, 2, 9]*tci[1, 2])/9) + 
 r[-41*q2 + 24*q20 - 42*q4 - 39*q5 + 111*q6 + 71*q7 - 46*q8 + 24*q9 + 
    12*q2*q3*s12 + 24*q4^2*s12 + 24*q4*q5*s12 + 3*q5^2*s12 + 12*q3*q7*s12 - 
    18*q4*q7*s12 - 60*q5*q7*s12 - 16*q7^2*s12 - 6*q3*q8*s12 - 14*q5*q8*s12 + 
    20*q7*q8*s12 - 12*q4^2*q5*s12^2 - 19*q5^3*s12^2 + 18*q2*q3*q7*s12^2 - 
    12*q3^2*q7*s12^2 + 6*q4*q5*q8*s12^2 - 38*q5^2*q8*s12^2 - 
    18*q2*q7*q8*s12^2 - 66*q5*q7*q8*s12^2 + 12*q4^2*s23 - 24*q20*q5*s23 + 
    6*q4*q5*s23 - 9*q5^2*s23 + 30*q5*q6*s23 - 70*q6^2*s23 - 6*q4*q9*s23 - 
    12*q4^2*q5*s12*s23 + 12*q20*q5^2*s23^2 - 3*q5^2*q6*s23^2 - 
    9*q5*q6^2*s23^2 + 19*q6^3*s23^2 - 6*q20*q5*s34 - 18*q4*q5*s34 - 
    3*q5^2*s34 + 19*q2*q6*s34 - 38*q6^2*s34 - 30*q4*q7*s34 - 56*q5*q7*s34 - 
    12*q20*q8*s34 - 12*q4*q8*s34 + 24*q5*q8*s34 - 25*q6*q8*s34 - 
    6*q20*q9*s34 - 36*q4*q9*s34 - 12*q5*q9*s34 + 9*q6*q9*s34 + 
    130*q7*q9*s34 - 27*q8*q9*s34 + 24*q4^2*q5*s12*s34 + 19*q5^3*s12*s34 + 
    12*q4^2*q8*s12*s34 - 24*q4*q5*q8*s12*s34 + 16*q5^2*q8*s12*s34 + 
    12*q4^2*q5*q8*s12^2*s34 + 19*q5^3*q8*s12^2*s34 + 12*q4^2*q5*s23*s34 + 
    6*q20*q5^2*s23*s34 - 3*q5^2*q6*s23*s34 - 6*q5*q6^2*s23*s34 + 
    19*q6^3*s23*s34 - 12*q4^2*q5*s34^2 - 12*q4^2*q8*s34^2 + 
    18*q4*q5*q8*s34^2 + 3*q5^2*q8*s34^2 - 9*q5*q6*q9*s34^2 - 
    30*q4*q7*q9*s34^2 - 56*q5*q7*q9*s34^2 + 9*q5*q8*q9*s34^2 - 
    24*q4^2*q5*q8*s12*s34^2 - 19*q5^3*q8*s12*s34^2 + 12*q4^2*q5*q8*s34^3 + 
    6*q2*q20*s45 + 6*q2*q3*s45 + 9*q2*q5*s45 + 18*q20*q5*s45 + 3*q5^2*s45 - 
    79*q2*q6*s45 - 33*q5*q6*s45 + 111*q6^2*s45 + 113*q5*q7*s45 + 
    9*q2*q8*s45 - 12*q20*q8*s45 - 6*q3*q8*s45 - 76*q5*q8*s45 - 32*q6*q8*s45 - 
    79*q7*q8*s45 - 187*q7*q9*s45 + 159*q8*q9*s45 - 57*q5^2*q7*s12*s45 + 
    57*q5^2*q8*s12*s45 + 54*q5*q7*q8*s12*s45 - 16*q7^2*q8*s12*s45 - 
    19*q5^3*q8*s12^2*s45 - 38*q5^2*q7*q8*s12^2*s45 - 
    16*q5*q7^2*q8*s12^2*s45 - 18*q20*q5^2*s23*s45 + 6*q5^2*q6*s23*s45 + 
    15*q5*q6^2*s23*s45 - 38*q6^3*s23*s45 + 6*q2*q20*q5*s34*s45 - 
    18*q20*q5^2*s34*s45 - 9*q2*q5*q6*s34*s45 + 6*q5^2*q6*s34*s45 + 
    38*q2*q6^2*s34*s45 + 15*q5*q6^2*s34*s45 - 38*q6^3*s34*s45 - 
    57*q5^2*q7*s34*s45 + 41*q5^2*q8*s34*s45 + 6*q20*q5*q9*s34*s45 + 
    3*q5*q6*q9*s34*s45 + 170*q5*q7*q9*s34*s45 - 123*q5*q8*q9*s34*s45 - 
    19*q5^3*q8*s12*s34*s45 - 6*q20*q5^2*q9*s34^2*s45 + 
    3*q5*q6^2*q9*s34^2*s45 - 57*q5^2*q7*q9*s34^2*s45 + 
    38*q5^2*q8*q9*s34^2*s45 + 6*q20*q5^2*s45^2 + 9*q2*q5*q6*s45^2 - 
    3*q5^2*q6*s45^2 - 38*q2*q6^2*s45^2 - 6*q5*q6^2*s45^2 + 19*q6^3*s45^2 + 
    76*q5^2*q7*s45^2 - 76*q5^2*q8*s45^2 + 9*q2*q6*q8*s45^2 - 
    113*q5*q7*q8*s45^2 - 189*q5*q7*q9*s45^2 + 189*q5*q8*q9*s45^2 + 
    187*q7*q8*q9*s45^2 - 19*q5^3*q7*s12*s45^2 + 19*q5^3*q8*s12*s45^2 + 
    57*q5^2*q7*q8*s12*s45^2 - 19*q5^3*q7*q8*s12^2*s45^2 + 
    6*q2*q20*q5^2*s34*s45^2 - 3*q2*q5^2*q6*s34*s45^2 - 
    6*q2*q5*q6^2*s34*s45^2 + 19*q2*q6^3*s34*s45^2 - 19*q5^3*q7*s34*s45^2 + 
    19*q5^3*q8*s34*s45^2 + 95*q5^2*q7*q9*s34*s45^2 - 
    95*q5^2*q8*q9*s34*s45^2 - 19*q5^3*q7*q9*s34^2*s45^2 + 
    19*q5^3*q8*q9*s34^2*s45^2 + 19*q5^3*q7*s45^3 - 19*q5^3*q8*s45^3 - 
    76*q5^2*q7*q8*s45^3 - 95*q5^2*q7*q9*s45^3 + 95*q5^2*q8*q9*s45^3 + 
    189*q5*q7*q8*q9*s45^3 + 19*q5^3*q7*q8*s12*s45^3 + 
    19*q5^3*q7*q9*s34*s45^3 - 19*q5^3*q8*q9*s34*s45^3 - 19*q5^3*q7*q8*s45^4 - 
    19*q5^3*q7*q9*s45^4 + 19*q5^3*q8*q9*s45^4 + 95*q5^2*q7*q8*q9*s45^4 + 
    19*q5^3*q7*q8*q9*s45^5 + 6*q2*q20*s51 - 6*q2*q3*s51 - 12*q3^2*s51 - 
    24*q4^2*s51 + 133*q2*q6*s51 - 38*q6^2*s51 - 57*q2*q7*s51 + 18*q4*q7*s51 - 
    31*q6*q7*s51 - 16*q7^2*s51 - 85*q2*q8*s51 + 6*q3*q8*s51 + 44*q6*q8*s51 + 
    45*q7*q8*s51 + 6*q20*q9*s51 + 42*q4*q9*s51 - 92*q7*q9*s51 + 
    36*q8*q9*s51 + 24*q2*q3^2*s12*s51 - 12*q2*q3*q7*s12*s51 - 
    12*q3^2*q7*s12*s51 + 56*q2*q7*q8*s12*s51 + 12*q2*q3^2*q7*s12^2*s51 + 
    12*q3^2*q6*s23*s51 - 12*q4^2*q9*s23*s51 - 38*q2*q6^2*s34*s51 + 
    19*q6^3*s34*s51 - 12*q4^2*q7*s34*s51 + 19*q2*q6*q7*s34*s51 - 
    24*q4^2*q9*s34*s51 + 48*q4*q7*q9*s34*s51 - 12*q4^2*q7*q9*s34^2*s51 - 
    12*q2*q3^2*s45*s51 - 12*q3^2*q6*s45*s51 + 95*q2*q6^2*s45*s51 - 
    19*q6^3*s45*s51 + 12*q3^2*q8*s45*s51 - 123*q2*q6*q8*s45*s51 + 
    12*q3*q6*q8*s45*s51 + 3*q6^2*q8*s45*s51 + 27*q6*q7*q8*s45*s51 + 
    16*q7^2*q8*s45*s51 + 92*q7*q8*q9*s45*s51 - 19*q2*q6^3*s34*s45*s51 + 
    19*q2*q6^3*s45^2*s51 - 38*q2*q6^2*q8*s45^2*s51 - 95*q2*q6^2*s51^2 + 
    133*q2*q6*q7*s51^2 + 57*q6^2*q7*s51^2 + 16*q6*q7^2*s51^2 + 
    189*q2*q6*q8*s51^2 - 6*q3*q6*q8*s51^2 - 113*q2*q7*q8*s51^2 - 
    139*q6*q7*q8*s51^2 + 24*q4^2*q9*s51^2 - 18*q4*q7*q9*s51^2 + 
    18*q7*q8*q9*s51^2 + 12*q2*q3^2*q7*s12*s51^2 + 19*q2*q6^3*s34*s51^2 - 
    38*q2*q6^2*q7*s34*s51^2 + 12*q4^2*q7*q9*s34*s51^2 - 
    19*q2*q6^3*s45*s51^2 - 12*q3^2*q6*q8*s45*s51^2 + 
    95*q2*q6^2*q8*s45*s51^2 - 57*q6^2*q7*q8*s45*s51^2 - 
    16*q6*q7^2*q8*s45*s51^2 + 19*q2*q6^3*q8*s45^2*s51^2 + 19*q2*q6^3*s51^3 - 
    95*q2*q6^2*q7*s51^3 - 19*q6^3*q7*s51^3 - 95*q2*q6^2*q8*s51^3 + 
    189*q2*q6*q7*q8*s51^3 + 95*q6^2*q7*q8*s51^3 + 19*q2*q6^3*q7*s34*s51^3 - 
    19*q2*q6^3*q8*s45*s51^3 + 19*q6^3*q7*q8*s45*s51^3 + 19*q2*q6^3*q7*s51^4 + 
    19*q2*q6^3*q8*s51^4 - 95*q2*q6^2*q7*q8*s51^4 - 19*q6^3*q7*q8*s51^4 + 
    19*q2*q6^3*q7*q8*s51^5]*(F[1, 1, 7]^2/18 - (F[1, 1, 7]*F[1, 1, 8])/9 + 
   F[1, 1, 8]^2/18 + F[2, 1, 10]/9 + F[2, 1, 12]/9 + tci[1, 1]^2/54 + 
   (F[1, 2, 8]*tci[1, 2])/9 - (F[1, 2, 9]*tci[1, 2])/9) + 
 r[-12*q10 - 42*q2 - 30*q3 + 31*q5 + 62*q6 + 3*q7 + 3*q8 + 44*q9 + 
    12*q2*q3*s12 + 12*q3^2*s12 - 25*q2*q5*s12 + 38*q5^2*s12 + 18*q2*q7*s12 - 
    12*q5*q7*s12 + 9*q2*q8*s12 + 12*q5*q8*s12 - 9*q7*q8*s12 - 
    3*q5^2*q8*s12^2 - 9*q2*q7*q8*s12^2 + 9*q5*q7*q8*s12^2 - 12*q3^2*s23 - 
    16*q10*q5*s23 - 44*q5^2*s23 + 30*q3*q6*s23 - 47*q5*q6*s23 + 
    16*q10*q9*s23 - 19*q5^3*s12*s23 + 19*q5^3*s23^2 + 12*q3^2*q6*s23^2 + 
    44*q5^2*q6*s23^2 - 19*q5^3*q6*s23^3 - 12*q10*q2*s34 + 12*q10*q5*s34 - 
    4*q2*q5*s34 - 6*q5^2*s34 + 76*q10*q6*s34 + 9*q2*q6*s34 + 41*q5*q6*s34 - 
    9*q2*q7*s34 - 3*q5*q8*s34 - 28*q10*q9*s34 - 6*q2*q9*s34 - 22*q5*q9*s34 - 
    32*q6*q9*s34 + 6*q5^2*q8*s12*s34 + 19*q5^3*s23*s34 + 6*q5^2*q6*s23*s34 - 
    19*q5^3*q6*s23^2*s34 - 10*q10*q2*q5*s34^2 - 3*q5^2*q8*s34^2 + 
    3*q2*q5*q9*s34^2 + 38*q10*q6*q9*s34^2 + 38*q5*q6*q9*s34^2 - 
    44*q10*q2*s45 - 6*q2*q3*s45 + 12*q3^2*s45 + 44*q10*q5*s45 - 
    19*q2*q5*s45 + 38*q5^2*s45 + 38*q10*q6*s45 - 15*q2*q6*s45 - 
    48*q3*q6*s45 + 88*q5*q6*s45 + 18*q2*q8*s45 + 24*q3*q8*s45 - 3*q7*q8*s45 - 
    47*q2*q9*s45 + 9*q6*q9*s45 + 3*q5*q7*q8*s12*s45 - 
    3*q5^2*q7*q8*s12^2*s45 - 19*q5^3*s23*s45 - 24*q3^2*q6*s23*s45 - 
    82*q5^2*q6*s23*s45 + 38*q5^3*q6*s23^2*s45 - 32*q10*q2*q5*s34*s45 + 
    3*q2*q5^2*s34*s45 - 38*q5^3*s34*s45 - 3*q2*q5*q6*s34*s45 - 
    31*q5^2*q6*s34*s45 - 3*q5^2*q8*s34*s45 + 15*q2*q5*q9*s34*s45 + 
    51*q5*q6*q9*s34*s45 + 57*q5^3*q6*s23*s34*s45 - 6*q2*q5^2*q9*s34^2*s45 - 
    19*q5^2*q6*q9*s34^2*s45 - 38*q10*q2*q5*s45^2 + 12*q3^2*q6*s45^2 - 
    9*q2*q5*q6*s45^2 + 38*q5^2*q6*s45^2 + 18*q2*q6*q8*s45^2 + 
    18*q3*q6*q8*s45^2 - 29*q2*q5*q9*s45^2 - 38*q2*q6*q9*s45^2 + 
    29*q5*q6*q9*s45^2 - 19*q5^3*q6*s23*s45^2 + 6*q2*q5^2*q6*s34*s45^2 - 
    38*q5^3*q6*s34*s45^2 + 32*q2*q5^2*q9*s34*s45^2 - 
    32*q5^2*q6*q9*s34*s45^2 - 19*q2*q5^3*q9*s34^2*s45^2 + 
    19*q5^3*q6*q9*s34^2*s45^2 - 13*q2*q5^2*q6*s45^3 + 13*q2*q5^2*q9*s45^3 - 
    16*q2*q5*q6*q9*s45^3 - 13*q5^2*q6*q9*s45^3 + 19*q2*q5^3*q6*s34*s45^3 - 
    19*q2*q5^3*q9*s34*s45^3 + 19*q5^3*q6*q9*s34*s45^3 + 19*q2*q5^3*q6*s45^4 - 
    19*q2*q5^3*q9*s45^4 - 6*q2*q5^2*q6*q9*s45^4 + 19*q5^3*q6*q9*s45^4 - 
    19*q2*q5^3*q6*q9*s45^5 - 16*q10*q2*s51 + 6*q2*q3*s51 + 12*q3^2*s51 + 
    6*q10*q6*s51 + 9*q2*q6*s51 - 6*q3*q6*s51 - 9*q2*q7*s51 - 3*q6*q7*s51 - 
    12*q2*q8*s51 + 9*q7*q8*s51 + 12*q10*q9*s51 - 16*q2*q9*s51 + 
    10*q6*q9*s51 - 12*q2*q3^2*s12*s51 + 9*q2*q7*q8*s12*s51 - 
    12*q3^2*q6*s23*s51 + 9*q2*q6*q7*s34*s51 - 32*q10*q6*q9*s34*s51 + 
    12*q2*q3^2*s45*s51 - 12*q2*q6*q8*s45*s51 - 12*q3*q6*q8*s45*s51 + 
    3*q6*q7*q8*s45*s51 - 19*q2*q6*q9*s45*s51 + 12*q3^2*q6*q8*s45^2*s51 + 
    9*q2*q6*q7*s51^2 + 9*q2*q6*q8*s51^2 - 9*q2*q7*q8*s51^2 - 
    9*q6*q7*q8*s51^2 + 10*q10*q6*q9*s51^2 + 9*q2*q6*q7*q8*s51^3]*
  ((F[1, 1, 2]*F[1, 1, 8])/9 - F[1, 1, 8]^2/18 - F[1, 1, 9]^2/18 - 
   (F[1, 1, 2]*F[1, 1, 10])/9 + (F[1, 1, 9]*F[1, 1, 10])/9 - F[2, 1, 12]/9 - 
   F[2, 1, 15]/9 - tci[1, 1]^2/27 - (F[1, 1, 2]*tci[1, 2])/9 + 
   (F[1, 2, 9]*tci[1, 2])/9) + 
 r[-20*q2 + 10*q3 - 12*q4 - 3*q5 + 89*q6 + 34*q7 - 28*q8 + 12*q4^2*s12 + 
    10*q2*q8*s12 - 10*q3*q8*s12 - 12*q4*q8*s12 - 8*q7*q8*s12 + 
    10*q2*q3*q7*s12^2 - 10*q2*q7*q8*s12^2 - 10*q3*q6*s23 + 6*q5*q6*s23 - 
    70*q6^2*s23 - 3*q5*q6^2*s23^2 + 19*q6^3*s23^2 - 12*q4^2*s34 + 
    10*q2*q6*s34 - 9*q5*q6*s34 - 32*q6^2*s34 + 12*q4*q8*s34 + 9*q5*q8*s34 - 
    25*q6*q8*s34 + 9*q6*q9*s34 + 30*q7*q9*s34 - 27*q8*q9*s34 - 
    12*q4^2*q8*s12*s34 + 19*q6^3*s23*s34 + 12*q4^2*q8*s34^2 - 
    9*q5*q6*q9*s34^2 + 9*q5*q8*q9*s34^2 - 52*q2*q6*s45 + 20*q3*q6*s45 + 
    105*q6^2*s45 + 6*q5*q7*s45 + 10*q2*q8*s45 - 10*q3*q8*s45 - 9*q5*q8*s45 - 
    32*q6*q8*s45 - 40*q7*q8*s45 - 39*q7*q9*s45 + 39*q8*q9*s45 + 
    3*q5*q6^2*s23*s45 - 38*q6^3*s23*s45 + 32*q2*q6^2*s34*s45 + 
    3*q5*q6^2*s34*s45 - 38*q6^3*s34*s45 + 3*q5*q6*q9*s34*s45 + 
    6*q5*q7*q9*s34*s45 - 9*q5*q8*q9*s34*s45 + 3*q5*q6^2*q9*s34^2*s45 - 
    32*q2*q6^2*s45^2 + 19*q6^3*s45^2 + 10*q2*q6*q8*s45^2 - 
    10*q3*q6*q8*s45^2 - 9*q5*q7*q8*s45^2 - 9*q5*q7*q9*s45^2 + 
    9*q5*q8*q9*s45^2 + 39*q7*q8*q9*s45^2 + 19*q2*q6^3*s34*s45^2 + 
    9*q5*q7*q8*q9*s45^3 - 12*q4^2*s51 + 106*q2*q6*s51 - 22*q3*q6*s51 - 
    38*q6^2*s51 - 30*q2*q7*s51 + 24*q4*q7*s51 - 42*q6*q7*s51 - 74*q2*q8*s51 + 
    22*q3*q8*s51 - 6*q4*q8*s51 + 44*q6*q8*s51 + 56*q7*q8*s51 + 12*q4*q9*s51 - 
    48*q7*q9*s51 + 36*q8*q9*s51 - 12*q2*q3*q7*s12*s51 + 42*q2*q7*q8*s12*s51 - 
    32*q2*q6^2*s34*s51 + 19*q6^3*s34*s51 + 10*q2*q6*q7*s34*s51 - 
    12*q4^2*q8*s34*s51 + 36*q4*q7*q9*s34*s51 + 89*q2*q6^2*s45*s51 - 
    19*q6^3*s45*s51 - 106*q2*q6*q8*s45*s51 + 32*q3*q6*q8*s45*s51 + 
    3*q6^2*q8*s45*s51 + 42*q6*q7*q8*s45*s51 + 48*q7*q8*q9*s45*s51 - 
    19*q2*q6^3*s34*s45*s51 + 19*q2*q6^3*s45^2*s51 - 32*q2*q6^2*q8*s45^2*s51 - 
    89*q2*q6^2*s51^2 + 16*q2*q3*q7*s51^2 + 106*q2*q6*q7*s51^2 + 
    51*q6^2*q7*s51^2 + 182*q2*q6*q8*s51^2 - 38*q3*q6*q8*s51^2 - 
    112*q2*q7*q8*s51^2 - 144*q6*q7*q8*s51^2 + 12*q4^2*q9*s51^2 - 
    18*q4*q7*q9*s51^2 + 18*q7*q8*q9*s51^2 + 19*q2*q6^3*s34*s51^2 - 
    32*q2*q6^2*q7*s34*s51^2 + 12*q4^2*q7*q9*s34*s51^2 - 
    19*q2*q6^3*s45*s51^2 + 89*q2*q6^2*q8*s45*s51^2 - 
    51*q6^2*q7*q8*s45*s51^2 + 19*q2*q6^3*q8*s45^2*s51^2 + 19*q2*q6^3*s51^3 - 
    89*q2*q6^2*q7*s51^3 - 19*q6^3*q7*s51^3 - 89*q2*q6^2*q8*s51^3 + 
    182*q2*q6*q7*q8*s51^3 + 89*q6^2*q7*q8*s51^3 + 19*q2*q6^3*q7*s34*s51^3 - 
    19*q2*q6^3*q8*s45*s51^3 + 19*q6^3*q7*q8*s45*s51^3 + 19*q2*q6^3*q7*s51^4 + 
    19*q2*q6^3*q8*s51^4 - 89*q2*q6^2*q7*q8*s51^4 - 19*q6^3*q7*q8*s51^4 + 
    19*q2*q6^3*q7*q8*s51^5]*(-F[1, 1, 5]^2/18 + (F[1, 1, 5]*F[1, 1, 8])/9 - 
   F[1, 1, 8]^2/18 - F[2, 1, 7]/9 - F[2, 1, 12]/9 - tci[1, 1]^2/54 - 
   (F[1, 1, 5]*tci[1, 2])/9 + (F[1, 2, 9]*tci[1, 2])/9) + 
 r[44*q10 - 15*q2 - 6*q3 - 28*q4 - 60*q5 + 10*q6 + 64*q7 - 43*q8 - 13*q9 + 
    12*q2*q3*s12 + 12*q3^2*s12 + 44*q4*q5*s12 - 3*q5^2*s12 - 38*q4*q7*s12 - 
    76*q5*q7*s12 - 6*q3*q8*s12 + 44*q4*q8*s12 - 44*q5*q8*s12 - 18*q7*q8*s12 - 
    19*q5^3*s12^2 + 18*q2*q3*q7*s12^2 - 12*q3^2*q7*s12^2 + 
    38*q4*q5*q8*s12^2 - 38*q5^2*q8*s12^2 - 18*q2*q7*q8*s12^2 - 
    38*q5*q7*q8*s12^2 - 12*q3^2*s23 - 16*q10*q5*s23 + 16*q4*q5*s23 - 
    3*q5^2*s23 + 6*q3*q6*s23 + 16*q5*q6*s23 + 16*q10*q9*s23 - 16*q4*q9*s23 + 
    12*q3^2*q6*s23^2 + 3*q5^2*q6*s23^2 + 44*q10*q2*s34 - 44*q10*q5*s34 - 
    16*q4*q5*s34 - 3*q5^2*s34 + 20*q10*q6*s34 + 6*q2*q6*s34 + 25*q5*q6*s34 - 
    38*q4*q7*s34 - 76*q5*q7*s34 - 32*q4*q8*s34 + 39*q5*q8*s34 + 
    28*q10*q9*s34 - 44*q2*q9*s34 - 44*q4*q9*s34 - 3*q6*q9*s34 + 
    134*q7*q9*s34 - 27*q8*q9*s34 - 13*q9^2*s34 + 19*q5^3*s12*s34 - 
    44*q4*q5*q8*s12*s34 + 22*q5^2*q8*s12*s34 + 19*q5^3*q8*s12^2*s34 + 
    3*q5^2*q6*s23*s34 - 38*q10*q2*q5*s34^2 + 16*q4*q5*q8*s34^2 + 
    3*q5^2*q8*s34^2 + 38*q2*q5*q9*s34^2 + 10*q10*q6*q9*s34^2 + 
    3*q5*q6*q9*s34^2 - 38*q4*q7*q9*s34^2 - 76*q5*q7*q9*s34^2 + 
    10*q5*q8*q9*s34^2 + 19*q2*q9^2*s34^2 - 19*q5^3*q8*s12*s34^2 + 
    12*q10*q2*s45 + 6*q2*q3*s45 - 12*q10*q5*s45 + 9*q2*q5*s45 + 3*q5^2*s45 + 
    10*q10*q6*s45 - 2*q2*q6*s45 + 3*q5*q6*s45 - 6*q3*q7*s45 + 115*q5*q7*s45 + 
    9*q2*q8*s45 - 6*q3*q8*s45 - 55*q5*q8*s45 - 64*q7*q8*s45 - 31*q2*q9*s45 - 
    16*q6*q9*s45 - 164*q7*q9*s45 + 126*q8*q9*s45 + 12*q3^2*q7*s12*s45 - 
    57*q5^2*q7*s12*s45 + 51*q5^2*q8*s12*s45 + 64*q5*q7*q8*s12*s45 - 
    19*q5^3*q8*s12^2*s45 - 38*q5^2*q7*q8*s12^2*s45 - 12*q3^2*q6*s23*s45 - 
    6*q5^2*q6*s23*s45 - 32*q10*q2*q5*s34*s45 - 22*q2*q5*q6*s34*s45 - 
    6*q5^2*q6*s34*s45 - 57*q5^2*q7*s34*s45 + 35*q5^2*q8*s34*s45 + 
    51*q2*q5*q9*s34*s45 + 15*q5*q6*q9*s34*s45 + 172*q5*q7*q9*s34*s45 - 
    106*q5*q8*q9*s34*s45 + 26*q2*q9^2*s34*s45 + 3*q6*q9^2*s34*s45 - 
    3*q8*q9^2*s34*s45 - 19*q5^3*q8*s12*s34*s45 - 57*q5^2*q7*q9*s34^2*s45 + 
    32*q5^2*q8*q9*s34^2*s45 + 19*q2*q5*q9^2*s34^2*s45 + 
    6*q5*q6*q9^2*s34^2*s45 + 38*q2*q9^3*s34^2*s45 - 10*q10*q2*q5*s45^2 - 
    10*q2*q5*q6*s45^2 + 3*q5^2*q6*s45^2 + 70*q5^2*q7*s45^2 - 
    70*q5^2*q8*s45^2 + 9*q2*q6*q8*s45^2 - 112*q5*q7*q8*s45^2 + 
    29*q2*q5*q9*s45^2 - 6*q2*q6*q9*s45^2 - 29*q5*q6*q9*s45^2 - 
    182*q5*q7*q9*s45^2 + 182*q5*q8*q9*s45^2 + 164*q7*q8*q9*s45^2 - 
    6*q2*q9^2*s45^2 + 6*q6*q9^2*s45^2 - 3*q7*q9^2*s45^2 + 3*q8*q9^2*s45^2 - 
    19*q5^3*q7*s12*s45^2 + 19*q5^3*q8*s12*s45^2 + 51*q5^2*q7*q8*s12*s45^2 - 
    19*q5^3*q7*q8*s12^2*s45^2 + 3*q2*q5^2*q6*s34*s45^2 - 
    19*q5^3*q7*s34*s45^2 + 19*q5^3*q8*s34*s45^2 + 89*q5^2*q7*q9*s34*s45^2 - 
    89*q5^2*q8*q9*s34*s45^2 + 32*q2*q5*q9^2*s34*s45^2 - 
    32*q5*q6*q9^2*s34*s45^2 - 19*q5^3*q7*q9*s34^2*s45^2 + 
    19*q5^3*q8*q9*s34^2*s45^2 + 19*q2*q5*q9^3*s34^2*s45^2 - 
    19*q5*q6*q9^3*s34^2*s45^2 + 19*q5^3*q7*s45^3 - 19*q5^3*q8*s45^3 - 
    70*q5^2*q7*q8*s45^3 + 16*q2*q5*q6*q9*s45^3 - 89*q5^2*q7*q9*s45^3 + 
    89*q5^2*q8*q9*s45^3 + 182*q5*q7*q8*q9*s45^3 + 13*q2*q5*q9^2*s45^3 - 
    12*q2*q6*q9^2*s45^3 - 13*q5*q6*q9^2*s45^3 + 3*q7*q8*q9^2*s45^3 + 
    19*q2*q9^3*s45^3 - 19*q6*q9^3*s45^3 + 19*q5^3*q7*q8*s12*s45^3 + 
    19*q5^3*q7*q9*s34*s45^3 - 19*q5^3*q8*q9*s34*s45^3 + 
    19*q2*q5*q9^3*s34*s45^3 - 19*q5*q6*q9^3*s34*s45^3 - 19*q5^3*q7*q8*s45^4 - 
    19*q5^3*q7*q9*s45^4 + 19*q5^3*q8*q9*s45^4 + 89*q5^2*q7*q8*q9*s45^4 - 
    6*q2*q5*q6*q9^2*s45^4 + 19*q2*q5*q9^3*s45^4 + 38*q2*q6*q9^3*s45^4 - 
    19*q5*q6*q9^3*s45^4 + 19*q5^3*q7*q8*q9*s45^5 + 19*q2*q5*q6*q9^3*s45^5 - 
    16*q10*q2*s51 - 30*q2*q3*s51 + 12*q3^2*s51 - 22*q10*q6*s51 + 
    18*q2*q6*s51 - 6*q3*q6*s51 - 18*q2*q7*s51 + 30*q3*q7*s51 - 6*q4*q7*s51 - 
    18*q6*q7*s51 - 9*q2*q8*s51 + 6*q3*q8*s51 + 16*q4*q8*s51 - 10*q7*q8*s51 - 
    44*q10*q9*s51 + 16*q2*q9*s51 + 28*q4*q9*s51 + 13*q6*q9*s51 - 
    62*q7*q9*s51 + 36*q8*q9*s51 + 32*q9^2*s51 + 24*q2*q3^2*s12*s51 + 
    12*q2*q3*q7*s12*s51 - 36*q3^2*q7*s12*s51 + 6*q2*q7*q8*s12*s51 + 
    12*q2*q3^2*q7*s12^2*s51 - 12*q3^2*q6*s23*s51 + 6*q2*q6*q7*s34*s51 - 
    32*q10*q6*q9*s34*s51 + 32*q4*q7*q9*s34*s51 - 6*q2*q9^2*s34*s51 + 
    19*q9^3*s34*s51 + 19*q2*q9^3*s34^2*s51 - 12*q2*q3^2*s45*s51 + 
    12*q3^2*q7*s45*s51 + 12*q3^2*q8*s45*s51 - 9*q2*q6*q8*s45*s51 + 
    9*q6*q7*q8*s45*s51 - 3*q2*q6*q9*s45*s51 + 71*q7*q8*q9*s45*s51 - 
    32*q2*q9^2*s45*s51 - 6*q7*q9^2*s45*s51 + 6*q8*q9^2*s45*s51 - 
    57*q2*q9^3*s34*s45*s51 - 6*q2*q6*q9^2*s45^2*s51 + 
    6*q7*q8*q9^2*s45^2*s51 + 19*q2*q6*q9^3*s45^3*s51 + 24*q2*q3^2*s51^2 - 
    36*q2*q3*q7*s51^2 - 24*q3^2*q7*s51^2 + 18*q2*q6*q7*s51^2 - 
    9*q6*q7*q8*s51^2 + 38*q10*q6*q9*s51^2 - 10*q4*q7*q9*s51^2 + 
    19*q7*q8*q9*s51^2 - 13*q2*q9^2*s51^2 - 3*q7*q9^2*s51^2 - 19*q9^3*s51^2 + 
    36*q2*q3^2*q7*s12*s51^2 - 38*q2*q9^3*s34*s51^2 + 3*q7*q8*q9^2*s45*s51^2 + 
    19*q2*q9^3*s45*s51^2 + 24*q2*q3^2*q7*s51^3 + 19*q2*q9^3*s51^3]*
  (F[1, 1, 5]^2/18 - (F[1, 1, 5]*F[1, 1, 6])/9 + (F[1, 1, 6]*F[1, 1, 8])/9 - 
   F[1, 1, 8]^2/18 + F[2, 1, 7]/9 - F[2, 1, 12]/9 - tci[1, 1]^2/27 - 
   (F[1, 1, 6]*tci[1, 2])/9 + (F[1, 2, 9]*tci[1, 2])/9) + 
 r[-82*q2 - 38*q3 + 76*q6 + 7*q7 - 13*q8 + 38*q2^2*s12 + 12*q4*q5*s12 + 
    73*q2*q7*s12 + 6*q4*q7*s12 + 38*q2*q8*s12 + 38*q3*q8*s12 - 12*q4*q8*s12 + 
    12*q5*q8*s12 - 44*q7*q8*s12 - 12*q4^2*q5*s12^2 - 38*q2*q3*q7*s12^2 - 
    18*q4*q5*q8*s12^2 - 19*q2*q7*q8*s12^2 - 18*q5*q7*q8*s12^2 + 
    38*q3*q6*s23 - 13*q2^2*s34 + 9*q2*q5*s34 - 12*q4*q5*s34 + 38*q2*q6*s34 - 
    41*q2*q7*s34 - 6*q4*q7*s34 - 9*q5*q7*s34 - 24*q4*q8*s34 - 9*q2*q9*s34 + 
    9*q7*q9*s34 + 24*q4^2*q5*s12*s34 + 24*q4^2*q8*s12*s34 + 
    12*q4^2*q5*q8*s12^2*s34 - 12*q4^2*q5*s34^2 - 24*q4^2*q8*s34^2 + 
    18*q4*q5*q8*s34^2 + 3*q2^2*q9*s34^2 + 9*q2*q5*q9*s34^2 - 
    9*q5*q7*q9*s34^2 - 24*q4^2*q5*q8*s12*s34^2 + 12*q4^2*q5*q8*s34^3 + 
    38*q2^2*s45 - 114*q2*q6*s45 - 76*q3*q6*s45 + 9*q5*q7*s45 + 38*q2*q8*s45 + 
    38*q3*q8*s45 - 9*q5*q8*s45 - 19*q7*q8*s45 + 3*q2*q9*s45 - 9*q7*q9*s45 + 
    6*q8*q9*s45 + 12*q5*q7*q8*s12*s45 + 19*q2^3*s34*s45 - 
    38*q2^2*q6*s34*s45 - 6*q2^2*q9*s34*s45 - 3*q2*q5*q9*s34*s45 + 
    9*q5*q7*q9*s34*s45 - 6*q5*q8*q9*s34*s45 + 3*q2^2*q5*q9*s34^2*s45 + 
    38*q2^2*q6*s45^2 + 38*q2*q6*q8*s45^2 + 38*q3*q6*q8*s45^2 - 
    9*q5*q7*q8*s45^2 - 9*q5*q7*q9*s45^2 + 9*q5*q8*q9*s45^2 + 
    9*q7*q8*q9*s45^2 + 19*q2^3*q6*s34*s45^2 + 9*q5*q7*q8*q9*s45^3 - 
    38*q2^2*s51 + 51*q2*q6*s51 - 6*q3*q6*s51 + 16*q2*q7*s51 - 6*q4*q7*s51 - 
    19*q6*q7*s51 - 32*q2*q8*s51 + 6*q3*q8*s51 + 6*q4*q8*s51 + 19*q7*q8*s51 + 
    38*q2^3*s12*s51 - 3*q2^2*q7*s12*s51 - 44*q2*q3*q7*s12*s51 + 
    19*q2^2*q8*s12*s51 + 19*q2*q7*q8*s12*s51 - 19*q2^3*s34*s51 + 
    19*q2^2*q6*s34*s51 + 3*q2^2*q7*s34*s51 - 12*q4^2*q7*s34*s51 + 
    19*q2*q6*q7*s34*s51 + 12*q4^2*q8*s34*s51 - 6*q2^2*q9*s34*s51 + 
    19*q2^3*s45*s51 - 51*q2^2*q6*s45*s51 + 19*q2^2*q8*s45*s51 - 
    51*q2*q6*q8*s45*s51 - 32*q3*q6*q8*s45*s51 + 19*q6*q7*q8*s45*s51 + 
    3*q2^2*q9*s45*s51 - 19*q2^3*q6*s34*s45*s51 + 19*q2^3*q6*s45^2*s51 + 
    19*q2^2*q6*q8*s45^2*s51 - 19*q2^3*s51^2 + 32*q2^2*q6*s51^2 - 
    16*q2^2*q7*s51^2 - 16*q2*q3*q7*s51^2 + 19*q2*q6*q7*s51^2 - 
    13*q2^2*q8*s51^2 + 29*q2*q6*q8*s51^2 + 10*q3*q6*q8*s51^2 - 
    16*q2*q7*q8*s51^2 - 19*q6*q7*q8*s51^2 + 3*q2^2*q9*s51^2 + 
    38*q2^3*q7*s12*s51^2 + 19*q2^3*q8*s12*s51^2 - 6*q2^2*q7*q8*s12*s51^2 - 
    19*q2^3*q7*q8*s12^2*s51^2 + 19*q2^3*q6*s34*s51^2 - 19*q2^3*q7*s34*s51^2 - 
    19*q2^3*q6*s45*s51^2 + 19*q2^3*q8*s45*s51^2 - 32*q2^2*q6*q8*s45*s51^2 + 
    19*q2^3*q6*q8*s45^2*s51^2 + 19*q2^3*q6*s51^3 - 19*q2^3*q7*s51^3 + 
    13*q2^2*q6*q7*s51^3 - 19*q2^3*q8*s51^3 + 13*q2^2*q6*q8*s51^3 + 
    6*q2^2*q7*q8*s51^3 + 16*q2*q6*q7*q8*s51^3 + 19*q2^3*q7*q8*s12*s51^3 + 
    19*q2^3*q6*q7*s34*s51^3 - 19*q2^3*q6*q8*s45*s51^3 + 19*q2^3*q6*q7*s51^4 + 
    19*q2^3*q6*q8*s51^4 - 19*q2^3*q7*q8*s51^4 - 6*q2^2*q6*q7*q8*s51^4 + 
    19*q2^3*q6*q7*q8*s51^5]*(-F[1, 1, 8]^2/18 + F[1, 1, 9]^2/18 + 
   (F[1, 1, 8]*F[1, 1, 10])/9 - (F[1, 1, 9]*F[1, 1, 10])/9 - F[2, 1, 12]/9 + 
   F[2, 1, 15]/9 - tci[1, 1]^2/54 - (F[1, 1, 10]*tci[1, 2])/9 + 
   (F[1, 2, 9]*tci[1, 2])/9) + 
 r[-6*q2 + 8*q20 + 9*q23 + 5*q6 + 6*q7 + 2*q5^2*s12 + 6*q5*q8*s12 + 
    12*q7*q8*s12 - 8*q20*q5*s23 + 2*q23*q5*s23 - 2*q5^2*s23 + 8*q5*q6*s23 + 
    4*q20*q5^2*s23^2 - 2*q5^2*q6*s23^2 - 2*q5*q6^2*s23^2 + 6*q2*q23*s34 - 
    2*q20*q5*s34 + 2*q23*q5*s34 + 2*q2*q6*s34 - q23*q6*s34 + 2*q5*q6*s34 - 
    2*q6^2*s34 + 4*q23*q7*s34 - 4*q20*q8*s34 - 8*q2*q9*s34 - 2*q20*q9*s34 + 
    8*q7*q9*s34 - 2*q5^2*q8*s12*s34 + 2*q20*q5^2*s23*s34 - 
    2*q5^2*q6*s23*s34 - 2*q5*q6^2*s23*s34 + 2*q2^2*q23*s34^2 - 
    2*q2^2*q9*s34^2 - 2*q2*q9^2*s34^2 + 2*q7*q9^2*s34^2 + 2*q2*q20*s45 + 
    6*q20*q5*s45 - 10*q2*q6*s45 - 5*q23*q6*s45 - 8*q5*q6*s45 + 2*q6^2*s45 + 
    4*q23*q7*s45 + 8*q5*q7*s45 - 4*q20*q8*s45 - 8*q5*q8*s45 - 6*q7*q8*s45 + 
    2*q2*q9*s45 - 16*q7*q9*s45 + 14*q8*q9*s45 + 2*q5^2*q8*s12*s45 + 
    6*q5*q7*q8*s12*s45 - 6*q20*q5^2*s23*s45 + 4*q5^2*q6*s23*s45 + 
    4*q5*q6^2*s23*s45 - 6*q2^2*q23*s34*s45 + 2*q2*q20*q5*s34*s45 + 
    2*q2*q23*q5*s34*s45 - 6*q20*q5^2*s34*s45 - 2*q2*q5*q6*s34*s45 + 
    4*q5^2*q6*s34*s45 + 2*q2*q6^2*s34*s45 + 4*q5*q6^2*s34*s45 + 
    2*q5^2*q8*s34*s45 + 4*q2^2*q9*s34*s45 - 2*q2*q5*q9*s34*s45 + 
    2*q20*q5*q9*s34*s45 + 10*q5*q7*q9*s34*s45 - 10*q5*q8*q9*s34*s45 + 
    4*q2*q9^2*s34*s45 - 4*q7*q9^2*s34*s45 + 2*q2^2*q23*q5*s34^2*s45 - 
    2*q2^2*q5*q9*s34^2*s45 - 2*q20*q5^2*q9*s34^2*s45 + 
    2*q5^2*q8*q9*s34^2*s45 - 2*q2*q5*q9^2*s34^2*s45 + 
    2*q5*q7*q9^2*s34^2*s45 - 2*q2^2*q23*s45^2 + 2*q20*q5^2*s45^2 + 
    2*q2^2*q6*s45^2 + 6*q2*q23*q6*s45^2 - 2*q5^2*q6*s45^2 - 2*q2*q6^2*s45^2 - 
    2*q5*q6^2*s45^2 + 2*q5^2*q7*s45^2 - 2*q5^2*q8*s45^2 - 8*q5*q7*q8*s45^2 - 
    12*q5*q7*q9*s45^2 + 12*q5*q8*q9*s45^2 + 16*q7*q8*q9*s45^2 + 
    4*q7*q9^2*s45^2 - 4*q8*q9^2*s45^2 + 2*q5^2*q7*q8*s12*s45^2 + 
    2*q2*q20*q5^2*s34*s45^2 - 2*q2*q5^2*q6*s34*s45^2 - 
    2*q2*q5*q6^2*s34*s45^2 + 2*q5^2*q7*q9*s34*s45^2 - 
    2*q5^2*q8*q9*s34*s45^2 - 2*q5*q7*q9^2*s34*s45^2 + 
    2*q5*q8*q9^2*s34*s45^2 - 2*q2^2*q23*q6*s45^3 - 2*q5^2*q7*q8*s45^3 - 
    2*q5^2*q7*q9*s45^3 + 2*q5^2*q8*q9*s45^3 + 12*q5*q7*q8*q9*s45^3 + 
    2*q5*q7*q9^2*s45^3 - 2*q5*q8*q9^2*s45^3 - 4*q7*q8*q9^2*s45^3 + 
    2*q5^2*q7*q8*q9*s45^4 - 2*q5*q7*q8*q9^2*s45^4 - 4*q2^2*s51 + 
    2*q2*q20*s51 - 8*q2*q23*s51 + 8*q2*q6*s51 + q23*q6*s51 - 4*q2*q7*s51 - 
    2*q6*q7*s51 - 4*q2*q8*s51 + 4*q7*q8*s51 + 8*q2*q9*s51 + 2*q20*q9*s51 - 
    6*q7*q9*s51 + 2*q2*q7*q8*s12*s51 - 6*q2^2*q23*s34*s51 - 
    2*q2*q6^2*s34*s51 + 2*q2*q6*q7*s34*s51 + 4*q2^2*q9*s34*s51 + 
    4*q2*q9^2*s34*s51 - 2*q7*q9^2*s34*s51 + 2*q2^2*q23*s45*s51 - 
    2*q2^2*q6*s45*s51 + 2*q2*q23*q6*s45*s51 + 2*q2*q6^2*s45*s51 - 
    6*q2*q6*q8*s45*s51 + 2*q6*q7*q8*s45*s51 - 2*q2^2*q9*s45*s51 + 
    6*q7*q8*q9*s45*s51 - 2*q2*q9^2*s45*s51 + 2*q7*q9^2*s45*s51 - 
    2*q2^2*q23*q6*s45^2*s51 - 2*q2*q6^2*q8*s45^2*s51 - 
    2*q7*q8*q9^2*s45^2*s51 + 4*q2^2*q23*s51^2 + 2*q2^2*q6*s51^2 - 
    2*q2*q6^2*s51^2 - 2*q2^2*q7*s51^2 + 6*q2*q6*q7*s51^2 + 2*q6^2*q7*s51^2 - 
    2*q2^2*q8*s51^2 + 6*q2*q6*q8*s51^2 - 2*q2*q7*q8*s51^2 - 
    6*q6*q7*q8*s51^2 - 2*q2^2*q9*s51^2 - 2*q2*q9^2*s51^2 + 
    2*q2^2*q7*q8*s12*s51^2 - 2*q2*q6^2*q7*s34*s51^2 - 
    2*q2^2*q6*q8*s45*s51^2 + 2*q2*q6^2*q8*s45*s51^2 - 
    2*q6^2*q7*q8*s45*s51^2 + 2*q2^2*q6*q7*s51^3 - 2*q2*q6^2*q7*s51^3 + 
    2*q2^2*q6*q8*s51^3 - 2*q2*q6^2*q8*s51^3 - 2*q2^2*q7*q8*s51^3 + 
    4*q2*q6*q7*q8*s51^3 + 2*q6^2*q7*q8*s51^3 + 2*q2^2*q6*q7*q8*s51^4 - 
    2*q2*q6^2*q7*q8*s51^4]*((F[1, 1, 2]*F[1, 1, 6])/12 + F[1, 1, 6]^2/4 - 
   (F[1, 1, 2]*F[1, 1, 8])/12 - (F[1, 1, 6]*F[1, 1, 8])/12 - F[1, 1, 8]^2/6 - 
   F[2, 1, 12]/3 - tci[1, 1]^2/9 + (F[1, 1, 2]*tci[1, 2])/12 + 
   (F[1, 1, 6]*tci[1, 2])/12 + (F[1, 2, 9]*tci[1, 2])/3) + 
 r[5*q2 - 18*q3 - 10*q4 + 9*q6 - q7 - 8*q8 - 5*q2*q3*s12 + 13*q3^2*s12 + 
    13*q4^2*s12 + 10*q4*q5*s12 + 18*q3*q7*s12 - 5*q4*q7*s12 + 4*q5*q7*s12 - 
    4*q7^2*s12 - 4*q2*q8*s12 + 5*q3*q8*s12 - 3*q4*q8*s12 + q5*q8*s12 + 
    23*q7*q8*s12 - 8*q8^2*s12 - 13*q4^2*q5*s12^2 + 8*q2*q3*q7*s12^2 - 
    13*q3^2*q7*s12^2 - 8*q4*q5*q8*s12^2 - 8*q2*q7*q8*s12^2 - 
    12*q5*q7*q8*s12^2 - 4*q7*q8^2*s12^2 - 13*q3^2*s23 + 18*q3*q6*s23 + 
    13*q3^2*q6*s23^2 - 10*q4*q5*s34 - 13*q4*q7*s34 - 10*q4*q8*s34 + 
    5*q5*q8*s34 + 18*q7*q9*s34 - 8*q8*q9*s34 + 13*q4^2*q5*s12*s34 + 
    13*q4^2*q8*s12*s34 - 15*q4*q5*q8*s12*s34 + 13*q4^2*q5*q8*s12^2*s34 + 
    10*q4*q5*q8*s34^2 - 13*q4*q7*q9*s34^2 - 13*q4^2*q5*q8*s12*s34^2 + 
    13*q3^2*s45 - 18*q3*q6*s45 - 12*q7*q8*s45 + 4*q8^2*s45 - 17*q7*q9*s45 + 
    17*q8*q9*s45 + q5*q7*q8*s12*s45 - 4*q7^2*q8*s12*s45 - 4*q7*q8^2*s12*s45 - 
    4*q5*q7^2*q8*s12^2*s45 - 26*q3^2*q6*s23*s45 + 4*q8^2*q9*s34*s45 + 
    13*q3^2*q6*s45^2 + 4*q7*q8^2*s45^2 + 21*q7*q8*q9*s45^2 - 
    4*q8^2*q9*s45^2 - 4*q7*q8^2*q9*s45^3 - 10*q2*q3*s51 - 13*q4^2*s51 + 
    8*q3*q6*s51 + 5*q2*q7*s51 + 10*q3*q7*s51 + 8*q4*q7*s51 + 13*q6*q7*s51 - 
    4*q7^2*s51 - 8*q3*q8*s51 - 20*q7*q8*s51 + 10*q4*q9*s51 - 25*q7*q9*s51 + 
    20*q8*q9*s51 + 13*q2*q3^2*s12*s51 - 15*q2*q3*q7*s12*s51 - 
    13*q3^2*q7*s12*s51 + q2*q7*q8*s12*s51 + 13*q2*q3^2*q7*s12^2*s51 + 
    4*q2*q7*q8^2*s12^2*s51 - 13*q4^2*q7*s34*s51 - 13*q4^2*q9*s34*s51 + 
    31*q4*q7*q9*s34*s51 - 13*q4^2*q7*q9*s34^2*s51 - 13*q3^2*q6*s45*s51 + 
    13*q3^2*q8*s45*s51 - 5*q3*q6*q8*s45*s51 - 9*q6*q7*q8*s45*s51 + 
    4*q7^2*q8*s45*s51 + 4*q7*q8^2*s45*s51 + 33*q7*q8*q9*s45*s51 - 
    8*q8^2*q9*s45*s51 + 13*q3^2*q6*q8*s45^2*s51 - 8*q7*q8^2*q9*s45^2*s51 - 
    10*q2*q3*q7*s51^2 + 4*q6*q7^2*s51^2 + 8*q3*q6*q8*s51^2 + 
    8*q6*q7*q8*s51^2 + 13*q4^2*q9*s51^2 - 8*q4*q7*q9*s51^2 + 
    12*q7*q8*q9*s51^2 + 13*q2*q3^2*q7*s12*s51^2 + 13*q4^2*q7*q9*s34*s51^2 - 
    13*q3^2*q6*q8*s45*s51^2 - 4*q6*q7^2*q8*s45*s51^2 - 
    4*q7*q8^2*q9*s45*s51^2]*((2*F[1, 1, 1]^2)/9 - (2*F[1, 1, 8]^2)/9 - 
   (4*F[1, 1, 1]*F[1, 1, 9])/9 + (4*F[1, 1, 8]*F[1, 1, 9])/9 + 
   (4*F[2, 1, 9])/9 - (4*F[2, 1, 12])/9 - (4*F[1, 1, 1]*tci[1, 2])/9 + 
   (4*F[1, 2, 9]*tci[1, 2])/9) + 
 r[10*q10^3 + 2*q10^2*q2 - 9*q10^2*q3 + 9*q10*q3^2 + 2*q2*q3^2 + 4*q3^3 + 
    16*q10^2*q5 + 4*q10*q4*q5 - q10^2*q6 - 2*q10*q2*q6 - 2*q2*q3*q6 - 
    4*q10*q5*q6 + 2*q2*q5*q6 + 6*q10*q3*q7 + 2*q2*q3*q7 + 8*q3^2*q7 + 
    2*q3*q6*q7 + 3*q10*q3*q8 - 2*q2*q3*q8 - q3^2*q8 + 2*q2*q6*q8 - 
    2*q2*q7*q8 + 2*q3*q7*q8 - 2*q6*q7*q8 - 5*q10^2*q9 - 4*q10*q2*q9 + 
    3*q10*q3*q9 - 4*q10*q4*q9 - 2*q2*q5*q9 - 4*q4*q5*q9 + 4*q10*q6*q9 + 
    4*q2*q6*q9 + 2*q5*q6*q9 + q2*q3^2*q7*s12 + 2*q3^3*q7*s12 + 
    2*q2*q3*q7*q8*s12 - 6*q10^3*q3*s23 - 15*q10^2*q3^2*s23 + 
    21*q10^2*q3*q5*s23 + 3*q10*q3^2*q5*s23 + 8*q3^3*q6*s23 - 
    3*q10^2*q3*q9*s23 - 12*q10^3*q3^2*s23^2 + 12*q10^2*q3^2*q5*s23^2 + 
    8*q10^3*q2*s34 + 6*q10^2*q2*q5*s34 + 2*q10*q2*q4*q5*s34 - 
    2*q10*q4*q5*q6*s34 - 2*q10*q2*q4*q9*s34 - 2*q2*q4*q5*q9*s34 - 
    q10^2*q6*q9*s34 + 2*q10*q4*q6*q9*s34 + 2*q4*q5*q6*q9*s34 + 
    12*q10^2*q3^2*s45 + 24*q10*q3^3*s45 + 26*q10^3*q5*s45 + 
    4*q10^2*q2*q5*s45 + 6*q10^2*q3*q5*s45 - 8*q3^3*q6*s45 + 
    2*q10*q2*q5*q6*s45 + 9*q10^2*q3*q7*s45 + 27*q10*q3^2*q7*s45 + 
    6*q3^3*q7*s45 - 3*q10*q3^2*q8*s45 - 2*q2*q3*q6*q8*s45 + 
    4*q3^2*q6*q8*s45 - 4*q2*q5*q6*q9*s45 + 30*q10^3*q3*q5*s23*s45 + 
    3*q10^2*q3^2*q5*s23*s45 + 12*q10^3*q3^2*q5*s23^2*s45 + 
    8*q10^3*q2*q5*s34*s45 + 12*q10^2*q3^3*s45^2 + 21*q10^2*q3^2*q7*s45^2 + 
    18*q10*q3^3*q7*s45^2 + 12*q10^2*q3^3*q7*s45^3 - 2*q2*q3^3*s51 + 
    9*q10^2*q3*q7*s51 + 15*q10*q3^2*q7*s51 + 2*q2*q3^2*q7*s51 + 
    2*q3^3*q7*s51 - 4*q2*q3*q6*q7*s51 + 3*q10^2*q3*q8*s51 - 
    3*q10*q3^2*q8*s51 - 6*q3^2*q6*q8*s51 + 4*q2*q6*q7*q8*s51 + 
    2*q3*q6*q7*q8*s51 + 2*q10^3*q9*s51 + 9*q10^2*q3*q9*s51 + 
    3*q10*q3^2*q9*s51 - q10^2*q6*q9*s51 + 4*q10*q2*q6*q9*s51 - 
    2*q2*q3^3*q7*s12*s51 + 6*q10^3*q3*q9*s23*s51 + 15*q10^2*q3^2*q9*s23*s51 + 
    12*q10^3*q3^2*q9*s23^2*s51 - 2*q10^3*q6*q9*s34*s51 + 
    33*q10^2*q3^2*q7*s45*s51 + 18*q10*q3^3*q7*s45*s51 + 
    3*q10^2*q3^2*q8*s45*s51 + 6*q10*q3^3*q8*s45*s51 - 8*q3^3*q6*q8*s45*s51 + 
    24*q10^2*q3^3*q7*s45^2*s51 + 12*q10^2*q3^2*q7*s51^2 - 
    2*q2*q3^3*q7*s51^2 - 12*q10^2*q3^2*q8*s51^2 + 
    12*q10^2*q3^3*q7*s45*s51^2 - 12*q10^2*q3^3*q8*s45*s51^2]*
  (-(eps5t*F[3, 70])/6 - (eps5t*tci[1, 1]^3)/81 + (eps5t*tci[1, 2]*tci[2, 1])/
    3) + r[4*q10^3 + 2*q10^2*q2 + 3*q10^2*q3 + 3*q10*q3^2 + 4*q2*q3^2 + 
    10*q3^3 + 10*q10^2*q5 + 5*q10*q2*q5 + 6*q10*q3*q5 + 4*q10*q4*q5 + 
    2*q10^2*q6 - q3^2*q6 - 4*q10*q5*q6 - 8*q2*q3*q7 + 6*q3^2*q7 + 
    2*q2*q6*q7 + 3*q10*q3*q8 - 2*q2*q3*q8 - 6*q3^2*q8 + 4*q2*q6*q8 + 
    5*q3*q6*q8 - 2*q2*q7*q8 + 2*q3*q7*q8 - 2*q6*q7*q8 + q10^2*q9 - 
    4*q10*q2*q9 - 3*q10*q3*q9 - 4*q10*q4*q9 - 2*q2*q5*q9 - 4*q4*q5*q9 - 
    4*q10*q6*q9 + 2*q5*q6*q9 + 6*q2*q3^2*q7*s12 + 8*q3^3*q7*s12 + 
    2*q2*q3*q7*q8*s12 + 6*q10^3*q3*s23 - 21*q10^2*q3^2*s23 + 
    15*q10^2*q3*q5*s23 + 9*q10*q3^2*q5*s23 + 2*q3^3*q6*s23 - 
    9*q10^2*q3*q9*s23 - 12*q10^3*q3^2*s23^2 + 12*q10^2*q3^2*q5*s23^2 + 
    2*q10^3*q2*s34 + q10^2*q2*q5*s34 + 2*q10*q2*q4*q5*s34 - 
    2*q10*q4*q5*q6*s34 - 2*q10*q2*q4*q9*s34 - 2*q2*q4*q5*q9*s34 - 
    2*q10^2*q6*q9*s34 + 2*q10*q4*q6*q9*s34 + 2*q4*q5*q6*q9*s34 + 
    12*q10^2*q3^2*s45 + 24*q10*q3^3*s45 + 8*q10^3*q5*s45 + q10^2*q2*q5*s45 + 
    12*q10^2*q3*q5*s45 - 2*q3^3*q6*s45 + 4*q10*q2*q5*q6*s45 + 
    3*q10^2*q3*q7*s45 + 27*q10*q3^2*q7*s45 + 18*q3^3*q7*s45 - 
    3*q10*q3^2*q8*s45 - 4*q2*q3*q6*q8*s45 + q3^2*q6*q8*s45 - 
    4*q2*q5*q6*q9*s45 + 18*q10^3*q3*q5*s23*s45 + 9*q10^2*q3^2*q5*s23*s45 + 
    12*q10^3*q3^2*q5*s23^2*s45 + 2*q10^3*q2*q5*s34*s45 + 
    12*q10^2*q3^3*s45^2 + 15*q10^2*q3^2*q7*s45^2 + 30*q10*q3^3*q7*s45^2 + 
    12*q10^2*q3^3*q7*s45^3 - 8*q2*q3^3*s51 + 3*q10^2*q3*q7*s51 + 
    21*q10*q3^2*q7*s51 + 10*q2*q3^2*q7*s51 + 8*q3^3*q7*s51 - 
    2*q2*q3*q6*q7*s51 + 9*q10^2*q3*q8*s51 - 9*q10*q3^2*q8*s51 - 
    q3^2*q6*q8*s51 + 4*q2*q6*q7*q8*s51 + 2*q3*q6*q7*q8*s51 + 8*q10^3*q9*s51 - 
    3*q10^2*q3*q9*s51 + 9*q10*q3^2*q9*s51 - 4*q10^2*q6*q9*s51 + 
    2*q10*q2*q6*q9*s51 - 8*q2*q3^3*q7*s12*s51 - 6*q10^3*q3*q9*s23*s51 + 
    21*q10^2*q3^2*q9*s23*s51 + 12*q10^3*q3^2*q9*s23^2*s51 - 
    8*q10^3*q6*q9*s34*s51 + 27*q10^2*q3^2*q7*s45*s51 + 
    30*q10*q3^3*q7*s45*s51 + 9*q10^2*q3^2*q8*s45*s51 - 
    6*q10*q3^3*q8*s45*s51 - 2*q3^3*q6*q8*s45*s51 + 
    24*q10^2*q3^3*q7*s45^2*s51 + 12*q10^2*q3^2*q7*s51^2 - 
    8*q2*q3^3*q7*s51^2 - 12*q10^2*q3^2*q8*s51^2 + 
    12*q10^2*q3^3*q7*s45*s51^2 - 12*q10^2*q3^3*q8*s45*s51^2]*
  ((eps5t*F[3, 71])/6 - (eps5t*tci[1, 1]^3)/81 + (eps5t*tci[1, 2]*tci[2, 1])/
    3) + r[2*q3^3 - 4*q3^2*q6 + 3*q2*q3*q7 + 2*q3^2*q7 - q2*q6*q7 - 
    q3*q6*q7 + q2*q3*q8 + 2*q3^2*q8 - 2*q2*q6*q8 - 2*q3*q6*q8 + q2*q7*q8 + 
    q3*q7*q8 - 2*q2*q3^2*q7*s12 - 2*q3^3*q7*s12 - q2*q3*q7*q8*s12 - 
    2*q3^3*q6*s23 + 2*q3^3*q6*s45 + 2*q2*q3*q6*q8*s45 + 2*q3^2*q6*q8*s45 + 
    2*q2*q3^3*s51 - 2*q2*q3^2*q7*s51 - 2*q3^3*q7*s51 + q2*q3*q6*q7*s51 - 
    2*q3^2*q6*q8*s51 - 2*q2*q6*q7*q8*s51 - 2*q3*q6*q7*q8*s51 + 
    2*q2*q3^3*q7*s12*s51 + 2*q3^3*q6*q8*s45*s51 + 2*q2*q3^3*q7*s51^2]*
  ((eps5t*F[3, 25])/3 + (11*eps5t*tci[1, 1]^3)/810 + 
   (2*eps5t*tci[1, 2]*tci[2, 1])/9 + (8*eps5t*tci[3, 1])/5 + 
   (2*eps5t*tci[2, 1]*tcr[1, 1])/3 - (eps5t*tci[1, 1]*tcr[1, 1]^2)/30) + 
 r[2*q3^3 + q2*q3*q6 - 2*q2*q3*q7 + 2*q3^2*q7 - q3*q6*q7 - 2*q3^2*q8 - 
    q2*q6*q8 + 2*q2*q7*q8 + q6*q7*q8 + 2*q2*q3^2*q7*s12 - 2*q3^3*q7*s12 - 
    2*q2*q3*q7*q8*s12 - 2*q3^3*q6*s23 + 2*q3^3*q6*s45 + q2*q3*q6*q8*s45 - 
    2*q3^2*q6*q8*s45 + 2*q2*q3^3*s51 - 2*q2*q3^2*q7*s51 - 2*q3^3*q7*s51 + 
    2*q2*q3*q6*q7*s51 + 2*q3^2*q6*q8*s51 - 2*q2*q6*q7*q8*s51 - 
    q3*q6*q7*q8*s51 + 2*q2*q3^3*q7*s12*s51 + 2*q3^3*q6*q8*s45*s51 + 
    2*q2*q3^3*q7*s51^2]*(-(eps5t*F[3, 45])/3 + (11*eps5t*tci[1, 1]^3)/810 + 
   (2*eps5t*tci[1, 2]*tci[2, 1])/9 + (8*eps5t*tci[3, 1])/5 + 
   (2*eps5t*tci[2, 1]*tcr[1, 1])/3 - (eps5t*tci[1, 1]*tcr[1, 1]^2)/30) + 
 r[-2*q10^3 + q10*q4*q5 - 2*q10^2*q6 - q10*q2*q6 - 2*q10*q5*q6 + q2*q5*q6 + 
    2*q10^2*q9 - 2*q10*q2*q9 - q10*q4*q9 - q2*q5*q9 - q4*q5*q9 + 
    4*q10*q6*q9 + 2*q2*q6*q9 + 2*q5*q6*q9 + 2*q10^3*q2*s34 + 
    2*q10^2*q2*q5*s34 + q10*q2*q4*q5*s34 - 2*q10*q4*q5*q6*s34 - 
    q10*q2*q4*q9*s34 - q2*q4*q5*q9*s34 - 4*q10^2*q6*q9*s34 + 
    2*q10*q4*q6*q9*s34 + 2*q4*q5*q6*q9*s34 + 2*q10^3*q5*s45 + 
    2*q10^2*q2*q5*s45 + q10*q2*q5*q6*s45 - 2*q2*q5*q6*q9*s45 + 
    2*q10^3*q2*q5*s34*s45 + 2*q10^3*q9*s51 + 2*q10^2*q6*q9*s51 + 
    2*q10*q2*q6*q9*s51 - 2*q10^3*q6*q9*s34*s51]*
  ((eps5t*F[3, 23])/3 - (11*eps5t*tci[1, 1]^3)/810 - 
   (2*eps5t*tci[1, 2]*tci[2, 1])/9 - (8*eps5t*tci[3, 1])/5 - 
   (2*eps5t*tci[2, 1]*tcr[1, 1])/3 + (eps5t*tci[1, 1]*tcr[1, 1]^2)/30) + 
 r[-2*q4^3 + q2*q4*q5 - 2*q4^2*q5 + q2*q4*q7 - q3*q4*q7 + 2*q4^2*q7 + 
    q2*q5*q7 + q3*q4*q8 + 3*q4*q5*q8 + q3*q7*q8 - q5*q7*q8 + 2*q4^2*q9 + 
    q4*q5*q9 - 4*q4*q7*q9 - 2*q5*q7*q9 + 2*q4*q8*q9 + q5*q8*q9 + 4*q7*q8*q9 + 
    2*q4^3*q5*s12 + q2*q3*q4*q7*s12 - q2*q3*q4*q8*s12 + q2*q4*q5*q8*s12 - 
    2*q4^2*q5*q8*s12 - q2*q3*q7*q8*s12 + q2*q5*q7*q8*s12 - 2*q4^3*q5*s34 - 
    2*q4^3*q8*s34 + 2*q4^2*q5*q8*s34 + 2*q2*q4*q5*q9*s34 + 
    2*q2*q4*q7*q9*s34 + 4*q4^2*q7*q9*s34 + 2*q2*q5*q7*q9*s34 - 
    q4*q5*q8*q9*s34 - 2*q4^3*q5*q8*s12*s34 + 2*q4^3*q5*q8*s34^2 + 
    2*q5*q7*q8*q9*s45 + 2*q4^3*q9*s51 + 2*q3*q4*q7*q9*s51 - 
    2*q4^2*q7*q9*s51 - 2*q3*q4*q8*q9*s51 - 2*q3*q7*q8*q9*s51 + 
    2*q4^3*q7*q9*s34*s51]*(-(eps5t*F[3, 43])/3 - (11*eps5t*tci[1, 1]^3)/810 - 
   (2*eps5t*tci[1, 2]*tci[2, 1])/9 - (8*eps5t*tci[3, 1])/5 - 
   (2*eps5t*tci[2, 1]*tcr[1, 1])/3 + (eps5t*tci[1, 1]*tcr[1, 1]^2)/30) + 
 r[-2*q4^3 - 2*q4^2*q5 - 2*q4^2*q7 - 2*q4*q5*q8 - 2*q5*q7*q8 + 2*q4^2*q9 + 
    q4*q5*q9 + 2*q4*q7*q9 - q5*q7*q9 + 2*q4*q8*q9 + 2*q5*q8*q9 + 2*q7*q8*q9 + 
    2*q4^3*q5*s12 + 2*q2*q3*q4*q7*s12 - 2*q2*q3*q4*q8*s12 + 
    2*q2*q4*q5*q8*s12 + 2*q4^2*q5*q8*s12 - 2*q2*q3*q7*q8*s12 + 
    2*q2*q5*q7*q8*s12 - 2*q4^3*q5*s34 - 2*q4^3*q8*s34 + 2*q4^2*q5*q8*s34 + 
    q2*q4*q5*q9*s34 + q2*q4*q7*q9*s34 + q2*q5*q7*q9*s34 - 2*q4*q5*q8*q9*s34 - 
    2*q4^3*q5*q8*s12*s34 + 2*q4^3*q5*q8*s34^2 + 2*q5*q7*q8*q9*s45 + 
    2*q4^3*q9*s51 + q3*q4*q7*q9*s51 + 2*q4^2*q7*q9*s51 - q3*q4*q8*q9*s51 - 
    q3*q7*q8*q9*s51 + 2*q4^3*q7*q9*s34*s51]*((eps5t*F[3, 62])/3 - 
   (11*eps5t*tci[1, 1]^3)/810 - (2*eps5t*tci[1, 2]*tci[2, 1])/9 - 
   (8*eps5t*tci[3, 1])/5 - (2*eps5t*tci[2, 1]*tcr[1, 1])/3 + 
   (eps5t*tci[1, 1]*tcr[1, 1]^2)/30) + 
 r[-2*q10^3 + 2*q10*q2*q5 + q10*q4*q5 + 2*q10^2*q6 - 2*q10*q5*q6 + 
    2*q10^2*q9 - 2*q10*q2*q9 - q10*q4*q9 - 2*q2*q5*q9 - q4*q5*q9 - 
    2*q10*q6*q9 + q5*q6*q9 + 2*q10^3*q2*s34 - 2*q10^2*q2*q5*s34 + 
    2*q10*q2*q4*q5*s34 - q10*q4*q5*q6*s34 - 2*q10*q2*q4*q9*s34 - 
    2*q2*q4*q5*q9*s34 + q10*q4*q6*q9*s34 + q4*q5*q6*q9*s34 + 2*q10^3*q5*s45 - 
    2*q10^2*q2*q5*s45 + 2*q10*q2*q5*q6*s45 - 2*q2*q5*q6*q9*s45 + 
    2*q10^3*q2*q5*s34*s45 + 2*q10^3*q9*s51 - 2*q10^2*q6*q9*s51 + 
    q10*q2*q6*q9*s51 - 2*q10^3*q6*q9*s34*s51]*(-(eps5t*F[3, 63])/3 - 
   (11*eps5t*tci[1, 1]^3)/810 - (2*eps5t*tci[1, 2]*tci[2, 1])/9 - 
   (8*eps5t*tci[3, 1])/5 - (2*eps5t*tci[2, 1]*tcr[1, 1])/3 + 
   (eps5t*tci[1, 1]*tcr[1, 1]^2)/30) + 
 r[q4 + q5 + 2*q8 - 2*q9 + 2*q4^2*s12 - 2*q4*q5*s12 - 2*q5*q8*s12 - 
    2*q4^3*s12^2 + 2*q4^2*q5*s12^2 + 2*q4*q5*q8*s12^2 + 2*q5*q7*q8*s12^2 + 
    2*q4^2*s23 + q4*q5*s23 - q4*q9*s23 - 2*q4^3*s12*s23 - 2*q4^2*q5*s12*s23 + 
    2*q4^3*q5*s12^2*s23 + 2*q4^2*s34 - q4*q5*s34 + q5*q7*s34 - 2*q4*q8*s34 - 
    2*q5*q8*s34 - 2*q4*q9*s34 + q5*q9*s34 - 3*q7*q9*s34 + 4*q8*q9*s34 + 
    2*q4^2*q5*s12*s34 + 2*q4*q5*q8*s12*s34 - 2*q4^3*q5*s12^2*s34 - 
    2*q4^2*q5*q8*s12^2*s34 + 2*q4^3*s23*s34 + 2*q4^2*q5*s23*s34 - 
    4*q4^3*q5*s12*s23*s34 + 2*q4^3*s34^2 - 4*q4^2*q5*s34^2 - 
    6*q4^2*q8*s34^2 + 2*q4*q5*q8*s34^2 - q4*q7*q9*s34^2 + q5*q7*q9*s34^2 - 
    2*q5*q8*q9*s34^2 + 4*q4^3*q5*s12*s34^2 + 4*q4^3*q8*s12*s34^2 - 
    2*q4^2*q5*q8*s12*s34^2 + 2*q4^3*q5*q8*s12^2*s34^2 + 2*q4^3*q5*s23*s34^2 - 
    2*q4^3*q5*s34^3 - 4*q4^3*q8*s34^3 + 4*q4^2*q5*q8*s34^3 - 
    4*q4^3*q5*q8*s12*s34^3 + 2*q4^3*q5*q8*s34^4 - q5*q7*s45 + 2*q5*q8*s45 + 
    2*q7*q8*s45 + 2*q7*q9*s45 - 4*q8*q9*s45 - 2*q5*q7*q8*s12*s45 - 
    q5*q7*q9*s34*s45 + 2*q5*q8*q9*s34*s45 + 2*q5*q7*q8*s45^2 + 
    2*q5*q7*q9*s45^2 - 2*q5*q8*q9*s45^2 - 4*q7*q8*q9*s45^2 - 
    2*q5*q7*q8*q9*s45^3 - 2*q4^2*s51 + q4*q8*s51 + q7*q8*s51 - q4*q9*s51 - 
    q7*q9*s51 - 3*q8*q9*s51 + 2*q4^3*s12*s51 + 2*q4^3*s23*s51 - 
    2*q4^2*q9*s23*s51 + 2*q4^3*s34*s51 + 2*q4^2*q8*s34*s51 - 
    4*q4^2*q9*s34*s51 - 4*q4*q7*q9*s34*s51 + 2*q4^3*q8*s34^2*s51 - 
    2*q4^2*q7*q9*s34^2*s51 - 3*q7*q8*q9*s45*s51 - 2*q4^3*s51^2 + 
    2*q4^2*q9*s51^2 - q4*q7*q9*s51^2 - q7*q8*q9*s51^2 - 2*q4^3*q9*s23*s51^2 - 
    4*q4^3*q9*s34*s51^2 - 2*q4^2*q7*q9*s34*s51^2 - 2*q4^3*q7*q9*s34^2*s51^2 + 
    2*q4^3*q9*s51^3]*(F[3, 1] - (2*F[3, 2])/3 - F[3, 3]/3 + (11*F[3, 4])/36 - 
   (11*F[3, 5])/12 + (4*F[3, 6])/9 - F[3, 7]/2 - (8*F[3, 8])/3 - F[3, 10]/6 - 
   F[3, 11]/3 + F[3, 12]/36 + F[3, 13]/12 - F[3, 14]/9 - F[3, 17]/4 + 
   F[3, 18]/4 + F[3, 19]/3 + F[3, 24]/3 - F[3, 31]/3 - F[3, 42]/3 + 
   F[3, 51]/3 + F[3, 61]/3 + F[1, 1, 1]^3/3 + (F[1, 1, 1]^2*F[1, 1, 2])/6 + 
   (2*F[1, 1, 1]*F[1, 1, 2]^2)/3 - (11*F[1, 1, 2]^3)/18 + 
   (F[1, 1, 1]^2*F[1, 1, 3])/18 - (5*F[1, 1, 1]*F[1, 1, 3]^2)/9 + 
   (5*F[1, 1, 3]^3)/18 - (F[1, 1, 1]^2*F[1, 1, 4])/6 - 
   (F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 4])/3 - (F[1, 1, 2]^2*F[1, 1, 4])/6 - 
   (F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4])/9 + (11*F[1, 1, 3]^2*F[1, 1, 4])/36 - 
   (F[1, 1, 1]*F[1, 1, 4]^2)/3 + (2*F[1, 1, 2]*F[1, 1, 4]^2)/3 + 
   (11*F[1, 1, 3]*F[1, 1, 4]^2)/36 - (F[1, 1, 1]^2*F[1, 1, 5])/6 + 
   (F[1, 1, 2]^2*F[1, 1, 5])/6 + (F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 5])/3 - 
   (F[1, 1, 3]^2*F[1, 1, 5])/6 - (F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5])/3 - 
   (F[1, 1, 4]^2*F[1, 1, 5])/12 + (2*F[1, 1, 1]*F[1, 1, 5]^2)/3 + 
   (F[1, 1, 2]*F[1, 1, 5]^2)/3 - (2*F[1, 1, 3]*F[1, 1, 5]^2)/3 - 
   (F[1, 1, 4]*F[1, 1, 5]^2)/12 + F[1, 1, 5]^3/3 + 
   (F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 7])/3 - (F[1, 1, 3]^2*F[1, 1, 7])/3 - 
   (F[1, 1, 1]*F[1, 1, 5]*F[1, 1, 7])/3 + (F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 7])/
    3 + (F[1, 1, 1]*F[1, 1, 7]^2)/6 - (F[1, 1, 3]*F[1, 1, 7]^2)/6 - 
   (2*F[1, 1, 1]^2*F[1, 1, 8])/9 - (F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 8])/3 - 
   (F[1, 1, 2]^2*F[1, 1, 8])/6 + (F[1, 1, 3]^2*F[1, 1, 8])/4 + 
   (4*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8])/9 + 
   (F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 8])/3 - (F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8])/
    2 + (F[1, 1, 4]^2*F[1, 1, 8])/36 + (F[1, 1, 1]*F[1, 1, 5]*F[1, 1, 8])/3 - 
   (F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 8])/3 + (F[1, 1, 1]*F[1, 1, 7]*F[1, 1, 8])/
    3 - (F[1, 1, 3]*F[1, 1, 7]*F[1, 1, 8])/3 - (5*F[1, 1, 1]*F[1, 1, 8]^2)/
    18 + (F[1, 1, 2]*F[1, 1, 8]^2)/6 + (F[1, 1, 3]*F[1, 1, 8]^2)/4 + 
   (F[1, 1, 4]*F[1, 1, 8]^2)/36 - (5*F[1, 1, 8]^3)/18 - 
   (F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 9])/3 - (F[1, 1, 2]^2*F[1, 1, 9])/3 - 
   (F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 9])/3 + (F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 9])/
    3 + (2*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9])/3 - (7*F[1, 1, 4]^2*F[1, 1, 9])/
    12 + (F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9])/2 - (F[1, 1, 5]^2*F[1, 1, 9])/4 + 
   (F[1, 1, 2]*F[1, 1, 8]*F[1, 1, 9])/3 + (F[1, 1, 3]*F[1, 1, 8]*F[1, 1, 9])/
    3 - (F[1, 1, 4]*F[1, 1, 8]*F[1, 1, 9])/3 - (F[1, 1, 1]*F[1, 1, 9]^2)/2 + 
   (5*F[1, 1, 2]*F[1, 1, 9]^2)/6 - (7*F[1, 1, 4]*F[1, 1, 9]^2)/12 - 
   (F[1, 1, 5]*F[1, 1, 9]^2)/4 + (F[1, 1, 8]*F[1, 1, 9]^2)/2 - 
   (2*F[1, 1, 9]^3)/9 - (F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 10])/3 - 
   (F[1, 1, 1]*F[1, 1, 8]*F[1, 1, 10])/3 + 
   (F[1, 1, 3]*F[1, 1, 8]*F[1, 1, 10])/3 + (F[1, 1, 8]^2*F[1, 1, 10])/3 + 
   (F[1, 1, 1]*F[1, 1, 9]*F[1, 1, 10])/3 - 
   (F[1, 1, 8]*F[1, 1, 9]*F[1, 1, 10])/3 - (F[1, 1, 1]*F[1, 1, 10]^2)/6 + 
   (F[1, 1, 8]*F[1, 1, 10]^2)/6 + (11*F[1, 1, 1]*F[2, 1, 1])/9 + 
   (11*F[1, 1, 3]*F[2, 1, 1])/9 - (2*F[1, 1, 5]*F[2, 1, 1])/3 + 
   (2*F[1, 1, 10]*F[2, 1, 1])/3 + (F[1, 1, 1]*F[2, 1, 2])/3 + 
   (F[1, 1, 4]*F[2, 1, 2])/3 - F[1, 1, 2]*F[2, 1, 3] - 
   F[1, 1, 4]*F[2, 1, 3] - (F[1, 1, 2]*F[2, 1, 4])/3 - 
   (F[1, 1, 5]*F[2, 1, 4])/3 + F[1, 1, 3]*F[2, 1, 5] + 
   F[1, 1, 5]*F[2, 1, 5] + (F[1, 1, 1]*F[2, 1, 9])/9 - 
   (2*F[1, 1, 7]*F[2, 1, 9])/3 + (F[1, 1, 8]*F[2, 1, 9])/9 + 
   (2*F[1, 1, 9]*F[2, 1, 9])/3 + (2*F[1, 1, 1]*F[2, 1, 11])/3 - 
   (5*F[1, 1, 2]*F[2, 1, 11])/3 - (2*F[1, 1, 4]*F[2, 1, 11])/3 - 
   (2*F[1, 1, 8]*F[2, 1, 11])/3 - (7*F[1, 1, 9]*F[2, 1, 11])/3 - 
   F[1, 1, 8]*F[2, 1, 12] - F[1, 1, 9]*F[2, 1, 12] - 
   (4*F[1, 1, 1]*tci[1, 1]^2)/9 + (F[1, 1, 2]*tci[1, 1]^2)/9 - 
   (43*F[1, 1, 3]*tci[1, 1]^2)/108 + (F[1, 1, 4]*tci[1, 1]^2)/9 - 
   (F[1, 1, 5]*tci[1, 1]^2)/36 - (F[1, 1, 7]*tci[1, 1]^2)/9 + 
   (55*F[1, 1, 8]*tci[1, 1]^2)/108 - (5*F[1, 1, 9]*tci[1, 1]^2)/6 + 
   (F[1, 1, 10]*tci[1, 1]^2)/9 + F[1, 2, 6]*tci[1, 1]^2 + 
   F[1, 2, 7]*tci[1, 1]^2 - F[1, 2, 9]*tci[1, 1]^2 - 
   (2*F[1, 1, 1]^2*tci[1, 2])/3 + (F[1, 1, 1]*F[1, 1, 2]*tci[1, 2])/3 + 
   (2*F[1, 1, 2]^2*tci[1, 2])/3 + (10*F[1, 1, 1]*F[1, 1, 3]*tci[1, 2])/9 + 
   (F[1, 1, 3]^2*tci[1, 2])/6 + (2*F[1, 1, 1]*F[1, 1, 4]*tci[1, 2])/3 - 
   (F[1, 1, 2]*F[1, 1, 4]*tci[1, 2])/3 - (11*F[1, 1, 3]*F[1, 1, 4]*tci[1, 2])/
    18 - (F[1, 1, 1]*F[1, 1, 5]*tci[1, 2])/3 + 
   (F[1, 1, 2]*F[1, 1, 5]*tci[1, 2])/3 + (4*F[1, 1, 3]*F[1, 1, 5]*tci[1, 2])/
    3 + (F[1, 1, 4]*F[1, 1, 5]*tci[1, 2])/6 + (F[1, 1, 5]^2*tci[1, 2])/12 - 
   (2*F[1, 1, 1]*F[1, 1, 7]*tci[1, 2])/3 + 
   (2*F[1, 1, 3]*F[1, 1, 7]*tci[1, 2])/3 + 
   (5*F[1, 1, 1]*F[1, 1, 8]*tci[1, 2])/9 - (F[1, 1, 2]*F[1, 1, 8]*tci[1, 2])/
    3 - (F[1, 1, 3]*F[1, 1, 8]*tci[1, 2])/2 - 
   (F[1, 1, 4]*F[1, 1, 8]*tci[1, 2])/18 - (F[1, 1, 8]^2*tci[1, 2])/6 - 
   (2*F[1, 1, 2]*F[1, 1, 9]*tci[1, 2])/3 + 
   (7*F[1, 1, 4]*F[1, 1, 9]*tci[1, 2])/6 - (F[1, 1, 5]*F[1, 1, 9]*tci[1, 2])/
    2 - F[1, 1, 8]*F[1, 1, 9]*tci[1, 2] + (7*F[1, 1, 9]^2*tci[1, 2])/12 + 
   (2*F[1, 1, 1]*F[1, 1, 10]*tci[1, 2])/3 - 
   (2*F[1, 1, 8]*F[1, 1, 10]*tci[1, 2])/3 - F[1, 1, 2]*F[1, 2, 6]*tci[1, 2] - 
   F[1, 1, 4]*F[1, 2, 6]*tci[1, 2] - F[1, 1, 3]*F[1, 2, 7]*tci[1, 2] - 
   F[1, 1, 5]*F[1, 2, 7]*tci[1, 2] + F[1, 1, 8]*F[1, 2, 9]*tci[1, 2] + 
   F[1, 1, 9]*F[1, 2, 9]*tci[1, 2] - (22*F[2, 1, 1]*tci[1, 2])/9 - 
   (2*F[2, 1, 2]*tci[1, 2])/3 + F[2, 1, 3]*tci[1, 2] - F[2, 1, 5]*tci[1, 2] - 
   (2*F[2, 1, 9]*tci[1, 2])/9 + (2*F[2, 1, 11]*tci[1, 2])/3 + 
   F[2, 1, 12]*tci[1, 2] + (tci[1, 1]^2*tci[1, 2])/12 + 
   (4*tci[1, 1]^2*tcr[1, 1])/9 + (2*tci[1, 2]*tcr[1, 1]^2)/3 - 
   tcr[1, 1]^3/3 - tci[1, 1]^2*tcr[1, 2] + (10*tci[1, 2]*tcr[2, 1])/3 - 
   (5*tcr[1, 1]*tcr[2, 1])/3) + 
 r[2*q2 - 3*q6 - q7 - 2*q9 - 2*q2*q7*s12 - q2*q8*s12 + 2*q7*q8*s12 + 
    q2*q7*q8*s12^2 + 2*q5*q6*s23 - q2*q6*s34 + q2*q7*s34 - 2*q2*q9*s34 + 
    2*q5*q9*s34 + q2*q5*q9*s34^2 - q5*q6*q9*s34^2 + 3*q2*q6*s45 - 
    2*q5*q6*s45 - q2*q8*s45 + q7*q8*s45 + q2*q9*s45 - q6*q9*s45 - 
    q2*q5*q6*s34*s45 + q2*q5*q9*s34*s45 - q5*q6*q9*s34*s45 - q2*q5*q6*s45^2 - 
    q2*q6*q8*s45^2 + 2*q2*q5*q9*s45^2 + 2*q2*q6*q9*s45^2 - 2*q5*q6*q9*s45^2 + 
    2*q2*q5*q6*q9*s45^3 - q2*q6*s51 + q2*q7*s51 + q6*q7*s51 + q2*q8*s51 - 
    q7*q8*s51 + 2*q2*q9*s51 - q2*q7*q8*s12*s51 - q2*q6*q7*s34*s51 + 
    q2*q6*q8*s45*s51 - q6*q7*q8*s45*s51 + q2*q6*q9*s45*s51 - q2*q6*q7*s51^2 - 
    2*q2*q6*q8*s51^2 + 2*q2*q7*q8*s51^2 + q6*q7*q8*s51^2 - 
    2*q2*q6*q7*q8*s51^3]*(65/81 - 4*F[3, 1] + (2*F[3, 2])/3 + (2*F[3, 4])/9 + 
   F[3, 5]/9 - (16*F[3, 6])/9 - (4*F[3, 11])/9 - (4*F[3, 12])/9 - 
   F[3, 13]/3 - (4*F[3, 14])/9 - (2*F[3, 15])/3 + F[3, 17]/3 - 
   (4*F[3, 18])/3 - (4*F[3, 19])/9 + (8*F[3, 21])/9 + (4*F[3, 22])/3 + 
   (4*F[3, 31])/9 + (11*F[3, 32])/9 + (2*F[3, 33])/3 + (32*F[3, 34])/9 - 
   (2*F[3, 35])/3 + (4*F[3, 36])/9 - F[3, 37]/9 + F[3, 40]/3 - 
   (4*F[3, 44])/9 - (34*F[1, 1, 1])/27 + F[1, 1, 1]^2 - (22*F[1, 1, 1]^3)/9 + 
   F[1, 1, 1]*F[1, 1, 2] - (5*F[1, 1, 1]^2*F[1, 1, 2])/3 - 
   (11*F[1, 1, 2]^2)/18 + (F[1, 1, 1]*F[1, 1, 2]^2)/3 + (10*F[1, 1, 2]^3)/9 + 
   (14*F[1, 1, 1]^2*F[1, 1, 3])/9 + (10*F[1, 1, 1]*F[1, 1, 3]^2)/9 + 
   (2*F[1, 1, 2]*F[1, 1, 3]^2)/3 + (2*F[1, 1, 3]^3)/9 + 
   (22*F[1, 1, 1]^2*F[1, 1, 4])/9 - (F[1, 1, 2]*F[1, 1, 4])/2 - 
   (2*F[1, 1, 2]^2*F[1, 1, 4])/9 - (28*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4])/9 + 
   (2*F[1, 1, 3]^2*F[1, 1, 4])/9 + (2*F[1, 1, 1]*F[1, 1, 4]^2)/9 - 
   (4*F[1, 1, 2]*F[1, 1, 4]^2)/9 + (2*F[1, 1, 3]*F[1, 1, 4]^2)/9 + 
   (F[1, 1, 4]^2*F[1, 1, 5])/3 - (2*F[1, 1, 1]*F[1, 1, 5]^2)/3 - 
   (2*F[1, 1, 2]*F[1, 1, 5]^2)/3 + (2*F[1, 1, 3]*F[1, 1, 5]^2)/3 + 
   (F[1, 1, 4]*F[1, 1, 5]^2)/3 - (2*F[1, 1, 5]^3)/3 - 
   (7*F[1, 1, 1]^2*F[1, 1, 6])/9 - (10*F[1, 1, 2]*F[1, 1, 6])/9 + 
   2*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 6] - F[1, 1, 2]^2*F[1, 1, 6] + 
   (F[1, 1, 4]*F[1, 1, 6])/2 - (4*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 6])/9 + 
   (2*F[1, 1, 4]^2*F[1, 1, 6])/9 + (F[1, 1, 5]^2*F[1, 1, 6])/3 - 
   (71*F[1, 1, 6]^2)/18 + (11*F[1, 1, 1]*F[1, 1, 6]^2)/9 - 
   F[1, 1, 2]*F[1, 1, 6]^2 - (2*F[1, 1, 4]*F[1, 1, 6]^2)/9 + 
   (F[1, 1, 5]*F[1, 1, 6]^2)/3 - (34*F[1, 1, 6]^3)/27 + (80*F[1, 1, 7])/9 - 
   (2*F[1, 1, 1]^2*F[1, 1, 7])/9 + (4*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 7])/9 - 
   (2*F[1, 1, 4]^2*F[1, 1, 7])/9 - (2*F[1, 1, 5]^2*F[1, 1, 7])/9 - 
   (4*F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 7])/9 + 
   (4*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 7])/9 + (8*F[1, 1, 6]^2*F[1, 1, 7])/9 - 
   (4*F[1, 1, 1]*F[1, 1, 7]^2)/9 - (2*F[1, 1, 4]*F[1, 1, 7]^2)/9 + 
   (10*F[1, 1, 6]*F[1, 1, 7]^2)/9 - (14*F[1, 1, 7]^3)/27 + 
   (8*F[1, 1, 1]^2*F[1, 1, 8])/9 - (4*F[1, 1, 3]^2*F[1, 1, 8])/3 - 
   (16*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8])/9 + 
   (8*F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8])/3 - (4*F[1, 1, 4]^2*F[1, 1, 8])/9 + 
   (F[1, 1, 5]^2*F[1, 1, 8])/9 - (4*F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 8])/9 + 
   (4*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 8])/9 - 
   (2*F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 8])/3 + (F[1, 1, 6]^2*F[1, 1, 8])/3 + 
   (4*F[1, 1, 1]*F[1, 1, 7]*F[1, 1, 8])/9 - 
   (4*F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 8])/9 + 
   (4*F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8])/9 - (2*F[1, 1, 7]^2*F[1, 1, 8])/9 + 
   (16*F[1, 1, 1]*F[1, 1, 8]^2)/9 - (4*F[1, 1, 3]*F[1, 1, 8]^2)/3 - 
   (4*F[1, 1, 4]*F[1, 1, 8]^2)/9 + (F[1, 1, 5]*F[1, 1, 8]^2)/9 + 
   (7*F[1, 1, 6]*F[1, 1, 8]^2)/9 - (8*F[1, 1, 7]*F[1, 1, 8]^2)/9 - 
   (2*F[1, 1, 2]^2*F[1, 1, 9])/9 + (4*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9])/9 + 
   (F[1, 1, 4]^2*F[1, 1, 9])/9 - (2*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9])/3 + 
   (F[1, 1, 5]^2*F[1, 1, 9])/3 - (4*F[1, 1, 2]*F[1, 1, 9]^2)/9 + 
   (F[1, 1, 4]*F[1, 1, 9]^2)/9 + (F[1, 1, 5]*F[1, 1, 9]^2)/3 - 
   (40*F[1, 1, 1]*F[2, 1, 1])/9 - (40*F[1, 1, 3]*F[2, 1, 1])/9 - 
   (8*F[1, 1, 1]*F[2, 1, 2])/9 - 2*F[1, 1, 2]*F[2, 1, 2] + 
   (8*F[1, 1, 3]*F[2, 1, 2])/3 + (16*F[1, 1, 4]*F[2, 1, 2])/9 - 
   2*F[1, 1, 6]*F[2, 1, 2] + (4*F[1, 1, 2]*F[2, 1, 3])/9 + 
   (4*F[1, 1, 4]*F[2, 1, 3])/9 + (4*F[1, 1, 2]*F[2, 1, 4])/3 + 
   (4*F[1, 1, 5]*F[2, 1, 4])/3 - (4*F[1, 1, 3]*F[2, 1, 5])/3 - 
   (4*F[1, 1, 5]*F[2, 1, 5])/3 - (4*F[1, 1, 5]*F[2, 1, 7])/9 - 
   (4*F[1, 1, 7]*F[2, 1, 7])/9 + (8*F[1, 1, 1]*F[2, 1, 8])/9 - 
   (8*F[1, 1, 4]*F[2, 1, 8])/9 - (28*F[1, 1, 6]*F[2, 1, 8])/9 - 
   (20*F[1, 1, 7]*F[2, 1, 8])/9 - (8*F[1, 1, 8]*F[2, 1, 8])/9 - 
   (16*F[1, 1, 1]*F[2, 1, 9])/9 - (16*F[1, 1, 8]*F[2, 1, 9])/9 + 
   (4*F[1, 1, 7]*F[2, 1, 10])/3 + (4*F[1, 1, 8]*F[2, 1, 10])/3 + 
   (4*F[1, 1, 2]*F[2, 1, 11])/9 + (4*F[1, 1, 9]*F[2, 1, 11])/9 + 
   (155*tci[1, 1]^2)/108 - (5*F[1, 1, 1]*tci[1, 1]^2)/54 - 
   (10*F[1, 1, 2]*tci[1, 1]^2)/9 + (62*F[1, 1, 3]*tci[1, 1]^2)/27 - 
   (F[1, 1, 4]*tci[1, 1]^2)/9 + (13*F[1, 1, 5]*tci[1, 1]^2)/27 + 
   (2*F[1, 1, 6]*tci[1, 1]^2)/9 - (4*F[1, 1, 7]*tci[1, 1]^2)/27 - 
   (7*F[1, 1, 8]*tci[1, 1]^2)/27 + (4*F[1, 1, 9]*tci[1, 1]^2)/27 - 
   (4*F[1, 2, 6]*tci[1, 1]^2)/9 - (4*F[1, 2, 7]*tci[1, 1]^2)/3 - 
   (4*F[1, 2, 8]*tci[1, 1]^2)/3 + (34*tci[1, 2])/27 - 
   2*F[1, 1, 1]*tci[1, 2] + (22*F[1, 1, 1]^2*tci[1, 2])/9 - 
   (F[1, 1, 2]*tci[1, 2])/2 + (10*F[1, 1, 1]*F[1, 1, 2]*tci[1, 2])/3 - 
   (5*F[1, 1, 2]^2*tci[1, 2])/9 - (20*F[1, 1, 1]*F[1, 1, 3]*tci[1, 2])/9 - 
   (4*F[1, 1, 2]*F[1, 1, 3]*tci[1, 2])/3 - 2*F[1, 1, 3]^2*tci[1, 2] - 
   (4*F[1, 1, 1]*F[1, 1, 4]*tci[1, 2])/9 + 
   (4*F[1, 1, 2]*F[1, 1, 4]*tci[1, 2])/9 - 
   (4*F[1, 1, 3]*F[1, 1, 4]*tci[1, 2])/9 - 
   (4*F[1, 1, 3]*F[1, 1, 5]*tci[1, 2])/3 - 
   (2*F[1, 1, 4]*F[1, 1, 5]*tci[1, 2])/3 - (4*F[1, 1, 5]^2*tci[1, 2])/9 - 
   (F[1, 1, 6]*tci[1, 2])/2 + (22*F[1, 1, 1]*F[1, 1, 6]*tci[1, 2])/9 - 
   2*F[1, 1, 2]*F[1, 1, 6]*tci[1, 2] - (4*F[1, 1, 4]*F[1, 1, 6]*tci[1, 2])/
    9 + (2*F[1, 1, 5]*F[1, 1, 6]*tci[1, 2])/3 - (4*F[1, 1, 6]^2*tci[1, 2])/
    3 - (4*F[1, 1, 1]*F[1, 1, 7]*tci[1, 2])/9 + 
   (4*F[1, 1, 4]*F[1, 1, 7]*tci[1, 2])/9 - 
   (4*F[1, 1, 5]*F[1, 1, 7]*tci[1, 2])/9 - (4*F[1, 1, 7]^2*tci[1, 2])/9 - 
   (32*F[1, 1, 1]*F[1, 1, 8]*tci[1, 2])/9 + 
   (8*F[1, 1, 3]*F[1, 1, 8]*tci[1, 2])/3 + 
   (8*F[1, 1, 4]*F[1, 1, 8]*tci[1, 2])/9 - 
   (2*F[1, 1, 5]*F[1, 1, 8]*tci[1, 2])/9 - 
   (14*F[1, 1, 6]*F[1, 1, 8]*tci[1, 2])/9 + 
   (4*F[1, 1, 7]*F[1, 1, 8]*tci[1, 2])/9 - 
   (4*F[1, 1, 2]*F[1, 1, 9]*tci[1, 2])/9 - 
   (2*F[1, 1, 4]*F[1, 1, 9]*tci[1, 2])/9 + 
   (2*F[1, 1, 5]*F[1, 1, 9]*tci[1, 2])/3 - (F[1, 1, 9]^2*tci[1, 2])/9 + 
   (4*F[1, 1, 2]*F[1, 2, 6]*tci[1, 2])/9 + 
   (4*F[1, 1, 4]*F[1, 2, 6]*tci[1, 2])/9 + 
   (4*F[1, 1, 3]*F[1, 2, 7]*tci[1, 2])/3 + 
   (4*F[1, 1, 5]*F[1, 2, 7]*tci[1, 2])/3 + 
   (4*F[1, 1, 7]*F[1, 2, 8]*tci[1, 2])/3 + 
   (4*F[1, 1, 8]*F[1, 2, 8]*tci[1, 2])/3 + (80*F[2, 1, 1]*tci[1, 2])/9 - 
   (32*F[2, 1, 2]*tci[1, 2])/9 - (4*F[2, 1, 3]*tci[1, 2])/9 + 
   (4*F[2, 1, 5]*tci[1, 2])/3 + (8*F[2, 1, 8]*tci[1, 2])/9 + 
   (32*F[2, 1, 9]*tci[1, 2])/9 - (4*F[2, 1, 10]*tci[1, 2])/3 + 
   (19*tci[1, 1]^2*tci[1, 2])/54 - (2*tci[1, 1]^2*tcr[1, 1])/27 + 
   (2*tci[1, 2]*tcr[1, 1]^2)/9 + 2*tcr[1, 1]^3 + (28*tci[1, 1]^2*tcr[1, 2])/
    9 - (8*tci[1, 2]*tcr[1, 1]*tcr[1, 2])/3 - (56*tci[1, 2]*tcr[2, 1])/9 + 
   (64*tcr[1, 1]*tcr[2, 1])/9 + (8*tcr[3, 1])/3 - 5*tcr[3, 3]) + 
 r[-q3 + q4 + 3*q5 + q6 - 3*q7 + 4*q8 - 2*q9 - 2*q4*q5*s12 + 2*q4*q7*s12 + 
    q5*q7*s12 - q7^2*s12 - q2*q8*s12 + q3*q8*s12 - 2*q4*q8*s12 + 
    3*q5*q8*s12 + 4*q7*q8*s12 - q2*q3*q7*s12^2 - 2*q4*q5*q8*s12^2 + 
    q2*q7*q8*s12^2 - q5*q7*q8*s12^2 - q4*q5*s23 + q3*q6*s23 + q4*q9*s23 + 
    q4*q5*s34 + 2*q4*q7*s34 + 2*q5*q7*s34 + 2*q4*q8*s34 - 3*q5*q8*s34 + 
    2*q4*q9*s34 + q5*q9*s34 - 4*q7*q9*s34 + 3*q8*q9*s34 + 
    2*q4*q5*q8*s12*s34 - q4*q5*q8*s34^2 + 2*q4*q7*q9*s34^2 + 
    2*q5*q7*q9*s34^2 - q5*q8*q9*s34^2 - 2*q3*q6*s45 - 2*q5*q7*s45 - 
    q2*q8*s45 + q3*q8*s45 + 4*q7*q8*s45 + 4*q7*q9*s45 - 3*q8*q9*s45 - 
    q5*q7*q8*s12*s45 - q7^2*q8*s12*s45 - q5*q7^2*q8*s12^2*s45 - 
    2*q5*q7*q9*s34*s45 + q5*q8*q9*s34*s45 - q2*q6*q8*s45^2 + q3*q6*q8*s45^2 + 
    2*q5*q7*q8*s45^2 + 2*q5*q7*q9*s45^2 - 2*q5*q8*q9*s45^2 - 
    4*q7*q8*q9*s45^2 - 2*q5*q7*q8*q9*s45^3 + q3*q6*s51 + 2*q6*q7*s51 - 
    q7^2*s51 + q2*q8*s51 - q3*q8*s51 - q4*q8*s51 - q7*q8*s51 - q4*q9*s51 + 
    3*q7*q9*s51 - 3*q8*q9*s51 - q2*q7*q8*s12*s51 - 2*q4*q7*q9*s34*s51 + 
    q2*q6*q8*s45*s51 - 2*q3*q6*q8*s45*s51 - 3*q6*q7*q8*s45*s51 + 
    q7^2*q8*s45*s51 - 3*q7*q8*q9*s45*s51 - q2*q3*q7*s51^2 + q6*q7^2*s51^2 - 
    2*q2*q6*q8*s51^2 + 2*q3*q6*q8*s51^2 + 2*q2*q7*q8*s51^2 + 
    2*q6*q7*q8*s51^2 + q4*q7*q9*s51^2 - q7*q8*q9*s51^2 - 
    q6*q7^2*q8*s45*s51^2 - 2*q2*q6*q7*q8*s51^3]*
  ((4*F[3, 1])/3 - (2*F[3, 2])/3 + (2*F[3, 4])/9 + F[3, 5]/9 + 
   (4*F[3, 6])/9 - (4*F[3, 9])/3 - (4*F[3, 11])/9 - (2*F[3, 12])/9 - 
   F[3, 13]/3 - (4*F[3, 14])/9 - F[3, 15]/3 + F[3, 17]/3 + (4*F[3, 19])/9 - 
   (4*F[3, 31])/27 + (2*F[3, 32])/27 - (8*F[3, 36])/27 - (8*F[3, 37])/27 - 
   F[3, 38]/3 + (2*F[3, 40])/9 - (4*F[3, 41])/27 - F[1, 1, 1]^3/3 - 
   (F[1, 1, 1]^2*F[1, 1, 2])/12 + (43*F[1, 1, 2]^3)/36 + 
   (2*F[1, 1, 1]^2*F[1, 1, 3])/9 - (F[1, 1, 2]^2*F[1, 1, 3])/3 - 
   (2*F[1, 1, 1]*F[1, 1, 3]^2)/9 - (F[1, 1, 2]*F[1, 1, 3]^2)/3 + 
   (2*F[1, 1, 3]^3)/3 - (2*F[1, 1, 2]^2*F[1, 1, 4])/9 - 
   (4*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4])/9 + (2*F[1, 1, 3]^2*F[1, 1, 4])/9 - 
   (4*F[1, 1, 2]*F[1, 1, 4]^2)/9 + (2*F[1, 1, 3]*F[1, 1, 4]^2)/9 + 
   (F[1, 1, 4]^2*F[1, 1, 5])/3 + (2*F[1, 1, 1]*F[1, 1, 5]^2)/3 - 
   (3*F[1, 1, 2]*F[1, 1, 5]^2)/4 - (2*F[1, 1, 3]*F[1, 1, 5]^2)/3 + 
   (F[1, 1, 4]*F[1, 1, 5]^2)/3 - (16*F[1, 1, 5]^3)/81 - 
   (F[1, 1, 1]^2*F[1, 1, 6])/12 + (F[1, 1, 2]^2*F[1, 1, 6])/12 + 
   (5*F[1, 1, 5]^2*F[1, 1, 6])/36 + (2*F[1, 1, 5]*F[1, 1, 6]^2)/9 - 
   (4*F[1, 1, 6]^3)/27 + (F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 7])/6 - 
   (F[1, 1, 2]^2*F[1, 1, 7])/2 + (2*F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 7])/3 - 
   (F[1, 1, 3]^2*F[1, 1, 7])/3 + (F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 7])/6 + 
   (2*F[1, 1, 5]^2*F[1, 1, 7])/9 + (F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 7])/6 - 
   (F[1, 1, 2]*F[1, 1, 6]*F[1, 1, 7])/6 + (F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 7])/
    6 - (4*F[1, 1, 6]^2*F[1, 1, 7])/27 + (F[1, 1, 1]*F[1, 1, 7]^2)/3 - 
   (5*F[1, 1, 2]*F[1, 1, 7]^2)/12 - (F[1, 1, 3]*F[1, 1, 7]^2)/3 + 
   (14*F[1, 1, 5]*F[1, 1, 7]^2)/27 - (F[1, 1, 6]*F[1, 1, 7]^2)/12 - 
   (2*F[1, 1, 7]^3)/81 - (2*F[1, 1, 1]^2*F[1, 1, 8])/9 + 
   (4*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8])/9 - (2*F[1, 1, 4]^2*F[1, 1, 8])/9 + 
   (4*F[1, 1, 5]^2*F[1, 1, 8])/27 - (4*F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 8])/9 + 
   (2*F[1, 1, 6]^2*F[1, 1, 8])/27 + (4*F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8])/27 + 
   (8*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 8])/27 - (2*F[1, 1, 7]^2*F[1, 1, 8])/9 + 
   (2*F[1, 1, 1]*F[1, 1, 8]^2)/9 - (2*F[1, 1, 4]*F[1, 1, 8]^2)/9 + 
   (4*F[1, 1, 5]*F[1, 1, 8]^2)/27 + (2*F[1, 1, 6]*F[1, 1, 8]^2)/27 - 
   (2*F[1, 1, 7]*F[1, 1, 8]^2)/9 - (4*F[1, 1, 8]^3)/81 - 
   (2*F[1, 1, 2]^2*F[1, 1, 9])/9 + (4*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9])/9 + 
   (F[1, 1, 4]^2*F[1, 1, 9])/9 - (2*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9])/3 + 
   (F[1, 1, 5]^2*F[1, 1, 9])/3 - (4*F[1, 1, 2]*F[1, 1, 9]^2)/9 + 
   (F[1, 1, 4]*F[1, 1, 9]^2)/9 + (F[1, 1, 5]*F[1, 1, 9]^2)/3 + 
   (8*F[1, 1, 1]*F[2, 1, 1])/9 + (8*F[1, 1, 3]*F[2, 1, 1])/9 + 
   (4*F[1, 1, 2]*F[2, 1, 3])/9 + (4*F[1, 1, 4]*F[2, 1, 3])/9 + 
   (3*F[1, 1, 2]*F[2, 1, 4])/2 + (4*F[1, 1, 5]*F[2, 1, 4])/3 + 
   (F[1, 1, 6]*F[2, 1, 4])/6 + (4*F[1, 1, 3]*F[2, 1, 5])/3 + 
   (4*F[1, 1, 5]*F[2, 1, 5])/3 - (F[1, 1, 2]*F[2, 1, 7])/6 - 
   (32*F[1, 1, 5]*F[2, 1, 7])/27 - (F[1, 1, 6]*F[2, 1, 7])/6 - 
   (32*F[1, 1, 7]*F[2, 1, 7])/27 - (8*F[1, 1, 6]*F[2, 1, 8])/27 - 
   (8*F[1, 1, 7]*F[2, 1, 8])/27 - (8*F[1, 1, 1]*F[2, 1, 9])/9 - 
   (F[1, 1, 2]*F[2, 1, 9])/6 - (F[1, 1, 6]*F[2, 1, 9])/6 - 
   (2*F[1, 1, 7]*F[2, 1, 9])/3 - (8*F[1, 1, 8]*F[2, 1, 9])/9 - 
   (F[1, 1, 2]*F[2, 1, 10])/6 - (4*F[1, 1, 5]*F[2, 1, 10])/9 - 
   (F[1, 1, 6]*F[2, 1, 10])/6 - (2*F[1, 1, 7]*F[2, 1, 10])/27 + 
   (4*F[1, 1, 8]*F[2, 1, 10])/27 + (4*F[1, 1, 2]*F[2, 1, 11])/9 + 
   (4*F[1, 1, 9]*F[2, 1, 11])/9 - (8*F[1, 1, 1]*tci[1, 1]^2)/9 - 
   (F[1, 1, 2]*tci[1, 1]^2)/2 + (11*F[1, 1, 3]*tci[1, 1]^2)/27 - 
   (F[1, 1, 4]*tci[1, 1]^2)/27 + (8*F[1, 1, 5]*tci[1, 1]^2)/9 + 
   (7*F[1, 1, 6]*tci[1, 1]^2)/162 - (40*F[1, 1, 7]*tci[1, 1]^2)/81 - 
   (5*F[1, 1, 8]*tci[1, 1]^2)/27 + (4*F[1, 1, 9]*tci[1, 1]^2)/27 - 
   (4*F[1, 2, 6]*tci[1, 1]^2)/9 + (4*F[1, 2, 7]*tci[1, 1]^2)/3 - 
   (4*F[1, 2, 8]*tci[1, 1]^2)/27 + F[1, 1, 1]^2*tci[1, 2] + 
   (F[1, 1, 1]*F[1, 1, 2]*tci[1, 2])/6 + (F[1, 1, 2]^2*tci[1, 2])/9 + 
   (4*F[1, 1, 1]*F[1, 1, 3]*tci[1, 2])/9 + 
   (2*F[1, 1, 2]*F[1, 1, 3]*tci[1, 2])/3 - (2*F[1, 1, 3]^2*tci[1, 2])/3 + 
   (4*F[1, 1, 2]*F[1, 1, 4]*tci[1, 2])/9 - 
   (4*F[1, 1, 3]*F[1, 1, 4]*tci[1, 2])/9 + 
   (4*F[1, 1, 3]*F[1, 1, 5]*tci[1, 2])/3 - 
   (2*F[1, 1, 4]*F[1, 1, 5]*tci[1, 2])/3 - (13*F[1, 1, 5]^2*tci[1, 2])/27 + 
   (F[1, 1, 1]*F[1, 1, 6]*tci[1, 2])/6 + (4*F[1, 1, 5]*F[1, 1, 6]*tci[1, 2])/
    9 - (2*F[1, 1, 6]^2*tci[1, 2])/27 - (2*F[1, 1, 2]*F[1, 1, 7]*tci[1, 2])/
    3 + (2*F[1, 1, 3]*F[1, 1, 7]*tci[1, 2])/3 + 
   (8*F[1, 1, 5]*F[1, 1, 7]*tci[1, 2])/27 - 
   (8*F[1, 1, 6]*F[1, 1, 7]*tci[1, 2])/27 + (8*F[1, 1, 7]^2*tci[1, 2])/27 - 
   (4*F[1, 1, 1]*F[1, 1, 8]*tci[1, 2])/9 + 
   (4*F[1, 1, 4]*F[1, 1, 8]*tci[1, 2])/9 - 
   (8*F[1, 1, 5]*F[1, 1, 8]*tci[1, 2])/27 - 
   (4*F[1, 1, 6]*F[1, 1, 8]*tci[1, 2])/27 + 
   (8*F[1, 1, 7]*F[1, 1, 8]*tci[1, 2])/27 + (4*F[1, 1, 8]^2*tci[1, 2])/27 - 
   (4*F[1, 1, 2]*F[1, 1, 9]*tci[1, 2])/9 - 
   (2*F[1, 1, 4]*F[1, 1, 9]*tci[1, 2])/9 + 
   (2*F[1, 1, 5]*F[1, 1, 9]*tci[1, 2])/3 - (F[1, 1, 9]^2*tci[1, 2])/9 + 
   (4*F[1, 1, 2]*F[1, 2, 6]*tci[1, 2])/9 + 
   (4*F[1, 1, 4]*F[1, 2, 6]*tci[1, 2])/9 - 
   (4*F[1, 1, 3]*F[1, 2, 7]*tci[1, 2])/3 - 
   (4*F[1, 1, 5]*F[1, 2, 7]*tci[1, 2])/3 - (F[1, 1, 2]*F[1, 2, 8]*tci[1, 2])/
    6 - (4*F[1, 1, 5]*F[1, 2, 8]*tci[1, 2])/9 - 
   (F[1, 1, 6]*F[1, 2, 8]*tci[1, 2])/6 - (2*F[1, 1, 7]*F[1, 2, 8]*tci[1, 2])/
    27 + (4*F[1, 1, 8]*F[1, 2, 8]*tci[1, 2])/27 - 
   (16*F[2, 1, 1]*tci[1, 2])/9 - (4*F[2, 1, 3]*tci[1, 2])/9 - 
   (4*F[2, 1, 5]*tci[1, 2])/3 + (16*F[2, 1, 9]*tci[1, 2])/9 - 
   (4*F[2, 1, 10]*tci[1, 2])/27 - (13*tci[1, 1]^2*tci[1, 2])/81 + 
   (2*tci[1, 1]^2*tcr[1, 1])/3 - (2*tci[1, 2]*tcr[1, 1]^2)/3 + 
   (2*tcr[1, 1]^3)/9 - (31*tci[1, 1]^2*tcr[1, 2])/54 - 
   (tci[1, 2]*tcr[1, 2]^2)/3 + (2*tcr[3, 1])/3 - (5*tcr[3, 3])/4) + 
 r[-q2 - q4 + 2*q5 + 2*q7 - 2*q9 + 2*q4*q5*s12 - q5^2*s12 - 2*q4*q7*s12 - 
    2*q5*q7*s12 + 2*q4*q8*s12 - 2*q5*q8*s12 + 2*q4*q5*q8*s12^2 + 
    2*q5*q7*q8*s12^2 - q10*q5*s23 + q4*q5*s23 - q5^2*s23 + q10*q9*s23 - 
    q4*q9*s23 + q5^2*q6*s23^2 - q4*q5*s34 + 4*q10*q6*s34 - 2*q4*q7*s34 - 
    q5*q7*s34 - 2*q4*q8*s34 + q5*q8*s34 - q10*q9*s34 - 2*q2*q9*s34 - 
    2*q4*q9*s34 + 4*q5*q9*s34 - 2*q6*q9*s34 + 3*q7*q9*s34 + 3*q8*q9*s34 - 
    2*q4*q5*q8*s12*s34 - q10*q2*q5*s34^2 + q4*q5*q8*s34^2 + q2*q5*q9*s34^2 + 
    2*q10*q6*q9*s34^2 - 2*q4*q7*q9*s34^2 - q5*q7*q9*s34^2 - q5*q8*q9*s34^2 - 
    2*q10*q2*s45 + 2*q10*q5*s45 + 2*q10*q6*s45 + 2*q5*q8*s45 + 2*q7*q8*s45 + 
    q2*q9*s45 - 2*q6*q9*s45 + 2*q7*q9*s45 - 3*q8*q9*s45 - q5^2*q7*s12*s45 - 
    2*q5*q7*q8*s12*s45 - q5^2*q6*s23*s45 - 2*q10*q2*q5*s34*s45 - 
    q5^2*q6*s34*s45 - q5^2*q7*s34*s45 + q2*q5*q9*s34*s45 + q5*q6*q9*s34*s45 + 
    q5*q7*q9*s34*s45 + q5*q8*q9*s34*s45 - q5^2*q6*q9*s34^2*s45 - 
    q5^2*q7*q9*s34^2*s45 - 2*q10*q2*q5*s45^2 + 2*q5*q7*q8*s45^2 + 
    2*q2*q5*q9*s45^2 + 2*q2*q6*q9*s45^2 - 2*q5*q6*q9*s45^2 + 
    2*q5*q7*q9*s45^2 - 2*q5*q8*q9*s45^2 - 4*q7*q8*q9*s45^2 + 
    2*q2*q5*q6*q9*s45^3 - 2*q5*q7*q8*q9*s45^3 - q10*q2*s51 + q4*q8*s51 + 
    q7*q8*s51 + 2*q2*q9*s51 + q4*q9*s51 + q6*q9*s51 - q7*q9*s51 - 
    3*q8*q9*s51 - 2*q10*q6*q9*s34*s51 + 2*q4*q7*q9*s34*s51 + 
    q2*q6*q9*s45*s51 - 3*q7*q8*q9*s45*s51 + q10*q6*q9*s51^2 - 
    q4*q7*q9*s51^2 - q7*q8*q9*s51^2]*((-4*F[3, 1])/3 + (8*F[3, 3])/9 - 
   F[3, 4]/3 + (14*F[3, 5])/9 - (4*F[3, 6])/9 + F[3, 7] + (32*F[3, 8])/9 + 
   (4*F[3, 11])/9 - F[3, 12]/9 - (2*F[3, 13])/9 + (2*F[3, 17])/3 - 
   F[3, 18]/3 - (4*F[3, 24])/9 - (4*F[3, 51])/27 + (2*F[3, 52])/27 - 
   (8*F[3, 55])/27 - (8*F[3, 56])/27 - F[3, 57]/3 + (2*F[3, 59])/9 - 
   (4*F[3, 60])/27 - (7*F[1, 1, 1]^3)/9 - (11*F[1, 1, 1]^2*F[1, 1, 2])/36 - 
   (8*F[1, 1, 1]*F[1, 1, 2]^2)/9 + (217*F[1, 1, 2]^3)/108 + 
   (2*F[1, 1, 1]*F[1, 1, 3]^2)/3 + (F[1, 1, 2]*F[1, 1, 3]^2)/12 - 
   (10*F[1, 1, 3]^3)/81 + (2*F[1, 1, 1]^2*F[1, 1, 4])/9 + 
   (4*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 4])/9 - (F[1, 1, 3]^2*F[1, 1, 4])/3 + 
   (4*F[1, 1, 1]*F[1, 1, 4]^2)/9 - (4*F[1, 1, 2]*F[1, 1, 4]^2)/3 - 
   (F[1, 1, 3]*F[1, 1, 4]^2)/3 - (4*F[1, 1, 2]^2*F[1, 1, 5])/9 + 
   (8*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5])/9 + (2*F[1, 1, 4]^2*F[1, 1, 5])/9 - 
   (8*F[1, 1, 2]*F[1, 1, 5]^2)/9 + (2*F[1, 1, 4]*F[1, 1, 5]^2)/9 - 
   (F[1, 1, 1]^2*F[1, 1, 6])/12 + (F[1, 1, 2]^2*F[1, 1, 6])/12 + 
   (17*F[1, 1, 3]^2*F[1, 1, 6])/108 + (2*F[1, 1, 3]*F[1, 1, 6]^2)/27 - 
   (4*F[1, 1, 6]^3)/27 + (2*F[1, 1, 1]^2*F[1, 1, 8])/9 + 
   (4*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 8])/9 - (F[1, 1, 2]^2*F[1, 1, 8])/9 - 
   (F[1, 1, 3]^2*F[1, 1, 8])/3 - (4*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8])/9 - 
   (4*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 8])/9 + 
   (2*F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8])/3 - (F[1, 1, 4]^2*F[1, 1, 8])/9 + 
   (4*F[1, 1, 1]*F[1, 1, 8]^2)/9 - (5*F[1, 1, 2]*F[1, 1, 8]^2)/9 - 
   (F[1, 1, 3]*F[1, 1, 8]^2)/3 - (F[1, 1, 4]*F[1, 1, 8]^2)/9 + 
   (2*F[1, 1, 8]^3)/3 + (2*F[1, 1, 1]^2*F[1, 1, 9])/9 + 
   (4*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 9])/9 + (4*F[1, 1, 2]^2*F[1, 1, 9])/9 + 
   (10*F[1, 1, 3]^2*F[1, 1, 9])/27 - (4*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 9])/9 - 
   (8*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9])/9 + (10*F[1, 1, 4]^2*F[1, 1, 9])/9 - 
   (4*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9])/3 + (2*F[1, 1, 5]^2*F[1, 1, 9])/3 - 
   (4*F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 9])/9 + (2*F[1, 1, 6]^2*F[1, 1, 9])/9 - 
   (4*F[1, 1, 1]*F[1, 1, 8]*F[1, 1, 9])/9 - 
   (4*F[1, 1, 2]*F[1, 1, 8]*F[1, 1, 9])/9 + 
   (4*F[1, 1, 4]*F[1, 1, 8]*F[1, 1, 9])/9 + (2*F[1, 1, 8]^2*F[1, 1, 9])/9 + 
   (4*F[1, 1, 1]*F[1, 1, 9]^2)/9 - (67*F[1, 1, 2]*F[1, 1, 9]^2)/36 + 
   (4*F[1, 1, 3]*F[1, 1, 9]^2)/27 + (10*F[1, 1, 4]*F[1, 1, 9]^2)/9 + 
   (2*F[1, 1, 5]*F[1, 1, 9]^2)/3 + (5*F[1, 1, 6]*F[1, 1, 9]^2)/36 - 
   (4*F[1, 1, 8]*F[1, 1, 9]^2)/9 - (28*F[1, 1, 9]^3)/81 + 
   (F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 10])/6 - (F[1, 1, 2]^2*F[1, 1, 10])/2 - 
   (F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 10])/6 - (F[1, 1, 3]^2*F[1, 1, 10])/27 + 
   (F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 10])/6 - 
   (F[1, 1, 2]*F[1, 1, 6]*F[1, 1, 10])/6 + 
   (7*F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 10])/54 - (4*F[1, 1, 6]^2*F[1, 1, 10])/
    27 + (2*F[1, 1, 2]*F[1, 1, 8]*F[1, 1, 10])/3 - 
   (F[1, 1, 8]^2*F[1, 1, 10])/3 + (F[1, 1, 2]*F[1, 1, 9]*F[1, 1, 10])/6 - 
   (8*F[1, 1, 3]*F[1, 1, 9]*F[1, 1, 10])/27 + 
   (F[1, 1, 6]*F[1, 1, 9]*F[1, 1, 10])/6 + (2*F[1, 1, 9]^2*F[1, 1, 10])/9 + 
   (F[1, 1, 1]*F[1, 1, 10]^2)/3 - (F[1, 1, 2]*F[1, 1, 10]^2)/3 - 
   (10*F[1, 1, 3]*F[1, 1, 10]^2)/27 - (F[1, 1, 8]*F[1, 1, 10]^2)/3 + 
   (20*F[1, 1, 9]*F[1, 1, 10]^2)/27 + F[1, 1, 10]^3/81 - 
   (4*F[1, 1, 1]*F[2, 1, 1])/3 - (F[1, 1, 2]*F[2, 1, 1])/6 - 
   (4*F[1, 1, 3]*F[2, 1, 1])/3 - (F[1, 1, 6]*F[2, 1, 1])/6 - 
   (2*F[1, 1, 10]*F[2, 1, 1])/3 - (4*F[1, 1, 1]*F[2, 1, 2])/9 - 
   (4*F[1, 1, 4]*F[2, 1, 2])/9 + (16*F[1, 1, 2]*F[2, 1, 3])/9 + 
   (16*F[1, 1, 4]*F[2, 1, 3])/9 + (8*F[1, 1, 2]*F[2, 1, 4])/9 + 
   (8*F[1, 1, 5]*F[2, 1, 4])/9 - (4*F[1, 1, 1]*F[2, 1, 9])/9 - 
   (4*F[1, 1, 8]*F[2, 1, 9])/9 - (8*F[1, 1, 1]*F[2, 1, 11])/9 + 
   (67*F[1, 1, 2]*F[2, 1, 11])/18 + (8*F[1, 1, 4]*F[2, 1, 11])/9 + 
   (F[1, 1, 6]*F[2, 1, 11])/6 + (8*F[1, 1, 8]*F[2, 1, 11])/9 + 
   (40*F[1, 1, 9]*F[2, 1, 11])/9 + (4*F[1, 1, 8]*F[2, 1, 12])/3 + 
   (4*F[1, 1, 9]*F[2, 1, 12])/3 + (F[1, 1, 2]*F[2, 1, 13])/6 - 
   (4*F[1, 1, 3]*F[2, 1, 13])/27 + (F[1, 1, 6]*F[2, 1, 13])/6 + 
   (4*F[1, 1, 9]*F[2, 1, 13])/9 + (2*F[1, 1, 10]*F[2, 1, 13])/27 - 
   (8*F[1, 1, 6]*F[2, 1, 14])/27 - (8*F[1, 1, 10]*F[2, 1, 14])/27 - 
   (F[1, 1, 2]*F[2, 1, 15])/6 - (F[1, 1, 6]*F[2, 1, 15])/6 - 
   (32*F[1, 1, 9]*F[2, 1, 15])/27 - (32*F[1, 1, 10]*F[2, 1, 15])/27 - 
   (8*F[1, 1, 1]*tci[1, 1]^2)/27 - (67*F[1, 1, 2]*tci[1, 1]^2)/108 - 
   (20*F[1, 1, 3]*tci[1, 1]^2)/81 - (5*F[1, 1, 4]*tci[1, 1]^2)/27 + 
   (8*F[1, 1, 5]*tci[1, 1]^2)/27 + (23*F[1, 1, 6]*tci[1, 1]^2)/324 + 
   (8*F[1, 1, 8]*tci[1, 1]^2)/27 + (53*F[1, 1, 9]*tci[1, 1]^2)/27 - 
   (13*F[1, 1, 10]*tci[1, 1]^2)/27 - (4*F[1, 2, 2]*tci[1, 1]^2)/27 - 
   (16*F[1, 2, 6]*tci[1, 1]^2)/9 + (4*F[1, 2, 9]*tci[1, 1]^2)/3 + 
   (17*F[1, 1, 1]^2*tci[1, 2])/9 - (5*F[1, 1, 1]*F[1, 1, 2]*tci[1, 2])/18 - 
   (7*F[1, 1, 2]^2*tci[1, 2])/9 - (4*F[1, 1, 1]*F[1, 1, 3]*tci[1, 2])/3 + 
   (2*F[1, 1, 3]^2*tci[1, 2])/9 - (8*F[1, 1, 1]*F[1, 1, 4]*tci[1, 2])/9 + 
   (8*F[1, 1, 2]*F[1, 1, 4]*tci[1, 2])/9 + 
   (2*F[1, 1, 3]*F[1, 1, 4]*tci[1, 2])/3 - 
   (8*F[1, 1, 2]*F[1, 1, 5]*tci[1, 2])/9 - 
   (4*F[1, 1, 4]*F[1, 1, 5]*tci[1, 2])/9 - (2*F[1, 1, 5]^2*tci[1, 2])/9 + 
   (F[1, 1, 1]*F[1, 1, 6]*tci[1, 2])/6 - (4*F[1, 1, 3]*F[1, 1, 6]*tci[1, 2])/
    27 - (2*F[1, 1, 6]^2*tci[1, 2])/27 - (8*F[1, 1, 1]*F[1, 1, 8]*tci[1, 2])/
    9 + (10*F[1, 1, 2]*F[1, 1, 8]*tci[1, 2])/9 + 
   (2*F[1, 1, 3]*F[1, 1, 8]*tci[1, 2])/3 + 
   (2*F[1, 1, 4]*F[1, 1, 8]*tci[1, 2])/9 - (2*F[1, 1, 8]^2*tci[1, 2])/3 + 
   (4*F[1, 1, 1]*F[1, 1, 9]*tci[1, 2])/9 + 
   (8*F[1, 1, 2]*F[1, 1, 9]*tci[1, 2])/9 - 
   (8*F[1, 1, 3]*F[1, 1, 9]*tci[1, 2])/27 - 
   (20*F[1, 1, 4]*F[1, 1, 9]*tci[1, 2])/9 + 
   (4*F[1, 1, 5]*F[1, 1, 9]*tci[1, 2])/3 + 
   (4*F[1, 1, 6]*F[1, 1, 9]*tci[1, 2])/9 + 
   (8*F[1, 1, 8]*F[1, 1, 9]*tci[1, 2])/9 - (34*F[1, 1, 9]^2*tci[1, 2])/27 - 
   (2*F[1, 1, 2]*F[1, 1, 10]*tci[1, 2])/3 + 
   (4*F[1, 1, 3]*F[1, 1, 10]*tci[1, 2])/27 - 
   (8*F[1, 1, 6]*F[1, 1, 10]*tci[1, 2])/27 + 
   (2*F[1, 1, 8]*F[1, 1, 10]*tci[1, 2])/3 + 
   (8*F[1, 1, 9]*F[1, 1, 10]*tci[1, 2])/27 + (10*F[1, 1, 10]^2*tci[1, 2])/
    27 - (F[1, 1, 2]*F[1, 2, 2]*tci[1, 2])/6 + 
   (4*F[1, 1, 3]*F[1, 2, 2]*tci[1, 2])/27 - (F[1, 1, 6]*F[1, 2, 2]*tci[1, 2])/
    6 - (4*F[1, 1, 9]*F[1, 2, 2]*tci[1, 2])/9 - 
   (2*F[1, 1, 10]*F[1, 2, 2]*tci[1, 2])/27 + 
   (16*F[1, 1, 2]*F[1, 2, 6]*tci[1, 2])/9 + 
   (16*F[1, 1, 4]*F[1, 2, 6]*tci[1, 2])/9 - 
   (4*F[1, 1, 8]*F[1, 2, 9]*tci[1, 2])/3 - 
   (4*F[1, 1, 9]*F[1, 2, 9]*tci[1, 2])/3 + (8*F[2, 1, 1]*tci[1, 2])/3 + 
   (8*F[2, 1, 2]*tci[1, 2])/9 - (16*F[2, 1, 3]*tci[1, 2])/9 + 
   (8*F[2, 1, 9]*tci[1, 2])/9 - (8*F[2, 1, 11]*tci[1, 2])/9 - 
   (4*F[2, 1, 12]*tci[1, 2])/3 + (4*F[2, 1, 13]*tci[1, 2])/27 - 
   (20*tci[1, 1]^2*tci[1, 2])/81 + (2*tci[1, 1]^2*tcr[1, 1])/27 - 
   (14*tci[1, 2]*tcr[1, 1]^2)/9 + (2*tcr[1, 1]^3)/3 + 
   (41*tci[1, 1]^2*tcr[1, 2])/54 - (tci[1, 2]*tcr[1, 2]^2)/3 - 
   (40*tci[1, 2]*tcr[2, 1])/9 + (20*tcr[1, 1]*tcr[2, 1])/9 + 
   (2*tcr[3, 1])/3 - (5*tcr[3, 3])/4) + 
 r[-q2 + q5 - 2*q6 - 2*q2*q8*s12 + q8^2*s12 + q7*q8^2*s12^2 - 2*q2*q9*s34 + 
    q5*q9*s34 + q9^2*s34 + q2*q9^2*s34^2 - q2^2*s45 + 4*q2*q6*s45 - 
    2*q2*q9*s45 + q6*q9*s45 + q2^2*q9*s34*s45 + q2*q5*q9*s34*s45 - 
    2*q2*q9^2*s34*s45 + q2*q5*q9^2*s34^2*s45 - 2*q2^2*q6*s45^2 + 
    q2^2*q9*s45^2 - 2*q2*q6*q9*s45^2 + q2^2*q6*q9*s45^3 + q2^2*s51 + 
    2*q2*q9*s51 - q9^2*s51 - q2^2*q8*s12*s51 + q2*q7*q8*s12*s51 - 
    q2*q7*q8^2*s12^2*s51 + q2^2*q9*s34*s51 - 2*q2*q9^2*s34*s51 - 
    q2^2*q8*s45*s51 + q2*q6*q8*s45*s51 - q2*q6*q9*s45*s51 + q2*q9^2*s45*s51 - 
    q2^2*q6*q8*s45^2*s51 + q2^2*q6*q9*s45^2*s51 - q2^2*q9*s51^2 + 
    q2*q9^2*s51^2]*((4*F[3, 1])/3 - F[3, 2]/3 - (4*F[3, 3])/9 + F[3, 4]/9 - 
   F[3, 5]/6 + (8*F[3, 6])/9 + (2*F[3, 11])/3 + (2*F[3, 12])/9 + 
   (5*F[3, 13])/18 + (4*F[3, 14])/9 + F[3, 15]/3 - F[3, 17]/2 + 
   (2*F[3, 18])/3 + (2*F[3, 19])/9 - (2*F[3, 21])/9 - (2*F[3, 22])/3 + 
   F[3, 31]/9 + F[3, 32]/12 - F[3, 33]/3 + (2*F[3, 34])/3 + F[3, 35]/3 - 
   F[3, 37]/36 + F[3, 40]/12 + (2*F[3, 69])/9 + (10*F[1, 1, 1]^3)/9 + 
   (3*F[1, 1, 1]^2*F[1, 1, 2])/4 + (F[1, 1, 1]*F[1, 1, 2]^2)/3 - 
   (10*F[1, 1, 2]^3)/9 - (5*F[1, 1, 1]^2*F[1, 1, 3])/9 - 
   (7*F[1, 1, 1]*F[1, 1, 3]^2)/9 - (F[1, 1, 2]*F[1, 1, 3]^2)/3 - 
   F[1, 1, 3]^3/9 - F[1, 1, 1]^2*F[1, 1, 4] + (2*F[1, 1, 2]^2*F[1, 1, 4])/9 + 
   (10*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4])/9 + (F[1, 1, 3]^2*F[1, 1, 4])/9 - 
   (F[1, 1, 1]*F[1, 1, 4]^2)/3 + (13*F[1, 1, 2]*F[1, 1, 4]^2)/36 + 
   (F[1, 1, 3]*F[1, 1, 4]^2)/9 + (2*F[1, 1, 2]^2*F[1, 1, 5])/9 - 
   (4*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5])/9 - (5*F[1, 1, 4]^2*F[1, 1, 5])/18 + 
   (F[1, 1, 1]*F[1, 1, 5]^2)/3 + (7*F[1, 1, 2]*F[1, 1, 5]^2)/9 - 
   (F[1, 1, 3]*F[1, 1, 5]^2)/3 - (5*F[1, 1, 4]*F[1, 1, 5]^2)/18 + 
   F[1, 1, 5]^3/6 + (5*F[1, 1, 1]^2*F[1, 1, 6])/12 - 
   (5*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 6])/6 + 
   (5*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 6])/6 - (5*F[1, 1, 4]^2*F[1, 1, 6])/12 + 
   (F[1, 1, 5]^2*F[1, 1, 6])/12 - (F[1, 1, 1]*F[1, 1, 6]^2)/6 + 
   (F[1, 1, 4]*F[1, 1, 6]^2)/6 + (F[1, 1, 5]*F[1, 1, 6]^2)/12 - 
   F[1, 1, 6]^3/6 - (F[1, 1, 5]^2*F[1, 1, 7])/18 + 
   (F[1, 1, 6]^2*F[1, 1, 7])/6 + (F[1, 1, 4]*F[1, 1, 7]^2)/3 - 
   (F[1, 1, 6]*F[1, 1, 7]^2)/6 - F[1, 1, 7]^3/9 - 
   (4*F[1, 1, 1]^2*F[1, 1, 8])/9 + (2*F[1, 1, 3]^2*F[1, 1, 8])/3 + 
   (8*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8])/9 - 
   (4*F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8])/3 + (2*F[1, 1, 4]^2*F[1, 1, 8])/9 + 
   (F[1, 1, 5]^2*F[1, 1, 8])/36 - (F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 8])/6 + 
   (F[1, 1, 6]^2*F[1, 1, 8])/12 + (F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8])/9 - 
   (F[1, 1, 7]^2*F[1, 1, 8])/18 - (8*F[1, 1, 1]*F[1, 1, 8]^2)/9 + 
   (2*F[1, 1, 3]*F[1, 1, 8]^2)/3 + (2*F[1, 1, 4]*F[1, 1, 8]^2)/9 + 
   (F[1, 1, 5]*F[1, 1, 8]^2)/36 + (F[1, 1, 6]*F[1, 1, 8]^2)/12 - 
   (F[1, 1, 7]*F[1, 1, 8]^2)/9 + (F[1, 1, 2]^2*F[1, 1, 9])/3 - 
   (2*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9])/3 - (F[1, 1, 4]^2*F[1, 1, 9])/6 + 
   F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9] - (F[1, 1, 5]^2*F[1, 1, 9])/2 + 
   (2*F[1, 1, 2]*F[1, 1, 9]^2)/3 - (F[1, 1, 4]*F[1, 1, 9]^2)/6 - 
   (F[1, 1, 5]*F[1, 1, 9]^2)/2 + (16*F[1, 1, 1]*F[2, 1, 1])/9 + 
   (16*F[1, 1, 3]*F[2, 1, 1])/9 + (F[1, 1, 2]*F[2, 1, 2])/6 - 
   (2*F[1, 1, 3]*F[2, 1, 2])/3 - (2*F[1, 1, 4]*F[2, 1, 2])/3 + 
   (5*F[1, 1, 6]*F[2, 1, 2])/6 - (4*F[1, 1, 2]*F[2, 1, 3])/9 - 
   (4*F[1, 1, 4]*F[2, 1, 3])/9 - (10*F[1, 1, 2]*F[2, 1, 4])/9 - 
   (10*F[1, 1, 5]*F[2, 1, 4])/9 + (2*F[1, 1, 3]*F[2, 1, 5])/3 + 
   (2*F[1, 1, 5]*F[2, 1, 5])/3 - (F[1, 1, 2]*F[2, 1, 6])/6 - 
   (F[1, 1, 6]*F[2, 1, 6])/6 - (2*F[1, 1, 7]*F[2, 1, 6])/3 - 
   (F[1, 1, 5]*F[2, 1, 7])/9 - (F[1, 1, 7]*F[2, 1, 7])/9 - 
   (2*F[1, 1, 6]*F[2, 1, 8])/3 - (F[1, 1, 7]*F[2, 1, 8])/3 + 
   (8*F[1, 1, 1]*F[2, 1, 9])/9 + (8*F[1, 1, 8]*F[2, 1, 9])/9 + 
   (F[1, 1, 7]*F[2, 1, 10])/9 + (F[1, 1, 8]*F[2, 1, 10])/9 - 
   (2*F[1, 1, 2]*F[2, 1, 11])/3 - (2*F[1, 1, 9]*F[2, 1, 11])/3 - 
   (2*F[1, 1, 1]*tci[1, 1]^2)/9 + (2*F[1, 1, 2]*tci[1, 1]^2)/9 - 
   (32*F[1, 1, 3]*tci[1, 1]^2)/27 + (11*F[1, 1, 4]*tci[1, 1]^2)/54 - 
   (5*F[1, 1, 5]*tci[1, 1]^2)/18 + (F[1, 1, 6]*tci[1, 1]^2)/9 + 
   (F[1, 1, 7]*tci[1, 1]^2)/9 + (7*F[1, 1, 8]*tci[1, 1]^2)/108 - 
   (2*F[1, 1, 9]*tci[1, 1]^2)/9 + (4*F[1, 2, 6]*tci[1, 1]^2)/9 + 
   (2*F[1, 2, 7]*tci[1, 1]^2)/3 - (F[1, 2, 8]*tci[1, 1]^2)/9 - 
   (4*F[1, 1, 1]^2*tci[1, 2])/3 - (3*F[1, 1, 1]*F[1, 1, 2]*tci[1, 2])/2 - 
   (F[1, 1, 2]^2*tci[1, 2])/9 + (14*F[1, 1, 1]*F[1, 1, 3]*tci[1, 2])/9 + 
   (2*F[1, 1, 2]*F[1, 1, 3]*tci[1, 2])/3 + F[1, 1, 3]^2*tci[1, 2] + 
   (2*F[1, 1, 1]*F[1, 1, 4]*tci[1, 2])/3 - 
   (4*F[1, 1, 2]*F[1, 1, 4]*tci[1, 2])/9 - 
   (2*F[1, 1, 3]*F[1, 1, 4]*tci[1, 2])/9 + 
   (4*F[1, 1, 2]*F[1, 1, 5]*tci[1, 2])/9 + 
   (2*F[1, 1, 3]*F[1, 1, 5]*tci[1, 2])/3 + 
   (5*F[1, 1, 4]*F[1, 1, 5]*tci[1, 2])/9 + (F[1, 1, 5]^2*tci[1, 2])/4 - 
   (5*F[1, 1, 1]*F[1, 1, 6]*tci[1, 2])/6 + 
   (2*F[1, 1, 4]*F[1, 1, 6]*tci[1, 2])/3 + (F[1, 1, 5]*F[1, 1, 6]*tci[1, 2])/
    6 - (F[1, 1, 6]^2*tci[1, 2])/12 - (2*F[1, 1, 4]*F[1, 1, 7]*tci[1, 2])/3 - 
   (F[1, 1, 5]*F[1, 1, 7]*tci[1, 2])/9 - (7*F[1, 1, 7]^2*tci[1, 2])/18 + 
   (16*F[1, 1, 1]*F[1, 1, 8]*tci[1, 2])/9 - 
   (4*F[1, 1, 3]*F[1, 1, 8]*tci[1, 2])/3 - 
   (4*F[1, 1, 4]*F[1, 1, 8]*tci[1, 2])/9 - (F[1, 1, 5]*F[1, 1, 8]*tci[1, 2])/
    18 - (F[1, 1, 6]*F[1, 1, 8]*tci[1, 2])/6 + 
   (F[1, 1, 7]*F[1, 1, 8]*tci[1, 2])/9 + (2*F[1, 1, 2]*F[1, 1, 9]*tci[1, 2])/
    3 + (F[1, 1, 4]*F[1, 1, 9]*tci[1, 2])/3 - F[1, 1, 5]*F[1, 1, 9]*
    tci[1, 2] + (F[1, 1, 9]^2*tci[1, 2])/6 + 
   (F[1, 1, 2]*F[1, 2, 3]*tci[1, 2])/6 + (F[1, 1, 6]*F[1, 2, 3]*tci[1, 2])/
    6 + (2*F[1, 1, 7]*F[1, 2, 3]*tci[1, 2])/3 - 
   (4*F[1, 1, 2]*F[1, 2, 6]*tci[1, 2])/9 - 
   (4*F[1, 1, 4]*F[1, 2, 6]*tci[1, 2])/9 - 
   (2*F[1, 1, 3]*F[1, 2, 7]*tci[1, 2])/3 - 
   (2*F[1, 1, 5]*F[1, 2, 7]*tci[1, 2])/3 + (F[1, 1, 7]*F[1, 2, 8]*tci[1, 2])/
    9 + (F[1, 1, 8]*F[1, 2, 8]*tci[1, 2])/9 - (32*F[2, 1, 1]*tci[1, 2])/9 + 
   (4*F[2, 1, 2]*tci[1, 2])/3 + (4*F[2, 1, 3]*tci[1, 2])/9 - 
   (2*F[2, 1, 5]*tci[1, 2])/3 - (16*F[2, 1, 9]*tci[1, 2])/9 - 
   (F[2, 1, 10]*tci[1, 2])/9 - (13*tci[1, 1]^2*tci[1, 2])/36 + 
   (tci[1, 2]*tcr[1, 1]^2)/3 - tcr[1, 1]^3 - (7*tci[1, 1]^2*tcr[1, 2])/6 + 
   (4*tci[1, 2]*tcr[1, 1]*tcr[1, 2])/3 + (tci[1, 2]*tcr[1, 2]^2)/3 + 
   (8*tci[1, 2]*tcr[2, 1])/3 - (8*tcr[1, 1]*tcr[2, 1])/3 - (2*tcr[3, 1])/3 - 
   (35*tcr[3, 3])/36) + r[-5*q10 + 15*q14 + 2*q2 - 2*q5 + 3*q7 - 6*q8 + 
    3*q9 - q2*q3*s12 - 11*q3^2*s12 + 2*q2*q8*s12 + 3*q3*q8*s12 - 2*q8^2*s12 + 
    2*q3^3*s12^2 + 2*q2*q3*q7*s12^2 - 5*q3^2*q7*s12^2 - 2*q2*q7*q8*s12^2 - 
    2*q7*q8^2*s12^2 + q10^2*s23 + 24*q10*q3*s23 + 6*q14*q3*s23 + 2*q3^2*s23 - 
    12*q10*q5*s23 - 6*q14*q5*s23 + 11*q10*q9*s23 - 8*q3^3*s12*s23 + 
    15*q10^2*q3*s23^2 + 33*q10*q3^2*s23^2 - 6*q14*q3^2*s23^2 - 4*q3^3*s23^2 - 
    15*q10*q3*q5*s23^2 - 6*q14*q3*q5*s23^2 - 3*q3^2*q5*s23^2 + 
    4*q3^2*q6*s23^2 + 12*q10^2*q3^2*s23^3 - 12*q10*q3^2*q5*s23^3 + 
    4*q3^3*q6*s23^3 - 7*q10^2*s34 - 6*q10*q2*s34 + 3*q14*q2*s34 - 
    5*q10*q5*s34 - 3*q14*q5*s34 + 4*q10*q6*s34 - 3*q14*q8*s34 + q10*q9*s34 + 
    4*q2*q9*s34 - 2*q9^2*s34 - 5*q10^2*q2*s34^2 + 2*q10*q2*q5*s34^2 - 
    2*q2*q5*q9*s34^2 + 2*q10*q6*q9*s34^2 - 2*q2*q9^2*s34^2 - 23*q10^2*s45 + 
    15*q14^2*s45 - 5*q10*q2*s45 - 9*q14*q2*s45 + 2*q2^2*s45 - 15*q10*q3*s45 - 
    12*q14*q3*s45 - 26*q3^2*s45 - 12*q10*q5*s45 + 12*q14*q5*s45 + 
    2*q10*q6*s45 + 4*q2*q6*s45 + 6*q14*q7*s45 - 6*q3*q7*s45 + 6*q2*q9*s45 + 
    q6*q9*s45 - 6*q3^3*s12*s45 - 12*q3^2*q7*s12*s45 + 2*q3^3*q7*s12^2*s45 - 
    32*q10^3*s23*s45 + 3*q10^2*q3*s23*s45 + 12*q14^2*q3*s23*s45 - 
    6*q10*q3^2*s23*s45 - 12*q14*q3^2*s23*s45 - 20*q3^3*s23*s45 - 
    29*q10^2*q5*s23*s45 - 6*q14^2*q5*s23*s45 - 27*q10*q3*q5*s23*s45 + 
    18*q14*q3*q5*s23*s45 - 8*q3^2*q6*s23*s45 + 6*q14^2*q9*s23*s45 - 
    6*q10^3*q3*s23^2*s45 + 33*q10^2*q3^2*s23^2*s45 - 6*q14^2*q3^2*s23^2*s45 - 
    45*q10^2*q3*q5*s23^2*s45 - 6*q14^2*q3*q5*s23^2*s45 - 
    18*q10*q3^2*q5*s23^2*s45 + 12*q14*q3^2*q5*s23^2*s45 - 
    8*q3^3*q6*s23^2*s45 + 12*q10^3*q3^2*s23^3*s45 - 
    24*q10^2*q3^2*q5*s23^3*s45 - 10*q10^3*s34*s45 - 5*q10^2*q2*s34*s45 + 
    3*q14^2*q2*s34*s45 - 13*q10^2*q5*s34*s45 - 3*q14^2*q5*s34*s45 - 
    q10*q2*q5*s34*s45 + 3*q14*q2*q5*s34*s45 - 3*q14^2*q8*s34*s45 - 
    2*q2^2*q9*s34*s45 - 4*q2*q5*q9*s34*s45 + 4*q2*q9^2*s34*s45 + 
    4*q10^3*q2*s34^2*s45 - 5*q10^2*q2*q5*s34^2*s45 - 2*q2*q5*q9^2*s34^2*s45 - 
    6*q14^2*q2*s45^2 + 6*q14*q2^2*s45^2 - 15*q10^2*q3*s45^2 - 
    12*q14^2*q3*s45^2 - 63*q10*q3^2*s45^2 - 6*q14*q3^2*s45^2 - 
    18*q3^3*s45^2 - 17*q10^2*q5*s45^2 + 9*q14^2*q5*s45^2 - 2*q2^2*q6*s45^2 + 
    4*q3^2*q6*s45^2 - 3*q10^2*q7*s45^2 + 3*q14^2*q7*s45^2 - 
    30*q10*q3*q7*s45^2 - 12*q14*q3*q7*s45^2 - 27*q3^2*q7*s45^2 - 
    6*q14^2*q9*s45^2 + 6*q14*q2*q9*s45^2 - 2*q2^2*q9*s45^2 - 
    2*q2*q6*q9*s45^2 - 6*q3^3*q7*s12*s45^2 - 12*q10^2*q3^2*s23*s45^2 - 
    36*q10*q3^3*s23*s45^2 - 22*q10^3*q5*s23*s45^2 - 
    21*q10^2*q3*q5*s23*s45^2 + 12*q14^2*q3*q5*s23*s45^2 + 
    4*q3^3*q6*s23*s45^2 - 30*q10^3*q3*q5*s23^2*s45^2 - 
    9*q10^2*q3^2*q5*s23^2*s45^2 + 6*q14^2*q3^2*q5*s23^2*s45^2 - 
    12*q10^3*q3^2*q5*s23^3*s45^2 - 2*q10^3*q5*s34*s45^2 - 
    5*q10^2*q2*q5*s34*s45^2 + 3*q14^2*q2*q5*s34*s45^2 + 
    2*q10^3*q2*q5*s34^2*s45^2 - 27*q10^2*q3^2*s45^3 + 6*q14^2*q3^2*s45^3 - 
    42*q10*q3^3*s45^3 + 12*q14*q3^3*s45^3 - 18*q10^2*q3*q7*s45^3 - 
    6*q14^2*q3*q7*s45^3 - 72*q10*q3^2*q7*s45^3 + 6*q14*q3^2*q7*s45^3 - 
    18*q3^3*q7*s45^3 + 3*q14^2*q2*q9*s45^3 - 3*q14*q2^2*q9*s45^3 + 
    q2^2*q6*q9*s45^3 - 12*q10^2*q3^3*s23*s45^3 - 12*q10^2*q3^3*s45^4 - 
    27*q10^2*q3^2*q7*s45^4 + 6*q14^2*q3^2*q7*s45^4 - 42*q10*q3^3*q7*s45^4 + 
    12*q14*q3^3*q7*s45^4 - 12*q10^2*q3^3*q7*s45^5 - 16*q10^2*s51 - 
    2*q10*q2*s51 + 3*q14*q2*s51 - 2*q2^2*s51 + 3*q10*q3*s51 - 12*q14*q3*s51 - 
    q3^2*s51 + 2*q10*q6*s51 - 9*q14*q7*s51 - 3*q2*q7*s51 - 12*q3*q7*s51 - 
    12*q10*q8*s51 + 6*q14*q8*s51 + 12*q3*q8*s51 - 9*q14*q9*s51 - 
    2*q2*q9*s51 + 2*q9^2*s51 + 5*q2*q3^2*s12*s51 + 8*q3^3*s12*s51 - 
    5*q2*q3*q7*s12*s51 - q3^2*q7*s12*s51 + 2*q2^2*q8*s12*s51 + 
    5*q2*q3^2*q7*s12^2*s51 - 2*q3^3*q7*s12^2*s51 + 2*q2*q7*q8^2*s12^2*s51 - 
    4*q10^3*s23*s51 + 9*q10^2*q3*s23*s51 - 12*q14^2*q3*s23*s51 - 
    30*q10*q3^2*s23*s51 + 12*q14*q3^2*s23*s51 + 4*q3^3*s23*s51 - 
    2*q3^2*q6*s23*s51 + 3*q10^2*q9*s23*s51 - 12*q14^2*q9*s23*s51 - 
    33*q10*q3*q9*s23*s51 + 18*q14*q3*q9*s23*s51 + 6*q10^3*q3*s23^2*s51 - 
    33*q10^2*q3^2*s23^2*s51 + 6*q14^2*q3^2*s23^2*s51 - 4*q3^3*q6*s23^2*s51 - 
    21*q10^2*q3*q9*s23^2*s51 + 6*q14^2*q3*q9*s23^2*s51 - 
    12*q10^3*q3^2*s23^3*s51 - 8*q10^3*s34*s51 - 3*q14^2*q2*s34*s51 + 
    6*q10^2*q6*s34*s51 + 3*q14^2*q7*s34*s51 + 3*q14*q2*q7*s34*s51 - 
    6*q10^2*q9*s34*s51 - 2*q2^2*q9*s34*s51 + 4*q2*q9^2*s34*s51 + 
    2*q10^3*q2*s34^2*s51 + 6*q10^2*q6*q9*s34^2*s51 - 24*q10^2*q3*s45*s51 - 
    36*q10*q3^2*s45*s51 - 8*q3^3*s45*s51 + 2*q3^2*q6*s45*s51 - 
    6*q10^2*q7*s45*s51 - 6*q14^2*q7*s45*s51 - 51*q10*q3*q7*s45*s51 - 
    6*q14*q3*q7*s45*s51 - 33*q3^2*q7*s45*s51 + 6*q14^2*q8*s45*s51 - 
    3*q14*q2*q8*s45*s51 + 2*q2^2*q8*s45*s51 - 9*q10*q3*q8*s45*s51 + 
    6*q14*q3*q8*s45*s51 + 3*q3^2*q8*s45*s51 + q2*q6*q8*s45*s51 + 
    3*q14^2*q9*s45*s51 + 3*q14*q2*q9*s45*s51 - q2*q6*q9*s45*s51 - 
    2*q2*q9^2*s45*s51 + 4*q3^3*q7*s12*s45*s51 - 48*q10^2*q3^2*s45^2*s51 - 
    36*q10*q3^3*s45^2*s51 + 4*q3^3*q6*s45^2*s51 - 48*q10^2*q3*q7*s45^2*s51 - 
    135*q10*q3^2*q7*s45^2*s51 + 24*q14*q3^2*q7*s45^2*s51 - 
    24*q3^3*q7*s45^2*s51 - 3*q14^2*q2*q8*s45^2*s51 + 
    3*q14*q2^2*q8*s45^2*s51 + 3*q10*q3^2*q8*s45^2*s51 - 
    q2^2*q6*q8*s45^2*s51 + 3*q14^2*q2*q9*s45^2*s51 - 
    3*q14*q2^2*q9*s45^2*s51 + q2^2*q6*q9*s45^2*s51 - 
    24*q10^2*q3^3*s45^3*s51 - 78*q10^2*q3^2*q7*s45^3*s51 + 
    12*q14^2*q3^2*q7*s45^3*s51 - 84*q10*q3^3*q7*s45^3*s51 + 
    24*q14*q3^3*q7*s45^3*s51 - 36*q10^2*q3^3*q7*s45^4*s51 - 4*q2*q3^2*s51^2 - 
    3*q10^2*q7*s51^2 + 3*q14*q2*q7*s51^2 - 21*q10*q3*q7*s51^2 + 
    6*q14*q3*q7*s51^2 + 4*q3^2*q7*s51^2 - 9*q10^2*q8*s51^2 + 
    21*q10*q3*q8*s51^2 - 6*q14*q3*q8*s51^2 + 4*q10^2*q9*s51^2 + 
    2*q2^2*q9*s51^2 - 3*q10*q3*q9*s51^2 + 12*q14*q3*q9*s51^2 + 
    3*q3^2*q9*s51^2 - 2*q2*q9^2*s51^2 + 4*q2*q3^3*s12*s51^2 + 
    q2*q3^2*q7*s12*s51^2 - 4*q3^3*q7*s12*s51^2 + 2*q2*q3^3*q7*s12^2*s51^2 + 
    4*q10^3*q9*s23*s51^2 - 9*q10^2*q3*q9*s23*s51^2 + 
    12*q14^2*q3*q9*s23*s51^2 + 30*q10*q3^2*q9*s23*s51^2 - 
    12*q14*q3^2*q9*s23*s51^2 - 6*q10^3*q3*q9*s23^2*s51^2 + 
    33*q10^2*q3^2*q9*s23^2*s51^2 - 6*q14^2*q3^2*q9*s23^2*s51^2 + 
    12*q10^3*q3^2*q9*s23^3*s51^2 - 3*q14^2*q2*q7*s34*s51^2 - 
    4*q10^3*q9*s34*s51^2 + 4*q10^3*q6*q9*s34^2*s51^2 - 2*q2*q3^3*s45*s51^2 - 
    42*q10^2*q3*q7*s45*s51^2 + 6*q14^2*q3*q7*s45*s51^2 - 
    63*q10*q3^2*q7*s45*s51^2 + 18*q14*q3^2*q7*s45*s51^2 + 
    2*q3^3*q7*s45*s51^2 - 18*q10^2*q3*q8*s45*s51^2 - 
    6*q14^2*q3*q8*s45*s51^2 + 27*q10*q3^2*q8*s45*s51^2 - 
    18*q14*q3^2*q8*s45*s51^2 + 2*q3^2*q6*q8*s45*s51^2 - 
    75*q10^2*q3^2*q7*s45^2*s51^2 + 6*q14^2*q3^2*q7*s45^2*s51^2 - 
    42*q10*q3^3*q7*s45^2*s51^2 + 12*q14*q3^3*q7*s45^2*s51^2 - 
    9*q10^2*q3^2*q8*s45^2*s51^2 - 6*q14^2*q3^2*q8*s45^2*s51^2 + 
    6*q10*q3^3*q8*s45^2*s51^2 - 12*q14*q3^3*q8*s45^2*s51^2 + 
    4*q3^3*q6*q8*s45^2*s51^2 - 36*q10^2*q3^3*q7*s45^3*s51^2 + 
    2*q2*q3^3*s51^3 - 12*q10^2*q3*q7*s51^3 - 4*q2*q3^2*q7*s51^3 - 
    2*q3^3*q7*s51^3 + 12*q10^2*q3*q8*s51^3 + 4*q2*q3^3*q7*s12*s51^3 - 
    24*q10^2*q3^2*q7*s45*s51^3 + 24*q10^2*q3^2*q8*s45*s51^3 - 
    12*q10^2*q3^3*q7*s45^2*s51^3 + 12*q10^2*q3^3*q8*s45^2*s51^3 + 
    2*q2*q3^3*q7*s51^4]*(F[3, 1]/3 - F[3, 2]/6 - (2*F[3, 3])/9 + F[3, 4]/6 - 
   F[3, 5]/12 + (4*F[3, 6])/9 + F[3, 11]/3 + F[3, 12]/9 + (5*F[3, 13])/36 + 
   F[3, 14]/3 + F[3, 15]/6 - F[3, 17]/4 + F[3, 18]/3 + F[3, 19]/9 - 
   F[3, 22]/3 + F[3, 31]/9 + (11*F[3, 32])/36 + F[3, 33]/6 + (8*F[3, 34])/9 + 
   F[3, 35]/6 + F[3, 36]/9 - F[3, 37]/36 + F[3, 40]/12 - F[3, 44]/9 + 
   F[1, 1, 1]^3/2 + (F[1, 1, 1]^2*F[1, 1, 2])/3 + 
   (F[1, 1, 1]*F[1, 1, 2]^2)/6 - (5*F[1, 1, 2]^3)/9 - 
   (F[1, 1, 1]^2*F[1, 1, 3])/6 - (F[1, 1, 1]*F[1, 1, 3]^2)/2 - 
   (F[1, 1, 2]*F[1, 1, 3]^2)/6 - F[1, 1, 3]^3/18 - 
   (7*F[1, 1, 1]^2*F[1, 1, 4])/18 + (F[1, 1, 2]^2*F[1, 1, 4])/9 + 
   (F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4])/3 + (F[1, 1, 3]^2*F[1, 1, 4])/6 - 
   (5*F[1, 1, 1]*F[1, 1, 4]^2)/18 + (2*F[1, 1, 2]*F[1, 1, 4]^2)/9 + 
   (F[1, 1, 3]*F[1, 1, 4]^2)/6 + F[1, 1, 4]^3/6 + 
   (F[1, 1, 2]^2*F[1, 1, 5])/9 - (2*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5])/9 - 
   (5*F[1, 1, 4]^2*F[1, 1, 5])/36 + (F[1, 1, 1]*F[1, 1, 5]^2)/6 + 
   (7*F[1, 1, 2]*F[1, 1, 5]^2)/18 - (F[1, 1, 3]*F[1, 1, 5]^2)/6 - 
   (5*F[1, 1, 4]*F[1, 1, 5]^2)/36 + F[1, 1, 5]^3/18 + 
   (2*F[1, 1, 1]^2*F[1, 1, 6])/9 - (F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 6])/3 - 
   (F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 6])/9 + (F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 6])/
    3 - (F[1, 1, 4]^2*F[1, 1, 6])/9 + (F[1, 1, 5]^2*F[1, 1, 6])/12 + 
   (7*F[1, 1, 1]*F[1, 1, 6]^2)/18 - (7*F[1, 1, 4]*F[1, 1, 6]^2)/18 + 
   (F[1, 1, 5]*F[1, 1, 6]^2)/12 - (17*F[1, 1, 6]^3)/54 - 
   (F[1, 1, 1]^2*F[1, 1, 7])/18 + (F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 7])/9 - 
   (F[1, 1, 4]^2*F[1, 1, 7])/18 - (F[1, 1, 5]^2*F[1, 1, 7])/18 - 
   (F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 7])/9 + (F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 7])/
    9 + (2*F[1, 1, 6]^2*F[1, 1, 7])/9 - (F[1, 1, 1]*F[1, 1, 7]^2)/9 - 
   (F[1, 1, 4]*F[1, 1, 7]^2)/18 + (5*F[1, 1, 6]*F[1, 1, 7]^2)/18 - 
   (7*F[1, 1, 7]^3)/54 - (2*F[1, 1, 1]^2*F[1, 1, 8])/9 + 
   (F[1, 1, 3]^2*F[1, 1, 8])/3 + (4*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8])/9 - 
   (2*F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8])/3 + (F[1, 1, 4]^2*F[1, 1, 8])/9 + 
   (F[1, 1, 5]^2*F[1, 1, 8])/36 - (F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 8])/9 + 
   (F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 8])/9 - (F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 8])/
    6 + (F[1, 1, 6]^2*F[1, 1, 8])/12 + (F[1, 1, 1]*F[1, 1, 7]*F[1, 1, 8])/9 - 
   (F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 8])/9 + (F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8])/
    9 - (F[1, 1, 7]^2*F[1, 1, 8])/18 - (4*F[1, 1, 1]*F[1, 1, 8]^2)/9 + 
   (F[1, 1, 3]*F[1, 1, 8]^2)/3 + (F[1, 1, 4]*F[1, 1, 8]^2)/9 + 
   (F[1, 1, 5]*F[1, 1, 8]^2)/36 + (7*F[1, 1, 6]*F[1, 1, 8]^2)/36 - 
   (2*F[1, 1, 7]*F[1, 1, 8]^2)/9 + (F[1, 1, 2]^2*F[1, 1, 9])/6 - 
   (F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9])/3 - (F[1, 1, 4]^2*F[1, 1, 9])/12 + 
   (F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9])/2 - (F[1, 1, 5]^2*F[1, 1, 9])/4 + 
   (F[1, 1, 2]*F[1, 1, 9]^2)/3 - (F[1, 1, 4]*F[1, 1, 9]^2)/12 - 
   (F[1, 1, 5]*F[1, 1, 9]^2)/4 + (2*F[1, 1, 1]*F[2, 1, 1])/3 + 
   (2*F[1, 1, 3]*F[2, 1, 1])/3 - (2*F[1, 1, 1]*F[2, 1, 2])/9 - 
   (2*F[1, 1, 4]*F[2, 1, 2])/9 - (2*F[1, 1, 2]*F[2, 1, 3])/9 - 
   (2*F[1, 1, 4]*F[2, 1, 3])/9 - (5*F[1, 1, 2]*F[2, 1, 4])/9 - 
   (5*F[1, 1, 5]*F[2, 1, 4])/9 + (F[1, 1, 3]*F[2, 1, 5])/3 + 
   (F[1, 1, 5]*F[2, 1, 5])/3 + (F[1, 1, 4]*F[2, 1, 6])/3 + 
   (F[1, 1, 6]*F[2, 1, 6])/3 - (F[1, 1, 5]*F[2, 1, 7])/9 - 
   (F[1, 1, 7]*F[2, 1, 7])/9 + (2*F[1, 1, 1]*F[2, 1, 8])/9 - 
   (2*F[1, 1, 4]*F[2, 1, 8])/9 - (7*F[1, 1, 6]*F[2, 1, 8])/9 - 
   (5*F[1, 1, 7]*F[2, 1, 8])/9 - (2*F[1, 1, 8]*F[2, 1, 8])/9 + 
   (4*F[1, 1, 1]*F[2, 1, 9])/9 + (4*F[1, 1, 8]*F[2, 1, 9])/9 + 
   (F[1, 1, 7]*F[2, 1, 10])/3 + (F[1, 1, 8]*F[2, 1, 10])/3 - 
   (F[1, 1, 2]*F[2, 1, 11])/3 - (F[1, 1, 9]*F[2, 1, 11])/3 - 
   (11*F[1, 1, 1]*tci[1, 1]^2)/54 + (F[1, 1, 2]*tci[1, 1]^2)/9 - 
   (11*F[1, 1, 3]*tci[1, 1]^2)/18 + (7*F[1, 1, 4]*tci[1, 1]^2)/36 - 
   (13*F[1, 1, 5]*tci[1, 1]^2)/108 + (5*F[1, 1, 6]*tci[1, 1]^2)/18 - 
   (F[1, 1, 7]*tci[1, 1]^2)/27 + (F[1, 1, 8]*tci[1, 1]^2)/108 - 
   (F[1, 1, 9]*tci[1, 1]^2)/9 + (F[1, 2, 3]*tci[1, 1]^2)/3 + 
   (2*F[1, 2, 6]*tci[1, 1]^2)/9 + (F[1, 2, 7]*tci[1, 1]^2)/3 - 
   (F[1, 2, 8]*tci[1, 1]^2)/3 - (13*F[1, 1, 1]^2*tci[1, 2])/18 - 
   (2*F[1, 1, 1]*F[1, 1, 2]*tci[1, 2])/3 - (F[1, 1, 2]^2*tci[1, 2])/18 + 
   F[1, 1, 1]*F[1, 1, 3]*tci[1, 2] + (F[1, 1, 2]*F[1, 1, 3]*tci[1, 2])/3 + 
   (F[1, 1, 3]^2*tci[1, 2])/2 + (5*F[1, 1, 1]*F[1, 1, 4]*tci[1, 2])/9 - 
   (2*F[1, 1, 2]*F[1, 1, 4]*tci[1, 2])/9 - (F[1, 1, 3]*F[1, 1, 4]*tci[1, 2])/
    3 - (F[1, 1, 4]^2*tci[1, 2])/6 + (2*F[1, 1, 2]*F[1, 1, 5]*tci[1, 2])/9 + 
   (F[1, 1, 3]*F[1, 1, 5]*tci[1, 2])/3 + (5*F[1, 1, 4]*F[1, 1, 5]*tci[1, 2])/
    18 + (F[1, 1, 5]^2*tci[1, 2])/9 - (2*F[1, 1, 1]*F[1, 1, 6]*tci[1, 2])/9 + 
   (5*F[1, 1, 4]*F[1, 1, 6]*tci[1, 2])/9 + (F[1, 1, 5]*F[1, 1, 6]*tci[1, 2])/
    6 - (F[1, 1, 6]^2*tci[1, 2])/12 - (F[1, 1, 1]*F[1, 1, 7]*tci[1, 2])/9 + 
   (F[1, 1, 4]*F[1, 1, 7]*tci[1, 2])/9 - (F[1, 1, 5]*F[1, 1, 7]*tci[1, 2])/
    9 - (F[1, 1, 7]^2*tci[1, 2])/9 + (8*F[1, 1, 1]*F[1, 1, 8]*tci[1, 2])/9 - 
   (2*F[1, 1, 3]*F[1, 1, 8]*tci[1, 2])/3 - 
   (2*F[1, 1, 4]*F[1, 1, 8]*tci[1, 2])/9 - (F[1, 1, 5]*F[1, 1, 8]*tci[1, 2])/
    18 - (7*F[1, 1, 6]*F[1, 1, 8]*tci[1, 2])/18 + 
   (F[1, 1, 7]*F[1, 1, 8]*tci[1, 2])/9 + (F[1, 1, 2]*F[1, 1, 9]*tci[1, 2])/
    3 + (F[1, 1, 4]*F[1, 1, 9]*tci[1, 2])/6 - 
   (F[1, 1, 5]*F[1, 1, 9]*tci[1, 2])/2 + (F[1, 1, 9]^2*tci[1, 2])/12 - 
   (F[1, 1, 4]*F[1, 2, 3]*tci[1, 2])/3 - (F[1, 1, 6]*F[1, 2, 3]*tci[1, 2])/
    3 - (2*F[1, 1, 2]*F[1, 2, 6]*tci[1, 2])/9 - 
   (2*F[1, 1, 4]*F[1, 2, 6]*tci[1, 2])/9 - (F[1, 1, 3]*F[1, 2, 7]*tci[1, 2])/
    3 - (F[1, 1, 5]*F[1, 2, 7]*tci[1, 2])/3 + 
   (F[1, 1, 7]*F[1, 2, 8]*tci[1, 2])/3 + (F[1, 1, 8]*F[1, 2, 8]*tci[1, 2])/
    3 - (4*F[2, 1, 1]*tci[1, 2])/3 + (4*F[2, 1, 2]*tci[1, 2])/9 + 
   (2*F[2, 1, 3]*tci[1, 2])/9 - (F[2, 1, 5]*tci[1, 2])/3 - 
   (F[2, 1, 6]*tci[1, 2])/3 + (2*F[2, 1, 8]*tci[1, 2])/9 - 
   (8*F[2, 1, 9]*tci[1, 2])/9 - (F[2, 1, 10]*tci[1, 2])/3 - 
   (25*tci[1, 1]^2*tci[1, 2])/108 - (tci[1, 1]^2*tcr[1, 1])/54 + 
   (7*tci[1, 2]*tcr[1, 1]^2)/18 - tcr[1, 1]^3/2 - 
   (5*tci[1, 1]^2*tcr[1, 2])/9 + (2*tci[1, 2]*tcr[1, 1]*tcr[1, 2])/3 + 
   (10*tci[1, 2]*tcr[2, 1])/9 - (8*tcr[1, 1]*tcr[2, 1])/9 - 
   (7*tcr[3, 3])/9) + r[q3 - q4 + q5 - q6 + 3*q7 + q2*q3*s12 + q3^2*s12 - 
    2*q3*q7*s12 - q4*q7*s12 + q7^2*s12 - q3*q8*s12 - q7*q8*s12 - q3^3*s12^2 + 
    q3^2*q7*s12^2 + q4*q5*q8*s12^2 + 2*q5*q7*q8*s12^2 - q3^2*s23 - 
    q4*q5*s23 - q3*q6*s23 + q4*q9*s23 + q3^3*s12*s23 - q3^3*s23^2 + 
    q3^2*q6*s23^2 + q3^3*q6*s23^3 + q4*q5*s34 - q4*q7*s34 - q5*q7*s34 + 
    2*q4*q8*s34 + q5*q9*s34 + 3*q7*q9*s34 - q4*q5*q8*s34^2 - q4*q7*q9*s34^2 - 
    q5*q7*q9*s34^2 + q2*q3*s45 - q3^2*s45 + 2*q3*q6*s45 - q3*q7*s45 + 
    q5*q7*s45 - q3*q8*s45 - q7*q8*s45 + 2*q3^2*q7*s12*s45 + q7^2*q8*s12*s45 - 
    q3^3*q7*s12^2*s45 + q5*q7^2*q8*s12^2*s45 + q3^3*s23*s45 - 
    2*q3^3*q6*s23^2*s45 + q5*q7*q9*s34*s45 - q3^2*q6*s45^2 + 
    q3^3*q6*s23*s45^2 - q2*q3*s51 - q3*q6*s51 + q3*q7*s51 + q4*q7*s51 - 
    2*q6*q7*s51 + q7^2*s51 + q3*q8*s51 - q4*q8*s51 + q7*q8*s51 + q4*q9*s51 + 
    q2*q3^2*s12*s51 - q3^3*s12*s51 + q2*q3*q7*s12*s51 - q3^2*q7*s12*s51 - 
    q2*q3^2*q7*s12^2*s51 + q3^3*q7*s12^2*s51 + q3^3*s23*s51 - 
    q3^3*q6*s23^2*s51 + 2*q4*q7*q9*s34*s51 - 2*q2*q3^2*s45*s51 + 
    q3^3*s45*s51 + 2*q3^2*q7*s45*s51 + 2*q3*q6*q8*s45*s51 + 
    2*q6*q7*q8*s45*s51 - q7^2*q8*s45*s51 - 2*q3^3*q7*s12*s45*s51 + 
    q3^3*q6*s45^2*s51 - 2*q3^2*q6*q8*s45^2*s51 + 2*q2*q3^2*s51^2 - 
    q2*q3*q7*s51^2 - 2*q3^2*q7*s51^2 - q6*q7^2*s51^2 - q3*q6*q8*s51^2 - 
    q6*q7*q8*s51^2 - 2*q2*q3^3*s12*s51^2 + q2*q3^2*q7*s12*s51^2 + 
    2*q3^3*q7*s12*s51^2 - q2*q3^3*q7*s12^2*s51^2 + q2*q3^3*s45*s51^2 - 
    q3^3*q7*s45*s51^2 + q6*q7^2*q8*s45*s51^2 + q3^3*q6*q8*s45^2*s51^2 - 
    q2*q3^3*s51^3 + 2*q2*q3^2*q7*s51^3 + q3^3*q7*s51^3 - 
    2*q2*q3^3*q7*s12*s51^3 - q2*q3^3*q7*s51^4]*
  ((4*F[3, 1])/3 - (2*F[3, 2])/3 + F[3, 4]/3 + F[3, 5]/9 + (4*F[3, 6])/9 - 
   (4*F[3, 11])/9 + F[3, 12]/9 - F[3, 13]/3 - F[3, 15]/3 + F[3, 17]/3 + 
   F[3, 18]/3 + (4*F[3, 19])/9 + F[3, 32]/9 - (4*F[3, 36])/9 - F[3, 37]/3 - 
   F[3, 38]/3 + F[3, 40]/3 + (4*F[1, 1, 1]^3)/9 + (43*F[1, 1, 2]^3)/36 - 
   (F[1, 1, 2]^2*F[1, 1, 3])/3 - (2*F[1, 1, 1]*F[1, 1, 3]^2)/3 - 
   (F[1, 1, 2]*F[1, 1, 3]^2)/3 + (2*F[1, 1, 3]^3)/3 - 
   (2*F[1, 1, 1]^2*F[1, 1, 4])/9 - (2*F[1, 1, 2]^2*F[1, 1, 4])/9 + 
   (F[1, 1, 3]^2*F[1, 1, 4])/3 - (4*F[1, 1, 1]*F[1, 1, 4]^2)/9 - 
   (4*F[1, 1, 2]*F[1, 1, 4]^2)/9 + (F[1, 1, 3]*F[1, 1, 4]^2)/3 + 
   (F[1, 1, 4]^2*F[1, 1, 5])/3 + (2*F[1, 1, 1]*F[1, 1, 5]^2)/3 - 
   (3*F[1, 1, 2]*F[1, 1, 5]^2)/4 - (2*F[1, 1, 3]*F[1, 1, 5]^2)/3 + 
   (F[1, 1, 4]*F[1, 1, 5]^2)/3 - (2*F[1, 1, 5]^3)/9 + 
   (F[1, 1, 2]^2*F[1, 1, 6])/12 + (F[1, 1, 5]^2*F[1, 1, 6])/4 + 
   (F[1, 1, 5]*F[1, 1, 6]^2)/3 - (2*F[1, 1, 6]^3)/9 - 
   (F[1, 1, 2]^2*F[1, 1, 7])/2 + (2*F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 7])/3 - 
   (F[1, 1, 3]^2*F[1, 1, 7])/3 + (F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 7])/6 - 
   (F[1, 1, 2]*F[1, 1, 6]*F[1, 1, 7])/6 + (F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 7])/
    6 - (2*F[1, 1, 6]^2*F[1, 1, 7])/9 - (F[1, 1, 2]*F[1, 1, 7]^2)/3 - 
   (F[1, 1, 3]*F[1, 1, 7]^2)/3 + (2*F[1, 1, 5]*F[1, 1, 7]^2)/3 + 
   (2*F[1, 1, 7]^3)/9 - (2*F[1, 1, 1]^2*F[1, 1, 8])/9 + 
   (F[1, 1, 3]^2*F[1, 1, 8])/3 + (4*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8])/9 - 
   (2*F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8])/3 + (F[1, 1, 4]^2*F[1, 1, 8])/9 + 
   (F[1, 1, 5]^2*F[1, 1, 8])/3 - (2*F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 8])/3 + 
   (F[1, 1, 6]^2*F[1, 1, 8])/9 + (4*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 8])/9 - 
   (2*F[1, 1, 7]^2*F[1, 1, 8])/9 - (4*F[1, 1, 1]*F[1, 1, 8]^2)/9 + 
   (F[1, 1, 3]*F[1, 1, 8]^2)/3 + (F[1, 1, 4]*F[1, 1, 8]^2)/9 + 
   (F[1, 1, 5]*F[1, 1, 8]^2)/3 + (F[1, 1, 6]*F[1, 1, 8]^2)/9 - 
   (4*F[1, 1, 7]*F[1, 1, 8]^2)/9 - (2*F[1, 1, 2]^2*F[1, 1, 9])/9 + 
   (4*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9])/9 + (F[1, 1, 4]^2*F[1, 1, 9])/9 - 
   (2*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9])/3 + (F[1, 1, 5]^2*F[1, 1, 9])/3 - 
   (4*F[1, 1, 2]*F[1, 1, 9]^2)/9 + (F[1, 1, 4]*F[1, 1, 9]^2)/9 + 
   (F[1, 1, 5]*F[1, 1, 9]^2)/3 + (4*F[1, 1, 1]*F[2, 1, 1])/3 + 
   (4*F[1, 1, 3]*F[2, 1, 1])/3 + (4*F[1, 1, 1]*F[2, 1, 2])/9 + 
   (4*F[1, 1, 4]*F[2, 1, 2])/9 + (4*F[1, 1, 2]*F[2, 1, 3])/9 + 
   (4*F[1, 1, 4]*F[2, 1, 3])/9 + (3*F[1, 1, 2]*F[2, 1, 4])/2 + 
   (4*F[1, 1, 5]*F[2, 1, 4])/3 + (F[1, 1, 6]*F[2, 1, 4])/6 + 
   (4*F[1, 1, 3]*F[2, 1, 5])/3 + (4*F[1, 1, 5]*F[2, 1, 5])/3 - 
   (F[1, 1, 2]*F[2, 1, 7])/6 - (4*F[1, 1, 5]*F[2, 1, 7])/3 - 
   (F[1, 1, 6]*F[2, 1, 7])/6 - (4*F[1, 1, 7]*F[2, 1, 7])/3 - 
   (4*F[1, 1, 6]*F[2, 1, 8])/9 - (4*F[1, 1, 7]*F[2, 1, 8])/9 + 
   (4*F[1, 1, 1]*F[2, 1, 9])/9 + (4*F[1, 1, 8]*F[2, 1, 9])/9 + 
   (4*F[1, 1, 7]*F[2, 1, 10])/9 + (4*F[1, 1, 8]*F[2, 1, 10])/9 + 
   (4*F[1, 1, 2]*F[2, 1, 11])/9 + (4*F[1, 1, 9]*F[2, 1, 11])/9 - 
   (16*F[1, 1, 1]*tci[1, 1]^2)/27 - (17*F[1, 1, 2]*tci[1, 1]^2)/36 + 
   (4*F[1, 1, 3]*tci[1, 1]^2)/9 + F[1, 1, 5]*tci[1, 1]^2 + 
   (13*F[1, 1, 6]*tci[1, 1]^2)/108 - (4*F[1, 1, 7]*tci[1, 1]^2)/9 + 
   (4*F[1, 1, 9]*tci[1, 1]^2)/27 - (4*F[1, 2, 6]*tci[1, 1]^2)/9 + 
   (4*F[1, 2, 7]*tci[1, 1]^2)/3 - (4*F[1, 2, 8]*tci[1, 1]^2)/9 - 
   (8*F[1, 1, 1]^2*tci[1, 2])/9 + (F[1, 1, 2]^2*tci[1, 2])/9 + 
   (4*F[1, 1, 1]*F[1, 1, 3]*tci[1, 2])/3 + 
   (2*F[1, 1, 2]*F[1, 1, 3]*tci[1, 2])/3 - (2*F[1, 1, 3]^2*tci[1, 2])/3 + 
   (8*F[1, 1, 1]*F[1, 1, 4]*tci[1, 2])/9 + 
   (4*F[1, 1, 2]*F[1, 1, 4]*tci[1, 2])/9 - 
   (2*F[1, 1, 3]*F[1, 1, 4]*tci[1, 2])/3 + 
   (4*F[1, 1, 3]*F[1, 1, 5]*tci[1, 2])/3 - 
   (2*F[1, 1, 4]*F[1, 1, 5]*tci[1, 2])/3 - (2*F[1, 1, 5]^2*tci[1, 2])/3 + 
   (2*F[1, 1, 5]*F[1, 1, 6]*tci[1, 2])/3 - (F[1, 1, 6]^2*tci[1, 2])/9 - 
   (2*F[1, 1, 2]*F[1, 1, 7]*tci[1, 2])/3 + 
   (2*F[1, 1, 3]*F[1, 1, 7]*tci[1, 2])/3 - 
   (4*F[1, 1, 6]*F[1, 1, 7]*tci[1, 2])/9 + (F[1, 1, 7]^2*tci[1, 2])/9 + 
   (8*F[1, 1, 1]*F[1, 1, 8]*tci[1, 2])/9 - 
   (2*F[1, 1, 3]*F[1, 1, 8]*tci[1, 2])/3 - 
   (2*F[1, 1, 4]*F[1, 1, 8]*tci[1, 2])/9 - 
   (2*F[1, 1, 5]*F[1, 1, 8]*tci[1, 2])/3 - 
   (2*F[1, 1, 6]*F[1, 1, 8]*tci[1, 2])/9 + 
   (4*F[1, 1, 7]*F[1, 1, 8]*tci[1, 2])/9 - 
   (4*F[1, 1, 2]*F[1, 1, 9]*tci[1, 2])/9 - 
   (2*F[1, 1, 4]*F[1, 1, 9]*tci[1, 2])/9 + 
   (2*F[1, 1, 5]*F[1, 1, 9]*tci[1, 2])/3 - (F[1, 1, 9]^2*tci[1, 2])/9 + 
   (4*F[1, 1, 2]*F[1, 2, 6]*tci[1, 2])/9 + 
   (4*F[1, 1, 4]*F[1, 2, 6]*tci[1, 2])/9 - 
   (4*F[1, 1, 3]*F[1, 2, 7]*tci[1, 2])/3 - 
   (4*F[1, 1, 5]*F[1, 2, 7]*tci[1, 2])/3 + 
   (4*F[1, 1, 7]*F[1, 2, 8]*tci[1, 2])/9 + 
   (4*F[1, 1, 8]*F[1, 2, 8]*tci[1, 2])/9 - (8*F[2, 1, 1]*tci[1, 2])/3 - 
   (8*F[2, 1, 2]*tci[1, 2])/9 - (4*F[2, 1, 3]*tci[1, 2])/9 - 
   (4*F[2, 1, 5]*tci[1, 2])/3 - (8*F[2, 1, 9]*tci[1, 2])/9 - 
   (4*F[2, 1, 10]*tci[1, 2])/9 - (5*tci[1, 1]^2*tci[1, 2])/27 + 
   (16*tci[1, 1]^2*tcr[1, 1])/27 + (8*tci[1, 2]*tcr[1, 1]^2)/9 - 
   (4*tcr[1, 1]^3)/9 - (4*tci[1, 1]^2*tcr[1, 2])/9 + 
   (40*tci[1, 2]*tcr[2, 1])/9 - (20*tcr[1, 1]*tcr[2, 1])/9 - 
   (2*tcr[3, 3])/3) + r[q2 - 2*q5 + q9 + q10*q5*s23 + q5^2*s23 - q10*q9*s23 - 
    q5^2*q6*s23^2 - 4*q10*q6*s34 + q10*q9*s34 + 2*q2*q9*s34 - 2*q5*q9*s34 + 
    2*q6*q9*s34 + q10*q2*q5*s34^2 - q2*q5*q9*s34^2 - 2*q10*q6*q9*s34^2 + 
    2*q10*q2*s45 - 2*q10*q5*s45 - 2*q10*q6*s45 - q2*q9*s45 + 2*q6*q9*s45 + 
    q5^2*q6*s23*s45 + 2*q10*q2*q5*s34*s45 + q5^2*q6*s34*s45 - 
    q2*q5*q9*s34*s45 - q5*q6*q9*s34*s45 + q5^2*q6*q9*s34^2*s45 + 
    2*q10*q2*q5*s45^2 - 2*q2*q5*q9*s45^2 - 2*q2*q6*q9*s45^2 + 
    2*q5*q6*q9*s45^2 - 2*q2*q5*q6*q9*s45^3 + q10*q2*s51 - 2*q2*q9*s51 - 
    q6*q9*s51 + 2*q10*q6*q9*s34*s51 - q2*q6*q9*s45*s51 - q10*q6*q9*s51^2]*
  ((-2*F[3, 1])/3 - (2*F[3, 3])/9 + (2*F[3, 4])/9 - F[3, 5]/6 + F[3, 13]/18 + 
   (2*F[3, 14])/9 - F[3, 17]/6 + (2*F[3, 21])/9 - (4*F[3, 51])/27 + 
   F[3, 52]/54 - (2*F[3, 55])/27 - (7*F[3, 56])/54 + F[3, 59]/18 - 
   (4*F[3, 60])/27 - F[1, 1, 1]^3/9 - (F[1, 1, 1]^2*F[1, 1, 2])/12 + 
   (F[1, 1, 1]*F[1, 1, 2]^2)/2 - (5*F[1, 1, 2]^3)/36 + 
   (2*F[1, 1, 1]^2*F[1, 1, 3])/9 - (2*F[1, 1, 1]*F[1, 1, 3]^2)/9 + 
   (F[1, 1, 2]*F[1, 1, 3]^2)/12 - F[1, 1, 3]^3/81 + 
   (2*F[1, 1, 1]^2*F[1, 1, 4])/9 - (7*F[1, 1, 2]^2*F[1, 1, 4])/18 - 
   (4*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4])/9 + (2*F[1, 1, 3]^2*F[1, 1, 4])/9 - 
   (2*F[1, 1, 1]*F[1, 1, 4]^2)/9 + (2*F[1, 1, 2]*F[1, 1, 4]^2)/9 + 
   (2*F[1, 1, 3]*F[1, 1, 4]^2)/9 + (F[1, 1, 2]^2*F[1, 1, 5])/9 - 
   (2*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5])/9 - (F[1, 1, 4]^2*F[1, 1, 5])/18 + 
   (2*F[1, 1, 2]*F[1, 1, 5]^2)/9 - (F[1, 1, 4]*F[1, 1, 5]^2)/18 - 
   (F[1, 1, 1]^2*F[1, 1, 6])/12 + (F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 6])/6 + 
   (F[1, 1, 2]^2*F[1, 1, 6])/12 + (11*F[1, 1, 3]^2*F[1, 1, 6])/108 - 
   (F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 6])/6 + (F[1, 1, 3]*F[1, 1, 6]^2)/54 - 
   F[1, 1, 6]^3/27 - (F[1, 1, 2]^2*F[1, 1, 9])/6 - 
   (F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 9])/6 + (11*F[1, 1, 3]^2*F[1, 1, 9])/54 + 
   (F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9])/6 - (F[1, 1, 4]^2*F[1, 1, 9])/6 + 
   (F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9])/3 - (F[1, 1, 5]^2*F[1, 1, 9])/6 - 
   (F[1, 1, 2]*F[1, 1, 6]*F[1, 1, 9])/6 - 
   (5*F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 9])/18 + 
   (F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 9])/6 + (F[1, 1, 6]^2*F[1, 1, 9])/18 + 
   (F[1, 1, 2]*F[1, 1, 9]^2)/12 - (19*F[1, 1, 3]*F[1, 1, 9]^2)/54 + 
   (F[1, 1, 4]*F[1, 1, 9]^2)/6 - (F[1, 1, 5]*F[1, 1, 9]^2)/6 + 
   (5*F[1, 1, 6]*F[1, 1, 9]^2)/36 + (2*F[1, 1, 9]^3)/81 + 
   (2*F[1, 1, 3]^2*F[1, 1, 10])/27 + (2*F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 10])/
    27 - (F[1, 1, 6]^2*F[1, 1, 10])/27 - 
   (8*F[1, 1, 3]*F[1, 1, 9]*F[1, 1, 10])/27 + (2*F[1, 1, 9]^2*F[1, 1, 10])/
    9 - (F[1, 1, 3]*F[1, 1, 10]^2)/27 + (2*F[1, 1, 9]*F[1, 1, 10]^2)/27 + 
   F[1, 1, 10]^3/81 - (4*F[1, 1, 1]*F[2, 1, 1])/9 - 
   (4*F[1, 1, 3]*F[2, 1, 1])/9 - (4*F[1, 1, 1]*F[2, 1, 2])/9 - 
   (5*F[1, 1, 2]*F[2, 1, 2])/6 + (2*F[1, 1, 3]*F[2, 1, 2])/3 + 
   (2*F[1, 1, 4]*F[2, 1, 2])/9 - (F[1, 1, 6]*F[2, 1, 2])/6 - 
   (2*F[1, 1, 2]*F[2, 1, 3])/9 - (2*F[1, 1, 4]*F[2, 1, 3])/9 - 
   (2*F[1, 1, 2]*F[2, 1, 4])/9 - (2*F[1, 1, 5]*F[2, 1, 4])/9 + 
   (F[1, 1, 2]*F[2, 1, 11])/6 + (F[1, 1, 6]*F[2, 1, 11])/6 + 
   (F[1, 1, 2]*F[2, 1, 13])/6 + (2*F[1, 1, 3]*F[2, 1, 13])/27 + 
   (F[1, 1, 6]*F[2, 1, 13])/6 + (4*F[1, 1, 9]*F[2, 1, 13])/9 + 
   (8*F[1, 1, 10]*F[2, 1, 13])/27 - (2*F[1, 1, 6]*F[2, 1, 14])/27 - 
   (2*F[1, 1, 10]*F[2, 1, 14])/27 + (F[1, 1, 2]*F[2, 1, 15])/6 + 
   (F[1, 1, 6]*F[2, 1, 15])/6 + (4*F[1, 1, 9]*F[2, 1, 15])/27 + 
   (4*F[1, 1, 10]*F[2, 1, 15])/27 - (5*F[1, 1, 1]*tci[1, 1]^2)/27 - 
   (19*F[1, 1, 3]*tci[1, 1]^2)/162 - (F[1, 1, 4]*tci[1, 1]^2)/54 - 
   (2*F[1, 1, 5]*tci[1, 1]^2)/27 + (2*F[1, 1, 6]*tci[1, 1]^2)/81 - 
   (F[1, 1, 9]*tci[1, 1]^2)/27 + (2*F[1, 2, 2]*tci[1, 1]^2)/27 + 
   (2*F[1, 2, 6]*tci[1, 1]^2)/9 - (F[1, 1, 1]^2*tci[1, 2])/9 + 
   (F[1, 1, 1]*F[1, 1, 2]*tci[1, 2])/6 + (F[1, 1, 2]^2*tci[1, 2])/9 + 
   (4*F[1, 1, 1]*F[1, 1, 3]*tci[1, 2])/9 + (F[1, 1, 3]^2*tci[1, 2])/9 + 
   (4*F[1, 1, 1]*F[1, 1, 4]*tci[1, 2])/9 - 
   (2*F[1, 1, 2]*F[1, 1, 4]*tci[1, 2])/9 - 
   (4*F[1, 1, 3]*F[1, 1, 4]*tci[1, 2])/9 + 
   (2*F[1, 1, 2]*F[1, 1, 5]*tci[1, 2])/9 + (F[1, 1, 4]*F[1, 1, 5]*tci[1, 2])/
    9 + (F[1, 1, 5]^2*tci[1, 2])/18 + (F[1, 1, 1]*F[1, 1, 6]*tci[1, 2])/6 - 
   (F[1, 1, 3]*F[1, 1, 6]*tci[1, 2])/27 - (F[1, 1, 6]^2*tci[1, 2])/54 + 
   (F[1, 1, 3]*F[1, 1, 9]*tci[1, 2])/27 + (F[1, 1, 4]*F[1, 1, 9]*tci[1, 2])/
    3 - (F[1, 1, 5]*F[1, 1, 9]*tci[1, 2])/3 + 
   (F[1, 1, 6]*F[1, 1, 9]*tci[1, 2])/9 + (5*F[1, 1, 9]^2*tci[1, 2])/27 + 
   (4*F[1, 1, 3]*F[1, 1, 10]*tci[1, 2])/27 - 
   (2*F[1, 1, 6]*F[1, 1, 10]*tci[1, 2])/27 + 
   (8*F[1, 1, 9]*F[1, 1, 10]*tci[1, 2])/27 + (F[1, 1, 10]^2*tci[1, 2])/27 - 
   (F[1, 1, 2]*F[1, 2, 2]*tci[1, 2])/6 - (2*F[1, 1, 3]*F[1, 2, 2]*tci[1, 2])/
    27 - (F[1, 1, 6]*F[1, 2, 2]*tci[1, 2])/6 - 
   (4*F[1, 1, 9]*F[1, 2, 2]*tci[1, 2])/9 - 
   (8*F[1, 1, 10]*F[1, 2, 2]*tci[1, 2])/27 - 
   (2*F[1, 1, 2]*F[1, 2, 6]*tci[1, 2])/9 - 
   (2*F[1, 1, 4]*F[1, 2, 6]*tci[1, 2])/9 + (8*F[2, 1, 1]*tci[1, 2])/9 - 
   (4*F[2, 1, 2]*tci[1, 2])/9 + (2*F[2, 1, 3]*tci[1, 2])/9 - 
   (2*F[2, 1, 13]*tci[1, 2])/27 + (tci[1, 1]^2*tci[1, 2])/81 - 
   (tci[1, 1]^2*tcr[1, 1])/27 + (4*tci[1, 2]*tcr[1, 1]^2)/9 - 
   (7*tci[1, 1]^2*tcr[1, 2])/54 - (tci[1, 2]*tcr[1, 2]^2)/3 - 
   (4*tci[1, 2]*tcr[2, 1])/9 + (8*tcr[1, 1]*tcr[2, 1])/9 + (2*tcr[3, 1])/3 - 
   (7*tcr[3, 3])/12) + r[q3 - q6 + q7 + q2*q8*s12 - q3*q8*s12 - 3*q7*q8*s12 + 
    q2*q3*q7*s12^2 - q2*q7*q8*s12^2 - q3*q6*s23 + 2*q3*q6*s45 + q2*q8*s45 - 
    q3*q8*s45 - 2*q7*q8*s45 + q7^2*q8*s12*s45 + q2*q6*q8*s45^2 - 
    q3*q6*q8*s45^2 - q3*q6*s51 - 2*q6*q7*s51 + q7^2*s51 - q2*q8*s51 + 
    q3*q8*s51 + 2*q7*q8*s51 + q2*q7*q8*s12*s51 - q2*q6*q8*s45*s51 + 
    2*q3*q6*q8*s45*s51 + 3*q6*q7*q8*s45*s51 - q7^2*q8*s45*s51 + 
    q2*q3*q7*s51^2 - q6*q7^2*s51^2 + 2*q2*q6*q8*s51^2 - 2*q3*q6*q8*s51^2 - 
    2*q2*q7*q8*s51^2 - 2*q6*q7*q8*s51^2 + q6*q7^2*q8*s45*s51^2 + 
    2*q2*q6*q7*q8*s51^3]*((-2*F[3, 1])/3 + (2*F[3, 4])/9 - F[3, 5]/18 + 
   (2*F[3, 11])/9 + F[3, 13]/6 + (2*F[3, 14])/9 - F[3, 17]/6 + 
   (2*F[3, 21])/9 - (4*F[3, 31])/27 + F[3, 32]/54 - (2*F[3, 36])/27 - 
   (7*F[3, 37])/54 + F[3, 40]/18 - (4*F[3, 41])/27 - F[1, 1, 1]^3/9 - 
   (F[1, 1, 1]^2*F[1, 1, 2])/12 + (F[1, 1, 1]*F[1, 1, 2]^2)/2 - 
   (5*F[1, 1, 2]^3)/36 + (2*F[1, 1, 1]^2*F[1, 1, 3])/9 - 
   (2*F[1, 1, 1]*F[1, 1, 3]^2)/9 + (2*F[1, 1, 1]^2*F[1, 1, 4])/9 - 
   (7*F[1, 1, 2]^2*F[1, 1, 4])/18 - (4*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4])/9 + 
   (2*F[1, 1, 3]^2*F[1, 1, 4])/9 - (2*F[1, 1, 1]*F[1, 1, 4]^2)/9 + 
   (2*F[1, 1, 2]*F[1, 1, 4]^2)/9 + (2*F[1, 1, 3]*F[1, 1, 4]^2)/9 - 
   (F[1, 1, 2]^2*F[1, 1, 5])/6 + (F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5])/6 - 
   (F[1, 1, 4]^2*F[1, 1, 5])/6 + (F[1, 1, 2]*F[1, 1, 5]^2)/12 + 
   (F[1, 1, 4]*F[1, 1, 5]^2)/6 + (2*F[1, 1, 5]^3)/81 - 
   (F[1, 1, 1]^2*F[1, 1, 6])/12 + (F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 6])/6 + 
   (F[1, 1, 2]^2*F[1, 1, 6])/12 - (F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 6])/6 - 
   (F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 6])/6 + (F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 6])/
    6 + (5*F[1, 1, 5]^2*F[1, 1, 6])/36 + (F[1, 1, 5]*F[1, 1, 6]^2)/18 - 
   F[1, 1, 6]^3/27 + (2*F[1, 1, 5]^2*F[1, 1, 7])/9 - 
   (F[1, 1, 6]^2*F[1, 1, 7])/27 - (F[1, 1, 2]*F[1, 1, 7]^2)/12 - 
   (4*F[1, 1, 5]*F[1, 1, 7]^2)/27 - (F[1, 1, 6]*F[1, 1, 7]^2)/12 - 
   (11*F[1, 1, 7]^3)/81 - (F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 8])/6 - 
   (19*F[1, 1, 5]^2*F[1, 1, 8])/54 - (5*F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 8])/
    18 + (F[1, 1, 6]^2*F[1, 1, 8])/54 + (F[1, 1, 2]*F[1, 1, 7]*F[1, 1, 8])/
    6 + (4*F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8])/27 + 
   (13*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 8])/54 + (2*F[1, 1, 7]^2*F[1, 1, 8])/9 - 
   (F[1, 1, 5]*F[1, 1, 8]^2)/54 + (F[1, 1, 6]*F[1, 1, 8]^2)/54 - 
   (4*F[1, 1, 8]^3)/81 + (F[1, 1, 2]^2*F[1, 1, 9])/9 - 
   (2*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9])/9 - (F[1, 1, 4]^2*F[1, 1, 9])/18 + 
   (F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9])/3 - (F[1, 1, 5]^2*F[1, 1, 9])/6 + 
   (2*F[1, 1, 2]*F[1, 1, 9]^2)/9 - (F[1, 1, 4]*F[1, 1, 9]^2)/18 - 
   (F[1, 1, 5]*F[1, 1, 9]^2)/6 - (4*F[1, 1, 1]*F[2, 1, 1])/9 - 
   (4*F[1, 1, 3]*F[2, 1, 1])/9 - (4*F[1, 1, 1]*F[2, 1, 2])/9 - 
   (5*F[1, 1, 2]*F[2, 1, 2])/6 + (2*F[1, 1, 3]*F[2, 1, 2])/3 + 
   (2*F[1, 1, 4]*F[2, 1, 2])/9 - (F[1, 1, 6]*F[2, 1, 2])/6 - 
   (2*F[1, 1, 2]*F[2, 1, 3])/9 - (2*F[1, 1, 4]*F[2, 1, 3])/9 + 
   (F[1, 1, 2]*F[2, 1, 4])/6 + (F[1, 1, 6]*F[2, 1, 4])/6 + 
   (F[1, 1, 2]*F[2, 1, 7])/6 + (4*F[1, 1, 5]*F[2, 1, 7])/27 + 
   (F[1, 1, 6]*F[2, 1, 7])/6 + (4*F[1, 1, 7]*F[2, 1, 7])/27 - 
   (2*F[1, 1, 6]*F[2, 1, 8])/27 - (2*F[1, 1, 7]*F[2, 1, 8])/27 - 
   (F[1, 1, 2]*F[2, 1, 10])/6 - (4*F[1, 1, 5]*F[2, 1, 10])/9 - 
   (F[1, 1, 6]*F[2, 1, 10])/6 - (8*F[1, 1, 7]*F[2, 1, 10])/27 - 
   (2*F[1, 1, 8]*F[2, 1, 10])/27 - (2*F[1, 1, 2]*F[2, 1, 11])/9 - 
   (2*F[1, 1, 9]*F[2, 1, 11])/9 - (5*F[1, 1, 1]*tci[1, 1]^2)/27 - 
   (F[1, 1, 2]*tci[1, 1]^2)/36 - (F[1, 1, 3]*tci[1, 1]^2)/27 - 
   (F[1, 1, 4]*tci[1, 1]^2)/54 - (F[1, 1, 5]*tci[1, 1]^2)/9 - 
   (F[1, 1, 6]*tci[1, 1]^2)/324 - (4*F[1, 1, 7]*tci[1, 1]^2)/81 - 
   (5*F[1, 1, 8]*tci[1, 1]^2)/54 - (2*F[1, 1, 9]*tci[1, 1]^2)/27 + 
   (2*F[1, 2, 6]*tci[1, 1]^2)/9 + (2*F[1, 2, 8]*tci[1, 1]^2)/27 - 
   (F[1, 1, 1]^2*tci[1, 2])/9 + (F[1, 1, 1]*F[1, 1, 2]*tci[1, 2])/6 + 
   (F[1, 1, 2]^2*tci[1, 2])/9 + (4*F[1, 1, 1]*F[1, 1, 3]*tci[1, 2])/9 + 
   (4*F[1, 1, 1]*F[1, 1, 4]*tci[1, 2])/9 - 
   (2*F[1, 1, 2]*F[1, 1, 4]*tci[1, 2])/9 - 
   (4*F[1, 1, 3]*F[1, 1, 4]*tci[1, 2])/9 + (F[1, 1, 4]*F[1, 1, 5]*tci[1, 2])/
    3 + (5*F[1, 1, 5]^2*tci[1, 2])/27 + (F[1, 1, 1]*F[1, 1, 6]*tci[1, 2])/6 + 
   (F[1, 1, 5]*F[1, 1, 6]*tci[1, 2])/9 - (F[1, 1, 6]^2*tci[1, 2])/54 + 
   (8*F[1, 1, 5]*F[1, 1, 7]*tci[1, 2])/27 - 
   (2*F[1, 1, 6]*F[1, 1, 7]*tci[1, 2])/27 + (2*F[1, 1, 7]^2*tci[1, 2])/27 + 
   (F[1, 1, 5]*F[1, 1, 8]*tci[1, 2])/27 - (F[1, 1, 6]*F[1, 1, 8]*tci[1, 2])/
    27 + (2*F[1, 1, 7]*F[1, 1, 8]*tci[1, 2])/27 + 
   (4*F[1, 1, 8]^2*tci[1, 2])/27 + (2*F[1, 1, 2]*F[1, 1, 9]*tci[1, 2])/9 + 
   (F[1, 1, 4]*F[1, 1, 9]*tci[1, 2])/9 - (F[1, 1, 5]*F[1, 1, 9]*tci[1, 2])/
    3 + (F[1, 1, 9]^2*tci[1, 2])/18 - (2*F[1, 1, 2]*F[1, 2, 6]*tci[1, 2])/9 - 
   (2*F[1, 1, 4]*F[1, 2, 6]*tci[1, 2])/9 - (F[1, 1, 2]*F[1, 2, 8]*tci[1, 2])/
    6 - (4*F[1, 1, 5]*F[1, 2, 8]*tci[1, 2])/9 - 
   (F[1, 1, 6]*F[1, 2, 8]*tci[1, 2])/6 - (8*F[1, 1, 7]*F[1, 2, 8]*tci[1, 2])/
    27 - (2*F[1, 1, 8]*F[1, 2, 8]*tci[1, 2])/27 + 
   (8*F[2, 1, 1]*tci[1, 2])/9 - (4*F[2, 1, 2]*tci[1, 2])/9 + 
   (2*F[2, 1, 3]*tci[1, 2])/9 + (2*F[2, 1, 10]*tci[1, 2])/27 + 
   (2*tci[1, 1]^2*tci[1, 2])/81 - (tci[1, 1]^2*tcr[1, 1])/27 + 
   (4*tci[1, 2]*tcr[1, 1]^2)/9 - (7*tci[1, 1]^2*tcr[1, 2])/54 - 
   (tci[1, 2]*tcr[1, 2]^2)/3 - (4*tci[1, 2]*tcr[2, 1])/9 + 
   (8*tcr[1, 1]*tcr[2, 1])/9 + (2*tcr[3, 1])/3 - (7*tcr[3, 3])/12) + 
 r[-2*q2 - 2*q3 + 2*q6 + q7 - q8 + 4*q2*q7*s12 + q2*q8*s12 + 2*q3*q8*s12 - 
    2*q7*q8*s12 + q8^2*s12 - 2*q2*q3*q7*s12^2 + q7*q8^2*s12^2 + 2*q3*q6*s23 + 
    q2*q6*s34 - 2*q2*q7*s34 - 2*q2*q6*s45 - 4*q3*q6*s45 + 2*q2*q8*s45 + 
    2*q3*q8*s45 - q7*q8*s45 + 2*q2*q6*q8*s45^2 + 2*q3*q6*q8*s45^2 + 
    q2*q6*s51 + q2*q7*s51 - q6*q7*s51 - 2*q2*q8*s51 + q7*q8*s51 - 
    2*q2*q3*q7*s12*s51 + q2*q7*q8*s12*s51 - q2*q7*q8^2*s12^2*s51 + 
    q2*q6*q7*s34*s51 - 2*q2*q6*q8*s45*s51 - 2*q3*q6*q8*s45*s51 + 
    q6*q7*q8*s45*s51 - q2*q3*q7*s51^2 + q2*q6*q7*s51^2 + 2*q2*q6*q8*s51^2 + 
    q3*q6*q8*s51^2 - 2*q2*q7*q8*s51^2 - q6*q7*q8*s51^2 + 2*q2*q6*q7*q8*s51^3]*
  ((-2*F[3, 1])/3 - (2*F[3, 3])/9 + (2*F[3, 4])/9 - (11*F[3, 5])/18 - 
   F[3, 7]/3 - (16*F[3, 8])/9 - (2*F[3, 11])/9 + F[3, 13]/18 + 
   (2*F[3, 14])/9 - F[3, 17]/6 + (2*F[3, 21])/9 + (2*F[3, 24])/9 - 
   (2*F[3, 51])/9 - F[3, 52]/9 - (2*F[3, 55])/9 - F[3, 56]/9 + 
   (4*F[3, 79])/3 - F[1, 1, 1]^3/9 + (F[1, 1, 1]^2*F[1, 1, 2])/36 + 
   (4*F[1, 1, 1]*F[1, 1, 2]^2)/9 - (11*F[1, 1, 2]^3)/27 + 
   (2*F[1, 1, 1]^2*F[1, 1, 3])/9 - (2*F[1, 1, 1]*F[1, 1, 3]^2)/9 + 
   (2*F[1, 1, 1]^2*F[1, 1, 4])/9 - (2*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 4])/9 - 
   (F[1, 1, 2]^2*F[1, 1, 4])/9 - (4*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4])/9 + 
   (2*F[1, 1, 3]^2*F[1, 1, 4])/9 - (2*F[1, 1, 1]*F[1, 1, 4]^2)/9 + 
   (4*F[1, 1, 2]*F[1, 1, 4]^2)/9 + (2*F[1, 1, 3]*F[1, 1, 4]^2)/9 + 
   (F[1, 1, 2]^2*F[1, 1, 5])/9 - (2*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5])/9 - 
   (F[1, 1, 4]^2*F[1, 1, 5])/18 + (2*F[1, 1, 2]*F[1, 1, 5]^2)/9 - 
   (F[1, 1, 4]*F[1, 1, 5]^2)/18 - (F[1, 1, 1]^2*F[1, 1, 6])/12 + 
   (F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 6])/6 - (F[1, 1, 3]^2*F[1, 1, 6])/9 - 
   (F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 6])/6 + (F[1, 1, 1]*F[1, 1, 6]^2)/2 + 
   (F[1, 1, 2]*F[1, 1, 6]^2)/12 - (F[1, 1, 3]*F[1, 1, 6]^2)/9 - 
   (F[1, 1, 4]*F[1, 1, 6]^2)/2 + (11*F[1, 1, 6]^3)/36 - 
   (2*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 8])/9 - (F[1, 1, 2]^2*F[1, 1, 8])/9 + 
   (2*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 8])/9 + (7*F[1, 1, 2]*F[1, 1, 8]^2)/36 + 
   (F[1, 1, 6]*F[1, 1, 8]^2)/12 - (F[1, 1, 1]^2*F[1, 1, 9])/9 - 
   (2*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 9])/9 - (2*F[1, 1, 2]^2*F[1, 1, 9])/9 + 
   (F[1, 1, 3]^2*F[1, 1, 9])/9 + (2*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 9])/9 + 
   (4*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9])/9 - (7*F[1, 1, 4]^2*F[1, 1, 9])/18 + 
   (F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9])/3 - (F[1, 1, 5]^2*F[1, 1, 9])/6 + 
   (2*F[1, 1, 1]*F[1, 1, 8]*F[1, 1, 9])/9 + 
   (2*F[1, 1, 2]*F[1, 1, 8]*F[1, 1, 9])/9 - 
   (2*F[1, 1, 4]*F[1, 1, 8]*F[1, 1, 9])/9 - (F[1, 1, 8]^2*F[1, 1, 9])/9 - 
   (2*F[1, 1, 1]*F[1, 1, 9]^2)/9 + (17*F[1, 1, 2]*F[1, 1, 9]^2)/36 + 
   (F[1, 1, 3]*F[1, 1, 9]^2)/9 - (7*F[1, 1, 4]*F[1, 1, 9]^2)/18 - 
   (F[1, 1, 5]*F[1, 1, 9]^2)/6 - (F[1, 1, 6]*F[1, 1, 9]^2)/12 + 
   (2*F[1, 1, 8]*F[1, 1, 9]^2)/9 - (10*F[1, 1, 9]^3)/27 + 
   (F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 10])/6 - 
   (F[1, 1, 2]*F[1, 1, 6]*F[1, 1, 10])/6 + 
   (2*F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 10])/9 + 
   (F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 10])/6 - (5*F[1, 1, 6]^2*F[1, 1, 10])/18 - 
   (F[1, 1, 2]*F[1, 1, 8]*F[1, 1, 10])/6 - 
   (F[1, 1, 6]*F[1, 1, 8]*F[1, 1, 10])/6 + 
   (F[1, 1, 2]*F[1, 1, 9]*F[1, 1, 10])/6 - 
   (2*F[1, 1, 3]*F[1, 1, 9]*F[1, 1, 10])/9 + 
   (F[1, 1, 6]*F[1, 1, 9]*F[1, 1, 10])/6 + (F[1, 1, 9]^2*F[1, 1, 10])/9 + 
   (F[1, 1, 4]*F[1, 1, 10]^2)/3 - (F[1, 1, 6]*F[1, 1, 10]^2)/3 - 
   (F[1, 1, 8]*F[1, 1, 10]^2)/3 + (F[1, 1, 9]*F[1, 1, 10]^2)/3 - 
   (4*F[1, 1, 1]*F[2, 1, 1])/9 - (4*F[1, 1, 3]*F[2, 1, 1])/9 - 
   (4*F[1, 1, 1]*F[2, 1, 2])/9 - (F[1, 1, 2]*F[2, 1, 2])/6 + 
   (2*F[1, 1, 3]*F[2, 1, 2])/3 + (2*F[1, 1, 4]*F[2, 1, 2])/9 - 
   (5*F[1, 1, 6]*F[2, 1, 2])/6 - (2*F[1, 1, 2]*F[2, 1, 3])/3 - 
   (2*F[1, 1, 4]*F[2, 1, 3])/3 - (2*F[1, 1, 2]*F[2, 1, 4])/9 - 
   (2*F[1, 1, 5]*F[2, 1, 4])/9 + (4*F[1, 1, 1]*F[2, 1, 11])/9 - 
   (10*F[1, 1, 2]*F[2, 1, 11])/9 - (4*F[1, 1, 4]*F[2, 1, 11])/9 - 
   (4*F[1, 1, 8]*F[2, 1, 11])/9 - (14*F[1, 1, 9]*F[2, 1, 11])/9 + 
   (F[1, 1, 2]*F[2, 1, 12])/6 + (F[1, 1, 6]*F[2, 1, 12])/6 - 
   (2*F[1, 1, 8]*F[2, 1, 12])/3 - (2*F[1, 1, 9]*F[2, 1, 12])/3 + 
   (F[1, 1, 2]*F[2, 1, 14])/6 + (11*F[1, 1, 6]*F[2, 1, 14])/18 + 
   (4*F[1, 1, 10]*F[2, 1, 14])/9 - (F[1, 1, 2]*F[2, 1, 15])/6 - 
   (F[1, 1, 6]*F[2, 1, 15])/6 - (4*F[1, 1, 9]*F[2, 1, 15])/9 - 
   (4*F[1, 1, 10]*F[2, 1, 15])/9 - (5*F[1, 1, 1]*tci[1, 1]^2)/27 + 
   (2*F[1, 1, 2]*tci[1, 1]^2)/27 - (F[1, 1, 3]*tci[1, 1]^2)/27 + 
   (F[1, 1, 4]*tci[1, 1]^2)/54 - (2*F[1, 1, 5]*tci[1, 1]^2)/27 - 
   (4*F[1, 1, 6]*tci[1, 1]^2)/27 + (7*F[1, 1, 8]*tci[1, 1]^2)/9 - 
   (11*F[1, 1, 9]*tci[1, 1]^2)/27 + (2*F[1, 2, 6]*tci[1, 1]^2)/3 - 
   (2*F[1, 2, 9]*tci[1, 1]^2)/3 - (F[1, 1, 1]^2*tci[1, 2])/9 + 
   (7*F[1, 1, 1]*F[1, 1, 2]*tci[1, 2])/18 + (4*F[1, 1, 2]^2*tci[1, 2])/9 + 
   (4*F[1, 1, 1]*F[1, 1, 3]*tci[1, 2])/9 + 
   (4*F[1, 1, 1]*F[1, 1, 4]*tci[1, 2])/9 - 
   (2*F[1, 1, 2]*F[1, 1, 4]*tci[1, 2])/9 - 
   (4*F[1, 1, 3]*F[1, 1, 4]*tci[1, 2])/9 + 
   (2*F[1, 1, 2]*F[1, 1, 5]*tci[1, 2])/9 + (F[1, 1, 4]*F[1, 1, 5]*tci[1, 2])/
    9 + (F[1, 1, 5]^2*tci[1, 2])/18 + (F[1, 1, 1]*F[1, 1, 6]*tci[1, 2])/6 + 
   (2*F[1, 1, 3]*F[1, 1, 6]*tci[1, 2])/9 + (F[1, 1, 6]^2*tci[1, 2])/9 - 
   (2*F[1, 1, 2]*F[1, 1, 8]*tci[1, 2])/9 - (2*F[1, 1, 8]^2*tci[1, 2])/3 - 
   (2*F[1, 1, 1]*F[1, 1, 9]*tci[1, 2])/9 - 
   (4*F[1, 1, 2]*F[1, 1, 9]*tci[1, 2])/9 - 
   (2*F[1, 1, 3]*F[1, 1, 9]*tci[1, 2])/9 + 
   (7*F[1, 1, 4]*F[1, 1, 9]*tci[1, 2])/9 - (F[1, 1, 5]*F[1, 1, 9]*tci[1, 2])/
    3 - (4*F[1, 1, 8]*F[1, 1, 9]*tci[1, 2])/9 + (5*F[1, 1, 9]^2*tci[1, 2])/
    18 - (2*F[1, 1, 6]*F[1, 1, 10]*tci[1, 2])/9 + 
   (2*F[1, 1, 9]*F[1, 1, 10]*tci[1, 2])/9 - 
   (2*F[1, 1, 2]*F[1, 2, 6]*tci[1, 2])/3 - 
   (2*F[1, 1, 4]*F[1, 2, 6]*tci[1, 2])/3 - (F[1, 1, 2]*F[1, 2, 9]*tci[1, 2])/
    6 - (F[1, 1, 6]*F[1, 2, 9]*tci[1, 2])/6 + 
   (2*F[1, 1, 8]*F[1, 2, 9]*tci[1, 2])/3 + 
   (2*F[1, 1, 9]*F[1, 2, 9]*tci[1, 2])/3 + (8*F[2, 1, 1]*tci[1, 2])/9 - 
   (4*F[2, 1, 2]*tci[1, 2])/9 + (2*F[2, 1, 3]*tci[1, 2])/3 + 
   (4*F[2, 1, 11]*tci[1, 2])/9 + (2*F[2, 1, 12]*tci[1, 2])/3 + 
   (tci[1, 1]^2*tci[1, 2])/9 - (tci[1, 1]^2*tcr[1, 1])/27 + 
   (4*tci[1, 2]*tcr[1, 1]^2)/9 + (tci[1, 1]^2*tcr[1, 2])/6 - 
   (tci[1, 2]*tcr[1, 2]^2)/3 - (4*tci[1, 2]*tcr[2, 1])/9 + 
   (8*tcr[1, 1]*tcr[2, 1])/9 + (2*tcr[3, 1])/3 - (7*tcr[3, 3])/12) + 
 r[2*q10 - 2*q6 - 4*q9 + 2*q5*q6*s23 - 4*q10^2*s34 + 2*q10*q2*s34 + 
    2*q10*q5*s34 - 8*q10*q6*s34 - 2*q5*q6*s34 + 2*q10*q9*s34 - 4*q2*q9*s34 + 
    2*q5*q9*s34 + 6*q6*q9*s34 + 4*q10^2*q2*s34^2 - q10*q2*q5*s34^2 + 
    3*q2*q5*q9*s34^2 - 5*q10*q6*q9*s34^2 - 3*q5*q6*q9*s34^2 - 4*q10^2*s45 + 
    2*q10*q2*s45 + 2*q10*q5*s45 - 3*q10*q6*s45 + q2*q6*s45 - 4*q5*q6*s45 - 
    q2*q9*s45 + 4*q10^2*q2*s34*s45 + 4*q10^2*q5*s34*s45 - 
    2*q10*q2*q5*s34*s45 - q2*q5*q6*s34*s45 + 3*q2*q5*q9*s34*s45 - 
    3*q5*q6*q9*s34*s45 + 4*q10^2*q2*q5*s34^2*s45 + 4*q10^2*q5*s45^2 - 
    q10*q2*q5*s45^2 - q2*q5*q6*s45^2 + 4*q2*q5*q9*s45^2 + 2*q2*q6*q9*s45^2 - 
    4*q5*q6*q9*s45^2 + 4*q10^2*q2*q5*s34*s45^2 + 4*q2*q5*q6*q9*s45^3 + 
    4*q10^2*s51 + q10*q6*s51 - 6*q10*q9*s51 + 2*q2*q9*s51 - q6*q9*s51 - 
    4*q10^2*q6*s34*s51 + 4*q10^2*q9*s34*s51 + 10*q10*q6*q9*s34*s51 - 
    4*q10^2*q6*q9*s34^2*s51 + q2*q6*q9*s45*s51 - 4*q10^2*q9*s51^2 - 
    q10*q6*q9*s51^2 + 4*q10^2*q6*q9*s34*s51^2]*(F[3, 1] + (2*F[3, 2])/3 + 
   F[3, 3]/3 - F[3, 4]/3 - F[3, 14]/3 - F[3, 19]/3 - (2*F[3, 21])/9 + 
   F[3, 22]/3 + (5*F[1, 1, 1]^3)/18 - (10*F[1, 1, 1]*F[1, 1, 2])/9 + 
   (F[1, 1, 1]^2*F[1, 1, 2])/6 - (F[1, 1, 1]*F[1, 1, 2]^2)/6 + 
   (10*F[1, 1, 1]*F[1, 1, 3])/9 - (F[1, 1, 1]^2*F[1, 1, 3])/3 - 
   (F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 3])/2 + (F[1, 1, 2]^2*F[1, 1, 3])/6 - 
   (5*F[1, 1, 3]^2)/9 + (F[1, 1, 1]*F[1, 1, 3]^2)/3 + 
   (F[1, 1, 2]*F[1, 1, 3]^2)/3 - (5*F[1, 1, 3]^3)/18 + 
   (10*F[1, 1, 1]*F[1, 1, 4])/9 - (F[1, 1, 1]^2*F[1, 1, 4])/3 + 
   (5*F[1, 1, 2]*F[1, 1, 4])/9 - (F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 4])/2 - 
   (10*F[1, 1, 3]*F[1, 1, 4])/9 + (2*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4])/3 + 
   (F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 4])/2 - (F[1, 1, 3]^2*F[1, 1, 4])/3 + 
   (F[1, 1, 1]*F[1, 1, 4]^2)/3 - (F[1, 1, 3]*F[1, 1, 4]^2)/3 - 
   (10*F[1, 1, 1]*F[1, 1, 5])/9 + (F[1, 1, 1]^2*F[1, 1, 5])/6 + 
   (F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 5])/3 + (10*F[1, 1, 3]*F[1, 1, 5])/9 - 
   (F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 5])/3 - (F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 5])/
    3 + (F[1, 1, 3]^2*F[1, 1, 5])/6 - (F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 5])/3 + 
   (F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 5])/3 - (2*F[1, 1, 1]*F[1, 1, 5]^2)/3 + 
   (2*F[1, 1, 3]*F[1, 1, 5]^2)/3 - F[1, 1, 5]^3/3 + 
   (F[1, 1, 1]^2*F[1, 1, 6])/6 + (5*F[1, 1, 2]*F[1, 1, 6])/9 - 
   (F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 6])/6 - (5*F[1, 1, 4]*F[1, 1, 6])/9 - 
   (F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 6])/6 + (F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 6])/
    6 + (2*F[1, 1, 1]*F[2, 1, 1])/3 + (F[1, 1, 2]*F[2, 1, 1])/6 + 
   (2*F[1, 1, 3]*F[2, 1, 1])/3 + (2*F[1, 1, 5]*F[2, 1, 1])/3 + 
   (F[1, 1, 6]*F[2, 1, 1])/6 + (2*F[1, 1, 1]*F[2, 1, 2])/3 + 
   (5*F[1, 1, 2]*F[2, 1, 2])/6 - (2*F[1, 1, 3]*F[2, 1, 2])/3 + 
   (F[1, 1, 6]*F[2, 1, 2])/6 - (10*F[2, 1, 5])/9 - F[1, 1, 3]*F[2, 1, 5] - 
   F[1, 1, 5]*F[2, 1, 5] + (5*tci[1, 1]^2)/18 + (F[1, 1, 1]*tci[1, 1]^2)/2 + 
   (5*F[1, 1, 2]*tci[1, 1]^2)/36 + (5*F[1, 1, 3]*tci[1, 1]^2)/9 + 
   (F[1, 1, 4]*tci[1, 1]^2)/18 - (F[1, 1, 5]*tci[1, 1]^2)/12 + 
   (F[1, 1, 6]*tci[1, 1]^2)/36 - F[1, 2, 7]*tci[1, 1]^2 - 
   (20*F[1, 1, 1]*tci[1, 2])/9 - (F[1, 1, 1]^2*tci[1, 2])/6 + 
   (5*F[1, 1, 2]*tci[1, 2])/9 + (2*F[1, 1, 1]*F[1, 1, 2]*tci[1, 2])/3 - 
   (2*F[1, 1, 1]*F[1, 1, 3]*tci[1, 2])/3 - 
   (2*F[1, 1, 2]*F[1, 1, 3]*tci[1, 2])/3 - (F[1, 1, 3]^2*tci[1, 2])/6 - 
   (2*F[1, 1, 1]*F[1, 1, 4]*tci[1, 2])/3 + 
   (2*F[1, 1, 3]*F[1, 1, 4]*tci[1, 2])/3 + (F[1, 1, 1]*F[1, 1, 5]*tci[1, 2])/
    3 - (4*F[1, 1, 3]*F[1, 1, 5]*tci[1, 2])/3 + (5*F[1, 1, 6]*tci[1, 2])/9 + 
   (10*F[1, 2, 7]*tci[1, 2])/9 + F[1, 1, 3]*F[1, 2, 7]*tci[1, 2] + 
   F[1, 1, 5]*F[1, 2, 7]*tci[1, 2] - (4*F[2, 1, 1]*tci[1, 2])/3 + 
   F[2, 1, 5]*tci[1, 2] + (7*tci[1, 1]^2*tci[1, 2])/36 - 
   (7*tci[1, 1]^2*tcr[1, 1])/18 + (tci[1, 2]*tcr[1, 1]^2)/2 + 
   tcr[1, 1]^3/18 + (10*tci[1, 1]^2*tcr[1, 2])/9 - 
   (2*tci[1, 2]*tcr[1, 1]*tcr[1, 2])/3 - (4*tcr[1, 2]^3)/9 + 
   2*tci[1, 2]*tcr[2, 1] - (2*tcr[1, 1]*tcr[2, 1])/3 + tcr[3, 2]/3 - 
   tcr[3, 3]/2) + r[-12*q10 - 5*q6 + 6*q8 - q9 + q2*q3*s12 + 7*q3^2*s12 + 
    4*q3*q7*s12 + 2*q2*q8*s12 - 3*q3*q8*s12 - 4*q7*q8*s12 + 2*q3^3*s12^2 + 
    2*q2*q3*q7*s12^2 + q3^2*q7*s12^2 - 2*q2*q7*q8*s12^2 - 13*q10^2*s23 - 
    30*q10*q3*s23 + 2*q3^2*s23 + 20*q10*q5*s23 + 4*q5*q6*s23 - 7*q10*q9*s23 + 
    4*q3^3*s12*s23 - 21*q10^2*q3*s23^2 - 27*q10*q3^2*s23^2 + 8*q3^3*s23^2 + 
    21*q10*q3*q5*s23^2 + 3*q3^2*q5*s23^2 - 8*q3^2*q6*s23^2 - 
    12*q10^2*q3^2*s23^3 + 12*q10*q3^2*q5*s23^3 - 8*q3^3*q6*s23^3 + 
    2*q10^2*s34 + 2*q10*q2*s34 + 10*q10*q5*s34 - 6*q10*q6*s34 - 
    5*q10*q9*s34 - 4*q2*q9*s34 + 4*q5*q9*s34 + 4*q6*q9*s34 + 
    6*q10^2*q2*s34^2 + 2*q10*q2*q5*s34^2 + 2*q2*q5*q9*s34^2 - 
    3*q10*q6*q9*s34^2 - 2*q5*q6*q9*s34^2 + 8*q10^2*s45 + 4*q10*q2*s45 + 
    27*q10*q3*s45 - 2*q2*q3*s45 + 26*q3^2*s45 - 3*q10*q6*s45 + 2*q2*q6*s45 - 
    4*q5*q6*s45 + 6*q10*q7*s45 + 8*q3*q7*s45 + 2*q2*q8*s45 - 2*q7*q8*s45 - 
    2*q2*q9*s45 + 4*q6*q9*s45 + 6*q3^3*s12*s45 + 8*q3^2*q7*s12*s45 + 
    2*q3^3*q7*s12^2*s45 + 34*q10^3*s23*s45 - 27*q10^2*q3*s23*s45 + 
    18*q10*q3^2*s23*s45 + 16*q3^3*s23*s45 + 63*q10^2*q5*s23*s45 + 
    9*q10*q3*q5*s23*s45 + 12*q3^2*q6*s23*s45 - 6*q10^3*q3*s23^2*s45 - 
    27*q10^2*q3^2*s23^2*s45 + 63*q10^2*q3*q5*s23^2*s45 + 
    6*q10*q3^2*q5*s23^2*s45 + 16*q3^3*q6*s23^2*s45 - 
    12*q10^3*q3^2*s23^3*s45 + 24*q10^2*q3^2*q5*s23^3*s45 + 44*q10^3*s34*s45 + 
    14*q10^2*q2*s34*s45 + 30*q10^2*q5*s34*s45 - 2*q2*q5*q6*s34*s45 + 
    2*q2*q5*q9*s34*s45 - 2*q5*q6*q9*s34*s45 + 16*q10^3*q2*s34^2*s45 + 
    6*q10^2*q2*q5*s34^2*s45 + 21*q10^2*q3*s45^2 + 69*q10*q3^2*s45^2 + 
    18*q3^3*s45^2 + 10*q10^2*q5*s45^2 + 2*q10*q2*q5*s45^2 - 4*q3^2*q6*s45^2 - 
    2*q2*q5*q6*s45^2 + 9*q10^2*q7*s45^2 + 42*q10*q3*q7*s45^2 + 
    27*q3^2*q7*s45^2 + 2*q2*q6*q8*s45^2 - 2*q3*q6*q8*s45^2 + 
    4*q2*q5*q9*s45^2 - 4*q5*q6*q9*s45^2 + 6*q3^3*q7*s12*s45^2 + 
    12*q10^2*q3^2*s23*s45^2 + 36*q10*q3^3*s23*s45^2 + 56*q10^3*q5*s23*s45^2 + 
    9*q10^2*q3*q5*s23*s45^2 - 8*q3^3*q6*s23*s45^2 + 
    42*q10^3*q3*q5*s23^2*s45^2 + 3*q10^2*q3^2*q5*s23^2*s45^2 + 
    12*q10^3*q3^2*q5*s23^3*s45^2 + 34*q10^3*q5*s34*s45^2 + 
    4*q10^2*q2*q5*s34*s45^2 + 8*q10^3*q2*q5*s34^2*s45^2 + 
    33*q10^2*q3^2*s45^3 + 30*q10*q3^3*s45^3 + 30*q10^2*q3*q7*s45^3 + 
    66*q10*q3^2*q7*s45^3 + 18*q3^3*q7*s45^3 + 4*q2*q5*q6*q9*s45^3 + 
    12*q10^2*q3^3*s23*s45^3 + 12*q10^2*q3^3*s45^4 + 33*q10^2*q3^2*q7*s45^4 + 
    30*q10*q3^3*q7*s45^4 + 12*q10^2*q3^3*q7*s45^5 + 13*q10^2*s51 + 
    4*q10*q2*s51 + 9*q10*q3*s51 + 2*q2*q3*s51 - 3*q3^2*s51 + 6*q10*q7*s51 + 
    10*q3*q7*s51 + 6*q10*q8*s51 - 2*q2*q8*s51 - 12*q3*q8*s51 + 2*q7*q8*s51 + 
    14*q10*q9*s51 + 2*q2*q9*s51 - 4*q6*q9*s51 - 5*q2*q3^2*s12*s51 - 
    4*q3^3*s12*s51 + q2*q3*q7*s12*s51 + 5*q3^2*q7*s12*s51 + 
    2*q2*q7*q8*s12*s51 - q2*q3^2*q7*s12^2*s51 - 2*q3^3*q7*s12^2*s51 + 
    2*q10^3*s23*s51 + 15*q10^2*q3*s23*s51 + 18*q10*q3^2*s23*s51 - 
    8*q3^3*s23*s51 + 6*q3^2*q6*s23*s51 + 11*q10^2*q9*s23*s51 + 
    15*q10*q3*q9*s23*s51 + 6*q10^3*q3*s23^2*s51 + 27*q10^2*q3^2*s23^2*s51 + 
    8*q3^3*q6*s23^2*s51 + 15*q10^2*q3*q9*s23^2*s51 + 
    12*q10^3*q3^2*s23^3*s51 + 10*q10^3*s34*s51 + 10*q10^2*q2*s34*s51 - 
    3*q10^2*q6*s34*s51 + 3*q10^2*q9*s34*s51 + 3*q10*q6*q9*s34*s51 + 
    8*q10^3*q2*s34^2*s51 - 3*q10^2*q6*q9*s34^2*s51 + 24*q10^2*q3*s45*s51 + 
    36*q10*q3^2*s45*s51 + 4*q2*q3^2*s45*s51 + 4*q3^3*s45*s51 - 
    6*q3^2*q6*s45*s51 + 18*q10^2*q7*s45*s51 + 57*q10*q3*q7*s45*s51 + 
    29*q3^2*q7*s45*s51 + 3*q10*q3*q8*s45*s51 - 3*q3^2*q8*s45*s51 - 
    2*q2*q6*q8*s45*s51 + 2*q6*q7*q8*s45*s51 + 4*q3^3*q7*s12*s45*s51 + 
    48*q10^2*q3^2*s45^2*s51 + 36*q10*q3^3*s45^2*s51 - 8*q3^3*q6*s45^2*s51 + 
    72*q10^2*q3*q7*s45^2*s51 + 111*q10*q3^2*q7*s45^2*s51 + 
    24*q3^3*q7*s45^2*s51 - 3*q10*q3^2*q8*s45^2*s51 + 4*q3^2*q6*q8*s45^2*s51 + 
    24*q10^2*q3^3*s45^3*s51 + 90*q10^2*q3^2*q7*s45^3*s51 + 
    60*q10*q3^3*q7*s45^3*s51 + 36*q10^2*q3^3*q7*s45^4*s51 - 4*q2*q3^2*s51^2 + 
    9*q10^2*q7*s51^2 + 15*q10*q3*q7*s51^2 + 4*q2*q3*q7*s51^2 + 
    4*q3^2*q7*s51^2 + 3*q10^2*q8*s51^2 - 15*q10*q3*q8*s51^2 + 
    4*q2*q6*q8*s51^2 - 2*q3*q6*q8*s51^2 - 4*q2*q7*q8*s51^2 - 
    2*q6*q7*q8*s51^2 - q10^2*q9*s51^2 - 9*q10*q3*q9*s51^2 - 3*q3^2*q9*s51^2 - 
    4*q10*q6*q9*s51^2 + 4*q2*q3^3*s12*s51^2 - 5*q2*q3^2*q7*s12*s51^2 - 
    4*q3^3*q7*s12*s51^2 + 2*q2*q3^3*q7*s12^2*s51^2 - 2*q10^3*q9*s23*s51^2 - 
    15*q10^2*q3*q9*s23*s51^2 - 18*q10*q3^2*q9*s23*s51^2 - 
    6*q10^3*q3*q9*s23^2*s51^2 - 27*q10^2*q3^2*q9*s23^2*s51^2 - 
    12*q10^3*q3^2*q9*s23^3*s51^2 + 2*q10^3*q9*s34*s51^2 - 
    q10^2*q6*q9*s34*s51^2 - 2*q10^3*q6*q9*s34^2*s51^2 - 2*q2*q3^3*s45*s51^2 + 
    54*q10^2*q3*q7*s45*s51^2 + 45*q10*q3^2*q7*s45*s51^2 + 
    2*q3^3*q7*s45*s51^2 + 6*q10^2*q3*q8*s45*s51^2 - 9*q10*q3^2*q8*s45*s51^2 - 
    6*q3^2*q6*q8*s45*s51^2 + 81*q10^2*q3^2*q7*s45^2*s51^2 + 
    30*q10*q3^3*q7*s45^2*s51^2 + 3*q10^2*q3^2*q8*s45^2*s51^2 + 
    6*q10*q3^3*q8*s45^2*s51^2 - 8*q3^3*q6*q8*s45^2*s51^2 + 
    36*q10^2*q3^3*q7*s45^3*s51^2 + 2*q2*q3^3*s51^3 + 12*q10^2*q3*q7*s51^3 - 
    4*q2*q3^2*q7*s51^3 - 2*q3^3*q7*s51^3 - 12*q10^2*q3*q8*s51^3 + 
    4*q2*q6*q7*q8*s51^3 + 4*q2*q3^3*q7*s12*s51^3 + 
    24*q10^2*q3^2*q7*s45*s51^3 - 24*q10^2*q3^2*q8*s45*s51^3 + 
    12*q10^2*q3^3*q7*s45^2*s51^3 - 12*q10^2*q3^3*q8*s45^2*s51^3 + 
    2*q2*q3^3*q7*s51^4]*(F[3, 1]/2 - F[3, 2]/4 - F[3, 3]/6 + F[3, 4]/6 + 
   F[3, 6]/3 + F[3, 12]/12 + F[3, 14]/6 + F[3, 18]/4 + F[3, 19]/6 - 
   F[3, 22]/6 - F[3, 31]/9 - (5*F[3, 32])/36 - F[3, 33]/12 + F[3, 35]/12 + 
   (2*F[3, 36])/9 + (7*F[3, 37])/36 - F[3, 38]/12 + (4*F[3, 39])/3 - 
   F[3, 40]/3 + (13*F[1, 1, 1]^3)/36 + (F[1, 1, 1]^2*F[1, 1, 2])/6 + 
   (F[1, 1, 1]*F[1, 1, 2]^2)/12 - (F[1, 1, 1]^2*F[1, 1, 3])/12 - 
   (F[1, 1, 2]^2*F[1, 1, 3])/12 - (5*F[1, 1, 1]*F[1, 1, 3]^2)/12 - 
   (F[1, 1, 2]*F[1, 1, 3]^2)/6 + (5*F[1, 1, 3]^3)/36 - 
   (F[1, 1, 1]^2*F[1, 1, 4])/4 + (F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4])/6 + 
   (F[1, 1, 3]^2*F[1, 1, 4])/6 - (F[1, 1, 1]*F[1, 1, 4]^2)/4 + 
   (F[1, 1, 3]*F[1, 1, 4]^2)/6 + (F[1, 1, 1]*F[1, 1, 5]^2)/4 + 
   (F[1, 1, 2]*F[1, 1, 5]^2)/6 - (F[1, 1, 3]*F[1, 1, 5]^2)/4 - 
   (F[1, 1, 4]*F[1, 1, 5]^2)/6 + (13*F[1, 1, 5]^3)/18 + 
   (F[1, 1, 1]^2*F[1, 1, 6])/12 - (F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 6])/6 + 
   (F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 6])/6 - (F[1, 1, 4]^2*F[1, 1, 6])/12 - 
   (F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 6])/6 + (F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 6])/
    6 - (F[1, 1, 5]^2*F[1, 1, 6])/6 + (F[1, 1, 1]*F[1, 1, 6]^2)/12 - 
   (F[1, 1, 4]*F[1, 1, 6]^2)/12 - (F[1, 1, 5]*F[1, 1, 6]^2)/3 + 
   (5*F[1, 1, 6]^3)/18 + (F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 7])/6 - 
   (F[1, 1, 3]^2*F[1, 1, 7])/12 - (F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 7])/6 + 
   (F[1, 1, 4]^2*F[1, 1, 7])/12 - (F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 7])/6 + 
   (F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 7])/6 - (7*F[1, 1, 5]^2*F[1, 1, 7])/36 + 
   (F[1, 1, 2]*F[1, 1, 6]*F[1, 1, 7])/6 - (F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 7])/
    6 - (F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 7])/6 + (7*F[1, 1, 6]^2*F[1, 1, 7])/
    36 - (F[1, 1, 3]*F[1, 1, 7]^2)/12 + (F[1, 1, 4]*F[1, 1, 7]^2)/12 - 
   (F[1, 1, 5]*F[1, 1, 7]^2)/4 - (F[1, 1, 6]*F[1, 1, 7]^2)/12 + 
   F[1, 1, 7]^3/6 - (F[1, 1, 1]^2*F[1, 1, 8])/6 + 
   (F[1, 1, 3]^2*F[1, 1, 8])/4 + (F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8])/3 - 
   (F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8])/2 + (F[1, 1, 4]^2*F[1, 1, 8])/12 - 
   (7*F[1, 1, 5]^2*F[1, 1, 8])/36 + (F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 8])/2 - 
   (5*F[1, 1, 6]^2*F[1, 1, 8])/36 - (F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8])/9 - 
   (2*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 8])/9 + (F[1, 1, 7]^2*F[1, 1, 8])/6 - 
   (F[1, 1, 1]*F[1, 1, 8]^2)/3 + (F[1, 1, 3]*F[1, 1, 8]^2)/4 + 
   (F[1, 1, 4]*F[1, 1, 8]^2)/12 - (7*F[1, 1, 5]*F[1, 1, 8]^2)/36 - 
   (5*F[1, 1, 6]*F[1, 1, 8]^2)/36 + (F[1, 1, 7]*F[1, 1, 8]^2)/3 + 
   (2*F[1, 1, 1]*F[2, 1, 1])/3 + (2*F[1, 1, 3]*F[2, 1, 1])/3 + 
   (F[1, 1, 3]*F[2, 1, 5])/2 + (F[1, 1, 5]*F[2, 1, 5])/2 + 
   (F[1, 1, 2]*F[2, 1, 7])/3 - (F[1, 1, 4]*F[2, 1, 7])/3 + 
   (10*F[1, 1, 5]*F[2, 1, 7])/9 + (F[1, 1, 6]*F[2, 1, 7])/3 + 
   (7*F[1, 1, 7]*F[2, 1, 7])/9 + (5*F[1, 1, 6]*F[2, 1, 8])/9 + 
   (5*F[1, 1, 7]*F[2, 1, 8])/9 + (F[1, 1, 1]*F[2, 1, 9])/3 + 
   (F[1, 1, 8]*F[2, 1, 9])/3 - (F[1, 1, 7]*F[2, 1, 10])/3 - 
   (F[1, 1, 8]*F[2, 1, 10])/3 - (F[1, 1, 1]*tci[1, 1]^2)/4 - 
   (F[1, 1, 2]*tci[1, 1]^2)/18 - (7*F[1, 1, 3]*tci[1, 1]^2)/36 + 
   (F[1, 1, 4]*tci[1, 1]^2)/18 - (59*F[1, 1, 5]*tci[1, 1]^2)/216 - 
   (5*F[1, 1, 6]*tci[1, 1]^2)/27 + (F[1, 1, 7]*tci[1, 1]^2)/18 + 
   (F[1, 1, 8]*tci[1, 1]^2)/18 + (F[1, 2, 7]*tci[1, 1]^2)/2 + 
   (F[1, 2, 8]*tci[1, 1]^2)/3 - (7*F[1, 1, 1]^2*tci[1, 2])/12 - 
   (F[1, 1, 1]*F[1, 1, 2]*tci[1, 2])/3 + (5*F[1, 1, 1]*F[1, 1, 3]*tci[1, 2])/
    6 + (F[1, 1, 2]*F[1, 1, 3]*tci[1, 2])/3 + (F[1, 1, 3]^2*tci[1, 2])/12 + 
   (F[1, 1, 1]*F[1, 1, 4]*tci[1, 2])/2 - (F[1, 1, 3]*F[1, 1, 4]*tci[1, 2])/
    3 + (F[1, 1, 3]*F[1, 1, 5]*tci[1, 2])/2 + (13*F[1, 1, 5]^2*tci[1, 2])/
    36 - (F[1, 1, 1]*F[1, 1, 6]*tci[1, 2])/6 + 
   (F[1, 1, 4]*F[1, 1, 6]*tci[1, 2])/6 - (2*F[1, 1, 5]*F[1, 1, 6]*tci[1, 2])/
    3 + (5*F[1, 1, 6]^2*tci[1, 2])/36 + (F[1, 1, 3]*F[1, 1, 7]*tci[1, 2])/6 - 
   (F[1, 1, 4]*F[1, 1, 7]*tci[1, 2])/6 - (F[1, 1, 5]*F[1, 1, 7]*tci[1, 2])/
    18 + (7*F[1, 1, 6]*F[1, 1, 7]*tci[1, 2])/18 + 
   (F[1, 1, 7]^2*tci[1, 2])/6 + (2*F[1, 1, 1]*F[1, 1, 8]*tci[1, 2])/3 - 
   (F[1, 1, 3]*F[1, 1, 8]*tci[1, 2])/2 - (F[1, 1, 4]*F[1, 1, 8]*tci[1, 2])/
    6 + (7*F[1, 1, 5]*F[1, 1, 8]*tci[1, 2])/18 + 
   (5*F[1, 1, 6]*F[1, 1, 8]*tci[1, 2])/18 - (F[1, 1, 7]*F[1, 1, 8]*tci[1, 2])/
    3 - (F[1, 1, 3]*F[1, 2, 7]*tci[1, 2])/2 - 
   (F[1, 1, 5]*F[1, 2, 7]*tci[1, 2])/2 - (F[1, 1, 7]*F[1, 2, 8]*tci[1, 2])/
    3 - (F[1, 1, 8]*F[1, 2, 8]*tci[1, 2])/3 - (4*F[2, 1, 1]*tci[1, 2])/3 - 
   (F[2, 1, 5]*tci[1, 2])/2 + (F[2, 1, 7]*tci[1, 2])/3 - 
   (2*F[2, 1, 9]*tci[1, 2])/3 + (F[2, 1, 10]*tci[1, 2])/3 - 
   (7*tci[1, 1]^2*tci[1, 2])/72 + (5*tci[1, 1]^2*tcr[1, 1])/36 + 
   (5*tci[1, 2]*tcr[1, 1]^2)/12 - (13*tcr[1, 1]^3)/36 - 
   (5*tci[1, 1]^2*tcr[1, 2])/6 + (tci[1, 2]*tcr[1, 1]*tcr[1, 2])/3 + 
   (5*tci[1, 2]*tcr[2, 1])/3 - tcr[1, 1]*tcr[2, 1] - (7*tcr[3, 3])/18) + 
 r[5*q10 + q2 - 2*q3 + 3*q5 - 6*q6 - 2*q7 + 14*q8 - 3*q9 + 6*q2*q3*s12 - 
    4*q3^2*s12 - 8*q2*q7*s12 - 6*q3*q7*s12 - 2*q2*q8*s12 - 8*q3*q8*s12 + 
    4*q7*q8*s12 + 8*q3^3*s12^2 + 2*q2*q3*q7*s12^2 + 6*q3^2*q7*s12^2 + 
    2*q2*q7*q8*s12^2 - q10^2*s23 - 24*q10*q3*s23 - 17*q3^2*s23 + 
    12*q10*q5*s23 + 6*q3*q5*s23 - 4*q3*q6*s23 - 11*q10*q9*s23 + 
    10*q3^3*s12*s23 - 15*q10^2*q3*s23^2 - 33*q10*q3^2*s23^2 + 2*q3^3*s23^2 + 
    15*q10*q3*q5*s23^2 + 9*q3^2*q5*s23^2 - q3^2*q6*s23^2 - 
    12*q10^2*q3^2*s23^3 + 12*q10*q3^2*q5*s23^3 - 2*q3^3*q6*s23^3 + 
    7*q10^2*s34 + 6*q10*q2*s34 + 5*q10*q5*s34 - 4*q10*q6*s34 - 2*q2*q6*s34 + 
    4*q2*q7*s34 - q10*q9*s34 - 2*q5*q9*s34 + 5*q10^2*q2*s34^2 - 
    2*q10*q2*q5*s34^2 + 2*q2*q5*q9*s34^2 - 2*q10*q6*q9*s34^2 + 23*q10^2*s45 + 
    5*q10*q2*s45 + 15*q10*q3*s45 - 6*q2*q3*s45 + 17*q3^2*s45 + 
    12*q10*q5*s45 - 2*q10*q6*s45 + 4*q2*q6*s45 + 8*q3*q6*s45 - 4*q2*q8*s45 + 
    2*q3*q8*s45 + 2*q7*q8*s45 - 2*q2*q9*s45 + 18*q3^3*s12*s45 + 
    6*q3^2*q7*s12*s45 + 8*q3^3*q7*s12^2*s45 + 32*q10^3*s23*s45 - 
    3*q10^2*q3*s23*s45 + 6*q10*q3^2*s23*s45 + 22*q3^3*s23*s45 + 
    29*q10^2*q5*s23*s45 + 27*q10*q3*q5*s23*s45 + 2*q3^2*q6*s23*s45 + 
    6*q10^3*q3*s23^2*s45 - 33*q10^2*q3^2*s23^2*s45 + 
    45*q10^2*q3*q5*s23^2*s45 + 18*q10*q3^2*q5*s23^2*s45 + 
    4*q3^3*q6*s23^2*s45 - 12*q10^3*q3^2*s23^3*s45 + 
    24*q10^2*q3^2*q5*s23^3*s45 + 10*q10^3*s34*s45 + 5*q10^2*q2*s34*s45 + 
    13*q10^2*q5*s34*s45 + q10*q2*q5*s34*s45 + 2*q2*q5*q9*s34*s45 - 
    4*q10^3*q2*s34^2*s45 + 5*q10^2*q2*q5*s34^2*s45 + 15*q10^2*q3*s45^2 + 
    63*q10*q3^2*s45^2 + 30*q3^3*s45^2 + 17*q10^2*q5*s45^2 - q3^2*q6*s45^2 + 
    3*q10^2*q7*s45^2 + 30*q10*q3*q7*s45^2 + 27*q3^2*q7*s45^2 - 
    4*q2*q6*q8*s45^2 - 4*q3*q6*q8*s45^2 + 18*q3^3*q7*s12*s45^2 + 
    12*q10^2*q3^2*s23*s45^2 + 36*q10*q3^3*s23*s45^2 + 22*q10^3*q5*s23*s45^2 + 
    21*q10^2*q3*q5*s23*s45^2 - 2*q3^3*q6*s23*s45^2 + 
    30*q10^3*q3*q5*s23^2*s45^2 + 9*q10^2*q3^2*q5*s23^2*s45^2 + 
    12*q10^3*q3^2*q5*s23^3*s45^2 + 2*q10^3*q5*s34*s45^2 + 
    5*q10^2*q2*q5*s34*s45^2 - 2*q10^3*q2*q5*s34^2*s45^2 + 
    27*q10^2*q3^2*s45^3 + 42*q10*q3^3*s45^3 + 18*q10^2*q3*q7*s45^3 + 
    72*q10*q3^2*q7*s45^3 + 30*q3^3*q7*s45^3 + 12*q10^2*q3^3*s23*s45^3 + 
    12*q10^2*q3^3*s45^4 + 27*q10^2*q3^2*q7*s45^4 + 42*q10*q3^3*q7*s45^4 + 
    12*q10^2*q3^3*q7*s45^5 + 16*q10^2*s51 + 2*q10*q2*s51 - 3*q10*q3*s51 + 
    18*q2*q3*s51 + 9*q3^2*s51 - 2*q10*q6*s51 - 2*q2*q6*s51 - 8*q2*q7*s51 + 
    2*q6*q7*s51 + 12*q10*q8*s51 + 4*q2*q8*s51 - 18*q3*q8*s51 - 2*q7*q8*s51 - 
    2*q2*q9*s51 + 12*q3*q9*s51 - 18*q2*q3^2*s12*s51 - 10*q3^3*s12*s51 + 
    16*q2*q3*q7*s12*s51 + 24*q3^2*q7*s12*s51 - 2*q2*q7*q8*s12*s51 - 
    6*q2*q3^2*q7*s12^2*s51 - 8*q3^3*q7*s12^2*s51 + 4*q10^3*s23*s51 - 
    9*q10^2*q3*s23*s51 + 30*q10*q3^2*s23*s51 - 2*q3^3*s23*s51 - 
    3*q10^2*q9*s23*s51 + 33*q10*q3*q9*s23*s51 - 6*q10^3*q3*s23^2*s51 + 
    33*q10^2*q3^2*s23^2*s51 + 2*q3^3*q6*s23^2*s51 + 
    21*q10^2*q3*q9*s23^2*s51 + 12*q10^3*q3^2*s23^3*s51 + 8*q10^3*s34*s51 - 
    6*q10^2*q6*s34*s51 - 2*q2*q6*q7*s34*s51 + 6*q10^2*q9*s34*s51 - 
    2*q10^3*q2*s34^2*s51 - 6*q10^2*q6*q9*s34^2*s51 + 24*q10^2*q3*s45*s51 + 
    36*q10*q3^2*s45*s51 + 12*q2*q3^2*s45*s51 + 10*q3^3*s45*s51 - 
    q3^2*q6*s45*s51 + 6*q10^2*q7*s45*s51 + 51*q10*q3*q7*s45*s51 + 
    45*q3^2*q7*s45*s51 + 9*q10*q3*q8*s45*s51 - 14*q3^2*q8*s45*s51 + 
    4*q2*q6*q8*s45*s51 + 5*q3*q6*q8*s45*s51 - 2*q6*q7*q8*s45*s51 + 
    16*q3^3*q7*s12*s45*s51 + 48*q10^2*q3^2*s45^2*s51 + 
    36*q10*q3^3*s45^2*s51 - 2*q3^3*q6*s45^2*s51 + 48*q10^2*q3*q7*s45^2*s51 + 
    135*q10*q3^2*q7*s45^2*s51 + 48*q3^3*q7*s45^2*s51 - 
    3*q10*q3^2*q8*s45^2*s51 + q3^2*q6*q8*s45^2*s51 + 
    24*q10^2*q3^3*s45^3*s51 + 78*q10^2*q3^2*q7*s45^3*s51 + 
    84*q10*q3^3*q7*s45^3*s51 + 36*q10^2*q3^3*q7*s45^4*s51 - 
    18*q2*q3^2*s51^2 + 3*q10^2*q7*s51^2 + 21*q10*q3*q7*s51^2 + 
    20*q2*q3*q7*s51^2 + 18*q3^2*q7*s51^2 - 2*q2*q6*q7*s51^2 + 
    9*q10^2*q8*s51^2 - 21*q10*q3*q8*s51^2 - 4*q2*q6*q8*s51^2 - 
    2*q3*q6*q8*s51^2 + 4*q2*q7*q8*s51^2 + 2*q6*q7*q8*s51^2 - 
    4*q10^2*q9*s51^2 + 3*q10*q3*q9*s51^2 - 9*q3^2*q9*s51^2 + 
    16*q2*q3^3*s12*s51^2 - 24*q2*q3^2*q7*s12*s51^2 - 16*q3^3*q7*s12*s51^2 + 
    8*q2*q3^3*q7*s12^2*s51^2 - 4*q10^3*q9*s23*s51^2 + 
    9*q10^2*q3*q9*s23*s51^2 - 30*q10*q3^2*q9*s23*s51^2 + 
    6*q10^3*q3*q9*s23^2*s51^2 - 33*q10^2*q3^2*q9*s23^2*s51^2 - 
    12*q10^3*q3^2*q9*s23^3*s51^2 + 4*q10^3*q9*s34*s51^2 - 
    4*q10^3*q6*q9*s34^2*s51^2 - 8*q2*q3^3*s45*s51^2 + 
    42*q10^2*q3*q7*s45*s51^2 + 63*q10*q3^2*q7*s45*s51^2 + 
    8*q3^3*q7*s45*s51^2 + 18*q10^2*q3*q8*s45*s51^2 - 
    27*q10*q3^2*q8*s45*s51^2 - q3^2*q6*q8*s45*s51^2 + 
    75*q10^2*q3^2*q7*s45^2*s51^2 + 42*q10*q3^3*q7*s45^2*s51^2 + 
    9*q10^2*q3^2*q8*s45^2*s51^2 - 6*q10*q3^3*q8*s45^2*s51^2 - 
    2*q3^3*q6*q8*s45^2*s51^2 + 36*q10^2*q3^3*q7*s45^3*s51^2 + 
    8*q2*q3^3*s51^3 + 12*q10^2*q3*q7*s51^3 - 18*q2*q3^2*q7*s51^3 - 
    8*q3^3*q7*s51^3 - 12*q10^2*q3*q8*s51^3 - 4*q2*q6*q7*q8*s51^3 + 
    16*q2*q3^3*q7*s12*s51^3 + 24*q10^2*q3^2*q7*s45*s51^3 - 
    24*q10^2*q3^2*q8*s45*s51^3 + 12*q10^2*q3^3*q7*s45^2*s51^3 - 
    12*q10^2*q3^3*q8*s45^2*s51^3 + 8*q2*q3^3*q7*s51^4]*
  (F[3, 1]/6 - F[3, 2]/12 + F[3, 3]/6 + F[3, 4]/12 + F[3, 5]/3 + 
   (2*F[3, 6])/9 + F[3, 7]/4 + (8*F[3, 8])/9 + F[3, 11]/3 + F[3, 12]/18 + 
   F[3, 14]/6 + F[3, 15]/12 + F[3, 17]/12 + F[3, 18]/6 + F[3, 19]/18 - 
   F[3, 22]/6 - F[3, 24]/9 + F[3, 35]/12 - F[3, 51]/9 - (5*F[3, 52])/36 - 
   F[3, 53]/12 + (2*F[3, 55])/9 + (7*F[3, 56])/36 - F[3, 57]/12 + 
   (4*F[3, 58])/3 - F[3, 59]/3 + F[1, 1, 1]^3/4 + 
   (F[1, 1, 1]^2*F[1, 1, 2])/9 - (5*F[1, 1, 1]*F[1, 1, 2]^2)/36 + 
   (11*F[1, 1, 2]^3)/54 - (F[1, 1, 1]^2*F[1, 1, 3])/12 - 
   (F[1, 1, 1]*F[1, 1, 3]^2)/4 - (F[1, 1, 2]*F[1, 1, 3]^2)/12 + 
   (5*F[1, 1, 3]^3)/36 - (7*F[1, 1, 1]^2*F[1, 1, 4])/36 + 
   (F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 4])/9 + (F[1, 1, 2]^2*F[1, 1, 4])/18 + 
   (F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4])/6 + (F[1, 1, 3]^2*F[1, 1, 4])/12 - 
   (5*F[1, 1, 1]*F[1, 1, 4]^2)/36 - (2*F[1, 1, 2]*F[1, 1, 4]^2)/9 + 
   (F[1, 1, 3]*F[1, 1, 4]^2)/12 - (F[1, 1, 2]^2*F[1, 1, 5])/12 + 
   (F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5])/6 + (F[1, 1, 1]*F[1, 1, 5]^2)/12 - 
   (F[1, 1, 2]*F[1, 1, 5]^2)/12 - (F[1, 1, 3]*F[1, 1, 5]^2)/12 + 
   F[1, 1, 5]^3/18 + (F[1, 1, 1]^2*F[1, 1, 6])/12 - 
   (F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 6])/6 - (5*F[1, 1, 3]^2*F[1, 1, 6])/36 + 
   (F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 6])/6 - (F[1, 1, 4]^2*F[1, 1, 6])/12 + 
   (F[1, 1, 1]*F[1, 1, 6]^2)/12 - (5*F[1, 1, 3]*F[1, 1, 6]^2)/36 - 
   (F[1, 1, 4]*F[1, 1, 6]^2)/12 + (5*F[1, 1, 6]^3)/18 - 
   (F[1, 1, 1]^2*F[1, 1, 8])/9 + (F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 8])/9 - 
   (F[1, 1, 2]^2*F[1, 1, 8])/36 + (F[1, 1, 3]^2*F[1, 1, 8])/6 + 
   (2*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8])/9 - 
   (F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 8])/9 - (F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8])/
    3 + (F[1, 1, 4]^2*F[1, 1, 8])/18 - (2*F[1, 1, 1]*F[1, 1, 8]^2)/9 - 
   (5*F[1, 1, 2]*F[1, 1, 8]^2)/36 + (F[1, 1, 3]*F[1, 1, 8]^2)/6 + 
   (F[1, 1, 4]*F[1, 1, 8]^2)/18 + F[1, 1, 8]^3/6 + 
   (F[1, 1, 1]^2*F[1, 1, 9])/18 + (F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 9])/9 + 
   (5*F[1, 1, 2]^2*F[1, 1, 9])/36 - (7*F[1, 1, 3]^2*F[1, 1, 9])/36 - 
   (F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 9])/9 - 
   (5*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9])/18 + (2*F[1, 1, 4]^2*F[1, 1, 9])/9 - 
   (F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9])/6 + (F[1, 1, 5]^2*F[1, 1, 9])/12 - 
   (F[1, 1, 2]*F[1, 1, 6]*F[1, 1, 9])/6 + (F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 9])/
    2 + (F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 9])/6 - (F[1, 1, 6]^2*F[1, 1, 9])/3 - 
   (F[1, 1, 1]*F[1, 1, 8]*F[1, 1, 9])/9 - (F[1, 1, 2]*F[1, 1, 8]*F[1, 1, 9])/
    9 + (F[1, 1, 4]*F[1, 1, 8]*F[1, 1, 9])/9 + (F[1, 1, 8]^2*F[1, 1, 9])/18 + 
   (F[1, 1, 1]*F[1, 1, 9]^2)/9 - (5*F[1, 1, 2]*F[1, 1, 9]^2)/36 - 
   (7*F[1, 1, 3]*F[1, 1, 9]^2)/36 + (F[1, 1, 4]*F[1, 1, 9]^2)/18 + 
   (F[1, 1, 5]*F[1, 1, 9]^2)/12 - (F[1, 1, 6]*F[1, 1, 9]^2)/6 - 
   (F[1, 1, 8]*F[1, 1, 9]^2)/9 + (17*F[1, 1, 9]^3)/27 + 
   (F[1, 1, 3]^2*F[1, 1, 10])/6 - (F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 10])/6 + 
   (F[1, 1, 4]^2*F[1, 1, 10])/12 + (F[1, 1, 2]*F[1, 1, 6]*F[1, 1, 10])/6 - 
   (2*F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 10])/9 - 
   (F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 10])/6 + (7*F[1, 1, 6]^2*F[1, 1, 10])/36 + 
   (F[1, 1, 2]*F[1, 1, 8]*F[1, 1, 10])/6 - (F[1, 1, 8]^2*F[1, 1, 10])/12 - 
   (F[1, 1, 2]*F[1, 1, 9]*F[1, 1, 10])/6 - 
   (F[1, 1, 3]*F[1, 1, 9]*F[1, 1, 10])/9 + 
   (F[1, 1, 4]*F[1, 1, 9]*F[1, 1, 10])/6 - 
   (F[1, 1, 6]*F[1, 1, 9]*F[1, 1, 10])/6 - (7*F[1, 1, 9]^2*F[1, 1, 10])/36 + 
   (F[1, 1, 4]*F[1, 1, 10]^2)/12 - (F[1, 1, 6]*F[1, 1, 10]^2)/12 - 
   (F[1, 1, 8]*F[1, 1, 10]^2)/12 - (F[1, 1, 9]*F[1, 1, 10]^2)/4 + 
   F[1, 1, 10]^3/3 + (F[1, 1, 1]*F[2, 1, 1])/3 + (F[1, 1, 3]*F[2, 1, 1])/3 - 
   (F[1, 1, 1]*F[2, 1, 2])/9 - (F[1, 1, 4]*F[2, 1, 2])/9 + 
   (F[1, 1, 2]*F[2, 1, 3])/3 + (F[1, 1, 4]*F[2, 1, 3])/3 + 
   (F[1, 1, 3]*F[2, 1, 5])/6 + (F[1, 1, 5]*F[2, 1, 5])/6 + 
   (2*F[1, 1, 1]*F[2, 1, 9])/9 + (2*F[1, 1, 8]*F[2, 1, 9])/9 - 
   (2*F[1, 1, 1]*F[2, 1, 11])/9 + (2*F[1, 1, 2]*F[2, 1, 11])/3 + 
   (2*F[1, 1, 4]*F[2, 1, 11])/9 + (2*F[1, 1, 8]*F[2, 1, 11])/9 + 
   (8*F[1, 1, 9]*F[2, 1, 11])/9 + (F[1, 1, 8]*F[2, 1, 12])/3 + 
   (F[1, 1, 9]*F[2, 1, 12])/3 + (F[1, 1, 3]*F[2, 1, 13])/3 + 
   (F[1, 1, 10]*F[2, 1, 13])/3 + (5*F[1, 1, 6]*F[2, 1, 14])/9 + 
   (5*F[1, 1, 10]*F[2, 1, 14])/9 + (F[1, 1, 2]*F[2, 1, 15])/3 - 
   (F[1, 1, 4]*F[2, 1, 15])/3 + (F[1, 1, 6]*F[2, 1, 15])/3 + 
   (10*F[1, 1, 9]*F[2, 1, 15])/9 + (7*F[1, 1, 10]*F[2, 1, 15])/9 - 
   (11*F[1, 1, 1]*tci[1, 1]^2)/108 - (5*F[1, 1, 2]*tci[1, 1]^2)/54 - 
   (2*F[1, 1, 3]*tci[1, 1]^2)/9 + (F[1, 1, 4]*tci[1, 1]^2)/54 + 
   (F[1, 1, 5]*tci[1, 1]^2)/72 - (5*F[1, 1, 6]*tci[1, 1]^2)/27 + 
   (11*F[1, 1, 8]*tci[1, 1]^2)/108 + (F[1, 1, 10]*tci[1, 1]^2)/9 + 
   (F[1, 2, 2]*tci[1, 1]^2)/3 - (F[1, 2, 6]*tci[1, 1]^2)/3 + 
   (F[1, 2, 7]*tci[1, 1]^2)/6 + (F[1, 2, 9]*tci[1, 1]^2)/3 - 
   (13*F[1, 1, 1]^2*tci[1, 2])/36 - (4*F[1, 1, 1]*F[1, 1, 2]*tci[1, 2])/9 - 
   (2*F[1, 1, 2]^2*tci[1, 2])/9 + (F[1, 1, 1]*F[1, 1, 3]*tci[1, 2])/2 + 
   (F[1, 1, 2]*F[1, 1, 3]*tci[1, 2])/6 + (F[1, 1, 3]^2*tci[1, 2])/12 + 
   (5*F[1, 1, 1]*F[1, 1, 4]*tci[1, 2])/18 + (F[1, 1, 2]*F[1, 1, 4]*tci[1, 2])/
    9 - (F[1, 1, 3]*F[1, 1, 4]*tci[1, 2])/6 - 
   (F[1, 1, 2]*F[1, 1, 5]*tci[1, 2])/6 + (F[1, 1, 3]*F[1, 1, 5]*tci[1, 2])/
    6 - (F[1, 1, 1]*F[1, 1, 6]*tci[1, 2])/6 + 
   (5*F[1, 1, 3]*F[1, 1, 6]*tci[1, 2])/18 + (F[1, 1, 4]*F[1, 1, 6]*tci[1, 2])/
    6 + (5*F[1, 1, 6]^2*tci[1, 2])/36 + (4*F[1, 1, 1]*F[1, 1, 8]*tci[1, 2])/
    9 + (5*F[1, 1, 2]*F[1, 1, 8]*tci[1, 2])/18 - 
   (F[1, 1, 3]*F[1, 1, 8]*tci[1, 2])/3 - (F[1, 1, 4]*F[1, 1, 8]*tci[1, 2])/
    9 - (F[1, 1, 8]^2*tci[1, 2])/6 + (F[1, 1, 1]*F[1, 1, 9]*tci[1, 2])/9 + 
   (5*F[1, 1, 2]*F[1, 1, 9]*tci[1, 2])/18 + 
   (7*F[1, 1, 3]*F[1, 1, 9]*tci[1, 2])/18 - 
   (4*F[1, 1, 4]*F[1, 1, 9]*tci[1, 2])/9 + (F[1, 1, 5]*F[1, 1, 9]*tci[1, 2])/
    6 - (2*F[1, 1, 6]*F[1, 1, 9]*tci[1, 2])/3 + 
   (2*F[1, 1, 8]*F[1, 1, 9]*tci[1, 2])/9 + (5*F[1, 1, 9]^2*tci[1, 2])/36 - 
   (F[1, 1, 4]*F[1, 1, 10]*tci[1, 2])/6 + 
   (7*F[1, 1, 6]*F[1, 1, 10]*tci[1, 2])/18 + 
   (F[1, 1, 8]*F[1, 1, 10]*tci[1, 2])/6 - (F[1, 1, 9]*F[1, 1, 10]*tci[1, 2])/
    18 - (F[1, 1, 3]*F[1, 2, 2]*tci[1, 2])/3 - 
   (F[1, 1, 10]*F[1, 2, 2]*tci[1, 2])/3 + (F[1, 1, 2]*F[1, 2, 6]*tci[1, 2])/
    3 + (F[1, 1, 4]*F[1, 2, 6]*tci[1, 2])/3 - 
   (F[1, 1, 3]*F[1, 2, 7]*tci[1, 2])/6 - (F[1, 1, 5]*F[1, 2, 7]*tci[1, 2])/
    6 - (F[1, 1, 8]*F[1, 2, 9]*tci[1, 2])/3 - 
   (F[1, 1, 9]*F[1, 2, 9]*tci[1, 2])/3 - (2*F[2, 1, 1]*tci[1, 2])/3 + 
   (2*F[2, 1, 2]*tci[1, 2])/9 - (F[2, 1, 3]*tci[1, 2])/3 - 
   (F[2, 1, 5]*tci[1, 2])/6 - (4*F[2, 1, 9]*tci[1, 2])/9 - 
   (2*F[2, 1, 11]*tci[1, 2])/9 - (F[2, 1, 12]*tci[1, 2])/3 - 
   (F[2, 1, 13]*tci[1, 2])/3 + (F[2, 1, 15]*tci[1, 2])/3 - 
   (13*tci[1, 1]^2*tci[1, 2])/72 - (tci[1, 1]^2*tcr[1, 1])/108 + 
   (7*tci[1, 2]*tcr[1, 1]^2)/36 - tcr[1, 1]^3/4 - (tci[1, 1]^2*tcr[1, 2])/2 + 
   (tci[1, 2]*tcr[1, 1]*tcr[1, 2])/3 + (5*tci[1, 2]*tcr[2, 1])/9 - 
   (4*tcr[1, 1]*tcr[2, 1])/9 - (7*tcr[3, 3])/18) + 
 r[q2 - 2*q5 + q9 + q5^2*s23 + q5*q6*s23 + 2*q6^2*s23 - q5^2*q6*s23^2 - 
    q5*q6^2*s23^2 - q6^3*s23^2 + q5*q6^3*s23^3 - q5*q6*s34 + 2*q2*q9*s34 - 
    q5*q9*s34 + 2*q6*q9*s34 - 2*q5*q6^2*s23*s34 + q5*q6^3*s23^2*s34 - 
    2*q5*q6*q9*s34^2 - 3*q2*q6*s45 - 2*q5*q6*s45 - q6^2*s45 + 4*q2*q9*s45 - 
    2*q6*q9*s45 + q5^2*q6*s23*s45 + q6^3*s23*s45 - 2*q5*q6^3*s23^2*s45 - 
    q2*q5*q6*s34*s45 + q5^2*q6*s34*s45 + 2*q5*q6^2*s34*s45 + 
    2*q2*q5*q9*s34*s45 - 5*q5*q6*q9*s34*s45 - 3*q5*q6^3*s23*s34*s45 + 
    q5^2*q6*q9*s34^2*s45 - 2*q5*q6^2*q9*s34^2*s45 - 5*q2*q5*q6*s45^2 - 
    3*q2*q6^2*s45^2 + q5*q6^2*s45^2 + 5*q2*q5*q9*s45^2 + 12*q2*q6*q9*s45^2 - 
    5*q5*q6*q9*s45^2 - 3*q6^2*q9*s45^2 + q5*q6^3*s23*s45^2 - 
    2*q2*q5*q6^2*s34*s45^2 + 2*q5*q6^3*s34*s45^2 - 3*q5*q6^2*q9*s34*s45^2 - 
    q5*q6^3*q9*s34^2*s45^2 - 4*q2*q5*q6^2*s45^3 - q2*q6^3*s45^3 + 
    9*q2*q5*q6*q9*s45^3 + 8*q2*q6^2*q9*s45^3 - 4*q5*q6^2*q9*s45^3 - 
    q6^3*q9*s45^3 - q2*q5*q6^3*s34*s45^3 - q5*q6^3*q9*s34*s45^3 - 
    q2*q5*q6^3*s45^4 + 5*q2*q5*q6^2*q9*s45^4 + 2*q2*q6^3*q9*s45^4 - 
    q5*q6^3*q9*s45^4 + q2*q5*q6^3*q9*s45^5 - q2*q9*s51 - q6*q9*s51 + 
    3*q2*q6*q9*s45*s51 + 3*q2*q6^2*q9*s45^2*s51 + q2*q6^3*q9*s45^3*s51]*
  ((4*F[3, 51])/27 - F[3, 52]/54 + (2*F[3, 55])/27 + (7*F[3, 56])/54 - 
   F[3, 59]/18 + (4*F[3, 60])/27 - (F[1, 1, 2]*F[1, 1, 3]^2)/12 + 
   F[1, 1, 3]^3/81 - (11*F[1, 1, 3]^2*F[1, 1, 6])/108 - 
   (F[1, 1, 3]*F[1, 1, 6]^2)/54 + F[1, 1, 6]^3/27 + 
   (F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 9])/6 - (11*F[1, 1, 3]^2*F[1, 1, 9])/54 + 
   (5*F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 9])/18 - (F[1, 1, 6]^2*F[1, 1, 9])/18 - 
   (F[1, 1, 2]*F[1, 1, 9]^2)/12 + (19*F[1, 1, 3]*F[1, 1, 9]^2)/54 - 
   (5*F[1, 1, 6]*F[1, 1, 9]^2)/36 - (2*F[1, 1, 9]^3)/81 - 
   (2*F[1, 1, 3]^2*F[1, 1, 10])/27 - (2*F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 10])/
    27 + (F[1, 1, 6]^2*F[1, 1, 10])/27 + 
   (8*F[1, 1, 3]*F[1, 1, 9]*F[1, 1, 10])/27 - (2*F[1, 1, 9]^2*F[1, 1, 10])/
    9 + (F[1, 1, 3]*F[1, 1, 10]^2)/27 - (2*F[1, 1, 9]*F[1, 1, 10]^2)/27 - 
   F[1, 1, 10]^3/81 - (F[1, 1, 2]*F[2, 1, 13])/6 - 
   (2*F[1, 1, 3]*F[2, 1, 13])/27 - (F[1, 1, 6]*F[2, 1, 13])/6 - 
   (4*F[1, 1, 9]*F[2, 1, 13])/9 - (8*F[1, 1, 10]*F[2, 1, 13])/27 + 
   (2*F[1, 1, 6]*F[2, 1, 14])/27 + (2*F[1, 1, 10]*F[2, 1, 14])/27 - 
   (F[1, 1, 2]*F[2, 1, 15])/6 - (F[1, 1, 6]*F[2, 1, 15])/6 - 
   (4*F[1, 1, 9]*F[2, 1, 15])/27 - (4*F[1, 1, 10]*F[2, 1, 15])/27 - 
   (F[1, 1, 2]*tci[1, 1]^2)/36 + (13*F[1, 1, 3]*tci[1, 1]^2)/162 - 
   (17*F[1, 1, 6]*tci[1, 1]^2)/324 - (2*F[1, 1, 9]*tci[1, 1]^2)/27 - 
   (2*F[1, 2, 2]*tci[1, 1]^2)/27 - (F[1, 1, 3]^2*tci[1, 2])/9 + 
   (F[1, 1, 3]*F[1, 1, 6]*tci[1, 2])/27 + (F[1, 1, 6]^2*tci[1, 2])/54 - 
   (F[1, 1, 2]*F[1, 1, 9]*tci[1, 2])/6 - (F[1, 1, 3]*F[1, 1, 9]*tci[1, 2])/
    27 - (5*F[1, 1, 6]*F[1, 1, 9]*tci[1, 2])/18 - 
   (19*F[1, 1, 9]^2*tci[1, 2])/54 - (4*F[1, 1, 3]*F[1, 1, 10]*tci[1, 2])/27 + 
   (2*F[1, 1, 6]*F[1, 1, 10]*tci[1, 2])/27 - 
   (8*F[1, 1, 9]*F[1, 1, 10]*tci[1, 2])/27 - (F[1, 1, 10]^2*tci[1, 2])/27 + 
   (F[1, 1, 2]*F[1, 2, 2]*tci[1, 2])/6 + (2*F[1, 1, 3]*F[1, 2, 2]*tci[1, 2])/
    27 + (F[1, 1, 6]*F[1, 2, 2]*tci[1, 2])/6 + 
   (4*F[1, 1, 9]*F[1, 2, 2]*tci[1, 2])/9 + 
   (8*F[1, 1, 10]*F[1, 2, 2]*tci[1, 2])/27 + (2*F[2, 1, 13]*tci[1, 2])/27 + 
   (tci[1, 1]^2*tci[1, 2])/162 - (5*tci[1, 1]^2*tcr[1, 2])/54 + 
   (tci[1, 2]*tcr[1, 2]^2)/3 - tcr[3, 3]/12) + 
 r[-q2 + 2*q9 - 2*q2^2*s12 + q2*q5*s12 - q5*q6*s23 - 2*q2^2*s34 + q2*q5*s34 + 
    q5*q6*s34 - 2*q2*q9*s34 - q5*q9*s34 + q9^2*s34 - 2*q2^2*q9*s34^2 + 
    2*q2*q5*q9*s34^2 + q2*q9^2*s34^2 + q2*q5*s45 - q2*q6*s45 + 2*q5*q6*s45 - 
    2*q2*q9*s45 - q6*q9*s45 + 2*q2^3*s34*s45 - 3*q2*q5*q6*s34*s45 + 
    q2^2*q9*s34*s45 + 5*q2*q5*q9*s34*s45 - 2*q5*q6*q9*s34*s45 - 
    2*q2*q9^2*s34*s45 + 2*q2^3*q9*s34^2*s45 - 2*q2^2*q5*q9*s34^2*s45 + 
    q2*q5*q9^2*s34^2*s45 + 2*q2^2*q6*s45^2 - 6*q2*q5*q6*s45^2 - 
    2*q2^2*q9*s45^2 + 5*q2*q5*q9*s45^2 + 8*q2*q6*q9*s45^2 - 
    5*q5*q6*q9*s45^2 + 3*q2^2*q5*q6*s34*s45^2 - 3*q2^2*q5*q9*s34*s45^2 + 
    q2^3*q5*q9*s34^2*s45^2 - q2^3*q6*s45^3 + 4*q2^2*q5*q6*s45^3 + 
    q2^3*q9*s45^3 - 4*q2^2*q5*q9*s45^3 - 7*q2^2*q6*q9*s45^3 + 
    9*q2*q5*q6*q9*s45^3 - q2^3*q5*q6*s34*s45^3 + q2^3*q5*q9*s34*s45^3 - 
    q2^3*q5*q6*s45^4 + q2^3*q5*q9*s45^4 + 2*q2^3*q6*q9*s45^4 - 
    5*q2^2*q5*q6*q9*s45^4 + q2^3*q5*q6*q9*s45^5 + 2*q2^2*s51 - q9^2*s51 + 
    q2^3*s12*s51 + q2^3*s34*s51 + 4*q2^2*q9*s34*s51 - 2*q2*q9^2*s34*s51 + 
    q2^3*q9*s34^2*s51 - q2^3*s45*s51 + q2*q6*q9*s45*s51 + q2*q9^2*s45*s51 - 
    3*q2^3*q9*s34*s45*s51 - 2*q2^2*q6*q9*s45^2*s51 + q2^3*q6*q9*s45^3*s51 - 
    q2^3*s51^2 - 2*q2^2*q9*s51^2 + q2*q9^2*s51^2 - 2*q2^3*q9*s34*s51^2 + 
    q2^3*q9*s45*s51^2 + q2^3*q9*s51^3]*((2*F[3, 1])/3 - F[3, 2]/3 + 
   F[3, 4]/6 + (2*F[3, 6])/9 + F[3, 12]/18 + F[3, 18]/6 + (2*F[3, 19])/9 - 
   F[3, 32]/18 + (2*F[3, 36])/9 + F[3, 37]/6 - F[3, 40]/6 - (4*F[3, 77])/3 + 
   (2*F[1, 1, 1]^3)/9 - (F[1, 1, 1]*F[1, 1, 3]^2)/3 - 
   (F[1, 1, 2]*F[1, 1, 3]^2)/12 - (F[1, 1, 1]^2*F[1, 1, 4])/9 + 
   (F[1, 1, 3]^2*F[1, 1, 4])/6 - (2*F[1, 1, 1]*F[1, 1, 4]^2)/9 + 
   (F[1, 1, 3]*F[1, 1, 4]^2)/6 + (F[1, 1, 1]*F[1, 1, 5]^2)/3 + 
   (F[1, 1, 2]*F[1, 1, 5]^2)/12 - (F[1, 1, 3]*F[1, 1, 5]^2)/3 + 
   (5*F[1, 1, 5]^3)/9 - (F[1, 1, 3]^2*F[1, 1, 6])/12 - 
   (F[1, 1, 5]^2*F[1, 1, 6])/12 - (F[1, 1, 5]*F[1, 1, 6]^2)/6 + 
   F[1, 1, 6]^3/9 + (F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 7])/6 - 
   (F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 7])/6 + (F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 7])/
    6 - (F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 7])/6 + (F[1, 1, 6]^2*F[1, 1, 7])/9 + 
   (F[1, 1, 3]*F[1, 1, 7]^2)/3 - (F[1, 1, 5]*F[1, 1, 7]^2)/3 - 
   F[1, 1, 7]^3/9 - (F[1, 1, 1]^2*F[1, 1, 8])/9 + 
   (F[1, 1, 3]^2*F[1, 1, 8])/6 + (2*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8])/9 - 
   (F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8])/3 + (F[1, 1, 4]^2*F[1, 1, 8])/18 - 
   (F[1, 1, 5]^2*F[1, 1, 8])/6 + (F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 8])/3 - 
   (F[1, 1, 6]^2*F[1, 1, 8])/18 - (2*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 8])/9 + 
   (F[1, 1, 7]^2*F[1, 1, 8])/9 - (2*F[1, 1, 1]*F[1, 1, 8]^2)/9 + 
   (F[1, 1, 3]*F[1, 1, 8]^2)/6 + (F[1, 1, 4]*F[1, 1, 8]^2)/18 - 
   (F[1, 1, 5]*F[1, 1, 8]^2)/6 - (F[1, 1, 6]*F[1, 1, 8]^2)/18 + 
   (2*F[1, 1, 7]*F[1, 1, 8]^2)/9 + (2*F[1, 1, 1]*F[2, 1, 1])/3 + 
   (2*F[1, 1, 3]*F[2, 1, 1])/3 + (2*F[1, 1, 1]*F[2, 1, 2])/9 + 
   (2*F[1, 1, 4]*F[2, 1, 2])/9 - (F[1, 1, 2]*F[2, 1, 5])/6 + 
   (2*F[1, 1, 3]*F[2, 1, 5])/3 + (2*F[1, 1, 5]*F[2, 1, 5])/3 - 
   (F[1, 1, 6]*F[2, 1, 5])/6 + (F[1, 1, 2]*F[2, 1, 7])/6 + 
   (2*F[1, 1, 5]*F[2, 1, 7])/3 + (F[1, 1, 6]*F[2, 1, 7])/6 + 
   (2*F[1, 1, 7]*F[2, 1, 7])/3 + (2*F[1, 1, 6]*F[2, 1, 8])/9 + 
   (2*F[1, 1, 7]*F[2, 1, 8])/9 + (2*F[1, 1, 1]*F[2, 1, 9])/9 + 
   (2*F[1, 1, 8]*F[2, 1, 9])/9 - (2*F[1, 1, 7]*F[2, 1, 10])/9 - 
   (2*F[1, 1, 8]*F[2, 1, 10])/9 - (8*F[1, 1, 1]*tci[1, 1]^2)/27 - 
   (F[1, 1, 2]*tci[1, 1]^2)/36 - (13*F[1, 1, 3]*tci[1, 1]^2)/18 + 
   (F[1, 1, 4]*tci[1, 1]^2)/54 - (F[1, 1, 5]*tci[1, 1]^2)/6 - 
   (11*F[1, 1, 6]*tci[1, 1]^2)/108 + (F[1, 1, 7]*tci[1, 1]^2)/9 + 
   (F[1, 1, 8]*tci[1, 1]^2)/27 + (2*F[1, 2, 7]*tci[1, 1]^2)/3 + 
   (2*F[1, 2, 8]*tci[1, 1]^2)/9 - (4*F[1, 1, 1]^2*tci[1, 2])/9 + 
   (2*F[1, 1, 1]*F[1, 1, 3]*tci[1, 2])/3 + (2*F[1, 1, 3]^2*tci[1, 2])/3 + 
   (4*F[1, 1, 1]*F[1, 1, 4]*tci[1, 2])/9 - (F[1, 1, 3]*F[1, 1, 4]*tci[1, 2])/
    3 + (2*F[1, 1, 3]*F[1, 1, 5]*tci[1, 2])/3 + (F[1, 1, 5]^2*tci[1, 2])/6 - 
   (F[1, 1, 5]*F[1, 1, 6]*tci[1, 2])/3 + (F[1, 1, 6]^2*tci[1, 2])/18 - 
   (F[1, 1, 2]*F[1, 1, 7]*tci[1, 2])/6 + (F[1, 1, 6]*F[1, 1, 7]*tci[1, 2])/
    18 - (2*F[1, 1, 7]^2*tci[1, 2])/9 + (4*F[1, 1, 1]*F[1, 1, 8]*tci[1, 2])/
    9 - (F[1, 1, 3]*F[1, 1, 8]*tci[1, 2])/3 - 
   (F[1, 1, 4]*F[1, 1, 8]*tci[1, 2])/9 + (F[1, 1, 5]*F[1, 1, 8]*tci[1, 2])/
    3 + (F[1, 1, 6]*F[1, 1, 8]*tci[1, 2])/9 - 
   (2*F[1, 1, 7]*F[1, 1, 8]*tci[1, 2])/9 + (F[1, 1, 2]*F[1, 2, 7]*tci[1, 2])/
    6 - (2*F[1, 1, 3]*F[1, 2, 7]*tci[1, 2])/3 - 
   (2*F[1, 1, 5]*F[1, 2, 7]*tci[1, 2])/3 + (F[1, 1, 6]*F[1, 2, 7]*tci[1, 2])/
    6 - (2*F[1, 1, 7]*F[1, 2, 8]*tci[1, 2])/9 - 
   (2*F[1, 1, 8]*F[1, 2, 8]*tci[1, 2])/9 - (4*F[2, 1, 1]*tci[1, 2])/3 - 
   (4*F[2, 1, 2]*tci[1, 2])/9 - (2*F[2, 1, 5]*tci[1, 2])/3 - 
   (4*F[2, 1, 9]*tci[1, 2])/9 + (2*F[2, 1, 10]*tci[1, 2])/9 - 
   (tci[1, 1]^2*tci[1, 2])/27 + (8*tci[1, 1]^2*tcr[1, 1])/27 + 
   (4*tci[1, 2]*tcr[1, 1]^2)/9 - (2*tcr[1, 1]^3)/9 - 
   (19*tci[1, 1]^2*tcr[1, 2])/18 + (tci[1, 2]*tcr[1, 2]^2)/3 + 
   (20*tci[1, 2]*tcr[2, 1])/9 - (10*tcr[1, 1]*tcr[2, 1])/9 - tcr[3, 3]/12) + 
 r[q4 + q5 + 2*q7 - 2*q4*q5*s12 + 2*q4*q7*s12 - 2*q5*q7*s12 - q7^2*s12 - 
    2*q4*q8*s12 + 2*q5*q8*s12 - 2*q4*q5*q8*s12^2 - 4*q5*q7*q8*s12^2 - 
    q4*q5*s23 + q4*q9*s23 + q4*q5*s34 + 2*q4*q7*s34 - 2*q5*q7*s34 - 
    2*q7^2*s34 + 2*q4*q8*s34 - q5*q8*s34 + 2*q4*q9*s34 - q5*q9*s34 + 
    4*q7*q9*s34 - 3*q8*q9*s34 + 2*q4*q5*q8*s12*s34 - q4*q5*q8*s34^2 + 
    2*q4*q7*q9*s34^2 - 2*q5*q7*q9*s34^2 - 2*q7^2*q9*s34^2 + q5*q8*q9*s34^2 + 
    4*q5*q7*s45 + 4*q7^2*s45 - 4*q5*q8*s45 - 6*q7*q8*s45 - 10*q7*q9*s45 + 
    9*q8*q9*s45 - 2*q5*q7^2*s12*s45 - 2*q7^3*s12*s45 + 4*q5*q7*q8*s12*s45 + 
    2*q7^2*q8*s12*s45 - 3*q5*q7^2*q8*s12^2*s45 - 2*q5*q7^2*s34*s45 - 
    2*q7^3*s34*s45 + 4*q5*q7*q9*s34*s45 + 6*q7^2*q9*s34*s45 - 
    3*q5*q8*q9*s34*s45 - 2*q5*q7^2*q9*s34^2*s45 - 2*q7^3*q9*s34^2*s45 + 
    3*q5*q7^2*s45^2 + 2*q7^3*s45^2 - 7*q5*q7*q8*s45^2 - 6*q7^2*q8*s45^2 - 
    7*q5*q7*q9*s45^2 - 9*q7^2*q9*s45^2 + 7*q5*q8*q9*s45^2 + 
    19*q7*q8*q9*s45^2 - q5*q7^3*s12*s45^2 + 3*q5*q7^2*q8*s12*s45^2 + 
    q7^3*q8*s12*s45^2 - q5*q7^3*q8*s12^2*s45^2 - q5*q7^3*s34*s45^2 + 
    3*q5*q7^2*q9*s34*s45^2 + 3*q7^3*q9*s34*s45^2 - q5*q7^3*q9*s34^2*s45^2 + 
    q5*q7^3*s45^3 - 4*q5*q7^2*q8*s45^3 - 2*q7^3*q8*s45^3 - 
    4*q5*q7^2*q9*s45^3 - 3*q7^3*q9*s45^3 + 11*q5*q7*q8*q9*s45^3 + 
    12*q7^2*q8*q9*s45^3 + q5*q7^3*q8*s12*s45^3 + q5*q7^3*q9*s34*s45^3 - 
    q5*q7^3*q8*s45^4 - q5*q7^3*q9*s45^4 + 5*q5*q7^2*q8*q9*s45^4 + 
    3*q7^3*q8*q9*s45^4 + q5*q7^3*q8*q9*s45^5 + q7^2*s51 - q4*q8*s51 - 
    q7*q8*s51 - q4*q9*s51 - 3*q7*q9*s51 + 3*q8*q9*s51 - q7^3*s34*s51 - 
    2*q4*q7*q9*s34*s51 + 3*q7^2*q9*s34*s51 - q7^3*q9*s34^2*s51 + 
    q7^3*s45*s51 - 2*q7^2*q8*s45*s51 - 6*q7^2*q9*s45*s51 + 
    9*q7*q8*q9*s45*s51 + 3*q7^3*q9*s34*s45*s51 - q7^3*q8*s45^2*s51 - 
    3*q7^3*q9*s45^2*s51 + 9*q7^2*q8*q9*s45^2*s51 + 3*q7^3*q8*q9*s45^3*s51 + 
    q4*q7*q9*s51^2 - q7^2*q9*s51^2 + q7*q8*q9*s51^2 + q7^3*q9*s34*s51^2 - 
    q7^3*q9*s45*s51^2 + 2*q7^2*q8*q9*s45*s51^2 + q7^3*q8*q9*s45^2*s51^2]*
  ((2*F[3, 51])/27 + (7*F[3, 52])/54 + (4*F[3, 55])/27 - F[3, 56]/54 + 
   F[3, 59]/18 - (4*F[3, 60])/27 + (F[1, 1, 2]*F[1, 1, 3]^2)/12 - 
   F[1, 1, 3]^3/81 - (F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 6])/6 + 
   (23*F[1, 1, 3]^2*F[1, 1, 6])/108 + (F[1, 1, 2]*F[1, 1, 6]^2)/12 - 
   (10*F[1, 1, 3]*F[1, 1, 6]^2)/27 + (17*F[1, 1, 6]^3)/108 + 
   (5*F[1, 1, 3]^2*F[1, 1, 9])/54 - (F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 9])/9 + 
   (F[1, 1, 6]^2*F[1, 1, 9])/18 - (7*F[1, 1, 3]*F[1, 1, 9]^2)/54 + 
   (F[1, 1, 6]*F[1, 1, 9]^2)/18 - (7*F[1, 1, 9]^3)/81 + 
   (2*F[1, 1, 3]^2*F[1, 1, 10])/27 - (4*F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 10])/
    27 + (2*F[1, 1, 6]^2*F[1, 1, 10])/27 - 
   (2*F[1, 1, 3]*F[1, 1, 9]*F[1, 1, 10])/27 + (F[1, 1, 9]^2*F[1, 1, 10])/9 - 
   (F[1, 1, 3]*F[1, 1, 10]^2)/27 + (2*F[1, 1, 9]*F[1, 1, 10]^2)/27 + 
   F[1, 1, 10]^3/81 + (F[1, 1, 2]*F[2, 1, 13])/6 + 
   (2*F[1, 1, 3]*F[2, 1, 13])/27 + (F[1, 1, 6]*F[2, 1, 13])/6 + 
   (4*F[1, 1, 9]*F[2, 1, 13])/9 + (8*F[1, 1, 10]*F[2, 1, 13])/27 + 
   (F[1, 1, 2]*F[2, 1, 14])/6 + (17*F[1, 1, 6]*F[2, 1, 14])/54 + 
   (4*F[1, 1, 10]*F[2, 1, 14])/27 - (2*F[1, 1, 9]*F[2, 1, 15])/27 - 
   (2*F[1, 1, 10]*F[2, 1, 15])/27 + (F[1, 1, 2]*tci[1, 1]^2)/36 - 
   (13*F[1, 1, 3]*tci[1, 1]^2)/162 + (29*F[1, 1, 6]*tci[1, 1]^2)/324 + 
   (F[1, 1, 9]*tci[1, 1]^2)/27 + (2*F[1, 2, 2]*tci[1, 1]^2)/27 + 
   (F[1, 1, 3]^2*tci[1, 2])/9 + (F[1, 1, 2]*F[1, 1, 6]*tci[1, 2])/6 - 
   (7*F[1, 1, 3]*F[1, 1, 6]*tci[1, 2])/27 + (10*F[1, 1, 6]^2*tci[1, 2])/27 + 
   (7*F[1, 1, 3]*F[1, 1, 9]*tci[1, 2])/27 + (F[1, 1, 6]*F[1, 1, 9]*tci[1, 2])/
    9 + (7*F[1, 1, 9]^2*tci[1, 2])/54 + (4*F[1, 1, 3]*F[1, 1, 10]*tci[1, 2])/
    27 + (4*F[1, 1, 6]*F[1, 1, 10]*tci[1, 2])/27 + 
   (2*F[1, 1, 9]*F[1, 1, 10]*tci[1, 2])/27 + (F[1, 1, 10]^2*tci[1, 2])/27 - 
   (F[1, 1, 2]*F[1, 2, 2]*tci[1, 2])/6 - (2*F[1, 1, 3]*F[1, 2, 2]*tci[1, 2])/
    27 - (F[1, 1, 6]*F[1, 2, 2]*tci[1, 2])/6 - 
   (4*F[1, 1, 9]*F[1, 2, 2]*tci[1, 2])/9 - 
   (8*F[1, 1, 10]*F[1, 2, 2]*tci[1, 2])/27 - (2*F[2, 1, 13]*tci[1, 2])/27 - 
   (tci[1, 1]^2*tci[1, 2])/162 + (5*tci[1, 1]^2*tcr[1, 2])/54 - 
   (tci[1, 2]*tcr[1, 2]^2)/3 + tcr[3, 3]/12) + 
 r[-q4 - 3*q5 + 4*q7 - 4*q8 + 2*q9 + 2*q4*q5*s12 - 2*q4*q7*s12 - 
    4*q5*q7*s12 + 2*q4*q8*s12 - 2*q5*q8*s12 - q5^3*s12^2 + 2*q4*q5*q8*s12^2 - 
    2*q5^2*q8*s12^2 - 2*q5*q7*q8*s12^2 + q4*q5*s23 - q4*q9*s23 - q4*q5*s34 - 
    2*q4*q7*s34 - 4*q5*q7*s34 - 2*q4*q8*s34 + 3*q5*q8*s34 - 2*q4*q9*s34 - 
    q5*q9*s34 + 8*q7*q9*s34 - 3*q8*q9*s34 + q5^3*s12*s34 - 
    2*q4*q5*q8*s12*s34 + q5^2*q8*s12*s34 + q5^3*q8*s12^2*s34 + 
    q4*q5*q8*s34^2 - 2*q4*q7*q9*s34^2 - 4*q5*q7*q9*s34^2 + q5*q8*q9*s34^2 - 
    q5^3*q8*s12*s34^2 + 7*q5*q7*s45 - 4*q5*q8*s45 - 4*q7*q8*s45 - 
    11*q7*q9*s45 + 9*q8*q9*s45 - 3*q5^2*q7*s12*s45 + 3*q5^2*q8*s12*s45 + 
    4*q5*q7*q8*s12*s45 - q5^3*q8*s12^2*s45 - 2*q5^2*q7*q8*s12^2*s45 - 
    3*q5^2*q7*s34*s45 + 2*q5^2*q8*s34*s45 + 10*q5*q7*q9*s34*s45 - 
    7*q5*q8*q9*s34*s45 - q5^3*q8*s12*s34*s45 - 3*q5^2*q7*q9*s34^2*s45 + 
    2*q5^2*q8*q9*s34^2*s45 + 4*q5^2*q7*s45^2 - 4*q5^2*q8*s45^2 - 
    7*q5*q7*q8*s45^2 - 11*q5*q7*q9*s45^2 + 11*q5*q8*q9*s45^2 + 
    11*q7*q8*q9*s45^2 - q5^3*q7*s12*s45^2 + q5^3*q8*s12*s45^2 + 
    3*q5^2*q7*q8*s12*s45^2 - q5^3*q7*q8*s12^2*s45^2 - q5^3*q7*s34*s45^2 + 
    q5^3*q8*s34*s45^2 + 5*q5^2*q7*q9*s34*s45^2 - 5*q5^2*q8*q9*s34*s45^2 - 
    q5^3*q7*q9*s34^2*s45^2 + q5^3*q8*q9*s34^2*s45^2 + q5^3*q7*s45^3 - 
    q5^3*q8*s45^3 - 4*q5^2*q7*q8*s45^3 - 5*q5^2*q7*q9*s45^3 + 
    5*q5^2*q8*q9*s45^3 + 11*q5*q7*q8*q9*s45^3 + q5^3*q7*q8*s12*s45^3 + 
    q5^3*q7*q9*s34*s45^3 - q5^3*q8*q9*s34*s45^3 - q5^3*q7*q8*s45^4 - 
    q5^3*q7*q9*s45^4 + q5^3*q8*q9*s45^4 + 5*q5^2*q7*q8*q9*s45^4 + 
    q5^3*q7*q8*q9*s45^5 + q4*q8*s51 - q7*q8*s51 + q4*q9*s51 - 5*q7*q9*s51 + 
    3*q8*q9*s51 + 2*q4*q7*q9*s34*s51 + 5*q7*q8*q9*s45*s51 - q4*q7*q9*s51^2 + 
    q7*q8*q9*s51^2]*((2*F[3, 31])/27 + (7*F[3, 32])/54 + (4*F[3, 36])/27 - 
   F[3, 37]/54 + F[3, 40]/18 - (4*F[3, 41])/27 - (7*F[1, 1, 5]^3)/81 + 
   (F[1, 1, 5]^2*F[1, 1, 6])/18 + (F[1, 1, 2]*F[1, 1, 6]^2)/12 + 
   (F[1, 1, 5]*F[1, 1, 6]^2)/18 + (17*F[1, 1, 6]^3)/108 + 
   (F[1, 1, 5]^2*F[1, 1, 7])/9 + (2*F[1, 1, 6]^2*F[1, 1, 7])/27 - 
   (F[1, 1, 2]*F[1, 1, 7]^2)/12 - (4*F[1, 1, 5]*F[1, 1, 7]^2)/27 - 
   (F[1, 1, 6]*F[1, 1, 7]^2)/12 - (11*F[1, 1, 7]^3)/81 - 
   (7*F[1, 1, 5]^2*F[1, 1, 8])/54 - (F[1, 1, 2]*F[1, 1, 6]*F[1, 1, 8])/6 - 
   (F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 8])/9 - (10*F[1, 1, 6]^2*F[1, 1, 8])/27 + 
   (F[1, 1, 2]*F[1, 1, 7]*F[1, 1, 8])/6 + 
   (10*F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8])/27 + 
   (F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 8])/54 + (2*F[1, 1, 7]^2*F[1, 1, 8])/9 - 
   (7*F[1, 1, 5]*F[1, 1, 8]^2)/54 + (7*F[1, 1, 6]*F[1, 1, 8]^2)/54 - 
   (4*F[1, 1, 8]^3)/81 - (2*F[1, 1, 5]*F[2, 1, 7])/27 - 
   (2*F[1, 1, 7]*F[2, 1, 7])/27 + (F[1, 1, 2]*F[2, 1, 8])/6 + 
   (17*F[1, 1, 6]*F[2, 1, 8])/54 + (4*F[1, 1, 7]*F[2, 1, 8])/27 - 
   (F[1, 1, 2]*F[2, 1, 10])/6 - (4*F[1, 1, 5]*F[2, 1, 10])/9 - 
   (F[1, 1, 6]*F[2, 1, 10])/6 - (8*F[1, 1, 7]*F[2, 1, 10])/27 - 
   (2*F[1, 1, 8]*F[2, 1, 10])/27 - (F[1, 1, 5]*tci[1, 1]^2)/27 + 
   (5*F[1, 1, 6]*tci[1, 1]^2)/81 - (4*F[1, 1, 7]*tci[1, 1]^2)/81 - 
   (5*F[1, 1, 8]*tci[1, 1]^2)/54 + (2*F[1, 2, 8]*tci[1, 1]^2)/27 + 
   (7*F[1, 1, 5]^2*tci[1, 2])/54 + (F[1, 1, 2]*F[1, 1, 6]*tci[1, 2])/6 + 
   (F[1, 1, 5]*F[1, 1, 6]*tci[1, 2])/9 + (10*F[1, 1, 6]^2*tci[1, 2])/27 + 
   (2*F[1, 1, 5]*F[1, 1, 7]*tci[1, 2])/27 + 
   (4*F[1, 1, 6]*F[1, 1, 7]*tci[1, 2])/27 + (2*F[1, 1, 7]^2*tci[1, 2])/27 + 
   (7*F[1, 1, 5]*F[1, 1, 8]*tci[1, 2])/27 - 
   (7*F[1, 1, 6]*F[1, 1, 8]*tci[1, 2])/27 + 
   (2*F[1, 1, 7]*F[1, 1, 8]*tci[1, 2])/27 + (4*F[1, 1, 8]^2*tci[1, 2])/27 - 
   (F[1, 1, 2]*F[1, 2, 8]*tci[1, 2])/6 - (4*F[1, 1, 5]*F[1, 2, 8]*tci[1, 2])/
    9 - (F[1, 1, 6]*F[1, 2, 8]*tci[1, 2])/6 - 
   (8*F[1, 1, 7]*F[1, 2, 8]*tci[1, 2])/27 - 
   (2*F[1, 1, 8]*F[1, 2, 8]*tci[1, 2])/27 + (2*F[2, 1, 10]*tci[1, 2])/27 + 
   (tci[1, 1]^2*tci[1, 2])/162 + (5*tci[1, 1]^2*tcr[1, 2])/54 - 
   (tci[1, 2]*tcr[1, 2]^2)/3 + tcr[3, 3]/12) + 
 r[-2*q2 + 6*q6 - q8 + q7*q8*s12 - 4*q6^2*s23 + q6^3*s23^2 + q2*q6*s34 - 
    2*q6^2*s34 - q6*q8*s34 + q6^3*s23*s34 - 4*q2*q6*s45 + 6*q6^2*s45 - 
    2*q6*q8*s45 + q7*q8*s45 - q7^2*q8*s12*s45 - 2*q6^3*s23*s45 + 
    2*q2*q6^2*s34*s45 - 2*q6^3*s34*s45 - 2*q2*q6^2*s45^2 + q6^3*s45^2 + 
    q2*q6^3*s34*s45^2 + 7*q2*q6*s51 - 2*q6^2*s51 - 3*q2*q7*s51 - q6*q7*s51 - 
    q7^2*s51 - 4*q2*q8*s51 + 2*q6*q8*s51 + 3*q7*q8*s51 + 2*q2*q7*q8*s12*s51 - 
    2*q2*q6^2*s34*s51 + q6^3*s34*s51 + q2*q6*q7*s34*s51 + 5*q2*q6^2*s45*s51 - 
    q6^3*s45*s51 - 6*q2*q6*q8*s45*s51 + q7^2*q8*s45*s51 - 
    q2*q6^3*s34*s45*s51 + q2*q6^3*s45^2*s51 - 2*q2*q6^2*q8*s45^2*s51 - 
    5*q2*q6^2*s51^2 + 7*q2*q6*q7*s51^2 + 3*q6^2*q7*s51^2 + q6*q7^2*s51^2 + 
    9*q2*q6*q8*s51^2 - 5*q2*q7*q8*s51^2 - 7*q6*q7*q8*s51^2 + 
    q2*q6^3*s34*s51^2 - 2*q2*q6^2*q7*s34*s51^2 - q2*q6^3*s45*s51^2 + 
    5*q2*q6^2*q8*s45*s51^2 - 3*q6^2*q7*q8*s45*s51^2 - q6*q7^2*q8*s45*s51^2 + 
    q2*q6^3*q8*s45^2*s51^2 + q2*q6^3*s51^3 - 5*q2*q6^2*q7*s51^3 - 
    q6^3*q7*s51^3 - 5*q2*q6^2*q8*s51^3 + 9*q2*q6*q7*q8*s51^3 + 
    5*q6^2*q7*q8*s51^3 + q2*q6^3*q7*s34*s51^3 - q2*q6^3*q8*s45*s51^3 + 
    q6^3*q7*q8*s45*s51^3 + q2*q6^3*q7*s51^4 + q2*q6^3*q8*s51^4 - 
    5*q2*q6^2*q7*q8*s51^4 - q6^3*q7*q8*s51^4 + q2*q6^3*q7*q8*s51^5]*
  ((-4*F[3, 31])/27 + F[3, 32]/54 - (2*F[3, 36])/27 - (7*F[3, 37])/54 + 
   F[3, 40]/18 - (4*F[3, 41])/27 + (F[1, 1, 2]*F[1, 1, 5]^2)/12 + 
   (2*F[1, 1, 5]^3)/81 + (5*F[1, 1, 5]^2*F[1, 1, 6])/36 + 
   (F[1, 1, 5]*F[1, 1, 6]^2)/18 - F[1, 1, 6]^3/27 + 
   (2*F[1, 1, 5]^2*F[1, 1, 7])/9 - (F[1, 1, 6]^2*F[1, 1, 7])/27 - 
   (F[1, 1, 2]*F[1, 1, 7]^2)/12 - (4*F[1, 1, 5]*F[1, 1, 7]^2)/27 - 
   (F[1, 1, 6]*F[1, 1, 7]^2)/12 - (11*F[1, 1, 7]^3)/81 - 
   (F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 8])/6 - (19*F[1, 1, 5]^2*F[1, 1, 8])/54 - 
   (5*F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 8])/18 + (F[1, 1, 6]^2*F[1, 1, 8])/54 + 
   (F[1, 1, 2]*F[1, 1, 7]*F[1, 1, 8])/6 + 
   (4*F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8])/27 + 
   (13*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 8])/54 + (2*F[1, 1, 7]^2*F[1, 1, 8])/9 - 
   (F[1, 1, 5]*F[1, 1, 8]^2)/54 + (F[1, 1, 6]*F[1, 1, 8]^2)/54 - 
   (4*F[1, 1, 8]^3)/81 + (F[1, 1, 2]*F[2, 1, 7])/6 + 
   (4*F[1, 1, 5]*F[2, 1, 7])/27 + (F[1, 1, 6]*F[2, 1, 7])/6 + 
   (4*F[1, 1, 7]*F[2, 1, 7])/27 - (2*F[1, 1, 6]*F[2, 1, 8])/27 - 
   (2*F[1, 1, 7]*F[2, 1, 8])/27 - (F[1, 1, 2]*F[2, 1, 10])/6 - 
   (4*F[1, 1, 5]*F[2, 1, 10])/9 - (F[1, 1, 6]*F[2, 1, 10])/6 - 
   (8*F[1, 1, 7]*F[2, 1, 10])/27 - (2*F[1, 1, 8]*F[2, 1, 10])/27 + 
   (2*F[1, 1, 6]*tci[1, 1]^2)/81 - (4*F[1, 1, 7]*tci[1, 1]^2)/81 - 
   (5*F[1, 1, 8]*tci[1, 1]^2)/54 + (2*F[1, 2, 8]*tci[1, 1]^2)/27 + 
   (F[1, 1, 2]*F[1, 1, 5]*tci[1, 2])/6 + (19*F[1, 1, 5]^2*tci[1, 2])/54 + 
   (5*F[1, 1, 5]*F[1, 1, 6]*tci[1, 2])/18 - (F[1, 1, 6]^2*tci[1, 2])/54 + 
   (8*F[1, 1, 5]*F[1, 1, 7]*tci[1, 2])/27 - 
   (2*F[1, 1, 6]*F[1, 1, 7]*tci[1, 2])/27 + (2*F[1, 1, 7]^2*tci[1, 2])/27 + 
   (F[1, 1, 5]*F[1, 1, 8]*tci[1, 2])/27 - (F[1, 1, 6]*F[1, 1, 8]*tci[1, 2])/
    27 + (2*F[1, 1, 7]*F[1, 1, 8]*tci[1, 2])/27 + 
   (4*F[1, 1, 8]^2*tci[1, 2])/27 - (F[1, 1, 2]*F[1, 2, 8]*tci[1, 2])/6 - 
   (4*F[1, 1, 5]*F[1, 2, 8]*tci[1, 2])/9 - (F[1, 1, 6]*F[1, 2, 8]*tci[1, 2])/
    6 - (8*F[1, 1, 7]*F[1, 2, 8]*tci[1, 2])/27 - 
   (2*F[1, 1, 8]*F[1, 2, 8]*tci[1, 2])/27 + (2*F[2, 1, 10]*tci[1, 2])/27 + 
   (tci[1, 1]^2*tci[1, 2])/162 + (5*tci[1, 1]^2*tcr[1, 2])/54 - 
   (tci[1, 2]*tcr[1, 2]^2)/3 + tcr[3, 3]/12) + 
 r[-q4 - q5 + 4*q7 - 6*q8 + 3*q9 + q4*q7*s12 - q5*q7*s12 + 3*q5*q8*s12 + 
    q7*q8*s12 - q4*q5*q8*s12^2 - q5*q7*q8*s12^2 - q4*q5*s23 + q4*q9*s23 + 
    q4*q5*s34 + q4*q7*s34 - q5*q7*s34 + 2*q4*q8*s34 + 4*q5*q8*s34 - 
    q5*q9*s34 + 7*q7*q9*s34 - 10*q8*q9*s34 + q9^2*s34 - q4*q5*q8*s34^2 + 
    q4*q7*q9*s34^2 - q5*q7*q9*s34^2 + 4*q5*q8*q9*s34^2 + 2*q7*q9^2*s34^2 + 
    5*q5*q7*s45 - 7*q5*q8*s45 - 8*q7*q8*s45 - 18*q7*q9*s45 + 20*q8*q9*s45 + 
    3*q5*q7*q8*s12*s45 + 7*q5*q7*q9*s34*s45 - 10*q5*q8*q9*s34*s45 - 
    10*q7*q9^2*s34*s45 + 8*q8*q9^2*s34*s45 + 2*q5*q7*q9^2*s34^2*s45 - 
    3*q5*q8*q9^2*s34^2*s45 - 2*q7*q9^3*s34^2*s45 - 7*q5*q7*q8*s45^2 - 
    11*q5*q7*q9*s45^2 + 11*q5*q8*q9*s45^2 + 21*q7*q8*q9*s45^2 + 
    12*q7*q9^2*s45^2 - 12*q8*q9^2*s45^2 - 5*q5*q7*q9^2*s34*s45^2 + 
    5*q5*q8*q9^2*s34*s45^2 + 3*q7*q9^3*s34*s45^2 - 3*q8*q9^3*s34*s45^2 - 
    q5*q7*q9^3*s34^2*s45^2 + q5*q8*q9^3*s34^2*s45^2 + 11*q5*q7*q8*q9*s45^3 + 
    5*q5*q7*q9^2*s45^3 - 5*q5*q8*q9^2*s45^3 - 12*q7*q8*q9^2*s45^3 - 
    3*q7*q9^3*s45^3 + 3*q8*q9^3*s45^3 + q5*q7*q9^3*s34*s45^3 - 
    q5*q8*q9^3*s34*s45^3 - 5*q5*q7*q8*q9^2*s45^4 - q5*q7*q9^3*s45^4 + 
    q5*q8*q9^3*s45^4 + 3*q7*q8*q9^3*s45^4 + q5*q7*q8*q9^3*s45^5 - q4*q7*s51 - 
    q4*q8*s51 - 2*q7*q8*s51 + q4*q9*s51 - 6*q7*q9*s51 + 8*q8*q9*s51 - 
    2*q9^2*s51 - 2*q4*q7*q9*s34*s51 - 5*q7*q9^2*s34*s51 - q9^3*s34*s51 - 
    q7*q9^3*s34^2*s51 + 12*q7*q8*q9*s45*s51 + 9*q7*q9^2*s45*s51 - 
    7*q8*q9^2*s45*s51 + 3*q7*q9^3*s34*s45*s51 - 9*q7*q8*q9^2*s45^2*s51 - 
    3*q7*q9^3*s45^2*s51 + 3*q8*q9^3*s45^2*s51 + 3*q7*q8*q9^3*s45^3*s51 + 
    2*q4*q7*q9*s51^2 + 2*q7*q8*q9*s51^2 + 2*q7*q9^2*s51^2 + q9^3*s51^2 + 
    q7*q9^3*s34*s51^2 - 2*q7*q8*q9^2*s45*s51^2 - q7*q9^3*s45*s51^2 + 
    q7*q8*q9^3*s45^2*s51^2]*((-4*F[3, 5])/9 - F[3, 7]/3 - (16*F[3, 8])/9 - 
   (2*F[3, 11])/9 + (2*F[3, 24])/9 + (4*F[3, 79])/3 + 
   (F[1, 1, 1]^2*F[1, 1, 2])/9 + (4*F[1, 1, 1]*F[1, 1, 2]^2)/9 + 
   (25*F[1, 1, 2]^3)/108 - (2*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 4])/9 - 
   (2*F[1, 1, 2]^2*F[1, 1, 4])/9 + (2*F[1, 1, 2]*F[1, 1, 4]^2)/9 + 
   (F[1, 1, 2]^2*F[1, 1, 6])/12 - (2*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 8])/9 - 
   (11*F[1, 1, 2]^2*F[1, 1, 8])/18 + (2*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 8])/9 - 
   (F[1, 1, 2]*F[1, 1, 6]*F[1, 1, 8])/6 + (7*F[1, 1, 2]*F[1, 1, 8]^2)/36 + 
   (F[1, 1, 6]*F[1, 1, 8]^2)/12 - (F[1, 1, 1]^2*F[1, 1, 9])/9 - 
   (2*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 9])/9 - (2*F[1, 1, 2]^2*F[1, 1, 9])/9 + 
   (2*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 9])/9 + 
   (4*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9])/9 - (2*F[1, 1, 4]^2*F[1, 1, 9])/9 + 
   (2*F[1, 1, 1]*F[1, 1, 8]*F[1, 1, 9])/9 + 
   (2*F[1, 1, 2]*F[1, 1, 8]*F[1, 1, 9])/9 - 
   (2*F[1, 1, 4]*F[1, 1, 8]*F[1, 1, 9])/9 - (F[1, 1, 8]^2*F[1, 1, 9])/9 - 
   (2*F[1, 1, 1]*F[1, 1, 9]^2)/9 + (2*F[1, 1, 2]*F[1, 1, 9]^2)/9 - 
   (2*F[1, 1, 4]*F[1, 1, 9]^2)/9 + (2*F[1, 1, 8]*F[1, 1, 9]^2)/9 - 
   (4*F[1, 1, 9]^3)/27 - (4*F[1, 1, 2]*F[2, 1, 3])/9 - 
   (4*F[1, 1, 4]*F[2, 1, 3])/9 + (4*F[1, 1, 1]*F[2, 1, 11])/9 - 
   (5*F[1, 1, 2]*F[2, 1, 11])/18 - (4*F[1, 1, 4]*F[2, 1, 11])/9 + 
   (F[1, 1, 6]*F[2, 1, 11])/6 - (4*F[1, 1, 8]*F[2, 1, 11])/9 - 
   (8*F[1, 1, 9]*F[2, 1, 11])/9 + (F[1, 1, 2]*F[2, 1, 12])/6 + 
   (F[1, 1, 6]*F[2, 1, 12])/6 - (2*F[1, 1, 8]*F[2, 1, 12])/3 - 
   (2*F[1, 1, 9]*F[2, 1, 12])/3 - (F[1, 1, 2]*tci[1, 1]^2)/108 + 
   (F[1, 1, 4]*tci[1, 1]^2)/27 + (F[1, 1, 6]*tci[1, 1]^2)/36 + 
   (7*F[1, 1, 8]*tci[1, 1]^2)/9 - (F[1, 1, 9]*tci[1, 1]^2)/3 + 
   (4*F[1, 2, 6]*tci[1, 1]^2)/9 - (2*F[1, 2, 9]*tci[1, 1]^2)/3 + 
   (2*F[1, 1, 1]*F[1, 1, 2]*tci[1, 2])/9 + (5*F[1, 1, 2]^2*tci[1, 2])/6 + 
   (F[1, 1, 2]*F[1, 1, 6]*tci[1, 2])/6 - (2*F[1, 1, 2]*F[1, 1, 8]*tci[1, 2])/
    9 - (2*F[1, 1, 8]^2*tci[1, 2])/3 - (2*F[1, 1, 1]*F[1, 1, 9]*tci[1, 2])/
    9 - (4*F[1, 1, 2]*F[1, 1, 9]*tci[1, 2])/9 + 
   (4*F[1, 1, 4]*F[1, 1, 9]*tci[1, 2])/9 - 
   (4*F[1, 1, 8]*F[1, 1, 9]*tci[1, 2])/9 + (2*F[1, 1, 9]^2*tci[1, 2])/9 - 
   (4*F[1, 1, 2]*F[1, 2, 6]*tci[1, 2])/9 - 
   (4*F[1, 1, 4]*F[1, 2, 6]*tci[1, 2])/9 - (F[1, 1, 2]*F[1, 2, 9]*tci[1, 2])/
    6 - (F[1, 1, 6]*F[1, 2, 9]*tci[1, 2])/6 + 
   (2*F[1, 1, 8]*F[1, 2, 9]*tci[1, 2])/3 + 
   (2*F[1, 1, 9]*F[1, 2, 9]*tci[1, 2])/3 + (4*F[2, 1, 3]*tci[1, 2])/9 + 
   (4*F[2, 1, 11]*tci[1, 2])/9 + (2*F[2, 1, 12]*tci[1, 2])/3 + 
   (5*tci[1, 1]^2*tci[1, 2])/54 + (7*tci[1, 1]^2*tcr[1, 2])/18 - 
   (tci[1, 2]*tcr[1, 2]^2)/3 + tcr[3, 3]/12) + 
 r[-2*q2 + 2*q6 + 2*q2^2*s12 + q2*q8*s12 - q8^2*s12 - q2*q7*q8*s12^2 - 
    q7*q8^2*s12^2 - q2^2*s34 + q2*q6*s34 + 2*q2^2*s45 - 4*q2*q6*s45 + 
    q2^3*s34*s45 - 2*q2^2*q6*s34*s45 + 2*q2^2*q6*s45^2 + q2^3*q6*s34*s45^2 - 
    2*q2^2*s51 + 2*q2*q6*s51 + 2*q2^3*s12*s51 + q2^2*q8*s12*s51 + 
    q2*q7*q8^2*s12^2*s51 - q2^3*s34*s51 + q2^2*q6*s34*s51 + q2^3*s45*s51 - 
    3*q2^2*q6*s45*s51 + q2^2*q8*s45*s51 - q2*q6*q8*s45*s51 - 
    q2^3*q6*s34*s45*s51 + q2^3*q6*s45^2*s51 + q2^2*q6*q8*s45^2*s51 - 
    q2^3*s51^2 + 2*q2^2*q6*s51^2 - q2^2*q7*s51^2 - q2^2*q8*s51^2 + 
    q2*q7*q8*s51^2 + 2*q2^3*q7*s12*s51^2 + q2^3*q8*s12*s51^2 - 
    q2^3*q7*q8*s12^2*s51^2 + q2^3*q6*s34*s51^2 - q2^3*q7*s34*s51^2 - 
    q2^3*q6*s45*s51^2 + q2^3*q8*s45*s51^2 - 2*q2^2*q6*q8*s45*s51^2 + 
    q2^3*q6*q8*s45^2*s51^2 + q2^3*q6*s51^3 - q2^3*q7*s51^3 + 
    q2^2*q6*q7*s51^3 - q2^3*q8*s51^3 + q2^2*q6*q8*s51^3 - q2*q6*q7*q8*s51^3 + 
    q2^3*q7*q8*s12*s51^3 + q2^3*q6*q7*s34*s51^3 - q2^3*q6*q8*s45*s51^3 + 
    q2^3*q6*q7*s51^4 + q2^3*q6*q8*s51^4 - q2^3*q7*q8*s51^4 + 
    q2^3*q6*q7*q8*s51^5]*((-2*F[3, 3])/9 - (11*F[3, 5])/18 - F[3, 7]/3 - 
   (16*F[3, 8])/9 - (2*F[3, 11])/9 + F[3, 13]/18 - F[3, 17]/6 + 
   (2*F[3, 24])/9 + F[3, 52]/18 - (2*F[3, 55])/9 - F[3, 56]/6 + F[3, 59]/6 + 
   (4*F[3, 79])/3 + (F[1, 1, 1]^2*F[1, 1, 2])/9 + 
   (4*F[1, 1, 1]*F[1, 1, 2]^2)/9 - (11*F[1, 1, 2]^3)/27 - F[1, 1, 3]^3/9 - 
   (2*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 4])/9 - (F[1, 1, 2]^2*F[1, 1, 4])/9 + 
   (4*F[1, 1, 2]*F[1, 1, 4]^2)/9 + (F[1, 1, 2]^2*F[1, 1, 5])/9 - 
   (2*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5])/9 - (F[1, 1, 4]^2*F[1, 1, 5])/18 + 
   (2*F[1, 1, 2]*F[1, 1, 5]^2)/9 - (F[1, 1, 4]*F[1, 1, 5]^2)/18 + 
   (F[1, 1, 3]^2*F[1, 1, 6])/18 + (F[1, 1, 3]*F[1, 1, 6]^2)/18 - 
   F[1, 1, 6]^3/9 - (2*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 8])/9 - 
   (F[1, 1, 2]^2*F[1, 1, 8])/9 + (2*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 8])/9 + 
   (7*F[1, 1, 2]*F[1, 1, 8]^2)/36 + (F[1, 1, 6]*F[1, 1, 8]^2)/12 - 
   (F[1, 1, 1]^2*F[1, 1, 9])/9 - (2*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 9])/9 - 
   (2*F[1, 1, 2]^2*F[1, 1, 9])/9 + (F[1, 1, 3]^2*F[1, 1, 9])/6 + 
   (2*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 9])/9 + 
   (4*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9])/9 - (7*F[1, 1, 4]^2*F[1, 1, 9])/18 + 
   (F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9])/3 - (F[1, 1, 5]^2*F[1, 1, 9])/6 - 
   (F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 9])/3 + (F[1, 1, 6]^2*F[1, 1, 9])/6 + 
   (2*F[1, 1, 1]*F[1, 1, 8]*F[1, 1, 9])/9 + 
   (2*F[1, 1, 2]*F[1, 1, 8]*F[1, 1, 9])/9 - 
   (2*F[1, 1, 4]*F[1, 1, 8]*F[1, 1, 9])/9 - (F[1, 1, 8]^2*F[1, 1, 9])/9 - 
   (2*F[1, 1, 1]*F[1, 1, 9]^2)/9 + (17*F[1, 1, 2]*F[1, 1, 9]^2)/36 + 
   (F[1, 1, 3]*F[1, 1, 9]^2)/6 - (7*F[1, 1, 4]*F[1, 1, 9]^2)/18 - 
   (F[1, 1, 5]*F[1, 1, 9]^2)/6 + (F[1, 1, 6]*F[1, 1, 9]^2)/12 + 
   (2*F[1, 1, 8]*F[1, 1, 9]^2)/9 - (13*F[1, 1, 9]^3)/27 - 
   (F[1, 1, 3]^2*F[1, 1, 10])/9 + (2*F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 10])/9 - 
   (F[1, 1, 6]^2*F[1, 1, 10])/9 - (F[1, 1, 2]*F[1, 1, 8]*F[1, 1, 10])/6 - 
   (F[1, 1, 6]*F[1, 1, 8]*F[1, 1, 10])/6 + 
   (F[1, 1, 2]*F[1, 1, 9]*F[1, 1, 10])/6 + 
   (F[1, 1, 6]*F[1, 1, 9]*F[1, 1, 10])/6 - (F[1, 1, 8]*F[1, 1, 10]^2)/3 + 
   (F[1, 1, 9]*F[1, 1, 10]^2)/3 - (2*F[1, 1, 2]*F[2, 1, 3])/3 - 
   (2*F[1, 1, 4]*F[2, 1, 3])/3 - (2*F[1, 1, 2]*F[2, 1, 4])/9 - 
   (2*F[1, 1, 5]*F[2, 1, 4])/9 + (4*F[1, 1, 1]*F[2, 1, 11])/9 - 
   (10*F[1, 1, 2]*F[2, 1, 11])/9 - (4*F[1, 1, 4]*F[2, 1, 11])/9 - 
   (4*F[1, 1, 8]*F[2, 1, 11])/9 - (14*F[1, 1, 9]*F[2, 1, 11])/9 + 
   (F[1, 1, 2]*F[2, 1, 12])/6 + (F[1, 1, 6]*F[2, 1, 12])/6 - 
   (2*F[1, 1, 8]*F[2, 1, 12])/3 - (2*F[1, 1, 9]*F[2, 1, 12])/3 - 
   (2*F[1, 1, 3]*F[2, 1, 13])/9 - (2*F[1, 1, 10]*F[2, 1, 13])/9 - 
   (2*F[1, 1, 6]*F[2, 1, 14])/9 - (2*F[1, 1, 10]*F[2, 1, 14])/9 - 
   (F[1, 1, 2]*F[2, 1, 15])/6 - (F[1, 1, 6]*F[2, 1, 15])/6 - 
   (2*F[1, 1, 9]*F[2, 1, 15])/3 - (2*F[1, 1, 10]*F[2, 1, 15])/3 + 
   (11*F[1, 1, 2]*tci[1, 1]^2)/108 - (F[1, 1, 3]*tci[1, 1]^2)/18 + 
   (F[1, 1, 4]*tci[1, 1]^2)/18 - (2*F[1, 1, 5]*tci[1, 1]^2)/27 + 
   (11*F[1, 1, 6]*tci[1, 1]^2)/108 + (7*F[1, 1, 8]*tci[1, 1]^2)/9 - 
   (F[1, 1, 9]*tci[1, 1]^2)/3 - (4*F[1, 1, 10]*tci[1, 1]^2)/27 - 
   (2*F[1, 2, 2]*tci[1, 1]^2)/9 + (2*F[1, 2, 6]*tci[1, 1]^2)/3 - 
   (2*F[1, 2, 9]*tci[1, 1]^2)/3 + (2*F[1, 1, 1]*F[1, 1, 2]*tci[1, 2])/9 + 
   (4*F[1, 1, 2]^2*tci[1, 2])/9 + (F[1, 1, 3]^2*tci[1, 2])/9 - 
   (2*F[1, 1, 2]*F[1, 1, 4]*tci[1, 2])/9 + 
   (2*F[1, 1, 2]*F[1, 1, 5]*tci[1, 2])/9 + (F[1, 1, 4]*F[1, 1, 5]*tci[1, 2])/
    9 + (F[1, 1, 5]^2*tci[1, 2])/18 - (F[1, 1, 3]*F[1, 1, 6]*tci[1, 2])/9 - 
   (F[1, 1, 6]^2*tci[1, 2])/18 - (2*F[1, 1, 2]*F[1, 1, 8]*tci[1, 2])/9 - 
   (2*F[1, 1, 8]^2*tci[1, 2])/3 - (2*F[1, 1, 1]*F[1, 1, 9]*tci[1, 2])/9 - 
   (4*F[1, 1, 2]*F[1, 1, 9]*tci[1, 2])/9 - (F[1, 1, 3]*F[1, 1, 9]*tci[1, 2])/
    3 + (7*F[1, 1, 4]*F[1, 1, 9]*tci[1, 2])/9 - 
   (F[1, 1, 5]*F[1, 1, 9]*tci[1, 2])/3 + (F[1, 1, 6]*F[1, 1, 9]*tci[1, 2])/
    3 - (4*F[1, 1, 8]*F[1, 1, 9]*tci[1, 2])/9 + (2*F[1, 1, 9]^2*tci[1, 2])/
    9 + (F[1, 1, 2]*F[1, 1, 10]*tci[1, 2])/6 - 
   (F[1, 1, 6]*F[1, 1, 10]*tci[1, 2])/18 + (F[1, 1, 10]^2*tci[1, 2])/3 + 
   (2*F[1, 1, 3]*F[1, 2, 2]*tci[1, 2])/9 + 
   (2*F[1, 1, 10]*F[1, 2, 2]*tci[1, 2])/9 - 
   (2*F[1, 1, 2]*F[1, 2, 6]*tci[1, 2])/3 - 
   (2*F[1, 1, 4]*F[1, 2, 6]*tci[1, 2])/3 - (F[1, 1, 2]*F[1, 2, 9]*tci[1, 2])/
    6 - (F[1, 1, 6]*F[1, 2, 9]*tci[1, 2])/6 + 
   (2*F[1, 1, 8]*F[1, 2, 9]*tci[1, 2])/3 + 
   (2*F[1, 1, 9]*F[1, 2, 9]*tci[1, 2])/3 + (2*F[2, 1, 3]*tci[1, 2])/3 + 
   (4*F[2, 1, 11]*tci[1, 2])/9 + (2*F[2, 1, 12]*tci[1, 2])/3 + 
   (2*F[2, 1, 13]*tci[1, 2])/9 + (7*tci[1, 1]^2*tci[1, 2])/54 + 
   (7*tci[1, 1]^2*tcr[1, 2])/18 - (tci[1, 2]*tcr[1, 2]^2)/3 + tcr[3, 3]/12) + 
 r[q4 - q5 + 4*q7 - 6*q8 - q4*q7*s12 - q5*q7*s12 + q5*q8*s12 + 3*q7*q8*s12 + 
    q4*q5*q8*s12^2 - q5*q7*q8*s12^2 + q5*q8^2*s12^2 + q4*q5*s23 - q4*q9*s23 - 
    q4*q5*s34 - q4*q7*s34 - q5*q7*s34 - 2*q4*q8*s34 + 2*q5*q8*s34 - 
    q5*q9*s34 + 5*q7*q9*s34 - 8*q8*q9*s34 + q5*q8^2*s12*s34 + q8^3*s12*s34 + 
    q5*q8^3*s12^2*s34 + q4*q5*q8*s34^2 - q4*q7*q9*s34^2 - q5*q7*q9*s34^2 + 
    2*q5*q8*q9*s34^2 - q5*q8^3*s12*s34^2 + 3*q5*q7*s45 - 4*q5*q8*s45 - 
    11*q7*q8*s45 + 5*q8^2*s45 - 15*q7*q9*s45 + 15*q8*q9*s45 + 
    3*q5*q7*q8*s12*s45 - 2*q5*q8^2*s12*s45 - 3*q7*q8^2*s12*s45 + 
    q8^3*s12*s45 + 2*q5*q7*q8^2*s12^2*s45 - q5*q8^3*s12^2*s45 - 
    2*q5*q8^2*s34*s45 + 3*q5*q7*q9*s34*s45 - 4*q5*q8*q9*s34*s45 + 
    7*q8^2*q9*s34*s45 - q5*q8^3*s12*s34*s45 - 2*q5*q8^2*q9*s34^2*s45 - 
    7*q5*q7*q8*s45^2 + 3*q5*q8^2*s45^2 + 7*q7*q8^2*s45^2 - 2*q8^3*s45^2 - 
    7*q5*q7*q9*s45^2 + 7*q5*q8*q9*s45^2 + 25*q7*q8*q9*s45^2 - 
    10*q8^2*q9*s45^2 - 3*q5*q7*q8^2*s12*s45^2 + q5*q8^3*s12*s45^2 + 
    q7*q8^3*s12*s45^2 - q5*q7*q8^3*s12^2*s45^2 + q5*q8^3*s34*s45^2 + 
    3*q5*q8^2*q9*s34*s45^2 - 3*q8^3*q9*s34*s45^2 + q5*q8^3*q9*s34^2*s45^2 + 
    4*q5*q7*q8^2*s45^3 - q5*q8^3*s45^3 - 2*q7*q8^3*s45^3 + 
    11*q5*q7*q8*q9*s45^3 - 4*q5*q8^2*q9*s45^3 - 13*q7*q8^2*q9*s45^3 + 
    3*q8^3*q9*s45^3 + q5*q7*q8^3*s12*s45^3 - q5*q8^3*q9*s34*s45^3 - 
    q5*q7*q8^3*s45^4 - 5*q5*q7*q8^2*q9*s45^4 + q5*q8^3*q9*s45^4 + 
    3*q7*q8^3*q9*s45^4 + q5*q7*q8^3*q9*s45^5 + q4*q7*s51 + q4*q8*s51 - 
    4*q7*q8*s51 - q4*q9*s51 - 10*q7*q9*s51 + 10*q8*q9*s51 + 
    2*q4*q7*q9*s34*s51 + 3*q7*q8^2*s45*s51 + 18*q7*q8*q9*s45*s51 - 
    8*q8^2*q9*s45*s51 - q7*q8^3*s45^2*s51 - 11*q7*q8^2*q9*s45^2*s51 + 
    3*q8^3*q9*s45^2*s51 + 3*q7*q8^3*q9*s45^3*s51 - 2*q4*q7*q9*s51^2 + 
    4*q7*q8*q9*s51^2 - 3*q7*q8^2*q9*s45*s51^2 + q7*q8^3*q9*s45^2*s51^2]*
  ((-2*F[3, 1])/3 + F[3, 2]/3 - F[3, 4]/6 + F[3, 5]/18 - (2*F[3, 6])/9 - 
   (2*F[3, 11])/9 - F[3, 12]/18 - F[3, 13]/6 + F[3, 17]/6 - F[3, 18]/6 - 
   (2*F[3, 19])/9 + (4*F[3, 77])/3 - (2*F[1, 1, 1]^3)/9 + 
   (23*F[1, 1, 2]^3)/36 - (F[1, 1, 2]^2*F[1, 1, 3])/2 + 
   (F[1, 1, 1]*F[1, 1, 3]^2)/3 + (F[1, 1, 2]*F[1, 1, 3]^2)/12 + 
   (F[1, 1, 1]^2*F[1, 1, 4])/9 - (F[1, 1, 2]^2*F[1, 1, 4])/9 - 
   (F[1, 1, 3]^2*F[1, 1, 4])/6 + (2*F[1, 1, 1]*F[1, 1, 4]^2)/9 - 
   (2*F[1, 1, 2]*F[1, 1, 4]^2)/9 - (F[1, 1, 3]*F[1, 1, 4]^2)/6 + 
   (F[1, 1, 4]^2*F[1, 1, 5])/6 - (F[1, 1, 1]*F[1, 1, 5]^2)/3 - 
   (F[1, 1, 2]*F[1, 1, 5]^2)/3 + (F[1, 1, 3]*F[1, 1, 5]^2)/3 + 
   (F[1, 1, 4]*F[1, 1, 5]^2)/6 - (2*F[1, 1, 5]^3)/9 + 
   (F[1, 1, 2]^2*F[1, 1, 6])/12 - (F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 6])/6 + 
   (F[1, 1, 3]^2*F[1, 1, 6])/12 + (F[1, 1, 1]^2*F[1, 1, 8])/9 - 
   (F[1, 1, 3]^2*F[1, 1, 8])/6 - (2*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8])/9 + 
   (F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8])/3 - (F[1, 1, 4]^2*F[1, 1, 8])/18 + 
   (2*F[1, 1, 1]*F[1, 1, 8]^2)/9 - (F[1, 1, 3]*F[1, 1, 8]^2)/6 - 
   (F[1, 1, 4]*F[1, 1, 8]^2)/18 - (F[1, 1, 2]^2*F[1, 1, 9])/9 + 
   (2*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9])/9 + (F[1, 1, 4]^2*F[1, 1, 9])/18 - 
   (F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9])/3 + (F[1, 1, 5]^2*F[1, 1, 9])/6 - 
   (2*F[1, 1, 2]*F[1, 1, 9]^2)/9 + (F[1, 1, 4]*F[1, 1, 9]^2)/18 + 
   (F[1, 1, 5]*F[1, 1, 9]^2)/6 - (2*F[1, 1, 1]*F[2, 1, 1])/3 - 
   (2*F[1, 1, 3]*F[2, 1, 1])/3 - (2*F[1, 1, 1]*F[2, 1, 2])/9 - 
   (2*F[1, 1, 4]*F[2, 1, 2])/9 + (2*F[1, 1, 2]*F[2, 1, 3])/9 + 
   (2*F[1, 1, 4]*F[2, 1, 3])/9 + (5*F[1, 1, 2]*F[2, 1, 4])/6 + 
   (2*F[1, 1, 5]*F[2, 1, 4])/3 + (F[1, 1, 6]*F[2, 1, 4])/6 + 
   (F[1, 1, 2]*F[2, 1, 5])/6 - (2*F[1, 1, 3]*F[2, 1, 5])/3 - 
   (2*F[1, 1, 5]*F[2, 1, 5])/3 + (F[1, 1, 6]*F[2, 1, 5])/6 - 
   (2*F[1, 1, 1]*F[2, 1, 9])/9 - (2*F[1, 1, 8]*F[2, 1, 9])/9 + 
   (2*F[1, 1, 2]*F[2, 1, 11])/9 + (2*F[1, 1, 9]*F[2, 1, 11])/9 + 
   (8*F[1, 1, 1]*tci[1, 1]^2)/27 - (F[1, 1, 2]*tci[1, 1]^2)/12 + 
   (13*F[1, 1, 3]*tci[1, 1]^2)/18 - (F[1, 1, 4]*tci[1, 1]^2)/27 + 
   (F[1, 1, 5]*tci[1, 1]^2)/6 + (F[1, 1, 6]*tci[1, 1]^2)/36 - 
   (F[1, 1, 8]*tci[1, 1]^2)/54 + (2*F[1, 1, 9]*tci[1, 1]^2)/27 - 
   (2*F[1, 2, 6]*tci[1, 1]^2)/9 - (2*F[1, 2, 7]*tci[1, 1]^2)/3 + 
   (4*F[1, 1, 1]^2*tci[1, 2])/9 + (7*F[1, 1, 2]^2*tci[1, 2])/18 - 
   (2*F[1, 1, 1]*F[1, 1, 3]*tci[1, 2])/3 - (2*F[1, 1, 3]^2*tci[1, 2])/3 - 
   (4*F[1, 1, 1]*F[1, 1, 4]*tci[1, 2])/9 + 
   (2*F[1, 1, 2]*F[1, 1, 4]*tci[1, 2])/9 + (F[1, 1, 3]*F[1, 1, 4]*tci[1, 2])/
    3 - (2*F[1, 1, 3]*F[1, 1, 5]*tci[1, 2])/3 - 
   (F[1, 1, 4]*F[1, 1, 5]*tci[1, 2])/3 - (F[1, 1, 5]^2*tci[1, 2])/6 + 
   (F[1, 1, 2]*F[1, 1, 6]*tci[1, 2])/6 - (4*F[1, 1, 1]*F[1, 1, 8]*tci[1, 2])/
    9 + (F[1, 1, 3]*F[1, 1, 8]*tci[1, 2])/3 + 
   (F[1, 1, 4]*F[1, 1, 8]*tci[1, 2])/9 - (2*F[1, 1, 2]*F[1, 1, 9]*tci[1, 2])/
    9 - (F[1, 1, 4]*F[1, 1, 9]*tci[1, 2])/9 + 
   (F[1, 1, 5]*F[1, 1, 9]*tci[1, 2])/3 - (F[1, 1, 9]^2*tci[1, 2])/18 + 
   (2*F[1, 1, 2]*F[1, 2, 6]*tci[1, 2])/9 + 
   (2*F[1, 1, 4]*F[1, 2, 6]*tci[1, 2])/9 - (F[1, 1, 2]*F[1, 2, 7]*tci[1, 2])/
    6 + (2*F[1, 1, 3]*F[1, 2, 7]*tci[1, 2])/3 + 
   (2*F[1, 1, 5]*F[1, 2, 7]*tci[1, 2])/3 - (F[1, 1, 6]*F[1, 2, 7]*tci[1, 2])/
    6 + (4*F[2, 1, 1]*tci[1, 2])/3 + (4*F[2, 1, 2]*tci[1, 2])/9 - 
   (2*F[2, 1, 3]*tci[1, 2])/9 + (2*F[2, 1, 5]*tci[1, 2])/3 + 
   (4*F[2, 1, 9]*tci[1, 2])/9 + (tci[1, 1]^2*tci[1, 2])/27 - 
   (8*tci[1, 1]^2*tcr[1, 1])/27 - (4*tci[1, 2]*tcr[1, 1]^2)/9 + 
   (2*tcr[1, 1]^3)/9 + (19*tci[1, 1]^2*tcr[1, 2])/18 - 
   (tci[1, 2]*tcr[1, 2]^2)/3 - (20*tci[1, 2]*tcr[2, 1])/9 + 
   (10*tcr[1, 1]*tcr[2, 1])/9 + tcr[3, 3]/12) + 
 r[-7*q3 + 4*q6 - 3*q7 - q8 - 2*q2*q3*s12 + 4*q3^2*s12 + 4*q2*q7*s12 + 
    6*q3*q7*s12 + q2*q8*s12 + 3*q3*q8*s12 - 2*q7*q8*s12 + q2*q3*q7*s12^2 - 
    4*q3^2*q7*s12^2 - 3*q2*q7*q8*s12^2 - 4*q3^2*s23 + 7*q3*q6*s23 + 
    4*q3^2*q6*s23^2 + q2*q6*s34 - 2*q2*q7*s34 + 4*q3^2*s45 - 2*q2*q6*s45 - 
    8*q3*q6*s45 + 3*q2*q8*s45 + q3*q8*s45 - q7*q8*s45 - 8*q3^2*q6*s23*s45 + 
    4*q3^2*q6*s45^2 + 3*q2*q6*q8*s45^2 + q3*q6*q8*s45^2 - 4*q2*q3*s51 + 
    q2*q6*s51 + q3*q6*s51 + 3*q2*q7*s51 + 4*q3*q7*s51 + q6*q7*s51 - 
    3*q2*q8*s51 - q3*q8*s51 + q7*q8*s51 + 4*q2*q3^2*s12*s51 - 
    8*q2*q3*q7*s12*s51 - 4*q3^2*q7*s12*s51 + 3*q2*q7*q8*s12*s51 + 
    4*q2*q3^2*q7*s12^2*s51 + q2*q6*q7*s34*s51 - 4*q3^2*q6*s45*s51 + 
    4*q3^2*q8*s45*s51 - 3*q2*q6*q8*s45*s51 - 2*q3*q6*q8*s45*s51 + 
    q6*q7*q8*s45*s51 + 4*q3^2*q6*q8*s45^2*s51 - 4*q2*q3*q7*s51^2 + 
    q2*q6*q7*s51^2 + 4*q2*q6*q8*s51^2 + q3*q6*q8*s51^2 - 4*q2*q7*q8*s51^2 - 
    q6*q7*q8*s51^2 + 4*q2*q3^2*q7*s12*s51^2 - 4*q3^2*q6*q8*s45*s51^2 + 
    4*q2*q6*q7*q8*s51^3]*(-F[3, 1]/3 - F[3, 2]/6 + F[3, 3]/3 + 
   (2*F[3, 4])/9 + (2*F[3, 5])/3 + (2*F[3, 6])/9 + F[3, 7]/2 + 
   (16*F[3, 8])/9 - (4*F[3, 9])/3 + F[3, 10]/6 + (2*F[3, 11])/3 - 
   F[3, 12]/9 - F[3, 14]/9 + F[3, 15]/6 + F[3, 17]/6 - F[3, 18]/6 + 
   F[3, 19]/9 + (2*F[3, 21])/9 - F[3, 22]/3 - (2*F[3, 24])/9 - 
   F[1, 1, 1]^3/2 + (10*F[1, 1, 1]*F[1, 1, 2])/9 - 
   (5*F[1, 1, 1]^2*F[1, 1, 2])/18 - (5*F[1, 1, 1]*F[1, 1, 2]^2)/18 + 
   (11*F[1, 1, 2]^3)/27 + (7*F[1, 1, 1]^2*F[1, 1, 3])/18 - 
   (F[1, 1, 1]*F[1, 1, 3]^2)/18 - (F[1, 1, 2]*F[1, 1, 3]^2)/6 - 
   F[1, 1, 3]^3/18 - (10*F[1, 1, 1]*F[1, 1, 4])/9 + 
   (4*F[1, 1, 1]^2*F[1, 1, 4])/9 - (5*F[1, 1, 2]*F[1, 1, 4])/9 + 
   (13*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 4])/18 + (F[1, 1, 2]^2*F[1, 1, 4])/9 - 
   (7*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4])/9 + (2*F[1, 1, 3]^2*F[1, 1, 4])/9 - 
   (F[1, 1, 1]*F[1, 1, 4]^2)/9 - (4*F[1, 1, 2]*F[1, 1, 4]^2)/9 + 
   (2*F[1, 1, 3]*F[1, 1, 4]^2)/9 - (F[1, 1, 2]^2*F[1, 1, 5])/6 + 
   (F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5])/3 + (F[1, 1, 1]*F[1, 1, 5]^2)/6 - 
   (F[1, 1, 2]*F[1, 1, 5]^2)/6 - (F[1, 1, 3]*F[1, 1, 5]^2)/6 + 
   F[1, 1, 5]^3/9 - (F[1, 1, 1]^2*F[1, 1, 6])/6 - 
   (5*F[1, 1, 2]*F[1, 1, 6])/9 + (5*F[1, 1, 4]*F[1, 1, 6])/9 + 
   (F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 6])/6 - (10*F[1, 1, 1]*F[1, 1, 8])/9 + 
   (F[1, 1, 1]^2*F[1, 1, 8])/18 + (13*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 8])/18 - 
   (F[1, 1, 2]^2*F[1, 1, 8])/18 - (F[1, 1, 3]^2*F[1, 1, 8])/6 + 
   (10*F[1, 1, 4]*F[1, 1, 8])/9 - (F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8])/9 - 
   (13*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 8])/18 + 
   (F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8])/3 - (F[1, 1, 4]^2*F[1, 1, 8])/9 + 
   (F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 8])/6 - (F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 8])/
    6 + (5*F[1, 1, 8]^2)/9 + (5*F[1, 1, 1]*F[1, 1, 8]^2)/18 - 
   (5*F[1, 1, 2]*F[1, 1, 8]^2)/18 - (F[1, 1, 3]*F[1, 1, 8]^2)/6 - 
   (F[1, 1, 4]*F[1, 1, 8]^2)/9 + F[1, 1, 8]^3/3 + 
   (10*F[1, 1, 1]*F[1, 1, 9])/9 - (F[1, 1, 1]^2*F[1, 1, 9])/18 - 
   (F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 9])/9 + (5*F[1, 1, 2]^2*F[1, 1, 9])/18 + 
   (F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 9])/9 - 
   (5*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9])/9 + (4*F[1, 1, 4]^2*F[1, 1, 9])/9 - 
   (F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9])/3 + (F[1, 1, 5]^2*F[1, 1, 9])/6 - 
   (10*F[1, 1, 8]*F[1, 1, 9])/9 + (F[1, 1, 1]*F[1, 1, 8]*F[1, 1, 9])/9 + 
   (F[1, 1, 2]*F[1, 1, 8]*F[1, 1, 9])/9 - (F[1, 1, 4]*F[1, 1, 8]*F[1, 1, 9])/
    9 - (F[1, 1, 8]^2*F[1, 1, 9])/18 + (7*F[1, 1, 1]*F[1, 1, 9]^2)/18 - 
   (11*F[1, 1, 2]*F[1, 1, 9]^2)/18 + (4*F[1, 1, 4]*F[1, 1, 9]^2)/9 + 
   (F[1, 1, 5]*F[1, 1, 9]^2)/6 - (7*F[1, 1, 8]*F[1, 1, 9]^2)/18 + 
   (4*F[1, 1, 9]^3)/27 - (4*F[1, 1, 1]*F[2, 1, 1])/9 - 
   (4*F[1, 1, 3]*F[2, 1, 1])/9 - (8*F[1, 1, 1]*F[2, 1, 2])/9 - 
   (5*F[1, 1, 2]*F[2, 1, 2])/6 + (2*F[1, 1, 3]*F[2, 1, 2])/3 - 
   (2*F[1, 1, 4]*F[2, 1, 2])/9 - (F[1, 1, 6]*F[2, 1, 2])/6 + 
   (2*F[1, 1, 2]*F[2, 1, 3])/3 + (2*F[1, 1, 4]*F[2, 1, 3])/3 + 
   (F[1, 1, 3]*F[2, 1, 5])/3 + (F[1, 1, 5]*F[2, 1, 5])/3 - 
   (10*F[1, 1, 1]*F[2, 1, 9])/9 - (F[1, 1, 2]*F[2, 1, 9])/6 - 
   (F[1, 1, 6]*F[2, 1, 9])/6 - (10*F[1, 1, 8]*F[2, 1, 9])/9 - 
   (2*F[1, 1, 9]*F[2, 1, 9])/3 - (4*F[1, 1, 1]*F[2, 1, 11])/9 + 
   (4*F[1, 1, 2]*F[2, 1, 11])/3 + (4*F[1, 1, 4]*F[2, 1, 11])/9 + 
   (4*F[1, 1, 8]*F[2, 1, 11])/9 + (16*F[1, 1, 9]*F[2, 1, 11])/9 + 
   (10*F[2, 1, 12])/9 + (2*F[1, 1, 8]*F[2, 1, 12])/3 + 
   (2*F[1, 1, 9]*F[2, 1, 12])/3 - (5*tci[1, 1]^2)/18 - 
   (11*F[1, 1, 1]*tci[1, 1]^2)/54 - (23*F[1, 1, 2]*tci[1, 1]^2)/108 - 
   (19*F[1, 1, 3]*tci[1, 1]^2)/27 - (7*F[1, 1, 4]*tci[1, 1]^2)/54 + 
   (F[1, 1, 5]*tci[1, 1]^2)/36 - (F[1, 1, 6]*tci[1, 1]^2)/36 + 
   (2*F[1, 1, 8]*tci[1, 1]^2)/27 + (17*F[1, 1, 9]*tci[1, 1]^2)/27 - 
   (2*F[1, 2, 6]*tci[1, 1]^2)/3 + (F[1, 2, 7]*tci[1, 1]^2)/3 + 
   (2*F[1, 2, 9]*tci[1, 1]^2)/3 + (20*F[1, 1, 1]*tci[1, 2])/9 + 
   (11*F[1, 1, 1]^2*tci[1, 2])/18 - (5*F[1, 1, 2]*tci[1, 2])/9 - 
   (8*F[1, 1, 1]*F[1, 1, 2]*tci[1, 2])/9 - (4*F[1, 1, 2]^2*tci[1, 2])/9 + 
   (F[1, 1, 1]*F[1, 1, 3]*tci[1, 2])/9 + (F[1, 1, 2]*F[1, 1, 3]*tci[1, 2])/
    3 + (F[1, 1, 3]^2*tci[1, 2])/2 + (2*F[1, 1, 1]*F[1, 1, 4]*tci[1, 2])/9 + 
   (2*F[1, 1, 2]*F[1, 1, 4]*tci[1, 2])/9 - 
   (4*F[1, 1, 3]*F[1, 1, 4]*tci[1, 2])/9 - (F[1, 1, 2]*F[1, 1, 5]*tci[1, 2])/
    3 + (F[1, 1, 3]*F[1, 1, 5]*tci[1, 2])/3 - (5*F[1, 1, 6]*tci[1, 2])/9 - 
   (5*F[1, 1, 1]*F[1, 1, 8]*tci[1, 2])/9 + 
   (5*F[1, 1, 2]*F[1, 1, 8]*tci[1, 2])/9 + (F[1, 1, 3]*F[1, 1, 8]*tci[1, 2])/
    3 + (2*F[1, 1, 4]*F[1, 1, 8]*tci[1, 2])/9 - (F[1, 1, 8]^2*tci[1, 2])/3 - 
   (F[1, 1, 1]*F[1, 1, 9]*tci[1, 2])/9 + (5*F[1, 1, 2]*F[1, 1, 9]*tci[1, 2])/
    9 - (8*F[1, 1, 4]*F[1, 1, 9]*tci[1, 2])/9 + 
   (F[1, 1, 5]*F[1, 1, 9]*tci[1, 2])/3 + (7*F[1, 1, 8]*F[1, 1, 9]*tci[1, 2])/
    9 - (4*F[1, 1, 9]^2*tci[1, 2])/9 + (2*F[1, 1, 2]*F[1, 2, 6]*tci[1, 2])/
    3 + (2*F[1, 1, 4]*F[1, 2, 6]*tci[1, 2])/3 - 
   (F[1, 1, 3]*F[1, 2, 7]*tci[1, 2])/3 - (F[1, 1, 5]*F[1, 2, 7]*tci[1, 2])/
    3 - (10*F[1, 2, 9]*tci[1, 2])/9 - (2*F[1, 1, 8]*F[1, 2, 9]*tci[1, 2])/3 - 
   (2*F[1, 1, 9]*F[1, 2, 9]*tci[1, 2])/3 + (8*F[2, 1, 1]*tci[1, 2])/9 + 
   (4*F[2, 1, 2]*tci[1, 2])/9 - (2*F[2, 1, 3]*tci[1, 2])/3 - 
   (F[2, 1, 5]*tci[1, 2])/3 + (20*F[2, 1, 9]*tci[1, 2])/9 - 
   (4*F[2, 1, 11]*tci[1, 2])/9 - (2*F[2, 1, 12]*tci[1, 2])/3 - 
   (tci[1, 1]^2*tci[1, 2])/4 + (5*tci[1, 1]^2*tcr[1, 1])/54 - 
   (17*tci[1, 2]*tcr[1, 1]^2)/18 + tcr[1, 1]^3/6 - 
   (4*tci[1, 1]^2*tcr[1, 2])/9 + (2*tci[1, 2]*tcr[1, 1]*tcr[1, 2])/3 + 
   (4*tcr[1, 2]^3)/9 - (38*tci[1, 2]*tcr[2, 1])/9 + 
   (16*tcr[1, 1]*tcr[2, 1])/9 - tcr[3, 2]/3 + tcr[3, 3]/2) + 
 r[-6*q4 - 4*q5 + 4*q7 - 6*q8 + 4*q9 + 4*q4^2*s12 + 6*q4*q5*s12 - 
    3*q4*q7*s12 - q5*q7*s12 + 2*q4*q8*s12 - q5*q8*s12 + q7*q8*s12 - 
    4*q4^2*q5*s12^2 - q4*q5*q8*s12^2 - 3*q5*q7*q8*s12^2 - 4*q4*q5*s34 - 
    5*q4*q7*s34 - 3*q5*q7*s34 - 4*q4*q8*s34 + 7*q5*q8*s34 - 2*q4*q9*s34 - 
    2*q5*q9*s34 + 9*q7*q9*s34 - 7*q8*q9*s34 + 4*q4^2*q5*s12*s34 + 
    4*q4^2*q8*s12*s34 - 8*q4*q5*q8*s12*s34 + 4*q4^2*q5*q8*s12^2*s34 + 
    4*q4*q5*q8*s34^2 - 5*q4*q7*q9*s34^2 - 3*q5*q7*q9*s34^2 + 
    3*q5*q8*q9*s34^2 - 4*q4^2*q5*q8*s12*s34^2 + 3*q5*q7*s45 - 2*q5*q8*s45 - 
    6*q7*q8*s45 - 8*q7*q9*s45 + 9*q8*q9*s45 + 3*q5*q7*q8*s12*s45 + 
    3*q5*q7*q9*s34*s45 - 3*q5*q8*q9*s34*s45 - 4*q5*q7*q8*s45^2 - 
    4*q5*q7*q9*s45^2 + 4*q5*q8*q9*s45^2 + 10*q7*q8*q9*s45^2 + 
    4*q5*q7*q8*q9*s45^3 - 4*q4^2*s51 + q4*q7*s51 - 3*q7*q8*s51 + 
    6*q4*q9*s51 - 5*q7*q9*s51 + 7*q8*q9*s51 - 4*q4^2*q7*s34*s51 - 
    4*q4^2*q9*s34*s51 + 10*q4*q7*q9*s34*s51 - 4*q4^2*q7*q9*s34^2*s51 + 
    9*q7*q8*q9*s45*s51 + 4*q4^2*q9*s51^2 - q4*q7*q9*s51^2 + 
    3*q7*q8*q9*s51^2 + 4*q4^2*q7*q9*s34*s51^2]*(-F[3, 1]/3 - (2*F[3, 2])/3 - 
   (2*F[3, 4])/9 - F[3, 6]/9 - (4*F[3, 9])/3 - (4*F[3, 12])/9 - 
   (5*F[3, 14])/9 - F[3, 18]/3 + F[3, 19]/3 - F[3, 31]/3 - F[3, 42]/3 - 
   (23*F[1, 1, 1]^3)/18 - (F[1, 1, 1]^2*F[1, 1, 2])/6 - 
   (10*F[1, 1, 1]*F[1, 1, 3])/9 + (4*F[1, 1, 1]^2*F[1, 1, 3])/9 + 
   (F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 3])/6 + (5*F[1, 1, 3]^2)/9 + 
   (5*F[1, 1, 1]*F[1, 1, 3]^2)/9 + (5*F[1, 1, 3]^3)/18 + 
   (F[1, 1, 1]^2*F[1, 1, 4])/3 - (5*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4])/9 - 
   (2*F[1, 1, 3]^2*F[1, 1, 4])/9 + (2*F[1, 1, 1]*F[1, 1, 4]^2)/3 - 
   (2*F[1, 1, 3]*F[1, 1, 4]^2)/9 + (10*F[1, 1, 1]*F[1, 1, 5])/9 - 
   (F[1, 1, 1]^2*F[1, 1, 5])/6 - (10*F[1, 1, 3]*F[1, 1, 5])/9 + 
   (F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 5])/3 - (F[1, 1, 3]^2*F[1, 1, 5])/6 + 
   (2*F[1, 1, 1]*F[1, 1, 5]^2)/3 - (2*F[1, 1, 3]*F[1, 1, 5]^2)/3 + 
   F[1, 1, 5]^3/3 - (F[1, 1, 1]^2*F[1, 1, 6])/6 + 
   (F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 6])/6 + (F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 7])/
    3 - (F[1, 1, 3]^2*F[1, 1, 7])/3 - (F[1, 1, 1]*F[1, 1, 5]*F[1, 1, 7])/3 + 
   (F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 7])/3 + (F[1, 1, 1]*F[1, 1, 7]^2)/6 - 
   (F[1, 1, 3]*F[1, 1, 7]^2)/6 - (10*F[1, 1, 1]*F[1, 1, 8])/9 + 
   (2*F[1, 1, 1]^2*F[1, 1, 8])/9 + (F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 8])/6 + 
   (10*F[1, 1, 3]*F[1, 1, 8])/9 - (F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 8])/3 - 
   (F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 8])/6 - (F[1, 1, 3]^2*F[1, 1, 8])/3 - 
   (F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8])/9 + F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8] - 
   (4*F[1, 1, 4]^2*F[1, 1, 8])/9 + (F[1, 1, 1]*F[1, 1, 5]*F[1, 1, 8])/3 - 
   (F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 8])/3 + (F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 8])/
    6 - (F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 8])/6 + 
   (F[1, 1, 1]*F[1, 1, 7]*F[1, 1, 8])/3 - (F[1, 1, 3]*F[1, 1, 7]*F[1, 1, 8])/
    3 + (5*F[1, 1, 8]^2)/9 + (7*F[1, 1, 1]*F[1, 1, 8]^2)/9 - 
   (F[1, 1, 3]*F[1, 1, 8]^2)/3 - (4*F[1, 1, 4]*F[1, 1, 8]^2)/9 + 
   (10*F[1, 1, 1]*F[1, 1, 9])/9 - (10*F[1, 1, 8]*F[1, 1, 9])/9 - 
   (8*F[1, 1, 1]*F[2, 1, 1])/9 - (F[1, 1, 2]*F[2, 1, 1])/6 - 
   (8*F[1, 1, 3]*F[2, 1, 1])/9 - (2*F[1, 1, 5]*F[2, 1, 1])/3 - 
   (F[1, 1, 6]*F[2, 1, 1])/6 - (2*F[1, 1, 1]*F[2, 1, 2])/3 - 
   (2*F[1, 1, 4]*F[2, 1, 2])/3 + (10*F[2, 1, 5])/9 + F[1, 1, 3]*F[2, 1, 5] + 
   F[1, 1, 5]*F[2, 1, 5] - (16*F[1, 1, 1]*F[2, 1, 9])/9 - 
   (F[1, 1, 2]*F[2, 1, 9])/6 - (F[1, 1, 6]*F[2, 1, 9])/6 - 
   (2*F[1, 1, 7]*F[2, 1, 9])/3 - (16*F[1, 1, 8]*F[2, 1, 9])/9 + 
   (10*F[2, 1, 12])/9 + (5*tci[1, 1]^2)/27 - (2*F[1, 1, 1]*tci[1, 1]^2)/3 - 
   (F[1, 1, 2]*tci[1, 1]^2)/36 - (31*F[1, 1, 3]*tci[1, 1]^2)/54 - 
   (F[1, 1, 4]*tci[1, 1]^2)/18 + (F[1, 1, 5]*tci[1, 1]^2)/12 - 
   (F[1, 1, 6]*tci[1, 1]^2)/36 - (F[1, 1, 7]*tci[1, 1]^2)/9 - 
   (4*F[1, 1, 8]*tci[1, 1]^2)/27 + F[1, 2, 7]*tci[1, 1]^2 + 
   (20*F[1, 1, 1]*tci[1, 2])/9 + (17*F[1, 1, 1]^2*tci[1, 2])/6 - 
   (10*F[1, 1, 1]*F[1, 1, 3]*tci[1, 2])/9 + (F[1, 1, 3]^2*tci[1, 2])/6 - 
   (4*F[1, 1, 1]*F[1, 1, 4]*tci[1, 2])/3 + 
   (4*F[1, 1, 3]*F[1, 1, 4]*tci[1, 2])/9 - (F[1, 1, 1]*F[1, 1, 5]*tci[1, 2])/
    3 + (4*F[1, 1, 3]*F[1, 1, 5]*tci[1, 2])/3 - 
   (2*F[1, 1, 1]*F[1, 1, 7]*tci[1, 2])/3 + 
   (2*F[1, 1, 3]*F[1, 1, 7]*tci[1, 2])/3 - 
   (14*F[1, 1, 1]*F[1, 1, 8]*tci[1, 2])/9 + 
   (2*F[1, 1, 3]*F[1, 1, 8]*tci[1, 2])/3 + 
   (8*F[1, 1, 4]*F[1, 1, 8]*tci[1, 2])/9 - (10*F[1, 2, 7]*tci[1, 2])/9 - 
   F[1, 1, 3]*F[1, 2, 7]*tci[1, 2] - F[1, 1, 5]*F[1, 2, 7]*tci[1, 2] - 
   (10*F[1, 2, 9]*tci[1, 2])/9 + (16*F[2, 1, 1]*tci[1, 2])/9 + 
   (4*F[2, 1, 2]*tci[1, 2])/3 - F[2, 1, 5]*tci[1, 2] + 
   (32*F[2, 1, 9]*tci[1, 2])/9 - (7*tci[1, 1]^2*tci[1, 2])/36 + 
   (5*tci[1, 1]^2*tcr[1, 1])/9 - (19*tci[1, 2]*tcr[1, 1]^2)/6 + 
   (17*tcr[1, 1]^3)/18 - (10*tci[1, 1]^2*tcr[1, 2])/9 + 
   (2*tci[1, 2]*tcr[1, 1]*tcr[1, 2])/3 + (4*tcr[1, 2]^3)/9 - 
   (22*tci[1, 2]*tcr[2, 1])/3 + (8*tcr[1, 1]*tcr[2, 1])/3 - tcr[3, 2]/3 + 
   tcr[3, 3]/2) + r[2*q10 + q4 - 2*q5 + 2*q6 + 2*q7 + 4*q9 - q4*q7*s12 - 
    q5*q7*s12 - 3*q5*q8*s12 + q7*q8*s12 + q4*q5*q8*s12^2 - q5*q7*q8*s12^2 - 
    q10*q5*s23 + q4*q5*s23 - 2*q5*q6*s23 + q10*q9*s23 - q4*q9*s23 + 
    2*q10*q2*s34 - 2*q10*q5*s34 - q4*q5*s34 + 2*q10*q6*s34 - q4*q7*s34 - 
    q5*q7*s34 - 2*q4*q8*s34 - q5*q8*s34 + q10*q9*s34 + 2*q2*q9*s34 - 
    4*q5*q9*s34 - 2*q6*q9*s34 + 3*q7*q9*s34 + q8*q9*s34 + 2*q9^2*s34 - 
    2*q10*q2*q5*s34^2 + q4*q5*q8*s34^2 + q10*q6*q9*s34^2 + q5*q6*q9*s34^2 - 
    q4*q7*q9*s34^2 - q5*q7*q9*s34^2 - q5*q8*q9*s34^2 + q2*q9^2*s34^2 + 
    q10*q6*s45 - q2*q6*s45 + 2*q5*q6*s45 + q5*q7*s45 - 4*q7*q8*s45 - 
    q2*q9*s45 - 2*q6*q9*s45 - 6*q7*q9*s45 + 3*q8*q9*s45 + q5*q7*q8*s12*s45 - 
    2*q10*q2*q5*s34*s45 + q2*q5*q6*s34*s45 + q2*q5*q9*s34*s45 + 
    q5*q6*q9*s34*s45 + q5*q7*q9*s34*s45 + q5*q8*q9*s34*s45 - 
    2*q2*q9^2*s34*s45 - 2*q8*q9^2*s34*s45 + q2*q5*q9^2*s34^2*s45 + 
    q5*q8*q9^2*s34^2*s45 - q10*q2*q5*s45^2 + q2*q5*q6*s45^2 - 
    2*q5*q7*q8*s45^2 - 2*q2*q5*q9*s45^2 + 2*q5*q6*q9*s45^2 - 
    2*q5*q7*q9*s45^2 + 2*q5*q8*q9*s45^2 + 6*q7*q8*q9*s45^2 - 
    2*q2*q5*q6*q9*s45^3 + 2*q5*q7*q8*q9*s45^3 - q10*q2*s51 - q10*q6*s51 + 
    q4*q7*s51 + q4*q8*s51 - 2*q7*q8*s51 - 2*q10*q9*s51 - 2*q2*q9*s51 - 
    q4*q9*s51 + 2*q6*q9*s51 - 6*q7*q9*s51 + 2*q8*q9*s51 - 2*q9^2*s51 - 
    2*q10*q6*q9*s34*s51 + 2*q4*q7*q9*s34*s51 - 2*q2*q9^2*s34*s51 + 
    6*q7*q8*q9*s45*s51 + q2*q9^2*s45*s51 + q8*q9^2*s45*s51 + 
    2*q10*q6*q9*s51^2 - 2*q4*q7*q9*s51^2 + 2*q7*q8*q9*s51^2 + q2*q9^2*s51^2]*
  (2*F[3, 1] - F[3, 2]/3 + F[3, 4]/2 + (2*F[3, 6])/3 + F[3, 12]/6 + 
   F[3, 18]/2 + (2*F[3, 19])/9 - (4*F[3, 77])/3 + F[1, 1, 1]^3 + 
   (F[1, 1, 1]^2*F[1, 1, 2])/12 - F[1, 1, 1]*F[1, 1, 3]^2 - 
   (F[1, 1, 2]*F[1, 1, 3]^2)/12 - (F[1, 1, 1]^2*F[1, 1, 4])/3 + 
   (F[1, 1, 3]^2*F[1, 1, 4])/2 - (2*F[1, 1, 1]*F[1, 1, 4]^2)/3 + 
   (F[1, 1, 3]*F[1, 1, 4]^2)/2 - (F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 5])/6 + 
   (F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 5])/6 + (2*F[1, 1, 5]^3)/9 + 
   (F[1, 1, 1]^2*F[1, 1, 6])/12 - (F[1, 1, 3]^2*F[1, 1, 6])/12 - 
   (F[1, 1, 1]*F[1, 1, 5]*F[1, 1, 6])/6 + (F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 6])/
    6 - (F[1, 1, 1]^2*F[1, 1, 8])/3 + (F[1, 1, 3]^2*F[1, 1, 8])/2 + 
   (2*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8])/3 - F[1, 1, 3]*F[1, 1, 4]*
    F[1, 1, 8] + (F[1, 1, 4]^2*F[1, 1, 8])/6 - (2*F[1, 1, 1]*F[1, 1, 8]^2)/
    3 + (F[1, 1, 3]*F[1, 1, 8]^2)/2 + (F[1, 1, 4]*F[1, 1, 8]^2)/6 + 
   2*F[1, 1, 1]*F[2, 1, 1] + (F[1, 1, 2]*F[2, 1, 1])/6 + 
   2*F[1, 1, 3]*F[2, 1, 1] + (2*F[1, 1, 5]*F[2, 1, 1])/3 + 
   (F[1, 1, 6]*F[2, 1, 1])/6 + (2*F[1, 1, 1]*F[2, 1, 2])/3 + 
   (2*F[1, 1, 4]*F[2, 1, 2])/3 - (F[1, 1, 2]*F[2, 1, 5])/6 + 
   (2*F[1, 1, 3]*F[2, 1, 5])/3 + (2*F[1, 1, 5]*F[2, 1, 5])/3 - 
   (F[1, 1, 6]*F[2, 1, 5])/6 + (2*F[1, 1, 1]*F[2, 1, 9])/3 + 
   (2*F[1, 1, 8]*F[2, 1, 9])/3 - (11*F[1, 1, 3]*tci[1, 1]^2)/18 + 
   (F[1, 1, 4]*tci[1, 1]^2)/18 + (F[1, 1, 5]*tci[1, 1]^2)/18 + 
   (F[1, 1, 8]*tci[1, 1]^2)/18 + (2*F[1, 2, 7]*tci[1, 1]^2)/3 - 
   (7*F[1, 1, 1]^2*tci[1, 2])/3 - (F[1, 1, 1]*F[1, 1, 2]*tci[1, 2])/6 + 
   2*F[1, 1, 1]*F[1, 1, 3]*tci[1, 2] + (2*F[1, 1, 3]^2*tci[1, 2])/3 + 
   (4*F[1, 1, 1]*F[1, 1, 4]*tci[1, 2])/3 - F[1, 1, 3]*F[1, 1, 4]*tci[1, 2] + 
   (2*F[1, 1, 3]*F[1, 1, 5]*tci[1, 2])/3 - (F[1, 1, 1]*F[1, 1, 6]*tci[1, 2])/
    6 + (4*F[1, 1, 1]*F[1, 1, 8]*tci[1, 2])/3 - F[1, 1, 3]*F[1, 1, 8]*
    tci[1, 2] - (F[1, 1, 4]*F[1, 1, 8]*tci[1, 2])/3 + 
   (F[1, 1, 2]*F[1, 2, 7]*tci[1, 2])/6 - (2*F[1, 1, 3]*F[1, 2, 7]*tci[1, 2])/
    3 - (2*F[1, 1, 5]*F[1, 2, 7]*tci[1, 2])/3 + 
   (F[1, 1, 6]*F[1, 2, 7]*tci[1, 2])/6 - 4*F[2, 1, 1]*tci[1, 2] - 
   (4*F[2, 1, 2]*tci[1, 2])/3 - (2*F[2, 1, 5]*tci[1, 2])/3 - 
   (4*F[2, 1, 9]*tci[1, 2])/3 - (tci[1, 1]^2*tci[1, 2])/18 + 
   (2*tci[1, 1]^2*tcr[1, 1])/9 + 2*tci[1, 2]*tcr[1, 1]^2 - 
   (8*tcr[1, 1]^3)/9 - (5*tci[1, 1]^2*tcr[1, 2])/6 + 
   (tci[1, 2]*tcr[1, 2]^2)/3 + (20*tci[1, 2]*tcr[2, 1])/3 - 
   (10*tcr[1, 1]*tcr[2, 1])/3 - (2*tcr[3, 1])/3 + (7*tcr[3, 3])/12) + 
 r[-2*q2 - 2*q3 - q4 - q5 + 2*q6 - q7 - q8 + 2*q9 + 4*q2*q7*s12 + q4*q7*s12 - 
    q5*q7*s12 + q2*q8*s12 + 2*q3*q8*s12 + q5*q8*s12 - 5*q7*q8*s12 + 
    2*q8^2*s12 - 2*q2*q3*q7*s12^2 - q4*q5*q8*s12^2 - q5*q7*q8*s12^2 + 
    q7*q8^2*s12^2 - q4*q5*s23 + 2*q3*q6*s23 + q4*q9*s23 + q4*q5*s34 + 
    q2*q6*s34 - 2*q2*q7*s34 + q4*q7*s34 - q5*q7*s34 + 2*q4*q8*s34 + 
    2*q5*q8*s34 - q5*q9*s34 - q7*q9*s34 - 2*q8*q9*s34 - q4*q5*q8*s34^2 + 
    q4*q7*q9*s34^2 - q5*q7*q9*s34^2 + 2*q5*q8*q9*s34^2 - 2*q2*q6*s45 - 
    4*q3*q6*s45 + q5*q7*s45 + 2*q2*q8*s45 + 2*q3*q8*s45 - 2*q5*q8*s45 - 
    q8^2*s45 + q7*q9*s45 + q8*q9*s45 + q5*q7*q8*s12*s45 + q7*q8^2*s12*s45 + 
    q5*q7*q9*s34*s45 - 2*q5*q8*q9*s34*s45 - q8^2*q9*s34*s45 + 
    2*q2*q6*q8*s45^2 + 2*q3*q6*q8*s45^2 - 2*q5*q7*q8*s45^2 - q7*q8^2*s45^2 - 
    2*q5*q7*q9*s45^2 + 2*q5*q8*q9*s45^2 + q8^2*q9*s45^2 + 
    2*q5*q7*q8*q9*s45^3 + q7*q8^2*q9*s45^3 + q2*q6*s51 + q2*q7*s51 - 
    q4*q7*s51 - q6*q7*s51 - 2*q2*q8*s51 - q4*q8*s51 + 2*q7*q8*s51 + 
    q4*q9*s51 + 5*q7*q9*s51 - q8*q9*s51 - 2*q2*q3*q7*s12*s51 + 
    q2*q7*q8*s12*s51 - q2*q7*q8^2*s12^2*s51 + q2*q6*q7*s34*s51 - 
    2*q4*q7*q9*s34*s51 - 2*q2*q6*q8*s45*s51 - 2*q3*q6*q8*s45*s51 + 
    q6*q7*q8*s45*s51 - q7*q8^2*s45*s51 - 3*q7*q8*q9*s45*s51 + 
    2*q8^2*q9*s45*s51 + 2*q7*q8^2*q9*s45^2*s51 - q2*q3*q7*s51^2 + 
    q2*q6*q7*s51^2 + 2*q2*q6*q8*s51^2 + q3*q6*q8*s51^2 - 2*q2*q7*q8*s51^2 - 
    q6*q7*q8*s51^2 + 2*q4*q7*q9*s51^2 - q7*q8*q9*s51^2 + 
    q7*q8^2*q9*s45*s51^2 + 2*q2*q6*q7*q8*s51^3]*
  ((2*F[3, 3])/9 + F[3, 4]/9 + (11*F[3, 5])/18 + F[3, 7]/3 + (16*F[3, 8])/9 + 
   (4*F[3, 9])/3 + (2*F[3, 11])/9 + F[3, 12]/3 - F[3, 13]/18 + 
   (4*F[3, 14])/9 + F[3, 17]/6 + F[3, 18]/3 - (2*F[3, 24])/9 - 
   (4*F[3, 79])/3 + (7*F[1, 1, 1]^3)/9 - (F[1, 1, 1]^2*F[1, 1, 2])/36 - 
   (4*F[1, 1, 1]*F[1, 1, 2]^2)/9 + (11*F[1, 1, 2]^3)/27 - 
   (2*F[1, 1, 1]^2*F[1, 1, 3])/9 - (4*F[1, 1, 1]*F[1, 1, 3]^2)/9 - 
   (2*F[1, 1, 1]^2*F[1, 1, 4])/9 + (2*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 4])/9 + 
   (F[1, 1, 2]^2*F[1, 1, 4])/9 + (4*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4])/9 + 
   (F[1, 1, 3]^2*F[1, 1, 4])/9 - (4*F[1, 1, 1]*F[1, 1, 4]^2)/9 - 
   (4*F[1, 1, 2]*F[1, 1, 4]^2)/9 + (F[1, 1, 3]*F[1, 1, 4]^2)/9 - 
   (F[1, 1, 2]^2*F[1, 1, 5])/9 + (2*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5])/9 + 
   (F[1, 1, 4]^2*F[1, 1, 5])/18 - (2*F[1, 1, 2]*F[1, 1, 5]^2)/9 + 
   (F[1, 1, 4]*F[1, 1, 5]^2)/18 + (F[1, 1, 1]^2*F[1, 1, 6])/12 + 
   (2*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 8])/9 + (F[1, 1, 2]^2*F[1, 1, 8])/9 + 
   (F[1, 1, 3]^2*F[1, 1, 8])/3 - (2*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 8])/9 - 
   (2*F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8])/3 + (F[1, 1, 4]^2*F[1, 1, 8])/3 - 
   (2*F[1, 1, 1]*F[1, 1, 8]^2)/3 - (7*F[1, 1, 2]*F[1, 1, 8]^2)/36 + 
   (F[1, 1, 3]*F[1, 1, 8]^2)/3 + (F[1, 1, 4]*F[1, 1, 8]^2)/3 - 
   (F[1, 1, 6]*F[1, 1, 8]^2)/12 + (F[1, 1, 1]^2*F[1, 1, 9])/9 + 
   (F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 9])/18 + (2*F[1, 1, 2]^2*F[1, 1, 9])/9 - 
   (2*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 9])/9 - 
   (4*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9])/9 + (7*F[1, 1, 4]^2*F[1, 1, 9])/18 - 
   (F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9])/3 + (F[1, 1, 5]^2*F[1, 1, 9])/6 - 
   (F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 9])/6 - 
   (2*F[1, 1, 1]*F[1, 1, 8]*F[1, 1, 9])/9 - 
   (F[1, 1, 2]*F[1, 1, 8]*F[1, 1, 9])/18 + 
   (2*F[1, 1, 4]*F[1, 1, 8]*F[1, 1, 9])/9 + 
   (F[1, 1, 6]*F[1, 1, 8]*F[1, 1, 9])/6 + (F[1, 1, 8]^2*F[1, 1, 9])/9 - 
   (F[1, 1, 1]*F[1, 1, 9]^2)/9 - (5*F[1, 1, 2]*F[1, 1, 9]^2)/9 + 
   (7*F[1, 1, 4]*F[1, 1, 9]^2)/18 + (F[1, 1, 5]*F[1, 1, 9]^2)/6 + 
   (F[1, 1, 8]*F[1, 1, 9]^2)/9 + (4*F[1, 1, 9]^3)/27 + 
   (4*F[1, 1, 1]*F[2, 1, 1])/9 + (4*F[1, 1, 3]*F[2, 1, 1])/9 + 
   (4*F[1, 1, 1]*F[2, 1, 2])/9 + (4*F[1, 1, 4]*F[2, 1, 2])/9 + 
   (2*F[1, 1, 2]*F[2, 1, 3])/3 + (2*F[1, 1, 4]*F[2, 1, 3])/3 + 
   (2*F[1, 1, 2]*F[2, 1, 4])/9 + (2*F[1, 1, 5]*F[2, 1, 4])/9 + 
   (4*F[1, 1, 1]*F[2, 1, 9])/3 + (F[1, 1, 2]*F[2, 1, 9])/6 + 
   (F[1, 1, 6]*F[2, 1, 9])/6 + (4*F[1, 1, 8]*F[2, 1, 9])/3 + 
   (2*F[1, 1, 9]*F[2, 1, 9])/3 - (4*F[1, 1, 1]*F[2, 1, 11])/9 + 
   (10*F[1, 1, 2]*F[2, 1, 11])/9 + (4*F[1, 1, 4]*F[2, 1, 11])/9 + 
   (4*F[1, 1, 8]*F[2, 1, 11])/9 + (14*F[1, 1, 9]*F[2, 1, 11])/9 - 
   (F[1, 1, 2]*F[2, 1, 12])/6 - (F[1, 1, 6]*F[2, 1, 12])/6 + 
   (2*F[1, 1, 8]*F[2, 1, 12])/3 + (2*F[1, 1, 9]*F[2, 1, 12])/3 + 
   (8*F[1, 1, 1]*tci[1, 1]^2)/27 - (2*F[1, 1, 2]*tci[1, 1]^2)/27 + 
   (F[1, 1, 3]*tci[1, 1]^2)/27 - (F[1, 1, 4]*tci[1, 1]^2)/54 + 
   (2*F[1, 1, 5]*tci[1, 1]^2)/27 - (2*F[1, 1, 8]*tci[1, 1]^2)/3 + 
   (5*F[1, 1, 9]*tci[1, 1]^2)/9 - (2*F[1, 2, 6]*tci[1, 1]^2)/3 + 
   (2*F[1, 2, 9]*tci[1, 1]^2)/3 - (17*F[1, 1, 1]^2*tci[1, 2])/9 - 
   (7*F[1, 1, 1]*F[1, 1, 2]*tci[1, 2])/18 - (4*F[1, 1, 2]^2*tci[1, 2])/9 + 
   (8*F[1, 1, 1]*F[1, 1, 3]*tci[1, 2])/9 + 
   (8*F[1, 1, 1]*F[1, 1, 4]*tci[1, 2])/9 + 
   (2*F[1, 1, 2]*F[1, 1, 4]*tci[1, 2])/9 - 
   (2*F[1, 1, 3]*F[1, 1, 4]*tci[1, 2])/9 - 
   (2*F[1, 1, 2]*F[1, 1, 5]*tci[1, 2])/9 - (F[1, 1, 4]*F[1, 1, 5]*tci[1, 2])/
    9 - (F[1, 1, 5]^2*tci[1, 2])/18 - (F[1, 1, 1]*F[1, 1, 6]*tci[1, 2])/6 + 
   (4*F[1, 1, 1]*F[1, 1, 8]*tci[1, 2])/3 + 
   (2*F[1, 1, 2]*F[1, 1, 8]*tci[1, 2])/9 - 
   (2*F[1, 1, 3]*F[1, 1, 8]*tci[1, 2])/3 - 
   (2*F[1, 1, 4]*F[1, 1, 8]*tci[1, 2])/3 + (2*F[1, 1, 8]^2*tci[1, 2])/3 + 
   (2*F[1, 1, 1]*F[1, 1, 9]*tci[1, 2])/9 + 
   (4*F[1, 1, 2]*F[1, 1, 9]*tci[1, 2])/9 - 
   (7*F[1, 1, 4]*F[1, 1, 9]*tci[1, 2])/9 + (F[1, 1, 5]*F[1, 1, 9]*tci[1, 2])/
    3 + (4*F[1, 1, 8]*F[1, 1, 9]*tci[1, 2])/9 - (7*F[1, 1, 9]^2*tci[1, 2])/
    18 + (2*F[1, 1, 2]*F[1, 2, 6]*tci[1, 2])/3 + 
   (2*F[1, 1, 4]*F[1, 2, 6]*tci[1, 2])/3 + (F[1, 1, 2]*F[1, 2, 9]*tci[1, 2])/
    6 + (F[1, 1, 6]*F[1, 2, 9]*tci[1, 2])/6 - 
   (2*F[1, 1, 8]*F[1, 2, 9]*tci[1, 2])/3 - 
   (2*F[1, 1, 9]*F[1, 2, 9]*tci[1, 2])/3 - (8*F[2, 1, 1]*tci[1, 2])/9 - 
   (8*F[2, 1, 2]*tci[1, 2])/9 - (2*F[2, 1, 3]*tci[1, 2])/3 - 
   (8*F[2, 1, 9]*tci[1, 2])/3 - (4*F[2, 1, 11]*tci[1, 2])/9 - 
   (2*F[2, 1, 12]*tci[1, 2])/3 - (tci[1, 1]^2*tci[1, 2])/9 - 
   (2*tci[1, 1]^2*tcr[1, 1])/27 + (14*tci[1, 2]*tcr[1, 1]^2)/9 - 
   (2*tcr[1, 1]^3)/3 - (tci[1, 1]^2*tcr[1, 2])/6 + 
   (tci[1, 2]*tcr[1, 2]^2)/3 + (40*tci[1, 2]*tcr[2, 1])/9 - 
   (20*tcr[1, 1]*tcr[2, 1])/9 - (2*tcr[3, 1])/3 + (7*tcr[3, 3])/12) + 
 r[-2*q10 - 2*q6 - 2*q9 + q10*q5*s23 + 2*q5*q6*s23 - q10*q9*s23 - 
    2*q10*q2*s34 + 2*q10*q5*s34 - 2*q10*q6*s34 - q10*q9*s34 - 2*q2*q9*s34 + 
    2*q5*q9*s34 + 2*q6*q9*s34 - q9^2*s34 + 2*q10*q2*q5*s34^2 - 
    q10*q6*q9*s34^2 - q5*q6*q9*s34^2 - q2*q9^2*s34^2 - q10*q6*s45 + 
    q2*q6*s45 - 2*q5*q6*s45 + q2*q9*s45 + 2*q6*q9*s45 + 2*q10*q2*q5*s34*s45 - 
    q2*q5*q6*s34*s45 - q2*q5*q9*s34*s45 - q5*q6*q9*s34*s45 + 
    2*q2*q9^2*s34*s45 - q2*q5*q9^2*s34^2*s45 + q10*q2*q5*s45^2 - 
    q2*q5*q6*s45^2 + 2*q2*q5*q9*s45^2 - 2*q5*q6*q9*s45^2 + 
    2*q2*q5*q6*q9*s45^3 + q10*q2*s51 + q10*q6*s51 + 2*q10*q9*s51 + 
    2*q2*q9*s51 - 2*q6*q9*s51 + q9^2*s51 + 2*q10*q6*q9*s34*s51 + 
    2*q2*q9^2*s34*s51 - q2*q9^2*s45*s51 - 2*q10*q6*q9*s51^2 - q2*q9^2*s51^2]*
  ((4*F[3, 1])/3 - F[3, 2]/3 - F[3, 4]/18 + (2*F[3, 6])/9 + F[3, 12]/18 - 
   (2*F[3, 14])/9 + F[3, 18]/6 + (2*F[3, 19])/9 - (2*F[3, 21])/9 + 
   (2*F[3, 31])/9 + F[3, 32]/9 + (2*F[3, 36])/9 + F[3, 37]/9 - 
   (4*F[3, 77])/3 + F[1, 1, 1]^3/3 + (F[1, 1, 1]^2*F[1, 1, 2])/12 - 
   (2*F[1, 1, 1]^2*F[1, 1, 3])/9 - (F[1, 1, 1]*F[1, 1, 3]^2)/9 - 
   (F[1, 1, 2]*F[1, 1, 3]^2)/12 - (F[1, 1, 1]^2*F[1, 1, 4])/3 + 
   (4*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4])/9 - (F[1, 1, 3]^2*F[1, 1, 4])/18 - 
   (F[1, 1, 3]*F[1, 1, 4]^2)/18 + (F[1, 1, 1]*F[1, 1, 5]^2)/3 + 
   (F[1, 1, 2]*F[1, 1, 5]^2)/12 - (F[1, 1, 3]*F[1, 1, 5]^2)/3 + 
   (4*F[1, 1, 5]^3)/9 + (F[1, 1, 1]^2*F[1, 1, 6])/12 - 
   (F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 6])/6 - (F[1, 1, 3]^2*F[1, 1, 6])/12 + 
   (F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 6])/6 + (F[1, 1, 5]^2*F[1, 1, 6])/12 - 
   (F[1, 1, 1]*F[1, 1, 6]^2)/2 - (F[1, 1, 2]*F[1, 1, 6]^2)/12 + 
   (F[1, 1, 4]*F[1, 1, 6]^2)/2 - (11*F[1, 1, 6]^3)/36 + 
   (F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 7])/6 - (F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 7])/
    6 - (F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 7])/6 - (F[1, 1, 5]^2*F[1, 1, 7])/9 + 
   (F[1, 1, 2]*F[1, 1, 6]*F[1, 1, 7])/6 + (F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 7])/
    6 - (F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 7])/6 - 
   (F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 7])/6 + (5*F[1, 1, 6]^2*F[1, 1, 7])/18 + 
   (F[1, 1, 3]*F[1, 1, 7]^2)/3 - (F[1, 1, 4]*F[1, 1, 7]^2)/3 - 
   (F[1, 1, 5]*F[1, 1, 7]^2)/3 + (F[1, 1, 6]*F[1, 1, 7]^2)/3 - 
   (F[1, 1, 1]^2*F[1, 1, 8])/9 + (F[1, 1, 3]^2*F[1, 1, 8])/6 + 
   (2*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8])/9 - 
   (F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8])/3 + (F[1, 1, 4]^2*F[1, 1, 8])/18 - 
   (F[1, 1, 5]^2*F[1, 1, 8])/9 + (F[1, 1, 6]^2*F[1, 1, 8])/9 + 
   (2*F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8])/9 - 
   (2*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 8])/9 - (2*F[1, 1, 1]*F[1, 1, 8]^2)/9 + 
   (F[1, 1, 3]*F[1, 1, 8]^2)/6 + (F[1, 1, 4]*F[1, 1, 8]^2)/18 - 
   (F[1, 1, 5]*F[1, 1, 8]^2)/9 + (F[1, 1, 6]*F[1, 1, 8]^2)/9 + 
   (10*F[1, 1, 1]*F[2, 1, 1])/9 + (10*F[1, 1, 3]*F[2, 1, 1])/9 + 
   (2*F[1, 1, 1]*F[2, 1, 2])/3 + (F[1, 1, 2]*F[2, 1, 2])/6 - 
   (2*F[1, 1, 3]*F[2, 1, 2])/3 + (5*F[1, 1, 6]*F[2, 1, 2])/6 - 
   (F[1, 1, 2]*F[2, 1, 5])/6 + (2*F[1, 1, 3]*F[2, 1, 5])/3 + 
   (2*F[1, 1, 5]*F[2, 1, 5])/3 - (F[1, 1, 6]*F[2, 1, 5])/6 + 
   (F[1, 1, 2]*F[2, 1, 7])/6 + (4*F[1, 1, 5]*F[2, 1, 7])/9 + 
   (F[1, 1, 6]*F[2, 1, 7])/6 + (4*F[1, 1, 7]*F[2, 1, 7])/9 - 
   (F[1, 1, 2]*F[2, 1, 8])/6 - (11*F[1, 1, 6]*F[2, 1, 8])/18 - 
   (4*F[1, 1, 7]*F[2, 1, 8])/9 + (2*F[1, 1, 1]*F[2, 1, 9])/9 + 
   (2*F[1, 1, 8]*F[2, 1, 9])/9 - (F[1, 1, 1]*tci[1, 1]^2)/9 - 
   (37*F[1, 1, 3]*tci[1, 1]^2)/54 + (F[1, 1, 4]*tci[1, 1]^2)/18 - 
   (5*F[1, 1, 5]*tci[1, 1]^2)/54 + (4*F[1, 1, 6]*tci[1, 1]^2)/27 + 
   (F[1, 1, 8]*tci[1, 1]^2)/54 + (2*F[1, 2, 7]*tci[1, 1]^2)/3 - 
   (F[1, 1, 1]^2*tci[1, 2])/3 - (F[1, 1, 1]*F[1, 1, 2]*tci[1, 2])/6 + 
   (2*F[1, 1, 1]*F[1, 1, 3]*tci[1, 2])/9 + (2*F[1, 1, 3]^2*tci[1, 2])/3 + 
   (F[1, 1, 3]*F[1, 1, 4]*tci[1, 2])/9 + (2*F[1, 1, 3]*F[1, 1, 5]*tci[1, 2])/
    3 + (F[1, 1, 5]^2*tci[1, 2])/9 - (F[1, 1, 1]*F[1, 1, 6]*tci[1, 2])/6 - 
   (F[1, 1, 6]^2*tci[1, 2])/9 - (2*F[1, 1, 5]*F[1, 1, 7]*tci[1, 2])/9 + 
   (2*F[1, 1, 6]*F[1, 1, 7]*tci[1, 2])/9 + 
   (4*F[1, 1, 1]*F[1, 1, 8]*tci[1, 2])/9 - (F[1, 1, 3]*F[1, 1, 8]*tci[1, 2])/
    3 - (F[1, 1, 4]*F[1, 1, 8]*tci[1, 2])/9 + 
   (2*F[1, 1, 5]*F[1, 1, 8]*tci[1, 2])/9 - 
   (2*F[1, 1, 6]*F[1, 1, 8]*tci[1, 2])/9 + (F[1, 1, 2]*F[1, 2, 7]*tci[1, 2])/
    6 - (2*F[1, 1, 3]*F[1, 2, 7]*tci[1, 2])/3 - 
   (2*F[1, 1, 5]*F[1, 2, 7]*tci[1, 2])/3 + (F[1, 1, 6]*F[1, 2, 7]*tci[1, 2])/
    6 - (20*F[2, 1, 1]*tci[1, 2])/9 - (2*F[2, 1, 5]*tci[1, 2])/3 - 
   (4*F[2, 1, 9]*tci[1, 2])/9 - (tci[1, 1]^2*tci[1, 2])/18 + 
   (tci[1, 1]^2*tcr[1, 1])/3 - (2*tcr[1, 1]^3)/9 - 
   (5*tci[1, 1]^2*tcr[1, 2])/6 + (tci[1, 2]*tcr[1, 2]^2)/3 + 
   (8*tci[1, 2]*tcr[2, 1])/3 - 2*tcr[1, 1]*tcr[2, 1] - (2*tcr[3, 1])/3 + 
   (7*tcr[3, 3])/12) + r[q2 - 2*q5 + 3*q6 - 2*q7 - q9 + q7*q8*s12 + 
    q5^2*s23 + 2*q5*q6*s23 - 2*q6^2*s23 - q5^2*q6*s23^2 + q5*q6^2*s23^2 + 
    q2*q6*s34 - q5*q6*s34 - q6^2*s34 + q5*q9*s34 + q5*q6^2*s23*s34 + 
    q2*q6*s45 - 2*q5*q6*s45 + 2*q6^2*s45 + q7^2*q8*s12*s45 + 
    q5^2*q6*s23*s45 - 2*q5*q6^2*s23*s45 + q2*q5*q6*s34*s45 + 
    q5^2*q6*s34*s45 + q2*q6^2*s34*s45 - 2*q5*q6^2*s34*s45 - 
    q5*q6*q9*s34*s45 + q5^2*q6*q9*s34^2*s45 + q5*q6^2*s45^2 + 
    q2*q5*q6^2*s34*s45^2 + q2*q6*s51 - q2*q7*s51 + q6*q7*s51 + q7^2*s51 - 
    q2*q6^2*s34*s51 + q2*q6*q7*s34*s51 + q6*q7*q8*s45*s51 - q7^2*q8*s45*s51 + 
    q2*q6*q7*s51^2 - q6*q7^2*s51^2 - q2*q6^2*q7*s34*s51^2 + 
    q6*q7^2*q8*s45*s51^2]*((2*F[3, 1])/3 + (4*F[3, 3])/27 - (2*F[3, 4])/9 + 
   F[3, 5]/27 - (4*F[3, 11])/27 - F[3, 13]/27 - (2*F[3, 14])/9 + F[3, 17]/9 + 
   (4*F[3, 20])/27 - (2*F[3, 21])/9 + F[1, 1, 1]^3/9 + 
   (F[1, 1, 1]^2*F[1, 1, 2])/12 - (F[1, 1, 1]*F[1, 1, 2]^2)/2 + 
   (155*F[1, 1, 2]^3)/324 - (2*F[1, 1, 1]^2*F[1, 1, 3])/9 + 
   (2*F[1, 1, 1]*F[1, 1, 3]^2)/9 - (2*F[1, 1, 1]^2*F[1, 1, 4])/9 + 
   (4*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4])/9 - (2*F[1, 1, 3]^2*F[1, 1, 4])/9 + 
   (2*F[1, 1, 1]*F[1, 1, 4]^2)/9 - (2*F[1, 1, 2]*F[1, 1, 4]^2)/9 - 
   (2*F[1, 1, 3]*F[1, 1, 4]^2)/9 + (4*F[1, 1, 4]^3)/81 + 
   (2*F[1, 1, 2]^2*F[1, 1, 5])/27 - (4*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5])/27 + 
   (5*F[1, 1, 4]^2*F[1, 1, 5])/27 - (8*F[1, 1, 2]*F[1, 1, 5]^2)/27 + 
   (5*F[1, 1, 4]*F[1, 1, 5]^2)/27 + (4*F[1, 1, 5]^3)/81 + 
   (F[1, 1, 1]^2*F[1, 1, 6])/12 - (F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 6])/6 + 
   (F[1, 1, 2]^2*F[1, 1, 6])/12 - (2*F[1, 1, 2]^2*F[1, 1, 9])/27 + 
   (4*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9])/27 + (F[1, 1, 4]^2*F[1, 1, 9])/27 - 
   (2*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9])/9 + (F[1, 1, 5]^2*F[1, 1, 9])/9 - 
   (4*F[1, 1, 2]*F[1, 1, 9]^2)/27 + (F[1, 1, 4]*F[1, 1, 9]^2)/27 + 
   (F[1, 1, 5]*F[1, 1, 9]^2)/9 + (4*F[1, 1, 1]*F[2, 1, 1])/9 + 
   (4*F[1, 1, 3]*F[2, 1, 1])/9 + (4*F[1, 1, 1]*F[2, 1, 2])/9 + 
   (5*F[1, 1, 2]*F[2, 1, 2])/6 - (2*F[1, 1, 3]*F[2, 1, 2])/3 - 
   (2*F[1, 1, 4]*F[2, 1, 2])/9 + (F[1, 1, 6]*F[2, 1, 2])/6 + 
   (37*F[1, 1, 2]*F[2, 1, 3])/54 + (8*F[1, 1, 4]*F[2, 1, 3])/27 + 
   (4*F[1, 1, 5]*F[2, 1, 3])/9 + (F[1, 1, 6]*F[2, 1, 3])/6 + 
   (4*F[1, 1, 2]*F[2, 1, 4])/27 + (4*F[1, 1, 5]*F[2, 1, 4])/27 + 
   (4*F[1, 1, 2]*F[2, 1, 11])/27 + (4*F[1, 1, 9]*F[2, 1, 11])/27 + 
   (5*F[1, 1, 1]*tci[1, 1]^2)/27 + (25*F[1, 1, 2]*tci[1, 1]^2)/324 + 
   (F[1, 1, 3]*tci[1, 1]^2)/27 + (F[1, 1, 4]*tci[1, 1]^2)/9 + 
   (F[1, 1, 5]*tci[1, 1]^2)/9 + (F[1, 1, 6]*tci[1, 1]^2)/36 + 
   (4*F[1, 1, 9]*tci[1, 1]^2)/81 - (8*F[1, 2, 6]*tci[1, 1]^2)/27 + 
   (F[1, 1, 1]^2*tci[1, 2])/9 - (F[1, 1, 1]*F[1, 1, 2]*tci[1, 2])/6 - 
   (5*F[1, 1, 2]^2*tci[1, 2])/27 - (4*F[1, 1, 1]*F[1, 1, 3]*tci[1, 2])/9 - 
   (4*F[1, 1, 1]*F[1, 1, 4]*tci[1, 2])/9 + 
   (4*F[1, 1, 2]*F[1, 1, 4]*tci[1, 2])/27 + 
   (4*F[1, 1, 3]*F[1, 1, 4]*tci[1, 2])/9 - (4*F[1, 1, 4]^2*tci[1, 2])/27 - 
   (8*F[1, 1, 2]*F[1, 1, 5]*tci[1, 2])/27 - 
   (10*F[1, 1, 4]*F[1, 1, 5]*tci[1, 2])/27 - (5*F[1, 1, 5]^2*tci[1, 2])/27 - 
   (F[1, 1, 1]*F[1, 1, 6]*tci[1, 2])/6 - (4*F[1, 1, 2]*F[1, 1, 9]*tci[1, 2])/
    27 - (2*F[1, 1, 4]*F[1, 1, 9]*tci[1, 2])/27 + 
   (2*F[1, 1, 5]*F[1, 1, 9]*tci[1, 2])/9 - (F[1, 1, 9]^2*tci[1, 2])/27 + 
   (37*F[1, 1, 2]*F[1, 2, 6]*tci[1, 2])/54 + 
   (8*F[1, 1, 4]*F[1, 2, 6]*tci[1, 2])/27 + 
   (4*F[1, 1, 5]*F[1, 2, 6]*tci[1, 2])/9 + (F[1, 1, 6]*F[1, 2, 6]*tci[1, 2])/
    6 - (8*F[2, 1, 1]*tci[1, 2])/9 + (4*F[2, 1, 2]*tci[1, 2])/9 - 
   (8*F[2, 1, 3]*tci[1, 2])/27 - (2*tci[1, 1]^2*tci[1, 2])/81 + 
   (tci[1, 1]^2*tcr[1, 1])/27 - (4*tci[1, 2]*tcr[1, 1]^2)/9 + 
   (7*tci[1, 1]^2*tcr[1, 2])/54 + (tci[1, 2]*tcr[1, 2]^2)/3 + 
   (4*tci[1, 2]*tcr[2, 1])/9 - (8*tcr[1, 1]*tcr[2, 1])/9 - (2*tcr[3, 1])/3 + 
   (7*tcr[3, 3])/12) + r[-4*q5 + 4*q6 - 4*q8 + 4*q9 + 2*q4*q5*s12 - 
    q4*q7*s12 - q5*q7*s12 + 2*q4*q8*s12 - 3*q5*q8*s12 - q7*q8*s12 + 
    q4*q5*q8*s12^2 - q5*q7*q8*s12^2 - q10^2*s23 - q10*q5*s23 + 2*q4*q5*s23 - 
    2*q5*q6*s23 + 2*q10*q9*s23 - 2*q4*q9*s23 + 2*q10^2*s34 + 2*q10*q2*s34 - 
    2*q10*q5*s34 - 2*q4*q5*s34 + 6*q10*q6*s34 - q4*q7*s34 - q5*q7*s34 - 
    4*q4*q8*s34 + 3*q5*q8*s34 - 2*q10*q9*s34 + 2*q2*q9*s34 - 2*q4*q9*s34 - 
    4*q5*q9*s34 - 2*q6*q9*s34 + q7*q9*s34 - 3*q8*q9*s34 - 
    2*q4*q5*q8*s12*s34 - q10*q2*q5*s34^2 + 2*q4*q5*q8*s34^2 - 
    q2*q5*q9*s34^2 + 3*q10*q6*q9*s34^2 + q5*q6*q9*s34^2 - q4*q7*q9*s34^2 - 
    q5*q7*q9*s34^2 + q5*q8*q9*s34^2 + 2*q10^2*s45 - 2*q10*q2*s45 + 
    3*q10*q6*s45 - q2*q6*s45 + 2*q5*q6*s45 + q5*q7*s45 - 2*q7*q8*s45 + 
    q2*q9*s45 - 2*q6*q9*s45 - 4*q7*q9*s45 + 3*q8*q9*s45 + q5*q7*q8*s12*s45 + 
    q10^3*s23*s45 - q10^3*s34*s45 - 4*q10^2*q2*s34*s45 + q2*q5*q6*s34*s45 - 
    q2*q5*q9*s34*s45 + q5*q6*q9*s34*s45 + q5*q7*q9*s34*s45 - 
    q5*q8*q9*s34*s45 - 2*q10^3*q2*s34^2*s45 - 2*q10^2*q5*s45^2 - 
    q10*q2*q5*s45^2 + q2*q5*q6*s45^2 - 2*q5*q7*q8*s45^2 - 2*q2*q5*q9*s45^2 + 
    2*q5*q6*q9*s45^2 - 2*q5*q7*q9*s45^2 + 2*q5*q8*q9*s45^2 + 
    4*q7*q8*q9*s45^2 - q10^3*q5*s23*s45^2 - 2*q10^3*q5*s34*s45^2 - 
    2*q10^2*q2*q5*s34*s45^2 - q10^3*q2*q5*s34^2*s45^2 - 2*q2*q5*q6*q9*s45^3 + 
    2*q5*q7*q8*q9*s45^3 - 2*q10^2*s51 - 2*q10*q2*s51 - q4*q7*s51 + 
    2*q4*q8*s51 - q7*q8*s51 + 2*q10*q9*s51 - q2*q9*s51 + 2*q6*q9*s51 - 
    3*q7*q9*s51 + 3*q8*q9*s51 - q10^3*s23*s51 + 2*q10^2*q9*s23*s51 + 
    q10^3*s34*s51 - 2*q10^2*q2*s34*s51 + 3*q10^2*q6*s34*s51 - 
    3*q10^2*q9*s34*s51 - 3*q10*q6*q9*s34*s51 - q10^3*q2*s34^2*s51 + 
    3*q10^2*q6*q9*s34^2*s51 + 3*q7*q8*q9*s45*s51 + 2*q10^2*q9*s51^2 + 
    2*q10*q6*q9*s51^2 - q4*q7*q9*s51^2 + q7*q8*q9*s51^2 + 
    q10^3*q9*s23*s51^2 - q10^3*q9*s34*s51^2 - q10^2*q6*q9*s34*s51^2 + 
    q10^3*q6*q9*s34^2*s51^2]*(-F[3, 40]/3 - (F[1, 1, 2]*F[1, 1, 5]^2)/12 + 
   (F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 6])/6 - (F[1, 1, 5]^2*F[1, 1, 6])/12 - 
   (F[1, 1, 2]*F[1, 1, 6]^2)/12 + (F[1, 1, 5]*F[1, 1, 6]^2)/6 - 
   F[1, 1, 6]^3/12 - (F[1, 1, 2]*F[2, 1, 7])/6 - (F[1, 1, 6]*F[2, 1, 7])/6 - 
   (F[1, 1, 2]*F[2, 1, 8])/6 - (F[1, 1, 6]*F[2, 1, 8])/6 + 
   (F[1, 1, 2]*tci[1, 1]^2)/36 + (F[1, 1, 6]*tci[1, 1]^2)/36 + 
   (2*tcr[3, 3])/3) + r[-2*q2 - 2*q3 + 2*q6 + q7 - q8 + 2*q9 + 2*q3^2*s12 - 
    2*q4*q5*s12 + 4*q2*q7*s12 + q4*q7*s12 - q5*q7*s12 + q2*q8*s12 + 
    q3*q8*s12 - 2*q4*q8*s12 + q5*q8*s12 - 3*q7*q8*s12 - q3^3*s12^2 - 
    q2*q3*q7*s12^2 - q4*q5*q8*s12^2 - q2*q7*q8*s12^2 - q5*q7*q8*s12^2 - 
    2*q3^2*s23 - 2*q4*q5*s23 + 2*q3*q6*s23 + 2*q4*q9*s23 + q3^3*s12*s23 - 
    q3^3*s23^2 + 2*q3^2*q6*s23^2 + q3^3*q6*s23^3 + 2*q4*q5*s34 + q2*q6*s34 - 
    2*q2*q7*s34 + q4*q7*s34 - q5*q7*s34 + 4*q4*q8*s34 - q5*q8*s34 + 
    2*q4*q9*s34 - 2*q5*q9*s34 + q7*q9*s34 - 3*q8*q9*s34 + 
    2*q4*q5*q8*s12*s34 - 2*q4*q5*q8*s34^2 + q4*q7*q9*s34^2 - q5*q7*q9*s34^2 + 
    q5*q8*q9*s34^2 + 2*q3^2*s45 - 2*q2*q6*s45 - 4*q3*q6*s45 + q5*q7*s45 + 
    2*q2*q8*s45 + 2*q3*q8*s45 - 2*q5*q8*s45 - 3*q7*q8*s45 - 2*q7*q9*s45 + 
    3*q8*q9*s45 + q5*q7*q8*s12*s45 - q3^3*q7*s12^2*s45 + q3^3*s23*s45 - 
    4*q3^2*q6*s23*s45 - 2*q3^3*q6*s23^2*s45 + q5*q7*q9*s34*s45 - 
    q5*q8*q9*s34*s45 + 2*q3^2*q6*s45^2 + 2*q2*q6*q8*s45^2 + 
    2*q3*q6*q8*s45^2 - 2*q5*q7*q8*s45^2 - 2*q5*q7*q9*s45^2 + 
    2*q5*q8*q9*s45^2 + 4*q7*q8*q9*s45^2 + q3^3*q6*s23*s45^2 + 
    2*q5*q7*q8*q9*s45^3 + q2*q6*s51 + q2*q7*s51 + q4*q7*s51 - q6*q7*s51 - 
    2*q2*q8*s51 - 2*q4*q8*s51 + q7*q9*s51 + 3*q8*q9*s51 - q3^3*s12*s51 - 
    2*q2*q3*q7*s12*s51 + q2*q7*q8*s12*s51 + q3^3*q7*s12^2*s51 + 
    q3^3*s23*s51 - q3^3*q6*s23^2*s51 + q2*q6*q7*s34*s51 + q3^3*s45*s51 - 
    q3^2*q6*s45*s51 + q3^2*q8*s45*s51 - 2*q2*q6*q8*s45*s51 - 
    q3*q6*q8*s45*s51 + q6*q7*q8*s45*s51 + 3*q7*q8*q9*s45*s51 - 
    2*q3^3*q7*s12*s45*s51 + q3^3*q6*s45^2*s51 + q3^2*q6*q8*s45^2*s51 - 
    q2*q3*q7*s51^2 + q2*q6*q7*s51^2 + 2*q2*q6*q8*s51^2 + q3*q6*q8*s51^2 - 
    2*q2*q7*q8*s51^2 - q6*q7*q8*s51^2 + q4*q7*q9*s51^2 + q7*q8*q9*s51^2 - 
    2*q2*q3^3*s12*s51^2 + 2*q3^3*q7*s12*s51^2 - q2*q3^3*q7*s12^2*s51^2 + 
    q2*q3^3*s45*s51^2 - q3^3*q7*s45*s51^2 - q3^2*q6*q8*s45*s51^2 + 
    q3^3*q6*q8*s45^2*s51^2 - q2*q3^3*s51^3 + q3^3*q7*s51^3 + 
    2*q2*q6*q7*q8*s51^3 - 2*q2*q3^3*q7*s12*s51^3 - q2*q3^3*q7*s51^4]*
  (-F[3, 59]/3 - (F[1, 1, 2]*F[1, 1, 6]^2)/12 - F[1, 1, 6]^3/12 + 
   (F[1, 1, 2]*F[1, 1, 6]*F[1, 1, 9])/6 + (F[1, 1, 6]^2*F[1, 1, 9])/6 - 
   (F[1, 1, 2]*F[1, 1, 9]^2)/12 - (F[1, 1, 6]*F[1, 1, 9]^2)/12 - 
   (F[1, 1, 2]*F[2, 1, 14])/6 - (F[1, 1, 6]*F[2, 1, 14])/6 - 
   (F[1, 1, 2]*F[2, 1, 15])/6 - (F[1, 1, 6]*F[2, 1, 15])/6 + 
   (F[1, 1, 2]*tci[1, 1]^2)/36 + (F[1, 1, 6]*tci[1, 1]^2)/36 + 
   (2*tcr[3, 3])/3) + r[-q10 - q2 - q4 + 2*q5 - q6 + 2*q7 + 2*q9 - q5^2*s12 - 
    q4*q7*s12 - 3*q5*q7*s12 - q5*q8*s12 - q7*q8*s12 + q4*q5*q8*s12^2 + 
    q5*q7*q8*s12^2 + q10^2*s23 - q4*q5*s23 - q5^2*s23 - q5*q6*s23 - 
    q10*q9*s23 + q4*q9*s23 + q5^2*q6*s23^2 - q10^2*s34 - 2*q10*q2*s34 + 
    q10*q5*s34 + q4*q5*s34 + 2*q10*q6*s34 + q5*q6*s34 - q4*q7*s34 - 
    2*q5*q7*s34 + 2*q4*q8*s34 + q10*q9*s34 - 4*q6*q9*s34 + 4*q7*q9*s34 - 
    q10^2*q2*s34^2 - q4*q5*q8*s34^2 + q5*q6*q9*s34^2 - q4*q7*q9*s34^2 - 
    2*q5*q7*q9*s34^2 + q10^2*s45 - q10*q2*s45 + q10*q6*s45 + 2*q5*q6*s45 + 
    q5*q7*s45 - q5^2*q7*s12*s45 - q5*q7*q8*s12*s45 - q10^3*s23*s45 - 
    q5^2*q6*s23*s45 + q10^3*s34*s45 + q10^2*q2*s34*s45 - q10^2*q5*s34*s45 - 
    q10*q2*q5*s34*s45 - q5^2*q6*s34*s45 - q5^2*q7*s34*s45 + 
    2*q5*q6*q9*s34*s45 + 2*q5*q7*q9*s34*s45 + 2*q10^3*q2*s34^2*s45 - 
    q10^2*q2*q5*s34^2*s45 - q5^2*q6*q9*s34^2*s45 - q5^2*q7*q9*s34^2*s45 - 
    q10^2*q5*s45^2 + q10^3*q5*s23*s45^2 + 2*q10^3*q5*s34*s45^2 - 
    q10^2*q2*q5*s34*s45^2 + q10^3*q2*q5*s34^2*s45^2 - q10^2*s51 + 
    q10*q2*s51 - q10*q6*s51 + q4*q7*s51 - q4*q8*s51 + 2*q10*q9*s51 + 
    q4*q9*s51 + q10^3*s23*s51 - 2*q10^2*q9*s23*s51 - q10^3*s34*s51 + 
    2*q10^2*q2*s34*s51 + 2*q10^2*q9*s34*s51 - 6*q10*q6*q9*s34*s51 + 
    2*q4*q7*q9*s34*s51 + q10^3*q2*s34^2*s51 - 2*q10^2*q6*q9*s34^2*s51 + 
    q10^2*q9*s51^2 - q10^3*q9*s23*s51^2 + q10^3*q9*s34*s51^2 - 
    2*q10^2*q6*q9*s34*s51^2 - q10^3*q6*q9*s34^2*s51^2]*
  ((-8*F[3, 3])/9 - (14*F[3, 5])/9 - F[3, 7] - (32*F[3, 8])/9 - 
   (4*F[3, 11])/9 + (2*F[3, 13])/9 - (2*F[3, 17])/3 + (4*F[3, 24])/9 - 
   F[3, 52]/9 + (4*F[3, 55])/9 + F[3, 56]/3 + F[3, 57]/3 - F[3, 59]/3 + 
   (2*F[1, 1, 1]^2*F[1, 1, 2])/9 + (8*F[1, 1, 1]*F[1, 1, 2]^2)/9 - 
   (217*F[1, 1, 2]^3)/108 + (2*F[1, 1, 3]^3)/9 - 
   (4*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 4])/9 + (4*F[1, 1, 2]*F[1, 1, 4]^2)/3 + 
   (4*F[1, 1, 2]^2*F[1, 1, 5])/9 - (8*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5])/9 - 
   (2*F[1, 1, 4]^2*F[1, 1, 5])/9 + (8*F[1, 1, 2]*F[1, 1, 5]^2)/9 - 
   (2*F[1, 1, 4]*F[1, 1, 5]^2)/9 - (F[1, 1, 2]^2*F[1, 1, 6])/12 - 
   (F[1, 1, 3]^2*F[1, 1, 6])/9 - (F[1, 1, 3]*F[1, 1, 6]^2)/9 + 
   (2*F[1, 1, 6]^3)/9 - (4*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 8])/9 + 
   (F[1, 1, 2]^2*F[1, 1, 8])/9 + (4*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 8])/9 + 
   (5*F[1, 1, 2]*F[1, 1, 8]^2)/9 - (2*F[1, 1, 8]^3)/3 - 
   (2*F[1, 1, 1]^2*F[1, 1, 9])/9 - (4*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 9])/9 - 
   (4*F[1, 1, 2]^2*F[1, 1, 9])/9 - (F[1, 1, 3]^2*F[1, 1, 9])/3 + 
   (4*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 9])/9 + 
   (8*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9])/9 - (10*F[1, 1, 4]^2*F[1, 1, 9])/9 + 
   (4*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9])/3 - (2*F[1, 1, 5]^2*F[1, 1, 9])/3 + 
   (2*F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 9])/3 - (F[1, 1, 6]^2*F[1, 1, 9])/3 + 
   (4*F[1, 1, 1]*F[1, 1, 8]*F[1, 1, 9])/9 + 
   (4*F[1, 1, 2]*F[1, 1, 8]*F[1, 1, 9])/9 - 
   (4*F[1, 1, 4]*F[1, 1, 8]*F[1, 1, 9])/9 - (2*F[1, 1, 8]^2*F[1, 1, 9])/9 - 
   (4*F[1, 1, 1]*F[1, 1, 9]^2)/9 + (67*F[1, 1, 2]*F[1, 1, 9]^2)/36 - 
   (F[1, 1, 3]*F[1, 1, 9]^2)/3 - (10*F[1, 1, 4]*F[1, 1, 9]^2)/9 - 
   (2*F[1, 1, 5]*F[1, 1, 9]^2)/3 - (F[1, 1, 6]*F[1, 1, 9]^2)/4 + 
   (4*F[1, 1, 8]*F[1, 1, 9]^2)/9 + (10*F[1, 1, 9]^3)/27 + 
   (F[1, 1, 2]^2*F[1, 1, 10])/2 + (2*F[1, 1, 3]^2*F[1, 1, 10])/9 + 
   (F[1, 1, 2]*F[1, 1, 6]*F[1, 1, 10])/6 - 
   (4*F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 10])/9 + (2*F[1, 1, 6]^2*F[1, 1, 10])/9 - 
   (2*F[1, 1, 2]*F[1, 1, 8]*F[1, 1, 10])/3 + (F[1, 1, 8]^2*F[1, 1, 10])/3 - 
   (F[1, 1, 2]*F[1, 1, 9]*F[1, 1, 10])/6 - 
   (F[1, 1, 6]*F[1, 1, 9]*F[1, 1, 10])/6 + (F[1, 1, 2]*F[1, 1, 10]^2)/3 + 
   (F[1, 1, 8]*F[1, 1, 10]^2)/3 - (2*F[1, 1, 9]*F[1, 1, 10]^2)/3 - 
   (16*F[1, 1, 2]*F[2, 1, 3])/9 - (16*F[1, 1, 4]*F[2, 1, 3])/9 - 
   (8*F[1, 1, 2]*F[2, 1, 4])/9 - (8*F[1, 1, 5]*F[2, 1, 4])/9 + 
   (8*F[1, 1, 1]*F[2, 1, 11])/9 - (67*F[1, 1, 2]*F[2, 1, 11])/18 - 
   (8*F[1, 1, 4]*F[2, 1, 11])/9 - (F[1, 1, 6]*F[2, 1, 11])/6 - 
   (8*F[1, 1, 8]*F[2, 1, 11])/9 - (40*F[1, 1, 9]*F[2, 1, 11])/9 - 
   (4*F[1, 1, 8]*F[2, 1, 12])/3 - (4*F[1, 1, 9]*F[2, 1, 12])/3 + 
   (4*F[1, 1, 3]*F[2, 1, 13])/9 + (4*F[1, 1, 10]*F[2, 1, 13])/9 + 
   (4*F[1, 1, 6]*F[2, 1, 14])/9 + (4*F[1, 1, 10]*F[2, 1, 14])/9 + 
   (F[1, 1, 2]*F[2, 1, 15])/6 + (F[1, 1, 6]*F[2, 1, 15])/6 + 
   (4*F[1, 1, 9]*F[2, 1, 15])/3 + (4*F[1, 1, 10]*F[2, 1, 15])/3 + 
   (67*F[1, 1, 2]*tci[1, 1]^2)/108 + (F[1, 1, 3]*tci[1, 1]^2)/9 + 
   (4*F[1, 1, 4]*tci[1, 1]^2)/27 - (8*F[1, 1, 5]*tci[1, 1]^2)/27 - 
   (13*F[1, 1, 6]*tci[1, 1]^2)/108 - (F[1, 1, 8]*tci[1, 1]^2)/3 - 
   2*F[1, 1, 9]*tci[1, 1]^2 + (14*F[1, 1, 10]*tci[1, 1]^2)/27 + 
   (4*F[1, 2, 2]*tci[1, 1]^2)/9 + (16*F[1, 2, 6]*tci[1, 1]^2)/9 - 
   (4*F[1, 2, 9]*tci[1, 1]^2)/3 + (4*F[1, 1, 1]*F[1, 1, 2]*tci[1, 2])/9 + 
   (7*F[1, 1, 2]^2*tci[1, 2])/9 - (2*F[1, 1, 3]^2*tci[1, 2])/9 - 
   (8*F[1, 1, 2]*F[1, 1, 4]*tci[1, 2])/9 + 
   (8*F[1, 1, 2]*F[1, 1, 5]*tci[1, 2])/9 + 
   (4*F[1, 1, 4]*F[1, 1, 5]*tci[1, 2])/9 + (2*F[1, 1, 5]^2*tci[1, 2])/9 + 
   (2*F[1, 1, 3]*F[1, 1, 6]*tci[1, 2])/9 + (F[1, 1, 6]^2*tci[1, 2])/9 - 
   (10*F[1, 1, 2]*F[1, 1, 8]*tci[1, 2])/9 + (2*F[1, 1, 8]^2*tci[1, 2])/3 - 
   (4*F[1, 1, 1]*F[1, 1, 9]*tci[1, 2])/9 - 
   (8*F[1, 1, 2]*F[1, 1, 9]*tci[1, 2])/9 + 
   (2*F[1, 1, 3]*F[1, 1, 9]*tci[1, 2])/3 + 
   (20*F[1, 1, 4]*F[1, 1, 9]*tci[1, 2])/9 - 
   (4*F[1, 1, 5]*F[1, 1, 9]*tci[1, 2])/3 - 
   (2*F[1, 1, 6]*F[1, 1, 9]*tci[1, 2])/3 - 
   (8*F[1, 1, 8]*F[1, 1, 9]*tci[1, 2])/9 + (13*F[1, 1, 9]^2*tci[1, 2])/9 + 
   (2*F[1, 1, 2]*F[1, 1, 10]*tci[1, 2])/3 + 
   (4*F[1, 1, 6]*F[1, 1, 10]*tci[1, 2])/9 - 
   (2*F[1, 1, 8]*F[1, 1, 10]*tci[1, 2])/3 - (F[1, 1, 10]^2*tci[1, 2])/3 - 
   (4*F[1, 1, 3]*F[1, 2, 2]*tci[1, 2])/9 - 
   (4*F[1, 1, 10]*F[1, 2, 2]*tci[1, 2])/9 - 
   (16*F[1, 1, 2]*F[1, 2, 6]*tci[1, 2])/9 - 
   (16*F[1, 1, 4]*F[1, 2, 6]*tci[1, 2])/9 + 
   (4*F[1, 1, 8]*F[1, 2, 9]*tci[1, 2])/3 + 
   (4*F[1, 1, 9]*F[1, 2, 9]*tci[1, 2])/3 + (16*F[2, 1, 3]*tci[1, 2])/9 + 
   (8*F[2, 1, 11]*tci[1, 2])/9 + (4*F[2, 1, 12]*tci[1, 2])/3 - 
   (4*F[2, 1, 13]*tci[1, 2])/9 + (2*tci[1, 1]^2*tci[1, 2])/9 - 
   (8*tci[1, 1]^2*tcr[1, 2])/9 + (2*tcr[3, 3])/3) + 
 r[-2*q10 + 2*q9 + q10*q5*s23 - q5*q6*s23 - q10*q9*s23 - 2*q10*q2*s34 + 
    q5*q6*s34 + q10*q9*s34 + 2*q2*q9*s34 - q5*q9*s34 - 2*q6*q9*s34 - 
    2*q10^2*q2*s34^2 + 2*q10*q2*q5*s34^2 - 2*q2*q5*q9*s34^2 - 
    q10*q6*q9*s34^2 + q5*q6*q9*s34^2 - 2*q10*q5*s45 + 2*q5*q6*s45 + 
    2*q6*q9*s45 - 2*q10^3*s23*s45 + 2*q10^2*q5*s23*s45 + 2*q10^3*s34*s45 + 
    2*q10*q2*q5*s34*s45 - 2*q2*q5*q9*s34*s45 + q5*q6*q9*s34*s45 + 
    4*q10^3*q2*s34^2*s45 - 2*q10^2*q2*q5*s34^2*s45 - 2*q10^2*q5*s45^2 + 
    2*q10*q2*q5*s45^2 - 2*q2*q5*q9*s45^2 - 2*q2*q6*q9*s45^2 + 
    2*q5*q6*q9*s45^2 + 2*q10^3*q5*s23*s45^2 + 4*q10^3*q5*s34*s45^2 - 
    2*q10^2*q2*q5*s34*s45^2 + 2*q10^3*q2*q5*s34^2*s45^2 - 
    2*q2*q5*q6*q9*s45^3 + q10*q2*s51 + 2*q10*q9*s51 - q2*q9*s51 - q6*q9*s51 + 
    2*q10^3*s23*s51 - 2*q10^2*q9*s23*s51 - 2*q10^3*s34*s51 + 
    2*q10^2*q2*s34*s51 + 2*q10^2*q9*s34*s51 - 4*q10*q6*q9*s34*s51 + 
    2*q10^3*q2*s34^2*s51 - 2*q10^2*q6*q9*s34^2*s51 - q2*q6*q9*s45*s51 - 
    q10*q6*q9*s51^2 - 2*q10^3*q9*s23*s51^2 + 2*q10^3*q9*s34*s51^2 - 
    2*q10^2*q6*q9*s34*s51^2 - 2*q10^3*q6*q9*s34^2*s51^2]*
  ((-4*F[3, 1])/3 + (5*F[3, 2])/6 + (11*F[3, 3])/9 - (19*F[3, 4])/36 + 
   (41*F[3, 5])/36 - F[3, 6] + (2*F[3, 7])/3 + (8*F[3, 8])/3 + F[3, 11]/9 - 
   F[3, 12]/4 - (11*F[3, 13])/36 - (4*F[3, 14])/9 - F[3, 15]/6 + 
   (3*F[3, 17])/4 - (3*F[3, 18])/4 - (4*F[3, 19])/9 + (2*F[3, 22])/3 - 
   F[3, 24]/3 - F[3, 51]/9 - (2*F[3, 52])/9 + (8*F[3, 55])/9 + 
   (4*F[3, 56])/9 + (8*F[3, 58])/3 - (2*F[3, 59])/3 - F[3, 61]/3 - 
   (7*F[1, 1, 1]^3)/6 - (F[1, 1, 1]^2*F[1, 1, 2])/2 - 
   F[1, 1, 1]*F[1, 1, 2]^2 + (31*F[1, 1, 2]^3)/18 + 
   (2*F[1, 1, 1]^2*F[1, 1, 3])/9 - (F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 3])/3 + 
   (F[1, 1, 2]^2*F[1, 1, 3])/6 + (23*F[1, 1, 1]*F[1, 1, 3]^2)/18 + 
   (F[1, 1, 2]*F[1, 1, 3]^2)/2 + F[1, 1, 3]^3/9 + 
   (13*F[1, 1, 1]^2*F[1, 1, 4])/18 - (F[1, 1, 2]^2*F[1, 1, 4])/18 - 
   (4*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4])/9 + 
   (F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 4])/3 - (19*F[1, 1, 3]^2*F[1, 1, 4])/36 + 
   (7*F[1, 1, 1]*F[1, 1, 4]^2)/9 - (10*F[1, 1, 2]*F[1, 1, 4]^2)/9 - 
   (19*F[1, 1, 3]*F[1, 1, 4]^2)/36 + (F[1, 1, 1]^2*F[1, 1, 5])/6 + 
   (F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 5])/3 - (4*F[1, 1, 2]^2*F[1, 1, 5])/9 - 
   (F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 5])/3 - (F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 5])/
    3 + (F[1, 1, 3]^2*F[1, 1, 5])/6 - (F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 5])/3 + 
   (8*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5])/9 + 
   (F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 5])/3 + (11*F[1, 1, 4]^2*F[1, 1, 5])/36 - 
   (5*F[1, 1, 1]*F[1, 1, 5]^2)/6 - (19*F[1, 1, 2]*F[1, 1, 5]^2)/18 + 
   (5*F[1, 1, 3]*F[1, 1, 5]^2)/6 + (11*F[1, 1, 4]*F[1, 1, 5]^2)/36 - 
   (4*F[1, 1, 5]^3)/9 - (F[1, 1, 1]^2*F[1, 1, 6])/3 + 
   (F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 6])/3 + (F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 6])/
    3 - (2*F[1, 1, 3]^2*F[1, 1, 6])/9 + (F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 6])/
    3 - (F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 6])/3 - 
   (F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 6])/3 - (2*F[1, 1, 3]*F[1, 1, 6]^2)/9 + 
   (4*F[1, 1, 6]^3)/9 + (F[1, 1, 1]^2*F[1, 1, 8])/2 + 
   (F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 8])/3 - (3*F[1, 1, 3]^2*F[1, 1, 8])/4 - 
   F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8] - (F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 8])/3 + 
   (3*F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8])/2 - (F[1, 1, 4]^2*F[1, 1, 8])/4 + 
   F[1, 1, 1]*F[1, 1, 8]^2 - (F[1, 1, 2]*F[1, 1, 8]^2)/3 - 
   (3*F[1, 1, 3]*F[1, 1, 8]^2)/4 - (F[1, 1, 4]*F[1, 1, 8]^2)/4 + 
   (5*F[1, 1, 8]^3)/18 + (F[1, 1, 1]^2*F[1, 1, 9])/6 + 
   (F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 9])/3 + (F[1, 1, 2]^2*F[1, 1, 9])/18 - 
   (4*F[1, 1, 3]^2*F[1, 1, 9])/9 - (F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 9])/3 - 
   (F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9])/9 + (29*F[1, 1, 4]^2*F[1, 1, 9])/36 - 
   (3*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9])/2 + (3*F[1, 1, 5]^2*F[1, 1, 9])/4 - 
   (F[1, 1, 2]*F[1, 1, 6]*F[1, 1, 9])/3 + F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 9] + 
   (F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 9])/3 - (2*F[1, 1, 6]^2*F[1, 1, 9])/3 - 
   (F[1, 1, 1]*F[1, 1, 8]*F[1, 1, 9])/3 - (F[1, 1, 2]*F[1, 1, 8]*F[1, 1, 9])/
    3 + (F[1, 1, 4]*F[1, 1, 8]*F[1, 1, 9])/3 + (F[1, 1, 8]^2*F[1, 1, 9])/6 + 
   (F[1, 1, 1]*F[1, 1, 9]^2)/3 - (11*F[1, 1, 2]*F[1, 1, 9]^2)/9 - 
   (4*F[1, 1, 3]*F[1, 1, 9]^2)/9 + (17*F[1, 1, 4]*F[1, 1, 9]^2)/36 + 
   (3*F[1, 1, 5]*F[1, 1, 9]^2)/4 - (F[1, 1, 6]*F[1, 1, 9]^2)/3 - 
   (F[1, 1, 8]*F[1, 1, 9]^2)/3 + (13*F[1, 1, 9]^3)/9 + 
   (F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 10])/3 + (F[1, 1, 3]^2*F[1, 1, 10])/3 + 
   (F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 10])/3 - 
   (F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 10])/3 - 
   (F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 10])/3 - 
   (F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 10])/3 + 
   (F[1, 1, 2]*F[1, 1, 6]*F[1, 1, 10])/3 - 
   (5*F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 10])/9 + (4*F[1, 1, 6]^2*F[1, 1, 10])/9 + 
   (F[1, 1, 2]*F[1, 1, 8]*F[1, 1, 10])/3 - (F[1, 1, 8]^2*F[1, 1, 10])/3 - 
   (F[1, 1, 2]*F[1, 1, 9]*F[1, 1, 10])/3 - 
   (F[1, 1, 3]*F[1, 1, 9]*F[1, 1, 10])/9 + 
   (F[1, 1, 4]*F[1, 1, 9]*F[1, 1, 10])/3 - 
   (F[1, 1, 6]*F[1, 1, 9]*F[1, 1, 10])/3 - (4*F[1, 1, 9]^2*F[1, 1, 10])/9 + 
   (F[1, 1, 1]*F[1, 1, 10]^2)/6 - (F[1, 1, 8]*F[1, 1, 10]^2)/6 - 
   (2*F[1, 1, 9]*F[1, 1, 10]^2)/3 + (2*F[1, 1, 10]^3)/3 - 
   (19*F[1, 1, 1]*F[2, 1, 1])/9 - (19*F[1, 1, 3]*F[2, 1, 1])/9 + 
   (2*F[1, 1, 5]*F[2, 1, 1])/3 - (2*F[1, 1, 10]*F[2, 1, 1])/3 - 
   (F[1, 1, 1]*F[2, 1, 2])/9 + (2*F[1, 1, 2]*F[2, 1, 2])/3 - 
   (F[1, 1, 4]*F[2, 1, 2])/9 - (2*F[1, 1, 6]*F[2, 1, 2])/3 + 
   (13*F[1, 1, 2]*F[2, 1, 3])/9 + (13*F[1, 1, 4]*F[2, 1, 3])/9 + 
   (11*F[1, 1, 2]*F[2, 1, 4])/9 + (11*F[1, 1, 5]*F[2, 1, 4])/9 - 
   (4*F[1, 1, 3]*F[2, 1, 5])/3 - (4*F[1, 1, 5]*F[2, 1, 5])/3 - 
   F[1, 1, 1]*F[2, 1, 9] - F[1, 1, 8]*F[2, 1, 9] - 
   (2*F[1, 1, 1]*F[2, 1, 11])/3 + (23*F[1, 1, 2]*F[2, 1, 11])/9 + 
   (2*F[1, 1, 4]*F[2, 1, 11])/3 + (2*F[1, 1, 8]*F[2, 1, 11])/3 + 
   (29*F[1, 1, 9]*F[2, 1, 11])/9 + F[1, 1, 8]*F[2, 1, 12] + 
   F[1, 1, 9]*F[2, 1, 12] + (2*F[1, 1, 3]*F[2, 1, 13])/3 + 
   (2*F[1, 1, 10]*F[2, 1, 13])/3 + (8*F[1, 1, 6]*F[2, 1, 14])/9 + 
   (8*F[1, 1, 10]*F[2, 1, 14])/9 + (2*F[1, 1, 2]*F[2, 1, 15])/3 - 
   (2*F[1, 1, 4]*F[2, 1, 15])/3 + (2*F[1, 1, 6]*F[2, 1, 15])/3 + 
   (22*F[1, 1, 9]*F[2, 1, 15])/9 + (16*F[1, 1, 10]*F[2, 1, 15])/9 + 
   (16*F[1, 1, 1]*tci[1, 1]^2)/27 - (F[1, 1, 2]*tci[1, 1]^2)/3 + 
   (125*F[1, 1, 3]*tci[1, 1]^2)/108 - (13*F[1, 1, 4]*tci[1, 1]^2)/54 + 
   (8*F[1, 1, 5]*tci[1, 1]^2)/27 - (8*F[1, 1, 6]*tci[1, 1]^2)/27 - 
   (7*F[1, 1, 8]*tci[1, 1]^2)/12 + (23*F[1, 1, 9]*tci[1, 1]^2)/54 + 
   (F[1, 1, 10]*tci[1, 1]^2)/9 + (2*F[1, 2, 2]*tci[1, 1]^2)/3 - 
   (13*F[1, 2, 6]*tci[1, 1]^2)/9 - (4*F[1, 2, 7]*tci[1, 1]^2)/3 + 
   F[1, 2, 9]*tci[1, 1]^2 + (37*F[1, 1, 1]^2*tci[1, 2])/18 + 
   F[1, 1, 1]*F[1, 1, 2]*tci[1, 2] - (5*F[1, 1, 2]^2*tci[1, 2])/9 - 
   (23*F[1, 1, 1]*F[1, 1, 3]*tci[1, 2])/9 - F[1, 1, 2]*F[1, 1, 3]*tci[1, 2] - 
   F[1, 1, 3]^2*tci[1, 2] - (14*F[1, 1, 1]*F[1, 1, 4]*tci[1, 2])/9 + 
   (7*F[1, 1, 2]*F[1, 1, 4]*tci[1, 2])/9 + 
   (19*F[1, 1, 3]*F[1, 1, 4]*tci[1, 2])/18 + 
   (F[1, 1, 1]*F[1, 1, 5]*tci[1, 2])/3 - (8*F[1, 1, 2]*F[1, 1, 5]*tci[1, 2])/
    9 - (5*F[1, 1, 3]*F[1, 1, 5]*tci[1, 2])/3 - 
   (11*F[1, 1, 4]*F[1, 1, 5]*tci[1, 2])/18 - (11*F[1, 1, 5]^2*tci[1, 2])/36 + 
   (4*F[1, 1, 3]*F[1, 1, 6]*tci[1, 2])/9 + (2*F[1, 1, 6]^2*tci[1, 2])/9 - 
   2*F[1, 1, 1]*F[1, 1, 8]*tci[1, 2] + (2*F[1, 1, 2]*F[1, 1, 8]*tci[1, 2])/
    3 + (3*F[1, 1, 3]*F[1, 1, 8]*tci[1, 2])/2 + 
   (F[1, 1, 4]*F[1, 1, 8]*tci[1, 2])/2 + (F[1, 1, 8]^2*tci[1, 2])/6 + 
   (F[1, 1, 1]*F[1, 1, 9]*tci[1, 2])/3 + (F[1, 1, 2]*F[1, 1, 9]*tci[1, 2])/
    9 + (8*F[1, 1, 3]*F[1, 1, 9]*tci[1, 2])/9 - 
   (29*F[1, 1, 4]*F[1, 1, 9]*tci[1, 2])/18 + 
   (3*F[1, 1, 5]*F[1, 1, 9]*tci[1, 2])/2 - 
   (4*F[1, 1, 6]*F[1, 1, 9]*tci[1, 2])/3 + 
   (2*F[1, 1, 8]*F[1, 1, 9]*tci[1, 2])/3 - (F[1, 1, 9]^2*tci[1, 2])/36 - 
   (2*F[1, 1, 1]*F[1, 1, 10]*tci[1, 2])/3 + 
   (8*F[1, 1, 6]*F[1, 1, 10]*tci[1, 2])/9 + 
   (2*F[1, 1, 8]*F[1, 1, 10]*tci[1, 2])/3 - 
   (2*F[1, 1, 9]*F[1, 1, 10]*tci[1, 2])/9 - 
   (2*F[1, 1, 3]*F[1, 2, 2]*tci[1, 2])/3 - 
   (2*F[1, 1, 10]*F[1, 2, 2]*tci[1, 2])/3 + 
   (13*F[1, 1, 2]*F[1, 2, 6]*tci[1, 2])/9 + 
   (13*F[1, 1, 4]*F[1, 2, 6]*tci[1, 2])/9 + 
   (4*F[1, 1, 3]*F[1, 2, 7]*tci[1, 2])/3 + 
   (4*F[1, 1, 5]*F[1, 2, 7]*tci[1, 2])/3 - F[1, 1, 8]*F[1, 2, 9]*tci[1, 2] - 
   F[1, 1, 9]*F[1, 2, 9]*tci[1, 2] + (38*F[2, 1, 1]*tci[1, 2])/9 + 
   (2*F[2, 1, 2]*tci[1, 2])/9 - (13*F[2, 1, 3]*tci[1, 2])/9 + 
   (4*F[2, 1, 5]*tci[1, 2])/3 + 2*F[2, 1, 9]*tci[1, 2] - 
   (2*F[2, 1, 11]*tci[1, 2])/3 - F[2, 1, 12]*tci[1, 2] - 
   (2*F[2, 1, 13]*tci[1, 2])/3 + (2*F[2, 1, 15]*tci[1, 2])/3 + 
   (tci[1, 1]^2*tci[1, 2])/54 - (10*tci[1, 1]^2*tcr[1, 1])/27 - 
   (31*tci[1, 2]*tcr[1, 1]^2)/18 + (7*tcr[1, 1]^3)/6 + 
   (10*tci[1, 1]^2*tcr[1, 2])/9 - (2*tci[1, 2]*tcr[1, 1]*tcr[1, 2])/3 - 
   (52*tci[1, 2]*tcr[2, 1])/9 + (29*tcr[1, 1]*tcr[2, 1])/9 + 
   (7*tcr[3, 3])/9) + r[-2*q5 - 2*q8 + 2*q9 - q5*q7*s12 - q5*q8*s12 - 
    q7*q8*s12 - q5*q7*q8*s12^2 - q5*q7*s34 + q5*q8*s34 - 2*q5*q9*s34 + 
    q7*q9*s34 - 3*q8*q9*s34 - q5*q7*q9*s34^2 + q5*q8*q9*s34^2 + q5*q7*s45 - 
    q5*q8*s45 - 2*q7*q8*s45 - 3*q7*q9*s45 + 3*q8*q9*s45 + q5*q7*q8*s12*s45 + 
    q5*q7*q9*s34*s45 - q5*q8*q9*s34*s45 - 2*q5*q7*q8*s45^2 - 
    2*q5*q7*q9*s45^2 + 2*q5*q8*q9*s45^2 + 4*q7*q8*q9*s45^2 + 
    2*q5*q7*q8*q9*s45^3 - q7*q8*s51 - q7*q9*s51 + 3*q8*q9*s51 + 
    3*q7*q8*q9*s45*s51 + q7*q8*q9*s51^2]*(-65/81 + (34*F[1, 1, 1])/27 - 
   F[1, 1, 1]^2 - F[1, 1, 1]*F[1, 1, 2] + (11*F[1, 1, 2]^2)/18 + 
   (F[1, 1, 2]*F[1, 1, 4])/2 + (10*F[1, 1, 2]*F[1, 1, 6])/9 - 
   (F[1, 1, 4]*F[1, 1, 6])/2 + (71*F[1, 1, 6]^2)/18 - (80*F[1, 1, 7])/9 - 
   (155*tci[1, 1]^2)/108 + (F[1, 1, 1]*tci[1, 1]^2)/6 - 
   (F[1, 1, 2]*tci[1, 1]^2)/18 - (F[1, 1, 6]*tci[1, 1]^2)/18 - 
   (34*tci[1, 2])/27 + 2*F[1, 1, 1]*tci[1, 2] + (F[1, 1, 2]*tci[1, 2])/2 + 
   (F[1, 1, 6]*tci[1, 2])/2 - (tci[1, 1]^2*tci[1, 2])/6 + (13*tcr[3, 3])/9) + 
 r[-2*q3^2*s12 + 2*q3*q7*s12 - 2*q7*q8*s12 + 2*q3^3*s12^2 + 
    2*q2*q3*q7*s12^2 - 2*q3^2*q7*s12^2 - 2*q2*q7*q8*s12^2 + 2*q3^2*s23 - 
    2*q3^3*s12*s23 + 2*q3^3*s23^2 - 2*q3^2*q6*s23^2 - 2*q3^3*q6*s23^3 - 
    q2*q3*s45 + q3*q7*s45 + q2*q8*s45 - q7*q8*s45 - 2*q3^2*q7*s12*s45 + 
    2*q3^3*q7*s12^2*s45 - 2*q3^3*s23*s45 + 2*q3^2*q6*s23*s45 + 
    4*q3^3*q6*s23^2*s45 + q2*q6*q8*s45^2 - q3*q6*q8*s45^2 - 
    2*q3^3*q6*s23*s45^2 + q2*q3*s51 - 2*q3^2*s51 - q3*q7*s51 - q2*q8*s51 + 
    q7*q8*s51 + 2*q3^3*s12*s51 - 2*q2*q3*q7*s12*s51 + 2*q3^2*q7*s12*s51 + 
    2*q2*q7*q8*s12*s51 + 2*q2*q3^2*q7*s12^2*s51 - 2*q3^3*q7*s12^2*s51 - 
    2*q3^3*s23*s51 + 2*q3^2*q6*s23*s51 + 2*q3^3*q6*s23^2*s51 + 
    2*q2*q3^2*s45*s51 - 2*q3^3*s45*s51 - 2*q3^2*q6*s45*s51 - 
    2*q3^2*q7*s45*s51 - q2*q6*q8*s45*s51 + q6*q7*q8*s45*s51 + 
    4*q3^3*q7*s12*s45*s51 - 2*q3^3*q6*s45^2*s51 + 2*q3^2*q6*q8*s45^2*s51 - 
    4*q2*q3^2*s51^2 + 2*q2*q3*q7*s51^2 + 4*q3^2*q7*s51^2 + 2*q2*q6*q8*s51^2 - 
    q3*q6*q8*s51^2 - 2*q2*q7*q8*s51^2 - q6*q7*q8*s51^2 + 
    4*q2*q3^3*s12*s51^2 - 2*q2*q3^2*q7*s12*s51^2 - 4*q3^3*q7*s12*s51^2 + 
    2*q2*q3^3*q7*s12^2*s51^2 - 2*q2*q3^3*s45*s51^2 + 2*q3^3*q7*s45*s51^2 - 
    2*q3^2*q6*q8*s45*s51^2 - 2*q3^3*q6*q8*s45^2*s51^2 + 2*q2*q3^3*s51^3 - 
    4*q2*q3^2*q7*s51^3 - 2*q3^3*q7*s51^3 + 2*q2*q6*q7*q8*s51^3 + 
    4*q2*q3^3*q7*s12*s51^3 + 2*q2*q3^3*q7*s51^4]*
  ((-2*F[3, 1])/3 + F[3, 2]/3 + F[3, 3]/9 - (7*F[3, 4])/18 - F[3, 5]/2 - 
   F[3, 6] - F[3, 7]/2 - (16*F[3, 8])/9 - F[3, 10]/6 - (4*F[3, 11])/3 - 
   F[3, 12]/3 - (5*F[3, 13])/18 - (8*F[3, 14])/9 - F[3, 15]/2 + F[3, 17]/3 - 
   (5*F[3, 18])/6 - (2*F[3, 19])/9 + F[3, 22] + (2*F[3, 24])/9 + F[3, 31]/9 + 
   F[3, 32]/18 + F[3, 33]/6 - F[3, 35]/6 + (4*F[3, 36])/9 + F[3, 37]/18 + 
   F[3, 38]/6 - F[3, 42]/3 - (4*F[1, 1, 1]^3)/3 - 
   (5*F[1, 1, 1]^2*F[1, 1, 2])/9 - (F[1, 1, 1]*F[1, 1, 2]^2)/18 + 
   (19*F[1, 1, 2]^3)/27 + (4*F[1, 1, 1]^2*F[1, 1, 3])/9 + 
   (11*F[1, 1, 1]*F[1, 1, 3]^2)/9 + (F[1, 1, 2]*F[1, 1, 3]^2)/2 + 
   F[1, 1, 3]^3/9 + (17*F[1, 1, 1]^2*F[1, 1, 4])/18 - 
   (5*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 4])/9 - (F[1, 1, 2]^2*F[1, 1, 4])/3 - 
   (8*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4])/9 - (7*F[1, 1, 3]^2*F[1, 1, 4])/18 + 
   (13*F[1, 1, 1]*F[1, 1, 4]^2)/18 - (7*F[1, 1, 3]*F[1, 1, 4]^2)/18 - 
   (F[1, 1, 2]^2*F[1, 1, 5])/18 + (F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5])/9 + 
   (5*F[1, 1, 4]^2*F[1, 1, 5])/18 - (F[1, 1, 1]*F[1, 1, 5]^2)/3 - 
   (11*F[1, 1, 2]*F[1, 1, 5]^2)/18 + (F[1, 1, 3]*F[1, 1, 5]^2)/3 + 
   (5*F[1, 1, 4]*F[1, 1, 5]^2)/18 - F[1, 1, 5]^3/9 - 
   (F[1, 1, 1]^2*F[1, 1, 6])/2 + (2*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 6])/3 + 
   (F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 6])/3 - 
   (2*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 6])/3 + (F[1, 1, 4]^2*F[1, 1, 6])/6 - 
   (F[1, 1, 1]*F[1, 1, 6]^2)/6 + (F[1, 1, 4]*F[1, 1, 6]^2)/6 - 
   F[1, 1, 6]^3/9 - (F[1, 1, 3]^2*F[1, 1, 7])/6 + 
   (F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 7])/3 - (F[1, 1, 4]^2*F[1, 1, 7])/6 - 
   (F[1, 1, 5]^2*F[1, 1, 7])/18 - (F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 7])/3 + 
   (F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 7])/3 + (F[1, 1, 6]^2*F[1, 1, 7])/18 + 
   (F[1, 1, 1]*F[1, 1, 7]^2)/6 - (F[1, 1, 4]*F[1, 1, 7]^2)/6 - 
   (F[1, 1, 5]*F[1, 1, 7]^2)/6 + (F[1, 1, 6]*F[1, 1, 7]^2)/6 + 
   (F[1, 1, 1]^2*F[1, 1, 8])/2 - (5*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 8])/9 + 
   (F[1, 1, 2]^2*F[1, 1, 8])/18 - (5*F[1, 1, 3]^2*F[1, 1, 8])/6 - 
   F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8] + (5*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 8])/
    9 + (5*F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8])/3 - (F[1, 1, 4]^2*F[1, 1, 8])/
    3 - (F[1, 1, 5]^2*F[1, 1, 8])/18 + (F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 8])/3 - 
   (F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 8])/3 + (F[1, 1, 6]^2*F[1, 1, 8])/18 + 
   (F[1, 1, 1]*F[1, 1, 7]*F[1, 1, 8])/3 - (F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 8])/
    3 + (F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8])/9 - 
   (F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 8])/9 + (7*F[1, 1, 1]*F[1, 1, 8]^2)/6 + 
   (5*F[1, 1, 2]*F[1, 1, 8]^2)/18 - (5*F[1, 1, 3]*F[1, 1, 8]^2)/6 - 
   (F[1, 1, 4]*F[1, 1, 8]^2)/3 - (F[1, 1, 5]*F[1, 1, 8]^2)/18 + 
   (F[1, 1, 6]*F[1, 1, 8]^2)/18 - F[1, 1, 8]^3/3 + 
   (F[1, 1, 1]^2*F[1, 1, 9])/18 + (F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 9])/9 - 
   (11*F[1, 1, 2]^2*F[1, 1, 9])/18 - (F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 9])/9 + 
   (11*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9])/9 - (5*F[1, 1, 4]^2*F[1, 1, 9])/18 - 
   (2*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9])/3 + (F[1, 1, 5]^2*F[1, 1, 9])/3 - 
   (F[1, 1, 1]*F[1, 1, 8]*F[1, 1, 9])/9 - (F[1, 1, 2]*F[1, 1, 8]*F[1, 1, 9])/
    9 + (F[1, 1, 4]*F[1, 1, 8]*F[1, 1, 9])/9 + (F[1, 1, 8]^2*F[1, 1, 9])/18 - 
   (7*F[1, 1, 1]*F[1, 1, 9]^2)/18 - (F[1, 1, 2]*F[1, 1, 9]^2)/18 - 
   (5*F[1, 1, 4]*F[1, 1, 9]^2)/18 + (F[1, 1, 5]*F[1, 1, 9]^2)/3 + 
   (7*F[1, 1, 8]*F[1, 1, 9]^2)/18 - (4*F[1, 1, 9]^3)/27 - 
   (14*F[1, 1, 1]*F[2, 1, 1])/9 - (14*F[1, 1, 3]*F[2, 1, 1])/9 + 
   (4*F[1, 1, 1]*F[2, 1, 2])/9 + (2*F[1, 1, 2]*F[2, 1, 2])/3 + 
   (4*F[1, 1, 4]*F[2, 1, 2])/9 - (2*F[1, 1, 6]*F[2, 1, 2])/3 - 
   (2*F[1, 1, 2]*F[2, 1, 3])/9 - (2*F[1, 1, 4]*F[2, 1, 3])/9 + 
   (10*F[1, 1, 2]*F[2, 1, 4])/9 + (10*F[1, 1, 5]*F[2, 1, 4])/9 - 
   (2*F[1, 1, 3]*F[2, 1, 5])/3 - (2*F[1, 1, 5]*F[2, 1, 5])/3 + 
   (2*F[1, 1, 5]*F[2, 1, 7])/9 + (2*F[1, 1, 7]*F[2, 1, 7])/9 - 
   (2*F[1, 1, 6]*F[2, 1, 8])/9 - (2*F[1, 1, 7]*F[2, 1, 8])/9 - 
   (4*F[1, 1, 1]*F[2, 1, 9])/3 - (2*F[1, 1, 7]*F[2, 1, 9])/3 - 
   (4*F[1, 1, 8]*F[2, 1, 9])/3 + (2*F[1, 1, 9]*F[2, 1, 9])/3 + 
   (4*F[1, 1, 1]*F[2, 1, 11])/9 - (2*F[1, 1, 2]*F[2, 1, 11])/3 - 
   (4*F[1, 1, 4]*F[2, 1, 11])/9 - (4*F[1, 1, 8]*F[2, 1, 11])/9 - 
   (10*F[1, 1, 9]*F[2, 1, 11])/9 - (2*F[1, 1, 8]*F[2, 1, 12])/3 - 
   (2*F[1, 1, 9]*F[2, 1, 12])/3 + (19*F[1, 1, 1]*tci[1, 1]^2)/54 - 
   (F[1, 1, 2]*tci[1, 1]^2)/27 + (65*F[1, 1, 3]*tci[1, 1]^2)/54 - 
   (F[1, 1, 4]*tci[1, 1]^2)/6 + (13*F[1, 1, 5]*tci[1, 1]^2)/54 + 
   (2*F[1, 1, 6]*tci[1, 1]^2)/27 - (F[1, 1, 7]*tci[1, 1]^2)/9 - 
   (5*F[1, 1, 8]*tci[1, 1]^2)/18 - (11*F[1, 1, 9]*tci[1, 1]^2)/27 + 
   (2*F[1, 2, 6]*tci[1, 1]^2)/9 - (2*F[1, 2, 7]*tci[1, 1]^2)/3 - 
   (2*F[1, 2, 9]*tci[1, 1]^2)/3 + (19*F[1, 1, 1]^2*tci[1, 2])/9 + 
   (20*F[1, 1, 1]*F[1, 1, 2]*tci[1, 2])/9 + (5*F[1, 1, 2]^2*tci[1, 2])/9 - 
   (22*F[1, 1, 1]*F[1, 1, 3]*tci[1, 2])/9 - F[1, 1, 2]*F[1, 1, 3]*tci[1, 2] - 
   F[1, 1, 3]^2*tci[1, 2] - (13*F[1, 1, 1]*F[1, 1, 4]*tci[1, 2])/9 + 
   (2*F[1, 1, 2]*F[1, 1, 4]*tci[1, 2])/9 + 
   (7*F[1, 1, 3]*F[1, 1, 4]*tci[1, 2])/9 - (F[1, 1, 2]*F[1, 1, 5]*tci[1, 2])/
    9 - (2*F[1, 1, 3]*F[1, 1, 5]*tci[1, 2])/3 - 
   (5*F[1, 1, 4]*F[1, 1, 5]*tci[1, 2])/9 - (2*F[1, 1, 5]^2*tci[1, 2])/9 + 
   (F[1, 1, 1]*F[1, 1, 6]*tci[1, 2])/3 - (F[1, 1, 4]*F[1, 1, 6]*tci[1, 2])/
    3 - (F[1, 1, 6]^2*tci[1, 2])/18 - (2*F[1, 1, 1]*F[1, 1, 7]*tci[1, 2])/3 + 
   (F[1, 1, 3]*F[1, 1, 7]*tci[1, 2])/3 + (F[1, 1, 4]*F[1, 1, 7]*tci[1, 2])/
    3 - (F[1, 1, 5]*F[1, 1, 7]*tci[1, 2])/9 + 
   (F[1, 1, 6]*F[1, 1, 7]*tci[1, 2])/9 - (7*F[1, 1, 1]*F[1, 1, 8]*tci[1, 2])/
    3 - (5*F[1, 1, 2]*F[1, 1, 8]*tci[1, 2])/9 + 
   (5*F[1, 1, 3]*F[1, 1, 8]*tci[1, 2])/3 + 
   (2*F[1, 1, 4]*F[1, 1, 8]*tci[1, 2])/3 + (F[1, 1, 5]*F[1, 1, 8]*tci[1, 2])/
    9 - (F[1, 1, 6]*F[1, 1, 8]*tci[1, 2])/9 + (F[1, 1, 8]^2*tci[1, 2])/3 + 
   (F[1, 1, 1]*F[1, 1, 9]*tci[1, 2])/9 - (11*F[1, 1, 2]*F[1, 1, 9]*tci[1, 2])/
    9 + (5*F[1, 1, 4]*F[1, 1, 9]*tci[1, 2])/9 + 
   (2*F[1, 1, 5]*F[1, 1, 9]*tci[1, 2])/3 - 
   (7*F[1, 1, 8]*F[1, 1, 9]*tci[1, 2])/9 + (5*F[1, 1, 9]^2*tci[1, 2])/18 - 
   (2*F[1, 1, 2]*F[1, 2, 6]*tci[1, 2])/9 - 
   (2*F[1, 1, 4]*F[1, 2, 6]*tci[1, 2])/9 + 
   (2*F[1, 1, 3]*F[1, 2, 7]*tci[1, 2])/3 + 
   (2*F[1, 1, 5]*F[1, 2, 7]*tci[1, 2])/3 + 
   (2*F[1, 1, 8]*F[1, 2, 9]*tci[1, 2])/3 + 
   (2*F[1, 1, 9]*F[1, 2, 9]*tci[1, 2])/3 + (28*F[2, 1, 1]*tci[1, 2])/9 - 
   (8*F[2, 1, 2]*tci[1, 2])/9 + (2*F[2, 1, 3]*tci[1, 2])/9 + 
   (2*F[2, 1, 5]*tci[1, 2])/3 + (8*F[2, 1, 9]*tci[1, 2])/3 + 
   (4*F[2, 1, 11]*tci[1, 2])/9 + (2*F[2, 1, 12]*tci[1, 2])/3 + 
   (25*tci[1, 1]^2*tci[1, 2])/54 + (5*tci[1, 1]^2*tcr[1, 1])/54 - 
   (13*tci[1, 2]*tcr[1, 1]^2)/9 + (4*tcr[1, 1]^3)/3 + 
   (10*tci[1, 1]^2*tcr[1, 2])/9 - (4*tci[1, 2]*tcr[1, 1]*tcr[1, 2])/3 - 
   (32*tci[1, 2]*tcr[2, 1])/9 + (22*tcr[1, 1]*tcr[2, 1])/9 + (14*tcr[3, 3])/9)


==> anc/qqb_W02_nfCF.m <==
((4*F[1, 1, 1]*F[1, 1, 5])/9 - (4*F[1, 1, 3]*F[1, 1, 5])/9 - 
   (4*F[1, 1, 1]*F[1, 1, 10])/9 + (4*F[1, 1, 3]*F[1, 1, 10])/9)*
  r[8*q2 + 5*q4 - 7*q5 - 12*q6 - 4*q7 + 6*q8 + 16*q9 - 22*q4*q5*s12 + 
    8*q5^2*s12 + 16*q4*q7*s12 + 16*q5*q7*s12 - 16*q4*q8*s12 + 10*q5*q8*s12 + 
    6*q4^2*q5*s12^2 - 10*q4*q5*q8*s12^2 - 10*q5*q7*q8*s12^2 + 5*q10*q5*s23 - 
    5*q4*q5*s23 + 8*q5^2*s23 + 9*q5*q6*s23 - 5*q10*q9*s23 + 5*q4*q9*s23 - 
    8*q5^2*q6*s23^2 + 6*q10*q2*s34 - 6*q12*q2*s34 - 6*q10*q5*s34 + 
    24*q12*q5*s34 + 5*q4*q5*s34 - 38*q10*q6*s34 - 6*q12*q6*s34 - 
    9*q5*q6*s34 + 6*q12*q7*s34 + 22*q4*q7*s34 + 14*q5*q7*s34 + 6*q12*q8*s34 + 
    22*q4*q8*s34 - 14*q5*q8*s34 + 5*q10*q9*s34 + 16*q2*q9*s34 + 
    10*q4*q9*s34 - 26*q5*q9*s34 + 10*q6*q9*s34 - 15*q7*q9*s34 - 
    15*q8*q9*s34 - 6*q4^2*q5*s12*s34 - 12*q4^2*q8*s12*s34 + 
    22*q4*q5*q8*s12*s34 - 6*q4^2*q5*q8*s12^2*s34 + 12*q10^2*q2*s34^2 - 
    12*q10*q2*q4*s34^2 + 12*q12*q2*q4*s34^2 - q10*q2*q5*s34^2 + 
    9*q12*q2*q5*s34^2 - 12*q10*q4*q6*s34^2 + 12*q12*q4*q6*s34^2 - 
    9*q12*q5*q6*s34^2 + 12*q12*q4*q7*s34^2 + 9*q12*q5*q7*s34^2 + 
    12*q12*q4*q8*s34^2 - 9*q12*q5*q8*s34^2 - 5*q4*q5*q8*s34^2 - 
    8*q2*q5*q9*s34^2 - 10*q10*q6*q9*s34^2 + 10*q4*q7*q9*s34^2 + 
    5*q5*q7*q9*s34^2 + 5*q5*q8*q9*s34^2 + 6*q4^2*q5*q8*s12*s34^2 + 
    16*q10*q2*s45 - 10*q10*q5*s45 - 16*q10*q6*s45 - 6*q5*q6*s45 + 
    3*q5*q7*s45 - 10*q5*q8*s45 - 10*q7*q8*s45 - 8*q2*q9*s45 + 10*q6*q9*s45 - 
    10*q7*q9*s45 + 12*q8*q9*s45 + 8*q5^2*q7*s12*s45 + 10*q5*q7*q8*s12*s45 + 
    8*q5^2*q6*s23*s45 + 12*q10^2*q2*s34*s45 + 6*q10^2*q5*s34*s45 + 
    10*q10*q2*q5*s34*s45 - 3*q12*q2*q5*s34*s45 + 3*q12*q5*q6*s34*s45 + 
    8*q5^2*q6*s34*s45 + 3*q12*q5*q7*s34*s45 + 8*q5^2*q7*s34*s45 - 
    3*q12*q5*q8*s34*s45 + q2*q5*q9*s34*s45 - 5*q5*q6*q9*s34*s45 - 
    5*q5*q7*q9*s34*s45 + q5*q8*q9*s34*s45 + 6*q10^2*q2*q5*s34^2*s45 + 
    3*q12*q2*q5^2*s34^2*s45 + 3*q12*q5^2*q6*s34^2*s45 + 
    3*q12*q5^2*q7*s34^2*s45 + 3*q12*q5^2*q8*s34^2*s45 - 
    3*q2*q5^2*q9*s34^2*s45 + 5*q5^2*q6*q9*s34^2*s45 + 
    5*q5^2*q7*q9*s34^2*s45 - 3*q5^2*q8*q9*s34^2*s45 + 6*q10^2*q5*s45^2 + 
    10*q10*q2*q5*s45^2 - 10*q5*q7*q8*s45^2 - 10*q2*q5*q9*s45^2 - 
    10*q2*q6*q9*s45^2 + 10*q5*q6*q9*s45^2 - 10*q5*q7*q9*s45^2 + 
    10*q5*q8*q9*s45^2 + 20*q7*q8*q9*s45^2 + 6*q10^2*q2*q5*s34*s45^2 - 
    10*q2*q5*q6*q9*s45^3 + 10*q5*q7*q8*q9*s45^3 + 11*q10*q2*s51 - 
    6*q10*q6*s51 + 6*q4*q7*s51 - 11*q4*q8*s51 - 5*q7*q8*s51 - 13*q2*q9*s51 - 
    5*q4*q9*s51 - 5*q6*q9*s51 + 5*q7*q9*s51 + 15*q8*q9*s51 + 
    6*q10^2*q2*s34*s51 + 6*q10*q2*q4*s34*s51 - 6*q12*q2*q4*s34*s51 - 
    6*q10^2*q6*s34*s51 - 6*q10*q4*q6*s34*s51 + 6*q12*q4*q6*s34*s51 + 
    6*q12*q4*q7*s34*s51 + 6*q4^2*q7*s34*s51 - 6*q12*q4*q8*s34*s51 - 
    6*q4^2*q8*s34*s51 + 10*q10*q6*q9*s34*s51 - 10*q4*q7*q9*s34*s51 + 
    6*q10^2*q2*q4*s34^2*s51 - 6*q10*q2*q4^2*s34^2*s51 + 
    6*q12*q2*q4^2*s34^2*s51 - 6*q10^2*q4*q6*s34^2*s51 + 
    6*q10*q4^2*q6*s34^2*s51 - 6*q12*q4^2*q6*s34^2*s51 + 
    6*q12*q4^2*q7*s34^2*s51 - 6*q12*q4^2*q8*s34^2*s51 - 5*q2*q6*q9*s45*s51 + 
    15*q7*q8*q9*s45*s51 - 5*q10*q6*q9*s51^2 + 5*q4*q7*q9*s51^2 + 
    5*q7*q8*q9*s51^2] + (-(F[1, 1, 1]*F[1, 1, 2])/9 + 
   (F[1, 1, 2]*F[1, 1, 4])/9 + (F[1, 1, 1]*F[1, 1, 6])/9 - 
   (F[1, 1, 4]*F[1, 1, 6])/9)*r[112*q10 + 78*q2 - 40*q3 - 50*q5 + 3*q6 - 
    23*q7 - 50*q8 - 28*q9 + 18*q2*q7*s12 + 24*q3*q7*s12 - 9*q5*q7*s12 + 
    41*q2*q8*s12 + 64*q3*q8*s12 - 9*q5*q8*s12 + 13*q7*q8*s12 - 
    40*q2*q3*q7*s12^2 - 24*q3^2*q7*s12^2 + 31*q2*q7*q8*s12^2 - 
    9*q5*q7*q8*s12^2 + 24*q10^2*s23 - 44*q10*q5*s23 + 40*q3*q6*s23 + 
    34*q5*q6*s23 + 20*q10*q9*s23 + 40*q10*q2*s34 - 64*q10*q5*s34 + 
    40*q10*q6*s34 - 23*q2*q6*s34 + 12*q5*q6*s34 - 9*q2*q7*s34 - 9*q5*q7*s34 + 
    9*q5*q8*s34 + 44*q10*q9*s34 + 42*q2*q9*s34 - 16*q5*q9*s34 - 
    40*q6*q9*s34 + 9*q7*q9*s34 - 27*q8*q9*s34 - 24*q10^2*q2*s34^2 - 
    40*q10*q2*q5*s34^2 + 31*q2*q5*q9*s34^2 + 20*q10*q6*q9*s34^2 - 
    11*q5*q6*q9*s34^2 - 9*q5*q7*q9*s34^2 + 9*q5*q8*q9*s34^2 + 24*q10*q2*s45 - 
    36*q14*q2*s45 + 32*q2^2*s45 + 48*q10*q3*s45 - 48*q14*q3*s45 - 
    24*q10*q5*s45 + 24*q14*q5*s45 + 20*q10*q6*s45 - 23*q2*q6*s45 - 
    80*q3*q6*s45 - 46*q5*q6*s45 - 12*q14*q7*s45 + 24*q3*q7*s45 + 
    9*q5*q7*s45 - 12*q14*q8*s45 + 33*q2*q8*s45 + 64*q3*q8*s45 - 9*q5*q8*s45 - 
    7*q7*q8*s45 - 24*q14*q9*s45 + 75*q2*q9*s45 - 91*q6*q9*s45 - 
    27*q7*q9*s45 + 27*q8*q9*s45 - 24*q3^2*q7*s12*s45 + 9*q5*q7*q8*s12*s45 + 
    24*q10^2*q3*s23*s45 - 24*q10*q3^2*s23*s45 + 24*q14*q3^2*s23*s45 - 
    24*q10^2*q5*s23*s45 - 24*q10*q3*q5*s23*s45 + 24*q14*q3*q5*s23*s45 - 
    24*q10^2*q2*s34*s45 - 12*q14*q2^2*s34*s45 - 48*q10^2*q5*s34*s45 - 
    40*q10*q2*q5*s34*s45 + 12*q14*q2*q5*s34*s45 + 12*q2^2*q6*s34*s45 - 
    35*q2*q5*q6*s34*s45 - 32*q2^2*q9*s34*s45 + 31*q2*q5*q9*s34*s45 - 
    11*q5*q6*q9*s34*s45 + 9*q5*q7*q9*s34*s45 - 9*q5*q8*q9*s34*s45 - 
    24*q10^2*q2*q5*s34^2*s45 + 24*q14*q2^2*s45^2 - 48*q10^2*q5*s45^2 + 
    4*q10*q2*q5*s45^2 - 36*q14*q2*q5*s45^2 + 48*q10*q3*q5*s45^2 - 
    48*q14*q3*q5*s45^2 + 40*q2^2*q6*s45^2 + q2*q5*q6*s45^2 + 
    24*q14*q3*q7*s45^2 - 24*q3^2*q7*s45^2 + 24*q14*q2*q8*s45^2 + 
    24*q14*q3*q8*s45^2 + 9*q2*q6*q8*s45^2 + 40*q3*q6*q8*s45^2 - 
    18*q5*q7*q8*s45^2 + 24*q14*q2*q9*s45^2 - 32*q2^2*q9*s45^2 + 
    22*q2*q5*q9*s45^2 + 102*q2*q6*q9*s45^2 - 22*q5*q6*q9*s45^2 - 
    18*q5*q7*q9*s45^2 + 18*q5*q8*q9*s45^2 + 36*q7*q8*q9*s45^2 - 
    24*q10^2*q3*q5*s23*s45^2 + 24*q10*q3^2*q5*s23*s45^2 - 
    24*q14*q3^2*q5*s23*s45^2 - 24*q10^2*q2*q5*s34*s45^2 - 
    12*q14*q2^2*q5*s34*s45^2 + 12*q2^2*q5*q6*s34*s45^2 - 
    24*q14*q3^2*q7*s45^3 - 12*q14*q2^2*q9*s45^3 - 20*q2^2*q6*q9*s45^3 + 
    22*q2*q5*q6*q9*s45^3 + 18*q5*q7*q8*q9*s45^3 - 20*q10*q2*s51 - 
    36*q14*q2*s51 - 32*q2^2*s51 - 48*q10*q3*s51 + 48*q14*q3*s51 - 
    20*q10*q6*s51 - 11*q2*q6*s51 + 36*q14*q7*s51 + 87*q2*q7*s51 - 
    24*q3*q7*s51 + 11*q6*q7*s51 + 3*q2*q8*s51 + 24*q3*q8*s51 - 20*q7*q8*s51 - 
    112*q10*q9*s51 + 48*q14*q9*s51 - 54*q2*q9*s51 + 40*q6*q9*s51 - 
    9*q7*q9*s51 + 27*q8*q9*s51 + 24*q2*q3^2*s12*s51 - 88*q2*q3*q7*s12*s51 - 
    24*q3^2*q7*s12*s51 + 32*q2^2*q8*s12*s51 - 31*q2*q7*q8*s12*s51 + 
    24*q2*q3^2*q7*s12^2*s51 - 24*q10^2*q3*s23*s51 + 24*q10*q3^2*s23*s51 - 
    24*q14*q3^2*s23*s51 - 24*q10^2*q9*s23*s51 + 24*q10*q3*q9*s23*s51 - 
    24*q14*q3*q9*s23*s51 + 12*q14*q2^2*s34*s51 - 12*q2^2*q6*s34*s51 - 
    12*q14*q2*q7*s34*s51 - 11*q2*q6*q7*s34*s51 - 32*q2^2*q9*s34*s51 - 
    40*q10*q6*q9*s34*s51 - 24*q14*q3*q7*s45*s51 - 24*q3^2*q7*s45*s51 + 
    12*q14*q2*q8*s45*s51 + 32*q2^2*q8*s45*s51 + 24*q14*q3*q8*s45*s51 + 
    24*q3^2*q8*s45*s51 - 29*q2*q6*q8*s45*s51 - 40*q3*q6*q8*s45*s51 - 
    11*q6*q7*q8*s45*s51 - 12*q14*q2*q9*s45*s51 + 51*q2*q6*q9*s45*s51 + 
    27*q7*q8*q9*s45*s51 - 24*q14*q3^2*q7*s45^2*s51 + 
    12*q14*q2^2*q8*s45^2*s51 + 24*q14*q3^2*q8*s45^2*s51 + 
    20*q2^2*q6*q8*s45^2*s51 - 12*q14*q2^2*q9*s45^2*s51 - 
    20*q2^2*q6*q9*s45^2*s51 - 36*q14*q2*q7*s51^2 - 20*q2*q3*q7*s51^2 - 
    11*q2*q6*q7*s51^2 - 22*q2*q6*q8*s51^2 + 20*q3*q6*q8*s51^2 + 
    22*q2*q7*q8*s51^2 + 11*q6*q7*q8*s51^2 + 32*q2^2*q9*s51^2 + 
    48*q10*q3*q9*s51^2 - 48*q14*q3*q9*s51^2 + 40*q10*q6*q9*s51^2 + 
    9*q7*q8*q9*s51^2 + 24*q2*q3^2*q7*s12*s51^2 + 24*q10^2*q3*q9*s23*s51^2 - 
    24*q10*q3^2*q9*s23*s51^2 + 24*q14*q3^2*q9*s23*s51^2 + 
    12*q14*q2^2*q7*s34*s51^2 - 12*q2^2*q6*q7*s34*s51^2 - 
    22*q2*q6*q7*q8*s51^3] + (-19/162 + F[1, 1, 6]/18)*
  r[-18*q10 + 36*q16 - 358*q2 - 54*q25 - 18*q3 - 18*q4 - 250*q5 + 483*q6 + 
    197*q7 - 376*q8 + 644*q9 + 18*q13*q2*s12 + 54*q2*q25*s12 + 18*q2*q3*s12 + 
    36*q21*q3*s12 - 18*q21*q4*s12 + 36*q25*q4*s12 + 54*q13*q5*s12 + 
    54*q21*q5*s12 - 36*q13*q7*s12 + 412*q2*q7*s12 - 18*q3*q7*s12 - 
    179*q5*q7*s12 + 179*q2*q8*s12 - 18*q25*q8*s12 + 18*q4*q8*s12 - 
    251*q5*q8*s12 - 519*q7*q8*s12 - 18*q25*q4^2*s12^2 + 18*q4^2*q5*s12^2 - 
    18*q13*q2*q7*s12^2 + 18*q2*q3*q7*s12^2 - 179*q2*q7*q8*s12^2 - 
    179*q5*q7*q8*s12^2 - 18*q16*q3*s23 - 18*q25*q4*s23 + 36*q16*q5*s23 + 
    18*q4*q5*s23 + 36*q25*q6*s23 + 18*q3*q6*s23 - 394*q5*q6*s23 + 
    18*q16*q3^2*s23^2 + 18*q16*q3*q5*s23^2 - 18*q3^2*q6*s23^2 + 
    18*q25*q4*q6*s23^2 - 18*q3*q5*q6*s23^2 - 18*q4*q5*q6*s23^2 + 
    36*q10*q2*s34 + 54*q18*q2*s34 - 54*q2*q24*s34 - 54*q2*q25*s34 - 
    54*q18*q4*s34 + 18*q21*q4*s34 - 36*q25*q4*s34 - 108*q13*q5*s34 + 
    18*q16*q5*s34 + 54*q2*q5*s34 - 18*q21*q5*s34 + 18*q10*q6*s34 + 
    54*q13*q6*s34 + 18*q18*q6*s34 + 197*q2*q6*s34 + 54*q21*q6*s34 - 
    18*q25*q6*s34 + 54*q16*q7*s34 - 233*q2*q7*s34 + 54*q24*q7*s34 + 
    36*q4*q7*s34 - 179*q5*q7*s34 + 144*q25*q8*s34 - 54*q4*q8*s34 + 
    179*q5*q8*s34 - 36*q13*q9*s34 + 36*q18*q9*s34 + 394*q2*q9*s34 - 
    716*q5*q9*s34 + 108*q6*q9*s34 + 53*q7*q9*s34 - 555*q8*q9*s34 + 
    36*q25*q4^2*s12*s34 - 54*q21*q4*q5*s12*s34 - 36*q4^2*q5*s12*s34 - 
    90*q25*q4*q8*s12*s34 + 72*q4*q5*q8*s12*s34 + 18*q25*q4^2*q8*s12^2*s34 - 
    18*q4^2*q5*q8*s12^2*s34 + 18*q25*q4*q6*s23*s34 - 18*q4*q5*q6*s23*s34 + 
    18*q10*q2^2*s34^2 - 18*q16*q2^2*s34^2 + 18*q21*q4^2*s34^2 - 
    18*q25*q4^2*s34^2 + 36*q21*q4*q5*s34^2 + 18*q4^2*q5*s34^2 + 
    90*q25*q4*q8*s34^2 - 18*q4^2*q8*s34^2 - 54*q4*q5*q8*s34^2 - 
    18*q18*q4*q9*s34^2 - 179*q2*q5*q9*s34^2 + 18*q13*q6*q9*s34^2 + 
    179*q5*q6*q9*s34^2 + 18*q4*q7*q9*s34^2 - 179*q5*q7*q9*s34^2 + 
    179*q5*q8*q9*s34^2 + 18*q21*q4^2*q5*s12*s34^2 - 
    36*q25*q4^2*q8*s12*s34^2 + 18*q4^2*q5*q8*s12*s34^2 - 
    18*q21*q4^2*q5*s34^3 + 18*q25*q4^2*q8*s34^3 - 36*q13*q2*s45 - 
    18*q16*q2*s45 - 54*q18*q2*s45 + 18*q2*q24*s45 - 36*q16*q3*s45 + 
    54*q18*q3*s45 - 36*q21*q3*s45 + 36*q10*q5*s45 - 54*q13*q5*s45 - 
    54*q16*q5*s45 + 18*q24*q5*s45 - 36*q18*q6*s45 - 501*q2*q6*s45 - 
    54*q21*q6*s45 - 54*q24*q6*s45 + 394*q5*q6*s45 - 18*q13*q7*s45 + 
    54*q16*q7*s45 + 36*q24*q7*s45 + 36*q3*q7*s45 + 179*q5*q7*s45 + 
    179*q2*q8*s45 - 36*q3*q8*s45 - 125*q5*q8*s45 - 537*q7*q8*s45 - 
    18*q13*q9*s45 - 18*q18*q9*s45 - 197*q2*q9*s45 + 197*q6*q9*s45 - 
    519*q7*q9*s45 + 519*q8*q9*s45 - 18*q21*q3^2*s12*s45 - 
    18*q21*q3*q5*s12*s45 + 18*q3^2*q7*s12*s45 + 18*q3*q5*q7*s12*s45 + 
    161*q5*q7*q8*s12*s45 - 18*q16*q3^2*s23*s45 - 18*q16*q3*q5*s23*s45 + 
    18*q3^2*q6*s23*s45 + 18*q3*q5*q6*s23*s45 + 72*q10*q2*q5*s34*s45 - 
    54*q16*q2*q5*s34*s45 - 54*q2*q24*q5*s34*s45 + 197*q2*q5*q6*s34*s45 + 
    18*q24*q5*q7*s34*s45 - 161*q2*q5*q9*s34*s45 + 161*q5*q6*q9*s34*s45 + 
    161*q5*q7*q9*s34*s45 - 161*q5*q8*q9*s34*s45 + 18*q10*q2^2*q5*s34^2*s45 - 
    18*q16*q2^2*q5*s34^2*s45 + 18*q10*q5^2*s45^2 - 18*q24*q5^2*s45^2 + 
    18*q18*q3*q6*s45^2 + 179*q2*q5*q6*s45^2 + 18*q24*q5*q7*s45^2 + 
    179*q2*q6*q8*s45^2 - 358*q5*q7*q8*s45^2 - 358*q2*q5*q9*s45^2 - 
    376*q2*q6*q9*s45^2 + 358*q5*q6*q9*s45^2 - 358*q5*q7*q9*s45^2 + 
    358*q5*q8*q9*s45^2 + 698*q7*q8*q9*s45^2 + 18*q10*q2*q5^2*s34*s45^2 - 
    18*q2*q24*q5^2*s34*s45^2 - 358*q2*q5*q6*q9*s45^3 + 
    358*q5*q7*q8*q9*s45^3 + 72*q13*q2*s51 - 18*q16*q2*s51 + 36*q2*q24*s51 + 
    108*q2*q25*s51 - 18*q24*q4*s51 + 18*q13*q6*s51 + 54*q18*q6*s51 + 
    179*q2*q6*s51 - 54*q24*q6*s51 - 18*q25*q6*s51 + 54*q16*q7*s51 - 
    179*q2*q7*s51 + 18*q24*q7*s51 - 215*q6*q7*s51 - 179*q2*q8*s51 - 
    54*q25*q8*s51 - 54*q6*q8*s51 + 36*q13*q9*s51 - 54*q18*q9*s51 - 
    394*q2*q9*s51 - 18*q25*q9*s51 + 18*q4*q9*s51 - 161*q7*q9*s51 + 
    555*q8*q9*s51 + 36*q13*q2^2*s12*s51 - 36*q2^2*q3*s12*s51 - 
    18*q2*q21*q3*s12*s51 + 18*q21*q3^2*s12*s51 + 18*q2*q21*q4*s12*s51 + 
    18*q13*q2*q7*s12*s51 + 54*q2*q3*q7*s12*s51 - 18*q3^2*q7*s12*s51 - 
    18*q2*q4*q8*s12*s51 + 161*q2*q7*q8*s12*s51 + 18*q13*q2^2*q7*s12^2*s51 - 
    18*q2^2*q3*q7*s12^2*s51 - 18*q2*q24*q4*s34*s51 - 18*q18*q4*q6*s34*s51 + 
    54*q24*q4*q7*s34*s51 + 197*q2*q6*q7*s34*s51 + 18*q4*q6*q7*s34*s51 + 
    54*q18*q4*q9*s34*s51 + 18*q2*q4*q9*s34*s51 - 36*q10*q6*q9*s34*s51 - 
    54*q13*q6*q9*s34*s51 - 54*q25*q6*q9*s34*s51 - 72*q4*q7*q9*s34*s51 + 
    18*q25*q8*q9*s34*s51 - 18*q18*q4^2*q9*s34^2*s51 + 
    18*q10*q6^2*q9*s34^2*s51 + 18*q13*q6^2*q9*s34^2*s51 + 
    18*q4^2*q7*q9*s34^2*s51 - 18*q13*q2^2*s45*s51 + 18*q2^2*q3*s45*s51 - 
    18*q16*q3^2*s45*s51 - 18*q21*q3^2*s45*s51 - 54*q18*q3*q6*s45*s51 + 
    18*q3^2*q6*s45*s51 + 18*q3^2*q7*s45*s51 + 18*q13*q6*q7*s45*s51 - 
    18*q16*q2*q8*s45*s51 - 18*q16*q3*q8*s45*s51 - 161*q2*q6*q8*s45*s51 + 
    36*q3*q6*q8*s45*s51 + 197*q6*q7*q8*s45*s51 - 18*q13*q2*q9*s45*s51 + 
    18*q18*q3*q9*s45*s51 - 197*q2*q6*q9*s45*s51 - 18*q3*q8*q9*s45*s51 + 
    519*q7*q8*q9*s45*s51 + 18*q18*q3^2*q6*s45^2*s51 - 
    18*q3^2*q6*q8*s45^2*s51 + 18*q13*q2^2*s51^2 - 18*q2^2*q3*s51^2 + 
    18*q2*q21*q3*s51^2 + 18*q21*q3^2*s51^2 + 18*q2*q24*q4*s51^2 + 
    18*q24*q4^2*s51^2 + 36*q13*q2*q7*s51^2 + 18*q2*q3*q7*s51^2 - 
    18*q3^2*q7*s51^2 + 18*q13*q6*q7*s51^2 + 179*q2*q6*q7*s51^2 - 
    18*q16*q2*q8*s51^2 + 358*q2*q6*q8*s51^2 - 358*q2*q7*q8*s51^2 - 
    179*q6*q7*q8*s51^2 - 18*q13*q2*q9*s51^2 - 18*q2*q4*q9*s51^2 - 
    18*q4^2*q9*s51^2 - 18*q25*q8*q9*s51^2 + 179*q7*q8*q9*s51^2 + 
    18*q10*q9^2*s51^2 + 18*q25*q9^2*s51^2 - 18*q2*q21*q3^2*s12*s51^2 + 
    36*q13*q2^2*q7*s12*s51^2 - 36*q2^2*q3*q7*s12*s51^2 + 
    18*q2*q3^2*q7*s12*s51^2 + 18*q24*q4^2*q7*s34*s51^2 - 
    18*q4^2*q7*q9*s34*s51^2 - 18*q10*q6*q9^2*s34*s51^2 - 
    18*q25*q6*q9^2*s34*s51^2 - 18*q16*q3^2*q8*s45*s51^2 + 
    18*q3^2*q6*q8*s45*s51^2 - 18*q2*q21*q3^2*s51^3 + 18*q13*q2^2*q7*s51^3 - 
    18*q2^2*q3*q7*s51^3 + 18*q2*q3^2*q7*s51^3 + 358*q2*q6*q7*q8*s51^3] + 
 ((4*F[1, 1, 1]*F[1, 1, 7])/9 - (4*F[1, 1, 7]*F[1, 1, 8])/9 - 
   (4*F[1, 1, 1]*F[1, 1, 9])/9 + (4*F[1, 1, 8]*F[1, 1, 9])/9)*
  r[-9*q17 + q3 - q4 + 15*q5 + 8*q6 - 12*q7 + 20*q8 - 4*q9 - 3*q17*q2*s12 + 
    24*q17*q3*s12 - 12*q3*q4*s12 + 6*q4^2*s12 - 10*q4*q5*s12 - 3*q17*q7*s12 + 
    6*q3*q7*s12 + 10*q4*q7*s12 + 8*q5*q7*s12 - 8*q7^2*s12 - 5*q2*q8*s12 + 
    5*q3*q8*s12 - 10*q4*q8*s12 + 15*q5*q8*s12 + 26*q7*q8*s12 + 
    6*q17*q2*q3*s12^2 - 6*q3^2*q4*s12^2 + 6*q3*q4^2*s12^2 + 
    6*q17*q3*q5*s12^2 - 6*q3*q4*q5*s12^2 - 6*q17*q2*q7*s12^2 + 
    q2*q3*q7*s12^2 - 6*q3^2*q7*s12^2 - 9*q17*q5*q7*s12^2 - 3*q17*q7^2*s12^2 - 
    10*q4*q5*q8*s12^2 + 5*q2*q7*q8*s12^2 - 5*q5*q7*q8*s12^2 + 
    3*q7^2*q8*s12^2 - 18*q17*q3*s23 + 6*q3^2*s23 - 5*q4*q5*s23 + 
    33*q17*q6*s23 - 19*q3*q6*s23 + 5*q4*q9*s23 + 12*q17*q3^2*s12*s23 - 
    6*q3^2*q4*s12*s23 + 6*q3*q4^2*s12*s23 + 6*q17*q3*q5*s12*s23 - 
    6*q3*q4*q5*s12*s23 + 6*q4^2*q5*s12*s23 - 6*q17*q3^2*q5*s12^2*s23 + 
    6*q3^2*q4*q5*s12^2*s23 - 6*q3*q4^2*q5*s12^2*s23 - 6*q17*q3^2*s23^2 + 
    24*q17*q3*q6*s23^2 - 12*q3^2*q6*s23^2 + 6*q17*q3^2*q6*s23^3 + 
    5*q4*q5*s34 + 4*q4*q7*s34 + 10*q5*q7*s34 + 10*q4*q8*s34 - 15*q5*q8*s34 + 
    4*q4*q9*s34 + 5*q5*q9*s34 - 14*q7*q9*s34 + 15*q8*q9*s34 + 
    10*q4*q5*q8*s12*s34 - 5*q4*q5*q8*s34^2 + 4*q4*q7*q9*s34^2 + 
    10*q5*q7*q9*s34^2 - 5*q5*q8*q9*s34^2 - 15*q17*q6*s45 - 4*q3*q6*s45 - 
    6*q17*q7*s45 - 10*q5*q7*s45 - 5*q2*q8*s45 + 5*q3*q8*s45 + 17*q7*q8*s45 - 
    6*q17*q9*s45 + 11*q7*q9*s45 - 12*q8*q9*s45 - 3*q17*q5*q7*s12*s45 - 
    6*q17*q7^2*s12*s45 - 5*q5*q7*q8*s12*s45 - 2*q7^2*q8*s12*s45 - 
    3*q17*q5*q7^2*s12^2*s45 - 5*q5*q7^2*q8*s12^2*s45 + 6*q3^2*q6*s23*s45 - 
    10*q5*q7*q9*s34*s45 + 5*q5*q8*q9*s34*s45 + 3*q17*q7^2*s45^2 - 
    5*q2*q6*q8*s45^2 + 5*q3*q6*q8*s45^2 + 10*q5*q7*q8*s45^2 - 
    3*q7^2*q8*s45^2 + 6*q17*q7*q9*s45^2 + 10*q5*q7*q9*s45^2 - 
    10*q5*q8*q9*s45^2 - 14*q7*q8*q9*s45^2 - 3*q17*q7^2*q9*s45^3 - 
    10*q5*q7*q8*q9*s45^3 + 3*q7^2*q8*q9*s45^3 - 18*q17*q3*s51 + 
    18*q3*q4*s51 - 12*q4^2*s51 + 9*q17*q6*s51 + 5*q3*q6*s51 - 18*q17*q7*s51 + 
    6*q4*q7*s51 + 16*q6*q7*s51 - 8*q7^2*s51 + 5*q2*q8*s51 - 5*q3*q8*s51 - 
    5*q4*q8*s51 - 5*q7*q8*s51 - 24*q17*q9*s51 + 19*q4*q9*s51 - 15*q8*q9*s51 + 
    6*q17*q2*q3*s12*s51 - 12*q17*q3^2*s12*s51 + 6*q3^2*q4*s12*s51 - 
    6*q3*q4^2*s12*s51 - 3*q17*q2*q7*s12*s51 - 6*q3^2*q7*s12*s51 - 
    5*q2*q7*q8*s12*s51 + 6*q17*q2*q3^2*s12^2*s51 + 6*q2*q3^2*q7*s12^2*s51 + 
    3*q17*q2*q7^2*s12^2*s51 - 3*q2*q7^2*q8*s12^2*s51 + 6*q3^2*q4*s23*s51 - 
    6*q3*q4^2*s23*s51 - 6*q17*q3*q6*s23*s51 + 6*q3^2*q6*s23*s51 - 
    6*q17*q3*q9*s23*s51 + 6*q3*q4*q9*s23*s51 - 6*q4^2*q9*s23*s51 - 
    6*q17*q3^2*q6*s23^2*s51 - 6*q4^2*q7*s34*s51 - 12*q4^2*q9*s34*s51 + 
    2*q4*q7*q9*s34*s51 - 6*q4^2*q7*q9*s34^2*s51 - 3*q17*q6*q7*s45*s51 + 
    6*q17*q7^2*s45*s51 + 5*q2*q6*q8*s45*s51 - 10*q3*q6*q8*s45*s51 - 
    15*q6*q7*q8*s45*s51 + 2*q7^2*q8*s45*s51 + 15*q17*q7*q9*s45*s51 - 
    9*q7*q8*q9*s45*s51 - 6*q17*q7^2*q9*s45^2*s51 + 6*q7^2*q8*q9*s45^2*s51 + 
    6*q17*q3^2*s51^2 - 6*q3^2*q4*s51^2 + 6*q3*q4^2*s51^2 - 5*q2*q3*q7*s51^2 + 
    9*q17*q6*q7*s51^2 + 8*q6*q7^2*s51^2 - 10*q2*q6*q8*s51^2 + 
    10*q3*q6*q8*s51^2 + 10*q2*q7*q8*s51^2 + 10*q6*q7*q8*s51^2 + 
    24*q17*q3*q9*s51^2 - 24*q3*q4*q9*s51^2 + 18*q4^2*q9*s51^2 + 
    9*q17*q7*q9*s51^2 - q4*q7*q9*s51^2 - 5*q7*q8*q9*s51^2 + 
    6*q2*q3^2*q7*s12*s51^2 + 6*q17*q3^2*q9*s23*s51^2 - 
    6*q3^2*q4*q9*s23*s51^2 + 6*q3*q4^2*q9*s23*s51^2 + 
    6*q4^2*q7*q9*s34*s51^2 - 3*q17*q6*q7^2*s45*s51^2 - 
    5*q6*q7^2*q8*s45*s51^2 - 3*q17*q7^2*q9*s45*s51^2 + 
    3*q7^2*q8*q9*s45*s51^2 - 10*q2*q6*q7*q8*s51^3 - 6*q17*q3^2*q9*s51^3 + 
    6*q3^2*q4*q9*s51^3 - 6*q3*q4^2*q9*s51^3] + 
 ((F[1, 1, 2]*F[1, 1, 6])/6 + F[1, 1, 6]^2/2 - (F[1, 1, 2]*F[1, 1, 9])/6 - 
   (F[1, 1, 6]*F[1, 1, 9])/6 - F[1, 1, 9]^2/3)*
  r[-4*q10 + 2*q16 + 2*q2 + 9*q23 + 3*q3 + 3*q4 - q5 - 3*q6 + 10*q8 + 2*q9 + 
    5*q2*q25*s12 - 2*q25^2*s12 + 7*q25*q4*s12 - 10*q4*q5*s12 + 3*q2*q7*s12 - 
    2*q3*q7*s12 - 3*q25*q8*s12 + 2*q7*q8*s12 - 3*q25*q4^2*s12^2 + 
    3*q4^2*q5*s12^2 + 3*q25^2*s23 + 4*q16*q3*s23 - 3*q25*q4*s23 + 
    q10*q5*s23 - 5*q16*q5*s23 + 2*q23*q5*s23 + 2*q4*q5*s23 + 2*q5^2*s23 - 
    2*q25*q6*s23 - 7*q3*q6*s23 + 11*q5*q6*s23 - 3*q10*q9*s23 - 2*q25*q9*s23 + 
    q4*q9*s23 - 2*q25^2*q4*s12*s23 - q25*q4^2*s12*s23 + q4^2*q5*s12*s23 + 
    2*q4*q5^2*s12*s23 + q25^2*q4^2*s12^2*s23 + q25*q4^3*s12^2*s23 - 
    q4^3*q5*s12^2*s23 - 2*q16^2*q3*s23^2 - q16*q3^2*s23^2 + q25^2*q4*s23^2 - 
    q25*q4^2*s23^2 + 2*q16^2*q5*s23^2 - q16*q3*q5*s23^2 + q4^2*q5*s23^2 - 
    2*q4*q5^2*s23^2 - 2*q25^2*q6*s23^2 + q3^2*q6*s23^2 + 2*q25*q4*q6*s23^2 + 
    q3*q5*q6*s23^2 - 2*q4*q5*q6*s23^2 - 4*q5^2*q6*s23^2 + 2*q3*q6^2*s23^2 - 
    2*q5*q6^2*s23^2 + q16^2*q3^2*s23^3 - q16*q3^3*s23^3 + q16^2*q3*q5*s23^3 + 
    q16*q3^2*q5*s23^3 + q3^3*q6*s23^3 - q25^2*q4*q6*s23^3 + 
    q25*q4^2*q6*s23^3 - q3^2*q5*q6*s23^3 - q4^2*q5*q6*s23^3 + 
    2*q4*q5^2*q6*s23^3 - 2*q3*q5*q6^2*s23^3 + 2*q16^2*s34 + 2*q10*q2*s34 + 
    6*q2*q23*s34 + 3*q2*q25*s34 - 5*q25^2*s34 - 4*q25*q4*s34 + 4*q10*q5*s34 - 
    3*q16*q5*s34 + 2*q23*q5*s34 + 3*q4*q5*s34 + 4*q5^2*s34 - q23*q6*s34 - 
    q25*q6*s34 - 4*q16*q7*s34 + q2*q7*s34 + 4*q23*q7*s34 + 2*q4*q7*s34 + 
    18*q25*q8*s34 - 9*q5*q8*s34 - 7*q10*q9*s34 - 2*q2*q9*s34 - 4*q25*q9*s34 + 
    4*q4*q9*s34 - 2*q5*q9*s34 - 8*q6*q9*s34 + 5*q8*q9*s34 + 
    5*q25^2*q4*s12*s34 + 7*q25*q4^2*s12*s34 - 7*q4^2*q5*s12*s34 - 
    6*q25^2*q8*s12*s34 - 11*q25*q4*q8*s12*s34 + 9*q4*q5*q8*s12*s34 - 
    q25^2*q4^2*s12^2*s34 - q25*q4^3*s12^2*s34 + q4^3*q5*s12^2*s34 + 
    q25^2*q4*q8*s12^2*s34 + 3*q25*q4^2*q8*s12^2*s34 - 
    3*q4^2*q5*q8*s12^2*s34 + 2*q25^2*q4*s23*s34 + q25*q4^2*s23*s34 + 
    q16^2*q5*s23*s34 - q4^2*q5*s23*s34 - 2*q4*q5^2*s23*s34 + 
    q25^2*q6*s23*s34 - 3*q25*q4*q6*s23*s34 + 3*q4*q5*q6*s23*s34 - 
    6*q5^2*q6*s23*s34 - 2*q25^2*q4^2*s12*s23*s34 - 2*q25*q4^3*s12*s23*s34 + 
    2*q4^3*q5*s12*s23*s34 - q25^2*q4*q6*s23^2*s34 + q25*q4^2*q6*s23^2*s34 - 
    q4^2*q5*q6*s23^2*s34 + 2*q4*q5^2*q6*s23^2*s34 - q16^2*q2*s34^2 - 
    2*q10*q2^2*s34^2 + 2*q16*q2^2*s34^2 + 2*q2^2*q23*s34^2 - 
    5*q25^2*q4*s34^2 - 4*q25*q4^2*s34^2 + 3*q10*q2*q5*s34^2 + 
    4*q4^2*q5*s34^2 + 13*q25^2*q8*s34^2 + 5*q25*q4*q8*s34^2 - 
    6*q4*q5*q8*s34^2 - 2*q2^2*q9*s34^2 - 4*q2*q5*q9*s34^2 - 
    3*q25*q6*q9*s34^2 + 3*q5*q6*q9*s34^2 + 3*q4*q7*q9*s34^2 + 
    4*q25*q8*q9*s34^2 - 5*q5*q8*q9*s34^2 - 2*q2*q9^2*s34^2 - 
    2*q8*q9^2*s34^2 + 2*q25^2*q4^2*s12*s34^2 + 2*q25*q4^3*s12*s34^2 - 
    2*q4^3*q5*s12*s34^2 - 7*q25^2*q4*q8*s12*s34^2 - 7*q25*q4^2*q8*s12*s34^2 + 
    7*q4^2*q5*q8*s12*s34^2 + q25^2*q4^2*q8*s12^2*s34^2 + 
    q25*q4^3*q8*s12^2*s34^2 - q4^3*q5*q8*s12^2*s34^2 + q25^2*q4^2*s23*s34^2 + 
    q25*q4^3*s23*s34^2 - q4^3*q5*s23*s34^2 - q25^2*q4^2*s34^3 - 
    q25*q4^3*s34^3 + q4^3*q5*s34^3 + 6*q25^2*q4*q8*s34^3 + 
    4*q25*q4^2*q8*s34^3 - 4*q4^2*q5*q8*s34^3 - 2*q25^2*q4^2*q8*s12*s34^3 - 
    2*q25*q4^3*q8*s12*s34^3 + 2*q4^3*q5*q8*s12*s34^3 + q25^2*q4^2*q8*s34^4 + 
    q25*q4^3*q8*s34^4 - q4^3*q5*q8*s34^4 + 3*q16^2*s45 + 3*q10*q2*s45 + 
    2*q16*q2*s45 - 2*q16*q3*s45 + 2*q10*q5*s45 + 2*q16*q5*s45 - q2*q6*s45 - 
    5*q23*q6*s45 + 8*q3*q6*s45 - 8*q5*q6*s45 - 3*q16*q7*s45 + 4*q23*q7*s45 - 
    q3*q7*s45 + 2*q7*q8*s45 + 6*q2*q9*s45 - 3*q6*q9*s45 + 3*q7*q9*s45 - 
    5*q8*q9*s45 + q16*q3^2*s23*s45 - 5*q16^2*q5*s23*s45 - 
    3*q16*q3*q5*s23*s45 - q3^2*q6*s23*s45 + 3*q3*q5*q6*s23*s45 + 
    2*q5^2*q6*s23*s45 - 2*q3*q6^2*s23*s45 + 6*q5*q6^2*s23*s45 - 
    2*q16^2*q3^2*s23^2*s45 + 2*q16*q3^3*s23^2*s45 - 2*q16^2*q3*q5*s23^2*s45 - 
    2*q16*q3^2*q5*s23^2*s45 - 2*q3^3*q6*s23^2*s45 + 2*q3^2*q5*q6*s23^2*s45 + 
    4*q3*q5*q6^2*s23^2*s45 + 3*q16^2*q2*s34*s45 - 3*q10*q2^2*s34*s45 + 
    5*q16*q2^2*s34*s45 - 6*q2^2*q23*s34*s45 - 4*q16^2*q5*s34*s45 + 
    5*q16*q2*q5*s34*s45 + 2*q2*q23*q5*s34*s45 + q2*q5*q6*s34*s45 + 
    4*q5^2*q6*s34*s45 + q16*q7^2*s34*s45 + 4*q2^2*q9*s34*s45 - 
    12*q2*q5*q9*s34*s45 + 9*q5*q6*q9*s34*s45 - q7^2*q9*s34*s45 + 
    3*q5*q8*q9*s34*s45 + 4*q2*q9^2*s34*s45 - 4*q8*q9^2*s34*s45 + 
    2*q16^2*q2^2*s34^2*s45 - 2*q10*q2^3*s34^2*s45 + 2*q16*q2^3*s34^2*s45 - 
    q16^2*q2*q5*s34^2*s45 - 2*q10*q2^2*q5*s34^2*s45 + 
    2*q16*q2^2*q5*s34^2*s45 + 2*q2^2*q23*q5*s34^2*s45 - 
    2*q2^2*q5*q9*s34^2*s45 + 2*q2*q5^2*q9*s34^2*s45 - 
    2*q5^2*q6*q9*s34^2*s45 - 2*q2*q5*q9^2*s34^2*s45 + 
    2*q5*q8*q9^2*s34^2*s45 + q16^2*q2*s45^2 + 2*q16*q2^2*s45^2 - 
    2*q2^2*q23*s45^2 + 2*q16^2*q3*s45^2 + 3*q16^2*q5*s45^2 - 
    3*q10*q2*q5*s45^2 + 6*q16*q2*q5*s45^2 + 4*q16*q3*q5*s45^2 + 
    6*q2*q23*q6*s45^2 + 7*q2*q5*q6*s45^2 - 4*q3*q5*q6*s45^2 - 
    4*q5*q6^2*s45^2 + 3*q16*q2*q8*s45^2 + 3*q16*q3*q8*s45^2 - 
    3*q2*q6*q8*s45^2 - 3*q3*q6*q8*s45^2 - 10*q2*q5*q9*s45^2 - 
    6*q2*q6*q9*s45^2 + 10*q5*q6*q9*s45^2 - 2*q7*q8*q9*s45^2 + 
    q16^2*q3^2*s23*s45^2 - q16*q3^3*s23*s45^2 + q16^2*q3*q5*s23*s45^2 + 
    q16*q3^2*q5*s23*s45^2 + q3^3*q6*s23*s45^2 - q3^2*q5*q6*s23*s45^2 - 
    2*q3*q5*q6^2*s23*s45^2 + 3*q16^2*q2*q5*s34*s45^2 - 
    4*q10*q2^2*q5*s34*s45^2 + 4*q16*q2^2*q5*s34*s45^2 - 
    2*q2*q5^2*q6*s34*s45^2 + 2*q2*q5^2*q9*s34*s45^2 - 
    2*q5^2*q6*q9*s34*s45^2 + 2*q5*q6^2*q9*s34*s45^2 + 
    q16^2*q2^2*q5*s34^2*s45^2 - q10*q2^3*q5*s34^2*s45^2 + 
    q16*q2^3*q5*s34^2*s45^2 - 2*q2^2*q23*q6*s45^3 - 2*q2*q5^2*q6*s45^3 + 
    2*q2*q5*q6^2*s45^3 + 2*q2*q5^2*q9*s45^3 - 10*q2*q5*q6*q9*s45^3 - 
    2*q5^2*q6*q9*s45^3 - 2*q2*q6^2*q9*s45^3 + 2*q5*q6^2*q9*s45^3 + 
    2*q2*q5^2*q6*q9*s45^4 - 2*q2*q5*q6^2*q9*s45^4 - q10*q2*s51 - q16*q2*s51 - 
    8*q2*q23*s51 - 3*q25^2*s51 - 2*q16*q3*s51 - 2*q10*q6*s51 + q23*q6*s51 + 
    2*q25*q6*s51 - q3*q6*s51 + 5*q16*q7*s51 + q2*q7*s51 + q3*q7*s51 - 
    9*q25*q8*s51 + 6*q10*q9*s51 + 6*q2*q9*s51 - 2*q25*q9*s51 - 3*q4*q9*s51 + 
    3*q6*q9*s51 - q7*q9*s51 - q2^2*q25*s12*s51 - q2^2*q7*s12*s51 + 
    2*q2*q3*q7*s12*s51 + q25^2*q8*s12*s51 - 2*q2*q7*q8*s12*s51 + 
    q16^2*q3*s23*s51 + 2*q16*q3^2*s23*s51 + q25^2*q6*s23*s51 - 
    2*q3^2*q6*s23*s51 + q25^2*q9*s23*s51 + 3*q10*q9^2*s23*s51 + 
    3*q25*q9^2*s23*s51 - q16^2*q3^2*s23^2*s51 + q16*q3^3*s23^2*s51 - 
    q3^3*q6*s23^2*s51 + q10*q2^2*s34*s51 + q16*q2^2*s34*s51 - 
    6*q2^2*q23*s34*s51 + q2^2*q25*s34*s51 - 3*q25^2*q6*s34*s51 + 
    q2^2*q7*s34*s51 + q16*q7^2*s34*s51 - 11*q25^2*q8*s34*s51 + 
    4*q2^2*q9*s34*s51 + 2*q25^2*q9*s34*s51 - 4*q10*q6*q9*s34*s51 + 
    7*q25*q6*q9*s34*s51 - 2*q4*q7*q9*s34*s51 - q7^2*q9*s34*s51 - 
    3*q25*q8*q9*s34*s51 + 2*q10*q9^2*s34*s51 + 4*q2*q9^2*s34*s51 + 
    4*q8*q9^2*s34*s51 + q16^2*q2^2*s34^2*s51 - q10*q2^3*s34^2*s51 + 
    q16*q2^3*s34^2*s51 - 3*q25^2*q6*q9*s34^2*s51 + q25^2*q8*q9*s34^2*s51 - 
    2*q10*q6*q9^2*s34^2*s51 - 2*q25*q6*q9^2*s34^2*s51 + 
    2*q25*q8*q9^2*s34^2*s51 + 2*q16^2*q2*s45*s51 + 4*q16*q2^2*s45*s51 + 
    2*q2^2*q23*s45*s51 + q16^2*q3*s45*s51 - 3*q16*q3^2*s45*s51 + 
    2*q2*q23*q6*s45*s51 + 3*q3^2*q6*s45*s51 - q16*q2*q8*s45*s51 - 
    q16*q3*q8*s45*s51 + 3*q2*q6*q8*s45*s51 + 3*q3*q6*q8*s45*s51 - 
    2*q2^2*q9*s45*s51 - 2*q7*q8*q9*s45*s51 - 2*q2*q9^2*s45*s51 + 
    2*q8*q9^2*s45*s51 + q16^2*q3^2*s45^2*s51 - q16*q3^3*s45^2*s51 - 
    2*q2^2*q23*q6*s45^2*s51 + q3^3*q6*s45^2*s51 + q16^2*q2*q8*s45^2*s51 + 
    2*q16*q2^2*q8*s45^2*s51 + q16^2*q3*q8*s45^2*s51 + q16*q3^2*q8*s45^2*s51 - 
    2*q2^2*q6*q8*s45^2*s51 - q3^2*q6*q8*s45^2*s51 + q16^2*q2*s51^2 + 
    2*q16*q2^2*s51^2 + 4*q2^2*q23*s51^2 - q2^2*q25*s51^2 - q2^2*q7*s51^2 - 
    q2*q3*q7*s51^2 - q16^2*q8*s51^2 - 4*q16*q2*q8*s51^2 + 2*q2^2*q8*s51^2 + 
    3*q25^2*q8*s51^2 - 2*q2^2*q9*s51^2 + q25^2*q9*s51^2 + 3*q10*q6*q9*s51^2 - 
    q25*q8*q9*s51^2 - 2*q10*q9^2*s51^2 - 2*q2*q9^2*s51^2 - 2*q8*q9^2*s51^2 - 
    q25^2*q9^2*s23*s51^2 - q10*q9^3*s23*s51^2 - q25*q9^3*s23*s51^2 - 
    q25^2*q6*q9*s34*s51^2 - 2*q25^2*q8*q9*s34*s51^2 + q25^2*q9^2*s34*s51^2 + 
    2*q10*q6*q9^2*s34*s51^2 + 2*q25*q6*q9^2*s34*s51^2 - 
    4*q25*q8*q9^2*s34*s51^2 + q10*q9^3*s34*s51^2 + q25*q9^3*s34*s51^2 - 
    q25^2*q6*q9^2*s34^2*s51^2 - q10*q6*q9^3*s34^2*s51^2 - 
    q25*q6*q9^3*s34^2*s51^2 + 2*q16^2*q2*q8*s45*s51^2 + 
    4*q16*q2^2*q8*s45*s51^2 + q16^2*q3*q8*s45*s51^2 - 
    3*q16*q3^2*q8*s45*s51^2 + 3*q3^2*q6*q8*s45*s51^2 + 
    q16^2*q3^2*q8*s45^2*s51^2 - q16*q3^3*q8*s45^2*s51^2 + 
    q3^3*q6*q8*s45^2*s51^2 + q16^2*q2*q8*s51^3 + 2*q16*q2^2*q8*s51^3 + 
    q25^2*q8*q9*s51^3 + 2*q25*q8*q9^2*s51^3] + 
 (-F[1, 1, 6]/9 + F[1, 1, 9]/9)*r[-76*q10 + 50*q16 + 38*q2 + 144*q23 - 
    30*q25 + 57*q3 + 39*q4 - 43*q5 - 84*q6 + 6*q7 + 136*q8 + 14*q9 + 
    101*q2*q25*s12 - 38*q25^2*s12 + 127*q25*q4*s12 - 166*q4*q5*s12 + 
    63*q2*q7*s12 - 32*q3*q7*s12 - 51*q25*q8*s12 + 26*q7*q8*s12 - 
    51*q25*q4^2*s12^2 + 51*q4^2*q5*s12^2 - 6*q2*q25*q8*s12^2 - 
    6*q25*q4*q8*s12^2 + 6*q4*q5*q8*s12^2 - 6*q2*q7*q8*s12^2 + 
    6*q5*q7*q8*s12^2 + 57*q25^2*s23 + 64*q16*q3*s23 - 69*q25*q4*s23 + 
    7*q10*q5*s23 - 65*q16*q5*s23 + 32*q23*q5*s23 + 62*q4*q5*s23 + 
    38*q5^2*s23 - 8*q25*q6*s23 - 127*q3*q6*s23 + 209*q5*q6*s23 - 
    33*q10*q9*s23 - 26*q25*q9*s23 + 7*q4*q9*s23 - 38*q25^2*q4*s12*s23 - 
    7*q25*q4^2*s12*s23 + 7*q4^2*q5*s12*s23 + 38*q4*q5^2*s12*s23 + 
    19*q25^2*q4^2*s12^2*s23 + 19*q25*q4^3*s12^2*s23 - 19*q4^3*q5*s12^2*s23 - 
    38*q16^2*q3*s23^2 - 13*q16*q3^2*s23^2 + 19*q25^2*q4*s23^2 - 
    19*q25*q4^2*s23^2 + 38*q16^2*q5*s23^2 - 7*q16*q3*q5*s23^2 + 
    19*q4^2*q5*s23^2 - 38*q4*q5^2*s23^2 - 38*q25^2*q6*s23^2 + 
    13*q3^2*q6*s23^2 + 50*q25*q4*q6*s23^2 + 7*q3*q5*q6*s23^2 - 
    50*q4*q5*q6*s23^2 - 76*q5^2*q6*s23^2 + 38*q3*q6^2*s23^2 - 
    38*q5*q6^2*s23^2 + 19*q16^2*q3^2*s23^3 - 19*q16*q3^3*s23^3 + 
    19*q16^2*q3*q5*s23^3 + 19*q16*q3^2*q5*s23^3 + 19*q3^3*q6*s23^3 - 
    19*q25^2*q4*q6*s23^3 + 19*q25*q4^2*q6*s23^3 - 19*q3^2*q5*q6*s23^3 - 
    19*q4^2*q5*q6*s23^3 + 38*q4*q5^2*q6*s23^3 - 38*q3*q5*q6^2*s23^3 + 
    38*q16^2*s34 + 50*q10*q2*s34 - 6*q16*q2*s34 + 96*q2*q23*s34 + 
    21*q2*q25*s34 - 95*q25^2*s34 - 46*q25*q4*s34 + 52*q10*q5*s34 - 
    51*q16*q5*s34 + 32*q23*q5*s34 + 33*q4*q5*s34 + 76*q5^2*s34 - 
    16*q23*q6*s34 - 25*q25*q6*s34 + 24*q5*q6*s34 - 52*q16*q7*s34 + 
    q2*q7*s34 + 64*q23*q7*s34 + 32*q4*q7*s34 - 12*q16*q8*s34 + 
    288*q25*q8*s34 - 123*q5*q8*s34 - 109*q10*q9*s34 - 62*q2*q9*s34 - 
    52*q25*q9*s34 + 52*q4*q9*s34 - 14*q5*q9*s34 - 128*q6*q9*s34 - 
    12*q7*q9*s34 + 101*q8*q9*s34 + 95*q25^2*q4*s12*s34 + 
    121*q25*q4^2*s12*s34 - 121*q4^2*q5*s12*s34 - 114*q25^2*q8*s12*s34 - 
    167*q25*q4*q8*s12*s34 + 135*q4*q5*q8*s12*s34 - 19*q25^2*q4^2*s12^2*s34 - 
    19*q25*q4^3*s12^2*s34 + 19*q4^3*q5*s12^2*s34 + 19*q25^2*q4*q8*s12^2*s34 + 
    51*q25*q4^2*q8*s12^2*s34 - 51*q4^2*q5*q8*s12^2*s34 + 
    38*q25^2*q4*s23*s34 + 7*q25*q4^2*s23*s34 + 19*q16^2*q5*s23*s34 - 
    7*q4^2*q5*s23*s34 - 38*q4*q5^2*s23*s34 + 19*q25^2*q6*s23*s34 - 
    45*q25*q4*q6*s23*s34 + 45*q4*q5*q6*s23*s34 - 114*q5^2*q6*s23*s34 - 
    38*q25^2*q4^2*s12*s23*s34 - 38*q25*q4^3*s12*s23*s34 + 
    38*q4^3*q5*s12*s23*s34 - 19*q25^2*q4*q6*s23^2*s34 + 
    19*q25*q4^2*q6*s23^2*s34 - 19*q4^2*q5*q6*s23^2*s34 + 
    38*q4*q5^2*q6*s23^2*s34 - 19*q16^2*q2*s34^2 - 26*q10*q2^2*s34^2 + 
    26*q16*q2^2*s34^2 + 32*q2^2*q23*s34^2 - 95*q25^2*q4*s34^2 - 
    70*q25*q4^2*s34^2 + 45*q10*q2*q5*s34^2 + 6*q16*q2*q5*s34^2 + 
    70*q4^2*q5*s34^2 - 6*q16*q5*q7*s34^2 + 247*q25^2*q8*s34^2 + 
    59*q25*q4*q8*s34^2 + 12*q16*q5*q8*s34^2 - 84*q4*q5*q8*s34^2 - 
    32*q2^2*q9*s34^2 - 58*q2*q5*q9*s34^2 - 57*q25*q6*q9*s34^2 + 
    57*q5*q6*q9*s34^2 + 45*q4*q7*q9*s34^2 + 6*q5*q7*q9*s34^2 + 
    76*q25*q8*q9*s34^2 - 95*q5*q8*q9*s34^2 - 38*q2*q9^2*s34^2 - 
    38*q8*q9^2*s34^2 + 38*q25^2*q4^2*s12*s34^2 + 38*q25*q4^3*s12*s34^2 - 
    38*q4^3*q5*s12*s34^2 - 133*q25^2*q4*q8*s12*s34^2 - 
    121*q25*q4^2*q8*s12*s34^2 + 121*q4^2*q5*q8*s12*s34^2 + 
    19*q25^2*q4^2*q8*s12^2*s34^2 + 19*q25*q4^3*q8*s12^2*s34^2 - 
    19*q4^3*q5*q8*s12^2*s34^2 + 19*q25^2*q4^2*s23*s34^2 + 
    19*q25*q4^3*s23*s34^2 - 19*q4^3*q5*s23*s34^2 - 19*q25^2*q4^2*s34^3 - 
    19*q25*q4^3*s34^3 + 19*q4^3*q5*s34^3 + 114*q25^2*q4*q8*s34^3 + 
    70*q25*q4^2*q8*s34^3 - 70*q4^2*q5*q8*s34^3 - 38*q25^2*q4^2*q8*s12*s34^3 - 
    38*q25*q4^3*q8*s12*s34^3 + 38*q4^3*q5*q8*s12*s34^3 + 
    19*q25^2*q4^2*q8*s34^4 + 19*q25*q4^3*q8*s34^4 - 19*q4^3*q5*q8*s34^4 + 
    57*q16^2*s45 + 45*q10*q2*s45 + 56*q16*q2*s45 - 38*q16*q3*s45 + 
    50*q10*q5*s45 + 2*q16*q5*s45 - 7*q2*q6*s45 - 80*q23*q6*s45 + 
    146*q3*q6*s45 - 128*q5*q6*s45 - 45*q16*q7*s45 + 64*q23*q7*s45 - 
    13*q3*q7*s45 + 24*q16*q8*s45 - 6*q5*q8*s45 + 14*q7*q8*s45 + 
    90*q2*q9*s45 - 51*q6*q9*s45 + 45*q7*q9*s45 - 77*q8*q9*s45 + 
    13*q16*q3^2*s23*s45 - 95*q16^2*q5*s23*s45 - 69*q16*q3*q5*s23*s45 - 
    13*q3^2*q6*s23*s45 + 69*q3*q5*q6*s23*s45 + 38*q5^2*q6*s23*s45 - 
    38*q3*q6^2*s23*s45 + 114*q5*q6^2*s23*s45 - 38*q16^2*q3^2*s23^2*s45 + 
    38*q16*q3^3*s23^2*s45 - 38*q16^2*q3*q5*s23^2*s45 - 
    38*q16*q3^2*q5*s23^2*s45 - 38*q3^3*q6*s23^2*s45 + 
    38*q3^2*q5*q6*s23^2*s45 + 76*q3*q5*q6^2*s23^2*s45 + 57*q16^2*q2*s34*s45 - 
    69*q10*q2^2*s34*s45 + 107*q16*q2^2*s34*s45 - 96*q2^2*q23*s34*s45 - 
    76*q16^2*q5*s34*s45 + 24*q10*q2*q5*s34*s45 + 59*q16*q2*q5*s34*s45 + 
    32*q2*q23*q5*s34*s45 + 7*q2*q5*q6*s34*s45 + 76*q5^2*q6*s34*s45 + 
    6*q16*q5*q7*s34*s45 + 13*q16*q7^2*s34*s45 - 12*q16*q5*q8*s34*s45 + 
    58*q2^2*q9*s34*s45 - 198*q2*q5*q9*s34*s45 + 159*q5*q6*q9*s34*s45 - 
    6*q5*q7*q9*s34*s45 - 13*q7^2*q9*s34*s45 + 45*q5*q8*q9*s34*s45 + 
    76*q2*q9^2*s34*s45 - 76*q8*q9^2*s34*s45 + 38*q16^2*q2^2*s34^2*s45 - 
    38*q10*q2^3*s34^2*s45 + 38*q16*q2^3*s34^2*s45 - 
    19*q16^2*q2*q5*s34^2*s45 - 26*q10*q2^2*q5*s34^2*s45 + 
    26*q16*q2^2*q5*s34^2*s45 + 32*q2^2*q23*q5*s34^2*s45 - 
    32*q2^2*q5*q9*s34^2*s45 + 38*q2*q5^2*q9*s34^2*s45 - 
    38*q5^2*q6*q9*s34^2*s45 - 38*q2*q5*q9^2*s34^2*s45 + 
    38*q5*q8*q9^2*s34^2*s45 + 19*q16^2*q2*s45^2 + 38*q16*q2^2*s45^2 - 
    32*q2^2*q23*s45^2 + 38*q16^2*q3*s45^2 + 57*q16^2*q5*s45^2 - 
    57*q10*q2*q5*s45^2 + 114*q16*q2*q5*s45^2 + 76*q16*q3*q5*s45^2 + 
    96*q2*q23*q6*s45^2 + 109*q2*q5*q6*s45^2 - 76*q3*q5*q6*s45^2 - 
    76*q5*q6^2*s45^2 - 12*q16*q5*q7*s45^2 + 57*q16*q2*q8*s45^2 + 
    57*q16*q3*q8*s45^2 + 12*q16*q5*q8*s45^2 - 57*q2*q6*q8*s45^2 - 
    57*q3*q6*q8*s45^2 + 24*q16*q7*q8*s45^2 - 6*q5*q7*q8*s45^2 - 
    6*q2^2*q9*s45^2 - 166*q2*q5*q9*s45^2 - 102*q2*q6*q9*s45^2 + 
    166*q5*q6*q9*s45^2 + 6*q5*q7*q9*s45^2 - 6*q5*q8*q9*s45^2 - 
    38*q7*q8*q9*s45^2 + 19*q16^2*q3^2*s23*s45^2 - 19*q16*q3^3*s23*s45^2 + 
    19*q16^2*q3*q5*s23*s45^2 + 19*q16*q3^2*q5*s23*s45^2 + 
    19*q3^3*q6*s23*s45^2 - 19*q3^2*q5*q6*s23*s45^2 - 
    38*q3*q5*q6^2*s23*s45^2 + 57*q16^2*q2*q5*s34*s45^2 - 
    76*q10*q2^2*q5*s34*s45^2 + 76*q16*q2^2*q5*s34*s45^2 - 
    38*q2*q5^2*q6*s34*s45^2 + 38*q2*q5^2*q9*s34*s45^2 - 
    38*q5^2*q6*q9*s34*s45^2 + 38*q5*q6^2*q9*s34*s45^2 + 
    19*q16^2*q2^2*q5*s34^2*s45^2 - 19*q10*q2^3*q5*s34^2*s45^2 + 
    19*q16*q2^3*q5*s34^2*s45^2 - 32*q2^2*q23*q6*s45^3 - 38*q2*q5^2*q6*s45^3 + 
    38*q2*q5*q6^2*s45^3 + 12*q16*q5*q7*q8*s45^3 + 38*q2*q5^2*q9*s45^3 - 
    6*q2^2*q6*q9*s45^3 - 166*q2*q5*q6*q9*s45^3 - 38*q5^2*q6*q9*s45^3 - 
    38*q2*q6^2*q9*s45^3 + 38*q5*q6^2*q9*s45^3 - 6*q5*q7*q8*q9*s45^3 + 
    38*q2*q5^2*q6*q9*s45^4 - 38*q2*q5*q6^2*q9*s45^4 - 7*q10*q2*s51 - 
    25*q16*q2*s51 - 128*q2*q23*s51 + 12*q2*q25*s51 - 57*q25^2*s51 - 
    20*q16*q3*s51 - 6*q2*q3*s51 - 38*q10*q6*s51 + 16*q23*q6*s51 + 
    32*q25*q6*s51 - 13*q3*q6*s51 + 83*q16*q7*s51 + 13*q2*q7*s51 + 
    13*q3*q7*s51 - 6*q6*q7*s51 + 6*q16*q8*s51 - 6*q2*q8*s51 - 
    141*q25*q8*s51 + 6*q7*q8*s51 + 102*q10*q9*s51 + 114*q2*q9*s51 - 
    38*q25*q9*s51 - 39*q4*q9*s51 + 51*q6*q9*s51 - 19*q7*q9*s51 - 
    6*q8*q9*s51 - 13*q2^2*q25*s12*s51 - 13*q2^2*q7*s12*s51 + 
    32*q2*q3*q7*s12*s51 + 6*q2*q25*q8*s12*s51 + 19*q25^2*q8*s12*s51 - 
    26*q2*q7*q8*s12*s51 + 19*q16^2*q3*s23*s51 + 26*q16*q3^2*s23*s51 + 
    19*q25^2*q6*s23*s51 - 26*q3^2*q6*s23*s51 + 19*q25^2*q9*s23*s51 + 
    45*q10*q9^2*s23*s51 + 45*q25*q9^2*s23*s51 - 19*q16^2*q3^2*s23^2*s51 + 
    19*q16*q3^3*s23^2*s51 - 19*q3^3*q6*s23^2*s51 + 7*q10*q2^2*s34*s51 + 
    31*q16*q2^2*s34*s51 - 96*q2^2*q23*s34*s51 + 13*q2^2*q25*s34*s51 + 
    6*q2*q25*q6*s34*s51 - 57*q25^2*q6*s34*s51 + 13*q2^2*q7*s34*s51 + 
    6*q2*q6*q7*s34*s51 + 13*q16*q7^2*s34*s51 - 209*q25^2*q8*s34*s51 + 
    58*q2^2*q9*s34*s51 + 38*q25^2*q9*s34*s51 - 76*q10*q6*q9*s34*s51 + 
    97*q25*q6*q9*s34*s51 - 32*q4*q7*q9*s34*s51 - 13*q7^2*q9*s34*s51 - 
    63*q25*q8*q9*s34*s51 + 38*q10*q9^2*s34*s51 + 76*q2*q9^2*s34*s51 + 
    76*q8*q9^2*s34*s51 + 19*q16^2*q2^2*s34^2*s51 - 19*q10*q2^3*s34^2*s51 + 
    19*q16*q2^3*s34^2*s51 - 57*q25^2*q6*q9*s34^2*s51 + 
    19*q25^2*q8*q9*s34^2*s51 - 38*q10*q6*q9^2*s34^2*s51 - 
    38*q25*q6*q9^2*s34^2*s51 + 38*q25*q8*q9^2*s34^2*s51 + 
    38*q16^2*q2*s45*s51 + 76*q16*q2^2*s45*s51 + 32*q2^2*q23*s45*s51 + 
    19*q16^2*q3*s45*s51 - 51*q16*q3^2*s45*s51 + 32*q2*q23*q6*s45*s51 + 
    51*q3^2*q6*s45*s51 - 13*q16*q2*q8*s45*s51 - 13*q16*q3*q8*s45*s51 + 
    45*q2*q6*q8*s45*s51 + 45*q3*q6*q8*s45*s51 + 18*q16*q7*q8*s45*s51 + 
    6*q6*q7*q8*s45*s51 - 32*q2^2*q9*s45*s51 - 32*q7*q8*q9*s45*s51 - 
    38*q2*q9^2*s45*s51 + 38*q8*q9^2*s45*s51 + 19*q16^2*q3^2*s45^2*s51 - 
    19*q16*q3^3*s45^2*s51 - 32*q2^2*q23*q6*s45^2*s51 + 19*q3^3*q6*s45^2*s51 + 
    19*q16^2*q2*q8*s45^2*s51 + 38*q16*q2^2*q8*s45^2*s51 + 
    19*q16^2*q3*q8*s45^2*s51 + 19*q16*q3^2*q8*s45^2*s51 - 
    38*q2^2*q6*q8*s45^2*s51 - 19*q3^2*q6*q8*s45^2*s51 - 
    6*q2^2*q6*q9*s45^2*s51 + 19*q16^2*q2*s51^2 + 38*q16*q2^2*s51^2 + 
    64*q2^2*q23*s51^2 - 13*q2^2*q25*s51^2 + 6*q2*q25*q6*s51^2 - 
    13*q2^2*q7*s51^2 - 13*q2*q3*q7*s51^2 + 6*q2*q6*q7*s51^2 - 
    19*q16^2*q8*s51^2 - 70*q16*q2*q8*s51^2 + 38*q2^2*q8*s51^2 - 
    12*q2*q25*q8*s51^2 + 57*q25^2*q8*s51^2 + 6*q16*q3*q8*s51^2 - 
    6*q2*q6*q8*s51^2 - 6*q3*q6*q8*s51^2 + 6*q16*q7*q8*s51^2 - 
    6*q2*q7*q8*s51^2 - 12*q6*q7*q8*s51^2 - 26*q2^2*q9*s51^2 + 
    19*q25^2*q9*s51^2 + 45*q10*q6*q9*s51^2 - 6*q25*q6*q9*s51^2 - 
    13*q25*q8*q9*s51^2 - 26*q10*q9^2*s51^2 - 38*q2*q9^2*s51^2 + 
    12*q25*q9^2*s51^2 - 38*q8*q9^2*s51^2 - 19*q25^2*q9^2*s23*s51^2 - 
    19*q10*q9^3*s23*s51^2 - 19*q25*q9^3*s23*s51^2 - 
    19*q25^2*q6*q9*s34*s51^2 - 38*q25^2*q8*q9*s34*s51^2 + 
    19*q25^2*q9^2*s34*s51^2 + 26*q10*q6*q9^2*s34*s51^2 + 
    26*q25*q6*q9^2*s34*s51^2 - 76*q25*q8*q9^2*s34*s51^2 + 
    19*q10*q9^3*s34*s51^2 + 19*q25*q9^3*s34*s51^2 - 
    19*q25^2*q6*q9^2*s34^2*s51^2 - 19*q10*q6*q9^3*s34^2*s51^2 - 
    19*q25*q6*q9^3*s34^2*s51^2 + 38*q16^2*q2*q8*s45*s51^2 + 
    76*q16*q2^2*q8*s45*s51^2 + 19*q16^2*q3*q8*s45*s51^2 - 
    51*q16*q3^2*q8*s45*s51^2 + 51*q3^2*q6*q8*s45*s51^2 + 
    19*q16^2*q3^2*q8*s45^2*s51^2 - 19*q16*q3^3*q8*s45^2*s51^2 + 
    19*q3^3*q6*q8*s45^2*s51^2 + 19*q16^2*q2*q8*s51^3 + 38*q16*q2^2*q8*s51^3 + 
    12*q2*q25*q6*q8*s51^3 + 6*q2*q6*q7*q8*s51^3 + 19*q25^2*q8*q9*s51^3 + 
    38*q25*q8*q9^2*s51^3] + (-F[1, 1, 2]/18 + F[1, 1, 6]/18)*
  r[-125*q10 + 64*q15 - 6*q16 + 366*q18 + 8*q2 - 15*q25 + 117*q3 + 117*q4 + 
    120*q5 - 513*q6 - 467*q7 + 239*q8 - 184*q9 - 3*q13*q2*s12 + 
    128*q15*q2*s12 + 232*q18*q2*s12 + 157*q2*q25*s12 - 76*q25^2*s12 - 
    66*q18*q3*s12 + 113*q2*q3*s12 - 6*q21*q3*s12 - 66*q18*q4*s12 + 
    3*q21*q4*s12 + 224*q25*q4*s12 - 9*q13*q5*s12 + 64*q15*q5*s12 + 
    116*q2*q5*s12 - 9*q21*q5*s12 - 344*q4*q5*s12 + 76*q5^2*s12 + 
    6*q13*q7*s12 - 171*q2*q7*s12 - 9*q3*q7*s12 - 152*q4*q7*s12 + 
    6*q5*q7*s12 + 152*q7^2*s12 - 30*q2*q8*s12 - 87*q25*q8*s12 - 
    152*q3*q8*s12 + 101*q4*q8*s12 - 150*q5*q8*s12 + 63*q7*q8*s12 - 
    76*q8^2*s12 - 87*q25*q4^2*s12^2 + 87*q4^2*q5*s12^2 + 3*q13*q2*q7*s12^2 + 
    87*q2*q3*q7*s12^2 - 12*q2*q25*q8*s12^2 - 12*q25*q4*q8*s12^2 - 
    64*q15*q5*q8*s12^2 + 102*q4*q5*q8*s12^2 + 30*q2*q7*q8*s12^2 + 
    310*q5*q7*q8*s12^2 - 76*q5*q8^2*s12^2 + 114*q25^2*s23 + 3*q16*q3*s23 - 
    123*q25*q4*s23 + 14*q10*q5*s23 - 6*q16*q5*s23 + 109*q4*q5*s23 - 
    46*q25*q6*s23 - 117*q3*q6*s23 + 282*q5*q6*s23 - 66*q10*q9*s23 - 
    52*q25*q9*s23 + 14*q4*q9*s23 - 76*q25^2*q4*s12*s23 - 
    14*q25*q4^2*s12*s23 + 14*q4^2*q5*s12*s23 + 76*q4*q5^2*s12*s23 + 
    38*q25^2*q4^2*s12^2*s23 + 38*q25*q4^3*s12^2*s23 - 38*q4^3*q5*s12^2*s23 - 
    3*q16*q3^2*s23^2 + 38*q25^2*q4*s23^2 - 38*q25*q4^2*s23^2 - 
    3*q16*q3*q5*s23^2 + 38*q4^2*q5*s23^2 - 76*q4*q5^2*s23^2 - 
    76*q25^2*q6*s23^2 + 3*q3^2*q6*s23^2 + 85*q25*q4*q6*s23^2 + 
    3*q3*q5*q6*s23^2 - 85*q4*q5*q6*s23^2 - 76*q5^2*q6*s23^2 - 
    38*q25^2*q4*q6*s23^3 + 38*q25*q4^2*q6*s23^3 - 38*q4^2*q5*q6*s23^3 + 
    76*q4*q5^2*q6*s23^3 - 114*q18^2*s34 - 6*q10*q2*s34 - 99*q18*q2*s34 + 
    9*q2*q24*s34 + 87*q2*q25*s34 - 190*q25^2*s34 - 31*q18*q4*s34 - 
    3*q21*q4*s34 - 62*q25*q4*s34 + 104*q10*q5*s34 + 18*q13*q5*s34 + 
    64*q15*q5*s34 - 3*q16*q5*s34 - 73*q2*q5*s34 + 3*q21*q5*s34 + 
    78*q4*q5*s34 + 76*q5^2*s34 - 3*q10*q6*s34 - 9*q13*q6*s34 - 
    117*q18*q6*s34 - 109*q2*q6*s34 - 9*q21*q6*s34 - 35*q25*q6*s34 + 
    102*q5*q6*s34 - 9*q16*q7*s34 + 167*q2*q7*s34 - 9*q24*q7*s34 + 
    200*q4*q7*s34 + 246*q5*q7*s34 + 456*q25*q8*s34 + 5*q4*q8*s34 - 
    284*q5*q8*s34 - 218*q10*q9*s34 + 6*q13*q9*s34 - 128*q15*q9*s34 + 
    98*q18*q9*s34 - 78*q2*q9*s34 - 104*q25*q9*s34 + 104*q4*q9*s34 + 
    196*q5*q9*s34 - 210*q6*q9*s34 - 709*q7*q9*s34 + 343*q8*q9*s34 + 
    190*q25^2*q4*s12*s34 + 212*q25*q4^2*s12*s34 + 9*q21*q4*q5*s12*s34 - 
    212*q4^2*q5*s12*s34 - 228*q25^2*q8*s12*s34 - 259*q25*q4*q8*s12*s34 + 
    130*q4*q5*q8*s12*s34 + 76*q5*q8^2*s12*s34 - 38*q25^2*q4^2*s12^2*s34 - 
    38*q25*q4^3*s12^2*s34 + 38*q4^3*q5*s12^2*s34 + 38*q25^2*q4*q8*s12^2*s34 + 
    87*q25*q4^2*q8*s12^2*s34 - 87*q4^2*q5*q8*s12^2*s34 + 
    76*q25^2*q4*s23*s34 + 14*q25*q4^2*s23*s34 - 14*q4^2*q5*s23*s34 - 
    76*q4*q5^2*s23*s34 + 38*q25^2*q6*s23*s34 - 105*q25*q4*q6*s23*s34 + 
    105*q4*q5*q6*s23*s34 - 152*q5^2*q6*s23*s34 - 76*q25^2*q4^2*s12*s23*s34 - 
    76*q25*q4^3*s12*s23*s34 + 76*q4^3*q5*s12*s23*s34 - 
    38*q25^2*q4*q6*s23^2*s34 + 38*q25*q4^2*q6*s23^2*s34 - 
    38*q4^2*q5*q6*s23^2*s34 + 76*q4*q5^2*q6*s23^2*s34 - 3*q10*q2^2*s34^2 + 
    3*q16*q2^2*s34^2 - 190*q25^2*q4*s34^2 - 3*q21*q4^2*s34^2 - 
    125*q25*q4^2*s34^2 + 90*q10*q2*q5*s34^2 - 6*q21*q4*q5*s34^2 + 
    125*q4^2*q5*s34^2 + 494*q25^2*q8*s34^2 + 43*q25*q4*q8*s34^2 + 
    3*q4^2*q8*s34^2 - 121*q4*q5*q8*s34^2 - 12*q18*q2*q9*s34^2 - 
    61*q18*q4*q9*s34^2 + 64*q15*q5*q9*s34^2 + 30*q2*q5*q9*s34^2 - 
    3*q13*q6*q9*s34^2 - 114*q25*q6*q9*s34^2 + 72*q5*q6*q9*s34^2 + 
    151*q4*q7*q9*s34^2 + 246*q5*q7*q9*s34^2 + 152*q25*q8*q9*s34^2 - 
    232*q5*q8*q9*s34^2 - 76*q7*q9^2*s34^2 - 76*q8*q9^2*s34^2 + 
    76*q25^2*q4^2*s12*s34^2 + 76*q25*q4^3*s12*s34^2 - 
    3*q21*q4^2*q5*s12*s34^2 - 76*q4^3*q5*s12*s34^2 - 
    266*q25^2*q4*q8*s12*s34^2 - 212*q25*q4^2*q8*s12*s34^2 + 
    215*q4^2*q5*q8*s12*s34^2 + 38*q25^2*q4^2*q8*s12^2*s34^2 + 
    38*q25*q4^3*q8*s12^2*s34^2 - 38*q4^3*q5*q8*s12^2*s34^2 + 
    38*q25^2*q4^2*s23*s34^2 + 38*q25*q4^3*s23*s34^2 - 38*q4^3*q5*s23*s34^2 - 
    38*q25^2*q4^2*s34^3 - 38*q25*q4^3*s34^3 + 3*q21*q4^2*q5*s34^3 + 
    38*q4^3*q5*s34^3 + 228*q25^2*q4*q8*s34^3 + 125*q25*q4^2*q8*s34^3 - 
    128*q4^2*q5*q8*s34^3 - 76*q25^2*q4^2*q8*s12*s34^3 - 
    76*q25*q4^3*q8*s12*s34^3 + 76*q4^3*q5*q8*s12*s34^3 + 
    38*q25^2*q4^2*q8*s34^4 + 38*q25*q4^3*q8*s34^4 - 38*q4^3*q5*q8*s34^4 + 
    114*q18^2*s45 + 6*q13*q2*s45 + 3*q16*q2*s45 - 45*q18*q2*s45 - 
    3*q2*q24*s45 + 6*q16*q3*s45 - 199*q18*q3*s45 - 26*q2*q3*s45 + 
    6*q21*q3*s45 + 58*q10*q5*s45 + 9*q13*q5*s45 + 9*q16*q5*s45 - 
    14*q2*q5*s45 - 3*q24*q5*s45 + 210*q18*q6*s45 + 96*q2*q6*s45 + 
    9*q21*q6*s45 + 9*q24*q6*s45 + 216*q3*q6*s45 - 154*q5*q6*s45 + 
    3*q13*q7*s45 - 9*q16*q7*s45 - 6*q24*q7*s45 - 6*q3*q7*s45 - 
    438*q5*q7*s45 - 30*q2*q8*s45 + 120*q3*q8*s45 + 427*q5*q8*s45 + 
    712*q7*q8*s45 + 3*q13*q9*s45 - 61*q18*q9*s45 + 81*q2*q9*s45 - 
    69*q6*q9*s45 + 1191*q7*q9*s45 - 1125*q8*q9*s45 + 3*q21*q3^2*s12*s45 + 
    3*q21*q3*q5*s12*s45 + 64*q15*q5^2*s12*s45 - 3*q3^2*q7*s12*s45 - 
    3*q3*q5*q7*s12*s45 + 12*q5^2*q7*s12*s45 - 64*q15*q5*q8*s12*s45 - 
    283*q5*q7*q8*s12*s45 - 76*q7^2*q8*s12*s45 + 76*q5*q8^2*s12*s45 + 
    76*q7*q8^2*s12*s45 + 64*q15*q5^2*q8*s12^2*s45 - 64*q5^2*q7*q8*s12^2*s45 + 
    76*q5*q7^2*q8*s12^2*s45 - 76*q5*q7*q8^2*s12^2*s45 + 3*q16*q3^2*s23*s45 + 
    3*q16*q3*q5*s23*s45 - 3*q3^2*q6*s23*s45 - 3*q3*q5*q6*s23*s45 + 
    26*q18*q2^2*s34*s45 + 52*q10*q2*q5*s34*s45 + 9*q16*q2*q5*s34*s45 + 
    26*q2^2*q5*s34*s45 + 9*q2*q24*q5*s34*s45 + 64*q15*q5^2*s34*s45 + 
    12*q18*q2*q6*s34*s45 - 97*q2*q5*q6*s34*s45 - 3*q24*q5*q7*s34*s45 + 
    12*q5^2*q7*s34*s45 - 12*q18*q2*q9*s34*s45 - 64*q15*q5*q9*s34*s45 + 
    27*q2*q5*q9*s34*s45 + 51*q5*q6*q9*s34*s45 - 523*q5*q7*q9*s34*s45 + 
    509*q5*q8*q9*s34*s45 + 152*q7*q9^2*s34*s45 - 152*q8*q9^2*s34*s45 - 
    3*q10*q2^2*q5*s34^2*s45 + 3*q16*q2^2*q5*s34^2*s45 + 
    64*q15*q5^2*q9*s34^2*s45 - 76*q5^2*q6*q9*s34^2*s45 + 
    12*q5^2*q7*q9*s34^2*s45 - 76*q5*q7*q9^2*s34^2*s45 + 
    76*q5*q8*q9^2*s34^2*s45 - 3*q10*q5^2*s45^2 + 3*q24*q5^2*s45^2 + 
    12*q18*q2*q6*s45^2 - 117*q18*q3*q6*s45^2 - 30*q2*q5*q6*s45^2 - 
    3*q24*q5*q7*s45^2 - 30*q2*q6*q8*s45^2 + 12*q3*q6*q8*s45^2 + 
    568*q5*q7*q8*s45^2 - 76*q5*q8^2*s45^2 - 152*q7*q8^2*s45^2 - 
    24*q18*q2*q9*s45^2 + 72*q2*q5*q9*s45^2 + 123*q2*q6*q9*s45^2 - 
    72*q5*q6*q9*s45^2 + 644*q5*q7*q9*s45^2 - 644*q5*q8*q9*s45^2 - 
    1461*q7*q8*q9*s45^2 + 228*q8^2*q9*s45^2 - 152*q7*q9^2*s45^2 + 
    152*q8*q9^2*s45^2 + 76*q5*q7*q8^2*s12*s45^2 - 3*q10*q2*q5^2*s34*s45^2 + 
    3*q2*q24*q5^2*s34*s45^2 - 76*q5*q8^2*q9*s34*s45^2 + 
    76*q5*q7*q9^2*s34*s45^2 - 76*q5*q8*q9^2*s34*s45^2 - 76*q5*q7*q8^2*s45^3 - 
    24*q18*q2*q6*q9*s45^3 + 72*q2*q5*q6*q9*s45^3 - 720*q5*q7*q8*q9*s45^3 + 
    76*q5*q8^2*q9*s45^3 + 228*q7*q8^2*q9*s45^3 - 76*q5*q7*q9^2*s45^3 + 
    76*q5*q8*q9^2*s45^3 + 152*q7*q8*q9^2*s45^3 + 76*q5*q7*q8^2*q9*s45^4 + 
    76*q5*q7*q8*q9^2*s45^4 - 12*q13*q2*s51 + 3*q16*q2*s51 - 6*q2*q24*s51 - 
    66*q2*q25*s51 - 114*q25^2*s51 + 24*q18*q3*s51 + 26*q2*q3*s51 + 
    24*q18*q4*s51 + 3*q24*q4*s51 - 3*q13*q6*s51 - 543*q18*q6*s51 - 
    42*q2*q6*s51 + 9*q24*q6*s51 + 79*q25*q6*s51 - 114*q3*q6*s51 - 
    9*q16*q7*s51 - 20*q2*q7*s51 - 3*q24*q7*s51 - 12*q3*q7*s51 + 
    76*q4*q7*s51 + 126*q6*q7*s51 - 76*q7^2*s51 + 42*q2*q8*s51 - 
    237*q25*q8*s51 + 76*q3*q8*s51 + 14*q4*q8*s51 + 9*q6*q8*s51 + 
    88*q7*q8*s51 + 192*q10*q9*s51 - 6*q13*q9*s51 + 64*q15*q9*s51 - 
    261*q18*q9*s51 + 90*q2*q9*s51 - 61*q25*q9*s51 - 117*q4*q9*s51 + 
    12*q6*q9*s51 + 661*q7*q9*s51 - 153*q8*q9*s51 - 6*q13*q2^2*s12*s51 - 
    26*q2^2*q25*s12*s51 + 6*q2^2*q3*s12*s51 + 3*q2*q21*q3*s12*s51 - 
    3*q21*q3^2*s12*s51 - 3*q2*q21*q4*s12*s51 - 3*q13*q2*q7*s12*s51 - 
    26*q2^2*q7*s12*s51 + 107*q2*q3*q7*s12*s51 + 3*q3^2*q7*s12*s51 + 
    12*q2*q25*q8*s12*s51 + 38*q25^2*q8*s12*s51 + 3*q2*q4*q8*s12*s51 - 
    27*q2*q7*q8*s12*s51 - 3*q13*q2^2*q7*s12^2*s51 + 3*q2^2*q3*q7*s12^2*s51 + 
    38*q25^2*q6*s23*s51 + 38*q25^2*q9*s23*s51 + 90*q10*q9^2*s23*s51 + 
    90*q25*q9^2*s23*s51 + 26*q2^2*q25*s34*s51 + 114*q18^2*q4*s34*s51 + 
    3*q2*q24*q4*s34*s51 + 24*q18*q4^2*s34*s51 - 38*q18^2*q6*s34*s51 + 
    12*q2*q25*q6*s34*s51 - 114*q25^2*q6*s34*s51 + 181*q18*q4*q6*s34*s51 + 
    26*q2^2*q7*s34*s51 - 9*q24*q4*q7*s34*s51 - 24*q4^2*q7*s34*s51 - 
    97*q2*q6*q7*s34*s51 - 181*q4*q6*q7*s34*s51 + 76*q4*q7^2*s34*s51 - 
    418*q25^2*q8*s34*s51 - 76*q18^2*q9*s34*s51 + 76*q25^2*q9*s34*s51 + 
    185*q18*q4*q9*s34*s51 - 3*q2*q4*q9*s34*s51 - 58*q10*q6*q9*s34*s51 + 
    9*q13*q6*q9*s34*s51 + 239*q25*q6*q9*s34*s51 - 230*q4*q7*q9*s34*s51 - 
    141*q25*q8*q9*s34*s51 + 76*q10*q9^2*s34*s51 + 76*q7*q9^2*s34*s51 + 
    152*q8*q9^2*s34*s51 + 38*q18^2*q4*q9*s34^2*s51 - 
    11*q18*q4^2*q9*s34^2*s51 - 114*q25^2*q6*q9*s34^2*s51 - 
    3*q10*q6^2*q9*s34^2*s51 - 3*q13*q6^2*q9*s34^2*s51 + 
    11*q4^2*q7*q9*s34^2*s51 + 38*q25^2*q8*q9*s34^2*s51 - 
    76*q10*q6*q9^2*s34^2*s51 - 76*q25*q6*q9^2*s34^2*s51 + 
    76*q25*q8*q9^2*s34^2*s51 + 3*q13*q2^2*s45*s51 - 114*q18^2*q3*s45*s51 - 
    3*q2^2*q3*s45*s51 + 3*q16*q3^2*s45*s51 + 24*q18*q3^2*s45*s51 + 
    3*q21*q3^2*s45*s51 + 76*q18^2*q6*s45*s51 + 467*q18*q3*q6*s45*s51 - 
    3*q3^2*q6*s45*s51 - 3*q3^2*q7*s45*s51 - 3*q13*q6*q7*s45*s51 + 
    3*q16*q2*q8*s45*s51 + 3*q16*q3*q8*s45*s51 - 24*q3^2*q8*s45*s51 + 
    39*q2*q6*q8*s45*s51 - 96*q3*q6*q8*s45*s51 - 123*q6*q7*q8*s45*s51 + 
    76*q7^2*q8*s45*s51 - 76*q3*q8^2*s45*s51 - 76*q7*q8^2*s45*s51 + 
    38*q18^2*q9*s45*s51 + 3*q13*q2*q9*s45*s51 + 87*q18*q3*q9*s45*s51 + 
    57*q2*q6*q9*s45*s51 - 87*q3*q8*q9*s45*s51 - 973*q7*q8*q9*s45*s51 - 
    76*q7*q9^2*s45*s51 + 76*q8*q9^2*s45*s51 - 38*q18^2*q3*q6*s45^2*s51 - 
    105*q18*q3^2*q6*s45^2*s51 + 105*q3^2*q6*q8*s45^2*s51 + 
    228*q7*q8^2*q9*s45^2*s51 + 76*q7*q8*q9^2*s45^2*s51 - 3*q13*q2^2*s51^2 - 
    26*q2^2*q25*s51^2 + 3*q2^2*q3*s51^2 - 3*q2*q21*q3*s51^2 - 
    3*q21*q3^2*s51^2 - 3*q2*q24*q4*s51^2 - 3*q24*q4^2*s51^2 - 
    114*q18^2*q6*s51^2 + 12*q2*q25*q6*s51^2 - 228*q18*q3*q6*s51^2 + 
    190*q18*q4*q6*s51^2 - 6*q13*q2*q7*s51^2 - 26*q2^2*q7*s51^2 + 
    23*q2*q3*q7*s51^2 + 3*q3^2*q7*s51^2 - 3*q13*q6*q7*s51^2 - 
    30*q2*q6*q7*s51^2 - 190*q4*q6*q7*s51^2 + 76*q6*q7^2*s51^2 + 
    3*q16*q2*q8*s51^2 - 24*q2*q25*q8*s51^2 + 114*q25^2*q8*s51^2 - 
    96*q2*q6*q8*s51^2 + 114*q3*q6*q8*s51^2 + 72*q2*q7*q8*s51^2 + 
    144*q6*q7*q8*s51^2 + 114*q18^2*q9*s51^2 + 3*q13*q2*q9*s51^2 + 
    38*q25^2*q9*s51^2 + 190*q18*q3*q9*s51^2 - 228*q18*q4*q9*s51^2 + 
    3*q2*q4*q9*s51^2 + 3*q4^2*q9*s51^2 - 12*q25*q6*q9*s51^2 + 
    114*q4*q7*q9*s51^2 - 11*q25*q8*q9*s51^2 - 190*q3*q8*q9*s51^2 - 
    232*q7*q8*q9*s51^2 - 67*q10*q9^2*s51^2 + 9*q25*q9^2*s51^2 - 
    76*q8*q9^2*s51^2 + 3*q2*q21*q3^2*s12*s51^2 - 6*q13*q2^2*q7*s12*s51^2 + 
    6*q2^2*q3*q7*s12*s51^2 - 3*q2*q3^2*q7*s12*s51^2 - 
    38*q25^2*q9^2*s23*s51^2 - 38*q10*q9^3*s23*s51^2 - 38*q25*q9^3*s23*s51^2 + 
    38*q18^2*q4*q6*s34*s51^2 - 38*q18*q4^2*q6*s34*s51^2 - 
    3*q24*q4^2*q7*s34*s51^2 + 38*q4^2*q6*q7*s34*s51^2 - 
    76*q4*q6*q7^2*s34*s51^2 - 114*q18^2*q4*q9*s34*s51^2 + 
    38*q18*q4^2*q9*s34*s51^2 - 38*q25^2*q6*q9*s34*s51^2 - 
    35*q4^2*q7*q9*s34*s51^2 - 76*q25^2*q8*q9*s34*s51^2 + 
    38*q25^2*q9^2*s34*s51^2 + 67*q10*q6*q9^2*s34*s51^2 + 
    67*q25*q6*q9^2*s34*s51^2 - 152*q25*q8*q9^2*s34*s51^2 + 
    38*q10*q9^3*s34*s51^2 + 38*q25*q9^3*s34*s51^2 + 
    38*q18^2*q4^2*q9*s34^2*s51^2 + 38*q18*q4^3*q9*s34^2*s51^2 - 
    38*q4^3*q7*q9*s34^2*s51^2 - 38*q25^2*q6*q9^2*s34^2*s51^2 - 
    38*q10*q6*q9^3*s34^2*s51^2 - 38*q25*q6*q9^3*s34^2*s51^2 + 
    114*q18^2*q3*q6*s45*s51^2 + 38*q18*q3^2*q6*s45*s51^2 + 
    3*q16*q3^2*q8*s45*s51^2 - 41*q3^2*q6*q8*s45*s51^2 - 
    76*q6*q7^2*q8*s45*s51^2 - 38*q18^2*q3*q9*s45*s51^2 - 
    38*q18*q3^2*q9*s45*s51^2 + 38*q3^2*q8*q9*s45*s51^2 + 
    76*q3*q8^2*q9*s45*s51^2 + 76*q7*q8^2*q9*s45*s51^2 - 
    38*q18^2*q3^2*q6*s45^2*s51^2 + 38*q18*q3^3*q6*s45^2*s51^2 - 
    38*q3^3*q6*q8*s45^2*s51^2 + 3*q2*q21*q3^2*s51^3 - 3*q13*q2^2*q7*s51^3 + 
    3*q2^2*q3*q7*s51^3 - 3*q2*q3^2*q7*s51^3 + 24*q2*q25*q6*q8*s51^3 - 
    72*q2*q6*q7*q8*s51^3 + 38*q25^2*q8*q9*s51^3 + 76*q25*q8*q9^2*s51^3] + 
 ((F[1, 1, 2]*F[1, 1, 6])/6 + F[1, 1, 6]^2/2 - (F[1, 1, 2]*F[1, 1, 7])/6 - 
   (F[1, 1, 6]*F[1, 1, 7])/6 - F[1, 1, 7]^2/3)*
  r[-2*q10 + 3*q13 - 10*q2 + 8*q20 - q24 + 3*q3 + 3*q4 - 2*q6 - q7 - 2*q8 + 
    2*q9 - 3*q13^2*s12 + 2*q13*q2*s12 - 3*q2*q3*s12 + 5*q13*q5*s12 - 
    2*q4*q5*s12 - 6*q13*q7*s12 - 4*q5*q8*s12 - 3*q13*q2*q7*s12^2 + 
    3*q2*q3*q7*s12^2 - 2*q24*q4*s23 - q10*q5*s23 - 8*q20*q5*s23 + 
    q24*q5*s23 + q4*q5*s23 - 2*q5^2*s23 - 3*q3*q6*s23 + 6*q5*q6*s23 + 
    2*q6^2*s23 + q10*q9*s23 - q4*q9*s23 + 4*q20*q5^2*s23^2 - 
    2*q5^2*q6*s23^2 - 2*q5*q6^2*s23^2 + 6*q13^2*s34 + 2*q10*q2*s34 + 
    2*q2*q24*s34 + 2*q24*q4*s34 + 3*q10*q5*s34 - 2*q20*q5*s34 - q24*q5*s34 - 
    q4*q5*s34 - 2*q10*q6*s34 - 5*q13*q6*s34 + 3*q2*q6*s34 + 8*q24*q6*s34 + 
    6*q5*q6*s34 - 2*q6^2*s34 + q24*q7*s34 - 4*q20*q8*s34 - q5*q8*s34 + 
    4*q6*q8*s34 - 3*q10*q9*s34 + 4*q13*q9*s34 - 8*q2*q9*s34 - 2*q20*q9*s34 + 
    2*q4*q9*s34 - 2*q5*q9*s34 - 6*q6*q9*s34 - 9*q7*q9*s34 + 
    q13*q5^2*s12*s34 + 2*q4*q5*q8*s12*s34 - q5^2*q8*s12*s34 + 
    2*q20*q5^2*s23*s34 - 2*q5^2*q6*s23*s34 - 2*q5*q6^2*s23*s34 + 
    3*q2*q24^2*s34^2 + 4*q2*q24*q4*s34^2 - 3*q10*q2*q5*s34^2 + 
    6*q2*q24*q5*s34^2 - q13*q5^2*s34^2 - 3*q24^2*q7*s34^2 - 
    3*q24*q4*q7*s34^2 - 5*q24*q5*q7*s34^2 + q4*q5*q8*s34^2 + q5^2*q8*s34^2 - 
    4*q2*q4*q9*s34^2 - 3*q2*q5*q9*s34^2 + 3*q10*q6*q9*s34^2 - 
    2*q13*q6*q9*s34^2 + 4*q5*q6*q9*s34^2 + 3*q4*q7*q9*s34^2 + 
    5*q5*q7*q9*s34^2 - 4*q2*q9^2*s34^2 + 3*q13^2*s45 + 4*q10*q2*s45 - 
    2*q13*q2*s45 + 4*q2^2*s45 + 2*q2*q20*s45 - 3*q2*q24*s45 + q24^2*s45 - 
    q2*q3*s45 + 2*q10*q5*s45 + 3*q13*q5*s45 + 6*q20*q5*s45 - 2*q5^2*s45 - 
    7*q10*q6*s45 - 3*q13*q6*s45 - 6*q2*q6*s45 + 5*q24*q6*s45 + 6*q3*q6*s45 - 
    2*q5*q6*s45 - 2*q6^2*s45 - 3*q13*q7*s45 + 2*q24*q7*s45 - 4*q5*q7*s45 - 
    4*q20*q8*s45 - 2*q3*q8*s45 - 2*q5*q8*s45 + 2*q6*q8*s45 - 2*q7*q8*s45 + 
    2*q13*q9*s45 - q2*q9*s45 - 2*q6*q9*s45 - 2*q5*q7*q8*s12*s45 - 
    q24^2*q5*s23*s45 + q10*q5^2*s23*s45 - 6*q20*q5^2*s23*s45 - 
    q24*q5^2*s23*s45 + 4*q5^2*q6*s23*s45 + 4*q5*q6^2*s23*s45 - 
    4*q2*q24^2*s34*s45 + 2*q2*q20*q5*s34*s45 + 5*q2*q24*q5*s34*s45 + 
    q24^2*q5*s34*s45 - 3*q10*q5^2*s34*s45 - q13*q5^2*s34*s45 - 
    6*q20*q5^2*s34*s45 + q24*q5^2*s34*s45 - 2*q2*q5*q6*s34*s45 + 
    4*q5^2*q6*s34*s45 + 2*q2*q6^2*s34*s45 + 4*q5*q6^2*s34*s45 - 
    5*q24^2*q7*s34*s45 - 7*q24*q5*q7*s34*s45 + q5^2*q8*s34*s45 + 
    4*q2^2*q9*s34*s45 - 9*q2*q5*q9*s34*s45 + 2*q20*q5*q9*s34*s45 + 
    10*q5*q6*q9*s34*s45 - 3*q5*q7*q9*s34*s45 + 3*q2*q24^2*q5*s34^2*s45 - 
    4*q10*q2*q5^2*s34^2*s45 + 4*q2*q24*q5^2*s34^2*s45 - 
    q24^2*q5*q7*s34^2*s45 - 2*q24*q5^2*q7*s34^2*s45 - 
    2*q20*q5^2*q9*s34^2*s45 + 2*q5^2*q7*q9*s34^2*s45 - 
    2*q2*q5*q9^2*s34^2*s45 + 2*q5*q6*q9^2*s34^2*s45 + 3*q10*q2*q5*s45^2 - 
    2*q24^2*q5*s45^2 - 2*q10*q5^2*s45^2 + 2*q20*q5^2*s45^2 + 
    6*q2*q5*q6*s45^2 - 2*q5^2*q6*s45^2 - 2*q5*q6^2*s45^2 - 2*q24^2*q7*s45^2 - 
    2*q24*q5*q7*s45^2 - 2*q5^2*q7*s45^2 - 3*q3*q6*q8*s45^2 - 
    10*q2*q5*q9*s45^2 - 6*q2*q6*q9*s45^2 + 10*q5*q6*q9*s45^2 - 
    2*q2*q9^2*s45^2 + 2*q6*q9^2*s45^2 + q24^2*q5^2*s23*s45^2 - 
    q10*q5^3*s23*s45^2 + q24*q5^3*s23*s45^2 - q2*q24^2*q5*s34*s45^2 - 
    2*q10*q2*q5^2*s34*s45^2 + 2*q2*q20*q5^2*s34*s45^2 + 
    2*q2*q24*q5^2*s34*s45^2 + 2*q24^2*q5^2*s34*s45^2 - 2*q10*q5^3*s34*s45^2 + 
    2*q24*q5^3*s34*s45^2 - 2*q2*q5^2*q6*s34*s45^2 - 2*q2*q5*q6^2*s34*s45^2 - 
    2*q24^2*q5*q7*s34*s45^2 - 4*q24*q5^2*q7*s34*s45^2 + 
    2*q2^2*q5*q9*s34*s45^2 - 2*q2*q5*q9^2*s34*s45^2 + 
    2*q5*q6*q9^2*s34*s45^2 + q2*q24^2*q5^2*s34^2*s45^2 - 
    q10*q2*q5^3*s34^2*s45^2 + q2*q24*q5^3*s34^2*s45^2 - 2*q2^2*q5*q6*s45^3 - 
    q24^2*q5*q7*s45^3 - 2*q24*q5^2*q7*s45^3 + 2*q2^2*q5*q9*s45^3 + 
    2*q2^2*q6*q9*s45^3 - 10*q2*q5*q6*q9*s45^3 - 2*q2*q5*q9^2*s45^3 - 
    4*q2*q6*q9^2*s45^3 + 2*q5*q6*q9^2*s45^3 + 2*q2^2*q5*q6*q9*s45^4 - 
    2*q2*q5*q6*q9^2*s45^4 + q10*q2*s51 + 9*q13*q2*s51 + 2*q2^2*s51 + 
    2*q2*q20*s51 - 5*q2*q24*s51 - q2*q3*s51 + 4*q24*q4*s51 + 2*q10*q6*s51 + 
    5*q13*q6*s51 + 5*q2*q6*s51 - 5*q24*q6*s51 + q3*q6*s51 + 3*q13*q7*s51 - 
    9*q2*q7*s51 + 2*q24*q7*s51 - 7*q6*q7*s51 - 2*q6*q8*s51 + 2*q10*q9*s51 - 
    7*q13*q9*s51 + 11*q2*q9*s51 + 2*q20*q9*s51 - 7*q4*q9*s51 + 3*q6*q9*s51 - 
    q13^2*q2*s12*s51 + 5*q13*q2^2*s12*s51 - 3*q2^2*q3*s12*s51 + 
    2*q13^2*q7*s12*s51 + 5*q13*q2*q7*s12*s51 + 4*q2*q3*q7*s12*s51 + 
    q13^2*q2*q7*s12^2*s51 + 4*q13*q2^2*q7*s12^2*s51 - 
    4*q2^2*q3*q7*s12^2*s51 + q24^2*q4*s23*s51 + 2*q24*q4^2*s23*s51 - 
    2*q4^2*q9*s23*s51 - 5*q2*q24^2*s34*s51 - 3*q2*q24*q4*s34*s51 - 
    q24^2*q4*s34*s51 + 4*q24*q4^2*s34*s51 - 3*q13^2*q6*s34*s51 - 
    5*q10*q6^2*s34*s51 - 3*q13*q6^2*s34*s51 - 2*q2*q6^2*s34*s51 - 
    4*q24^2*q7*s34*s51 + 7*q24*q4*q7*s34*s51 + 3*q2*q6*q7*s34*s51 + 
    2*q13^2*q9*s34*s51 + 2*q2^2*q9*s34*s51 + 3*q2*q4*q9*s34*s51 - 
    4*q4^2*q9*s34*s51 + 7*q13*q6*q9*s34*s51 - 9*q4*q7*q9*s34*s51 + 
    6*q2*q9^2*s34*s51 - 2*q4*q9^2*s34*s51 + q2*q24^2*q4*s34^2*s51 + 
    q2*q24*q4^2*s34^2*s51 - 3*q24^2*q4*q7*s34^2*s51 + q24*q4^2*q7*s34^2*s51 - 
    q2*q4^2*q9*s34^2*s51 - q13^2*q6*q9*s34^2*s51 - 2*q10*q6^2*q9*s34^2*s51 - 
    2*q13*q6^2*q9*s34^2*s51 - q4^2*q7*q9*s34^2*s51 - 2*q2*q4*q9^2*s34^2*s51 + 
    2*q13^2*q2*s45*s51 - q13*q2^2*s45*s51 + q2*q24^2*s45*s51 - 
    q2^2*q3*s45*s51 + q24*q6^2*s45*s51 + q13^2*q7*s45*s51 - 
    q24^2*q7*s45*s51 + 5*q13*q6*q7*s45*s51 + 2*q3*q6*q8*s45*s51 + 
    q6^2*q8*s45*s51 + 2*q6*q7*q8*s45*s51 + q13^2*q9*s45*s51 + 
    3*q13*q2*q9*s45*s51 - 6*q2^2*q9*s45*s51 - q2*q6*q9*s45*s51 - 
    2*q2*q6*q9^2*s45^2*s51 - 4*q13^2*q2*s51^2 - q13*q2^2*s51^2 + 
    2*q2*q24^2*s51^2 - q2^2*q3*s51^2 - q2*q24*q4*s51^2 - 2*q24^2*q4*s51^2 - 
    q24*q4^2*s51^2 - q13^2*q6*s51^2 - 2*q13*q6^2*s51^2 + 5*q13*q2*q7*s51^2 + 
    q2*q3*q7*s51^2 + q13*q6*q7*s51^2 + 5*q2*q6*q7*s51^2 + 2*q6^2*q7*s51^2 - 
    2*q13^2*q9*s51^2 - 2*q13*q2*q9*s51^2 - 4*q2^2*q9*s51^2 + q2*q4*q9*s51^2 + 
    q4^2*q9*s51^2 - 3*q10*q6*q9*s51^2 - 6*q13*q6*q9*s51^2 - 2*q2*q9^2*s51^2 + 
    2*q4*q9^2*s51^2 - 2*q13^2*q2^2*s12*s51^2 - 2*q13*q2^3*s12*s51^2 + 
    2*q2^3*q3*s12*s51^2 - q13^2*q2*q7*s12*s51^2 + 6*q13*q2^2*q7*s12*s51^2 - 
    6*q2^2*q3*q7*s12*s51^2 - q13^2*q2^2*q7*s12^2*s51^2 - 
    q13*q2^3*q7*s12^2*s51^2 + q2^3*q3*q7*s12^2*s51^2 - q24^2*q4^2*s23*s51^2 + 
    q24*q4^3*s23*s51^2 - q4^3*q9*s23*s51^2 - 2*q2*q24^2*q4*s34*s51^2 - 
    2*q2*q24*q4^2*s34*s51^2 - 2*q24^2*q4^2*s34*s51^2 + 2*q24*q4^3*s34*s51^2 - 
    q24^2*q4*q7*s34*s51^2 + 3*q24*q4^2*q7*s34*s51^2 - 
    2*q2*q6^2*q7*s34*s51^2 + 2*q2*q4^2*q9*s34*s51^2 - 2*q4^3*q9*s34*s51^2 + 
    3*q13^2*q6*q9*s34*s51^2 + 4*q10*q6^2*q9*s34*s51^2 + 
    4*q13*q6^2*q9*s34*s51^2 - 3*q4^2*q7*q9*s34*s51^2 + 
    4*q2*q4*q9^2*s34*s51^2 - q24^2*q4^2*q7*s34^2*s51^2 + 
    q24*q4^3*q7*s34^2*s51^2 - q13^2*q6^2*q9*s34^2*s51^2 - 
    q10*q6^3*q9*s34^2*s51^2 - q13*q6^3*q9*s34^2*s51^2 - 
    q4^3*q7*q9*s34^2*s51^2 + q13^2*q2^2*s45*s51^2 + q13*q2^3*s45*s51^2 - 
    q2^3*q3*s45*s51^2 - q13^2*q6*q7*s45*s51^2 - 2*q13*q6^2*q7*s45*s51^2 + 
    q13^2*q2*q9*s45*s51^2 + 2*q13*q2^2*q9*s45*s51^2 - q13^2*q2^2*s51^3 - 
    q13*q2^3*s51^3 + q2^3*q3*s51^3 + q2*q24^2*q4*s51^3 + q2*q24*q4^2*s51^3 + 
    q24^2*q4^2*s51^3 - q24*q4^3*s51^3 - 2*q13^2*q2*q7*s51^3 + 
    2*q13*q2^2*q7*s51^3 - 2*q2^2*q3*q7*s51^3 - q13^2*q6*q7*s51^3 - 
    2*q13*q6^2*q7*s51^3 + q13^2*q2*q9*s51^3 + 2*q13*q2^2*q9*s51^3 - 
    q2*q4^2*q9*s51^3 + q4^3*q9*s51^3 - 2*q2*q4*q9^2*s51^3 - 
    2*q13^2*q2^2*q7*s12*s51^3 - 2*q13*q2^3*q7*s12*s51^3 + 
    2*q2^3*q3*q7*s12*s51^3 - q13^2*q2^2*q7*s51^4 - q13*q2^3*q7*s51^4 + 
    q2^3*q3*q7*s51^4] + (-F[1, 1, 6]/9 + F[1, 1, 7]/9)*
  r[-50*q10 + 9*q13 - 166*q2 + 128*q20 - 7*q24 + 39*q3 + 57*q4 + 24*q5 - 
    62*q6 - 25*q7 - 32*q8 + 14*q9 - 57*q13^2*s12 + 14*q13*q2*s12 - 
    45*q2*q3*s12 + 95*q13*q5*s12 - 32*q4*q5*s12 - 96*q13*q7*s12 + 
    6*q3*q7*s12 - 76*q5*q8*s12 - 57*q13*q2*q7*s12^2 + 51*q2*q3*q7*s12^2 + 
    6*q13*q5*q7*s12^2 + 6*q2*q7*q8*s12^2 - 6*q5*q7*q8*s12^2 - 26*q24*q4*s23 - 
    7*q10*q5*s23 - 128*q20*q5*s23 + 7*q24*q5*s23 + 7*q4*q5*s23 - 
    38*q5^2*s23 - 39*q3*q6*s23 + 114*q5*q6*s23 + 38*q6^2*s23 + 7*q10*q9*s23 - 
    7*q4*q9*s23 + 64*q20*q5^2*s23^2 - 26*q5^2*q6*s23^2 - 38*q5*q6^2*s23^2 + 
    114*q13^2*s34 + 50*q10*q2*s34 + 2*q2*q24*s34 + 26*q24*q4*s34 + 
    45*q10*q5*s34 - 24*q13*q5*s34 - 32*q20*q5*s34 - 7*q24*q5*s34 - 
    13*q4*q5*s34 - 26*q10*q6*s34 - 53*q13*q6*s34 + 39*q2*q6*s34 + 
    116*q24*q6*s34 + 90*q5*q6*s34 - 38*q6^2*s34 + q24*q7*s34 - 
    64*q20*q8*s34 - 7*q5*q8*s34 + 58*q6*q8*s34 - 45*q10*q9*s34 + 
    58*q13*q9*s34 - 128*q2*q9*s34 - 32*q20*q9*s34 + 50*q4*q9*s34 - 
    14*q5*q9*s34 - 102*q6*q9*s34 - 141*q7*q9*s34 + 6*q8*q9*s34 + 
    13*q13*q5^2*s12*s34 + 32*q4*q5*q8*s12*s34 - 13*q5^2*q8*s12*s34 + 
    32*q20*q5^2*s23*s34 - 32*q5^2*q6*s23*s34 - 38*q5*q6^2*s23*s34 + 
    57*q2*q24^2*s34^2 + 76*q2*q24*q4*s34^2 - 57*q10*q2*q5*s34^2 + 
    114*q2*q24*q5*s34^2 - 13*q13*q5^2*s34^2 - 57*q24^2*q7*s34^2 - 
    57*q24*q4*q7*s34^2 - 95*q24*q5*q7*s34^2 + 13*q4*q5*q8*s34^2 + 
    13*q5^2*q8*s34^2 - 76*q2*q4*q9*s34^2 - 6*q13*q5*q9*s34^2 - 
    57*q2*q5*q9*s34^2 + 45*q10*q6*q9*s34^2 - 32*q13*q6*q9*s34^2 + 
    58*q5*q6*q9*s34^2 + 57*q4*q7*q9*s34^2 + 95*q5*q7*q9*s34^2 - 
    76*q2*q9^2*s34^2 + 57*q13^2*s45 + 52*q10*q2*s45 - 38*q13*q2*s45 + 
    76*q2^2*s45 + 32*q2*q20*s45 - 45*q2*q24*s45 + 19*q24^2*s45 - 
    13*q2*q3*s45 + 50*q10*q5*s45 + 33*q13*q5*s45 + 96*q20*q5*s45 - 
    12*q24*q5*s45 - 38*q5^2*s45 - 109*q10*q6*s45 - 33*q13*q6*s45 - 
    96*q2*q6*s45 + 71*q24*q6*s45 + 84*q3*q6*s45 - 62*q5*q6*s45 - 
    38*q6^2*s45 - 39*q13*q7*s45 + 20*q24*q7*s45 - 70*q5*q7*s45 - 
    64*q20*q8*s45 - 32*q3*q8*s45 - 20*q5*q8*s45 + 32*q6*q8*s45 - 
    26*q7*q8*s45 + 8*q13*q9*s45 + 17*q2*q9*s45 - 50*q6*q9*s45 + 
    24*q7*q9*s45 - 6*q8*q9*s45 - 6*q13*q5*q7*s12*s45 - 26*q5*q7*q8*s12*s45 - 
    19*q24^2*q5*s23*s45 + 7*q10*q5^2*s23*s45 - 96*q20*q5^2*s23*s45 - 
    7*q24*q5^2*s23*s45 + 58*q5^2*q6*s23*s45 + 76*q5*q6^2*s23*s45 - 
    76*q2*q24^2*s34*s45 + 24*q10*q2*q5*s34*s45 + 32*q2*q20*q5*s34*s45 + 
    59*q2*q24*q5*s34*s45 + 19*q24^2*q5*s34*s45 - 69*q10*q5^2*s34*s45 - 
    13*q13*q5^2*s34*s45 - 96*q20*q5^2*s34*s45 + 31*q24*q5^2*s34*s45 - 
    32*q2*q5*q6*s34*s45 + 58*q5^2*q6*s34*s45 + 38*q2*q6^2*s34*s45 + 
    76*q5*q6^2*s34*s45 - 95*q24^2*q7*s34*s45 - 139*q24*q5*q7*s34*s45 + 
    13*q5^2*q8*s34*s45 + 76*q2^2*q9*s34*s45 + 6*q13*q5*q9*s34*s45 - 
    159*q2*q5*q9*s34*s45 + 32*q20*q5*q9*s34*s45 + 166*q5*q6*q9*s34*s45 - 
    45*q5*q7*q9*s34*s45 + 57*q2*q24^2*q5*s34^2*s45 - 
    76*q10*q2*q5^2*s34^2*s45 + 76*q2*q24*q5^2*s34^2*s45 - 
    19*q24^2*q5*q7*s34^2*s45 - 38*q24*q5^2*q7*s34^2*s45 - 
    32*q20*q5^2*q9*s34^2*s45 - 6*q5^2*q6*q9*s34^2*s45 + 
    38*q5^2*q7*q9*s34^2*s45 - 38*q2*q5*q9^2*s34^2*s45 + 
    38*q5*q6*q9^2*s34^2*s45 + 45*q10*q2*q5*s45^2 + 6*q2*q24*q5*s45^2 - 
    38*q24^2*q5*s45^2 - 26*q10*q5^2*s45^2 + 32*q20*q5^2*s45^2 - 
    12*q24*q5^2*s45^2 + 6*q2*q24*q6*s45^2 + 108*q2*q5*q6*s45^2 - 
    32*q5^2*q6*s45^2 - 38*q5*q6^2*s45^2 - 38*q24^2*q7*s45^2 + 
    12*q13*q5*q7*s45^2 - 44*q24*q5*q7*s45^2 - 38*q5^2*q7*s45^2 - 
    45*q3*q6*q8*s45^2 - 6*q5*q7*q8*s45^2 - 12*q13*q5*q9*s45^2 - 
    166*q2*q5*q9*s45^2 - 78*q2*q6*q9*s45^2 + 166*q5*q6*q9*s45^2 - 
    36*q13*q7*q9*s45^2 + 6*q5*q7*q9*s45^2 + 6*q5*q8*q9*s45^2 - 
    38*q2*q9^2*s45^2 + 38*q6*q9^2*s45^2 + 19*q24^2*q5^2*s23*s45^2 - 
    19*q10*q5^3*s23*s45^2 + 19*q24*q5^3*s23*s45^2 - 
    19*q2*q24^2*q5*s34*s45^2 - 26*q10*q2*q5^2*s34*s45^2 + 
    32*q2*q20*q5^2*s34*s45^2 + 26*q2*q24*q5^2*s34*s45^2 + 
    38*q24^2*q5^2*s34*s45^2 - 38*q10*q5^3*s34*s45^2 + 38*q24*q5^3*s34*s45^2 - 
    32*q2*q5^2*q6*s34*s45^2 - 38*q2*q5*q6^2*s34*s45^2 - 
    38*q24^2*q5*q7*s34*s45^2 - 76*q24*q5^2*q7*s34*s45^2 + 
    38*q2^2*q5*q9*s34*s45^2 - 38*q2*q5*q9^2*s34*s45^2 + 
    38*q5*q6*q9^2*s34*s45^2 + 19*q2*q24^2*q5^2*s34^2*s45^2 - 
    19*q10*q2*q5^3*s34^2*s45^2 + 19*q2*q24*q5^3*s34^2*s45^2 - 
    38*q2^2*q5*q6*s45^3 - 19*q24^2*q5*q7*s45^3 - 38*q24*q5^2*q7*s45^3 + 
    38*q2^2*q5*q9*s45^3 + 38*q2^2*q6*q9*s45^3 - 166*q2*q5*q6*q9*s45^3 - 
    12*q13*q5*q7*q9*s45^3 + 6*q5*q7*q8*q9*s45^3 - 38*q2*q5*q9^2*s45^3 - 
    76*q2*q6*q9^2*s45^3 + 38*q5*q6*q9^2*s45^3 + 38*q2^2*q5*q6*q9*s45^4 - 
    38*q2*q5*q6*q9^2*s45^4 + 7*q10*q2*s51 + 159*q13*q2*s51 + 38*q2^2*s51 + 
    32*q2*q20*s51 - 65*q2*q24*s51 - 13*q2*q3*s51 + 58*q24*q4*s51 + 
    50*q10*q6*s51 + 101*q13*q6*s51 + 89*q2*q6*s51 - 89*q24*q6*s51 + 
    7*q3*q6*s51 + 63*q13*q7*s51 - 129*q2*q7*s51 + 32*q24*q7*s51 + 
    6*q3*q7*s51 - 115*q6*q7*s51 - 38*q6*q8*s51 + 6*q7*q8*s51 + 
    50*q10*q9*s51 - 115*q13*q9*s51 + 209*q2*q9*s51 + 32*q20*q9*s51 - 
    121*q4*q9*s51 + 57*q6*q9*s51 + 24*q7*q9*s51 - 12*q8*q9*s51 - 
    19*q13^2*q2*s12*s51 + 95*q13*q2^2*s12*s51 - 57*q2^2*q3*s12*s51 + 
    38*q13^2*q7*s12*s51 + 77*q13*q2*q7*s12*s51 + 58*q2*q3*q7*s12*s51 + 
    19*q13^2*q2*q7*s12^2*s51 + 70*q13*q2^2*q7*s12^2*s51 - 
    70*q2^2*q3*q7*s12^2*s51 + 19*q24^2*q4*s23*s51 + 26*q24*q4^2*s23*s51 - 
    26*q4^2*q9*s23*s51 - 95*q2*q24^2*s34*s51 - 69*q2*q24*q4*s34*s51 - 
    19*q24^2*q4*s34*s51 + 64*q24*q4^2*s34*s51 - 57*q13^2*q6*s34*s51 - 
    83*q10*q6^2*s34*s51 - 45*q13*q6^2*s34*s51 - 38*q2*q6^2*s34*s51 - 
    76*q24^2*q7*s34*s51 + 115*q24*q4*q7*s34*s51 + 39*q2*q6*q7*s34*s51 + 
    38*q13^2*q9*s34*s51 + 38*q2^2*q9*s34*s51 + 69*q2*q4*q9*s34*s51 - 
    64*q4^2*q9*s34*s51 - 24*q10*q6*q9*s34*s51 + 97*q13*q6*q9*s34*s51 - 
    147*q4*q7*q9*s34*s51 + 114*q2*q9^2*s34*s51 - 38*q4*q9^2*s34*s51 + 
    19*q2*q24^2*q4*s34^2*s51 + 19*q2*q24*q4^2*s34^2*s51 - 
    57*q24^2*q4*q7*s34^2*s51 + 19*q24*q4^2*q7*s34^2*s51 - 
    19*q2*q4^2*q9*s34^2*s51 - 19*q13^2*q6*q9*s34^2*s51 - 
    26*q10*q6^2*q9*s34^2*s51 - 26*q13*q6^2*q9*s34^2*s51 - 
    19*q4^2*q7*q9*s34^2*s51 - 38*q2*q4*q9^2*s34^2*s51 + 38*q13^2*q2*s45*s51 - 
    25*q13*q2^2*s45*s51 + 19*q2*q24^2*s45*s51 - 13*q2^2*q3*s45*s51 - 
    6*q2*q24*q6*s45*s51 + 13*q24*q6^2*s45*s51 + 19*q13^2*q7*s45*s51 - 
    19*q24^2*q7*s45*s51 + 89*q13*q6*q7*s45*s51 + 6*q24*q6*q7*s45*s51 + 
    32*q3*q6*q8*s45*s51 + 13*q6^2*q8*s45*s51 + 32*q6*q7*q8*s45*s51 + 
    19*q13^2*q9*s45*s51 + 45*q13*q2*q9*s45*s51 - 114*q2^2*q9*s45*s51 - 
    7*q2*q6*q9*s45*s51 - 36*q13*q7*q9*s45*s51 - 12*q7*q8*q9*s45*s51 - 
    38*q2*q6*q9^2*s45^2*s51 - 76*q13^2*q2*s51^2 - 25*q13*q2^2*s51^2 + 
    38*q2*q24^2*s51^2 - 13*q2^2*q3*s51^2 - 7*q2*q24*q4*s51^2 - 
    38*q24^2*q4*s51^2 - 13*q24*q4^2*s51^2 - 19*q13^2*q6*s51^2 + 
    12*q2*q24*q6*s51^2 - 38*q13*q6^2*s51^2 + 77*q13*q2*q7*s51^2 + 
    7*q2*q3*q7*s51^2 - 6*q24*q4*q7*s51^2 + 13*q13*q6*q7*s51^2 + 
    89*q2*q6*q7*s51^2 - 6*q24*q6*q7*s51^2 + 38*q6^2*q7*s51^2 + 
    6*q2*q6*q8*s51^2 - 6*q2*q7*q8*s51^2 - 38*q13^2*q9*s51^2 - 
    50*q13*q2*q9*s51^2 - 76*q2^2*q9*s51^2 + 7*q2*q4*q9*s51^2 + 
    13*q4^2*q9*s51^2 - 57*q10*q6*q9*s51^2 - 114*q13*q6*q9*s51^2 - 
    12*q13*q7*q9*s51^2 + 6*q4*q7*q9*s51^2 - 6*q7*q8*q9*s51^2 - 
    38*q2*q9^2*s51^2 + 38*q4*q9^2*s51^2 - 38*q13^2*q2^2*s12*s51^2 - 
    38*q13*q2^3*s12*s51^2 + 38*q2^3*q3*s12*s51^2 - 19*q13^2*q2*q7*s12*s51^2 + 
    102*q13*q2^2*q7*s12*s51^2 - 102*q2^2*q3*q7*s12*s51^2 - 
    19*q13^2*q2^2*q7*s12^2*s51^2 - 19*q13*q2^3*q7*s12^2*s51^2 + 
    19*q2^3*q3*q7*s12^2*s51^2 - 19*q24^2*q4^2*s23*s51^2 + 
    19*q24*q4^3*s23*s51^2 - 19*q4^3*q9*s23*s51^2 - 38*q2*q24^2*q4*s34*s51^2 - 
    38*q2*q24*q4^2*s34*s51^2 - 38*q24^2*q4^2*s34*s51^2 + 
    38*q24*q4^3*s34*s51^2 - 19*q24^2*q4*q7*s34*s51^2 + 
    51*q24*q4^2*q7*s34*s51^2 - 38*q2*q6^2*q7*s34*s51^2 + 
    38*q2*q4^2*q9*s34*s51^2 - 38*q4^3*q9*s34*s51^2 + 
    57*q13^2*q6*q9*s34*s51^2 + 76*q10*q6^2*q9*s34*s51^2 + 
    76*q13*q6^2*q9*s34*s51^2 - 51*q4^2*q7*q9*s34*s51^2 + 
    76*q2*q4*q9^2*s34*s51^2 - 19*q24^2*q4^2*q7*s34^2*s51^2 + 
    19*q24*q4^3*q7*s34^2*s51^2 - 19*q13^2*q6^2*q9*s34^2*s51^2 - 
    19*q10*q6^3*q9*s34^2*s51^2 - 19*q13*q6^3*q9*s34^2*s51^2 - 
    19*q4^3*q7*q9*s34^2*s51^2 + 19*q13^2*q2^2*s45*s51^2 + 
    19*q13*q2^3*s45*s51^2 - 19*q2^3*q3*s45*s51^2 - 19*q13^2*q6*q7*s45*s51^2 - 
    38*q13*q6^2*q7*s45*s51^2 + 19*q13^2*q2*q9*s45*s51^2 + 
    38*q13*q2^2*q9*s45*s51^2 - 19*q13^2*q2^2*s51^3 - 19*q13*q2^3*s51^3 + 
    19*q2^3*q3*s51^3 + 19*q2*q24^2*q4*s51^3 + 19*q2*q24*q4^2*s51^3 + 
    19*q24^2*q4^2*s51^3 - 19*q24*q4^3*s51^3 - 38*q13^2*q2*q7*s51^3 + 
    32*q13*q2^2*q7*s51^3 - 32*q2^2*q3*q7*s51^3 - 19*q13^2*q6*q7*s51^3 + 
    12*q2*q24*q6*q7*s51^3 - 38*q13*q6^2*q7*s51^3 + 6*q2*q6*q7*q8*s51^3 + 
    19*q13^2*q2*q9*s51^3 + 38*q13*q2^2*q9*s51^3 - 19*q2*q4^2*q9*s51^3 + 
    19*q4^3*q9*s51^3 - 38*q2*q4*q9^2*s51^3 - 38*q13^2*q2^2*q7*s12*s51^3 - 
    38*q13*q2^3*q7*s12*s51^3 + 38*q2^3*q3*q7*s12*s51^3 - 
    19*q13^2*q2^2*q7*s51^4 - 19*q13*q2^3*q7*s51^4 + 19*q2^3*q3*q7*s51^4] + 
 (-F[1, 1, 5]/9 + F[1, 1, 6]/9)*r[9*q13 - 183*q18 - 32*q19 + 104*q2 - 12*q5 - 
    153*q6 + 58*q7 + 38*q8 - 52*q9 - 57*q13^2*s12 + 8*q13*q2*s12 - 
    116*q18*q2*s12 - 32*q19*q2*s12 + 33*q18*q3*s12 - 64*q19*q3*s12 - 
    109*q2*q3*s12 + 33*q18*q4*s12 + 77*q13*q5*s12 - 58*q2*q5*s12 - 
    64*q3*q5*s12 - 84*q13*q7*s12 - 90*q2*q7*s12 + 76*q4*q7*s12 - 
    6*q5*q7*s12 + 24*q2*q8*s12 + 76*q3*q8*s12 - 52*q4*q8*s12 + 58*q5*q8*s12 + 
    136*q7*q8*s12 + 38*q8^2*s12 - 51*q13*q2*q7*s12^2 - 32*q19*q2*q7*s12^2 + 
    6*q13*q5*q7*s12^2 - 45*q4*q5*q8*s12^2 + 128*q2*q7*q8*s12^2 - 
    6*q5*q7*q8*s12^2 - 38*q7^2*q8*s12^2 + 38*q7*q8^2*s12^2 - 32*q19*q6*s23 + 
    38*q6^2*s23 + 114*q13^2*s34 + 57*q18^2*s34 + 32*q10*q2*s34 + 
    27*q18*q2*s34 + 38*q18*q4*s34 + 12*q13*q5*s34 + 20*q2*q5*s34 - 
    64*q10*q6*s34 - 71*q13*q6*s34 + 51*q18*q6*s34 - 45*q2*q6*s34 + 
    12*q5*q6*s34 + 45*q2*q7*s34 - 83*q4*q7*s34 - 6*q5*q7*s34 + 20*q4*q8*s34 - 
    51*q5*q8*s34 + 70*q13*q9*s34 - 64*q18*q9*s34 - 32*q2*q9*s34 - 
    64*q6*q9*s34 + 64*q7*q9*s34 + 13*q13*q5^2*s12*s34 + 58*q4*q5*q8*s12*s34 - 
    13*q5^2*q8*s12*s34 - 13*q13*q5^2*s34^2 - 13*q4*q5*q8*s34^2 + 
    13*q5^2*q8*s34^2 + 6*q18*q2*q9*s34^2 + 38*q18*q4*q9*s34^2 - 
    6*q13*q5*q9*s34^2 + 6*q2*q5*q9*s34^2 - 38*q13*q6*q9*s34^2 + 
    6*q5*q6*q9*s34^2 - 38*q4*q7*q9*s34^2 - 6*q5*q7*q9*s34^2 + 57*q13^2*s45 - 
    57*q18^2*s45 + 52*q10*q2*s45 - 26*q13*q2*s45 + 45*q18*q2*s45 - 
    32*q19*q2*s45 + 77*q18*q3*s45 + 51*q13*q5*s45 + 13*q2*q5*s45 - 
    109*q10*q6*s45 - 33*q13*q6*s45 - 90*q18*q6*s45 + 64*q19*q6*s45 + 
    154*q2*q6*s45 + 6*q5*q6*s45 - 76*q6^2*s45 - 33*q13*q7*s45 - 
    96*q2*q8*s45 - 77*q3*q8*s45 - 77*q5*q8*s45 - 57*q7*q8*s45 + 
    14*q13*q9*s45 + 38*q18*q9*s45 + 90*q2*q9*s45 - 96*q6*q9*s45 - 
    84*q7*q9*s45 + 102*q8*q9*s45 - 6*q13*q5*q7*s12*s45 + 6*q5*q7*q8*s12*s45 - 
    38*q7*q8^2*s12*s45 - 13*q18*q2^2*s34*s45 + 32*q10*q2*q5*s34*s45 - 
    13*q2^2*q5*s34*s45 - 13*q13*q5^2*s34*s45 - 6*q18*q2*q6*s34*s45 - 
    6*q2*q5*q6*s34*s45 + 13*q5^2*q8*s34*s45 + 6*q18*q2*q9*s34*s45 + 
    6*q13*q5*q9*s34*s45 - 26*q2*q5*q9*s34*s45 - 32*q5*q8*q9*s34*s45 + 
    45*q10*q2*q5*s45^2 - 6*q18*q2*q6*s45^2 - 32*q19*q2*q6*s45^2 + 
    51*q18*q3*q6*s45^2 - 6*q2*q5*q6*s45^2 + 38*q2*q6^2*s45^2 + 
    12*q13*q5*q7*s45^2 - 96*q2*q6*q8*s45^2 - 51*q3*q6*q8*s45^2 - 
    6*q5*q7*q8*s45^2 + 38*q7*q8^2*s45^2 + 12*q18*q2*q9*s45^2 - 
    38*q2^2*q9*s45^2 - 12*q13*q5*q9*s45^2 + 6*q2*q5*q9*s45^2 + 
    128*q2*q6*q9*s45^2 - 6*q5*q6*q9*s45^2 - 36*q13*q7*q9*s45^2 + 
    6*q5*q7*q9*s45^2 + 6*q5*q8*q9*s45^2 + 146*q7*q8*q9*s45^2 - 
    38*q8^2*q9*s45^2 + 12*q18*q2*q6*q9*s45^3 - 38*q2^2*q6*q9*s45^3 + 
    6*q2*q5*q6*q9*s45^3 - 12*q13*q5*q7*q9*s45^3 + 6*q5*q7*q8*q9*s45^3 - 
    38*q7*q8^2*q9*s45^3 + 7*q10*q2*s51 + 135*q13*q2*s51 - 12*q18*q3*s51 - 
    14*q2*q3*s51 - 12*q18*q4*s51 + 50*q10*q6*s51 + 95*q13*q6*s51 + 
    249*q18*q6*s51 - 185*q2*q6*s51 + 64*q3*q6*s51 + 63*q13*q7*s51 + 
    121*q2*q7*s51 - 38*q4*q7*s51 + 198*q2*q8*s51 - 38*q3*q8*s51 - 
    7*q4*q8*s51 - 242*q7*q8*s51 - 127*q13*q9*s51 + 153*q18*q9*s51 + 
    96*q2*q9*s51 + 57*q6*q9*s51 - 147*q7*q9*s51 - 19*q13^2*q2*s12*s51 + 
    83*q13*q2^2*s12*s51 - 32*q19*q2^2*s12*s51 - 45*q2^2*q3*s12*s51 + 
    38*q13^2*q7*s12*s51 + 71*q13*q2*q7*s12*s51 - 32*q19*q2*q7*s12*s51 - 
    76*q2*q7^2*s12*s51 - 6*q2^2*q8*s12*s51 - 122*q2*q7*q8*s12*s51 + 
    38*q7^2*q8*s12*s51 + 19*q13^2*q2*q7*s12^2*s51 + 
    64*q13*q2^2*q7*s12^2*s51 + 32*q19*q2^2*q7*s12^2*s51 - 
    64*q2^2*q3*q7*s12^2*s51 - 32*q2^2*q7*q8*s12^2*s51 + 
    38*q2*q7^2*q8*s12^2*s51 - 38*q2*q7*q8^2*s12^2*s51 - 57*q18^2*q4*s34*s51 - 
    12*q18*q4^2*s34*s51 - 57*q13^2*q6*s34*s51 + 19*q18^2*q6*s34*s51 - 
    83*q18*q4*q6*s34*s51 - 83*q10*q6^2*s34*s51 - 45*q13*q6^2*s34*s51 + 
    12*q4^2*q7*s34*s51 - 83*q2*q6*q7*s34*s51 + 83*q4*q6*q7*s34*s51 + 
    38*q2*q7^2*s34*s51 - 38*q4*q7^2*s34*s51 + 38*q13^2*q9*s34*s51 + 
    38*q18^2*q9*s34*s51 - 115*q18*q4*q9*s34*s51 + 32*q10*q6*q9*s34*s51 + 
    115*q13*q6*q9*s34*s51 + 83*q4*q7*q9*s34*s51 - 19*q18^2*q4*q9*s34^2*s51 + 
    13*q18*q4^2*q9*s34^2*s51 - 19*q13^2*q6*q9*s34^2*s51 - 
    32*q10*q6^2*q9*s34^2*s51 - 32*q13*q6^2*q9*s34^2*s51 - 
    13*q4^2*q7*q9*s34^2*s51 + 38*q13^2*q2*s45*s51 - 19*q13*q2^2*s45*s51 - 
    32*q19*q2^2*s45*s51 + 57*q18^2*q3*s45*s51 - 19*q2^2*q3*s45*s51 - 
    12*q18*q3^2*s45*s51 - 38*q18^2*q6*s45*s51 + 32*q19*q2*q6*s45*s51 - 
    211*q18*q3*q6*s45*s51 - 38*q2*q6^2*s45*s51 + 19*q13^2*q7*s45*s51 + 
    83*q13*q6*q7*s45*s51 - 6*q2^2*q8*s45*s51 + 12*q3^2*q8*s45*s51 + 
    242*q2*q6*q8*s45*s51 + 83*q3*q6*q8*s45*s51 - 83*q6*q7*q8*s45*s51 + 
    38*q3*q8^2*s45*s51 + 38*q7*q8^2*s45*s51 + 19*q13^2*q9*s45*s51 - 
    19*q18^2*q9*s45*s51 + 51*q13*q2*q9*s45*s51 - 76*q2^2*q9*s45*s51 - 
    51*q18*q3*q9*s45*s51 + 39*q2*q6*q9*s45*s51 - 36*q13*q7*q9*s45*s51 + 
    51*q3*q8*q9*s45*s51 + 235*q7*q8*q9*s45*s51 - 32*q19*q2^2*q6*s45^2*s51 + 
    19*q18^2*q3*q6*s45^2*s51 + 45*q18*q3^2*q6*s45^2*s51 - 
    6*q2^2*q6*q8*s45^2*s51 - 45*q3^2*q6*q8*s45^2*s51 + 
    38*q2*q6^2*q8*s45^2*s51 - 38*q2^2*q6*q9*s45^2*s51 - 
    76*q7*q8^2*q9*s45^2*s51 - 76*q13^2*q2*s51^2 - 31*q13*q2^2*s51^2 - 
    7*q2^2*q3*s51^2 - 19*q13^2*q6*s51^2 + 57*q18^2*q6*s51^2 + 
    114*q18*q3*q6*s51^2 - 95*q18*q4*q6*s51^2 - 38*q13*q6^2*s51^2 + 
    38*q2*q6^2*s51^2 + 65*q13*q2*q7*s51^2 + 7*q13*q6*q7*s51^2 - 
    223*q2*q6*q7*s51^2 + 95*q4*q6*q7*s51^2 + 38*q2*q7^2*s51^2 - 
    280*q2*q6*q8*s51^2 - 57*q3*q6*q8*s51^2 + 242*q2*q7*q8*s51^2 + 
    223*q6*q7*q8*s51^2 - 38*q7^2*q8*s51^2 - 38*q13^2*q9*s51^2 - 
    57*q18^2*q9*s51^2 - 44*q13*q2*q9*s51^2 - 38*q2^2*q9*s51^2 - 
    95*q18*q3*q9*s51^2 + 114*q18*q4*q9*s51^2 - 57*q10*q6*q9*s51^2 - 
    114*q13*q6*q9*s51^2 - 12*q13*q7*q9*s51^2 - 57*q4*q7*q9*s51^2 + 
    95*q3*q8*q9*s51^2 + 95*q7*q8*q9*s51^2 - 38*q13^2*q2^2*s12*s51^2 - 
    38*q13*q2^3*s12*s51^2 + 38*q2^3*q3*s12*s51^2 - 19*q13^2*q2*q7*s12*s51^2 + 
    90*q13*q2^2*q7*s12*s51^2 - 90*q2^2*q3*q7*s12*s51^2 - 
    38*q2*q7^2*q8*s12*s51^2 - 19*q13^2*q2^2*q7*s12^2*s51^2 - 
    19*q13*q2^3*q7*s12^2*s51^2 + 19*q2^3*q3*q7*s12^2*s51^2 - 
    19*q18^2*q4*q6*s34*s51^2 + 19*q18*q4^2*q6*s34*s51^2 - 
    19*q4^2*q6*q7*s34*s51^2 - 38*q2*q6*q7^2*s34*s51^2 + 
    38*q4*q6*q7^2*s34*s51^2 + 57*q18^2*q4*q9*s34*s51^2 - 
    19*q18*q4^2*q9*s34*s51^2 + 57*q13^2*q6*q9*s34*s51^2 + 
    76*q10*q6^2*q9*s34*s51^2 + 76*q13*q6^2*q9*s34*s51^2 + 
    19*q4^2*q7*q9*s34*s51^2 - 19*q18^2*q4^2*q9*s34^2*s51^2 - 
    19*q18*q4^3*q9*s34^2*s51^2 - 19*q13^2*q6^2*q9*s34^2*s51^2 - 
    19*q10*q6^3*q9*s34^2*s51^2 - 19*q13*q6^3*q9*s34^2*s51^2 + 
    19*q4^3*q7*q9*s34^2*s51^2 + 19*q13^2*q2^2*s45*s51^2 + 
    19*q13*q2^3*s45*s51^2 - 19*q2^3*q3*s45*s51^2 - 57*q18^2*q3*q6*s45*s51^2 - 
    19*q18*q3^2*q6*s45*s51^2 - 19*q13^2*q6*q7*s45*s51^2 - 
    38*q13*q6^2*q7*s45*s51^2 + 19*q3^2*q6*q8*s45*s51^2 - 
    38*q2*q6^2*q8*s45*s51^2 + 38*q6^2*q7*q8*s45*s51^2 + 
    19*q13^2*q2*q9*s45*s51^2 + 38*q13*q2^2*q9*s45*s51^2 + 
    19*q18^2*q3*q9*s45*s51^2 + 19*q18*q3^2*q9*s45*s51^2 - 
    19*q3^2*q8*q9*s45*s51^2 - 38*q3*q8^2*q9*s45*s51^2 - 
    38*q7*q8^2*q9*s45*s51^2 + 19*q18^2*q3^2*q6*s45^2*s51^2 - 
    19*q18*q3^3*q6*s45^2*s51^2 + 19*q3^3*q6*q8*s45^2*s51^2 - 
    19*q13^2*q2^2*s51^3 - 19*q13*q2^3*s51^3 + 19*q2^3*q3*s51^3 - 
    38*q13^2*q2*q7*s51^3 + 26*q13*q2^2*q7*s51^3 - 26*q2^2*q3*q7*s51^3 - 
    19*q13^2*q6*q7*s51^3 - 38*q13*q6^2*q7*s51^3 + 38*q2*q6^2*q7*s51^3 - 
    38*q2*q6*q7^2*s51^3 + 38*q2*q6^2*q8*s51^3 - 318*q2*q6*q7*q8*s51^3 - 
    38*q6^2*q7*q8*s51^3 + 38*q2*q7^2*q8*s51^3 + 38*q6*q7^2*q8*s51^3 + 
    19*q13^2*q2*q9*s51^3 + 38*q13*q2^2*q9*s51^3 - 
    38*q13^2*q2^2*q7*s12*s51^3 - 38*q13*q2^3*q7*s12*s51^3 + 
    38*q2^3*q3*q7*s12*s51^3 - 19*q13^2*q2^2*q7*s51^4 - 19*q13*q2^3*q7*s51^4 + 
    19*q2^3*q3*q7*s51^4 + 38*q2*q6^2*q7*q8*s51^4 - 38*q2*q6*q7^2*q8*s51^4] + 
 ((F[1, 1, 2]*F[1, 1, 5])/6 + F[1, 1, 5]^2/3 - (F[1, 1, 2]*F[1, 1, 6])/6 + 
   (F[1, 1, 5]*F[1, 1, 6])/6 - F[1, 1, 6]^2/2)*
  r[3*q13 - 15*q18 - 2*q19 + 8*q2 - 9*q6 + 4*q7 + 2*q8 - 4*q9 - 3*q13^2*s12 + 
    2*q13*q2*s12 - 8*q18*q2*s12 - 2*q19*q2*s12 + 3*q18*q3*s12 - 
    4*q19*q3*s12 - 7*q2*q3*s12 + 3*q18*q4*s12 + 5*q13*q5*s12 - 4*q2*q5*s12 - 
    4*q3*q5*s12 - 6*q13*q7*s12 - 6*q2*q7*s12 + 4*q4*q7*s12 + 4*q3*q8*s12 - 
    4*q4*q8*s12 + 4*q5*q8*s12 + 10*q7*q8*s12 + 2*q8^2*s12 - 
    3*q13*q2*q7*s12^2 - 2*q19*q2*q7*s12^2 - 3*q4*q5*q8*s12^2 + 
    8*q2*q7*q8*s12^2 - 2*q7^2*q8*s12^2 + 2*q7*q8^2*s12^2 - 2*q19*q6*s23 + 
    2*q6^2*s23 + 6*q13^2*s34 + 3*q18^2*s34 + 2*q10*q2*s34 + 3*q18*q2*s34 + 
    2*q18*q4*s34 + 2*q2*q5*s34 - 4*q10*q6*s34 - 5*q13*q6*s34 + 3*q18*q6*s34 - 
    3*q2*q6*s34 + 3*q2*q7*s34 - 5*q4*q7*s34 + 2*q4*q8*s34 - 3*q5*q8*s34 + 
    4*q13*q9*s34 - 4*q18*q9*s34 - 2*q2*q9*s34 - 4*q6*q9*s34 + 4*q7*q9*s34 + 
    q13*q5^2*s12*s34 + 4*q4*q5*q8*s12*s34 - q5^2*q8*s12*s34 - 
    q13*q5^2*s34^2 - q4*q5*q8*s34^2 + q5^2*q8*s34^2 + 2*q18*q4*q9*s34^2 - 
    2*q13*q6*q9*s34^2 - 2*q4*q7*q9*s34^2 + 3*q13^2*s45 - 3*q18^2*s45 + 
    4*q10*q2*s45 - 2*q13*q2*s45 + 3*q18*q2*s45 - 2*q19*q2*s45 + 
    5*q18*q3*s45 + 3*q13*q5*s45 + q2*q5*s45 - 7*q10*q6*s45 - 3*q13*q6*s45 - 
    6*q18*q6*s45 + 4*q19*q6*s45 + 10*q2*q6*s45 - 4*q6^2*s45 - 3*q13*q7*s45 - 
    6*q2*q8*s45 - 5*q3*q8*s45 - 5*q5*q8*s45 - 3*q7*q8*s45 + 2*q13*q9*s45 + 
    2*q18*q9*s45 + 6*q2*q9*s45 - 6*q6*q9*s45 - 6*q7*q9*s45 + 6*q8*q9*s45 - 
    2*q7*q8^2*s12*s45 - q18*q2^2*s34*s45 + 2*q10*q2*q5*s34*s45 - 
    q2^2*q5*s34*s45 - q13*q5^2*s34*s45 + q5^2*q8*s34*s45 - 
    2*q2*q5*q9*s34*s45 - 2*q5*q8*q9*s34*s45 + 3*q10*q2*q5*s45^2 - 
    2*q19*q2*q6*s45^2 + 3*q18*q3*q6*s45^2 + 2*q2*q6^2*s45^2 - 
    6*q2*q6*q8*s45^2 - 3*q3*q6*q8*s45^2 + 2*q7*q8^2*s45^2 - 2*q2^2*q9*s45^2 + 
    8*q2*q6*q9*s45^2 + 8*q7*q8*q9*s45^2 - 2*q8^2*q9*s45^2 - 
    2*q2^2*q6*q9*s45^3 - 2*q7*q8^2*q9*s45^3 + q10*q2*s51 + 9*q13*q2*s51 - 
    2*q2*q3*s51 + 2*q10*q6*s51 + 5*q13*q6*s51 + 15*q18*q6*s51 - 
    11*q2*q6*s51 + 4*q3*q6*s51 + 3*q13*q7*s51 + 7*q2*q7*s51 - 2*q4*q7*s51 + 
    12*q2*q8*s51 - 2*q3*q8*s51 - q4*q8*s51 - 14*q7*q8*s51 - 7*q13*q9*s51 + 
    9*q18*q9*s51 + 6*q2*q9*s51 + 3*q6*q9*s51 - 9*q7*q9*s51 - 
    q13^2*q2*s12*s51 + 5*q13*q2^2*s12*s51 - 2*q19*q2^2*s12*s51 - 
    3*q2^2*q3*s12*s51 + 2*q13^2*q7*s12*s51 + 5*q13*q2*q7*s12*s51 - 
    2*q19*q2*q7*s12*s51 - 4*q2*q7^2*s12*s51 - 8*q2*q7*q8*s12*s51 + 
    2*q7^2*q8*s12*s51 + q13^2*q2*q7*s12^2*s51 + 4*q13*q2^2*q7*s12^2*s51 + 
    2*q19*q2^2*q7*s12^2*s51 - 4*q2^2*q3*q7*s12^2*s51 - 
    2*q2^2*q7*q8*s12^2*s51 + 2*q2*q7^2*q8*s12^2*s51 - 
    2*q2*q7*q8^2*s12^2*s51 - 3*q18^2*q4*s34*s51 - 3*q13^2*q6*s34*s51 + 
    q18^2*q6*s34*s51 - 5*q18*q4*q6*s34*s51 - 5*q10*q6^2*s34*s51 - 
    3*q13*q6^2*s34*s51 - 5*q2*q6*q7*s34*s51 + 5*q4*q6*q7*s34*s51 + 
    2*q2*q7^2*s34*s51 - 2*q4*q7^2*s34*s51 + 2*q13^2*q9*s34*s51 + 
    2*q18^2*q9*s34*s51 - 7*q18*q4*q9*s34*s51 + 2*q10*q6*q9*s34*s51 + 
    7*q13*q6*q9*s34*s51 + 5*q4*q7*q9*s34*s51 - q18^2*q4*q9*s34^2*s51 + 
    q18*q4^2*q9*s34^2*s51 - q13^2*q6*q9*s34^2*s51 - 2*q10*q6^2*q9*s34^2*s51 - 
    2*q13*q6^2*q9*s34^2*s51 - q4^2*q7*q9*s34^2*s51 + 2*q13^2*q2*s45*s51 - 
    q13*q2^2*s45*s51 - 2*q19*q2^2*s45*s51 + 3*q18^2*q3*s45*s51 - 
    q2^2*q3*s45*s51 - 2*q18^2*q6*s45*s51 + 2*q19*q2*q6*s45*s51 - 
    13*q18*q3*q6*s45*s51 - 2*q2*q6^2*s45*s51 + q13^2*q7*s45*s51 + 
    5*q13*q6*q7*s45*s51 + 14*q2*q6*q8*s45*s51 + 5*q3*q6*q8*s45*s51 - 
    5*q6*q7*q8*s45*s51 + 2*q3*q8^2*s45*s51 + 2*q7*q8^2*s45*s51 + 
    q13^2*q9*s45*s51 - q18^2*q9*s45*s51 + 3*q13*q2*q9*s45*s51 - 
    4*q2^2*q9*s45*s51 - 3*q18*q3*q9*s45*s51 + 3*q2*q6*q9*s45*s51 + 
    3*q3*q8*q9*s45*s51 + 13*q7*q8*q9*s45*s51 - 2*q19*q2^2*q6*s45^2*s51 + 
    q18^2*q3*q6*s45^2*s51 + 3*q18*q3^2*q6*s45^2*s51 - 
    3*q3^2*q6*q8*s45^2*s51 + 2*q2*q6^2*q8*s45^2*s51 - 
    2*q2^2*q6*q9*s45^2*s51 - 4*q7*q8^2*q9*s45^2*s51 - 4*q13^2*q2*s51^2 - 
    q13*q2^2*s51^2 - q2^2*q3*s51^2 - q13^2*q6*s51^2 + 3*q18^2*q6*s51^2 + 
    6*q18*q3*q6*s51^2 - 5*q18*q4*q6*s51^2 - 2*q13*q6^2*s51^2 + 
    2*q2*q6^2*s51^2 + 5*q13*q2*q7*s51^2 + q13*q6*q7*s51^2 - 
    13*q2*q6*q7*s51^2 + 5*q4*q6*q7*s51^2 + 2*q2*q7^2*s51^2 - 
    16*q2*q6*q8*s51^2 - 3*q3*q6*q8*s51^2 + 14*q2*q7*q8*s51^2 + 
    13*q6*q7*q8*s51^2 - 2*q7^2*q8*s51^2 - 2*q13^2*q9*s51^2 - 
    3*q18^2*q9*s51^2 - 2*q13*q2*q9*s51^2 - 2*q2^2*q9*s51^2 - 
    5*q18*q3*q9*s51^2 + 6*q18*q4*q9*s51^2 - 3*q10*q6*q9*s51^2 - 
    6*q13*q6*q9*s51^2 - 3*q4*q7*q9*s51^2 + 5*q3*q8*q9*s51^2 + 
    5*q7*q8*q9*s51^2 - 2*q13^2*q2^2*s12*s51^2 - 2*q13*q2^3*s12*s51^2 + 
    2*q2^3*q3*s12*s51^2 - q13^2*q2*q7*s12*s51^2 + 6*q13*q2^2*q7*s12*s51^2 - 
    6*q2^2*q3*q7*s12*s51^2 - 2*q2*q7^2*q8*s12*s51^2 - 
    q13^2*q2^2*q7*s12^2*s51^2 - q13*q2^3*q7*s12^2*s51^2 + 
    q2^3*q3*q7*s12^2*s51^2 - q18^2*q4*q6*s34*s51^2 + q18*q4^2*q6*s34*s51^2 - 
    q4^2*q6*q7*s34*s51^2 - 2*q2*q6*q7^2*s34*s51^2 + 2*q4*q6*q7^2*s34*s51^2 + 
    3*q18^2*q4*q9*s34*s51^2 - q18*q4^2*q9*s34*s51^2 + 
    3*q13^2*q6*q9*s34*s51^2 + 4*q10*q6^2*q9*s34*s51^2 + 
    4*q13*q6^2*q9*s34*s51^2 + q4^2*q7*q9*s34*s51^2 - 
    q18^2*q4^2*q9*s34^2*s51^2 - q18*q4^3*q9*s34^2*s51^2 - 
    q13^2*q6^2*q9*s34^2*s51^2 - q10*q6^3*q9*s34^2*s51^2 - 
    q13*q6^3*q9*s34^2*s51^2 + q4^3*q7*q9*s34^2*s51^2 + q13^2*q2^2*s45*s51^2 + 
    q13*q2^3*s45*s51^2 - q2^3*q3*s45*s51^2 - 3*q18^2*q3*q6*s45*s51^2 - 
    q18*q3^2*q6*s45*s51^2 - q13^2*q6*q7*s45*s51^2 - 2*q13*q6^2*q7*s45*s51^2 + 
    q3^2*q6*q8*s45*s51^2 - 2*q2*q6^2*q8*s45*s51^2 + 2*q6^2*q7*q8*s45*s51^2 + 
    q13^2*q2*q9*s45*s51^2 + 2*q13*q2^2*q9*s45*s51^2 + q18^2*q3*q9*s45*s51^2 + 
    q18*q3^2*q9*s45*s51^2 - q3^2*q8*q9*s45*s51^2 - 2*q3*q8^2*q9*s45*s51^2 - 
    2*q7*q8^2*q9*s45*s51^2 + q18^2*q3^2*q6*s45^2*s51^2 - 
    q18*q3^3*q6*s45^2*s51^2 + q3^3*q6*q8*s45^2*s51^2 - q13^2*q2^2*s51^3 - 
    q13*q2^3*s51^3 + q2^3*q3*s51^3 - 2*q13^2*q2*q7*s51^3 + 
    2*q13*q2^2*q7*s51^3 - 2*q2^2*q3*q7*s51^3 - q13^2*q6*q7*s51^3 - 
    2*q13*q6^2*q7*s51^3 + 2*q2*q6^2*q7*s51^3 - 2*q2*q6*q7^2*s51^3 + 
    2*q2*q6^2*q8*s51^3 - 18*q2*q6*q7*q8*s51^3 - 2*q6^2*q7*q8*s51^3 + 
    2*q2*q7^2*q8*s51^3 + 2*q6*q7^2*q8*s51^3 + q13^2*q2*q9*s51^3 + 
    2*q13*q2^2*q9*s51^3 - 2*q13^2*q2^2*q7*s12*s51^3 - 
    2*q13*q2^3*q7*s12*s51^3 + 2*q2^3*q3*q7*s12*s51^3 - q13^2*q2^2*q7*s51^4 - 
    q13*q2^3*q7*s51^4 + q2^3*q3*q7*s51^4 + 2*q2*q6^2*q7*q8*s51^4 - 
    2*q2*q6*q7^2*q8*s51^4] + (-(F[1, 1, 2]*F[1, 1, 6])/6 - F[1, 1, 6]^2/2 + 
   (F[1, 1, 2]*F[1, 1, 10])/6 + (F[1, 1, 6]*F[1, 1, 10])/6 + F[1, 1, 10]^2/3)*
  r[2*q16 + 4*q2 - 5*q21 - 4*q22 + 6*q3 + 2*q5 - 5*q6 + 6*q7 + 2*q8 + 4*q9 + 
    q21^2*s12 - 2*q21*q3*s12 - 2*q21*q4*s12 + q21*q5*s12 - 3*q3*q7*s12 - 
    q4*q8*s12 - q5*q8*s12 + q7*q8*s12 + 3*q2*q21*q3*s12^2 + 
    2*q21^2*q3*s12^2 - q21*q3^2*s12^2 - 3*q2*q21*q4*s12^2 - q21^2*q4*s12^2 - 
    q21*q4^2*s12^2 + 3*q21^2*q5*s12^2 - 5*q21*q3*q5*s12^2 + 
    6*q21*q4*q5*s12^2 - 3*q2*q3*q7*s12^2 + q3^2*q7*s12^2 + 5*q3*q5*q7*s12^2 + 
    3*q2*q4*q8*s12^2 + q4^2*q8*s12^2 - 3*q4*q5*q8*s12^2 + 3*q2*q7*q8*s12^2 - 
    5*q5*q7*q8*s12^2 + 2*q4*q8^2*s12^2 + 2*q7*q8^2*s12^2 + 4*q16*q3*s23 - 
    5*q16*q5*s23 - 10*q3*q6*s23 + 7*q5*q6*s23 - 2*q16^2*q3*s23^2 - 
    q16*q3^2*s23^2 + 2*q16^2*q5*s23^2 - q16*q3*q5*s23^2 + q3^2*q6*s23^2 + 
    q3*q5*q6*s23^2 + 2*q3*q6^2*s23^2 - 4*q5*q6^2*s23^2 + q16^2*q3^2*s23^3 - 
    q16*q3^3*s23^3 + q16^2*q3*q5*s23^3 + q16*q3^2*q5*s23^3 + q3^3*q6*s23^3 - 
    q3^2*q5*q6*s23^3 - 2*q3*q5*q6^2*s23^3 + 2*q16^2*s34 + 2*q10*q2*s34 + 
    2*q21^2*s34 + q21*q4*s34 - 3*q16*q5*s34 - 5*q21*q6*s34 + 3*q5*q6*s34 - 
    2*q6^2*s34 - 4*q16*q7*s34 - 4*q6*q9*s34 + 6*q7*q9*s34 - 
    q21^2*q4*s12*s34 - 4*q21^2*q5*s12*s34 - 5*q21*q4*q5*s12*s34 + 
    q4*q5*q8*s12*s34 - 2*q4*q8^2*s12*s34 - 3*q21^2*q4*q5*s12^2*s34 - 
    q21*q4^2*q5*s12^2*s34 + q4^2*q5*q8*s12^2*s34 + q16^2*q5*s23*s34 - 
    2*q5*q6^2*s23*s34 - q16^2*q2*s34^2 - 2*q10*q2^2*s34^2 + 
    2*q16*q2^2*s34^2 + q21^2*q4*s34^2 + q21^2*q5*s34^2 + q21*q4*q5*s34^2 + 
    2*q21^2*q4^2*s12*s34^2 - 2*q21*q4^3*s12*s34^2 + 5*q21^2*q4*q5*s12*s34^2 + 
    q21*q4^2*q5*s12*s34^2 + 2*q4^3*q8*s12*s34^2 - q4^2*q5*q8*s12*s34^2 + 
    q21^2*q4^2*q5*s12^2*s34^2 - q21*q4^3*q5*s12^2*s34^2 + 
    q4^3*q5*q8*s12^2*s34^2 - 2*q21^2*q4^2*s34^3 + 2*q21*q4^3*s34^3 - 
    2*q21^2*q4*q5*s34^3 - 2*q4^3*q8*s34^3 - 2*q21^2*q4^2*q5*s12*s34^3 + 
    2*q21*q4^3*q5*s12*s34^3 - 2*q4^3*q5*q8*s12*s34^3 + q21^2*q4^2*q5*s34^4 - 
    q21*q4^3*q5*s34^4 + q4^3*q5*q8*s34^4 + 3*q16^2*s45 + 3*q10*q2*s45 + 
    2*q16*q2*s45 - q21^2*s45 - 2*q16*q3*s45 + q21*q3*s45 + 2*q16*q5*s45 + 
    3*q2*q6*s45 + 3*q21*q6*s45 + 10*q3*q6*s45 - 2*q5*q6*s45 - 3*q16*q7*s45 - 
    q3*q7*s45 + 2*q5*q7*s45 + 2*q7*q8*s45 - 2*q6*q9*s45 - 2*q7*q9*s45 - 
    2*q21^2*q3*s12*s45 + q21*q3^2*s12*s45 + q21^2*q5*s12*s45 + 
    q21*q3*q5*s12*s45 - q3^2*q7*s12*s45 - q3*q5*q7*s12*s45 + 
    2*q3*q7^2*s12*s45 - q5*q7*q8*s12*s45 + 2*q7^2*q8*s12*s45 - 
    q21^2*q3^2*s12^2*s45 - q21*q3^3*s12^2*s45 - q21^2*q3*q5*s12^2*s45 + 
    q21*q3^2*q5*s12^2*s45 + q3^3*q7*s12^2*s45 - q3^2*q5*q7*s12^2*s45 + 
    2*q3*q5*q7^2*s12^2*s45 - 2*q5*q7^2*q8*s12^2*s45 + q16*q3^2*s23*s45 - 
    5*q16^2*q5*s23*s45 - 3*q16*q3*q5*s23*s45 - q3^2*q6*s23*s45 + 
    3*q3*q5*q6*s23*s45 - 2*q3*q6^2*s23*s45 + 8*q5*q6^2*s23*s45 - 
    2*q16^2*q3^2*s23^2*s45 + 2*q16*q3^3*s23^2*s45 - 2*q16^2*q3*q5*s23^2*s45 - 
    2*q16*q3^2*q5*s23^2*s45 - 2*q3^3*q6*s23^2*s45 + 2*q3^2*q5*q6*s23^2*s45 + 
    4*q3*q5*q6^2*s23^2*s45 + 3*q16^2*q2*s34*s45 - 3*q10*q2^2*s34*s45 + 
    5*q16*q2^2*s34*s45 - 4*q16^2*q5*s34*s45 - 2*q10*q2*q5*s34*s45 + 
    5*q16*q2*q5*s34*s45 - 3*q2*q5*q6*s34*s45 + 2*q2*q6^2*s34*s45 + 
    q21*q6^2*s34*s45 + 4*q5*q6^2*s34*s45 + q16*q7^2*s34*s45 + 
    2*q5*q6*q9*s34*s45 + q6^2*q9*s34*s45 + 2*q5*q7*q9*s34*s45 - 
    q7^2*q9*s34*s45 + 2*q16^2*q2^2*s34^2*s45 - 2*q10*q2^3*s34^2*s45 + 
    2*q16*q2^3*s34^2*s45 - q16^2*q2*q5*s34^2*s45 - 2*q10*q2^2*q5*s34^2*s45 + 
    2*q16*q2^2*q5*s34^2*s45 + q16^2*q2*s45^2 + 2*q16*q2^2*s45^2 + 
    2*q16^2*q3*s45^2 + 3*q16^2*q5*s45^2 - 3*q10*q2*q5*s45^2 + 
    6*q16*q2*q5*s45^2 + 4*q16*q3*q5*s45^2 - 2*q2^2*q6*s45^2 - 
    3*q2*q5*q6*s45^2 - 4*q3*q5*q6*s45^2 - 4*q5*q6^2*s45^2 + 
    3*q16*q2*q8*s45^2 + 3*q16*q3*q8*s45^2 - 3*q2*q6*q8*s45^2 - 
    3*q3*q6*q8*s45^2 + q16^2*q3^2*s23*s45^2 - q16*q3^3*s23*s45^2 + 
    q16^2*q3*q5*s23*s45^2 + q16*q3^2*q5*s23*s45^2 + q3^3*q6*s23*s45^2 - 
    q3^2*q5*q6*s23*s45^2 - 2*q3*q5*q6^2*s23*s45^2 + 3*q16^2*q2*q5*s34*s45^2 - 
    4*q10*q2^2*q5*s34*s45^2 + 4*q16*q2^2*q5*s34*s45^2 - 
    2*q2*q5*q6^2*s34*s45^2 + q16^2*q2^2*q5*s34^2*s45^2 - 
    q10*q2^3*q5*s34^2*s45^2 + q16*q2^3*q5*s34^2*s45^2 - q10*q2*s51 - 
    q16*q2*s51 + 4*q2^2*s51 - 2*q16*q3*s51 + q21*q3*s51 + 4*q22*q3*s51 + 
    q21*q4*s51 - 2*q10*q6*s51 + 8*q21*q6*s51 + 2*q22*q6*s51 - 4*q3*q6*s51 + 
    5*q16*q7*s51 + q3*q7*s51 + 2*q4*q7*s51 - 4*q6*q7*s51 + 2*q7^2*s51 + 
    2*q2*q8*s51 - 2*q22*q8*s51 + 2*q3*q8*s51 - 4*q3*q9*s51 + 7*q6*q9*s51 - 
    9*q7*q9*s51 - q2*q21*q3*s12*s51 + q21^2*q3*s12*s51 - q21*q3^2*s12*s51 + 
    q2*q21*q4*s12*s51 + q2*q3*q7*s12*s51 + q3^2*q7*s12*s51 - 
    q2*q4*q8*s12*s51 - q2*q7*q8*s12*s51 - 2*q7*q8^2*s12*s51 - 
    q2*q21^2*q3*s12^2*s51 + q2*q21*q3^2*s12^2*s51 + q21^2*q3^2*s12^2*s51 + 
    q21*q3^3*s12^2*s51 + q2*q21^2*q4*s12^2*s51 + q2*q21*q4^2*s12^2*s51 - 
    q2*q3^2*q7*s12^2*s51 - q3^3*q7*s12^2*s51 - q2*q4^2*q8*s12^2*s51 - 
    2*q2*q4*q8^2*s12^2*s51 - 2*q2*q7*q8^2*s12^2*s51 + q16^2*q3*s23*s51 + 
    2*q16*q3^2*s23*s51 - 2*q3^2*q6*s23*s51 - q16^2*q3^2*s23^2*s51 + 
    q16*q3^3*s23^2*s51 - q3^3*q6*s23^2*s51 + q10*q2^2*s34*s51 + 
    q16*q2^2*s34*s51 + q21^2*q4*s34*s51 + 2*q2*q22*q6*s34*s51 - 
    2*q2*q6^2*s34*s51 + q16*q7^2*s34*s51 - 2*q10*q6*q9*s34*s51 + 
    2*q4*q7*q9*s34*s51 - q7^2*q9*s34*s51 + q16^2*q2^2*s34^2*s51 - 
    q10*q2^3*s34^2*s51 + q16*q2^3*s34^2*s51 + q21^2*q4^2*s34^2*s51 - 
    q21*q4^3*s34^2*s51 + q4^3*q8*s34^2*s51 + 2*q16^2*q2*s45*s51 + 
    4*q16*q2^2*s45*s51 + q16^2*q3*s45*s51 - q21^2*q3*s45*s51 - 
    3*q16*q3^2*s45*s51 + 2*q2^2*q6*s45*s51 + 3*q3^2*q6*s45*s51 - 
    q16*q2*q8*s45*s51 - q16*q3*q8*s45*s51 + 5*q2*q6*q8*s45*s51 - 
    2*q22*q6*q8*s45*s51 + 5*q3*q6*q8*s45*s51 - 2*q6*q7*q8*s45*s51 - 
    2*q7^2*q8*s45*s51 - 2*q21^2*q3^2*s12*s45*s51 - 2*q21*q3^3*s12*s45*s51 + 
    2*q3^3*q7*s12*s45*s51 + q16^2*q3^2*s45^2*s51 - q16*q3^3*s45^2*s51 + 
    q3^3*q6*s45^2*s51 + q16^2*q2*q8*s45^2*s51 + 2*q16*q2^2*q8*s45^2*s51 + 
    q16^2*q3*q8*s45^2*s51 + q16*q3^2*q8*s45^2*s51 - 2*q2^2*q6*q8*s45^2*s51 - 
    q3^2*q6*q8*s45^2*s51 + q16^2*q2*s51^2 + 2*q16*q2^2*s51^2 - 
    q2*q21^2*s51^2 + q2*q21*q3*s51^2 - q21^2*q3*s51^2 - 2*q2^2*q6*s51^2 - 
    2*q2*q22*q6*s51^2 - 2*q22*q6^2*s51^2 + 2*q2^2*q7*s51^2 - q2*q3*q7*s51^2 - 
    2*q6^2*q7*s51^2 - 2*q6*q7^2*s51^2 - q16^2*q8*s51^2 - 4*q16*q2*q8*s51^2 + 
    4*q2^2*q8*s51^2 - 4*q2*q6*q8*s51^2 - 3*q3*q6*q8*s51^2 + 
    2*q2*q7*q8*s51^2 - 2*q2*q8^2*s51^2 + 2*q7*q8^2*s51^2 + 
    3*q10*q6*q9*s51^2 - 3*q4*q7*q9*s51^2 + q2*q21^2*q3*s12*s51^2 + 
    q2*q21*q3^2*s12*s51^2 + 2*q21^2*q3^2*s12*s51^2 + 2*q21*q3^3*s12*s51^2 - 
    q2*q3^2*q7*s12*s51^2 - 2*q3^3*q7*s12*s51^2 - 2*q2^2*q7*q8*s12*s51^2 + 
    2*q2*q7*q8^2*s12*s51^2 - q2*q21^2*q3^2*s12^2*s51^2 - 
    q2*q21*q3^3*s12^2*s51^2 + q2*q3^3*q7*s12^2*s51^2 + 
    2*q2*q22*q6^2*s34*s51^2 - q21^2*q3^2*s45*s51^2 - q21*q3^3*s45*s51^2 + 
    q3^3*q7*s45*s51^2 + 2*q16^2*q2*q8*s45*s51^2 + 4*q16*q2^2*q8*s45*s51^2 + 
    q16^2*q3*q8*s45*s51^2 - 3*q16*q3^2*q8*s45*s51^2 + 
    2*q2^2*q6*q8*s45*s51^2 + 3*q3^2*q6*q8*s45*s51^2 + 
    2*q22*q6^2*q8*s45*s51^2 + 2*q6^2*q7*q8*s45*s51^2 + 
    2*q6*q7^2*q8*s45*s51^2 - 2*q2*q6*q8^2*s45*s51^2 + 
    q16^2*q3^2*q8*s45^2*s51^2 - q16*q3^3*q8*s45^2*s51^2 + 
    q3^3*q6*q8*s45^2*s51^2 + 2*q2*q21^2*q3*s51^3 + q21^2*q3^2*s51^3 + 
    q21*q3^3*s51^3 - q3^3*q7*s51^3 - 2*q2^2*q6*q7*s51^3 + q16^2*q2*q8*s51^3 + 
    2*q16*q2^2*q8*s51^3 - 2*q2^2*q6*q8*s51^3 + 2*q2^2*q7*q8*s51^3 - 
    2*q2*q6*q7*q8*s51^3 + 2*q2*q6*q8^2*s51^3 - 2*q2*q7*q8^2*s51^3 - 
    2*q6*q7*q8^2*s51^3 - 2*q2*q21^2*q3^2*s12*s51^3 - 
    2*q2*q21*q3^3*s12*s51^3 + 2*q2*q3^3*q7*s12*s51^3 - q2*q21^2*q3^2*s51^4 - 
    q2*q21*q3^3*s51^4 + q2*q3^3*q7*s51^4 - 2*q2^2*q6*q7*q8*s51^4 + 
    2*q2*q6*q7*q8^2*s51^4] + (F[1, 1, 6]/9 - F[1, 1, 10]/9)*
  r[38*q16 + 82*q2 - 101*q21 - 64*q22 + 114*q3 + 20*q5 - 89*q6 + 102*q7 + 
    26*q8 + 76*q9 + 19*q21^2*s12 - 50*q21*q3*s12 - 14*q21*q4*s12 + 
    37*q21*q5*s12 - 45*q3*q7*s12 - 31*q4*q8*s12 - 31*q5*q8*s12 + 
    7*q7*q8*s12 + 57*q2*q21*q3*s12^2 + 38*q21^2*q3*s12^2 - 
    19*q21*q3^2*s12^2 - 57*q2*q21*q4*s12^2 - 19*q21^2*q4*s12^2 - 
    19*q21*q4^2*s12^2 + 57*q21^2*q5*s12^2 - 95*q21*q3*q5*s12^2 + 
    114*q21*q4*q5*s12^2 - 57*q2*q3*q7*s12^2 + 19*q3^2*q7*s12^2 + 
    95*q3*q5*q7*s12^2 + 57*q2*q4*q8*s12^2 + 19*q4^2*q8*s12^2 - 
    57*q4*q5*q8*s12^2 + 57*q2*q7*q8*s12^2 - 95*q5*q7*q8*s12^2 + 
    38*q4*q8^2*s12^2 + 38*q7*q8^2*s12^2 + 70*q16*q3*s23 - 77*q16*q5*s23 - 
    184*q3*q6*s23 + 103*q5*q6*s23 - 38*q16^2*q3*s23^2 - 19*q16*q3^2*s23^2 + 
    38*q16^2*q5*s23^2 - 13*q16*q3*q5*s23^2 + 19*q3^2*q6*s23^2 + 
    13*q3*q5*q6*s23^2 + 38*q3*q6^2*s23^2 - 76*q5*q6^2*s23^2 + 
    19*q16^2*q3^2*s23^3 - 19*q16*q3^3*s23^3 + 19*q16^2*q3*q5*s23^3 + 
    19*q16*q3^2*q5*s23^3 + 19*q3^3*q6*s23^3 - 19*q3^2*q5*q6*s23^3 - 
    38*q3*q5*q6^2*s23^3 + 38*q16^2*s34 + 32*q10*q2*s34 - 6*q16*q2*s34 + 
    38*q21^2*s34 + q21*q4*s34 - 57*q16*q5*s34 - 6*q21*q5*s34 - 
    89*q21*q6*s34 + 39*q5*q6*s34 - 38*q6^2*s34 - 70*q16*q7*s34 - 
    12*q16*q8*s34 + 12*q4*q8*s34 + 12*q5*q8*s34 + 12*q2*q9*s34 - 
    70*q6*q9*s34 + 96*q7*q9*s34 - 12*q8*q9*s34 - 19*q21^2*q4*s12*s34 - 
    12*q21*q4^2*s12*s34 - 76*q21^2*q5*s12*s34 - 113*q21*q4*q5*s12*s34 + 
    12*q4^2*q8*s12*s34 + 31*q4*q5*q8*s12*s34 - 38*q4*q8^2*s12*s34 - 
    57*q21^2*q4*q5*s12^2*s34 - 19*q21*q4^2*q5*s12^2*s34 + 
    19*q4^2*q5*q8*s12^2*s34 + 19*q16^2*q5*s23*s34 - 38*q5*q6^2*s23*s34 - 
    19*q16^2*q2*s34^2 - 32*q10*q2^2*s34^2 + 32*q16*q2^2*s34^2 + 
    19*q21^2*q4*s34^2 + 18*q21*q4^2*s34^2 + 6*q16*q2*q5*s34^2 + 
    19*q21^2*q5*s34^2 + 37*q21*q4*q5*s34^2 - 6*q21*q5*q6*s34^2 - 
    6*q16*q5*q7*s34^2 - 18*q4^2*q8*s34^2 + 12*q16*q5*q8*s34^2 - 
    12*q4*q5*q8*s34^2 - 6*q2*q5*q9*s34^2 - 6*q5*q6*q9*s34^2 + 
    6*q5*q7*q9*s34^2 + 6*q5*q8*q9*s34^2 + 38*q21^2*q4^2*s12*s34^2 - 
    38*q21*q4^3*s12*s34^2 + 95*q21^2*q4*q5*s12*s34^2 + 
    25*q21*q4^2*q5*s12*s34^2 + 38*q4^3*q8*s12*s34^2 - 
    25*q4^2*q5*q8*s12*s34^2 + 19*q21^2*q4^2*q5*s12^2*s34^2 - 
    19*q21*q4^3*q5*s12^2*s34^2 + 19*q4^3*q5*q8*s12^2*s34^2 - 
    38*q21^2*q4^2*s34^3 + 38*q21*q4^3*s34^3 - 38*q21^2*q4*q5*s34^3 - 
    6*q21*q4^2*q5*s34^3 - 38*q4^3*q8*s34^3 + 6*q4^2*q5*q8*s34^3 - 
    38*q21^2*q4^2*q5*s12*s34^3 + 38*q21*q4^3*q5*s12*s34^3 - 
    38*q4^3*q5*q8*s12*s34^3 + 19*q21^2*q4^2*q5*s34^4 - 19*q21*q4^3*q5*s34^4 + 
    19*q4^3*q5*q8*s34^4 + 57*q16^2*s45 + 45*q10*q2*s45 + 62*q16*q2*s45 + 
    12*q2*q21*s45 - 19*q21^2*s45 - 26*q16*q3*s45 + 25*q21*q3*s45 + 
    20*q16*q5*s45 + 6*q21*q5*s45 + 39*q2*q6*s45 + 39*q21*q6*s45 + 
    178*q3*q6*s45 - 20*q5*q6*s45 - 63*q16*q7*s45 - 25*q3*q7*s45 + 
    32*q5*q7*s45 + 24*q16*q8*s45 - 6*q5*q8*s45 + 26*q7*q8*s45 + 
    12*q2*q9*s45 - 38*q6*q9*s45 - 26*q7*q9*s45 - 38*q21^2*q3*s12*s45 + 
    19*q21*q3^2*s12*s45 + 19*q21^2*q5*s12*s45 + 13*q21*q3*q5*s12*s45 - 
    19*q3^2*q7*s12*s45 - 13*q3*q5*q7*s12*s45 + 38*q3*q7^2*s12*s45 - 
    31*q5*q7*q8*s12*s45 + 38*q7^2*q8*s12*s45 - 19*q21^2*q3^2*s12^2*s45 - 
    19*q21*q3^3*s12^2*s45 - 19*q21^2*q3*q5*s12^2*s45 + 
    19*q21*q3^2*q5*s12^2*s45 + 19*q3^3*q7*s12^2*s45 - 
    19*q3^2*q5*q7*s12^2*s45 + 38*q3*q5*q7^2*s12^2*s45 - 
    38*q5*q7^2*q8*s12^2*s45 + 19*q16*q3^2*s23*s45 - 95*q16^2*q5*s23*s45 - 
    63*q16*q3*q5*s23*s45 - 19*q3^2*q6*s23*s45 + 63*q3*q5*q6*s23*s45 - 
    38*q3*q6^2*s23*s45 + 152*q5*q6^2*s23*s45 - 38*q16^2*q3^2*s23^2*s45 + 
    38*q16*q3^3*s23^2*s45 - 38*q16^2*q3*q5*s23^2*s45 - 
    38*q16*q3^2*q5*s23^2*s45 - 38*q3^3*q6*s23^2*s45 + 
    38*q3^2*q5*q6*s23^2*s45 + 76*q3*q5*q6^2*s23^2*s45 + 57*q16^2*q2*s34*s45 - 
    69*q10*q2^2*s34*s45 + 107*q16*q2^2*s34*s45 - 76*q16^2*q5*s34*s45 - 
    32*q10*q2*q5*s34*s45 + 77*q16*q2*q5*s34*s45 - 39*q2*q5*q6*s34*s45 - 
    6*q21*q5*q6*s34*s45 + 38*q2*q6^2*s34*s45 + 13*q21*q6^2*s34*s45 + 
    76*q5*q6^2*s34*s45 + 6*q16*q5*q7*s34*s45 + 13*q16*q7^2*s34*s45 - 
    12*q16*q5*q8*s34*s45 + 26*q5*q6*q9*s34*s45 + 13*q6^2*q9*s34*s45 + 
    26*q5*q7*q9*s34*s45 - 13*q7^2*q9*s34*s45 + 38*q16^2*q2^2*s34^2*s45 - 
    38*q10*q2^3*s34^2*s45 + 38*q16*q2^3*s34^2*s45 - 
    19*q16^2*q2*q5*s34^2*s45 - 32*q10*q2^2*q5*s34^2*s45 + 
    32*q16*q2^2*q5*s34^2*s45 + 19*q16^2*q2*s45^2 + 38*q16*q2^2*s45^2 + 
    38*q16^2*q3*s45^2 + 57*q16^2*q5*s45^2 - 57*q10*q2*q5*s45^2 + 
    114*q16*q2*q5*s45^2 + 76*q16*q3*q5*s45^2 - 38*q2^2*q6*s45^2 + 
    12*q2*q21*q6*s45^2 - 51*q2*q5*q6*s45^2 - 12*q21*q5*q6*s45^2 - 
    76*q3*q5*q6*s45^2 - 76*q5*q6^2*s45^2 - 12*q16*q5*q7*s45^2 + 
    57*q16*q2*q8*s45^2 + 57*q16*q3*q8*s45^2 + 12*q16*q5*q8*s45^2 - 
    57*q2*q6*q8*s45^2 - 57*q3*q6*q8*s45^2 + 24*q16*q7*q8*s45^2 - 
    6*q5*q7*q8*s45^2 + 6*q2*q5*q9*s45^2 + 12*q2*q6*q9*s45^2 - 
    6*q5*q6*q9*s45^2 + 6*q5*q7*q9*s45^2 - 6*q5*q8*q9*s45^2 - 
    6*q7*q8*q9*s45^2 + 19*q16^2*q3^2*s23*s45^2 - 19*q16*q3^3*s23*s45^2 + 
    19*q16^2*q3*q5*s23*s45^2 + 19*q16*q3^2*q5*s23*s45^2 + 
    19*q3^3*q6*s23*s45^2 - 19*q3^2*q5*q6*s23*s45^2 - 
    38*q3*q5*q6^2*s23*s45^2 + 57*q16^2*q2*q5*s34*s45^2 - 
    76*q10*q2^2*q5*s34*s45^2 + 76*q16*q2^2*q5*s34*s45^2 - 
    38*q2*q5*q6^2*s34*s45^2 + 19*q16^2*q2^2*q5*s34^2*s45^2 - 
    19*q10*q2^3*q5*s34^2*s45^2 + 19*q16*q2^3*q5*s34^2*s45^2 + 
    12*q2*q21*q5*q6*s45^3 + 12*q16*q5*q7*q8*s45^3 + 6*q2*q5*q6*q9*s45^3 - 
    6*q5*q7*q8*q9*s45^3 - 7*q10*q2*s51 - 19*q16*q2*s51 + 76*q2^2*s51 - 
    20*q16*q3*s51 + q21*q3*s51 + 64*q22*q3*s51 + 7*q21*q4*s51 - 
    38*q10*q6*s51 + 6*q2*q6*s51 + 116*q21*q6*s51 + 32*q22*q6*s51 - 
    58*q3*q6*s51 + 65*q16*q7*s51 + 13*q3*q7*s51 + 38*q4*q7*s51 - 
    88*q6*q7*s51 + 38*q7^2*s51 + 6*q16*q8*s51 + 38*q2*q8*s51 - 
    32*q22*q8*s51 + 38*q3*q8*s51 - 64*q3*q9*s51 + 103*q6*q9*s51 - 
    135*q7*q9*s51 + 6*q8*q9*s51 - 7*q2*q21*q3*s12*s51 + 19*q21^2*q3*s12*s51 - 
    31*q21*q3^2*s12*s51 + 7*q2*q21*q4*s12*s51 + 7*q2*q3*q7*s12*s51 + 
    31*q3^2*q7*s12*s51 - 7*q2*q4*q8*s12*s51 - 7*q2*q7*q8*s12*s51 - 
    38*q7*q8^2*s12*s51 - 19*q2*q21^2*q3*s12^2*s51 + 
    19*q2*q21*q3^2*s12^2*s51 + 19*q21^2*q3^2*s12^2*s51 + 
    19*q21*q3^3*s12^2*s51 + 19*q2*q21^2*q4*s12^2*s51 + 
    19*q2*q21*q4^2*s12^2*s51 - 19*q2*q3^2*q7*s12^2*s51 - 
    19*q3^3*q7*s12^2*s51 - 19*q2*q4^2*q8*s12^2*s51 - 
    38*q2*q4*q8^2*s12^2*s51 - 38*q2*q7*q8^2*s12^2*s51 + 19*q16^2*q3*s23*s51 + 
    26*q16*q3^2*s23*s51 - 26*q3^2*q6*s23*s51 - 19*q16^2*q3^2*s23^2*s51 + 
    19*q16*q3^3*s23^2*s51 - 19*q3^3*q6*s23^2*s51 + 7*q10*q2^2*s34*s51 + 
    31*q16*q2^2*s34*s51 + 19*q21^2*q4*s34*s51 - 12*q21*q4^2*s34*s51 + 
    32*q2*q22*q6*s34*s51 - 38*q2*q6^2*s34*s51 + 13*q16*q7^2*s34*s51 + 
    12*q4^2*q8*s34*s51 - 32*q10*q6*q9*s34*s51 + 32*q4*q7*q9*s34*s51 - 
    13*q7^2*q9*s34*s51 + 19*q16^2*q2^2*s34^2*s51 - 19*q10*q2^3*s34^2*s51 + 
    19*q16*q2^3*s34^2*s51 + 19*q21^2*q4^2*s34^2*s51 - 19*q21*q4^3*s34^2*s51 + 
    19*q4^3*q8*s34^2*s51 + 38*q16^2*q2*s45*s51 + 76*q16*q2^2*s45*s51 + 
    19*q16^2*q3*s45*s51 - 19*q21^2*q3*s45*s51 - 45*q16*q3^2*s45*s51 + 
    38*q2^2*q6*s45*s51 + 6*q2*q21*q6*s45*s51 + 45*q3^2*q6*s45*s51 - 
    7*q16*q2*q8*s45*s51 - 7*q16*q3*q8*s45*s51 + 83*q2*q6*q8*s45*s51 - 
    32*q22*q6*q8*s45*s51 + 83*q3*q6*q8*s45*s51 + 18*q16*q7*q8*s45*s51 - 
    32*q6*q7*q8*s45*s51 - 38*q7^2*q8*s45*s51 + 6*q2*q6*q9*s45*s51 - 
    38*q21^2*q3^2*s12*s45*s51 - 38*q21*q3^3*s12*s45*s51 + 
    38*q3^3*q7*s12*s45*s51 + 19*q16^2*q3^2*s45^2*s51 - 
    19*q16*q3^3*s45^2*s51 + 19*q3^3*q6*s45^2*s51 + 19*q16^2*q2*q8*s45^2*s51 + 
    38*q16*q2^2*q8*s45^2*s51 + 19*q16^2*q3*q8*s45^2*s51 + 
    19*q16*q3^2*q8*s45^2*s51 - 38*q2^2*q6*q8*s45^2*s51 - 
    19*q3^2*q6*q8*s45^2*s51 + 19*q16^2*q2*s51^2 + 38*q16*q2^2*s51^2 - 
    19*q2*q21^2*s51^2 + 13*q2*q21*q3*s51^2 - 19*q21^2*q3*s51^2 - 
    12*q21*q3^2*s51^2 - 38*q2^2*q6*s51^2 - 32*q2*q22*q6*s51^2 - 
    32*q22*q6^2*s51^2 + 38*q2^2*q7*s51^2 - 13*q2*q3*q7*s51^2 + 
    12*q3^2*q7*s51^2 + 12*q2*q6*q7*s51^2 - 32*q6^2*q7*s51^2 - 
    38*q6*q7^2*s51^2 - 19*q16^2*q8*s51^2 - 64*q16*q2*q8*s51^2 + 
    76*q2^2*q8*s51^2 + 6*q16*q3*q8*s51^2 - 52*q2*q6*q8*s51^2 - 
    51*q3*q6*q8*s51^2 + 6*q16*q7*q8*s51^2 + 14*q2*q7*q8*s51^2 - 
    6*q6*q7*q8*s51^2 - 38*q2*q8^2*s51^2 + 38*q7*q8^2*s51^2 + 
    45*q10*q6*q9*s51^2 - 45*q4*q7*q9*s51^2 + 19*q2*q21^2*q3*s12*s51^2 + 
    31*q2*q21*q3^2*s12*s51^2 + 38*q21^2*q3^2*s12*s51^2 + 
    38*q21*q3^3*s12*s51^2 - 31*q2*q3^2*q7*s12*s51^2 - 38*q3^3*q7*s12*s51^2 - 
    38*q2^2*q7*q8*s12*s51^2 + 38*q2*q7*q8^2*s12*s51^2 - 
    19*q2*q21^2*q3^2*s12^2*s51^2 - 19*q2*q21*q3^3*s12^2*s51^2 + 
    19*q2*q3^3*q7*s12^2*s51^2 + 32*q2*q22*q6^2*s34*s51^2 - 
    6*q2*q6^2*q7*s34*s51^2 - 19*q21^2*q3^2*s45*s51^2 - 
    19*q21*q3^3*s45*s51^2 + 19*q3^3*q7*s45*s51^2 + 38*q16^2*q2*q8*s45*s51^2 + 
    76*q16*q2^2*q8*s45*s51^2 + 19*q16^2*q3*q8*s45*s51^2 - 
    45*q16*q3^2*q8*s45*s51^2 + 38*q2^2*q6*q8*s45*s51^2 + 
    45*q3^2*q6*q8*s45*s51^2 + 32*q22*q6^2*q8*s45*s51^2 + 
    32*q6^2*q7*q8*s45*s51^2 + 38*q6*q7^2*q8*s45*s51^2 - 
    38*q2*q6*q8^2*s45*s51^2 + 19*q16^2*q3^2*q8*s45^2*s51^2 - 
    19*q16*q3^3*q8*s45^2*s51^2 + 19*q3^3*q6*q8*s45^2*s51^2 + 
    38*q2*q21^2*q3*s51^3 + 12*q2*q21*q3^2*s51^3 + 19*q21^2*q3^2*s51^3 + 
    19*q21*q3^3*s51^3 - 12*q2*q3^2*q7*s51^3 - 19*q3^3*q7*s51^3 - 
    38*q2^2*q6*q7*s51^3 + 19*q16^2*q2*q8*s51^3 + 38*q16*q2^2*q8*s51^3 - 
    38*q2^2*q6*q8*s51^3 + 38*q2^2*q7*q8*s51^3 - 14*q2*q6*q7*q8*s51^3 + 
    38*q2*q6*q8^2*s51^3 - 38*q2*q7*q8^2*s51^3 - 38*q6*q7*q8^2*s51^3 - 
    38*q2*q21^2*q3^2*s12*s51^3 - 38*q2*q21*q3^3*s12*s51^3 + 
    38*q2*q3^3*q7*s12*s51^3 - 19*q2*q21^2*q3^2*s51^4 - 19*q2*q21*q3^3*s51^4 + 
    19*q2*q3^3*q7*s51^4 - 38*q2^2*q6*q7*q8*s51^4 + 38*q2*q6*q7*q8^2*s51^4] + 
 (F[1, 1, 2]^2/18 - F[1, 1, 6]^2/18)*
  r[-12*q10 + 30*q15 + 135*q18 + 126*q2 + 107*q3 + 27*q4 - 173*q5 - 152*q6 + 
    95*q7 - 432*q8 - 16*q9 + 60*q15*q2*s12 + 72*q18*q2*s12 + 45*q2*q25*s12 - 
    18*q25^2*s12 - 27*q18*q3*s12 - 12*q2*q3*s12 - 24*q3^2*s12 - 
    27*q18*q4*s12 + 63*q25*q4*s12 + 30*q15*q5*s12 + 136*q2*q5*s12 - 
    90*q4*q5*s12 - 122*q5^2*s12 - 51*q2*q7*s12 + 24*q3*q7*s12 - 
    36*q4*q7*s12 - 16*q5*q7*s12 + 24*q7^2*s12 - 56*q2*q8*s12 - 
    27*q25*q8*s12 - 56*q3*q8*s12 + 36*q4*q8*s12 + 32*q5*q8*s12 + 
    188*q7*q8*s12 - 24*q8^2*s12 - 27*q25*q4^2*s12^2 + 27*q4^2*q5*s12^2 + 
    47*q2*q3*q7*s12^2 - 30*q15*q5*q8*s12^2 + 27*q4*q5*q8*s12^2 + 
    12*q5^2*q8*s12^2 + 56*q2*q7*q8*s12^2 + 8*q5*q7*q8*s12^2 - 
    64*q7^2*q8*s12^2 + 8*q5*q8^2*s12^2 + 27*q25^2*s23 + 24*q3^2*s23 - 
    27*q25*q4*s23 + 41*q10*q5*s23 + 18*q4*q5*s23 + 164*q5^2*s23 - 
    18*q25*q6*s23 - 107*q3*q6*s23 + 190*q5*q6*s23 - 64*q6^2*s23 - 
    59*q10*q9*s23 - 18*q25*q9*s23 + 9*q4*q9*s23 - 18*q25^2*q4*s12*s23 - 
    9*q25*q4^2*s12*s23 + 9*q4^2*q5*s12*s23 + 18*q4*q5^2*s12*s23 + 
    76*q5^3*s12*s23 + 9*q25^2*q4^2*s12^2*s23 + 9*q25*q4^3*s12^2*s23 - 
    9*q4^3*q5*s12^2*s23 + 9*q25^2*q4*s23^2 - 9*q25*q4^2*s23^2 + 
    9*q4^2*q5*s23^2 - 18*q4*q5^2*s23^2 - 76*q5^3*s23^2 - 18*q25^2*q6*s23^2 - 
    24*q3^2*q6*s23^2 + 18*q25*q4*q6*s23^2 - 18*q4*q5*q6*s23^2 - 
    182*q5^2*q6*s23^2 + 32*q5*q6^2*s23^2 - 9*q25^2*q4*q6*s23^3 + 
    9*q25*q4^2*q6*s23^3 - 9*q4^2*q5*q6*s23^3 + 18*q4*q5^2*q6*s23^3 + 
    76*q5^3*q6*s23^3 - 27*q18^2*s34 - 27*q18*q2*s34 + 27*q2*q25*s34 - 
    45*q25^2*s34 - 18*q18*q4*s34 - 36*q25*q4*s34 + 12*q10*q5*s34 + 
    30*q15*q5*s34 - 2*q2*q5*s34 + 27*q4*q5*s34 + 30*q5^2*s34 - 
    200*q10*q6*s34 - 27*q18*q6*s34 - 34*q2*q6*s34 - 9*q25*q6*s34 - 
    97*q5*q6*s34 - 32*q6^2*s34 + 84*q2*q7*s34 + 63*q4*q7*s34 - 22*q5*q7*s34 + 
    12*q7^2*s34 + 162*q25*q8*s34 - 18*q4*q8*s34 + 195*q5*q8*s34 - 
    7*q10*q9*s34 - 60*q15*q9*s34 + 36*q18*q9*s34 + 16*q2*q9*s34 - 
    36*q25*q9*s34 + 36*q4*q9*s34 - 2*q5*q9*s34 + 106*q6*q9*s34 + 
    204*q7*q9*s34 - 639*q8*q9*s34 + 26*q9^2*s34 + 45*q25^2*q4*s12*s34 + 
    63*q25*q4^2*s12*s34 - 63*q4^2*q5*s12*s34 - 54*q25^2*q8*s12*s34 - 
    99*q25*q4*q8*s12*s34 + 45*q4*q5*q8*s12*s34 - 24*q5^2*q8*s12*s34 + 
    74*q5*q8^2*s12*s34 + 38*q8^3*s12*s34 - 9*q25^2*q4^2*s12^2*s34 - 
    9*q25*q4^3*s12^2*s34 + 9*q4^3*q5*s12^2*s34 + 9*q25^2*q4*q8*s12^2*s34 + 
    27*q25*q4^2*q8*s12^2*s34 - 27*q4^2*q5*q8*s12^2*s34 + 
    38*q5*q8^3*s12^2*s34 + 18*q25^2*q4*s23*s34 + 9*q25*q4^2*s23*s34 - 
    9*q4^2*q5*s23*s34 - 18*q4*q5^2*s23*s34 - 76*q5^3*s23*s34 + 
    9*q25^2*q6*s23*s34 - 27*q25*q4*q6*s23*s34 + 27*q4*q5*q6*s23*s34 - 
    48*q5^2*q6*s23*s34 + 32*q5*q6^2*s23*s34 - 18*q25^2*q4^2*s12*s23*s34 - 
    18*q25*q4^3*s12*s23*s34 + 18*q4^3*q5*s12*s23*s34 - 
    9*q25^2*q4*q6*s23^2*s34 + 9*q25*q4^2*q6*s23^2*s34 - 
    9*q4^2*q5*q6*s23^2*s34 + 18*q4*q5^2*q6*s23^2*s34 + 76*q5^3*q6*s23^2*s34 - 
    45*q25^2*q4*s34^2 - 36*q25*q4^2*s34^2 + 47*q10*q2*q5*s34^2 + 
    36*q4^2*q5*s34^2 + 117*q25^2*q8*s34^2 + 45*q25*q4*q8*s34^2 - 
    45*q4*q5*q8*s34^2 + 12*q5^2*q8*s34^2 - 6*q5*q8^2*s34^2 - 
    18*q18*q4*q9*s34^2 + 30*q15*q5*q9*s34^2 - 8*q2*q5*q9*s34^2 - 
    76*q10*q6*q9*s34^2 - 27*q25*q6*q9*s34^2 - 49*q5*q6*q9*s34^2 + 
    45*q4*q7*q9*s34^2 - 22*q5*q7*q9*s34^2 + 12*q7^2*q9*s34^2 + 
    36*q25*q8*q9*s34^2 + 183*q5*q8*q9*s34^2 + 46*q7*q9^2*s34^2 - 
    18*q8*q9^2*s34^2 + 18*q25^2*q4^2*s12*s34^2 + 18*q25*q4^3*s12*s34^2 - 
    18*q4^3*q5*s12*s34^2 - 63*q25^2*q4*q8*s12*s34^2 - 
    63*q25*q4^2*q8*s12*s34^2 + 63*q4^2*q5*q8*s12*s34^2 - 
    38*q5*q8^3*s12*s34^2 + 9*q25^2*q4^2*q8*s12^2*s34^2 + 
    9*q25*q4^3*q8*s12^2*s34^2 - 9*q4^3*q5*q8*s12^2*s34^2 + 
    9*q25^2*q4^2*s23*s34^2 + 9*q25*q4^3*s23*s34^2 - 9*q4^3*q5*s23*s34^2 - 
    9*q25^2*q4^2*s34^3 - 9*q25*q4^3*s34^3 + 9*q4^3*q5*s34^3 + 
    54*q25^2*q4*q8*s34^3 + 36*q25*q4^2*q8*s34^3 - 36*q4^2*q5*q8*s34^3 - 
    18*q25^2*q4^2*q8*s12*s34^3 - 18*q25*q4^3*q8*s12*s34^3 + 
    18*q4^3*q5*q8*s12*s34^3 + 9*q25^2*q4^2*q8*s34^4 + 9*q25*q4^3*q8*s34^4 - 
    9*q4^3*q5*q8*s34^4 - 48*q10^2*s45 + 27*q18^2*s45 + 64*q10*q2*s45 - 
    27*q18*q2*s45 - 45*q18*q3*s45 + 15*q2*q3*s45 - 48*q3^2*s45 - 
    46*q10*q5*s45 + 67*q2*q5*s45 - 152*q5^2*s45 - 112*q10*q6*s45 + 
    54*q18*q6*s45 + 52*q2*q6*s45 + 238*q3*q6*s45 - 306*q5*q6*s45 + 
    64*q6^2*s45 - 12*q3*q7*s45 + 112*q5*q7*s45 + 12*q7^2*s45 - 
    116*q2*q8*s45 - 89*q3*q8*s45 - 241*q5*q8*s45 + 18*q6*q8*s45 - 
    503*q7*q8*s45 + 196*q8^2*s45 - 18*q18*q9*s45 + 36*q2*q9*s45 + 
    78*q6*q9*s45 - 840*q7*q9*s45 + 967*q8*q9*s45 + 30*q15*q5^2*s12*s45 + 
    24*q3^2*q7*s12*s45 + 12*q5*q7^2*s12*s45 - 30*q15*q5*q8*s12*s45 + 
    96*q5*q7*q8*s12*s45 - 6*q7^2*q8*s12*s45 - 46*q5*q8^2*s12*s45 - 
    96*q7*q8^2*s12*s45 + 38*q8^3*s12*s45 + 30*q15*q5^2*q8*s12^2*s45 - 
    18*q5^2*q7*q8*s12^2*s45 + 30*q5*q7^2*q8*s12^2*s45 + 
    76*q7^3*q8*s12^2*s45 + 46*q5*q7*q8^2*s12^2*s45 - 38*q5*q8^3*s12^2*s45 + 
    76*q5^3*s23*s45 + 72*q3^2*q6*s23*s45 + 316*q5^2*q6*s23*s45 - 
    64*q5*q6^2*s23*s45 - 152*q5^3*q6*s23^2*s45 + 9*q18*q2^2*s34*s45 + 
    106*q10*q2*q5*s34*s45 + 9*q2^2*q5*s34*s45 + 30*q15*q5^2*s34*s45 - 
    12*q2*q5^2*s34*s45 + 152*q5^3*s34*s45 + 30*q2*q5*q6*s34*s45 + 
    100*q5^2*q6*s34*s45 + 32*q2*q6^2*s34*s45 - 64*q5*q6^2*s34*s45 + 
    12*q5*q7^2*s34*s45 + 12*q5^2*q8*s34*s45 - 82*q5*q8^2*s34*s45 - 
    30*q15*q5*q9*s34*s45 - 32*q2*q5*q9*s34*s45 - 137*q5*q6*q9*s34*s45 + 
    158*q5*q7*q9*s34*s45 - 355*q5*q8*q9*s34*s45 + 266*q8^2*q9*s34*s45 + 
    6*q2*q9^2*s34*s45 - 326*q7*q9^2*s34*s45 + 268*q8*q9^2*s34*s45 - 
    38*q5*q8^3*s12*s34*s45 - 228*q5^3*q6*s23*s34*s45 + 
    30*q15*q5^2*q9*s34^2*s45 + 12*q2*q5^2*q9*s34^2*s45 + 
    58*q5^2*q6*q9*s34^2*s45 + 12*q5*q7^2*q9*s34^2*s45 - 
    76*q5*q8^2*q9*s34^2*s45 + 46*q5*q7*q9^2*s34^2*s45 - 
    96*q5*q8*q9^2*s34^2*s45 - 76*q7*q9^3*s34^2*s45 + 24*q10^2*q5*s45^2 + 
    88*q10*q2*q5*s45^2 - 27*q18*q3*q6*s45^2 - 48*q3^2*q6*s45^2 + 
    64*q2*q5*q6*s45^2 - 152*q5^2*q6*s45^2 + 32*q5*q6^2*s45^2 - 
    116*q2*q6*q8*s45^2 - 92*q3*q6*q8*s45^2 - 322*q5*q7*q8*s45^2 + 
    84*q5*q8^2*s45^2 + 218*q7*q8^2*s45^2 - 76*q8^3*s45^2 + 
    94*q2*q5*q9*s45^2 + 10*q2*q6*q9*s45^2 - 94*q5*q6*q9*s45^2 - 
    444*q5*q7*q9*s45^2 + 444*q5*q8*q9*s45^2 + 1256*q7*q8*q9*s45^2 - 
    302*q8^2*q9*s45^2 + 6*q2*q9^2*s45^2 - 6*q6*q9^2*s45^2 + 
    396*q7*q9^2*s45^2 - 396*q8*q9^2*s45^2 - 84*q5*q7*q8^2*s12*s45^2 + 
    38*q5*q8^3*s12*s45^2 + 38*q7*q8^3*s12*s45^2 - 38*q5*q7*q8^3*s12^2*s45^2 + 
    76*q5^3*q6*s23*s45^2 + 24*q10^2*q2*q5*s34*s45^2 - 
    12*q2*q5^2*q6*s34*s45^2 + 152*q5^3*q6*s34*s45^2 + 
    32*q2*q5*q6^2*s34*s45^2 + 38*q5*q8^3*s34*s45^2 - 
    140*q2*q5^2*q9*s34*s45^2 + 140*q5^2*q6*q9*s34*s45^2 + 
    84*q5*q8^2*q9*s34*s45^2 - 114*q8^3*q9*s34*s45^2 - 
    160*q5*q7*q9^2*s34*s45^2 + 160*q5*q8*q9^2*s34*s45^2 + 
    114*q7*q9^3*s34*s45^2 - 114*q8*q9^3*s34*s45^2 + 
    76*q2*q5^3*q9*s34^2*s45^2 - 76*q5^3*q6*q9*s34^2*s45^2 + 
    38*q5*q8^3*q9*s34^2*s45^2 - 38*q5*q7*q9^3*s34^2*s45^2 + 
    38*q5*q8*q9^3*s34^2*s45^2 + 64*q2*q5^2*q6*s45^3 + 122*q5*q7*q8^2*s45^3 - 
    38*q5*q8^3*s45^3 - 76*q7*q8^3*s45^3 - 64*q2*q5^2*q9*s45^3 + 
    30*q2*q5*q6*q9*s45^3 + 64*q5^2*q6*q9*s45^3 + 566*q5*q7*q8*q9*s45^3 - 
    122*q5*q8^2*q9*s45^3 - 416*q7*q8^2*q9*s45^3 + 114*q8^3*q9*s45^3 + 
    6*q2*q6*q9^2*s45^3 + 160*q5*q7*q9^2*s45^3 - 160*q5*q8*q9^2*s45^3 - 
    396*q7*q8*q9^2*s45^3 - 114*q7*q9^3*s45^3 + 114*q8*q9^3*s45^3 + 
    38*q5*q7*q8^3*s12*s45^3 - 76*q2*q5^3*q6*s34*s45^3 + 
    76*q2*q5^3*q9*s34*s45^3 - 76*q5^3*q6*q9*s34*s45^3 - 
    38*q5*q8^3*q9*s34*s45^3 + 38*q5*q7*q9^3*s34*s45^3 - 
    38*q5*q8*q9^3*s34*s45^3 - 76*q2*q5^3*q6*s45^4 - 38*q5*q7*q8^3*s45^4 + 
    76*q2*q5^3*q9*s45^4 + 12*q2*q5^2*q6*q9*s45^4 - 76*q5^3*q6*q9*s45^4 - 
    160*q5*q7*q8^2*q9*s45^4 + 38*q5*q8^3*q9*s45^4 + 114*q7*q8^3*q9*s45^4 - 
    160*q5*q7*q8*q9^2*s45^4 - 38*q5*q7*q9^3*s45^4 + 38*q5*q8*q9^3*s45^4 + 
    114*q7*q8*q9^3*s45^4 + 76*q2*q5^3*q6*q9*s45^5 + 38*q5*q7*q8^3*q9*s45^5 + 
    38*q5*q7*q8*q9^3*s45^5 + 48*q10^2*s51 + 20*q10*q2*s51 - 27*q25^2*s51 - 
    39*q2*q3*s51 - 24*q3^2*s51 + 72*q10*q6*s51 - 135*q18*q6*s51 - 
    260*q2*q6*s51 + 18*q25*q6*s51 - 59*q3*q6*s51 + 299*q2*q7*s51 + 
    36*q3*q7*s51 + 18*q4*q7*s51 + 123*q6*q7*s51 - 94*q7^2*s51 + 
    202*q2*q8*s51 - 81*q25*q8*s51 + 62*q3*q8*s51 + 9*q4*q8*s51 - 
    368*q7*q8*s51 - 18*q10*q9*s51 + 30*q15*q9*s51 - 81*q18*q9*s51 + 
    30*q2*q9*s51 - 18*q25*q9*s51 - 27*q4*q9*s51 - 92*q6*q9*s51 - 
    419*q7*q9*s51 + 684*q8*q9*s51 - 64*q9^2*s51 - 9*q2^2*q25*s12*s51 + 
    48*q2*q3^2*s12*s51 - 9*q2^2*q7*s12*s51 - 12*q2*q3*q7*s12*s51 - 
    24*q3^2*q7*s12*s51 - 268*q2*q7^2*s12*s51 + 152*q7^3*s12*s51 + 
    9*q25^2*q8*s12*s51 - 196*q2*q7*q8*s12*s51 + 140*q7^2*q8*s12*s51 - 
    6*q2*q8^2*s12*s51 + 140*q2*q7^2*q8*s12^2*s51 - 76*q7^3*q8*s12^2*s51 + 
    9*q25^2*q6*s23*s51 + 24*q3^2*q6*s23*s51 + 9*q25^2*q9*s23*s51 + 
    27*q10*q9^2*s23*s51 + 27*q25*q9^2*s23*s51 - 24*q10^2*q2*s34*s51 + 
    9*q2^2*q25*s34*s51 + 27*q18^2*q4*s34*s51 - 24*q10^2*q6*s34*s51 - 
    9*q18^2*q6*s34*s51 - 27*q25^2*q6*s34*s51 + 45*q18*q4*q6*s34*s51 - 
    32*q2*q6^2*s34*s51 + 9*q2^2*q7*s34*s51 - 174*q2*q6*q7*s34*s51 - 
    45*q4*q6*q7*s34*s51 + 128*q2*q7^2*s34*s51 + 18*q4*q7^2*s34*s51 - 
    99*q25^2*q8*s34*s51 - 18*q18^2*q9*s34*s51 + 18*q25^2*q9*s34*s51 + 
    63*q18*q4*q9*s34*s51 + 190*q10*q6*q9*s34*s51 + 63*q25*q6*q9*s34*s51 - 
    63*q4*q7*q9*s34*s51 - 27*q25*q8*q9*s34*s51 + 18*q10*q9^2*s34*s51 + 
    6*q2*q9^2*s34*s51 - 166*q7*q9^2*s34*s51 + 36*q8*q9^2*s34*s51 - 
    38*q9^3*s34*s51 + 9*q18^2*q4*q9*s34^2*s51 - 9*q18*q4^2*q9*s34^2*s51 - 
    27*q25^2*q6*q9*s34^2*s51 + 9*q4^2*q7*q9*s34^2*s51 + 
    9*q25^2*q8*q9*s34^2*s51 - 18*q10*q6*q9^2*s34^2*s51 - 
    18*q25*q6*q9^2*s34^2*s51 + 18*q25*q8*q9^2*s34^2*s51 - 
    38*q7*q9^3*s34^2*s51 - 27*q18^2*q3*s45*s51 - 48*q2*q3^2*s45*s51 + 
    18*q18^2*q6*s45*s51 + 117*q18*q3*q6*s45*s51 + 24*q3^2*q7*s45*s51 + 
    202*q2*q6*q8*s45*s51 + 85*q3*q6*q8*s45*s51 - 97*q6*q7*q8*s45*s51 + 
    82*q7^2*q8*s45*s51 - 6*q2*q8^2*s45*s51 - 18*q3*q8^2*s45*s51 + 
    96*q7*q8^2*s45*s51 + 9*q18^2*q9*s45*s51 + 27*q18*q3*q9*s45*s51 + 
    32*q2*q6*q9*s45*s51 - 27*q3*q8*q9*s45*s51 + 873*q7*q8*q9*s45*s51 - 
    304*q8^2*q9*s45*s51 + 312*q7*q9^2*s45*s51 - 248*q8*q9^2*s45*s51 - 
    76*q7^3*q8*s12*s45*s51 + 114*q7*q9^3*s34*s45*s51 - 
    9*q18^2*q3*q6*s45^2*s51 - 27*q18*q3^2*q6*s45^2*s51 - 
    21*q3^2*q6*q8*s45^2*s51 - 6*q2*q6*q8^2*s45^2*s51 - 38*q7*q8^3*s45^2*s51 - 
    352*q7*q8^2*q9*s45^2*s51 + 114*q8^3*q9*s45^2*s51 + 
    6*q2*q6*q9^2*s45^2*s51 - 312*q7*q8*q9^2*s45^2*s51 - 
    114*q7*q9^3*s45^2*s51 + 114*q8*q9^3*s45^2*s51 + 
    114*q7*q8^3*q9*s45^3*s51 + 114*q7*q8*q9^3*s45^3*s51 - 9*q2^2*q25*s51^2 + 
    24*q2*q3^2*s51^2 - 27*q18^2*q6*s51^2 - 54*q18*q3*q6*s51^2 + 
    45*q18*q4*q6*s51^2 - 9*q2^2*q7*s51^2 + 5*q2*q3*q7*s51^2 - 
    24*q3^2*q7*s51^2 - 552*q2*q6*q7*s51^2 - 45*q4*q6*q7*s51^2 + 
    304*q2*q7^2*s51^2 + 158*q6*q7^2*s51^2 - 76*q7^3*s51^2 + 
    27*q25^2*q8*s51^2 - 450*q2*q6*q8*s51^2 - 49*q3*q6*q8*s51^2 + 
    450*q2*q7*q8*s51^2 + 401*q6*q7*q8*s51^2 - 216*q7^2*q8*s51^2 - 
    48*q10^2*q9*s51^2 + 27*q18^2*q9*s51^2 + 9*q25^2*q9*s51^2 + 
    45*q18*q3*q9*s51^2 - 54*q18*q4*q9*s51^2 - 92*q10*q6*q9*s51^2 + 
    27*q4*q7*q9*s51^2 - 9*q25*q8*q9*s51^2 - 45*q3*q8*q9*s51^2 + 
    183*q7*q8*q9*s51^2 - 18*q10*q9^2*s51^2 - 6*q2*q9^2*s51^2 + 
    76*q7*q9^2*s51^2 - 18*q8*q9^2*s51^2 + 38*q9^3*s51^2 + 
    24*q2*q3^2*q7*s12*s51^2 - 152*q2*q7^3*s12*s51^2 - 
    216*q2*q7^2*q8*s12*s51^2 + 76*q7^3*q8*s12*s51^2 + 
    76*q2*q7^3*q8*s12^2*s51^2 - 9*q25^2*q9^2*s23*s51^2 - 
    9*q10*q9^3*s23*s51^2 - 9*q25*q9^3*s23*s51^2 + 9*q18^2*q4*q6*s34*s51^2 - 
    9*q18*q4^2*q6*s34*s51^2 + 9*q4^2*q6*q7*s34*s51^2 - 
    32*q2*q6^2*q7*s34*s51^2 - 216*q2*q6*q7^2*s34*s51^2 - 
    18*q4*q6*q7^2*s34*s51^2 + 76*q2*q7^3*s34*s51^2 - 
    27*q18^2*q4*q9*s34*s51^2 + 9*q18*q4^2*q9*s34*s51^2 + 
    48*q10^2*q6*q9*s34*s51^2 - 9*q25^2*q6*q9*s34*s51^2 - 
    9*q4^2*q7*q9*s34*s51^2 - 18*q25^2*q8*q9*s34*s51^2 + 
    9*q25^2*q9^2*s34*s51^2 + 18*q10*q6*q9^2*s34*s51^2 + 
    18*q25*q6*q9^2*s34*s51^2 - 36*q25*q8*q9^2*s34*s51^2 + 
    9*q10*q9^3*s34*s51^2 + 9*q25*q9^3*s34*s51^2 + 38*q7*q9^3*s34*s51^2 + 
    9*q18^2*q4^2*q9*s34^2*s51^2 + 9*q18*q4^3*q9*s34^2*s51^2 - 
    9*q4^3*q7*q9*s34^2*s51^2 - 9*q25^2*q6*q9^2*s34^2*s51^2 - 
    9*q10*q6*q9^3*s34^2*s51^2 - 9*q25*q6*q9^3*s34^2*s51^2 + 
    27*q18^2*q3*q6*s45*s51^2 + 9*q18*q3^2*q6*s45*s51^2 - 
    9*q3^2*q6*q8*s45*s51^2 - 158*q6*q7^2*q8*s45*s51^2 + 
    76*q7^3*q8*s45*s51^2 - 9*q18^2*q3*q9*s45*s51^2 - 
    9*q18*q3^2*q9*s45*s51^2 + 9*q3^2*q8*q9*s45*s51^2 + 
    18*q3*q8^2*q9*s45*s51^2 - 96*q7*q8^2*q9*s45*s51^2 - 
    76*q7*q8*q9^2*s45*s51^2 - 38*q7*q9^3*s45*s51^2 - 
    9*q18^2*q3^2*q6*s45^2*s51^2 + 9*q18*q3^3*q6*s45^2*s51^2 - 
    9*q3^3*q6*q8*s45^2*s51^2 + 38*q7*q8^3*q9*s45^2*s51^2 + 
    38*q7*q8*q9^3*s45^2*s51^2 + 24*q2*q3^2*q7*s51^3 - 368*q2*q6*q7^2*s51^3 + 
    76*q2*q7^3*s51^3 + 76*q6*q7^3*s51^3 - 742*q2*q6*q7*q8*s51^3 + 
    292*q2*q7^2*q8*s51^3 + 292*q6*q7^2*q8*s51^3 - 76*q7^3*q8*s51^3 + 
    9*q25^2*q8*q9*s51^3 + 18*q25*q8*q9^2*s51^3 - 76*q2*q7^3*q8*s12*s51^3 - 
    76*q2*q6*q7^3*s34*s51^3 - 76*q6*q7^3*q8*s45*s51^3 - 76*q2*q6*q7^3*s51^4 - 
    368*q2*q6*q7^2*q8*s51^4 + 76*q2*q7^3*q8*s51^4 + 76*q6*q7^3*q8*s51^4 - 
    76*q2*q6*q7^3*q8*s51^5] + 
 r[6*q10 - 16*q19 + 35*q2 - 32*q22 + 6*q4 - 82*q5 - 32*q6 - 28*q7 + 25*q8 + 
    152*q9 - 16*q19*q2*s12 - 32*q19*q3*s12 - 32*q3*q5*s12 - 6*q4*q5*s12 + 
    60*q2*q8*s12 - 63*q5*q8*s12 - 22*q7*q8*s12 - 16*q19*q2*q7*s12^2 + 
    16*q2*q7*q8*s12^2 - 19*q5*q8^2*s12^2 + 19*q7*q8^2*s12^2 - 16*q19*q6*s23 - 
    25*q5*q6*s23 - 19*q5*q6^2*s23^2 - 6*q10*q2*s34 + 6*q4*q5*s34 + 
    16*q5*q6*s34 - 19*q6^2*s34 + 6*q4*q8*s34 - 3*q5*q8*s34 + 60*q2*q9*s34 - 
    152*q5*q9*s34 + 6*q6*q9*s34 - 66*q7*q9*s34 + 6*q4*q5*q8*s12*s34 + 
    19*q5*q8^2*s12*s34 - 19*q5*q6^2*s23*s34 - 6*q4*q5*q8*s34^2 - 
    16*q19*q2*s45 - 38*q2^2*s45 - 6*q10*q5*s45 + 3*q2*q5*s45 + 
    32*q19*q6*s45 - 19*q2*q6*s45 + 41*q5*q6*s45 - 60*q5*q7*s45 - 
    38*q7^2*s45 + 60*q5*q8*s45 + 98*q7*q8*s45 + 13*q2*q9*s45 - 13*q6*q9*s45 + 
    139*q7*q9*s45 - 139*q8*q9*s45 - 60*q5*q7*q8*s12*s45 + 
    19*q5*q8^2*s12*s45 - 19*q5*q7*q8^2*s12^2*s45 + 19*q5*q6^2*s23*s45 - 
    6*q10*q2*q5*s34*s45 - 16*q2*q5*q6*s34*s45 + 19*q2*q6^2*s34*s45 + 
    38*q5*q6^2*s34*s45 - 38*q2^2*q9*s34*s45 + 60*q2*q5*q9*s34*s45 - 
    60*q5*q6*q9*s34*s45 - 60*q5*q7*q9*s34*s45 - 38*q7^2*q9*s34*s45 + 
    60*q5*q8*q9*s34*s45 - 16*q19*q2*q6*s45^2 - 95*q2*q5*q6*s45^2 - 
    19*q5*q7^2*s45^2 + 76*q5*q7*q8*s45^2 + 38*q7^2*q8*s45^2 - 
    19*q5*q8^2*s45^2 - 19*q7*q8^2*s45^2 - 19*q2^2*q9*s45^2 + 
    76*q2*q5*q9*s45^2 + 130*q2*q6*q9*s45^2 - 76*q5*q6*q9*s45^2 + 
    76*q5*q7*q9*s45^2 + 57*q7^2*q9*s45^2 - 76*q5*q8*q9*s45^2 - 
    212*q7*q8*q9*s45^2 + 38*q8^2*q9*s45^2 - 19*q5*q7^2*q8*s12*s45^2 + 
    19*q5*q7*q8^2*s12*s45^2 - 19*q2*q5*q6^2*s34*s45^2 - 
    19*q2^2*q5*q9*s34*s45^2 - 19*q5*q6^2*q9*s34*s45^2 - 
    19*q5*q7^2*q9*s34*s45^2 - 19*q5*q8^2*q9*s34*s45^2 + 19*q2^2*q5*q6*s45^3 - 
    19*q2*q5*q6^2*s45^3 + 19*q5*q7^2*q8*s45^3 - 19*q5*q7*q8^2*s45^3 - 
    19*q2^2*q5*q9*s45^3 - 38*q2^2*q6*q9*s45^3 + 114*q2*q5*q6*q9*s45^3 + 
    19*q2*q6^2*q9*s45^3 - 19*q5*q6^2*q9*s45^3 + 19*q5*q7^2*q9*s45^3 - 
    114*q5*q7*q8*q9*s45^3 - 57*q7^2*q8*q9*s45^3 + 19*q5*q8^2*q9*s45^3 + 
    38*q7*q8^2*q9*s45^3 - 19*q2^2*q5*q6*q9*s45^4 + 19*q2*q5*q6^2*q9*s45^4 - 
    19*q5*q7^2*q8*q9*s45^4 + 19*q5*q7*q8^2*q9*s45^4 - 19*q2^2*s51 + 
    32*q22*q3*s51 + 19*q2*q6*s51 + 16*q22*q6*s51 - 3*q2*q7*s51 - 
    44*q6*q7*s51 - 3*q2*q8*s51 - 16*q22*q8*s51 - 6*q10*q9*s51 - 
    63*q2*q9*s51 - 32*q3*q9*s51 - 6*q4*q9*s51 + 63*q7*q9*s51 - 
    16*q19*q2^2*s12*s51 - 16*q19*q2*q7*s12*s51 - 3*q2^2*q8*s12*s51 + 
    22*q2*q7*q8*s12*s51 + 16*q19*q2^2*q7*s12^2*s51 - 
    16*q2^2*q7*q8*s12^2*s51 - 19*q2*q7*q8^2*s12^2*s51 + 
    16*q2*q22*q6*s34*s51 - 19*q2*q6^2*s34*s51 - 19*q2^2*q9*s34*s51 + 
    6*q10*q6*q9*s34*s51 - 6*q4*q7*q9*s34*s51 - 19*q7^2*q9*s34*s51 - 
    16*q19*q2^2*s45*s51 + 16*q19*q2*q6*s45*s51 - 3*q2^2*q8*s45*s51 - 
    16*q22*q6*q8*s45*s51 - 16*q6*q7*q8*s45*s51 + 19*q2^2*q9*s45*s51 + 
    16*q2*q6*q9*s45*s51 + 57*q7^2*q9*s45*s51 - 98*q7*q8*q9*s45*s51 - 
    16*q19*q2^2*q6*s45^2*s51 - 3*q2^2*q6*q8*s45^2*s51 - 
    19*q2^2*q6*q9*s45^2*s51 - 57*q7^2*q8*q9*s45^2*s51 + 
    19*q7*q8^2*q9*s45^2*s51 - 16*q2*q22*q6*s51^2 - 16*q22*q6^2*s51^2 + 
    3*q2*q6*q7*s51^2 - 16*q6^2*q7*s51^2 - 19*q6*q7^2*s51^2 + 
    19*q2^2*q9*s51^2 + 19*q7^2*q9*s51^2 + 16*q2*q22*q6^2*s34*s51^2 - 
    3*q2*q6^2*q7*s34*s51^2 + 16*q22*q6^2*q8*s45*s51^2 + 
    16*q6^2*q7*q8*s45*s51^2 + 19*q6*q7^2*q8*s45*s51^2 - 
    19*q7^2*q8*q9*s45*s51^2]*((2*F[1, 1, 3])/9 - (2*F[1, 1, 6])/9 - 
   (2*tci[1, 2])/9) + r[6*q10 - 32*q11 + 16*q15 - 44*q2 + 6*q3 + 41*q5 + 
    114*q6 + 3*q7 - 32*q8 + 32*q15*q2*s12 + 16*q15*q5*s12 + 19*q5^2*s12 + 
    3*q2*q7*s12 - 6*q3*q7*s12 - 57*q5*q7*s12 + 38*q7^2*s12 + 6*q5*q8*s12 + 
    3*q7*q8*s12 + 19*q8^2*s12 - 16*q15*q5*q8*s12^2 + 19*q5*q7*q8*s12^2 - 
    19*q7^2*q8*s12^2 + 32*q11*q4*s23 + 16*q11*q5*s23 - 19*q5^2*s23 - 
    6*q3*q6*s23 - 32*q4*q6*s23 - 63*q5*q6*s23 + 19*q5^2*q6*s23^2 - 
    6*q10*q2*s34 - 16*q11*q5*s34 + 16*q15*q5*s34 + 3*q2*q5*s34 - 
    19*q5^2*s34 + 3*q2*q6*s34 - 3*q5*q6*s34 - 3*q2*q7*s34 + 3*q5*q7*s34 - 
    16*q11*q8*s34 - 3*q5*q8*s34 - 32*q15*q9*s34 + 41*q2*q9*s34 + 
    9*q6*q9*s34 - 19*q8*q9*s34 + 19*q5^2*q6*s23*s34 + 16*q11*q5*q8*s34^2 + 
    16*q15*q5*q9*s34^2 - 19*q2*q5*q9*s34^2 + 19*q5*q6*q9*s34^2 + 
    3*q5*q7*q9*s34^2 - 19*q5*q8*q9*s34^2 - 6*q10*q5*s45 - 89*q2*q6*s45 + 
    6*q3*q6*s45 + 60*q5*q6*s45 + 3*q5*q7*s45 + 32*q11*q8*s45 - 3*q7*q8*s45 - 
    19*q8^2*s45 - 6*q2*q9*s45 + 22*q6*q9*s45 - 16*q8*q9*s45 + 
    16*q15*q5^2*s12*s45 + 3*q5^2*q7*s12*s45 - 16*q15*q5*q8*s12*s45 + 
    22*q5*q7*q8*s12*s45 - 19*q7^2*q8*s12*s45 + 19*q7*q8^2*s12*s45 + 
    16*q15*q5^2*q8*s12^2*s45 - 16*q5^2*q7*q8*s12^2*s45 + 
    19*q5*q7^2*q8*s12^2*s45 - 19*q5^2*q6*s23*s45 - 6*q10*q2*q5*s34*s45 + 
    16*q15*q5^2*s34*s45 + 22*q2*q5*q6*s34*s45 - 38*q5^2*q6*s34*s45 + 
    3*q5^2*q7*s34*s45 - 16*q11*q5*q8*s34*s45 - 48*q11*q8^2*s34*s45 - 
    16*q15*q5*q9*s34*s45 + 22*q2*q5*q9*s34*s45 - 22*q5*q6*q9*s34*s45 + 
    16*q5*q8*q9*s34*s45 + 29*q8^2*q9*s34*s45 + 38*q2*q9^2*s34*s45 - 
    38*q8*q9^2*s34*s45 + 16*q11*q5*q8^2*s34^2*s45 + 
    16*q15*q5^2*q9*s34^2*s45 - 19*q2*q5^2*q9*s34^2*s45 + 
    3*q5^2*q7*q9*s34^2*s45 - 16*q5*q8^2*q9*s34^2*s45 - 
    19*q5*q6*q9^2*s34^2*s45 + 19*q5*q8*q9^2*s34^2*s45 + 16*q11*q8^2*s45^2 - 
    19*q7*q8^2*s45^2 - 41*q2*q6*q9*s45^2 - 3*q7*q8*q9*s45^2 + 
    3*q8^2*q9*s45^2 + 19*q2*q9^2*s45^2 - 19*q6*q9^2*s45^2 + 
    19*q2*q5^2*q6*s34*s45^2 - 19*q2*q5^2*q9*s34*s45^2 + 
    19*q5^2*q6*q9*s34*s45^2 + 19*q2*q5*q9^2*s34*s45^2 - 
    19*q5*q6*q9^2*s34*s45^2 + 19*q2*q5^2*q6*s45^3 + 16*q11*q7*q8^2*s45^3 - 
    19*q2*q5^2*q9*s45^3 - 38*q2*q5*q6*q9*s45^3 + 19*q5^2*q6*q9*s45^3 + 
    3*q7*q8^2*q9*s45^3 + 19*q2*q5*q9^2*s45^3 + 38*q2*q6*q9^2*s45^3 - 
    19*q5*q6*q9^2*s45^3 - 19*q2*q5^2*q6*q9*s45^4 + 19*q2*q5*q6*q9^2*s45^4 + 
    6*q2*q3*s51 - 38*q2*q6*s51 + 35*q2*q7*s51 - 6*q3*q7*s51 + 16*q6*q7*s51 - 
    19*q7^2*s51 - 16*q11*q8*s51 + 22*q2*q8*s51 - 3*q6*q8*s51 - 6*q10*q9*s51 + 
    16*q15*q9*s51 - 25*q2*q9*s51 + 35*q8*q9*s51 + 6*q2*q3*q7*s12*s51 - 
    38*q2*q7^2*s12*s51 - 22*q2*q7*q8*s12*s51 + 19*q7^2*q8*s12*s51 - 
    19*q7*q8^2*s12*s51 + 19*q2*q7^2*q8*s12^2*s51 - 16*q2*q6*q7*s34*s51 + 
    19*q2*q7^2*s34*s51 + 6*q10*q6*q9*s34*s51 + 19*q2*q9^2*s34*s51 + 
    22*q2*q6*q8*s45*s51 + 6*q3*q6*q8*s45*s51 - 16*q11*q7*q8*s45*s51 - 
    16*q6*q7*q8*s45*s51 + 19*q7^2*q8*s45*s51 + 48*q11*q8^2*s45*s51 - 
    19*q7*q8^2*s45*s51 - 22*q2*q6*q9*s45*s51 - 6*q7*q8*q9*s45*s51 - 
    10*q8^2*q9*s45*s51 - 19*q2*q9^2*s45*s51 + 19*q8*q9^2*s45*s51 + 
    32*q11*q7*q8^2*s45^2*s51 + 6*q7*q8^2*q9*s45^2*s51 + 
    19*q2*q6*q9^2*s45^2*s51 + 6*q2*q3*q7*s51^2 - 57*q2*q6*q7*s51^2 + 
    19*q2*q7^2*s51^2 + 19*q6*q7^2*s51^2 - 19*q2*q6*q8*s51^2 - 
    16*q11*q7*q8*s51^2 + 19*q2*q7*q8*s51^2 + 38*q6*q7*q8*s51^2 - 
    19*q7^2*q8*s51^2 - 19*q2*q8^2*s51^2 + 19*q7*q8^2*s51^2 - 
    3*q7*q8*q9*s51^2 - 19*q2*q9^2*s51^2 - 19*q2*q7^2*q8*s12*s51^2 + 
    19*q2*q7*q8^2*s12*s51^2 - 19*q2*q6*q7^2*s34*s51^2 - 
    19*q6*q7^2*q8*s45*s51^2 - 19*q2*q6*q8^2*s45*s51^2 + 
    16*q11*q7*q8^2*s45*s51^2 + 3*q7*q8^2*q9*s45*s51^2 - 19*q2*q6*q7^2*s51^3 - 
    38*q2*q6*q7*q8*s51^3 + 19*q2*q7^2*q8*s51^3 + 19*q6*q7^2*q8*s51^3 + 
    19*q2*q6*q8^2*s51^3 - 19*q2*q7*q8^2*s51^3 - 19*q6*q7*q8^2*s51^3 - 
    19*q2*q6*q7^2*q8*s51^4 + 19*q2*q6*q7*q8^2*s51^4]*
  ((2*F[1, 1, 4])/9 - (2*F[1, 1, 6])/9 - (2*tci[1, 2])/9) + 
 r[-54*q2 + 64*q20 + 72*q23 - 6*q3 - 6*q4 - 3*q5 + 52*q6 + 60*q7 - 9*q8 + 
    6*q4*q5*s12 + 19*q5^2*s12 + 6*q3*q7*s12 + 60*q5*q8*s12 + 111*q7*q8*s12 - 
    64*q20*q5*s23 + 16*q23*q5*s23 - 19*q5^2*s23 + 6*q3*q6*s23 + 
    70*q5*q6*s23 + 32*q20*q5^2*s23^2 - 13*q5^2*q6*s23^2 - 19*q5*q6^2*s23^2 + 
    48*q2*q23*s34 - 16*q20*q5*s34 + 16*q23*q5*s34 - 6*q4*q5*s34 + 
    16*q2*q6*s34 - 8*q23*q6*s34 + 16*q5*q6*s34 - 19*q6^2*s34 + 
    32*q23*q7*s34 - 32*q20*q8*s34 - 6*q4*q8*s34 + 9*q5*q8*s34 - 
    73*q2*q9*s34 - 16*q20*q9*s34 + 88*q7*q9*s34 - 6*q4*q5*q8*s12*s34 - 
    19*q5^2*q8*s12*s34 + 16*q20*q5^2*s23*s34 - 16*q5^2*q6*s23*s34 - 
    19*q5*q6^2*s23*s34 + 16*q2^2*q23*s34^2 + 6*q4*q5*q8*s34^2 - 
    16*q2^2*q9*s34^2 - 19*q2*q9^2*s34^2 + 19*q7*q9^2*s34^2 + 16*q2*q20*s45 + 
    48*q20*q5*s45 - 95*q2*q6*s45 - 40*q23*q6*s45 - 6*q3*q6*s45 - 
    73*q5*q6*s45 + 19*q6^2*s45 + 32*q23*q7*s45 + 79*q5*q7*s45 - 
    32*q20*q8*s45 - 76*q5*q8*s45 - 3*q6*q8*s45 - 57*q7*q8*s45 + 
    16*q2*q9*s45 - 155*q7*q9*s45 + 139*q8*q9*s45 + 19*q5^2*q8*s12*s45 + 
    60*q5*q7*q8*s12*s45 - 48*q20*q5^2*s23*s45 + 29*q5^2*q6*s23*s45 + 
    38*q5*q6^2*s23*s45 - 48*q2^2*q23*s34*s45 + 16*q2*q20*q5*s34*s45 + 
    16*q2*q23*q5*s34*s45 - 48*q20*q5^2*s34*s45 - 16*q2*q5*q6*s34*s45 + 
    29*q5^2*q6*s34*s45 + 19*q2*q6^2*s34*s45 + 38*q5*q6^2*s34*s45 + 
    19*q5^2*q8*s34*s45 + 29*q2^2*q9*s34*s45 - 16*q2*q5*q9*s34*s45 + 
    16*q20*q5*q9*s34*s45 + 98*q5*q7*q9*s34*s45 - 98*q5*q8*q9*s34*s45 + 
    38*q2*q9^2*s34*s45 - 38*q7*q9^2*s34*s45 + 16*q2^2*q23*q5*s34^2*s45 - 
    16*q2^2*q5*q9*s34^2*s45 - 16*q20*q5^2*q9*s34^2*s45 - 
    3*q5^2*q6*q9*s34^2*s45 + 19*q5^2*q8*q9*s34^2*s45 - 
    19*q2*q5*q9^2*s34^2*s45 + 19*q5*q7*q9^2*s34^2*s45 - 16*q2^2*q23*s45^2 + 
    16*q20*q5^2*s45^2 + 19*q2^2*q6*s45^2 + 48*q2*q23*q6*s45^2 - 
    16*q5^2*q6*s45^2 - 19*q2*q6^2*s45^2 - 19*q5*q6^2*s45^2 + 
    19*q5^2*q7*s45^2 - 19*q5^2*q8*s45^2 - 76*q5*q7*q8*s45^2 - 
    3*q2^2*q9*s45^2 + 3*q2*q6*q9*s45^2 - 114*q5*q7*q9*s45^2 + 
    114*q5*q8*q9*s45^2 + 155*q7*q8*q9*s45^2 + 38*q7*q9^2*s45^2 - 
    38*q8*q9^2*s45^2 + 19*q5^2*q7*q8*s12*s45^2 + 16*q2*q20*q5^2*s34*s45^2 - 
    16*q2*q5^2*q6*s34*s45^2 - 19*q2*q5*q6^2*s34*s45^2 + 
    19*q5^2*q7*q9*s34*s45^2 - 19*q5^2*q8*q9*s34*s45^2 - 
    19*q5*q7*q9^2*s34*s45^2 + 19*q5*q8*q9^2*s34*s45^2 - 
    16*q2^2*q23*q6*s45^3 - 19*q5^2*q7*q8*s45^3 - 3*q2^2*q6*q9*s45^3 - 
    19*q5^2*q7*q9*s45^3 + 19*q5^2*q8*q9*s45^3 + 114*q5*q7*q8*q9*s45^3 + 
    19*q5*q7*q9^2*s45^3 - 19*q5*q8*q9^2*s45^3 - 38*q7*q8*q9^2*s45^3 + 
    19*q5^2*q7*q8*q9*s45^4 - 19*q5*q7*q8*q9^2*s45^4 - 38*q2^2*s51 + 
    16*q2*q20*s51 - 64*q2*q23*s51 - 6*q2*q3*s51 + 76*q2*q6*s51 + 
    8*q23*q6*s51 - 29*q2*q7*s51 + 6*q3*q7*s51 - 16*q6*q7*s51 - 41*q2*q8*s51 + 
    38*q7*q8*s51 + 70*q2*q9*s51 + 16*q20*q9*s51 + 6*q4*q9*s51 - 
    60*q7*q9*s51 - 6*q2*q3*q7*s12*s51 + 22*q2*q7*q8*s12*s51 - 
    48*q2^2*q23*s34*s51 - 19*q2*q6^2*s34*s51 + 16*q2*q6*q7*s34*s51 + 
    29*q2^2*q9*s34*s51 + 6*q4*q7*q9*s34*s51 + 38*q2*q9^2*s34*s51 - 
    19*q7*q9^2*s34*s51 + 16*q2^2*q23*s45*s51 - 19*q2^2*q6*s45*s51 + 
    16*q2*q23*q6*s45*s51 + 19*q2*q6^2*s45*s51 - 60*q2*q6*q8*s45*s51 - 
    6*q3*q6*q8*s45*s51 + 16*q6*q7*q8*s45*s51 - 16*q2^2*q9*s45*s51 + 
    60*q7*q8*q9*s45*s51 - 19*q2*q9^2*s45*s51 + 19*q7*q9^2*s45*s51 - 
    16*q2^2*q23*q6*s45^2*s51 - 19*q2*q6^2*q8*s45^2*s51 - 
    3*q2^2*q6*q9*s45^2*s51 - 19*q7*q8*q9^2*s45^2*s51 + 32*q2^2*q23*s51^2 + 
    19*q2^2*q6*s51^2 - 19*q2*q6^2*s51^2 - 19*q2^2*q7*s51^2 - 
    6*q2*q3*q7*s51^2 + 57*q2*q6*q7*s51^2 + 19*q6^2*q7*s51^2 - 
    19*q2^2*q8*s51^2 + 57*q2*q6*q8*s51^2 - 19*q2*q7*q8*s51^2 - 
    57*q6*q7*q8*s51^2 - 13*q2^2*q9*s51^2 - 19*q2*q9^2*s51^2 + 
    19*q2^2*q7*q8*s12*s51^2 - 19*q2*q6^2*q7*s34*s51^2 - 
    19*q2^2*q6*q8*s45*s51^2 + 19*q2*q6^2*q8*s45*s51^2 - 
    19*q6^2*q7*q8*s45*s51^2 + 19*q2^2*q6*q7*s51^3 - 19*q2*q6^2*q7*s51^3 + 
    19*q2^2*q6*q8*s51^3 - 19*q2*q6^2*q8*s51^3 - 19*q2^2*q7*q8*s51^3 + 
    38*q2*q6*q7*q8*s51^3 + 19*q6^2*q7*q8*s51^3 + 19*q2^2*q6*q7*q8*s51^4 - 
    19*q2*q6^2*q7*q8*s51^4]*((2*F[1, 1, 6])/9 - (2*F[1, 1, 8])/9 + 
   (2*tci[1, 2])/9) + r[20*q2 + 10*q3 - 3*q5 - 14*q6 + 9*q7 - 3*q8 - 
    8*q2*q7*s12 + 3*q5*q7*s12 - 9*q7^2*s12 - 10*q2*q8*s12 - 10*q3*q8*s12 - 
    6*q7*q8*s12 + 10*q2*q3*q7*s12^2 + 10*q2*q7*q8*s12^2 - 13*q7^2*q8*s12^2 - 
    10*q3*q6*s23 + 3*q5*q6*s23 - 12*q10*q2*s34 - 10*q2*q6*s34 + 9*q5*q6*s34 + 
    13*q2*q7*s34 - 9*q5*q7*s34 + 3*q7^2*s34 - 18*q2*q9*s34 + 24*q6*q9*s34 + 
    6*q7*q9*s34 + 9*q2*q5*q9*s34^2 - 9*q5*q7*q9*s34^2 + 3*q7^2*q9*s34^2 - 
    12*q10^2*s45 - 12*q10*q2*s45 + 29*q2*q6*s45 + 20*q3*q6*s45 - 
    3*q5*q7*s45 + 3*q7^2*s45 - 10*q2*q8*s45 - 10*q3*q8*s45 - 3*q7*q8*s45 - 
    21*q2*q9*s45 + 21*q6*q9*s45 + 3*q5*q7^2*s12*s45 + 6*q7^2*q8*s12*s45 + 
    19*q7^3*q8*s12^2*s45 - 12*q10^2*q2*s34*s45 - 9*q2*q5*q6*s34*s45 + 
    3*q5*q7^2*s34*s45 + 9*q2*q5*q9*s34*s45 - 6*q5*q6*q9*s34*s45 - 
    3*q5*q7*q9*s34*s45 + 3*q5*q7^2*q9*s34^2*s45 - 9*q2*q5*q6*s45^2 - 
    10*q2*q6*q8*s45^2 - 10*q3*q6*q8*s45^2 + 9*q2*q5*q9*s45^2 - 
    12*q2*q6*q9*s45^2 - 9*q5*q6*q9*s45^2 + 9*q2*q5*q6*q9*s45^3 + 
    12*q10^2*s51 - 6*q10*q2*s51 + 24*q10*q6*s51 - 74*q2*q6*s51 - 
    22*q3*q6*s51 + 77*q2*q7*s51 + 10*q6*q7*s51 - 16*q7^2*s51 + 42*q2*q8*s51 + 
    22*q3*q8*s51 - 23*q7*q8*s51 - 12*q10*q9*s51 + 6*q2*q9*s51 - 
    18*q6*q9*s51 - 12*q2*q3*q7*s12*s51 - 61*q2*q7^2*s12*s51 + 
    38*q7^3*s12*s51 - 42*q2*q7*q8*s12*s51 + 32*q7^2*q8*s12*s51 + 
    32*q2*q7^2*q8*s12^2*s51 - 19*q7^3*q8*s12^2*s51 - 12*q10^2*q2*s34*s51 - 
    42*q2*q6*q7*s34*s51 + 29*q2*q7^2*s34*s51 + 36*q10*q6*q9*s34*s51 + 
    42*q2*q6*q8*s45*s51 + 32*q3*q6*q8*s45*s51 - 10*q6*q7*q8*s45*s51 + 
    13*q7^2*q8*s45*s51 - 3*q2*q6*q9*s45*s51 - 19*q7^3*q8*s12*s45*s51 + 
    16*q2*q3*q7*s51^2 - 144*q2*q6*q7*s51^2 + 73*q2*q7^2*s51^2 + 
    32*q6*q7^2*s51^2 - 19*q7^3*s51^2 - 112*q2*q6*q8*s51^2 - 
    38*q3*q6*q8*s51^2 + 112*q2*q7*q8*s51^2 + 74*q6*q7*q8*s51^2 - 
    51*q7^2*q8*s51^2 - 12*q10^2*q9*s51^2 - 18*q10*q6*q9*s51^2 - 
    38*q2*q7^3*s12*s51^2 - 51*q2*q7^2*q8*s12*s51^2 + 19*q7^3*q8*s12*s51^2 + 
    19*q2*q7^3*q8*s12^2*s51^2 - 51*q2*q6*q7^2*s34*s51^2 + 
    19*q2*q7^3*s34*s51^2 + 12*q10^2*q6*q9*s34*s51^2 - 
    32*q6*q7^2*q8*s45*s51^2 + 19*q7^3*q8*s45*s51^2 - 89*q2*q6*q7^2*s51^3 + 
    19*q2*q7^3*s51^3 + 19*q6*q7^3*s51^3 - 182*q2*q6*q7*q8*s51^3 + 
    70*q2*q7^2*q8*s51^3 + 70*q6*q7^2*q8*s51^3 - 19*q7^3*q8*s51^3 - 
    19*q2*q7^3*q8*s12*s51^3 - 19*q2*q6*q7^3*s34*s51^3 - 
    19*q6*q7^3*q8*s45*s51^3 - 19*q2*q6*q7^3*s51^4 - 89*q2*q6*q7^2*q8*s51^4 + 
    19*q2*q7^3*q8*s51^4 + 19*q6*q7^3*q8*s51^4 - 19*q2*q6*q7^3*q8*s51^5]*
  ((F[1, 1, 2]*F[1, 1, 4])/18 - (2*F[1, 1, 2]*F[1, 1, 5])/9 + 
   (2*F[1, 1, 4]*F[1, 1, 5])/9 - (F[1, 1, 2]*F[1, 1, 6])/18 + 
   (F[1, 1, 4]*F[1, 1, 6])/18 - F[1, 1, 6]^2/18 + (2*F[2, 1, 4])/9 + 
   tci[1, 1]^2/27 - (F[1, 1, 2]*tci[1, 2])/18 - (2*F[1, 1, 5]*tci[1, 2])/9 - 
   (F[1, 1, 6]*tci[1, 2])/18) + 
 r[3*q10 + 22*q2 - 26*q3 - 4*q5 - 13*q6 - 9*q7 - 5*q8 - 5*q2*q3*s12 + 
    13*q3^2*s12 + 18*q3*q7*s12 + 4*q2*q8*s12 + 13*q3*q8*s12 - 
    13*q3^2*q7*s12^2 - 13*q3^2*s23 + 26*q3*q6*s23 + 5*q5*q6*s23 + 
    8*q6^2*s23 + 13*q3^2*q6*s23^2 - 4*q5*q6^2*s23^2 + 13*q10^2*s34 - 
    13*q10*q5*s34 + 18*q10*q6*s34 - 9*q2*q6*s34 + 9*q5*q6*s34 + 4*q6^2*s34 + 
    8*q2*q9*s34 - 18*q6*q9*s34 - 4*q5*q6^2*s23*s34 - 13*q10^2*q2*s34^2 + 
    13*q10*q6*q9*s34^2 + 13*q10^2*s45 + 3*q10*q2*s45 + 4*q2^2*s45 + 
    13*q3^2*s45 - 16*q10*q5*s45 + 5*q10*q6*s45 - 2*q2*q6*s45 - 34*q3*q6*s45 + 
    3*q5*q6*s45 - 8*q6^2*s45 + 8*q2*q8*s45 + 8*q3*q8*s45 + 17*q2*q9*s45 - 
    17*q6*q9*s45 - 26*q3^2*q6*s23*s45 + 8*q5*q6^2*s23*s45 - 
    13*q10^2*q2*s34*s45 - 13*q10^2*q5*s34*s45 + 5*q10*q2*q5*s34*s45 - 
    9*q2*q5*q6*s34*s45 - 4*q2*q6^2*s34*s45 + 8*q5*q6^2*s34*s45 - 
    4*q2^2*q9*s34*s45 - 13*q10^2*q2*q5*s34^2*s45 - 13*q10^2*q5*s45^2 + 
    8*q10*q2*q5*s45^2 + 8*q2^2*q6*s45^2 + 13*q3^2*q6*s45^2 - 
    8*q2*q5*q6*s45^2 - 4*q5*q6^2*s45^2 + 8*q2*q6*q8*s45^2 + 
    8*q3*q6*q8*s45^2 - 4*q2^2*q9*s45^2 + 21*q2*q6*q9*s45^2 - 
    13*q10^2*q2*q5*s34*s45^2 - 4*q2*q5*q6^2*s34*s45^2 - 4*q2^2*q6*q9*s45^3 - 
    13*q10^2*s51 - 4*q2^2*s51 - 10*q2*q3*s51 - 8*q10*q6*s51 - 12*q2*q6*s51 + 
    27*q2*q7*s51 + 10*q3*q7*s51 + 4*q6*q7*s51 - 5*q2*q8*s51 + 10*q10*q9*s51 - 
    3*q2*q9*s51 + 8*q6*q9*s51 + 13*q2*q3^2*s12*s51 - 31*q2*q3*q7*s12*s51 - 
    13*q3^2*q7*s12*s51 + 4*q2^2*q8*s12*s51 + 13*q2*q3^2*q7*s12^2*s51 + 
    13*q10^2*q6*s34*s51 + 4*q2*q6^2*s34*s51 - 9*q2*q6*q7*s34*s51 - 
    13*q10^2*q9*s34*s51 - 4*q2^2*q9*s34*s51 - 31*q10*q6*q9*s34*s51 + 
    13*q10^2*q6*q9*s34^2*s51 - 13*q3^2*q6*s45*s51 + 4*q2^2*q8*s45*s51 + 
    13*q3^2*q8*s45*s51 - 9*q2*q6*q8*s45*s51 - 5*q3*q6*q8*s45*s51 + 
    9*q2*q6*q9*s45*s51 + 4*q2^2*q6*q8*s45^2*s51 + 13*q3^2*q6*q8*s45^2*s51 - 
    4*q2^2*q6*q9*s45^2*s51 - 10*q2*q3*q7*s51^2 - 12*q2*q6*q7*s51^2 + 
    13*q10^2*q9*s51^2 + 4*q2^2*q9*s51^2 + 8*q10*q6*q9*s51^2 + 
    13*q2*q3^2*q7*s12*s51^2 + 4*q2*q6^2*q7*s34*s51^2 - 
    13*q10^2*q6*q9*s34*s51^2 - 13*q3^2*q6*q8*s45*s51^2]*
  ((-4*F[1, 1, 1]^2)/9 + (8*F[1, 1, 1]*F[1, 1, 2])/9 - 
   (10*F[1, 1, 2]*F[1, 1, 4])/9 + (2*F[1, 1, 2]*F[1, 1, 6])/9 - 
   (2*F[1, 1, 4]*F[1, 1, 6])/9 + (2*F[1, 1, 6]^2)/3 - (8*F[2, 1, 2])/9 - 
   (8*tci[1, 1]^2)/27 + (8*F[1, 1, 1]*tci[1, 2])/9 + 
   (2*F[1, 1, 2]*tci[1, 2])/9 + (2*F[1, 1, 6]*tci[1, 2])/9) + 
 r[-12*q11 - 19*q2 + 10*q5 + 6*q6 + 7*q8 - 37*q9 - 24*q3*q7*s12 - 
    35*q2*q8*s12 + 6*q3*q8*s12 + 24*q7*q8*s12 + 6*q8^2*s12 - 
    18*q2*q3*q7*s12^2 + 12*q3^2*q7*s12^2 + 18*q2*q7*q8*s12^2 + 
    19*q7*q8^2*s12^2 + 19*q8^3*s12^2 - 12*q10^2*s23 + 12*q11*q4*s23 + 
    6*q10*q5*s23 + 6*q11*q5*s23 - 12*q4*q6*s23 - 10*q5*q6*s23 + 
    6*q10*q9*s23 + 12*q10*q2*s34 - 12*q10*q5*s34 - 6*q11*q5*s34 + 
    10*q5*q6*s34 - 6*q11*q8*s34 + 6*q5*q8*s34 + 25*q6*q8*s34 + 6*q10*q9*s34 - 
    50*q2*q9*s34 + 12*q5*q9*s34 + 29*q6*q9*s34 - 9*q8*q9*s34 - 13*q9^2*s34 - 
    19*q8^3*s12*s34 + 12*q10^2*q2*s34^2 - 18*q10*q2*q5*s34^2 + 
    6*q11*q5*q8*s34^2 - 3*q5*q8^2*s34^2 + 18*q2*q5*q9*s34^2 + 
    10*q5*q6*q9*s34^2 + 3*q5*q8*q9*s34^2 + 19*q2*q9^2*s34^2 - 12*q10^2*s45 - 
    16*q2^2*s45 - 12*q3^2*s45 + 6*q10*q6*s45 + 52*q2*q6*s45 + 20*q5*q6*s45 - 
    6*q3*q7*s45 + 12*q11*q8*s45 - 31*q2*q8*s45 + 6*q3*q8*s45 + 41*q6*q8*s45 + 
    6*q7*q8*s45 - 6*q8^2*s45 - 61*q2*q9*s45 + 43*q6*q9*s45 - 9*q8*q9*s45 + 
    12*q3^2*q7*s12*s45 + 6*q7*q8^2*s12*s45 + 19*q7*q8^3*s12^2*s45 + 
    12*q10^2*q5*s23*s45 + 12*q3^2*q6*s23*s45 + 12*q10^2*q2*s34*s45 + 
    24*q10^2*q5*s34*s45 - 24*q10*q2*q5*s34*s45 - 6*q11*q5*q8*s34*s45 - 
    18*q11*q8^2*s34*s45 + 16*q2^2*q9*s34*s45 + 37*q2*q5*q9*s34*s45 + 
    10*q5*q6*q9*s34*s45 + 9*q5*q8*q9*s34*s45 + 6*q8^2*q9*s34*s45 + 
    38*q2*q9^2*s34*s45 + 3*q6*q9^2*s34*s45 - 15*q8*q9^2*s34*s45 + 
    12*q10^2*q2*q5*s34^2*s45 + 6*q11*q5*q8^2*s34^2*s45 - 
    3*q5*q8^2*q9*s34^2*s45 + 19*q2*q5*q9^2*s34^2*s45 + 
    6*q5*q8*q9^2*s34^2*s45 + 38*q2*q9^3*s34^2*s45 + 12*q10^2*q5*s45^2 - 
    18*q10*q2*q5*s45^2 - 32*q2^2*q6*s45^2 - 12*q3^2*q6*s45^2 - 
    31*q2*q6*q8*s45^2 + 6*q3*q6*q8*s45^2 + 6*q11*q8^2*s45^2 - 
    6*q7*q8^2*s45^2 + 16*q2^2*q9*s45^2 + 18*q2*q5*q9*s45^2 - 
    78*q2*q6*q9*s45^2 - 18*q5*q6*q9*s45^2 - 3*q7*q9^2*s45^2 + 
    3*q8*q9^2*s45^2 + 12*q10^2*q2*q5*s34*s45^2 + 38*q2*q5*q9^2*s34*s45^2 - 
    38*q5*q6*q9^2*s34*s45^2 + 19*q2*q5*q9^3*s34^2*s45^2 - 
    19*q5*q6*q9^3*s34^2*s45^2 + 6*q11*q7*q8^2*s45^3 + 16*q2^2*q6*q9*s45^3 - 
    q2*q5*q6*q9*s45^3 + 19*q2*q5*q9^2*s45^3 - 19*q5*q6*q9^2*s45^3 + 
    3*q7*q8*q9^2*s45^3 + 19*q2*q9^3*s45^3 - 19*q6*q9^3*s45^3 + 
    19*q2*q5*q9^3*s34*s45^3 - 19*q5*q6*q9^3*s34*s45^3 + 19*q2*q5*q9^3*s45^4 + 
    38*q2*q6*q9^3*s45^4 - 19*q5*q6*q9^3*s45^4 + 19*q2*q5*q6*q9^3*s45^5 + 
    12*q10^2*s51 + 16*q2^2*s51 - 6*q10*q6*s51 + 6*q3*q7*s51 - 6*q11*q8*s51 + 
    13*q2*q8*s51 - 6*q3*q8*s51 - 29*q6*q8*s51 - 12*q7*q8*s51 - 
    12*q10*q9*s51 + 37*q2*q9*s51 - 19*q6*q9*s51 + 15*q8*q9*s51 + 
    32*q9^2*s51 - 12*q2*q3^2*s12*s51 + 12*q2*q3*q7*s12*s51 + 
    12*q3^2*q7*s12*s51 - 16*q2^2*q8*s12*s51 + q2*q7*q8*s12*s51 - 
    12*q2*q3^2*q7*s12^2*s51 - 19*q2*q7*q8^2*s12^2*s51 - 
    19*q7*q8^3*s12^2*s51 + 12*q10^2*q9*s23*s51 - 12*q10^2*q6*s34*s51 + 
    16*q2^2*q9*s34*s51 + 12*q10*q6*q9*s34*s51 + 19*q9^3*s34*s51 + 
    19*q2*q9^3*s34^2*s51 + 12*q3^2*q7*s45*s51 - 16*q2^2*q8*s45*s51 - 
    12*q3^2*q8*s45*s51 + 29*q2*q6*q8*s45*s51 - 12*q3*q6*q8*s45*s51 - 
    6*q11*q7*q8*s45*s51 - 9*q6*q7*q8*s45*s51 + 18*q11*q8^2*s45*s51 - 
    3*q6*q8^2*s45*s51 - 6*q7*q8^2*s45*s51 - 30*q2*q6*q9*s45*s51 + 
    9*q7*q8*q9*s45*s51 - 3*q8^2*q9*s45*s51 - 38*q2*q9^2*s45*s51 - 
    6*q7*q9^2*s45*s51 + 12*q8*q9^2*s45*s51 - 19*q7*q8^3*s12*s45*s51 - 
    57*q2*q9^3*s34*s45*s51 - 16*q2^2*q6*q8*s45^2*s51 - 
    12*q3^2*q6*q8*s45^2*s51 + 12*q11*q7*q8^2*s45^2*s51 + 
    16*q2^2*q6*q9*s45^2*s51 + 6*q7*q8*q9^2*s45^2*s51 + 
    19*q2*q6*q9^3*s45^3*s51 + q2*q6*q8*s51^2 - 6*q11*q7*q8*s51^2 - 
    q2*q7*q8*s51^2 + 9*q6*q7*q8*s51^2 - 12*q10^2*q9*s51^2 - 
    16*q2^2*q9*s51^2 + 6*q10*q6*q9*s51^2 + 9*q7*q8*q9*s51^2 - 
    19*q2*q9^2*s51^2 - 3*q7*q9^2*s51^2 - 19*q9^3*s51^2 - 
    12*q2*q3^2*q7*s12*s51^2 - 19*q2*q8^3*s12*s51^2 + 19*q7*q8^3*s12*s51^2 + 
    19*q2*q7*q8^3*s12^2*s51^2 + 12*q10^2*q6*q9*s34*s51^2 - 
    38*q2*q9^3*s34*s51^2 + 6*q11*q7*q8^2*s45*s51^2 - 19*q2*q8^3*s45*s51^2 + 
    19*q7*q8^3*s45*s51^2 + 3*q7*q8*q9^2*s45*s51^2 + 19*q2*q9^3*s45*s51^2 - 
    19*q2*q6*q8^3*s45^2*s51^2 + q2*q6*q7*q8*s51^3 + 19*q2*q8^3*s51^3 - 
    19*q7*q8^3*s51^3 + 19*q2*q9^3*s51^3 - 19*q2*q7*q8^3*s12*s51^3 + 
    19*q2*q6*q8^3*s45*s51^3 - 19*q6*q7*q8^3*s45*s51^3 - 19*q2*q6*q8^3*s51^4 + 
    19*q2*q7*q8^3*s51^4 + 19*q6*q7*q8^3*s51^4 - 19*q2*q6*q7*q8^3*s51^5]*
  (-(F[1, 1, 2]*F[1, 1, 4])/18 - F[1, 1, 4]^2/9 + 
   (F[1, 1, 2]*F[1, 1, 6])/18 - (F[1, 1, 4]*F[1, 1, 6])/18 + F[1, 1, 6]^2/6 - 
   (2*F[2, 1, 6])/9 - (2*tci[1, 1]^2)/27 + (F[1, 1, 2]*tci[1, 2])/18 + 
   (F[1, 1, 6]*tci[1, 2])/18 + (2*F[1, 2, 3]*tci[1, 2])/9) + 
 r[24*q10 + 6*q15 + 10*q2 + 30*q3 - 22*q5 + 42*q6 - 4*q7 - 12*q8 - 24*q9 + 
    12*q15*q2*s12 - 12*q2*q3*s12 - 12*q3^2*s12 + 6*q15*q5*s12 + 
    25*q2*q5*s12 - 32*q5^2*s12 + 14*q2*q7*s12 - 3*q5*q7*s12 + 3*q7^2*s12 - 
    9*q2*q8*s12 - 12*q5*q8*s12 + 3*q7*q8*s12 - 6*q15*q5*q8*s12^2 + 
    3*q5^2*q8*s12^2 + 9*q2*q7*q8*s12^2 - 3*q5*q7*q8*s12^2 - 
    19*q7^2*q8*s12^2 + 12*q10^2*s23 + 12*q3^2*s23 - 6*q10*q5*s23 + 
    38*q5^2*s23 - 30*q3*q6*s23 + 24*q5*q6*s23 - 32*q6^2*s23 - 6*q10*q9*s23 + 
    19*q5^3*s12*s23 - 19*q5^3*s23^2 - 12*q3^2*q6*s23^2 - 38*q5^2*q6*s23^2 + 
    16*q5*q6^2*s23^2 + 19*q5^3*q6*s23^3 - 12*q10^2*s34 - 12*q10*q5*s34 + 
    6*q15*q5*s34 + 4*q2*q5*s34 - 48*q10*q6*s34 + 11*q2*q6*s34 - 
    48*q5*q6*s34 - 16*q6^2*s34 + 2*q2*q7*s34 - 9*q5*q7*s34 + 3*q7^2*s34 + 
    3*q5*q8*s34 + 30*q10*q9*s34 - 12*q15*q9*s34 + 20*q2*q9*s34 + 
    12*q5*q9*s34 + 36*q6*q9*s34 + 6*q7*q9*s34 - 6*q5^2*q8*s12*s34 - 
    19*q5^3*s23*s34 + 16*q5*q6^2*s23*s34 + 19*q5^3*q6*s23^2*s34 + 
    3*q5^2*q8*s34^2 + 6*q15*q5*q9*s34^2 - 10*q2*q5*q9*s34^2 - 
    30*q10*q6*q9*s34^2 - 18*q5*q6*q9*s34^2 - 9*q5*q7*q9*s34^2 + 
    3*q7^2*q9*s34^2 - 12*q10^2*s45 + 6*q2*q3*s45 - 12*q3^2*s45 + 
    19*q2*q5*s45 - 38*q5^2*s45 - 18*q10*q6*s45 - 18*q2*q6*s45 + 
    48*q3*q6*s45 - 74*q5*q6*s45 + 32*q6^2*s45 - 3*q5*q7*s45 + 3*q7^2*s45 - 
    18*q2*q8*s45 - 24*q3*q8*s45 + 10*q2*q9*s45 + 18*q6*q9*s45 + 
    6*q15*q5^2*s12*s45 + 3*q5*q7^2*s12*s45 - 6*q15*q5*q8*s12*s45 + 
    3*q5*q7*q8*s12*s45 + 6*q15*q5^2*q8*s12^2*s45 - 3*q5^2*q7*q8*s12^2*s45 + 
    6*q5*q7^2*q8*s12^2*s45 + 19*q7^3*q8*s12^2*s45 - 12*q10^2*q5*s23*s45 + 
    19*q5^3*s23*s45 + 24*q3^2*q6*s23*s45 + 76*q5^2*q6*s23*s45 - 
    32*q5*q6^2*s23*s45 - 38*q5^3*q6*s23^2*s45 + 12*q10^2*q2*s34*s45 - 
    12*q10^2*q5*s34*s45 + 12*q10*q2*q5*s34*s45 + 6*q15*q5^2*s34*s45 - 
    3*q2*q5^2*s34*s45 + 38*q5^3*s34*s45 + 30*q2*q5*q6*s34*s45 + 
    19*q5^2*q6*s34*s45 + 16*q2*q6^2*s34*s45 - 32*q5*q6^2*s34*s45 + 
    3*q5*q7^2*s34*s45 + 3*q5^2*q8*s34*s45 - 6*q15*q5*q9*s34*s45 - 
    10*q2*q5*q9*s34*s45 - 37*q5*q6*q9*s34*s45 - 3*q5*q7*q9*s34*s45 - 
    57*q5^3*q6*s23*s34*s45 + 6*q15*q5^2*q9*s34^2*s45 + 
    19*q5^2*q6*q9*s34^2*s45 + 3*q5*q7^2*q9*s34^2*s45 + 12*q10^2*q5*s45^2 + 
    6*q10*q2*q5*s45^2 - 12*q3^2*q6*s45^2 + 32*q2*q5*q6*s45^2 - 
    38*q5^2*q6*s45^2 + 16*q5*q6^2*s45^2 - 18*q2*q6*q8*s45^2 - 
    18*q3*q6*q8*s45^2 + 18*q2*q5*q9*s45^2 - 18*q5*q6*q9*s45^2 + 
    19*q5^3*q6*s23*s45^2 + 12*q10^2*q2*q5*s34*s45^2 + 38*q5^3*q6*s34*s45^2 + 
    16*q2*q5*q6^2*s34*s45^2 - 38*q2*q5^2*q9*s34*s45^2 + 
    38*q5^2*q6*q9*s34*s45^2 + 19*q2*q5^3*q9*s34^2*s45^2 - 
    19*q5^3*q6*q9*s34^2*s45^2 + 19*q2*q5^2*q6*s45^3 - 19*q2*q5^2*q9*s45^3 - 
    q2*q5*q6*q9*s45^3 + 19*q5^2*q6*q9*s45^3 - 19*q2*q5^3*q6*s34*s45^3 + 
    19*q2*q5^3*q9*s34*s45^3 - 19*q5^3*q6*q9*s34*s45^3 - 19*q2*q5^3*q6*s45^4 + 
    19*q2*q5^3*q9*s45^4 - 19*q5^3*q6*q9*s45^4 + 19*q2*q5^3*q6*q9*s45^5 + 
    12*q10^2*s51 - 18*q2*q3*s51 + 18*q10*q6*s51 - 47*q2*q6*s51 - 
    18*q3*q6*s51 + 68*q2*q7*s51 + 12*q3*q7*s51 + 23*q6*q7*s51 - 22*q7^2*s51 + 
    56*q2*q8*s51 + 24*q3*q8*s51 - 38*q7*q8*s51 - 36*q10*q9*s51 + 
    6*q15*q9*s51 - 10*q2*q9*s51 - 18*q6*q9*s51 + 12*q2*q3^2*s12*s51 - 
    12*q2*q3*q7*s12*s51 - 12*q3^2*q7*s12*s51 - 73*q2*q7^2*s12*s51 + 
    38*q7^3*s12*s51 - 47*q2*q7*q8*s12*s51 + 38*q7^2*q8*s12*s51 + 
    38*q2*q7^2*q8*s12^2*s51 - 19*q7^3*q8*s12^2*s51 - 12*q10^2*q9*s23*s51 - 
    12*q10^2*q6*s34*s51 - 16*q2*q6^2*s34*s51 - 27*q2*q6*q7*s34*s51 + 
    35*q2*q7^2*s34*s51 + 12*q10^2*q9*s34*s51 + 48*q10*q6*q9*s34*s51 - 
    12*q10^2*q6*q9*s34^2*s51 - 12*q2*q3^2*s45*s51 + 12*q3^2*q6*s45*s51 + 
    56*q2*q6*q8*s45*s51 + 24*q3*q6*q8*s45*s51 - 19*q6*q7*q8*s45*s51 + 
    19*q7^2*q8*s45*s51 - 19*q7^3*q8*s12*s45*s51 - 12*q3^2*q6*q8*s45^2*s51 + 
    12*q2*q3^2*s51^2 - 18*q2*q3*q7*s51^2 - 12*q3^2*q7*s51^2 - 
    123*q2*q6*q7*s51^2 + 79*q2*q7^2*s51^2 + 38*q6*q7^2*s51^2 - 
    19*q7^3*s51^2 - 113*q2*q6*q8*s51^2 - 18*q3*q6*q8*s51^2 + 
    113*q2*q7*q8*s51^2 + 95*q6*q7*q8*s51^2 - 57*q7^2*q8*s51^2 - 
    12*q10^2*q9*s51^2 - 18*q10*q6*q9*s51^2 + 12*q2*q3^2*q7*s12*s51^2 - 
    38*q2*q7^3*s12*s51^2 - 57*q2*q7^2*q8*s12*s51^2 + 19*q7^3*q8*s12*s51^2 + 
    19*q2*q7^3*q8*s12^2*s51^2 - 16*q2*q6^2*q7*s34*s51^2 - 
    57*q2*q6*q7^2*s34*s51^2 + 19*q2*q7^3*s34*s51^2 + 
    12*q10^2*q6*q9*s34*s51^2 + 12*q3^2*q6*q8*s45*s51^2 - 
    38*q6*q7^2*q8*s45*s51^2 + 19*q7^3*q8*s45*s51^2 + 12*q2*q3^2*q7*s51^3 - 
    95*q2*q6*q7^2*s51^3 + 19*q2*q7^3*s51^3 + 19*q6*q7^3*s51^3 - 
    189*q2*q6*q7*q8*s51^3 + 76*q2*q7^2*q8*s51^3 + 76*q6*q7^2*q8*s51^3 - 
    19*q7^3*q8*s51^3 - 19*q2*q7^3*q8*s12*s51^3 - 19*q2*q6*q7^3*s34*s51^3 - 
    19*q6*q7^3*q8*s45*s51^3 - 19*q2*q6*q7^3*s51^4 - 95*q2*q6*q7^2*q8*s51^4 + 
    19*q2*q7^3*q8*s51^4 + 19*q6*q7^3*q8*s51^4 - 19*q2*q6*q7^3*q8*s51^5]*
  ((-5*F[1, 1, 2]*F[1, 1, 4])/18 + (F[1, 1, 2]*F[1, 1, 6])/18 - 
   (F[1, 1, 4]*F[1, 1, 6])/18 + (5*F[1, 1, 6]^2)/18 + (2*F[2, 1, 3])/9 - 
   tci[1, 1]^2/27 + (F[1, 1, 2]*tci[1, 2])/18 + (F[1, 1, 6]*tci[1, 2])/18 + 
   (2*F[1, 2, 6]*tci[1, 2])/9) + 
 r[-13*q10 - 4*q2 - 26*q4 + 3*q6 + 10*q7 - 18*q8 + 8*q9 + 13*q4^2*s12 + 
    26*q4*q5*s12 - 4*q5^2*s12 - 13*q4*q7*s12 - 8*q5*q7*s12 + 13*q4*q8*s12 - 
    13*q4^2*q5*s12^2 - 4*q5^2*s23 - 3*q5*q6*s23 + 4*q5^2*q6*s23^2 + 
    13*q10^2*s34 - 16*q10*q2*s34 + 3*q10*q5*s34 - 10*q4*q5*s34 + 
    34*q10*q6*s34 + 8*q5*q6*s34 - 21*q4*q7*s34 - 12*q5*q7*s34 - 
    10*q4*q8*s34 + 27*q5*q8*s34 - 16*q10*q9*s34 + 3*q2*q9*s34 - 
    16*q4*q9*s34 + 4*q5*q9*s34 - 18*q6*q9*s34 + 27*q7*q9*s34 - 20*q8*q9*s34 - 
    8*q9^2*s34 + 13*q4^2*q5*s12*s34 + 13*q4^2*q8*s12*s34 - 
    31*q4*q5*q8*s12*s34 + 13*q4^2*q5*q8*s12^2*s34 - 13*q10^2*q2*s34^2 + 
    8*q10*q2*q5*s34^2 + 10*q4*q5*q8*s34^2 - 8*q2*q5*q9*s34^2 + 
    21*q10*q6*q9*s34^2 + 8*q5*q6*q9*s34^2 - 21*q4*q7*q9*s34^2 - 
    12*q5*q7*q9*s34^2 + 12*q5*q8*q9*s34^2 - 4*q2*q9^2*s34^2 - 
    13*q4^2*q5*q8*s12*s34^2 + 13*q10^2*s45 - 13*q10*q2*s45 + 13*q10*q6*s45 + 
    8*q5*q6*s45 + 5*q5*q7*s45 + 9*q2*q9*s45 + 9*q8*q9*s45 - 
    4*q5^2*q7*s12*s45 - 4*q5^2*q6*s23*s45 - 13*q10^2*q2*s34*s45 - 
    13*q10^2*q5*s34*s45 + 5*q10*q2*q5*s34*s45 - 4*q5^2*q6*s34*s45 - 
    4*q5^2*q7*s34*s45 - 9*q2*q5*q9*s34*s45 + 9*q5*q6*q9*s34*s45 + 
    9*q5*q7*q9*s34*s45 - 9*q5*q8*q9*s34*s45 + 8*q2*q9^2*s34*s45 + 
    8*q8*q9^2*s34*s45 - 13*q10^2*q2*q5*s34^2*s45 - 4*q5^2*q6*q9*s34^2*s45 - 
    4*q5^2*q7*q9*s34^2*s45 - 4*q2*q5*q9^2*s34^2*s45 - 
    4*q5*q8*q9^2*s34^2*s45 - 13*q10^2*q5*s45^2 - 13*q10^2*q2*q5*s34*s45^2 - 
    13*q10^2*s51 - 13*q4^2*s51 + 26*q10*q9*s51 + 5*q2*q9*s51 + 26*q4*q9*s51 + 
    8*q8*q9*s51 + 8*q9^2*s51 + 13*q10^2*q6*s34*s51 - 13*q4^2*q7*s34*s51 - 
    13*q10^2*q9*s34*s51 - 13*q4^2*q9*s34*s51 - 31*q10*q6*q9*s34*s51 + 
    31*q4*q7*q9*s34*s51 + 8*q2*q9^2*s34*s51 + 13*q10^2*q6*q9*s34^2*s51 - 
    13*q4^2*q7*q9*s34^2*s51 - 4*q2*q9^2*s45*s51 - 4*q8*q9^2*s45*s51 + 
    13*q10^2*q9*s51^2 + 13*q4^2*q9*s51^2 - 4*q2*q9^2*s51^2 - 
    13*q10^2*q6*q9*s34*s51^2 + 13*q4^2*q7*q9*s34*s51^2]*
  ((-4*F[1, 1, 1]^2)/9 + (4*F[1, 1, 3]^2)/9 + (8*F[1, 1, 1]*F[1, 1, 5])/9 - 
   (8*F[1, 1, 3]*F[1, 1, 5])/9 - (8*F[2, 1, 1])/9 + (8*F[2, 1, 5])/9 + 
   (8*F[1, 1, 1]*tci[1, 2])/9 - (8*F[1, 2, 7]*tci[1, 2])/9) + 
 r[38*q2 - 38*q3 + 28*q4 + 19*q5 - 37*q6 + 16*q7 + 18*q8 + 12*q9 - 
    44*q4*q5*s12 + 38*q4*q7*s12 - 38*q5*q7*s12 - 19*q7^2*s12 - 19*q2*q8*s12 + 
    38*q3*q8*s12 - 44*q4*q8*s12 + 26*q5*q8*s12 + 26*q7*q8*s12 - 
    38*q2*q3*q7*s12^2 - 38*q4*q5*q8*s12^2 + 38*q2*q7*q8*s12^2 - 
    76*q5*q7*q8*s12^2 + 19*q7*q8^2*s12^2 + 19*q8^3*s12^2 + 12*q10^2*s23 - 
    6*q10*q5*s23 - 16*q4*q5*s23 + 38*q3*q6*s23 + 3*q5*q6*s23 - 6*q10*q9*s23 + 
    16*q4*q9*s23 - 24*q10*q2*s34 + 12*q10*q5*s34 + 16*q4*q5*s34 - 
    25*q2*q6*s34 - 15*q5*q6*s34 + 38*q4*q7*s34 - 38*q5*q7*s34 - 38*q7^2*s34 + 
    32*q4*q8*s34 - 22*q5*q8*s34 + 25*q6*q8*s34 - 6*q10*q9*s34 + 
    30*q2*q9*s34 + 44*q4*q9*s34 - 22*q5*q9*s34 + 76*q7*q9*s34 - 
    36*q8*q9*s34 + 44*q4*q5*q8*s12*s34 - 19*q8^3*s12*s34 - 
    12*q10^2*q2*s34^2 + 18*q10*q2*q5*s34^2 - 16*q4*q5*q8*s34^2 - 
    3*q5*q8^2*s34^2 - 18*q2*q5*q9*s34^2 - 9*q5*q6*q9*s34^2 + 
    38*q4*q7*q9*s34^2 - 38*q5*q7*q9*s34^2 - 38*q7^2*q9*s34^2 + 
    19*q5*q8*q9*s34^2 - 12*q10*q2*s45 + 24*q10*q5*s45 + 6*q10*q6*s45 + 
    26*q2*q6*s45 - 76*q3*q6*s45 - 30*q5*q6*s45 + 64*q5*q7*s45 + 67*q7^2*s45 - 
    19*q2*q8*s45 + 38*q3*q8*s45 - 61*q5*q8*s45 + 41*q6*q8*s45 - 
    65*q7*q8*s45 + 24*q2*q9*s45 - 9*q6*q9*s45 - 142*q7*q9*s45 + 
    123*q8*q9*s45 - 38*q5*q7^2*s12*s45 - 38*q7^3*s12*s45 + 
    58*q5*q7*q8*s12*s45 + 32*q7^2*q8*s12*s45 - 57*q5*q7^2*q8*s12^2*s45 + 
    19*q7*q8^3*s12^2*s45 - 12*q10^2*q5*s23*s45 + 24*q10^2*q2*s34*s45 - 
    24*q10^2*q5*s34*s45 + 6*q2*q5*q6*s34*s45 - 38*q5*q7^2*s34*s45 - 
    38*q7^3*s34*s45 - 6*q2*q5*q9*s34*s45 - 9*q5*q6*q9*s34*s45 + 
    64*q5*q7*q9*s34*s45 + 105*q7^2*q9*s34*s45 - 39*q5*q8*q9*s34*s45 - 
    6*q8^2*q9*s34*s45 - 12*q10^2*q2*q5*s34^2*s45 - 38*q5*q7^2*q9*s34^2*s45 - 
    38*q7^3*q9*s34^2*s45 + 3*q5*q8^2*q9*s34^2*s45 + 12*q10^2*q5*s45^2 - 
    18*q10*q2*q5*s45^2 + 18*q2*q5*q6*s45^2 + 51*q5*q7^2*s45^2 + 
    38*q7^3*s45^2 - 19*q2*q6*q8*s45^2 + 38*q3*q6*q8*s45^2 - 
    112*q5*q7*q8*s45^2 - 102*q7^2*q8*s45^2 + 18*q2*q6*q9*s45^2 - 
    112*q5*q7*q9*s45^2 - 153*q7^2*q9*s45^2 + 112*q5*q8*q9*s45^2 + 
    298*q7*q8*q9*s45^2 - 19*q5*q7^3*s12*s45^2 + 51*q5*q7^2*q8*s12*s45^2 + 
    19*q7^3*q8*s12*s45^2 - 19*q5*q7^3*q8*s12^2*s45^2 + 
    12*q10^2*q2*q5*s34*s45^2 - 19*q5*q7^3*s34*s45^2 + 
    51*q5*q7^2*q9*s34*s45^2 + 57*q7^3*q9*s34*s45^2 - 
    19*q5*q7^3*q9*s34^2*s45^2 + 19*q5*q7^3*s45^3 - 70*q5*q7^2*q8*s45^3 - 
    38*q7^3*q8*s45^3 - 70*q5*q7^2*q9*s45^3 - 57*q7^3*q9*s45^3 + 
    182*q5*q7*q8*q9*s45^3 + 210*q7^2*q8*q9*s45^3 + 19*q5*q7^3*q8*s12*s45^3 + 
    19*q5*q7^3*q9*s34*s45^3 - 19*q5*q7^3*q8*s45^4 - 19*q5*q7^3*q9*s45^4 + 
    89*q5*q7^2*q8*q9*s45^4 + 57*q7^3*q8*q9*s45^4 + 19*q5*q7^3*q8*q9*s45^5 + 
    6*q10*q2*s51 - 6*q10*q6*s51 - 10*q2*q6*s51 - 6*q3*q6*s51 + 57*q2*q7*s51 + 
    6*q4*q7*s51 + 7*q6*q7*s51 + 10*q7^2*s51 + 19*q2*q8*s51 + 6*q3*q8*s51 - 
    16*q4*q8*s51 - 29*q6*q8*s51 - 29*q7*q8*s51 - 3*q2*q9*s51 - 28*q4*q9*s51 - 
    45*q7*q9*s51 + 27*q8*q9*s51 - 44*q2*q3*q7*s12*s51 - 13*q2*q7*q8*s12*s51 + 
    6*q7*q8^2*s12*s51 - 19*q2*q7*q8^2*s12^2*s51 - 19*q7*q8^3*s12^2*s51 - 
    12*q10^2*q9*s23*s51 + 12*q10^2*q2*s34*s51 - 12*q10^2*q6*s34*s51 - 
    28*q2*q6*q7*s34*s51 - 19*q7^3*s34*s51 - 32*q4*q7*q9*s34*s51 + 
    54*q7^2*q9*s34*s51 - 19*q7^3*q9*s34^2*s51 + 19*q7^3*s45*s51 + 
    19*q2*q6*q8*s45*s51 - 32*q3*q6*q8*s45*s51 - 19*q6*q7*q8*s45*s51 - 
    32*q7^2*q8*s45*s51 - 3*q6*q8^2*s45*s51 + 9*q2*q6*q9*s45*s51 - 
    96*q7^2*q9*s45*s51 + 126*q7*q8*q9*s45*s51 + 3*q8^2*q9*s45*s51 - 
    19*q7*q8^3*s12*s45*s51 + 57*q7^3*q9*s34*s45*s51 - 19*q7^3*q8*s45^2*s51 - 
    57*q7^3*q9*s45^2*s51 + 153*q7^2*q8*q9*s45^2*s51 + 
    57*q7^3*q8*q9*s45^3*s51 - 16*q2*q3*q7*s51^2 - 10*q2*q6*q7*s51^2 + 
    3*q2*q7^2*s51^2 - 16*q2*q6*q8*s51^2 + 10*q3*q6*q8*s51^2 + 
    16*q2*q7*q8*s51^2 + 19*q6*q7*q8*s51^2 + 6*q2*q8^2*s51^2 - 
    6*q7*q8^2*s51^2 + 10*q4*q7*q9*s51^2 - 13*q7^2*q9*s51^2 + 
    10*q7*q8*q9*s51^2 - 6*q2*q7*q8^2*s12*s51^2 - 19*q2*q8^3*s12*s51^2 + 
    19*q7*q8^3*s12*s51^2 + 19*q2*q7*q8^3*s12^2*s51^2 - 
    3*q2*q6*q7^2*s34*s51^2 + 19*q7^3*q9*s34*s51^2 + 6*q2*q6*q8^2*s45*s51^2 - 
    19*q2*q8^3*s45*s51^2 + 19*q7*q8^3*s45*s51^2 - 19*q7^3*q9*s45*s51^2 + 
    32*q7^2*q8*q9*s45*s51^2 - 19*q2*q6*q8^3*s45^2*s51^2 + 
    19*q7^3*q8*q9*s45^2*s51^2 - 16*q2*q6*q7*q8*s51^3 - 6*q2*q6*q8^2*s51^3 + 
    6*q2*q7*q8^2*s51^3 + 6*q6*q7*q8^2*s51^3 + 19*q2*q8^3*s51^3 - 
    19*q7*q8^3*s51^3 - 19*q2*q7*q8^3*s12*s51^3 + 19*q2*q6*q8^3*s45*s51^3 - 
    19*q6*q7*q8^3*s45*s51^3 - 6*q2*q6*q7*q8^2*s51^4 - 19*q2*q6*q8^3*s51^4 + 
    19*q2*q7*q8^3*s51^4 + 19*q6*q7*q8^3*s51^4 - 19*q2*q6*q7*q8^3*s51^5]*
  (F[1, 1, 3]^2/9 - (2*F[1, 1, 3]*F[1, 1, 6])/9 + F[1, 1, 6]^2/9 + 
   (2*F[2, 1, 5])/9 + (2*F[2, 1, 14])/9 + tci[1, 1]^2/27 + 
   (2*F[1, 1, 6]*tci[1, 2])/9 - (2*F[1, 2, 7]*tci[1, 2])/9) + 
 r[44*q10 + 25*q2 - 30*q4 - 30*q5 + 32*q6 + 12*q7 + 12*q9 + 44*q2^2*s12 + 
    12*q4^2*s12 - 25*q2*q5*s12 + 12*q4*q5*s12 - 15*q2*q7*s12 - 9*q5*q7*s12 + 
    12*q2*q8*s12 - 9*q5*q8*s12 - 3*q7*q8*s12 + 12*q2*q7*q8*s12^2 - 
    9*q5*q7*q8*s12^2 + 12*q4^2*s23 - 16*q10*q5*s23 + 6*q4*q5*s23 - 
    16*q5*q6*s23 + 16*q10*q9*s23 - 6*q4*q9*s23 - 12*q4^2*q5*s12*s23 + 
    44*q10*q2*s34 + 35*q2^2*s34 + 12*q4^2*s34 - 44*q10*q5*s34 - 
    19*q2*q5*s34 - 6*q4*q5*s34 + 20*q10*q6*s34 - 28*q5*q6*s34 + 3*q2*q7*s34 - 
    24*q4*q7*s34 - 18*q5*q7*s34 + 28*q10*q9*s34 + 88*q2*q9*s34 - 
    36*q4*q9*s34 - 22*q5*q9*s34 - 32*q6*q9*s34 + 24*q7*q9*s34 + 
    12*q4^2*q5*s23*s34 - 38*q10*q2*q5*s34^2 + 38*q2^2*q9*s34^2 - 
    38*q2*q5*q9*s34^2 + 10*q10*q6*q9*s34^2 + 10*q5*q6*q9*s34^2 - 
    30*q4*q7*q9*s34^2 - 18*q5*q7*q9*s34^2 + 12*q10*q2*s45 - 9*q2^2*s45 - 
    12*q10*q5*s45 - 4*q2*q5*s45 + 10*q10*q6*s45 - 12*q2*q6*s45 - 
    6*q5*q6*s45 + 12*q5*q7*s45 - 6*q7*q8*s45 + 31*q2*q9*s45 - 28*q6*q9*s45 - 
    15*q7*q9*s45 + 6*q8*q9*s45 + 9*q5*q7*q8*s12*s45 - 38*q2^3*s34*s45 - 
    32*q10*q2*q5*s34*s45 + 3*q2^2*q5*s34*s45 + 76*q2*q5*q6*s34*s45 - 
    31*q2^2*q9*s34*s45 - 64*q2*q5*q9*s34*s45 + 42*q5*q6*q9*s34*s45 + 
    12*q5*q7*q9*s34*s45 - 38*q2^3*q9*s34^2*s45 + 38*q2^2*q5*q9*s34^2*s45 - 
    10*q10*q2*q5*s45^2 - 32*q2^2*q6*s45^2 + 115*q2*q5*q6*s45^2 - 
    9*q5*q7*q8*s45^2 + 32*q2^2*q9*s45^2 - 112*q2*q5*q9*s45^2 - 
    116*q2*q6*q9*s45^2 + 112*q5*q6*q9*s45^2 - 9*q5*q7*q9*s45^2 + 
    9*q5*q8*q9*s45^2 + 15*q7*q8*q9*s45^2 - 57*q2^2*q5*q6*s34*s45^2 + 
    51*q2^2*q5*q9*s34*s45^2 - 19*q2^3*q5*q9*s34^2*s45^2 + 19*q2^3*q6*s45^3 - 
    70*q2^2*q5*q6*s45^3 - 19*q2^3*q9*s45^3 + 70*q2^2*q5*q9*s45^3 + 
    121*q2^2*q6*q9*s45^3 - 182*q2*q5*q6*q9*s45^3 + 9*q5*q7*q8*q9*s45^3 + 
    19*q2^3*q5*q6*s34*s45^3 - 19*q2^3*q5*q9*s34*s45^3 + 19*q2^3*q5*q6*s45^4 - 
    19*q2^3*q5*q9*s45^4 - 38*q2^3*q6*q9*s45^4 + 89*q2^2*q5*q6*q9*s45^4 - 
    19*q2^3*q5*q6*q9*s45^5 - 16*q10*q2*s51 - 41*q2^2*s51 - 12*q4^2*s51 - 
    22*q10*q6*s51 - 9*q2*q7*s51 - 44*q10*q9*s51 - 47*q2*q9*s51 + 
    30*q4*q9*s51 + 38*q6*q9*s51 - 6*q7*q9*s51 - 19*q2^3*s12*s51 + 
    6*q2^2*q7*s12*s51 + 3*q2*q7*q8*s12*s51 - 3*q2^2*q7*q8*s12^2*s51 - 
    12*q4^2*q9*s23*s51 - 19*q2^3*s34*s51 - 3*q2^2*q7*s34*s51 - 
    82*q2^2*q9*s34*s51 - 24*q4^2*q9*s34*s51 - 32*q10*q6*q9*s34*s51 + 
    12*q4*q7*q9*s34*s51 - 19*q2^3*q9*s34^2*s51 - 12*q4^2*q7*q9*s34^2*s51 + 
    19*q2^3*s45*s51 + 6*q2^2*q9*s45*s51 - 10*q2*q6*q9*s45*s51 + 
    6*q7*q8*q9*s45*s51 + 57*q2^3*q9*s34*s45*s51 + 32*q2^2*q6*q9*s45^2*s51 - 
    19*q2^3*q6*q9*s45^3*s51 + 19*q2^3*s51^2 + 3*q2^2*q7*s51^2 + 
    44*q2^2*q9*s51^2 + 12*q4^2*q9*s51^2 + 38*q10*q6*q9*s51^2 + 
    38*q2^3*q9*s34*s51^2 - 19*q2^3*q9*s45*s51^2 - 19*q2^3*q9*s51^3]*
  (F[1, 1, 3]^2/9 - F[1, 1, 5]^2/9 - (2*F[1, 1, 3]*F[1, 1, 7])/9 + 
   (2*F[1, 1, 5]*F[1, 1, 7])/9 + (2*F[2, 1, 5])/9 - (2*F[2, 1, 7])/9 + 
   tci[1, 1]^2/27 + (2*F[1, 1, 7]*tci[1, 2])/9 - 
   (2*F[1, 2, 7]*tci[1, 2])/9) + 
 r[13*q2 - 12*q22 - 33*q5 - 18*q6 - 49*q7 + 18*q8 + 20*q9 - 12*q4*q5*s12 + 
    16*q5^2*s12 - 6*q4*q7*s12 + 70*q5*q7*s12 + 19*q7^2*s12 + 12*q4*q8*s12 - 
    18*q5*q8*s12 + 12*q7*q8*s12 + 12*q4^2*q5*s12^2 + 18*q4*q5*q8*s12^2 + 
    56*q5*q7*q8*s12^2 + 16*q5^2*s23 + 37*q5*q6*s23 + 35*q6^2*s23 - 
    16*q5^2*q6*s23^2 - 19*q5*q6^2*s23^2 - 19*q6^3*s23^2 + 19*q5*q6^3*s23^3 - 
    12*q10^2*s34 - 12*q4^2*s34 + 6*q2*q6*s34 - 31*q5*q6*s34 - 6*q6^2*s34 + 
    6*q4*q7*s34 + 66*q5*q7*s34 + 38*q7^2*s34 + 12*q4*q8*s34 - 18*q5*q8*s34 + 
    12*q10*q9*s34 + 20*q2*q9*s34 + 12*q4*q9*s34 - 8*q5*q9*s34 + 
    32*q6*q9*s34 - 118*q7*q9*s34 + 36*q8*q9*s34 - 12*q4^2*q5*s12*s34 - 
    24*q4^2*q8*s12*s34 + 12*q4*q5*q8*s12*s34 - 12*q4^2*q5*q8*s12^2*s34 - 
    38*q5*q6^2*s23*s34 + 19*q5*q6^3*s23^2*s34 + 12*q10^2*q2*s34^2 - 
    18*q10*q2*q5*s34^2 + 12*q4^2*q8*s34^2 + 18*q2*q5*q9*s34^2 - 
    6*q10*q6*q9*s34^2 - 50*q5*q6*q9*s34^2 + 6*q4*q7*q9*s34^2 + 
    66*q5*q7*q9*s34^2 + 38*q7^2*q9*s34^2 - 18*q5*q8*q9*s34^2 + 
    12*q4^2*q5*q8*s12*s34^2 - 12*q10*q2*s45 + 12*q10*q5*s45 + 6*q10*q6*s45 - 
    51*q2*q6*s45 - 50*q5*q6*s45 - 13*q6^2*s45 - 70*q5*q7*s45 - 79*q7^2*s45 + 
    56*q5*q8*s45 + 94*q7*q8*s45 + 76*q2*q9*s45 - 62*q6*q9*s45 + 
    164*q7*q9*s45 - 150*q8*q9*s45 + 16*q5^2*q7*s12*s45 + 38*q5*q7^2*s12*s45 + 
    38*q7^3*s12*s45 - 56*q5*q7*q8*s12*s45 - 32*q7^2*q8*s12*s45 + 
    57*q5*q7^2*q8*s12^2*s45 + 16*q5^2*q6*s23*s45 + 19*q6^3*s23*s45 - 
    38*q5*q6^3*s23^2*s45 + 24*q10^2*q2*s34*s45 + 12*q10^2*q5*s34*s45 - 
    24*q10*q2*q5*s34*s45 - 19*q2*q5*q6*s34*s45 + 16*q5^2*q6*s34*s45 + 
    6*q2*q6^2*s34*s45 + 38*q5*q6^2*s34*s45 + 16*q5^2*q7*s34*s45 + 
    38*q5*q7^2*s34*s45 + 38*q7^3*s34*s45 + 56*q2*q5*q9*s34*s45 - 
    86*q5*q6*q9*s34*s45 + 3*q6^2*q9*s34*s45 - 86*q5*q7*q9*s34*s45 - 
    117*q7^2*q9*s34*s45 + 56*q5*q8*q9*s34*s45 - 57*q5*q6^3*s23*s34*s45 + 
    12*q10^2*q2*q5*s34^2*s45 + 16*q5^2*q6*q9*s34^2*s45 - 
    38*q5*q6^2*q9*s34^2*s45 + 16*q5^2*q7*q9*s34^2*s45 + 
    38*q5*q7^2*q9*s34^2*s45 + 38*q7^3*q9*s34^2*s45 + 12*q10^2*q5*s45^2 - 
    18*q10*q2*q5*s45^2 - 95*q2*q5*q6*s45^2 - 57*q2*q6^2*s45^2 + 
    19*q5*q6^2*s45^2 - 57*q5*q7^2*s45^2 - 38*q7^3*s45^2 + 
    113*q5*q7*q8*s45^2 + 114*q7^2*q8*s45^2 + 113*q2*q5*q9*s45^2 + 
    246*q2*q6*q9*s45^2 - 113*q5*q6*q9*s45^2 - 57*q6^2*q9*s45^2 + 
    113*q5*q7*q9*s45^2 + 171*q7^2*q9*s45^2 - 113*q5*q8*q9*s45^2 - 
    321*q7*q8*q9*s45^2 + 19*q5*q7^3*s12*s45^2 - 57*q5*q7^2*q8*s12*s45^2 - 
    19*q7^3*q8*s12*s45^2 + 19*q5*q7^3*q8*s12^2*s45^2 + 19*q5*q6^3*s23*s45^2 + 
    12*q10^2*q2*q5*s34*s45^2 - 38*q2*q5*q6^2*s34*s45^2 + 
    38*q5*q6^3*s34*s45^2 + 19*q5*q7^3*s34*s45^2 - 57*q5*q6^2*q9*s34*s45^2 - 
    57*q5*q7^2*q9*s34*s45^2 - 57*q7^3*q9*s34*s45^2 - 
    19*q5*q6^3*q9*s34^2*s45^2 + 19*q5*q7^3*q9*s34^2*s45^2 - 
    76*q2*q5*q6^2*s45^3 - 19*q2*q6^3*s45^3 - 19*q5*q7^3*s45^3 + 
    76*q5*q7^2*q8*s45^3 + 38*q7^3*q8*s45^3 + 189*q2*q5*q6*q9*s45^3 + 
    152*q2*q6^2*q9*s45^3 - 76*q5*q6^2*q9*s45^3 - 19*q6^3*q9*s45^3 + 
    76*q5*q7^2*q9*s45^3 + 57*q7^3*q9*s45^3 - 189*q5*q7*q8*q9*s45^3 - 
    228*q7^2*q8*q9*s45^3 - 19*q5*q7^3*q8*s12*s45^3 - 
    19*q2*q5*q6^3*s34*s45^3 - 19*q5*q6^3*q9*s34*s45^3 - 
    19*q5*q7^3*q9*s34*s45^3 - 19*q2*q5*q6^3*s45^4 + 19*q5*q7^3*q8*s45^4 + 
    95*q2*q5*q6^2*q9*s45^4 + 38*q2*q6^3*q9*s45^4 - 19*q5*q6^3*q9*s45^4 + 
    19*q5*q7^3*q9*s45^4 - 95*q5*q7^2*q8*q9*s45^4 - 57*q7^3*q8*q9*s45^4 + 
    19*q2*q5*q6^3*q9*s45^5 - 19*q5*q7^3*q8*q9*s45^5 + 6*q10*q2*s51 + 
    12*q22*q3*s51 - 6*q10*q6*s51 - 3*q2*q6*s51 + 6*q22*q6*s51 + 3*q6^2*s51 + 
    6*q4*q7*s51 + 3*q6*q7*s51 - 10*q7^2*s51 - 6*q22*q8*s51 - 6*q4*q8*s51 + 
    9*q6*q8*s51 - 10*q2*q9*s51 - 12*q3*q9*s51 - 25*q6*q9*s51 + 76*q7*q9*s51 - 
    27*q8*q9*s51 + 12*q10^2*q2*s34*s51 - 12*q10^2*q6*s34*s51 + 
    6*q2*q22*q6*s34*s51 - 6*q2*q6^2*s34*s51 + 12*q4^2*q7*s34*s51 + 
    9*q2*q6*q7*s34*s51 + 19*q7^3*s34*s51 - 12*q4^2*q8*s34*s51 + 
    12*q10^2*q9*s34*s51 + 12*q4^2*q9*s34*s51 - 12*q10*q6*q9*s34*s51 + 
    12*q4*q7*q9*s34*s51 - 60*q7^2*q9*s34*s51 - 12*q10^2*q6*q9*s34^2*s51 + 
    12*q4^2*q7*q9*s34^2*s51 + 19*q7^3*q9*s34^2*s51 - 19*q7^3*s45*s51 - 
    6*q22*q6*q8*s45*s51 + 3*q6*q7*q8*s45*s51 + 32*q7^2*q8*s45*s51 + 
    66*q2*q6*q9*s45*s51 + 114*q7^2*q9*s45*s51 - 141*q7*q8*q9*s45*s51 - 
    57*q7^3*q9*s34*s45*s51 + 19*q7^3*q8*s45^2*s51 + 57*q2*q6^2*q9*s45^2*s51 + 
    57*q7^3*q9*s45^2*s51 - 171*q7^2*q8*q9*s45^2*s51 + 
    19*q2*q6^3*q9*s45^3*s51 - 57*q7^3*q8*q9*s45^3*s51 - 6*q2*q22*q6*s51^2 - 
    6*q22*q6^2*s51^2 - 9*q2*q6*q7*s51^2 - 3*q6^2*q7*s51^2 - 3*q2*q7^2*s51^2 - 
    6*q6*q7^2*s51^2 + 9*q6*q7*q8*s51^2 + 19*q7^2*q9*s51^2 - 
    9*q7*q8*q9*s51^2 + 6*q2*q22*q6^2*s34*s51^2 + 3*q2*q6*q7^2*s34*s51^2 - 
    19*q7^3*q9*s34*s51^2 + 6*q22*q6^2*q8*s45*s51^2 + 3*q6^2*q7*q8*s45*s51^2 + 
    6*q6*q7^2*q8*s45*s51^2 + 19*q7^3*q9*s45*s51^2 - 38*q7^2*q8*q9*s45*s51^2 - 
    19*q7^3*q8*q9*s45^2*s51^2]*((2*F[2, 1, 5])/9 - (2*F[2, 1, 13])/9 + 
   (2*F[1, 2, 2]*tci[1, 2])/9 - (2*F[1, 2, 7]*tci[1, 2])/9) + 
 r[-48*q10 - 3*q19 + 6*q2 - 6*q22 + 56*q4 - 44*q5 - 6*q6 + 125*q7 - 207*q8 + 
    48*q9 - 3*q19*q2*s12 - 6*q19*q3*s12 - 6*q3*q5*s12 - 24*q4*q5*s12 - 
    20*q4*q7*s12 - 20*q5*q7*s12 + 9*q2*q8*s12 - 24*q4*q8*s12 + 41*q5*q8*s12 + 
    105*q7*q8*s12 - 6*q8^2*s12 - 3*q19*q2*q7*s12^2 + 20*q4*q5*q8*s12^2 + 
    3*q2*q7*q8*s12^2 - 20*q5*q7*q8*s12^2 + 23*q5*q8^2*s12^2 + 
    3*q7*q8^2*s12^2 - 24*q10^2*s23 + 12*q10*q5*s23 + 32*q4*q5*s23 - 
    3*q19*q6*s23 - 15*q5*q6*s23 + 12*q10*q9*s23 - 32*q4*q9*s23 - 
    3*q5*q6^2*s23^2 + 24*q10^2*s34 + 24*q10*q5*s34 - 32*q4*q5*s34 + 
    48*q10*q6*s34 + 39*q5*q6*s34 - 3*q6^2*s34 - 20*q4*q7*s34 - 20*q5*q7*s34 - 
    64*q4*q8*s34 + 82*q5*q8*s34 - 60*q10*q9*s34 + 9*q2*q9*s34 + 
    24*q4*q9*s34 - 68*q5*q9*s34 - 24*q6*q9*s34 + 139*q7*q9*s34 - 
    304*q8*q9*s34 + 24*q4*q5*q8*s12*s34 + 59*q5*q8^2*s12*s34 + 
    38*q8^3*s12*s34 + 38*q5*q8^3*s12^2*s34 - 3*q5*q6^2*s23*s34 + 
    32*q4*q5*q8*s34^2 - 6*q5*q8^2*s34^2 + 60*q10*q6*q9*s34^2 + 
    36*q5*q6*q9*s34^2 - 20*q4*q7*q9*s34^2 - 20*q5*q7*q9*s34^2 + 
    76*q5*q8*q9*s34^2 - 38*q5*q8^3*s12*s34^2 - 3*q19*q2*s45 - 6*q2^2*s45 + 
    24*q10*q5*s45 + 6*q19*q6*s45 - 3*q2*q6*s45 + 42*q5*q6*s45 + 
    75*q5*q7*s45 - 6*q7^2*s45 - 24*q2*q8*s45 - 107*q5*q8*s45 + 18*q6*q8*s45 - 
    367*q7*q8*s45 + 196*q8^2*s45 - 21*q2*q9*s45 + 3*q6*q9*s45 - 
    483*q7*q9*s45 + 489*q8*q9*s45 + 75*q5*q7*q8*s12*s45 - 
    61*q5*q8^2*s12*s45 - 114*q7*q8^2*s12*s45 + 38*q8^3*s12*s45 + 
    61*q5*q7*q8^2*s12^2*s45 - 38*q5*q8^3*s12^2*s45 + 24*q10^2*q5*s23*s45 + 
    3*q5*q6^2*s23*s45 + 24*q10^2*q5*s34*s45 - 3*q2*q5*q6*s34*s45 + 
    3*q2*q6^2*s34*s45 + 6*q5*q6^2*s34*s45 - 82*q5*q8^2*s34*s45 - 
    6*q2^2*q9*s34*s45 + 9*q2*q5*q9*s34*s45 + 15*q5*q6*q9*s34*s45 + 
    75*q5*q7*q9*s34*s45 - 6*q7^2*q9*s34*s45 - 119*q5*q8*q9*s34*s45 + 
    266*q8^2*q9*s34*s45 - 38*q5*q8^3*s12*s34*s45 - 76*q5*q8^2*q9*s34^2*s45 - 
    3*q19*q2*q6*s45^2 - 15*q2*q5*q6*s45^2 - 3*q5*q7^2*s45^2 - 
    24*q2*q6*q8*s45^2 - 212*q5*q7*q8*s45^2 + 6*q7^2*q8*s45^2 + 
    99*q5*q8^2*s45^2 + 251*q7*q8^2*s45^2 - 76*q8^3*s45^2 - 3*q2^2*q9*s45^2 - 
    6*q2*q5*q9*s45^2 - 3*q2*q6*q9*s45^2 + 6*q5*q6*q9*s45^2 - 
    212*q5*q7*q9*s45^2 + 9*q7^2*q9*s45^2 + 212*q5*q8*q9*s45^2 + 
    827*q7*q8*q9*s45^2 - 350*q8^2*q9*s45^2 - 3*q5*q7^2*q8*s12*s45^2 - 
    99*q5*q7*q8^2*s12*s45^2 + 38*q5*q8^3*s12*s45^2 + 38*q7*q8^3*s12*s45^2 - 
    38*q5*q7*q8^3*s12^2*s45^2 - 3*q2*q5*q6^2*s34*s45^2 + 
    38*q5*q8^3*s34*s45^2 - 3*q2^2*q5*q9*s34*s45^2 - 3*q5*q6^2*q9*s34*s45^2 - 
    3*q5*q7^2*q9*s34*s45^2 + 99*q5*q8^2*q9*s34*s45^2 - 
    114*q8^3*q9*s34*s45^2 + 38*q5*q8^3*q9*s34^2*s45^2 + 3*q2^2*q5*q6*s45^3 - 
    3*q2*q5*q6^2*s45^3 + 3*q5*q7^2*q8*s45^3 + 137*q5*q7*q8^2*s45^3 - 
    38*q5*q8^3*s45^3 - 76*q7*q8^3*s45^3 - 3*q2^2*q5*q9*s45^3 - 
    6*q2^2*q6*q9*s45^3 + 3*q2*q6^2*q9*s45^3 - 3*q5*q6^2*q9*s45^3 + 
    3*q5*q7^2*q9*s45^3 + 346*q5*q7*q8*q9*s45^3 - 9*q7^2*q8*q9*s45^3 - 
    137*q5*q8^2*q9*s45^3 - 464*q7*q8^2*q9*s45^3 + 114*q8^3*q9*s45^3 + 
    38*q5*q7*q8^3*s12*s45^3 - 38*q5*q8^3*q9*s34*s45^3 - 38*q5*q7*q8^3*s45^4 - 
    3*q2^2*q5*q6*q9*s45^4 + 3*q2*q5*q6^2*q9*s45^4 - 3*q5*q7^2*q8*q9*s45^4 - 
    175*q5*q7*q8^2*q9*s45^4 + 38*q5*q8^3*q9*s45^4 + 114*q7*q8^3*q9*s45^4 + 
    38*q5*q7*q8^3*q9*s45^5 - 3*q2^2*s51 + 6*q22*q3*s51 + 3*q2*q6*s51 + 
    3*q22*q6*s51 + 44*q4*q7*s51 - 6*q6*q7*s51 - 6*q2*q8*s51 - 3*q22*q8*s51 + 
    32*q4*q8*s51 - 152*q7*q8*s51 + 48*q10*q9*s51 - 15*q2*q9*s51 - 
    6*q3*q9*s51 - 56*q4*q9*s51 - 347*q7*q9*s51 + 380*q8*q9*s51 - 
    3*q19*q2^2*s12*s51 - 3*q19*q2*q7*s12*s51 + 3*q2*q7*q8*s12*s51 - 
    6*q2*q8^2*s12*s51 + 3*q19*q2^2*q7*s12^2*s51 - 3*q2^2*q7*q8*s12^2*s51 - 
    3*q2*q7*q8^2*s12^2*s51 + 24*q10^2*q9*s23*s51 + 3*q2*q22*q6*s34*s51 - 
    3*q2*q6^2*s34*s51 - 24*q10^2*q9*s34*s51 - 3*q2^2*q9*s34*s51 - 
    24*q10*q6*q9*s34*s51 + 64*q4*q7*q9*s34*s51 - 3*q7^2*q9*s34*s51 + 
    24*q10^2*q6*q9*s34^2*s51 - 3*q19*q2^2*s45*s51 + 3*q19*q2*q6*s45*s51 - 
    6*q2*q6*q8*s45*s51 - 3*q22*q6*q8*s45*s51 - 3*q6*q7*q8*s45*s51 - 
    6*q2*q8^2*s45*s51 + 114*q7*q8^2*s45*s51 + 3*q2^2*q9*s45*s51 - 
    3*q2*q6*q9*s45*s51 + 9*q7^2*q9*s45*s51 + 633*q7*q8*q9*s45*s51 - 
    304*q8^2*q9*s45*s51 - 3*q19*q2^2*q6*s45^2*s51 - 6*q2*q6*q8^2*s45^2*s51 - 
    38*q7*q8^3*s45^2*s51 - 3*q2^2*q6*q9*s45^2*s51 - 9*q7^2*q8*q9*s45^2*s51 - 
    403*q7*q8^2*q9*s45^2*s51 + 114*q8^3*q9*s45^2*s51 + 
    114*q7*q8^3*q9*s45^3*s51 - 3*q2*q22*q6*s51^2 - 3*q22*q6^2*s51^2 - 
    3*q6^2*q7*s51^2 - 3*q6*q7^2*s51^2 + 3*q2^2*q9*s51^2 - 76*q4*q7*q9*s51^2 + 
    3*q7^2*q9*s51^2 + 152*q7*q8*q9*s51^2 + 3*q2*q22*q6^2*s34*s51^2 + 
    3*q22*q6^2*q8*s45*s51^2 + 3*q6^2*q7*q8*s45*s51^2 + 
    3*q6*q7^2*q8*s45*s51^2 - 3*q7^2*q8*q9*s45*s51^2 - 
    114*q7*q8^2*q9*s45*s51^2 + 38*q7*q8^3*q9*s45^2*s51^2]*
  (-(F[1, 1, 2]*F[1, 1, 3])/9 + F[1, 1, 3]^2/18 + F[1, 1, 6]^2/18 + 
   F[2, 1, 4]/9 + F[2, 1, 5]/9 + tci[1, 1]^2/54 + (F[1, 1, 2]*tci[1, 2])/9 - 
   (F[1, 2, 7]*tci[1, 2])/9) + 
 r[-12*q10 - 6*q4 + 12*q5 + 15*q6 - 6*q7 + 18*q8 - 12*q9 + 12*q4^2*s12 - 
    12*q4*q5*s12 - 6*q5*q8*s12 + 12*q4^2*s23 - 16*q10*q5*s23 + 6*q4*q5*s23 + 
    16*q5*q6*s23 + 35*q6^2*s23 + 16*q10*q9*s23 - 6*q4*q9*s23 - 
    12*q4^2*q5*s12*s23 - 13*q5*q6^2*s23^2 - 19*q6^3*s23^2 + 
    19*q5*q6^3*s23^3 - 12*q10*q2*s34 + 12*q10*q5*s34 - 18*q4*q5*s34 + 
    76*q10*q6*s34 - 28*q5*q6*s34 - 12*q4*q8*s34 - 18*q5*q8*s34 - 
    28*q10*q9*s34 + 12*q2*q9*s34 + 22*q5*q9*s34 + 12*q6*q9*s34 + 
    36*q8*q9*s34 + 12*q4^2*q5*s12*s34 + 12*q4*q5*q8*s12*s34 + 
    12*q4^2*q5*s23*s34 - 32*q5*q6^2*s23*s34 + 19*q5*q6^3*s23^2*s34 - 
    10*q10*q2*q5*s34^2 - 12*q4^2*q5*s34^2 - 12*q4^2*q8*s34^2 + 
    18*q4*q5*q8*s34^2 + 10*q2*q5*q9*s34^2 + 38*q10*q6*q9*s34^2 - 
    38*q5*q6*q9*s34^2 - 18*q5*q8*q9*s34^2 - 12*q4^2*q5*q8*s12*s34^2 + 
    12*q4^2*q5*q8*s34^3 - 44*q10*q2*s45 + 44*q10*q5*s45 + 38*q10*q6*s45 - 
    54*q2*q6*s45 - 44*q5*q6*s45 - 13*q6^2*s45 + 9*q5*q8*s45 + 12*q7*q8*s45 + 
    98*q2*q9*s45 - 82*q6*q9*s45 + 18*q7*q9*s45 - 30*q8*q9*s45 - 
    6*q5*q7*q8*s12*s45 - 6*q5*q6^2*s23*s45 + 19*q6^3*s23*s45 - 
    38*q5*q6^3*s23^2*s45 - 32*q10*q2*q5*s34*s45 - 10*q2*q5*q6*s34*s45 + 
    26*q5*q6^2*s34*s45 + 42*q2*q5*q9*s34*s45 - 64*q5*q6*q9*s34*s45 + 
    3*q6^2*q9*s34*s45 + 12*q5*q8*q9*s34*s45 - 57*q5*q6^3*s23*s34*s45 - 
    38*q5*q6^2*q9*s34^2*s45 - 38*q10*q2*q5*s45^2 - 74*q2*q5*q6*s45^2 - 
    57*q2*q6^2*s45^2 + 19*q5*q6^2*s45^2 + 9*q5*q7*q8*s45^2 + 
    112*q2*q5*q9*s45^2 + 248*q2*q6*q9*s45^2 - 112*q5*q6*q9*s45^2 - 
    57*q6^2*q9*s45^2 + 9*q5*q7*q9*s45^2 - 9*q5*q8*q9*s45^2 - 
    27*q7*q8*q9*s45^2 + 19*q5*q6^3*s23*s45^2 - 32*q2*q5*q6^2*s34*s45^2 + 
    38*q5*q6^3*s34*s45^2 - 51*q5*q6^2*q9*s34*s45^2 - 
    19*q5*q6^3*q9*s34^2*s45^2 - 70*q2*q5*q6^2*s45^3 - 19*q2*q6^3*s45^3 + 
    182*q2*q5*q6*q9*s45^3 + 146*q2*q6^2*q9*s45^3 - 70*q5*q6^2*q9*s45^3 - 
    19*q6^3*q9*s45^3 - 9*q5*q7*q8*q9*s45^3 - 19*q2*q5*q6^3*s34*s45^3 - 
    19*q5*q6^3*q9*s34*s45^3 - 19*q2*q5*q6^3*s45^4 + 89*q2*q5*q6^2*q9*s45^4 + 
    38*q2*q6^3*q9*s45^4 - 19*q5*q6^3*q9*s45^4 + 19*q2*q5*q6^3*q9*s45^5 - 
    16*q10*q2*s51 - 12*q4^2*s51 + 6*q10*q6*s51 + 3*q6^2*s51 + 3*q6*q7*s51 + 
    9*q6*q8*s51 + 12*q10*q9*s51 + 16*q2*q9*s51 + 6*q4*q9*s51 - 15*q6*q9*s51 + 
    9*q7*q9*s51 - 27*q8*q9*s51 - 12*q4^2*q9*s23*s51 - 12*q4^2*q9*s34*s51 - 
    32*q10*q6*q9*s34*s51 + 9*q6*q7*q8*s45*s51 + 76*q2*q6*q9*s45*s51 - 
    27*q7*q8*q9*s45*s51 + 57*q2*q6^2*q9*s45^2*s51 + 19*q2*q6^3*q9*s45^3*s51 + 
    3*q6^2*q7*s51^2 + 9*q6*q7*q8*s51^2 + 12*q4^2*q9*s51^2 + 
    10*q10*q6*q9*s51^2 - 9*q7*q8*q9*s51^2 - 3*q6^2*q7*q8*s45*s51^2]*
  (-F[1, 1, 3]^2/9 + (2*F[1, 1, 3]*F[1, 1, 9])/9 - F[1, 1, 9]^2/9 - 
   (2*F[2, 1, 5])/9 - (2*F[2, 1, 15])/9 - tci[1, 1]^2/27 - 
   (2*F[1, 1, 9]*tci[1, 2])/9 + (2*F[1, 2, 7]*tci[1, 2])/9) + 
 r[35*q2 - 38*q3 - 6*q5 - 34*q6 - 19*q7 - 19*q2*q8*s12 + 38*q3*q8*s12 + 
    38*q7*q8*s12 - 38*q2*q3*q7*s12^2 + 38*q2*q7*q8*s12^2 + 19*q7*q8^2*s12^2 + 
    19*q8^3*s12^2 + 38*q3*q6*s23 + 6*q5*q6*s23 - 12*q10*q2*s34 - 
    19*q2*q6*s34 - 12*q5*q6*s34 + 6*q5*q8*s34 + 25*q6*q8*s34 + 6*q2*q9*s34 - 
    6*q8*q9*s34 - 19*q8^3*s12*s34 - 3*q5*q8^2*s34^2 - 9*q5*q6*q9*s34^2 + 
    9*q5*q8*q9*s34^2 - 12*q10*q2*s45 + 12*q10*q5*s45 + 6*q10*q6*s45 + 
    35*q2*q6*s45 - 76*q3*q6*s45 - 24*q5*q6*s45 - 19*q2*q8*s45 + 
    38*q3*q8*s45 + 41*q6*q8*s45 + 19*q7*q8*s45 + 12*q2*q9*s45 - 9*q6*q9*s45 - 
    3*q8*q9*s45 + 19*q7*q8^3*s12^2*s45 + 24*q10^2*q2*s34*s45 - 
    12*q10*q2*q5*s34*s45 + 3*q2*q5*q6*s34*s45 + 6*q2*q5*q9*s34*s45 - 
    9*q5*q6*q9*s34*s45 + 3*q5*q8*q9*s34*s45 - 6*q8^2*q9*s34*s45 + 
    3*q5*q8^2*q9*s34^2*s45 + 12*q10^2*q5*s45^2 - 18*q10*q2*q5*s45^2 + 
    9*q2*q5*q6*s45^2 - 19*q2*q6*q8*s45^2 + 38*q3*q6*q8*s45^2 + 
    9*q2*q5*q9*s45^2 + 18*q2*q6*q9*s45^2 - 9*q5*q6*q9*s45^2 + 
    12*q10^2*q2*q5*s34*s45^2 + 9*q2*q5*q6*q9*s45^3 + 6*q10*q2*s51 - 
    6*q10*q6*s51 - 19*q2*q6*s51 - 6*q3*q6*s51 + 57*q2*q7*s51 + 19*q6*q7*s51 + 
    19*q2*q8*s51 + 6*q3*q8*s51 - 29*q6*q8*s51 - 19*q7*q8*s51 + 3*q2*q9*s51 - 
    3*q8*q9*s51 - 44*q2*q3*q7*s12*s51 - 13*q2*q7*q8*s12*s51 + 
    6*q7*q8^2*s12*s51 - 19*q2*q7*q8^2*s12^2*s51 - 19*q7*q8^3*s12^2*s51 + 
    12*q10^2*q2*s34*s51 - 12*q10^2*q6*s34*s51 - 19*q2*q6*q7*s34*s51 + 
    19*q2*q6*q8*s45*s51 - 32*q3*q6*q8*s45*s51 - 19*q6*q7*q8*s45*s51 - 
    3*q6*q8^2*s45*s51 + 9*q2*q6*q9*s45*s51 + 3*q8^2*q9*s45*s51 - 
    19*q7*q8^3*s12*s45*s51 - 16*q2*q3*q7*s51^2 - 19*q2*q6*q7*s51^2 - 
    16*q2*q6*q8*s51^2 + 10*q3*q6*q8*s51^2 + 16*q2*q7*q8*s51^2 + 
    19*q6*q7*q8*s51^2 + 6*q2*q8^2*s51^2 - 6*q7*q8^2*s51^2 - 
    6*q2*q7*q8^2*s12*s51^2 - 19*q2*q8^3*s12*s51^2 + 19*q7*q8^3*s12*s51^2 + 
    19*q2*q7*q8^3*s12^2*s51^2 + 6*q2*q6*q8^2*s45*s51^2 - 
    19*q2*q8^3*s45*s51^2 + 19*q7*q8^3*s45*s51^2 - 19*q2*q6*q8^3*s45^2*s51^2 - 
    16*q2*q6*q7*q8*s51^3 - 6*q2*q6*q8^2*s51^3 + 6*q2*q7*q8^2*s51^3 + 
    6*q6*q7*q8^2*s51^3 + 19*q2*q8^3*s51^3 - 19*q7*q8^3*s51^3 - 
    19*q2*q7*q8^3*s12*s51^3 + 19*q2*q6*q8^3*s45*s51^3 - 
    19*q6*q7*q8^3*s45*s51^3 - 6*q2*q6*q7*q8^2*s51^4 - 19*q2*q6*q8^3*s51^4 + 
    19*q2*q7*q8^3*s51^4 + 19*q6*q7*q8^3*s51^4 - 19*q2*q6*q7*q8^3*s51^5]*
  (-F[1, 1, 3]^2/9 + (F[1, 1, 2]*F[1, 1, 4])/18 - 
   (F[1, 1, 2]*F[1, 1, 6])/18 + (2*F[1, 1, 3]*F[1, 1, 6])/9 + 
   (F[1, 1, 4]*F[1, 1, 6])/18 - F[1, 1, 6]^2/6 + (2*F[1, 1, 4]*F[1, 1, 10])/
    9 - (2*F[1, 1, 6]*F[1, 1, 10])/9 - (2*F[2, 1, 5])/9 - 
   (F[1, 1, 2]*tci[1, 2])/18 - (5*F[1, 1, 6]*tci[1, 2])/18 - 
   (2*F[1, 1, 10]*tci[1, 2])/9 + (2*F[1, 2, 7]*tci[1, 2])/9) + 
 r[-q19 + 2*q2 - 2*q22 - 4*q5 - 2*q6 - q7 + q8 + 8*q9 - q19*q2*s12 - 
    2*q19*q3*s12 - 2*q3*q5*s12 + 3*q2*q8*s12 - 3*q5*q8*s12 - q7*q8*s12 - 
    q19*q2*q7*s12^2 + q2*q7*q8*s12^2 - q5*q8^2*s12^2 + q7*q8^2*s12^2 - 
    q19*q6*s23 - q5*q6*s23 - q5*q6^2*s23^2 + q5*q6*s34 - q6^2*s34 + 
    3*q2*q9*s34 - 8*q5*q9*s34 - 3*q7*q9*s34 + q5*q8^2*s12*s34 - 
    q5*q6^2*s23*s34 - q19*q2*s45 - 2*q2^2*s45 + 2*q19*q6*s45 - q2*q6*s45 + 
    2*q5*q6*s45 - 3*q5*q7*s45 - 2*q7^2*s45 + 3*q5*q8*s45 + 5*q7*q8*s45 + 
    q2*q9*s45 - q6*q9*s45 + 7*q7*q9*s45 - 7*q8*q9*s45 - 3*q5*q7*q8*s12*s45 + 
    q5*q8^2*s12*s45 - q5*q7*q8^2*s12^2*s45 + q5*q6^2*s23*s45 - 
    q2*q5*q6*s34*s45 + q2*q6^2*s34*s45 + 2*q5*q6^2*s34*s45 - 
    2*q2^2*q9*s34*s45 + 3*q2*q5*q9*s34*s45 - 3*q5*q6*q9*s34*s45 - 
    3*q5*q7*q9*s34*s45 - 2*q7^2*q9*s34*s45 + 3*q5*q8*q9*s34*s45 - 
    q19*q2*q6*s45^2 - 5*q2*q5*q6*s45^2 - q5*q7^2*s45^2 + 4*q5*q7*q8*s45^2 + 
    2*q7^2*q8*s45^2 - q5*q8^2*s45^2 - q7*q8^2*s45^2 - q2^2*q9*s45^2 + 
    4*q2*q5*q9*s45^2 + 7*q2*q6*q9*s45^2 - 4*q5*q6*q9*s45^2 + 
    4*q5*q7*q9*s45^2 + 3*q7^2*q9*s45^2 - 4*q5*q8*q9*s45^2 - 
    11*q7*q8*q9*s45^2 + 2*q8^2*q9*s45^2 - q5*q7^2*q8*s12*s45^2 + 
    q5*q7*q8^2*s12*s45^2 - q2*q5*q6^2*s34*s45^2 - q2^2*q5*q9*s34*s45^2 - 
    q5*q6^2*q9*s34*s45^2 - q5*q7^2*q9*s34*s45^2 - q5*q8^2*q9*s34*s45^2 + 
    q2^2*q5*q6*s45^3 - q2*q5*q6^2*s45^3 + q5*q7^2*q8*s45^3 - 
    q5*q7*q8^2*s45^3 - q2^2*q5*q9*s45^3 - 2*q2^2*q6*q9*s45^3 + 
    6*q2*q5*q6*q9*s45^3 + q2*q6^2*q9*s45^3 - q5*q6^2*q9*s45^3 + 
    q5*q7^2*q9*s45^3 - 6*q5*q7*q8*q9*s45^3 - 3*q7^2*q8*q9*s45^3 + 
    q5*q8^2*q9*s45^3 + 2*q7*q8^2*q9*s45^3 - q2^2*q5*q6*q9*s45^4 + 
    q2*q5*q6^2*q9*s45^4 - q5*q7^2*q8*q9*s45^4 + q5*q7*q8^2*q9*s45^4 - 
    q2^2*s51 + 2*q22*q3*s51 + q2*q6*s51 + q22*q6*s51 - 2*q6*q7*s51 - 
    q22*q8*s51 - 3*q2*q9*s51 - 2*q3*q9*s51 + 3*q7*q9*s51 - q19*q2^2*s12*s51 - 
    q19*q2*q7*s12*s51 + q2*q7*q8*s12*s51 + q19*q2^2*q7*s12^2*s51 - 
    q2^2*q7*q8*s12^2*s51 - q2*q7*q8^2*s12^2*s51 + q2*q22*q6*s34*s51 - 
    q2*q6^2*s34*s51 - q2^2*q9*s34*s51 - q7^2*q9*s34*s51 - q19*q2^2*s45*s51 + 
    q19*q2*q6*s45*s51 - q22*q6*q8*s45*s51 - q6*q7*q8*s45*s51 + 
    q2^2*q9*s45*s51 + q2*q6*q9*s45*s51 + 3*q7^2*q9*s45*s51 - 
    5*q7*q8*q9*s45*s51 - q19*q2^2*q6*s45^2*s51 - q2^2*q6*q9*s45^2*s51 - 
    3*q7^2*q8*q9*s45^2*s51 + q7*q8^2*q9*s45^2*s51 - q2*q22*q6*s51^2 - 
    q22*q6^2*s51^2 - q6^2*q7*s51^2 - q6*q7^2*s51^2 + q2^2*q9*s51^2 + 
    q7^2*q9*s51^2 + q2*q22*q6^2*s34*s51^2 + q22*q6^2*q8*s45*s51^2 + 
    q6^2*q7*q8*s45*s51^2 + q6*q7^2*q8*s45*s51^2 - q7^2*q8*q9*s45*s51^2]*
  ((-5*F[1, 1, 3]^2)/6 + (F[1, 1, 2]*F[1, 1, 6])/3 - 
   (F[1, 1, 3]*F[1, 1, 6])/3 + (5*F[1, 1, 6]^2)/6 - F[2, 1, 4]/3 - 
   (5*F[2, 1, 5])/3 - tci[1, 1]^2/2 + (F[1, 1, 6]*tci[1, 2])/3 + 
   (5*F[1, 2, 7]*tci[1, 2])/3) + 
 r[5*q2 - 18*q3 - 10*q4 + 9*q6 - q7 - 8*q8 - 5*q2*q3*s12 + 13*q3^2*s12 + 
    13*q4^2*s12 + 10*q4*q5*s12 + 18*q3*q7*s12 - 5*q4*q7*s12 + 4*q5*q7*s12 - 
    4*q7^2*s12 - 4*q2*q8*s12 + 5*q3*q8*s12 - 3*q4*q8*s12 + q5*q8*s12 + 
    23*q7*q8*s12 - 8*q8^2*s12 - 13*q4^2*q5*s12^2 + 8*q2*q3*q7*s12^2 - 
    13*q3^2*q7*s12^2 - 8*q4*q5*q8*s12^2 - 8*q2*q7*q8*s12^2 - 
    12*q5*q7*q8*s12^2 - 4*q7*q8^2*s12^2 - 13*q3^2*s23 + 18*q3*q6*s23 + 
    13*q3^2*q6*s23^2 - 10*q4*q5*s34 - 13*q4*q7*s34 - 10*q4*q8*s34 + 
    5*q5*q8*s34 + 18*q7*q9*s34 - 8*q8*q9*s34 + 13*q4^2*q5*s12*s34 + 
    13*q4^2*q8*s12*s34 - 15*q4*q5*q8*s12*s34 + 13*q4^2*q5*q8*s12^2*s34 + 
    10*q4*q5*q8*s34^2 - 13*q4*q7*q9*s34^2 - 13*q4^2*q5*q8*s12*s34^2 + 
    13*q3^2*s45 - 18*q3*q6*s45 - 12*q7*q8*s45 + 4*q8^2*s45 - 17*q7*q9*s45 + 
    17*q8*q9*s45 + q5*q7*q8*s12*s45 - 4*q7^2*q8*s12*s45 - 4*q7*q8^2*s12*s45 - 
    4*q5*q7^2*q8*s12^2*s45 - 26*q3^2*q6*s23*s45 + 4*q8^2*q9*s34*s45 + 
    13*q3^2*q6*s45^2 + 4*q7*q8^2*s45^2 + 21*q7*q8*q9*s45^2 - 
    4*q8^2*q9*s45^2 - 4*q7*q8^2*q9*s45^3 - 10*q2*q3*s51 - 13*q4^2*s51 + 
    8*q3*q6*s51 + 5*q2*q7*s51 + 10*q3*q7*s51 + 8*q4*q7*s51 + 13*q6*q7*s51 - 
    4*q7^2*s51 - 8*q3*q8*s51 - 20*q7*q8*s51 + 10*q4*q9*s51 - 25*q7*q9*s51 + 
    20*q8*q9*s51 + 13*q2*q3^2*s12*s51 - 15*q2*q3*q7*s12*s51 - 
    13*q3^2*q7*s12*s51 + q2*q7*q8*s12*s51 + 13*q2*q3^2*q7*s12^2*s51 + 
    4*q2*q7*q8^2*s12^2*s51 - 13*q4^2*q7*s34*s51 - 13*q4^2*q9*s34*s51 + 
    31*q4*q7*q9*s34*s51 - 13*q4^2*q7*q9*s34^2*s51 - 13*q3^2*q6*s45*s51 + 
    13*q3^2*q8*s45*s51 - 5*q3*q6*q8*s45*s51 - 9*q6*q7*q8*s45*s51 + 
    4*q7^2*q8*s45*s51 + 4*q7*q8^2*s45*s51 + 33*q7*q8*q9*s45*s51 - 
    8*q8^2*q9*s45*s51 + 13*q3^2*q6*q8*s45^2*s51 - 8*q7*q8^2*q9*s45^2*s51 - 
    10*q2*q3*q7*s51^2 + 4*q6*q7^2*s51^2 + 8*q3*q6*q8*s51^2 + 
    8*q6*q7*q8*s51^2 + 13*q4^2*q9*s51^2 - 8*q4*q7*q9*s51^2 + 
    12*q7*q8*q9*s51^2 + 13*q2*q3^2*q7*s12*s51^2 + 13*q4^2*q7*q9*s34*s51^2 - 
    13*q3^2*q6*q8*s45*s51^2 - 4*q6*q7^2*q8*s45*s51^2 - 
    4*q7*q8^2*q9*s45*s51^2]*((-4*F[1, 1, 1]^2)/9 + (4*F[1, 1, 8]^2)/9 + 
   (8*F[1, 1, 1]*F[1, 1, 9])/9 - (8*F[1, 1, 8]*F[1, 1, 9])/9 - 
   (8*F[2, 1, 9])/9 + (8*F[2, 1, 12])/9 + (8*F[1, 1, 1]*tci[1, 2])/9 - 
   (8*F[1, 2, 9]*tci[1, 2])/9) + 
 r[-6*q2 + 8*q20 + 9*q23 + 5*q6 + 6*q7 + 2*q5^2*s12 + 6*q5*q8*s12 + 
    12*q7*q8*s12 - 8*q20*q5*s23 + 2*q23*q5*s23 - 2*q5^2*s23 + 8*q5*q6*s23 + 
    4*q20*q5^2*s23^2 - 2*q5^2*q6*s23^2 - 2*q5*q6^2*s23^2 + 6*q2*q23*s34 - 
    2*q20*q5*s34 + 2*q23*q5*s34 + 2*q2*q6*s34 - q23*q6*s34 + 2*q5*q6*s34 - 
    2*q6^2*s34 + 4*q23*q7*s34 - 4*q20*q8*s34 - 8*q2*q9*s34 - 2*q20*q9*s34 + 
    8*q7*q9*s34 - 2*q5^2*q8*s12*s34 + 2*q20*q5^2*s23*s34 - 
    2*q5^2*q6*s23*s34 - 2*q5*q6^2*s23*s34 + 2*q2^2*q23*s34^2 - 
    2*q2^2*q9*s34^2 - 2*q2*q9^2*s34^2 + 2*q7*q9^2*s34^2 + 2*q2*q20*s45 + 
    6*q20*q5*s45 - 10*q2*q6*s45 - 5*q23*q6*s45 - 8*q5*q6*s45 + 2*q6^2*s45 + 
    4*q23*q7*s45 + 8*q5*q7*s45 - 4*q20*q8*s45 - 8*q5*q8*s45 - 6*q7*q8*s45 + 
    2*q2*q9*s45 - 16*q7*q9*s45 + 14*q8*q9*s45 + 2*q5^2*q8*s12*s45 + 
    6*q5*q7*q8*s12*s45 - 6*q20*q5^2*s23*s45 + 4*q5^2*q6*s23*s45 + 
    4*q5*q6^2*s23*s45 - 6*q2^2*q23*s34*s45 + 2*q2*q20*q5*s34*s45 + 
    2*q2*q23*q5*s34*s45 - 6*q20*q5^2*s34*s45 - 2*q2*q5*q6*s34*s45 + 
    4*q5^2*q6*s34*s45 + 2*q2*q6^2*s34*s45 + 4*q5*q6^2*s34*s45 + 
    2*q5^2*q8*s34*s45 + 4*q2^2*q9*s34*s45 - 2*q2*q5*q9*s34*s45 + 
    2*q20*q5*q9*s34*s45 + 10*q5*q7*q9*s34*s45 - 10*q5*q8*q9*s34*s45 + 
    4*q2*q9^2*s34*s45 - 4*q7*q9^2*s34*s45 + 2*q2^2*q23*q5*s34^2*s45 - 
    2*q2^2*q5*q9*s34^2*s45 - 2*q20*q5^2*q9*s34^2*s45 + 
    2*q5^2*q8*q9*s34^2*s45 - 2*q2*q5*q9^2*s34^2*s45 + 
    2*q5*q7*q9^2*s34^2*s45 - 2*q2^2*q23*s45^2 + 2*q20*q5^2*s45^2 + 
    2*q2^2*q6*s45^2 + 6*q2*q23*q6*s45^2 - 2*q5^2*q6*s45^2 - 2*q2*q6^2*s45^2 - 
    2*q5*q6^2*s45^2 + 2*q5^2*q7*s45^2 - 2*q5^2*q8*s45^2 - 8*q5*q7*q8*s45^2 - 
    12*q5*q7*q9*s45^2 + 12*q5*q8*q9*s45^2 + 16*q7*q8*q9*s45^2 + 
    4*q7*q9^2*s45^2 - 4*q8*q9^2*s45^2 + 2*q5^2*q7*q8*s12*s45^2 + 
    2*q2*q20*q5^2*s34*s45^2 - 2*q2*q5^2*q6*s34*s45^2 - 
    2*q2*q5*q6^2*s34*s45^2 + 2*q5^2*q7*q9*s34*s45^2 - 
    2*q5^2*q8*q9*s34*s45^2 - 2*q5*q7*q9^2*s34*s45^2 + 
    2*q5*q8*q9^2*s34*s45^2 - 2*q2^2*q23*q6*s45^3 - 2*q5^2*q7*q8*s45^3 - 
    2*q5^2*q7*q9*s45^3 + 2*q5^2*q8*q9*s45^3 + 12*q5*q7*q8*q9*s45^3 + 
    2*q5*q7*q9^2*s45^3 - 2*q5*q8*q9^2*s45^3 - 4*q7*q8*q9^2*s45^3 + 
    2*q5^2*q7*q8*q9*s45^4 - 2*q5*q7*q8*q9^2*s45^4 - 4*q2^2*s51 + 
    2*q2*q20*s51 - 8*q2*q23*s51 + 8*q2*q6*s51 + q23*q6*s51 - 4*q2*q7*s51 - 
    2*q6*q7*s51 - 4*q2*q8*s51 + 4*q7*q8*s51 + 8*q2*q9*s51 + 2*q20*q9*s51 - 
    6*q7*q9*s51 + 2*q2*q7*q8*s12*s51 - 6*q2^2*q23*s34*s51 - 
    2*q2*q6^2*s34*s51 + 2*q2*q6*q7*s34*s51 + 4*q2^2*q9*s34*s51 + 
    4*q2*q9^2*s34*s51 - 2*q7*q9^2*s34*s51 + 2*q2^2*q23*s45*s51 - 
    2*q2^2*q6*s45*s51 + 2*q2*q23*q6*s45*s51 + 2*q2*q6^2*s45*s51 - 
    6*q2*q6*q8*s45*s51 + 2*q6*q7*q8*s45*s51 - 2*q2^2*q9*s45*s51 + 
    6*q7*q8*q9*s45*s51 - 2*q2*q9^2*s45*s51 + 2*q7*q9^2*s45*s51 - 
    2*q2^2*q23*q6*s45^2*s51 - 2*q2*q6^2*q8*s45^2*s51 - 
    2*q7*q8*q9^2*s45^2*s51 + 4*q2^2*q23*s51^2 + 2*q2^2*q6*s51^2 - 
    2*q2*q6^2*s51^2 - 2*q2^2*q7*s51^2 + 6*q2*q6*q7*s51^2 + 2*q6^2*q7*s51^2 - 
    2*q2^2*q8*s51^2 + 6*q2*q6*q8*s51^2 - 2*q2*q7*q8*s51^2 - 
    6*q6*q7*q8*s51^2 - 2*q2^2*q9*s51^2 - 2*q2*q9^2*s51^2 + 
    2*q2^2*q7*q8*s12*s51^2 - 2*q2*q6^2*q7*s34*s51^2 - 
    2*q2^2*q6*q8*s45*s51^2 + 2*q2*q6^2*q8*s45*s51^2 - 
    2*q6^2*q7*q8*s45*s51^2 + 2*q2^2*q6*q7*s51^3 - 2*q2*q6^2*q7*s51^3 + 
    2*q2^2*q6*q8*s51^3 - 2*q2*q6^2*q8*s51^3 - 2*q2^2*q7*q8*s51^3 + 
    4*q2*q6*q7*q8*s51^3 + 2*q6^2*q7*q8*s51^3 + 2*q2^2*q6*q7*q8*s51^4 - 
    2*q2*q6^2*q7*q8*s51^4]*(-(F[1, 1, 2]*F[1, 1, 6])/6 - F[1, 1, 6]^2/2 + 
   (F[1, 1, 2]*F[1, 1, 8])/6 + (F[1, 1, 6]*F[1, 1, 8])/6 + F[1, 1, 8]^2/3 + 
   (2*F[2, 1, 12])/3 + (2*tci[1, 1]^2)/9 - (F[1, 1, 2]*tci[1, 2])/6 - 
   (F[1, 1, 6]*tci[1, 2])/6 - (2*F[1, 2, 9]*tci[1, 2])/3) + 
 r[-20*q2 + 10*q3 - 12*q4 - 3*q5 + 89*q6 + 34*q7 - 28*q8 + 12*q4^2*s12 + 
    10*q2*q8*s12 - 10*q3*q8*s12 - 12*q4*q8*s12 - 8*q7*q8*s12 + 
    10*q2*q3*q7*s12^2 - 10*q2*q7*q8*s12^2 - 10*q3*q6*s23 + 6*q5*q6*s23 - 
    70*q6^2*s23 - 3*q5*q6^2*s23^2 + 19*q6^3*s23^2 - 12*q4^2*s34 + 
    10*q2*q6*s34 - 9*q5*q6*s34 - 32*q6^2*s34 + 12*q4*q8*s34 + 9*q5*q8*s34 - 
    25*q6*q8*s34 + 9*q6*q9*s34 + 30*q7*q9*s34 - 27*q8*q9*s34 - 
    12*q4^2*q8*s12*s34 + 19*q6^3*s23*s34 + 12*q4^2*q8*s34^2 - 
    9*q5*q6*q9*s34^2 + 9*q5*q8*q9*s34^2 - 52*q2*q6*s45 + 20*q3*q6*s45 + 
    105*q6^2*s45 + 6*q5*q7*s45 + 10*q2*q8*s45 - 10*q3*q8*s45 - 9*q5*q8*s45 - 
    32*q6*q8*s45 - 40*q7*q8*s45 - 39*q7*q9*s45 + 39*q8*q9*s45 + 
    3*q5*q6^2*s23*s45 - 38*q6^3*s23*s45 + 32*q2*q6^2*s34*s45 + 
    3*q5*q6^2*s34*s45 - 38*q6^3*s34*s45 + 3*q5*q6*q9*s34*s45 + 
    6*q5*q7*q9*s34*s45 - 9*q5*q8*q9*s34*s45 + 3*q5*q6^2*q9*s34^2*s45 - 
    32*q2*q6^2*s45^2 + 19*q6^3*s45^2 + 10*q2*q6*q8*s45^2 - 
    10*q3*q6*q8*s45^2 - 9*q5*q7*q8*s45^2 - 9*q5*q7*q9*s45^2 + 
    9*q5*q8*q9*s45^2 + 39*q7*q8*q9*s45^2 + 19*q2*q6^3*s34*s45^2 + 
    9*q5*q7*q8*q9*s45^3 - 12*q4^2*s51 + 106*q2*q6*s51 - 22*q3*q6*s51 - 
    38*q6^2*s51 - 30*q2*q7*s51 + 24*q4*q7*s51 - 42*q6*q7*s51 - 74*q2*q8*s51 + 
    22*q3*q8*s51 - 6*q4*q8*s51 + 44*q6*q8*s51 + 56*q7*q8*s51 + 12*q4*q9*s51 - 
    48*q7*q9*s51 + 36*q8*q9*s51 - 12*q2*q3*q7*s12*s51 + 42*q2*q7*q8*s12*s51 - 
    32*q2*q6^2*s34*s51 + 19*q6^3*s34*s51 + 10*q2*q6*q7*s34*s51 - 
    12*q4^2*q8*s34*s51 + 36*q4*q7*q9*s34*s51 + 89*q2*q6^2*s45*s51 - 
    19*q6^3*s45*s51 - 106*q2*q6*q8*s45*s51 + 32*q3*q6*q8*s45*s51 + 
    3*q6^2*q8*s45*s51 + 42*q6*q7*q8*s45*s51 + 48*q7*q8*q9*s45*s51 - 
    19*q2*q6^3*s34*s45*s51 + 19*q2*q6^3*s45^2*s51 - 32*q2*q6^2*q8*s45^2*s51 - 
    89*q2*q6^2*s51^2 + 16*q2*q3*q7*s51^2 + 106*q2*q6*q7*s51^2 + 
    51*q6^2*q7*s51^2 + 182*q2*q6*q8*s51^2 - 38*q3*q6*q8*s51^2 - 
    112*q2*q7*q8*s51^2 - 144*q6*q7*q8*s51^2 + 12*q4^2*q9*s51^2 - 
    18*q4*q7*q9*s51^2 + 18*q7*q8*q9*s51^2 + 19*q2*q6^3*s34*s51^2 - 
    32*q2*q6^2*q7*s34*s51^2 + 12*q4^2*q7*q9*s34*s51^2 - 
    19*q2*q6^3*s45*s51^2 + 89*q2*q6^2*q8*s45*s51^2 - 
    51*q6^2*q7*q8*s45*s51^2 + 19*q2*q6^3*q8*s45^2*s51^2 + 19*q2*q6^3*s51^3 - 
    89*q2*q6^2*q7*s51^3 - 19*q6^3*q7*s51^3 - 89*q2*q6^2*q8*s51^3 + 
    182*q2*q6*q7*q8*s51^3 + 89*q6^2*q7*q8*s51^3 + 19*q2*q6^3*q7*s34*s51^3 - 
    19*q2*q6^3*q8*s45*s51^3 + 19*q6^3*q7*q8*s45*s51^3 + 19*q2*q6^3*q7*s51^4 + 
    19*q2*q6^3*q8*s51^4 - 89*q2*q6^2*q7*q8*s51^4 - 19*q6^3*q7*q8*s51^4 + 
    19*q2*q6^3*q7*q8*s51^5]*(F[1, 1, 5]^2/9 - (2*F[1, 1, 5]*F[1, 1, 8])/9 + 
   F[1, 1, 8]^2/9 + (2*F[2, 1, 7])/9 + (2*F[2, 1, 12])/9 + tci[1, 1]^2/27 + 
   (2*F[1, 1, 5]*tci[1, 2])/9 - (2*F[1, 2, 9]*tci[1, 2])/9) + 
 r[44*q10 - 15*q2 - 6*q3 - 28*q4 - 60*q5 + 10*q6 + 64*q7 - 43*q8 - 13*q9 + 
    12*q2*q3*s12 + 12*q3^2*s12 + 44*q4*q5*s12 - 3*q5^2*s12 - 38*q4*q7*s12 - 
    76*q5*q7*s12 - 6*q3*q8*s12 + 44*q4*q8*s12 - 44*q5*q8*s12 - 18*q7*q8*s12 - 
    19*q5^3*s12^2 + 18*q2*q3*q7*s12^2 - 12*q3^2*q7*s12^2 + 
    38*q4*q5*q8*s12^2 - 38*q5^2*q8*s12^2 - 18*q2*q7*q8*s12^2 - 
    38*q5*q7*q8*s12^2 - 12*q3^2*s23 - 16*q10*q5*s23 + 16*q4*q5*s23 - 
    3*q5^2*s23 + 6*q3*q6*s23 + 16*q5*q6*s23 + 16*q10*q9*s23 - 16*q4*q9*s23 + 
    12*q3^2*q6*s23^2 + 3*q5^2*q6*s23^2 + 44*q10*q2*s34 - 44*q10*q5*s34 - 
    16*q4*q5*s34 - 3*q5^2*s34 + 20*q10*q6*s34 + 6*q2*q6*s34 + 25*q5*q6*s34 - 
    38*q4*q7*s34 - 76*q5*q7*s34 - 32*q4*q8*s34 + 39*q5*q8*s34 + 
    28*q10*q9*s34 - 44*q2*q9*s34 - 44*q4*q9*s34 - 3*q6*q9*s34 + 
    134*q7*q9*s34 - 27*q8*q9*s34 - 13*q9^2*s34 + 19*q5^3*s12*s34 - 
    44*q4*q5*q8*s12*s34 + 22*q5^2*q8*s12*s34 + 19*q5^3*q8*s12^2*s34 + 
    3*q5^2*q6*s23*s34 - 38*q10*q2*q5*s34^2 + 16*q4*q5*q8*s34^2 + 
    3*q5^2*q8*s34^2 + 38*q2*q5*q9*s34^2 + 10*q10*q6*q9*s34^2 + 
    3*q5*q6*q9*s34^2 - 38*q4*q7*q9*s34^2 - 76*q5*q7*q9*s34^2 + 
    10*q5*q8*q9*s34^2 + 19*q2*q9^2*s34^2 - 19*q5^3*q8*s12*s34^2 + 
    12*q10*q2*s45 + 6*q2*q3*s45 - 12*q10*q5*s45 + 9*q2*q5*s45 + 3*q5^2*s45 + 
    10*q10*q6*s45 - 2*q2*q6*s45 + 3*q5*q6*s45 - 6*q3*q7*s45 + 115*q5*q7*s45 + 
    9*q2*q8*s45 - 6*q3*q8*s45 - 55*q5*q8*s45 - 64*q7*q8*s45 - 31*q2*q9*s45 - 
    16*q6*q9*s45 - 164*q7*q9*s45 + 126*q8*q9*s45 + 12*q3^2*q7*s12*s45 - 
    57*q5^2*q7*s12*s45 + 51*q5^2*q8*s12*s45 + 64*q5*q7*q8*s12*s45 - 
    19*q5^3*q8*s12^2*s45 - 38*q5^2*q7*q8*s12^2*s45 - 12*q3^2*q6*s23*s45 - 
    6*q5^2*q6*s23*s45 - 32*q10*q2*q5*s34*s45 - 22*q2*q5*q6*s34*s45 - 
    6*q5^2*q6*s34*s45 - 57*q5^2*q7*s34*s45 + 35*q5^2*q8*s34*s45 + 
    51*q2*q5*q9*s34*s45 + 15*q5*q6*q9*s34*s45 + 172*q5*q7*q9*s34*s45 - 
    106*q5*q8*q9*s34*s45 + 26*q2*q9^2*s34*s45 + 3*q6*q9^2*s34*s45 - 
    3*q8*q9^2*s34*s45 - 19*q5^3*q8*s12*s34*s45 - 57*q5^2*q7*q9*s34^2*s45 + 
    32*q5^2*q8*q9*s34^2*s45 + 19*q2*q5*q9^2*s34^2*s45 + 
    6*q5*q6*q9^2*s34^2*s45 + 38*q2*q9^3*s34^2*s45 - 10*q10*q2*q5*s45^2 - 
    10*q2*q5*q6*s45^2 + 3*q5^2*q6*s45^2 + 70*q5^2*q7*s45^2 - 
    70*q5^2*q8*s45^2 + 9*q2*q6*q8*s45^2 - 112*q5*q7*q8*s45^2 + 
    29*q2*q5*q9*s45^2 - 6*q2*q6*q9*s45^2 - 29*q5*q6*q9*s45^2 - 
    182*q5*q7*q9*s45^2 + 182*q5*q8*q9*s45^2 + 164*q7*q8*q9*s45^2 - 
    6*q2*q9^2*s45^2 + 6*q6*q9^2*s45^2 - 3*q7*q9^2*s45^2 + 3*q8*q9^2*s45^2 - 
    19*q5^3*q7*s12*s45^2 + 19*q5^3*q8*s12*s45^2 + 51*q5^2*q7*q8*s12*s45^2 - 
    19*q5^3*q7*q8*s12^2*s45^2 + 3*q2*q5^2*q6*s34*s45^2 - 
    19*q5^3*q7*s34*s45^2 + 19*q5^3*q8*s34*s45^2 + 89*q5^2*q7*q9*s34*s45^2 - 
    89*q5^2*q8*q9*s34*s45^2 + 32*q2*q5*q9^2*s34*s45^2 - 
    32*q5*q6*q9^2*s34*s45^2 - 19*q5^3*q7*q9*s34^2*s45^2 + 
    19*q5^3*q8*q9*s34^2*s45^2 + 19*q2*q5*q9^3*s34^2*s45^2 - 
    19*q5*q6*q9^3*s34^2*s45^2 + 19*q5^3*q7*s45^3 - 19*q5^3*q8*s45^3 - 
    70*q5^2*q7*q8*s45^3 + 16*q2*q5*q6*q9*s45^3 - 89*q5^2*q7*q9*s45^3 + 
    89*q5^2*q8*q9*s45^3 + 182*q5*q7*q8*q9*s45^3 + 13*q2*q5*q9^2*s45^3 - 
    12*q2*q6*q9^2*s45^3 - 13*q5*q6*q9^2*s45^3 + 3*q7*q8*q9^2*s45^3 + 
    19*q2*q9^3*s45^3 - 19*q6*q9^3*s45^3 + 19*q5^3*q7*q8*s12*s45^3 + 
    19*q5^3*q7*q9*s34*s45^3 - 19*q5^3*q8*q9*s34*s45^3 + 
    19*q2*q5*q9^3*s34*s45^3 - 19*q5*q6*q9^3*s34*s45^3 - 19*q5^3*q7*q8*s45^4 - 
    19*q5^3*q7*q9*s45^4 + 19*q5^3*q8*q9*s45^4 + 89*q5^2*q7*q8*q9*s45^4 - 
    6*q2*q5*q6*q9^2*s45^4 + 19*q2*q5*q9^3*s45^4 + 38*q2*q6*q9^3*s45^4 - 
    19*q5*q6*q9^3*s45^4 + 19*q5^3*q7*q8*q9*s45^5 + 19*q2*q5*q6*q9^3*s45^5 - 
    16*q10*q2*s51 - 30*q2*q3*s51 + 12*q3^2*s51 - 22*q10*q6*s51 + 
    18*q2*q6*s51 - 6*q3*q6*s51 - 18*q2*q7*s51 + 30*q3*q7*s51 - 6*q4*q7*s51 - 
    18*q6*q7*s51 - 9*q2*q8*s51 + 6*q3*q8*s51 + 16*q4*q8*s51 - 10*q7*q8*s51 - 
    44*q10*q9*s51 + 16*q2*q9*s51 + 28*q4*q9*s51 + 13*q6*q9*s51 - 
    62*q7*q9*s51 + 36*q8*q9*s51 + 32*q9^2*s51 + 24*q2*q3^2*s12*s51 + 
    12*q2*q3*q7*s12*s51 - 36*q3^2*q7*s12*s51 + 6*q2*q7*q8*s12*s51 + 
    12*q2*q3^2*q7*s12^2*s51 - 12*q3^2*q6*s23*s51 + 6*q2*q6*q7*s34*s51 - 
    32*q10*q6*q9*s34*s51 + 32*q4*q7*q9*s34*s51 - 6*q2*q9^2*s34*s51 + 
    19*q9^3*s34*s51 + 19*q2*q9^3*s34^2*s51 - 12*q2*q3^2*s45*s51 + 
    12*q3^2*q7*s45*s51 + 12*q3^2*q8*s45*s51 - 9*q2*q6*q8*s45*s51 + 
    9*q6*q7*q8*s45*s51 - 3*q2*q6*q9*s45*s51 + 71*q7*q8*q9*s45*s51 - 
    32*q2*q9^2*s45*s51 - 6*q7*q9^2*s45*s51 + 6*q8*q9^2*s45*s51 - 
    57*q2*q9^3*s34*s45*s51 - 6*q2*q6*q9^2*s45^2*s51 + 
    6*q7*q8*q9^2*s45^2*s51 + 19*q2*q6*q9^3*s45^3*s51 + 24*q2*q3^2*s51^2 - 
    36*q2*q3*q7*s51^2 - 24*q3^2*q7*s51^2 + 18*q2*q6*q7*s51^2 - 
    9*q6*q7*q8*s51^2 + 38*q10*q6*q9*s51^2 - 10*q4*q7*q9*s51^2 + 
    19*q7*q8*q9*s51^2 - 13*q2*q9^2*s51^2 - 3*q7*q9^2*s51^2 - 19*q9^3*s51^2 + 
    36*q2*q3^2*q7*s12*s51^2 - 38*q2*q9^3*s34*s51^2 + 3*q7*q8*q9^2*s45*s51^2 + 
    19*q2*q9^3*s45*s51^2 + 24*q2*q3^2*q7*s51^3 + 19*q2*q9^3*s51^3]*
  (F[1, 1, 6]^2/9 - (2*F[1, 1, 6]*F[1, 1, 8])/9 + F[1, 1, 8]^2/9 + 
   (2*F[2, 1, 8])/9 + (2*F[2, 1, 12])/9 + tci[1, 1]^2/27 + 
   (2*F[1, 1, 6]*tci[1, 2])/9 - (2*F[1, 2, 9]*tci[1, 2])/9) + 
 r[-12*q10 - 42*q2 - 30*q3 + 31*q5 + 62*q6 + 3*q7 + 3*q8 + 44*q9 + 
    12*q2*q3*s12 + 12*q3^2*s12 - 25*q2*q5*s12 + 38*q5^2*s12 + 18*q2*q7*s12 - 
    12*q5*q7*s12 + 9*q2*q8*s12 + 12*q5*q8*s12 - 9*q7*q8*s12 - 
    3*q5^2*q8*s12^2 - 9*q2*q7*q8*s12^2 + 9*q5*q7*q8*s12^2 - 12*q3^2*s23 - 
    16*q10*q5*s23 - 44*q5^2*s23 + 30*q3*q6*s23 - 47*q5*q6*s23 + 
    16*q10*q9*s23 - 19*q5^3*s12*s23 + 19*q5^3*s23^2 + 12*q3^2*q6*s23^2 + 
    44*q5^2*q6*s23^2 - 19*q5^3*q6*s23^3 - 12*q10*q2*s34 + 12*q10*q5*s34 - 
    4*q2*q5*s34 - 6*q5^2*s34 + 76*q10*q6*s34 + 9*q2*q6*s34 + 41*q5*q6*s34 - 
    9*q2*q7*s34 - 3*q5*q8*s34 - 28*q10*q9*s34 - 6*q2*q9*s34 - 22*q5*q9*s34 - 
    32*q6*q9*s34 + 6*q5^2*q8*s12*s34 + 19*q5^3*s23*s34 + 6*q5^2*q6*s23*s34 - 
    19*q5^3*q6*s23^2*s34 - 10*q10*q2*q5*s34^2 - 3*q5^2*q8*s34^2 + 
    3*q2*q5*q9*s34^2 + 38*q10*q6*q9*s34^2 + 38*q5*q6*q9*s34^2 - 
    44*q10*q2*s45 - 6*q2*q3*s45 + 12*q3^2*s45 + 44*q10*q5*s45 - 
    19*q2*q5*s45 + 38*q5^2*s45 + 38*q10*q6*s45 - 15*q2*q6*s45 - 
    48*q3*q6*s45 + 88*q5*q6*s45 + 18*q2*q8*s45 + 24*q3*q8*s45 - 3*q7*q8*s45 - 
    47*q2*q9*s45 + 9*q6*q9*s45 + 3*q5*q7*q8*s12*s45 - 
    3*q5^2*q7*q8*s12^2*s45 - 19*q5^3*s23*s45 - 24*q3^2*q6*s23*s45 - 
    82*q5^2*q6*s23*s45 + 38*q5^3*q6*s23^2*s45 - 32*q10*q2*q5*s34*s45 + 
    3*q2*q5^2*s34*s45 - 38*q5^3*s34*s45 - 3*q2*q5*q6*s34*s45 - 
    31*q5^2*q6*s34*s45 - 3*q5^2*q8*s34*s45 + 15*q2*q5*q9*s34*s45 + 
    51*q5*q6*q9*s34*s45 + 57*q5^3*q6*s23*s34*s45 - 6*q2*q5^2*q9*s34^2*s45 - 
    19*q5^2*q6*q9*s34^2*s45 - 38*q10*q2*q5*s45^2 + 12*q3^2*q6*s45^2 - 
    9*q2*q5*q6*s45^2 + 38*q5^2*q6*s45^2 + 18*q2*q6*q8*s45^2 + 
    18*q3*q6*q8*s45^2 - 29*q2*q5*q9*s45^2 - 38*q2*q6*q9*s45^2 + 
    29*q5*q6*q9*s45^2 - 19*q5^3*q6*s23*s45^2 + 6*q2*q5^2*q6*s34*s45^2 - 
    38*q5^3*q6*s34*s45^2 + 32*q2*q5^2*q9*s34*s45^2 - 
    32*q5^2*q6*q9*s34*s45^2 - 19*q2*q5^3*q9*s34^2*s45^2 + 
    19*q5^3*q6*q9*s34^2*s45^2 - 13*q2*q5^2*q6*s45^3 + 13*q2*q5^2*q9*s45^3 - 
    16*q2*q5*q6*q9*s45^3 - 13*q5^2*q6*q9*s45^3 + 19*q2*q5^3*q6*s34*s45^3 - 
    19*q2*q5^3*q9*s34*s45^3 + 19*q5^3*q6*q9*s34*s45^3 + 19*q2*q5^3*q6*s45^4 - 
    19*q2*q5^3*q9*s45^4 - 6*q2*q5^2*q6*q9*s45^4 + 19*q5^3*q6*q9*s45^4 - 
    19*q2*q5^3*q6*q9*s45^5 - 16*q10*q2*s51 + 6*q2*q3*s51 + 12*q3^2*s51 + 
    6*q10*q6*s51 + 9*q2*q6*s51 - 6*q3*q6*s51 - 9*q2*q7*s51 - 3*q6*q7*s51 - 
    12*q2*q8*s51 + 9*q7*q8*s51 + 12*q10*q9*s51 - 16*q2*q9*s51 + 
    10*q6*q9*s51 - 12*q2*q3^2*s12*s51 + 9*q2*q7*q8*s12*s51 - 
    12*q3^2*q6*s23*s51 + 9*q2*q6*q7*s34*s51 - 32*q10*q6*q9*s34*s51 + 
    12*q2*q3^2*s45*s51 - 12*q2*q6*q8*s45*s51 - 12*q3*q6*q8*s45*s51 + 
    3*q6*q7*q8*s45*s51 - 19*q2*q6*q9*s45*s51 + 12*q3^2*q6*q8*s45^2*s51 + 
    9*q2*q6*q7*s51^2 + 9*q2*q6*q8*s51^2 - 9*q2*q7*q8*s51^2 - 
    9*q6*q7*q8*s51^2 + 10*q10*q6*q9*s51^2 + 9*q2*q6*q7*q8*s51^3]*
  (-(F[1, 1, 2]*F[1, 1, 4])/18 + (F[1, 1, 2]*F[1, 1, 6])/18 - 
   (F[1, 1, 4]*F[1, 1, 6])/18 + F[1, 1, 6]^2/6 - (2*F[1, 1, 2]*F[1, 1, 8])/
    9 + F[1, 1, 8]^2/9 + (2*F[1, 1, 2]*F[1, 1, 9])/9 - 
   (2*F[1, 1, 4]*F[1, 1, 9])/9 + (2*F[2, 1, 12])/9 + 
   (5*F[1, 1, 2]*tci[1, 2])/18 + (F[1, 1, 6]*tci[1, 2])/18 + 
   (2*F[1, 1, 9]*tci[1, 2])/9 - (2*F[1, 2, 9]*tci[1, 2])/9) + 
 r[-82*q2 - 38*q3 + 76*q6 + 7*q7 - 13*q8 + 38*q2^2*s12 + 12*q4*q5*s12 + 
    73*q2*q7*s12 + 6*q4*q7*s12 + 38*q2*q8*s12 + 38*q3*q8*s12 - 12*q4*q8*s12 + 
    12*q5*q8*s12 - 44*q7*q8*s12 - 12*q4^2*q5*s12^2 - 38*q2*q3*q7*s12^2 - 
    18*q4*q5*q8*s12^2 - 19*q2*q7*q8*s12^2 - 18*q5*q7*q8*s12^2 + 
    38*q3*q6*s23 - 13*q2^2*s34 + 9*q2*q5*s34 - 12*q4*q5*s34 + 38*q2*q6*s34 - 
    41*q2*q7*s34 - 6*q4*q7*s34 - 9*q5*q7*s34 - 24*q4*q8*s34 - 9*q2*q9*s34 + 
    9*q7*q9*s34 + 24*q4^2*q5*s12*s34 + 24*q4^2*q8*s12*s34 + 
    12*q4^2*q5*q8*s12^2*s34 - 12*q4^2*q5*s34^2 - 24*q4^2*q8*s34^2 + 
    18*q4*q5*q8*s34^2 + 3*q2^2*q9*s34^2 + 9*q2*q5*q9*s34^2 - 
    9*q5*q7*q9*s34^2 - 24*q4^2*q5*q8*s12*s34^2 + 12*q4^2*q5*q8*s34^3 + 
    38*q2^2*s45 - 114*q2*q6*s45 - 76*q3*q6*s45 + 9*q5*q7*s45 + 38*q2*q8*s45 + 
    38*q3*q8*s45 - 9*q5*q8*s45 - 19*q7*q8*s45 + 3*q2*q9*s45 - 9*q7*q9*s45 + 
    6*q8*q9*s45 + 12*q5*q7*q8*s12*s45 + 19*q2^3*s34*s45 - 
    38*q2^2*q6*s34*s45 - 6*q2^2*q9*s34*s45 - 3*q2*q5*q9*s34*s45 + 
    9*q5*q7*q9*s34*s45 - 6*q5*q8*q9*s34*s45 + 3*q2^2*q5*q9*s34^2*s45 + 
    38*q2^2*q6*s45^2 + 38*q2*q6*q8*s45^2 + 38*q3*q6*q8*s45^2 - 
    9*q5*q7*q8*s45^2 - 9*q5*q7*q9*s45^2 + 9*q5*q8*q9*s45^2 + 
    9*q7*q8*q9*s45^2 + 19*q2^3*q6*s34*s45^2 + 9*q5*q7*q8*q9*s45^3 - 
    38*q2^2*s51 + 51*q2*q6*s51 - 6*q3*q6*s51 + 16*q2*q7*s51 - 6*q4*q7*s51 - 
    19*q6*q7*s51 - 32*q2*q8*s51 + 6*q3*q8*s51 + 6*q4*q8*s51 + 19*q7*q8*s51 + 
    38*q2^3*s12*s51 - 3*q2^2*q7*s12*s51 - 44*q2*q3*q7*s12*s51 + 
    19*q2^2*q8*s12*s51 + 19*q2*q7*q8*s12*s51 - 19*q2^3*s34*s51 + 
    19*q2^2*q6*s34*s51 + 3*q2^2*q7*s34*s51 - 12*q4^2*q7*s34*s51 + 
    19*q2*q6*q7*s34*s51 + 12*q4^2*q8*s34*s51 - 6*q2^2*q9*s34*s51 + 
    19*q2^3*s45*s51 - 51*q2^2*q6*s45*s51 + 19*q2^2*q8*s45*s51 - 
    51*q2*q6*q8*s45*s51 - 32*q3*q6*q8*s45*s51 + 19*q6*q7*q8*s45*s51 + 
    3*q2^2*q9*s45*s51 - 19*q2^3*q6*s34*s45*s51 + 19*q2^3*q6*s45^2*s51 + 
    19*q2^2*q6*q8*s45^2*s51 - 19*q2^3*s51^2 + 32*q2^2*q6*s51^2 - 
    16*q2^2*q7*s51^2 - 16*q2*q3*q7*s51^2 + 19*q2*q6*q7*s51^2 - 
    13*q2^2*q8*s51^2 + 29*q2*q6*q8*s51^2 + 10*q3*q6*q8*s51^2 - 
    16*q2*q7*q8*s51^2 - 19*q6*q7*q8*s51^2 + 3*q2^2*q9*s51^2 + 
    38*q2^3*q7*s12*s51^2 + 19*q2^3*q8*s12*s51^2 - 6*q2^2*q7*q8*s12*s51^2 - 
    19*q2^3*q7*q8*s12^2*s51^2 + 19*q2^3*q6*s34*s51^2 - 19*q2^3*q7*s34*s51^2 - 
    19*q2^3*q6*s45*s51^2 + 19*q2^3*q8*s45*s51^2 - 32*q2^2*q6*q8*s45*s51^2 + 
    19*q2^3*q6*q8*s45^2*s51^2 + 19*q2^3*q6*s51^3 - 19*q2^3*q7*s51^3 + 
    13*q2^2*q6*q7*s51^3 - 19*q2^3*q8*s51^3 + 13*q2^2*q6*q8*s51^3 + 
    6*q2^2*q7*q8*s51^3 + 16*q2*q6*q7*q8*s51^3 + 19*q2^3*q7*q8*s12*s51^3 + 
    19*q2^3*q6*q7*s34*s51^3 - 19*q2^3*q6*q8*s45*s51^3 + 19*q2^3*q6*q7*s51^4 + 
    19*q2^3*q6*q8*s51^4 - 19*q2^3*q7*q8*s51^4 - 6*q2^2*q6*q7*q8*s51^4 + 
    19*q2^3*q6*q7*q8*s51^5]*(F[1, 1, 8]^2/9 - F[1, 1, 9]^2/9 - 
   (2*F[1, 1, 8]*F[1, 1, 10])/9 + (2*F[1, 1, 9]*F[1, 1, 10])/9 + 
   (2*F[2, 1, 12])/9 - (2*F[2, 1, 15])/9 + tci[1, 1]^2/27 + 
   (2*F[1, 1, 10]*tci[1, 2])/9 - (2*F[1, 2, 9]*tci[1, 2])/9) + 
 r[-12*q10 - 42*q2 + 28*q4 + 59*q5 + 50*q6 - 37*q7 + 114*q8 - 13*q9 + 
    12*q2*q3*s12 - 25*q2*q5*s12 - 12*q4*q5*s12 + 38*q5^2*s12 + 18*q2*q7*s12 - 
    12*q3*q7*s12 - 10*q4*q7*s12 - 2*q5*q7*s12 + 9*q2*q8*s12 - 12*q4*q8*s12 - 
    30*q5*q8*s12 - 43*q7*q8*s12 + 10*q4*q5*q8*s12^2 - 3*q5^2*q8*s12^2 - 
    9*q2*q7*q8*s12^2 + 19*q5*q7*q8*s12^2 - 16*q10*q5*s23 + 16*q4*q5*s23 - 
    44*q5^2*s23 - 47*q5*q6*s23 + 16*q10*q9*s23 - 16*q4*q9*s23 - 
    19*q5^3*s12*s23 + 19*q5^3*s23^2 + 44*q5^2*q6*s23^2 - 19*q5^3*q6*s23^3 - 
    12*q10*q2*s34 + 12*q10*q5*s34 - 4*q2*q5*s34 - 16*q4*q5*s34 - 6*q5^2*s34 + 
    76*q10*q6*s34 + 9*q2*q6*s34 + 41*q5*q6*s34 - 9*q2*q7*s34 - 10*q4*q7*s34 + 
    10*q5*q7*s34 - 32*q4*q8*s34 - 85*q5*q8*s34 - 28*q10*q9*s34 - 
    6*q2*q9*s34 + 12*q4*q9*s34 - 32*q6*q9*s34 - 106*q7*q9*s34 + 
    190*q8*q9*s34 - 13*q9^2*s34 + 12*q4*q5*q8*s12*s34 + 6*q5^2*q8*s12*s34 + 
    19*q5^3*s23*s34 + 6*q5^2*q6*s23*s34 - 19*q5^3*q6*s23^2*s34 - 
    10*q10*q2*q5*s34^2 + 16*q4*q5*q8*s34^2 - 3*q5^2*q8*s34^2 + 
    3*q2*q5*q9*s34^2 + 38*q10*q6*q9*s34^2 + 38*q5*q6*q9*s34^2 - 
    10*q4*q7*q9*s34^2 + 10*q5*q7*q9*s34^2 - 76*q5*q8*q9*s34^2 - 
    32*q7*q9^2*s34^2 - 44*q10*q2*s45 - 6*q2*q3*s45 + 12*q3^2*s45 + 
    44*q10*q5*s45 - 19*q2*q5*s45 + 38*q5^2*s45 + 38*q10*q6*s45 - 
    15*q2*q6*s45 - 24*q3*q6*s45 + 88*q5*q6*s45 + 6*q3*q7*s45 - 74*q5*q7*s45 + 
    18*q2*q8*s45 + 24*q3*q8*s45 + 112*q5*q8*s45 + 134*q7*q8*s45 - 
    41*q2*q9*s45 + 3*q6*q9*s45 + 303*q7*q9*s45 - 350*q8*q9*s45 - 
    12*q3^2*q7*s12*s45 - 39*q5*q7*q8*s12*s45 - 3*q5^2*q7*q8*s12^2*s45 - 
    19*q5^3*s23*s45 - 12*q3^2*q6*s23*s45 - 82*q5^2*q6*s23*s45 + 
    38*q5^3*q6*s23^2*s45 - 32*q10*q2*q5*s34*s45 + 3*q2*q5^2*s34*s45 - 
    38*q5^3*s34*s45 - 3*q2*q5*q6*s34*s45 - 31*q5^2*q6*s34*s45 - 
    3*q5^2*q8*s34*s45 + 15*q2*q5*q9*s34*s45 + 51*q5*q6*q9*s34*s45 - 
    106*q5*q7*q9*s34*s45 + 172*q5*q8*q9*s34*s45 - 3*q2*q9^2*s34*s45 + 
    181*q7*q9^2*s34*s45 - 152*q8*q9^2*s34*s45 + 57*q5^3*q6*s23*s34*s45 - 
    6*q2*q5^2*q9*s34^2*s45 - 19*q5^2*q6*q9*s34^2*s45 - 
    32*q5*q7*q9^2*s34^2*s45 + 57*q5*q8*q9^2*s34^2*s45 + 
    38*q7*q9^3*s34^2*s45 - 38*q10*q2*q5*s45^2 + 12*q3^2*q6*s45^2 - 
    9*q2*q5*q6*s45^2 + 38*q5^2*q6*s45^2 + 18*q2*q6*q8*s45^2 + 
    18*q3*q6*q8*s45^2 + 112*q5*q7*q8*s45^2 - 29*q2*q5*q9*s45^2 - 
    29*q2*q6*q9*s45^2 + 29*q5*q6*q9*s45^2 + 182*q5*q7*q9*s45^2 - 
    182*q5*q8*q9*s45^2 - 360*q7*q8*q9*s45^2 - 3*q2*q9^2*s45^2 + 
    3*q6*q9^2*s45^2 - 216*q7*q9^2*s45^2 + 216*q8*q9^2*s45^2 - 
    19*q5^3*q6*s23*s45^2 + 6*q2*q5^2*q6*s34*s45^2 - 38*q5^3*q6*s34*s45^2 + 
    32*q2*q5^2*q9*s34*s45^2 - 32*q5^2*q6*q9*s34*s45^2 + 
    89*q5*q7*q9^2*s34*s45^2 - 89*q5*q8*q9^2*s34*s45^2 - 
    57*q7*q9^3*s34*s45^2 + 57*q8*q9^3*s34*s45^2 - 19*q2*q5^3*q9*s34^2*s45^2 + 
    19*q5^3*q6*q9*s34^2*s45^2 + 19*q5*q7*q9^3*s34^2*s45^2 - 
    19*q5*q8*q9^3*s34^2*s45^2 - 13*q2*q5^2*q6*s45^3 + 13*q2*q5^2*q9*s45^3 - 
    16*q2*q5*q6*q9*s45^3 - 13*q5^2*q6*q9*s45^3 - 182*q5*q7*q8*q9*s45^3 - 
    3*q2*q6*q9^2*s45^3 - 89*q5*q7*q9^2*s45^3 + 89*q5*q8*q9^2*s45^3 + 
    216*q7*q8*q9^2*s45^3 + 57*q7*q9^3*s45^3 - 57*q8*q9^3*s45^3 + 
    19*q2*q5^3*q6*s34*s45^3 - 19*q2*q5^3*q9*s34*s45^3 + 
    19*q5^3*q6*q9*s34*s45^3 - 19*q5*q7*q9^3*s34*s45^3 + 
    19*q5*q8*q9^3*s34*s45^3 + 19*q2*q5^3*q6*s45^4 - 19*q2*q5^3*q9*s45^4 - 
    6*q2*q5^2*q6*q9*s45^4 + 19*q5^3*q6*q9*s45^4 + 89*q5*q7*q8*q9^2*s45^4 + 
    19*q5*q7*q9^3*s45^4 - 19*q5*q8*q9^3*s45^4 - 57*q7*q8*q9^3*s45^4 - 
    19*q2*q5^3*q6*q9*s45^5 - 19*q5*q7*q8*q9^3*s45^5 - 16*q10*q2*s51 + 
    6*q2*q3*s51 + 12*q3^2*s51 + 6*q10*q6*s51 + 9*q2*q6*s51 - 24*q3*q6*s51 - 
    9*q2*q7*s51 - 6*q3*q7*s51 + 22*q4*q7*s51 - 15*q6*q7*s51 - 6*q2*q8*s51 + 
    24*q3*q8*s51 + 16*q4*q8*s51 + 56*q7*q8*s51 + 12*q10*q9*s51 - 
    22*q2*q9*s51 - 28*q4*q9*s51 + 10*q6*q9*s51 + 108*q7*q9*s51 - 
    152*q8*q9*s51 + 32*q9^2*s51 - 12*q2*q3^2*s12*s51 + 9*q2*q7*q8*s12*s51 - 
    12*q3^2*q6*s23*s51 + 9*q2*q6*q7*s34*s51 - 32*q10*q6*q9*s34*s51 + 
    32*q4*q7*q9*s34*s51 - 3*q2*q9^2*s34*s51 + 92*q7*q9^2*s34*s51 + 
    19*q9^3*s34*s51 + 19*q7*q9^3*s34^2*s51 + 12*q2*q3^2*s45*s51 + 
    12*q3^2*q6*s45*s51 - 12*q3^2*q7*s45*s51 - 6*q2*q6*q8*s45*s51 + 
    6*q6*q7*q8*s45*s51 - 22*q2*q6*q9*s45*s51 - 216*q7*q8*q9*s45*s51 - 
    165*q7*q9^2*s45*s51 + 133*q8*q9^2*s45*s51 - 57*q7*q9^3*s34*s45*s51 + 
    12*q3^2*q6*q8*s45^2*s51 - 3*q2*q6*q9^2*s45^2*s51 + 
    165*q7*q8*q9^2*s45^2*s51 + 57*q7*q9^3*s45^2*s51 - 57*q8*q9^3*s45^2*s51 - 
    57*q7*q8*q9^3*s45^3*s51 + 9*q2*q6*q7*s51^2 - 18*q3*q6*q8*s51^2 - 
    18*q6*q7*q8*s51^2 + 10*q10*q6*q9*s51^2 - 38*q4*q7*q9*s51^2 - 
    38*q7*q8*q9*s51^2 + 3*q2*q9^2*s51^2 - 38*q7*q9^2*s51^2 - 19*q9^3*s51^2 - 
    19*q7*q9^3*s34*s51^2 + 12*q3^2*q6*q8*s45*s51^2 + 
    38*q7*q8*q9^2*s45*s51^2 + 19*q7*q9^3*s45*s51^2 - 
    19*q7*q8*q9^3*s45^2*s51^2]*(-F[1, 1, 6]^2/9 + 
   (2*F[1, 1, 2]*F[1, 1, 8])/9 - F[1, 1, 8]^2/9 - (2*F[2, 1, 11])/9 - 
   (2*F[2, 1, 12])/9 - tci[1, 1]^2/27 - (2*F[1, 1, 2]*tci[1, 2])/9 + 
   (2*F[1, 2, 9]*tci[1, 2])/9) + 
 r[44*q10 - 6*q2 - 6*q3 + 10*q6 + 3*q7 + 3*q8 - 57*q9 + 12*q3^2*s12 - 
    12*q3*q7*s12 + 6*q7*q8*s12 - 12*q3^2*s23 - 16*q10*q5*s23 + 6*q3*q6*s23 + 
    16*q5*q6*s23 + 16*q10*q9*s23 + 12*q3^2*q6*s23^2 + 44*q10*q2*s34 - 
    44*q10*q5*s34 + 20*q10*q6*s34 + 3*q2*q6*s34 + 22*q5*q6*s34 + 
    28*q10*q9*s34 - 44*q2*q9*s34 + 22*q5*q9*s34 - 3*q6*q9*s34 + 3*q8*q9*s34 - 
    13*q9^2*s34 - 38*q10*q2*q5*s34^2 + 38*q2*q5*q9*s34^2 + 
    10*q10*q6*q9*s34^2 + 3*q5*q6*q9*s34^2 + 19*q2*q9^2*s34^2 + 
    12*q10*q2*s45 - 12*q10*q5*s45 + 10*q10*q6*s45 + 7*q2*q6*s45 + 
    12*q5*q6*s45 - 6*q3*q7*s45 - 3*q7*q8*s45 - 31*q2*q9*s45 - 16*q6*q9*s45 + 
    12*q3^2*q7*s12*s45 - 12*q3^2*q6*s23*s45 - 32*q10*q2*q5*s34*s45 - 
    19*q2*q5*q6*s34*s45 + 51*q2*q5*q9*s34*s45 + 15*q5*q6*q9*s34*s45 + 
    26*q2*q9^2*s34*s45 + 3*q6*q9^2*s34*s45 - 3*q8*q9^2*s34*s45 + 
    19*q2*q5*q9^2*s34^2*s45 + 6*q5*q6*q9^2*s34^2*s45 + 38*q2*q9^3*s34^2*s45 - 
    10*q10*q2*q5*s45^2 - 19*q2*q5*q6*s45^2 + 29*q2*q5*q9*s45^2 - 
    6*q2*q6*q9*s45^2 - 29*q5*q6*q9*s45^2 - 6*q2*q9^2*s45^2 + 
    6*q6*q9^2*s45^2 - 3*q7*q9^2*s45^2 + 3*q8*q9^2*s45^2 + 
    32*q2*q5*q9^2*s34*s45^2 - 32*q5*q6*q9^2*s34*s45^2 + 
    19*q2*q5*q9^3*s34^2*s45^2 - 19*q5*q6*q9^3*s34^2*s45^2 + 
    16*q2*q5*q6*q9*s45^3 + 13*q2*q5*q9^2*s45^3 - 12*q2*q6*q9^2*s45^3 - 
    13*q5*q6*q9^2*s45^3 + 3*q7*q8*q9^2*s45^3 + 19*q2*q9^3*s45^3 - 
    19*q6*q9^3*s45^3 + 19*q2*q5*q9^3*s34*s45^3 - 19*q5*q6*q9^3*s34*s45^3 - 
    6*q2*q5*q6*q9^2*s45^4 + 19*q2*q5*q9^3*s45^4 + 38*q2*q6*q9^3*s45^4 - 
    19*q5*q6*q9^3*s45^4 + 19*q2*q5*q6*q9^3*s45^5 - 16*q10*q2*s51 - 
    12*q2*q3*s51 + 12*q3^2*s51 - 22*q10*q6*s51 + 9*q2*q6*s51 - 6*q3*q6*s51 - 
    9*q2*q7*s51 + 18*q3*q7*s51 - 9*q6*q7*s51 - 9*q7*q8*s51 - 44*q10*q9*s51 + 
    16*q2*q9*s51 + 13*q6*q9*s51 + 6*q8*q9*s51 + 32*q9^2*s51 + 
    12*q2*q3*q7*s12*s51 - 12*q3^2*q7*s12*s51 - 6*q2*q7*q8*s12*s51 - 
    12*q3^2*q6*s23*s51 + 3*q2*q6*q7*s34*s51 - 32*q10*q6*q9*s34*s51 - 
    6*q2*q9^2*s34*s51 + 19*q9^3*s34*s51 + 19*q2*q9^3*s34^2*s51 + 
    12*q3^2*q7*s45*s51 - 3*q2*q6*q9*s45*s51 + 9*q7*q8*q9*s45*s51 - 
    32*q2*q9^2*s45*s51 - 6*q7*q9^2*s45*s51 + 6*q8*q9^2*s45*s51 - 
    57*q2*q9^3*s34*s45*s51 - 6*q2*q6*q9^2*s45^2*s51 + 
    6*q7*q8*q9^2*s45^2*s51 + 19*q2*q6*q9^3*s45^3*s51 + 12*q2*q3^2*s51^2 - 
    18*q2*q3*q7*s51^2 - 12*q3^2*q7*s51^2 + 9*q2*q6*q7*s51^2 - 
    9*q2*q6*q8*s51^2 + 9*q2*q7*q8*s51^2 + 38*q10*q6*q9*s51^2 + 
    9*q7*q8*q9*s51^2 - 13*q2*q9^2*s51^2 - 3*q7*q9^2*s51^2 - 19*q9^3*s51^2 + 
    12*q2*q3^2*q7*s12*s51^2 - 38*q2*q9^3*s34*s51^2 + 3*q7*q8*q9^2*s45*s51^2 + 
    19*q2*q9^3*s45*s51^2 + 12*q2*q3^2*q7*s51^3 - 9*q2*q6*q7*q8*s51^3 + 
    19*q2*q9^3*s51^3]*((F[1, 1, 2]*F[1, 1, 4])/18 - 
   (F[1, 1, 2]*F[1, 1, 6])/18 + (F[1, 1, 4]*F[1, 1, 6])/18 - F[1, 1, 6]^2/6 + 
   (2*F[1, 1, 4]*F[1, 1, 7])/9 - (2*F[1, 1, 6]*F[1, 1, 7])/9 + 
   (2*F[1, 1, 6]*F[1, 1, 8])/9 - F[1, 1, 8]^2/9 - (2*F[2, 1, 12])/9 - 
   (F[1, 1, 2]*tci[1, 2])/18 - (5*F[1, 1, 6]*tci[1, 2])/18 - 
   (2*F[1, 1, 7]*tci[1, 2])/9 + (2*F[1, 2, 9]*tci[1, 2])/9) + 
 r[-41*q2 + 24*q20 - 42*q4 - 39*q5 + 111*q6 + 71*q7 - 46*q8 + 24*q9 + 
    12*q2*q3*s12 + 24*q4^2*s12 + 24*q4*q5*s12 + 3*q5^2*s12 + 12*q3*q7*s12 - 
    18*q4*q7*s12 - 60*q5*q7*s12 - 16*q7^2*s12 - 6*q3*q8*s12 - 14*q5*q8*s12 + 
    20*q7*q8*s12 - 12*q4^2*q5*s12^2 - 19*q5^3*s12^2 + 18*q2*q3*q7*s12^2 - 
    12*q3^2*q7*s12^2 + 6*q4*q5*q8*s12^2 - 38*q5^2*q8*s12^2 - 
    18*q2*q7*q8*s12^2 - 66*q5*q7*q8*s12^2 + 12*q4^2*s23 - 24*q20*q5*s23 + 
    6*q4*q5*s23 - 9*q5^2*s23 + 30*q5*q6*s23 - 70*q6^2*s23 - 6*q4*q9*s23 - 
    12*q4^2*q5*s12*s23 + 12*q20*q5^2*s23^2 - 3*q5^2*q6*s23^2 - 
    9*q5*q6^2*s23^2 + 19*q6^3*s23^2 - 6*q20*q5*s34 - 18*q4*q5*s34 - 
    3*q5^2*s34 + 19*q2*q6*s34 - 38*q6^2*s34 - 30*q4*q7*s34 - 56*q5*q7*s34 - 
    12*q20*q8*s34 - 12*q4*q8*s34 + 24*q5*q8*s34 - 25*q6*q8*s34 - 
    6*q20*q9*s34 - 36*q4*q9*s34 - 12*q5*q9*s34 + 9*q6*q9*s34 + 
    130*q7*q9*s34 - 27*q8*q9*s34 + 24*q4^2*q5*s12*s34 + 19*q5^3*s12*s34 + 
    12*q4^2*q8*s12*s34 - 24*q4*q5*q8*s12*s34 + 16*q5^2*q8*s12*s34 + 
    12*q4^2*q5*q8*s12^2*s34 + 19*q5^3*q8*s12^2*s34 + 12*q4^2*q5*s23*s34 + 
    6*q20*q5^2*s23*s34 - 3*q5^2*q6*s23*s34 - 6*q5*q6^2*s23*s34 + 
    19*q6^3*s23*s34 - 12*q4^2*q5*s34^2 - 12*q4^2*q8*s34^2 + 
    18*q4*q5*q8*s34^2 + 3*q5^2*q8*s34^2 - 9*q5*q6*q9*s34^2 - 
    30*q4*q7*q9*s34^2 - 56*q5*q7*q9*s34^2 + 9*q5*q8*q9*s34^2 - 
    24*q4^2*q5*q8*s12*s34^2 - 19*q5^3*q8*s12*s34^2 + 12*q4^2*q5*q8*s34^3 + 
    6*q2*q20*s45 + 6*q2*q3*s45 + 9*q2*q5*s45 + 18*q20*q5*s45 + 3*q5^2*s45 - 
    79*q2*q6*s45 - 33*q5*q6*s45 + 111*q6^2*s45 + 113*q5*q7*s45 + 
    9*q2*q8*s45 - 12*q20*q8*s45 - 6*q3*q8*s45 - 76*q5*q8*s45 - 32*q6*q8*s45 - 
    79*q7*q8*s45 - 187*q7*q9*s45 + 159*q8*q9*s45 - 57*q5^2*q7*s12*s45 + 
    57*q5^2*q8*s12*s45 + 54*q5*q7*q8*s12*s45 - 16*q7^2*q8*s12*s45 - 
    19*q5^3*q8*s12^2*s45 - 38*q5^2*q7*q8*s12^2*s45 - 
    16*q5*q7^2*q8*s12^2*s45 - 18*q20*q5^2*s23*s45 + 6*q5^2*q6*s23*s45 + 
    15*q5*q6^2*s23*s45 - 38*q6^3*s23*s45 + 6*q2*q20*q5*s34*s45 - 
    18*q20*q5^2*s34*s45 - 9*q2*q5*q6*s34*s45 + 6*q5^2*q6*s34*s45 + 
    38*q2*q6^2*s34*s45 + 15*q5*q6^2*s34*s45 - 38*q6^3*s34*s45 - 
    57*q5^2*q7*s34*s45 + 41*q5^2*q8*s34*s45 + 6*q20*q5*q9*s34*s45 + 
    3*q5*q6*q9*s34*s45 + 170*q5*q7*q9*s34*s45 - 123*q5*q8*q9*s34*s45 - 
    19*q5^3*q8*s12*s34*s45 - 6*q20*q5^2*q9*s34^2*s45 + 
    3*q5*q6^2*q9*s34^2*s45 - 57*q5^2*q7*q9*s34^2*s45 + 
    38*q5^2*q8*q9*s34^2*s45 + 6*q20*q5^2*s45^2 + 9*q2*q5*q6*s45^2 - 
    3*q5^2*q6*s45^2 - 38*q2*q6^2*s45^2 - 6*q5*q6^2*s45^2 + 19*q6^3*s45^2 + 
    76*q5^2*q7*s45^2 - 76*q5^2*q8*s45^2 + 9*q2*q6*q8*s45^2 - 
    113*q5*q7*q8*s45^2 - 189*q5*q7*q9*s45^2 + 189*q5*q8*q9*s45^2 + 
    187*q7*q8*q9*s45^2 - 19*q5^3*q7*s12*s45^2 + 19*q5^3*q8*s12*s45^2 + 
    57*q5^2*q7*q8*s12*s45^2 - 19*q5^3*q7*q8*s12^2*s45^2 + 
    6*q2*q20*q5^2*s34*s45^2 - 3*q2*q5^2*q6*s34*s45^2 - 
    6*q2*q5*q6^2*s34*s45^2 + 19*q2*q6^3*s34*s45^2 - 19*q5^3*q7*s34*s45^2 + 
    19*q5^3*q8*s34*s45^2 + 95*q5^2*q7*q9*s34*s45^2 - 
    95*q5^2*q8*q9*s34*s45^2 - 19*q5^3*q7*q9*s34^2*s45^2 + 
    19*q5^3*q8*q9*s34^2*s45^2 + 19*q5^3*q7*s45^3 - 19*q5^3*q8*s45^3 - 
    76*q5^2*q7*q8*s45^3 - 95*q5^2*q7*q9*s45^3 + 95*q5^2*q8*q9*s45^3 + 
    189*q5*q7*q8*q9*s45^3 + 19*q5^3*q7*q8*s12*s45^3 + 
    19*q5^3*q7*q9*s34*s45^3 - 19*q5^3*q8*q9*s34*s45^3 - 19*q5^3*q7*q8*s45^4 - 
    19*q5^3*q7*q9*s45^4 + 19*q5^3*q8*q9*s45^4 + 95*q5^2*q7*q8*q9*s45^4 + 
    19*q5^3*q7*q8*q9*s45^5 + 6*q2*q20*s51 - 6*q2*q3*s51 - 12*q3^2*s51 - 
    24*q4^2*s51 + 133*q2*q6*s51 - 38*q6^2*s51 - 57*q2*q7*s51 + 18*q4*q7*s51 - 
    31*q6*q7*s51 - 16*q7^2*s51 - 85*q2*q8*s51 + 6*q3*q8*s51 + 44*q6*q8*s51 + 
    45*q7*q8*s51 + 6*q20*q9*s51 + 42*q4*q9*s51 - 92*q7*q9*s51 + 
    36*q8*q9*s51 + 24*q2*q3^2*s12*s51 - 12*q2*q3*q7*s12*s51 - 
    12*q3^2*q7*s12*s51 + 56*q2*q7*q8*s12*s51 + 12*q2*q3^2*q7*s12^2*s51 + 
    12*q3^2*q6*s23*s51 - 12*q4^2*q9*s23*s51 - 38*q2*q6^2*s34*s51 + 
    19*q6^3*s34*s51 - 12*q4^2*q7*s34*s51 + 19*q2*q6*q7*s34*s51 - 
    24*q4^2*q9*s34*s51 + 48*q4*q7*q9*s34*s51 - 12*q4^2*q7*q9*s34^2*s51 - 
    12*q2*q3^2*s45*s51 - 12*q3^2*q6*s45*s51 + 95*q2*q6^2*s45*s51 - 
    19*q6^3*s45*s51 + 12*q3^2*q8*s45*s51 - 123*q2*q6*q8*s45*s51 + 
    12*q3*q6*q8*s45*s51 + 3*q6^2*q8*s45*s51 + 27*q6*q7*q8*s45*s51 + 
    16*q7^2*q8*s45*s51 + 92*q7*q8*q9*s45*s51 - 19*q2*q6^3*s34*s45*s51 + 
    19*q2*q6^3*s45^2*s51 - 38*q2*q6^2*q8*s45^2*s51 - 95*q2*q6^2*s51^2 + 
    133*q2*q6*q7*s51^2 + 57*q6^2*q7*s51^2 + 16*q6*q7^2*s51^2 + 
    189*q2*q6*q8*s51^2 - 6*q3*q6*q8*s51^2 - 113*q2*q7*q8*s51^2 - 
    139*q6*q7*q8*s51^2 + 24*q4^2*q9*s51^2 - 18*q4*q7*q9*s51^2 + 
    18*q7*q8*q9*s51^2 + 12*q2*q3^2*q7*s12*s51^2 + 19*q2*q6^3*s34*s51^2 - 
    38*q2*q6^2*q7*s34*s51^2 + 12*q4^2*q7*q9*s34*s51^2 - 
    19*q2*q6^3*s45*s51^2 - 12*q3^2*q6*q8*s45*s51^2 + 
    95*q2*q6^2*q8*s45*s51^2 - 57*q6^2*q7*q8*s45*s51^2 - 
    16*q6*q7^2*q8*s45*s51^2 + 19*q2*q6^3*q8*s45^2*s51^2 + 19*q2*q6^3*s51^3 - 
    95*q2*q6^2*q7*s51^3 - 19*q6^3*q7*s51^3 - 95*q2*q6^2*q8*s51^3 + 
    189*q2*q6*q7*q8*s51^3 + 95*q6^2*q7*q8*s51^3 + 19*q2*q6^3*q7*s34*s51^3 - 
    19*q2*q6^3*q8*s45*s51^3 + 19*q6^3*q7*q8*s45*s51^3 + 19*q2*q6^3*q7*s51^4 + 
    19*q2*q6^3*q8*s51^4 - 95*q2*q6^2*q7*q8*s51^4 - 19*q6^3*q7*q8*s51^4 + 
    19*q2*q6^3*q7*q8*s51^5]*(-F[1, 1, 7]^2/9 + (2*F[1, 1, 7]*F[1, 1, 8])/9 - 
   F[1, 1, 8]^2/9 - (2*F[2, 1, 10])/9 - (2*F[2, 1, 12])/9 - tci[1, 1]^2/27 - 
   (2*F[1, 2, 8]*tci[1, 2])/9 + (2*F[1, 2, 9]*tci[1, 2])/9) + 
 r[-2*q10^3 + q10*q4*q5 - 2*q10^2*q6 - q10*q2*q6 - 2*q10*q5*q6 + q2*q5*q6 + 
    2*q10^2*q9 - 2*q10*q2*q9 - q10*q4*q9 - q2*q5*q9 - q4*q5*q9 + 
    4*q10*q6*q9 + 2*q2*q6*q9 + 2*q5*q6*q9 + 2*q10^3*q2*s34 + 
    2*q10^2*q2*q5*s34 + q10*q2*q4*q5*s34 - 2*q10*q4*q5*q6*s34 - 
    q10*q2*q4*q9*s34 - q2*q4*q5*q9*s34 - 4*q10^2*q6*q9*s34 + 
    2*q10*q4*q6*q9*s34 + 2*q4*q5*q6*q9*s34 + 2*q10^3*q5*s45 + 
    2*q10^2*q2*q5*s45 + q10*q2*q5*q6*s45 - 2*q2*q5*q6*q9*s45 + 
    2*q10^3*q2*q5*s34*s45 + 2*q10^3*q9*s51 + 2*q10^2*q6*q9*s51 + 
    2*q10*q2*q6*q9*s51 - 2*q10^3*q6*q9*s34*s51]*
  ((-2*eps5t*F[3, 23])/3 + (11*eps5t*tci[1, 1]^3)/405 + 
   (4*eps5t*tci[1, 2]*tci[2, 1])/9 + (16*eps5t*tci[3, 1])/5 + 
   (4*eps5t*tci[2, 1]*tcr[1, 1])/3 - (eps5t*tci[1, 1]*tcr[1, 1]^2)/15) + 
 r[-2*q4^3 + q2*q4*q5 - 2*q4^2*q5 + q2*q4*q7 - q3*q4*q7 + 2*q4^2*q7 + 
    q2*q5*q7 + q3*q4*q8 + 3*q4*q5*q8 + q3*q7*q8 - q5*q7*q8 + 2*q4^2*q9 + 
    q4*q5*q9 - 4*q4*q7*q9 - 2*q5*q7*q9 + 2*q4*q8*q9 + q5*q8*q9 + 4*q7*q8*q9 + 
    2*q4^3*q5*s12 + q2*q3*q4*q7*s12 - q2*q3*q4*q8*s12 + q2*q4*q5*q8*s12 - 
    2*q4^2*q5*q8*s12 - q2*q3*q7*q8*s12 + q2*q5*q7*q8*s12 - 2*q4^3*q5*s34 - 
    2*q4^3*q8*s34 + 2*q4^2*q5*q8*s34 + 2*q2*q4*q5*q9*s34 + 
    2*q2*q4*q7*q9*s34 + 4*q4^2*q7*q9*s34 + 2*q2*q5*q7*q9*s34 - 
    q4*q5*q8*q9*s34 - 2*q4^3*q5*q8*s12*s34 + 2*q4^3*q5*q8*s34^2 + 
    2*q5*q7*q8*q9*s45 + 2*q4^3*q9*s51 + 2*q3*q4*q7*q9*s51 - 
    2*q4^2*q7*q9*s51 - 2*q3*q4*q8*q9*s51 - 2*q3*q7*q8*q9*s51 + 
    2*q4^3*q7*q9*s34*s51]*((2*eps5t*F[3, 43])/3 + (11*eps5t*tci[1, 1]^3)/405 + 
   (4*eps5t*tci[1, 2]*tci[2, 1])/9 + (16*eps5t*tci[3, 1])/5 + 
   (4*eps5t*tci[2, 1]*tcr[1, 1])/3 - (eps5t*tci[1, 1]*tcr[1, 1]^2)/15) + 
 r[-2*q4^3 - 2*q4^2*q5 - 2*q4^2*q7 - 2*q4*q5*q8 - 2*q5*q7*q8 + 2*q4^2*q9 + 
    q4*q5*q9 + 2*q4*q7*q9 - q5*q7*q9 + 2*q4*q8*q9 + 2*q5*q8*q9 + 2*q7*q8*q9 + 
    2*q4^3*q5*s12 + 2*q2*q3*q4*q7*s12 - 2*q2*q3*q4*q8*s12 + 
    2*q2*q4*q5*q8*s12 + 2*q4^2*q5*q8*s12 - 2*q2*q3*q7*q8*s12 + 
    2*q2*q5*q7*q8*s12 - 2*q4^3*q5*s34 - 2*q4^3*q8*s34 + 2*q4^2*q5*q8*s34 + 
    q2*q4*q5*q9*s34 + q2*q4*q7*q9*s34 + q2*q5*q7*q9*s34 - 2*q4*q5*q8*q9*s34 - 
    2*q4^3*q5*q8*s12*s34 + 2*q4^3*q5*q8*s34^2 + 2*q5*q7*q8*q9*s45 + 
    2*q4^3*q9*s51 + q3*q4*q7*q9*s51 + 2*q4^2*q7*q9*s51 - q3*q4*q8*q9*s51 - 
    q3*q7*q8*q9*s51 + 2*q4^3*q7*q9*s34*s51]*((-2*eps5t*F[3, 62])/3 + 
   (11*eps5t*tci[1, 1]^3)/405 + (4*eps5t*tci[1, 2]*tci[2, 1])/9 + 
   (16*eps5t*tci[3, 1])/5 + (4*eps5t*tci[2, 1]*tcr[1, 1])/3 - 
   (eps5t*tci[1, 1]*tcr[1, 1]^2)/15) + 
 r[-2*q10^3 + 2*q10*q2*q5 + q10*q4*q5 + 2*q10^2*q6 - 2*q10*q5*q6 + 
    2*q10^2*q9 - 2*q10*q2*q9 - q10*q4*q9 - 2*q2*q5*q9 - q4*q5*q9 - 
    2*q10*q6*q9 + q5*q6*q9 + 2*q10^3*q2*s34 - 2*q10^2*q2*q5*s34 + 
    2*q10*q2*q4*q5*s34 - q10*q4*q5*q6*s34 - 2*q10*q2*q4*q9*s34 - 
    2*q2*q4*q5*q9*s34 + q10*q4*q6*q9*s34 + q4*q5*q6*q9*s34 + 2*q10^3*q5*s45 - 
    2*q10^2*q2*q5*s45 + 2*q10*q2*q5*q6*s45 - 2*q2*q5*q6*q9*s45 + 
    2*q10^3*q2*q5*s34*s45 + 2*q10^3*q9*s51 - 2*q10^2*q6*q9*s51 + 
    q10*q2*q6*q9*s51 - 2*q10^3*q6*q9*s34*s51]*((2*eps5t*F[3, 63])/3 + 
   (11*eps5t*tci[1, 1]^3)/405 + (4*eps5t*tci[1, 2]*tci[2, 1])/9 + 
   (16*eps5t*tci[3, 1])/5 + (4*eps5t*tci[2, 1]*tcr[1, 1])/3 - 
   (eps5t*tci[1, 1]*tcr[1, 1]^2)/15) + 
 r[2*q3^3 - 4*q3^2*q6 + 3*q2*q3*q7 + 2*q3^2*q7 - q2*q6*q7 - q3*q6*q7 + 
    q2*q3*q8 + 2*q3^2*q8 - 2*q2*q6*q8 - 2*q3*q6*q8 + q2*q7*q8 + q3*q7*q8 - 
    2*q2*q3^2*q7*s12 - 2*q3^3*q7*s12 - q2*q3*q7*q8*s12 - 2*q3^3*q6*s23 + 
    2*q3^3*q6*s45 + 2*q2*q3*q6*q8*s45 + 2*q3^2*q6*q8*s45 + 2*q2*q3^3*s51 - 
    2*q2*q3^2*q7*s51 - 2*q3^3*q7*s51 + q2*q3*q6*q7*s51 - 2*q3^2*q6*q8*s51 - 
    2*q2*q6*q7*q8*s51 - 2*q3*q6*q7*q8*s51 + 2*q2*q3^3*q7*s12*s51 + 
    2*q3^3*q6*q8*s45*s51 + 2*q2*q3^3*q7*s51^2]*
  ((-2*eps5t*F[3, 25])/3 - (11*eps5t*tci[1, 1]^3)/405 - 
   (4*eps5t*tci[1, 2]*tci[2, 1])/9 - (16*eps5t*tci[3, 1])/5 - 
   (4*eps5t*tci[2, 1]*tcr[1, 1])/3 + (eps5t*tci[1, 1]*tcr[1, 1]^2)/15) + 
 r[2*q3^3 + q2*q3*q6 - 2*q2*q3*q7 + 2*q3^2*q7 - q3*q6*q7 - 2*q3^2*q8 - 
    q2*q6*q8 + 2*q2*q7*q8 + q6*q7*q8 + 2*q2*q3^2*q7*s12 - 2*q3^3*q7*s12 - 
    2*q2*q3*q7*q8*s12 - 2*q3^3*q6*s23 + 2*q3^3*q6*s45 + q2*q3*q6*q8*s45 - 
    2*q3^2*q6*q8*s45 + 2*q2*q3^3*s51 - 2*q2*q3^2*q7*s51 - 2*q3^3*q7*s51 + 
    2*q2*q3*q6*q7*s51 + 2*q3^2*q6*q8*s51 - 2*q2*q6*q7*q8*s51 - 
    q3*q6*q7*q8*s51 + 2*q2*q3^3*q7*s12*s51 + 2*q3^3*q6*q8*s45*s51 + 
    2*q2*q3^3*q7*s51^2]*((2*eps5t*F[3, 45])/3 - (11*eps5t*tci[1, 1]^3)/405 - 
   (4*eps5t*tci[1, 2]*tci[2, 1])/9 - (16*eps5t*tci[3, 1])/5 - 
   (4*eps5t*tci[2, 1]*tcr[1, 1])/3 + (eps5t*tci[1, 1]*tcr[1, 1]^2)/15) + 
 r[-2*q10 + 2*q9 + q10*q5*s23 - q5*q6*s23 - q10*q9*s23 - 2*q10*q2*s34 + 
    q5*q6*s34 + q10*q9*s34 + 2*q2*q9*s34 - q5*q9*s34 - 2*q6*q9*s34 - 
    2*q10^2*q2*s34^2 + 2*q10*q2*q5*s34^2 - 2*q2*q5*q9*s34^2 - 
    q10*q6*q9*s34^2 + q5*q6*q9*s34^2 - 2*q10*q5*s45 + 2*q5*q6*s45 + 
    2*q6*q9*s45 - 2*q10^3*s23*s45 + 2*q10^2*q5*s23*s45 + 2*q10^3*s34*s45 + 
    2*q10*q2*q5*s34*s45 - 2*q2*q5*q9*s34*s45 + q5*q6*q9*s34*s45 + 
    4*q10^3*q2*s34^2*s45 - 2*q10^2*q2*q5*s34^2*s45 - 2*q10^2*q5*s45^2 + 
    2*q10*q2*q5*s45^2 - 2*q2*q5*q9*s45^2 - 2*q2*q6*q9*s45^2 + 
    2*q5*q6*q9*s45^2 + 2*q10^3*q5*s23*s45^2 + 4*q10^3*q5*s34*s45^2 - 
    2*q10^2*q2*q5*s34*s45^2 + 2*q10^3*q2*q5*s34^2*s45^2 - 
    2*q2*q5*q6*q9*s45^3 + q10*q2*s51 + 2*q10*q9*s51 - q2*q9*s51 - q6*q9*s51 + 
    2*q10^3*s23*s51 - 2*q10^2*q9*s23*s51 - 2*q10^3*s34*s51 + 
    2*q10^2*q2*s34*s51 + 2*q10^2*q9*s34*s51 - 4*q10*q6*q9*s34*s51 + 
    2*q10^3*q2*s34^2*s51 - 2*q10^2*q6*q9*s34^2*s51 - q2*q6*q9*s45*s51 - 
    q10*q6*q9*s51^2 - 2*q10^3*q9*s23*s51^2 + 2*q10^3*q9*s34*s51^2 - 
    2*q10^2*q6*q9*s34*s51^2 - 2*q10^3*q6*q9*s34^2*s51^2]*
  (2*F[3, 1] - (4*F[3, 2])/3 - (8*F[3, 3])/9 + (13*F[3, 4])/18 - 
   (11*F[3, 5])/18 + (10*F[3, 6])/9 - F[3, 7]/3 - (16*F[3, 8])/9 - 
   (2*F[3, 11])/9 + (5*F[3, 12])/18 + F[3, 13]/18 + (2*F[3, 14])/9 - 
   F[3, 17]/6 + (5*F[3, 18])/6 + (2*F[3, 19])/3 - (2*F[3, 22])/3 + 
   (2*F[3, 24])/9 - (4*F[3, 31])/9 - (11*F[3, 32])/9 - (2*F[3, 33])/3 - 
   (32*F[3, 34])/9 - F[3, 35]/3 - (4*F[3, 36])/9 + F[3, 37]/9 - F[3, 40]/3 + 
   (4*F[3, 44])/9 - (2*F[3, 51])/9 - F[3, 52]/9 - F[3, 53]/3 - 
   (8*F[3, 55])/9 - F[3, 56]/9 - F[3, 57]/3 + (2*F[3, 61])/3 + 
   (4*F[1, 1, 1]^3)/3 + (F[1, 1, 1]^2*F[1, 1, 2])/9 + 
   (7*F[1, 1, 1]*F[1, 1, 2]^2)/9 - (11*F[1, 1, 2]^3)/27 - 
   (F[1, 1, 1]^2*F[1, 1, 3])/9 + (2*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 3])/3 - 
   (F[1, 1, 2]^2*F[1, 1, 3])/3 - (14*F[1, 1, 1]*F[1, 1, 3]^2)/9 - 
   (2*F[1, 1, 2]*F[1, 1, 3]^2)/3 + (5*F[1, 1, 3]^3)/9 - 
   (2*F[1, 1, 1]^2*F[1, 1, 4])/3 + (4*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 4])/9 - 
   (F[1, 1, 2]^2*F[1, 1, 4])/9 + (2*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4])/9 - 
   (2*F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 4])/3 + (13*F[1, 1, 3]^2*F[1, 1, 4])/18 - 
   F[1, 1, 1]*F[1, 1, 4]^2 + (4*F[1, 1, 2]*F[1, 1, 4]^2)/9 + 
   (13*F[1, 1, 3]*F[1, 1, 4]^2)/18 - (2*F[1, 1, 4]^3)/3 - 
   (F[1, 1, 1]^2*F[1, 1, 5])/3 - (2*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 5])/3 + 
   (F[1, 1, 2]^2*F[1, 1, 5])/9 + (2*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 5])/3 + 
   (2*F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 5])/3 - (F[1, 1, 3]^2*F[1, 1, 5])/3 + 
   (2*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 5])/3 - 
   (2*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5])/9 - 
   (2*F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 5])/3 - (F[1, 1, 4]^2*F[1, 1, 5])/18 + 
   (4*F[1, 1, 1]*F[1, 1, 5]^2)/3 + (2*F[1, 1, 2]*F[1, 1, 5]^2)/9 - 
   (4*F[1, 1, 3]*F[1, 1, 5]^2)/3 - (F[1, 1, 4]*F[1, 1, 5]^2)/18 + 
   (8*F[1, 1, 5]^3)/9 + (F[1, 1, 1]^2*F[1, 1, 6])/9 - 
   (2*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 6])/3 - (F[1, 1, 3]^2*F[1, 1, 6])/9 - 
   (2*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 6])/9 + 
   (2*F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 6])/3 + (F[1, 1, 4]^2*F[1, 1, 6])/9 - 
   (F[1, 1, 5]^2*F[1, 1, 6])/3 - (11*F[1, 1, 1]*F[1, 1, 6]^2)/9 - 
   (F[1, 1, 3]*F[1, 1, 6]^2)/9 + (11*F[1, 1, 4]*F[1, 1, 6]^2)/9 - 
   (F[1, 1, 5]*F[1, 1, 6]^2)/3 + (40*F[1, 1, 6]^3)/27 + 
   (2*F[1, 1, 1]^2*F[1, 1, 7])/9 - (4*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 7])/9 + 
   (2*F[1, 1, 4]^2*F[1, 1, 7])/9 + (2*F[1, 1, 5]^2*F[1, 1, 7])/9 + 
   (4*F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 7])/9 - 
   (4*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 7])/9 - (8*F[1, 1, 6]^2*F[1, 1, 7])/9 + 
   (4*F[1, 1, 1]*F[1, 1, 7]^2)/9 + (2*F[1, 1, 4]*F[1, 1, 7]^2)/9 - 
   (10*F[1, 1, 6]*F[1, 1, 7]^2)/9 + (14*F[1, 1, 7]^3)/27 - 
   (5*F[1, 1, 1]^2*F[1, 1, 8])/9 - (2*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 8])/9 - 
   (F[1, 1, 2]^2*F[1, 1, 8])/9 + (5*F[1, 1, 3]^2*F[1, 1, 8])/6 + 
   (10*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8])/9 + 
   (2*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 8])/9 - 
   (5*F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8])/3 + (5*F[1, 1, 4]^2*F[1, 1, 8])/18 - 
   (F[1, 1, 5]^2*F[1, 1, 8])/9 + (4*F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 8])/9 - 
   (4*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 8])/9 + 
   (2*F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 8])/3 - (F[1, 1, 6]^2*F[1, 1, 8])/3 - 
   (4*F[1, 1, 1]*F[1, 1, 7]*F[1, 1, 8])/9 + 
   (4*F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 8])/9 - 
   (4*F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8])/9 + (2*F[1, 1, 7]^2*F[1, 1, 8])/9 - 
   (10*F[1, 1, 1]*F[1, 1, 8]^2)/9 + (F[1, 1, 2]*F[1, 1, 8]^2)/9 + 
   (5*F[1, 1, 3]*F[1, 1, 8]^2)/6 + (5*F[1, 1, 4]*F[1, 1, 8]^2)/18 - 
   (F[1, 1, 5]*F[1, 1, 8]^2)/9 - (7*F[1, 1, 6]*F[1, 1, 8]^2)/9 + 
   (8*F[1, 1, 7]*F[1, 1, 8]^2)/9 + F[1, 1, 8]^3/9 - 
   (F[1, 1, 1]^2*F[1, 1, 9])/9 - (2*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 9])/9 - 
   (2*F[1, 1, 2]^2*F[1, 1, 9])/9 + (F[1, 1, 3]^2*F[1, 1, 9])/9 + 
   (2*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 9])/9 + 
   (4*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9])/9 - (7*F[1, 1, 4]^2*F[1, 1, 9])/18 + 
   (F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9])/3 - (F[1, 1, 5]^2*F[1, 1, 9])/6 + 
   (2*F[1, 1, 1]*F[1, 1, 8]*F[1, 1, 9])/9 + 
   (2*F[1, 1, 2]*F[1, 1, 8]*F[1, 1, 9])/9 - 
   (2*F[1, 1, 4]*F[1, 1, 8]*F[1, 1, 9])/9 - (F[1, 1, 8]^2*F[1, 1, 9])/9 - 
   (2*F[1, 1, 1]*F[1, 1, 9]^2)/9 + (5*F[1, 1, 2]*F[1, 1, 9]^2)/9 + 
   (F[1, 1, 3]*F[1, 1, 9]^2)/9 - (7*F[1, 1, 4]*F[1, 1, 9]^2)/18 - 
   (F[1, 1, 5]*F[1, 1, 9]^2)/6 + (2*F[1, 1, 8]*F[1, 1, 9]^2)/9 - 
   (10*F[1, 1, 9]^3)/27 - (2*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 10])/3 - 
   (2*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 10])/3 + 
   (2*F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 10])/3 + (F[1, 1, 4]^2*F[1, 1, 10])/3 + 
   (2*F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 10])/3 + 
   (2*F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 10])/9 - 
   (2*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 10])/3 - (F[1, 1, 6]^2*F[1, 1, 10])/9 + 
   (F[1, 1, 8]^2*F[1, 1, 10])/3 - (2*F[1, 1, 3]*F[1, 1, 9]*F[1, 1, 10])/9 + 
   (F[1, 1, 9]^2*F[1, 1, 10])/9 - (F[1, 1, 1]*F[1, 1, 10]^2)/3 + 
   (F[1, 1, 4]*F[1, 1, 10]^2)/3 - (F[1, 1, 6]*F[1, 1, 10]^2)/3 + 
   (F[1, 1, 9]*F[1, 1, 10]^2)/3 + (26*F[1, 1, 1]*F[2, 1, 1])/9 + 
   (26*F[1, 1, 3]*F[2, 1, 1])/9 - (4*F[1, 1, 5]*F[2, 1, 1])/3 + 
   (4*F[1, 1, 10]*F[2, 1, 1])/3 + (2*F[1, 1, 1]*F[2, 1, 2])/3 - 
   (4*F[1, 1, 2]*F[2, 1, 2])/3 + (2*F[1, 1, 4]*F[2, 1, 2])/3 + 
   (4*F[1, 1, 6]*F[2, 1, 2])/3 - (2*F[1, 1, 2]*F[2, 1, 3])/3 - 
   (2*F[1, 1, 4]*F[2, 1, 3])/3 - (2*F[1, 1, 2]*F[2, 1, 4])/9 - 
   (2*F[1, 1, 5]*F[2, 1, 4])/9 + 2*F[1, 1, 3]*F[2, 1, 5] + 
   2*F[1, 1, 5]*F[2, 1, 5] - (4*F[1, 1, 4]*F[2, 1, 6])/3 - 
   (4*F[1, 1, 6]*F[2, 1, 6])/3 + (4*F[1, 1, 5]*F[2, 1, 7])/9 + 
   (4*F[1, 1, 7]*F[2, 1, 7])/9 - (8*F[1, 1, 1]*F[2, 1, 8])/9 + 
   (8*F[1, 1, 4]*F[2, 1, 8])/9 + (28*F[1, 1, 6]*F[2, 1, 8])/9 + 
   (20*F[1, 1, 7]*F[2, 1, 8])/9 + (8*F[1, 1, 8]*F[2, 1, 8])/9 + 
   (10*F[1, 1, 1]*F[2, 1, 9])/9 + (10*F[1, 1, 8]*F[2, 1, 9])/9 - 
   (4*F[1, 1, 7]*F[2, 1, 10])/3 - (4*F[1, 1, 8]*F[2, 1, 10])/3 + 
   (4*F[1, 1, 1]*F[2, 1, 11])/9 - (10*F[1, 1, 2]*F[2, 1, 11])/9 - 
   (4*F[1, 1, 4]*F[2, 1, 11])/9 - (4*F[1, 1, 8]*F[2, 1, 11])/9 - 
   (14*F[1, 1, 9]*F[2, 1, 11])/9 - (2*F[1, 1, 8]*F[2, 1, 12])/3 - 
   (2*F[1, 1, 9]*F[2, 1, 12])/3 + (4*F[1, 1, 6]*F[2, 1, 14])/9 + 
   (4*F[1, 1, 10]*F[2, 1, 14])/9 - (4*F[1, 1, 9]*F[2, 1, 15])/9 - 
   (4*F[1, 1, 10]*F[2, 1, 15])/9 - (7*F[1, 1, 1]*tci[1, 1]^2)/9 - 
   (4*F[1, 1, 2]*tci[1, 1]^2)/27 - (41*F[1, 1, 3]*tci[1, 1]^2)/54 - 
   (2*F[1, 1, 4]*tci[1, 1]^2)/9 - (F[1, 1, 5]*tci[1, 1]^2)/18 - 
   (34*F[1, 1, 6]*tci[1, 1]^2)/27 + (4*F[1, 1, 7]*tci[1, 1]^2)/27 + 
   (83*F[1, 1, 8]*tci[1, 1]^2)/54 - (11*F[1, 1, 9]*tci[1, 1]^2)/27 + 
   (2*F[1, 1, 10]*tci[1, 1]^2)/9 - (4*F[1, 2, 3]*tci[1, 1]^2)/3 + 
   (2*F[1, 2, 6]*tci[1, 1]^2)/3 + 2*F[1, 2, 7]*tci[1, 1]^2 + 
   (4*F[1, 2, 8]*tci[1, 1]^2)/3 - (2*F[1, 2, 9]*tci[1, 1]^2)/3 - 
   (8*F[1, 1, 1]^2*tci[1, 2])/3 - (10*F[1, 1, 1]*F[1, 1, 2]*tci[1, 2])/9 + 
   (4*F[1, 1, 2]^2*tci[1, 2])/9 + (28*F[1, 1, 1]*F[1, 1, 3]*tci[1, 2])/9 + 
   (4*F[1, 1, 2]*F[1, 1, 3]*tci[1, 2])/3 + (F[1, 1, 3]^2*tci[1, 2])/3 + 
   2*F[1, 1, 1]*F[1, 1, 4]*tci[1, 2] - (2*F[1, 1, 2]*F[1, 1, 4]*tci[1, 2])/
    9 - (13*F[1, 1, 3]*F[1, 1, 4]*tci[1, 2])/9 + (2*F[1, 1, 4]^2*tci[1, 2])/
    3 - (2*F[1, 1, 1]*F[1, 1, 5]*tci[1, 2])/3 + 
   (2*F[1, 1, 2]*F[1, 1, 5]*tci[1, 2])/9 + 
   (8*F[1, 1, 3]*F[1, 1, 5]*tci[1, 2])/3 + (F[1, 1, 4]*F[1, 1, 5]*tci[1, 2])/
    9 + (F[1, 1, 5]^2*tci[1, 2])/6 + (2*F[1, 1, 1]*F[1, 1, 6]*tci[1, 2])/9 + 
   (2*F[1, 1, 3]*F[1, 1, 6]*tci[1, 2])/9 - 
   (14*F[1, 1, 4]*F[1, 1, 6]*tci[1, 2])/9 - 
   (2*F[1, 1, 5]*F[1, 1, 6]*tci[1, 2])/3 + (4*F[1, 1, 6]^2*tci[1, 2])/9 + 
   (4*F[1, 1, 1]*F[1, 1, 7]*tci[1, 2])/9 - 
   (4*F[1, 1, 4]*F[1, 1, 7]*tci[1, 2])/9 + 
   (4*F[1, 1, 5]*F[1, 1, 7]*tci[1, 2])/9 + (4*F[1, 1, 7]^2*tci[1, 2])/9 + 
   (20*F[1, 1, 1]*F[1, 1, 8]*tci[1, 2])/9 - 
   (2*F[1, 1, 2]*F[1, 1, 8]*tci[1, 2])/9 - 
   (5*F[1, 1, 3]*F[1, 1, 8]*tci[1, 2])/3 - 
   (5*F[1, 1, 4]*F[1, 1, 8]*tci[1, 2])/9 + 
   (2*F[1, 1, 5]*F[1, 1, 8]*tci[1, 2])/9 + 
   (14*F[1, 1, 6]*F[1, 1, 8]*tci[1, 2])/9 - 
   (4*F[1, 1, 7]*F[1, 1, 8]*tci[1, 2])/9 - F[1, 1, 8]^2*tci[1, 2] - 
   (2*F[1, 1, 1]*F[1, 1, 9]*tci[1, 2])/9 - 
   (4*F[1, 1, 2]*F[1, 1, 9]*tci[1, 2])/9 - 
   (2*F[1, 1, 3]*F[1, 1, 9]*tci[1, 2])/9 + 
   (7*F[1, 1, 4]*F[1, 1, 9]*tci[1, 2])/9 - (F[1, 1, 5]*F[1, 1, 9]*tci[1, 2])/
    3 - (4*F[1, 1, 8]*F[1, 1, 9]*tci[1, 2])/9 + (5*F[1, 1, 9]^2*tci[1, 2])/
    18 + (4*F[1, 1, 1]*F[1, 1, 10]*tci[1, 2])/3 - 
   (2*F[1, 1, 4]*F[1, 1, 10]*tci[1, 2])/3 - 
   (2*F[1, 1, 6]*F[1, 1, 10]*tci[1, 2])/9 - 
   (2*F[1, 1, 8]*F[1, 1, 10]*tci[1, 2])/3 + 
   (2*F[1, 1, 9]*F[1, 1, 10]*tci[1, 2])/9 + 
   (4*F[1, 1, 4]*F[1, 2, 3]*tci[1, 2])/3 + 
   (4*F[1, 1, 6]*F[1, 2, 3]*tci[1, 2])/3 - 
   (2*F[1, 1, 2]*F[1, 2, 6]*tci[1, 2])/3 - 
   (2*F[1, 1, 4]*F[1, 2, 6]*tci[1, 2])/3 - 2*F[1, 1, 3]*F[1, 2, 7]*
    tci[1, 2] - 2*F[1, 1, 5]*F[1, 2, 7]*tci[1, 2] - 
   (4*F[1, 1, 7]*F[1, 2, 8]*tci[1, 2])/3 - 
   (4*F[1, 1, 8]*F[1, 2, 8]*tci[1, 2])/3 + 
   (2*F[1, 1, 8]*F[1, 2, 9]*tci[1, 2])/3 + 
   (2*F[1, 1, 9]*F[1, 2, 9]*tci[1, 2])/3 - (52*F[2, 1, 1]*tci[1, 2])/9 - 
   (4*F[2, 1, 2]*tci[1, 2])/3 + (2*F[2, 1, 3]*tci[1, 2])/3 - 
   2*F[2, 1, 5]*tci[1, 2] + (4*F[2, 1, 6]*tci[1, 2])/3 - 
   (8*F[2, 1, 8]*tci[1, 2])/9 - (20*F[2, 1, 9]*tci[1, 2])/9 + 
   (4*F[2, 1, 10]*tci[1, 2])/3 + (4*F[2, 1, 11]*tci[1, 2])/9 + 
   (2*F[2, 1, 12]*tci[1, 2])/3 + (tci[1, 1]^2*tci[1, 2])/6 + 
   (7*tci[1, 1]^2*tcr[1, 1])/9 + (8*tci[1, 2]*tcr[1, 1]^2)/3 - 
   (4*tcr[1, 1]^3)/3 - 2*tci[1, 1]^2*tcr[1, 2] + (28*tci[1, 2]*tcr[2, 1])/3 - 
   (14*tcr[1, 1]*tcr[2, 1])/3) + 
 r[-2*q3^2*s12 + 2*q3*q7*s12 - 2*q7*q8*s12 + 2*q3^3*s12^2 + 
    2*q2*q3*q7*s12^2 - 2*q3^2*q7*s12^2 - 2*q2*q7*q8*s12^2 + 2*q3^2*s23 - 
    2*q3^3*s12*s23 + 2*q3^3*s23^2 - 2*q3^2*q6*s23^2 - 2*q3^3*q6*s23^3 - 
    q2*q3*s45 + q3*q7*s45 + q2*q8*s45 - q7*q8*s45 - 2*q3^2*q7*s12*s45 + 
    2*q3^3*q7*s12^2*s45 - 2*q3^3*s23*s45 + 2*q3^2*q6*s23*s45 + 
    4*q3^3*q6*s23^2*s45 + q2*q6*q8*s45^2 - q3*q6*q8*s45^2 - 
    2*q3^3*q6*s23*s45^2 + q2*q3*s51 - 2*q3^2*s51 - q3*q7*s51 - q2*q8*s51 + 
    q7*q8*s51 + 2*q3^3*s12*s51 - 2*q2*q3*q7*s12*s51 + 2*q3^2*q7*s12*s51 + 
    2*q2*q7*q8*s12*s51 + 2*q2*q3^2*q7*s12^2*s51 - 2*q3^3*q7*s12^2*s51 - 
    2*q3^3*s23*s51 + 2*q3^2*q6*s23*s51 + 2*q3^3*q6*s23^2*s51 + 
    2*q2*q3^2*s45*s51 - 2*q3^3*s45*s51 - 2*q3^2*q6*s45*s51 - 
    2*q3^2*q7*s45*s51 - q2*q6*q8*s45*s51 + q6*q7*q8*s45*s51 + 
    4*q3^3*q7*s12*s45*s51 - 2*q3^3*q6*s45^2*s51 + 2*q3^2*q6*q8*s45^2*s51 - 
    4*q2*q3^2*s51^2 + 2*q2*q3*q7*s51^2 + 4*q3^2*q7*s51^2 + 2*q2*q6*q8*s51^2 - 
    q3*q6*q8*s51^2 - 2*q2*q7*q8*s51^2 - q6*q7*q8*s51^2 + 
    4*q2*q3^3*s12*s51^2 - 2*q2*q3^2*q7*s12*s51^2 - 4*q3^3*q7*s12*s51^2 + 
    2*q2*q3^3*q7*s12^2*s51^2 - 2*q2*q3^3*s45*s51^2 + 2*q3^3*q7*s45*s51^2 - 
    2*q3^2*q6*q8*s45*s51^2 - 2*q3^3*q6*q8*s45^2*s51^2 + 2*q2*q3^3*s51^3 - 
    4*q2*q3^2*q7*s51^3 - 2*q3^3*q7*s51^3 + 2*q2*q6*q7*q8*s51^3 + 
    4*q2*q3^3*q7*s12*s51^3 + 2*q2*q3^3*q7*s51^4]*
  ((2*F[3, 3])/3 + F[3, 4]/9 + (4*F[3, 5])/3 + (2*F[3, 6])/9 + F[3, 7] + 
   (32*F[3, 8])/9 + F[3, 10]/3 + (4*F[3, 11])/3 + (2*F[3, 12])/9 + 
   (4*F[3, 14])/9 + F[3, 15]/3 + F[3, 17]/3 + F[3, 18]/3 - (2*F[3, 22])/3 - 
   (4*F[3, 24])/9 - (2*F[3, 31])/3 - (4*F[3, 32])/3 - F[3, 33] - 
   (32*F[3, 34])/9 - F[3, 35]/3 - (4*F[3, 36])/3 - F[3, 38]/3 - F[3, 40]/3 + 
   (2*F[3, 42])/3 + (4*F[3, 44])/9 + (2*F[1, 1, 1]^3)/3 - 
   (2*F[1, 1, 1]^2*F[1, 1, 2])/9 - (5*F[1, 1, 1]*F[1, 1, 2]^2)/9 + 
   (22*F[1, 1, 2]^3)/27 - (2*F[1, 1, 1]^2*F[1, 1, 3])/9 - 
   (4*F[1, 1, 1]*F[1, 1, 3]^2)/9 - (F[1, 1, 2]*F[1, 1, 3]^2)/3 - 
   (F[1, 1, 1]^2*F[1, 1, 4])/3 + (10*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 4])/9 + 
   (2*F[1, 1, 2]^2*F[1, 1, 4])/9 + (4*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4])/9 + 
   (F[1, 1, 3]^2*F[1, 1, 4])/9 - (F[1, 1, 1]*F[1, 1, 4]^2)/3 - 
   (8*F[1, 1, 2]*F[1, 1, 4]^2)/9 + (F[1, 1, 3]*F[1, 1, 4]^2)/9 - 
   (2*F[1, 1, 4]^3)/3 - (F[1, 1, 2]^2*F[1, 1, 5])/3 + 
   (2*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5])/3 - (F[1, 1, 2]*F[1, 1, 5]^2)/3 + 
   (F[1, 1, 1]^2*F[1, 1, 6])/9 - (2*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 6])/9 + 
   (F[1, 1, 4]^2*F[1, 1, 6])/9 - (F[1, 1, 5]^2*F[1, 1, 6])/3 - 
   (11*F[1, 1, 1]*F[1, 1, 6]^2)/9 + (11*F[1, 1, 4]*F[1, 1, 6]^2)/9 - 
   (F[1, 1, 5]*F[1, 1, 6]^2)/3 + (40*F[1, 1, 6]^3)/27 + 
   (2*F[1, 1, 1]^2*F[1, 1, 7])/9 + (F[1, 1, 3]^2*F[1, 1, 7])/3 - 
   (10*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 7])/9 + (5*F[1, 1, 4]^2*F[1, 1, 7])/9 + 
   (F[1, 1, 5]^2*F[1, 1, 7])/3 + (10*F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 7])/9 - 
   (10*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 7])/9 - F[1, 1, 6]^2*F[1, 1, 7] + 
   (F[1, 1, 1]*F[1, 1, 7]^2)/9 + (5*F[1, 1, 4]*F[1, 1, 7]^2)/9 + 
   (F[1, 1, 5]*F[1, 1, 7]^2)/3 - (13*F[1, 1, 6]*F[1, 1, 7]^2)/9 + 
   (14*F[1, 1, 7]^3)/27 - (F[1, 1, 1]^2*F[1, 1, 8])/9 + 
   (10*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 8])/9 - (F[1, 1, 2]^2*F[1, 1, 8])/9 + 
   (F[1, 1, 3]^2*F[1, 1, 8])/3 + (2*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8])/9 - 
   (10*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 8])/9 - 
   (2*F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8])/3 + (2*F[1, 1, 4]^2*F[1, 1, 8])/9 - 
   (2*F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 8])/9 + 
   (2*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 8])/9 + 
   (2*F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 8])/3 - (4*F[1, 1, 6]^2*F[1, 1, 8])/9 - 
   (10*F[1, 1, 1]*F[1, 1, 7]*F[1, 1, 8])/9 + 
   (10*F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 8])/9 - 
   (2*F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8])/3 + 
   (2*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 8])/9 + (2*F[1, 1, 7]^2*F[1, 1, 8])/9 - 
   (5*F[1, 1, 1]*F[1, 1, 8]^2)/9 - (5*F[1, 1, 2]*F[1, 1, 8]^2)/9 + 
   (F[1, 1, 3]*F[1, 1, 8]^2)/3 + (2*F[1, 1, 4]*F[1, 1, 8]^2)/9 - 
   (8*F[1, 1, 6]*F[1, 1, 8]^2)/9 + (8*F[1, 1, 7]*F[1, 1, 8]^2)/9 + 
   (2*F[1, 1, 8]^3)/3 - (F[1, 1, 1]^2*F[1, 1, 9])/9 - 
   (2*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 9])/9 + (5*F[1, 1, 2]^2*F[1, 1, 9])/9 + 
   (2*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 9])/9 - 
   (10*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9])/9 + (8*F[1, 1, 4]^2*F[1, 1, 9])/9 - 
   (2*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9])/3 + (F[1, 1, 5]^2*F[1, 1, 9])/3 + 
   (2*F[1, 1, 1]*F[1, 1, 8]*F[1, 1, 9])/9 + 
   (2*F[1, 1, 2]*F[1, 1, 8]*F[1, 1, 9])/9 - 
   (2*F[1, 1, 4]*F[1, 1, 8]*F[1, 1, 9])/9 - (F[1, 1, 8]^2*F[1, 1, 9])/9 + 
   (7*F[1, 1, 1]*F[1, 1, 9]^2)/9 - (11*F[1, 1, 2]*F[1, 1, 9]^2)/9 + 
   (8*F[1, 1, 4]*F[1, 1, 9]^2)/9 + (F[1, 1, 5]*F[1, 1, 9]^2)/3 - 
   (7*F[1, 1, 8]*F[1, 1, 9]^2)/9 + (8*F[1, 1, 9]^3)/27 + 
   (4*F[1, 1, 1]*F[2, 1, 1])/9 + (4*F[1, 1, 3]*F[2, 1, 1])/9 - 
   (4*F[1, 1, 2]*F[2, 1, 2])/3 + (4*F[1, 1, 6]*F[2, 1, 2])/3 + 
   (4*F[1, 1, 2]*F[2, 1, 3])/3 + (4*F[1, 1, 4]*F[2, 1, 3])/3 - 
   (4*F[1, 1, 4]*F[2, 1, 6])/3 - (4*F[1, 1, 6]*F[2, 1, 6])/3 - 
   (8*F[1, 1, 1]*F[2, 1, 8])/9 + (8*F[1, 1, 4]*F[2, 1, 8])/9 + 
   (32*F[1, 1, 6]*F[2, 1, 8])/9 + (8*F[1, 1, 7]*F[2, 1, 8])/3 + 
   (8*F[1, 1, 8]*F[2, 1, 8])/9 + (8*F[1, 1, 1]*F[2, 1, 9])/9 + 
   (4*F[1, 1, 7]*F[2, 1, 9])/3 + (8*F[1, 1, 8]*F[2, 1, 9])/9 - 
   (4*F[1, 1, 9]*F[2, 1, 9])/3 - (4*F[1, 1, 7]*F[2, 1, 10])/3 - 
   (4*F[1, 1, 8]*F[2, 1, 10])/3 - (8*F[1, 1, 1]*F[2, 1, 11])/9 + 
   (8*F[1, 1, 2]*F[2, 1, 11])/3 + (8*F[1, 1, 4]*F[2, 1, 11])/9 + 
   (8*F[1, 1, 8]*F[2, 1, 11])/9 + (32*F[1, 1, 9]*F[2, 1, 11])/9 + 
   (4*F[1, 1, 8]*F[2, 1, 12])/3 + (4*F[1, 1, 9]*F[2, 1, 12])/3 + 
   (F[1, 1, 1]*tci[1, 1]^2)/9 - (10*F[1, 1, 2]*tci[1, 1]^2)/27 + 
   (F[1, 1, 3]*tci[1, 1]^2)/27 - (4*F[1, 1, 4]*tci[1, 1]^2)/9 - 
   (34*F[1, 1, 6]*tci[1, 1]^2)/27 + (10*F[1, 1, 7]*tci[1, 1]^2)/27 + 
   (14*F[1, 1, 8]*tci[1, 1]^2)/27 + (34*F[1, 1, 9]*tci[1, 1]^2)/27 - 
   (4*F[1, 2, 3]*tci[1, 1]^2)/3 - (4*F[1, 2, 6]*tci[1, 1]^2)/3 + 
   (4*F[1, 2, 8]*tci[1, 1]^2)/3 + (4*F[1, 2, 9]*tci[1, 1]^2)/3 - 
   (4*F[1, 1, 1]^2*tci[1, 2])/3 - (16*F[1, 1, 1]*F[1, 1, 2]*tci[1, 2])/9 - 
   (8*F[1, 1, 2]^2*tci[1, 2])/9 + (8*F[1, 1, 1]*F[1, 1, 3]*tci[1, 2])/9 + 
   (2*F[1, 1, 2]*F[1, 1, 3]*tci[1, 2])/3 + 
   (2*F[1, 1, 1]*F[1, 1, 4]*tci[1, 2])/3 + 
   (4*F[1, 1, 2]*F[1, 1, 4]*tci[1, 2])/9 - 
   (2*F[1, 1, 3]*F[1, 1, 4]*tci[1, 2])/9 + (2*F[1, 1, 4]^2*tci[1, 2])/3 - 
   (2*F[1, 1, 2]*F[1, 1, 5]*tci[1, 2])/3 + 
   (2*F[1, 1, 1]*F[1, 1, 6]*tci[1, 2])/9 - 
   (14*F[1, 1, 4]*F[1, 1, 6]*tci[1, 2])/9 - 
   (2*F[1, 1, 5]*F[1, 1, 6]*tci[1, 2])/3 + (4*F[1, 1, 6]^2*tci[1, 2])/9 + 
   (16*F[1, 1, 1]*F[1, 1, 7]*tci[1, 2])/9 - 
   (2*F[1, 1, 3]*F[1, 1, 7]*tci[1, 2])/3 - 
   (10*F[1, 1, 4]*F[1, 1, 7]*tci[1, 2])/9 + 
   (2*F[1, 1, 5]*F[1, 1, 7]*tci[1, 2])/3 - 
   (2*F[1, 1, 6]*F[1, 1, 7]*tci[1, 2])/9 + (4*F[1, 1, 7]^2*tci[1, 2])/9 + 
   (10*F[1, 1, 1]*F[1, 1, 8]*tci[1, 2])/9 + 
   (10*F[1, 1, 2]*F[1, 1, 8]*tci[1, 2])/9 - 
   (2*F[1, 1, 3]*F[1, 1, 8]*tci[1, 2])/3 - 
   (4*F[1, 1, 4]*F[1, 1, 8]*tci[1, 2])/9 + 
   (16*F[1, 1, 6]*F[1, 1, 8]*tci[1, 2])/9 - 
   (4*F[1, 1, 7]*F[1, 1, 8]*tci[1, 2])/9 - (2*F[1, 1, 8]^2*tci[1, 2])/3 - 
   (2*F[1, 1, 1]*F[1, 1, 9]*tci[1, 2])/9 + 
   (10*F[1, 1, 2]*F[1, 1, 9]*tci[1, 2])/9 - 
   (16*F[1, 1, 4]*F[1, 1, 9]*tci[1, 2])/9 + 
   (2*F[1, 1, 5]*F[1, 1, 9]*tci[1, 2])/3 + 
   (14*F[1, 1, 8]*F[1, 1, 9]*tci[1, 2])/9 - (8*F[1, 1, 9]^2*tci[1, 2])/9 + 
   (4*F[1, 1, 4]*F[1, 2, 3]*tci[1, 2])/3 + 
   (4*F[1, 1, 6]*F[1, 2, 3]*tci[1, 2])/3 + 
   (4*F[1, 1, 2]*F[1, 2, 6]*tci[1, 2])/3 + 
   (4*F[1, 1, 4]*F[1, 2, 6]*tci[1, 2])/3 - 
   (4*F[1, 1, 7]*F[1, 2, 8]*tci[1, 2])/3 - 
   (4*F[1, 1, 8]*F[1, 2, 8]*tci[1, 2])/3 - 
   (4*F[1, 1, 8]*F[1, 2, 9]*tci[1, 2])/3 - 
   (4*F[1, 1, 9]*F[1, 2, 9]*tci[1, 2])/3 - (8*F[2, 1, 1]*tci[1, 2])/9 - 
   (4*F[2, 1, 3]*tci[1, 2])/3 + (4*F[2, 1, 6]*tci[1, 2])/3 - 
   (8*F[2, 1, 8]*tci[1, 2])/9 - (16*F[2, 1, 9]*tci[1, 2])/9 + 
   (4*F[2, 1, 10]*tci[1, 2])/3 - (8*F[2, 1, 11]*tci[1, 2])/9 - 
   (4*F[2, 1, 12]*tci[1, 2])/3 - (tci[1, 1]^2*tcr[1, 1])/9 + 
   (4*tci[1, 2]*tcr[1, 1]^2)/3 - (2*tcr[1, 1]^3)/3 + 
   (8*tci[1, 2]*tcr[2, 1])/3 - (4*tcr[1, 1]*tcr[2, 1])/3) + 
 r[q4 + q5 + 2*q8 - 2*q9 + 2*q4^2*s12 - 2*q4*q5*s12 - 2*q5*q8*s12 - 
    2*q4^3*s12^2 + 2*q4^2*q5*s12^2 + 2*q4*q5*q8*s12^2 + 2*q5*q7*q8*s12^2 + 
    2*q4^2*s23 + q4*q5*s23 - q4*q9*s23 - 2*q4^3*s12*s23 - 2*q4^2*q5*s12*s23 + 
    2*q4^3*q5*s12^2*s23 + 2*q4^2*s34 - q4*q5*s34 + q5*q7*s34 - 2*q4*q8*s34 - 
    2*q5*q8*s34 - 2*q4*q9*s34 + q5*q9*s34 - 3*q7*q9*s34 + 4*q8*q9*s34 + 
    2*q4^2*q5*s12*s34 + 2*q4*q5*q8*s12*s34 - 2*q4^3*q5*s12^2*s34 - 
    2*q4^2*q5*q8*s12^2*s34 + 2*q4^3*s23*s34 + 2*q4^2*q5*s23*s34 - 
    4*q4^3*q5*s12*s23*s34 + 2*q4^3*s34^2 - 4*q4^2*q5*s34^2 - 
    6*q4^2*q8*s34^2 + 2*q4*q5*q8*s34^2 - q4*q7*q9*s34^2 + q5*q7*q9*s34^2 - 
    2*q5*q8*q9*s34^2 + 4*q4^3*q5*s12*s34^2 + 4*q4^3*q8*s12*s34^2 - 
    2*q4^2*q5*q8*s12*s34^2 + 2*q4^3*q5*q8*s12^2*s34^2 + 2*q4^3*q5*s23*s34^2 - 
    2*q4^3*q5*s34^3 - 4*q4^3*q8*s34^3 + 4*q4^2*q5*q8*s34^3 - 
    4*q4^3*q5*q8*s12*s34^3 + 2*q4^3*q5*q8*s34^4 - q5*q7*s45 + 2*q5*q8*s45 + 
    2*q7*q8*s45 + 2*q7*q9*s45 - 4*q8*q9*s45 - 2*q5*q7*q8*s12*s45 - 
    q5*q7*q9*s34*s45 + 2*q5*q8*q9*s34*s45 + 2*q5*q7*q8*s45^2 + 
    2*q5*q7*q9*s45^2 - 2*q5*q8*q9*s45^2 - 4*q7*q8*q9*s45^2 - 
    2*q5*q7*q8*q9*s45^3 - 2*q4^2*s51 + q4*q8*s51 + q7*q8*s51 - q4*q9*s51 - 
    q7*q9*s51 - 3*q8*q9*s51 + 2*q4^3*s12*s51 + 2*q4^3*s23*s51 - 
    2*q4^2*q9*s23*s51 + 2*q4^3*s34*s51 + 2*q4^2*q8*s34*s51 - 
    4*q4^2*q9*s34*s51 - 4*q4*q7*q9*s34*s51 + 2*q4^3*q8*s34^2*s51 - 
    2*q4^2*q7*q9*s34^2*s51 - 3*q7*q8*q9*s45*s51 - 2*q4^3*s51^2 + 
    2*q4^2*q9*s51^2 - q4*q7*q9*s51^2 - q7*q8*q9*s51^2 - 2*q4^3*q9*s23*s51^2 - 
    4*q4^3*q9*s34*s51^2 - 2*q4^2*q7*q9*s34*s51^2 - 2*q4^3*q7*q9*s34^2*s51^2 + 
    2*q4^3*q9*s51^3]*(-2*F[3, 1] + (4*F[3, 2])/3 + (2*F[3, 3])/3 - 
   (11*F[3, 4])/18 + (11*F[3, 5])/6 - (8*F[3, 6])/9 + F[3, 7] + 
   (16*F[3, 8])/3 + F[3, 10]/3 + (2*F[3, 11])/3 - F[3, 12]/18 - F[3, 13]/6 + 
   (2*F[3, 14])/9 + F[3, 17]/2 - F[3, 18]/2 - (2*F[3, 19])/3 - 
   (2*F[3, 24])/3 + (2*F[3, 31])/3 + (2*F[3, 42])/3 - (2*F[3, 51])/3 - 
   (2*F[3, 61])/3 - (2*F[1, 1, 1]^3)/3 - (F[1, 1, 1]^2*F[1, 1, 2])/3 - 
   (4*F[1, 1, 1]*F[1, 1, 2]^2)/3 + (11*F[1, 1, 2]^3)/9 - 
   (F[1, 1, 1]^2*F[1, 1, 3])/9 + (10*F[1, 1, 1]*F[1, 1, 3]^2)/9 - 
   (5*F[1, 1, 3]^3)/9 + (F[1, 1, 1]^2*F[1, 1, 4])/3 + 
   (2*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 4])/3 + (F[1, 1, 2]^2*F[1, 1, 4])/3 + 
   (2*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4])/9 - (11*F[1, 1, 3]^2*F[1, 1, 4])/18 + 
   (2*F[1, 1, 1]*F[1, 1, 4]^2)/3 - (4*F[1, 1, 2]*F[1, 1, 4]^2)/3 - 
   (11*F[1, 1, 3]*F[1, 1, 4]^2)/18 + (F[1, 1, 1]^2*F[1, 1, 5])/3 - 
   (F[1, 1, 2]^2*F[1, 1, 5])/3 - (2*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 5])/3 + 
   (F[1, 1, 3]^2*F[1, 1, 5])/3 + (2*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5])/3 + 
   (F[1, 1, 4]^2*F[1, 1, 5])/6 - (4*F[1, 1, 1]*F[1, 1, 5]^2)/3 - 
   (2*F[1, 1, 2]*F[1, 1, 5]^2)/3 + (4*F[1, 1, 3]*F[1, 1, 5]^2)/3 + 
   (F[1, 1, 4]*F[1, 1, 5]^2)/6 - (2*F[1, 1, 5]^3)/3 - 
   (2*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 7])/3 + (2*F[1, 1, 3]^2*F[1, 1, 7])/3 + 
   (2*F[1, 1, 1]*F[1, 1, 5]*F[1, 1, 7])/3 - 
   (2*F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 7])/3 - (F[1, 1, 1]*F[1, 1, 7]^2)/3 + 
   (F[1, 1, 3]*F[1, 1, 7]^2)/3 + (4*F[1, 1, 1]^2*F[1, 1, 8])/9 + 
   (2*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 8])/3 + (F[1, 1, 2]^2*F[1, 1, 8])/3 - 
   (F[1, 1, 3]^2*F[1, 1, 8])/2 - (8*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8])/9 - 
   (2*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 8])/3 + F[1, 1, 3]*F[1, 1, 4]*
    F[1, 1, 8] - (F[1, 1, 4]^2*F[1, 1, 8])/18 - 
   (2*F[1, 1, 1]*F[1, 1, 5]*F[1, 1, 8])/3 + 
   (2*F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 8])/3 - 
   (2*F[1, 1, 1]*F[1, 1, 7]*F[1, 1, 8])/3 + 
   (2*F[1, 1, 3]*F[1, 1, 7]*F[1, 1, 8])/3 + (5*F[1, 1, 1]*F[1, 1, 8]^2)/9 - 
   (F[1, 1, 2]*F[1, 1, 8]^2)/3 - (F[1, 1, 3]*F[1, 1, 8]^2)/2 - 
   (F[1, 1, 4]*F[1, 1, 8]^2)/18 + (5*F[1, 1, 8]^3)/9 + 
   (2*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 9])/3 + (2*F[1, 1, 2]^2*F[1, 1, 9])/3 + 
   (2*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 9])/3 - 
   (2*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 9])/3 - 
   (4*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9])/3 + (7*F[1, 1, 4]^2*F[1, 1, 9])/6 - 
   F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9] + (F[1, 1, 5]^2*F[1, 1, 9])/2 - 
   (2*F[1, 1, 2]*F[1, 1, 8]*F[1, 1, 9])/3 - 
   (2*F[1, 1, 3]*F[1, 1, 8]*F[1, 1, 9])/3 + 
   (2*F[1, 1, 4]*F[1, 1, 8]*F[1, 1, 9])/3 + F[1, 1, 1]*F[1, 1, 9]^2 - 
   (5*F[1, 1, 2]*F[1, 1, 9]^2)/3 + (7*F[1, 1, 4]*F[1, 1, 9]^2)/6 + 
   (F[1, 1, 5]*F[1, 1, 9]^2)/2 - F[1, 1, 8]*F[1, 1, 9]^2 + 
   (4*F[1, 1, 9]^3)/9 + (2*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 10])/3 + 
   (2*F[1, 1, 1]*F[1, 1, 8]*F[1, 1, 10])/3 - 
   (2*F[1, 1, 3]*F[1, 1, 8]*F[1, 1, 10])/3 - (2*F[1, 1, 8]^2*F[1, 1, 10])/3 - 
   (2*F[1, 1, 1]*F[1, 1, 9]*F[1, 1, 10])/3 + 
   (2*F[1, 1, 8]*F[1, 1, 9]*F[1, 1, 10])/3 + (F[1, 1, 1]*F[1, 1, 10]^2)/3 - 
   (F[1, 1, 8]*F[1, 1, 10]^2)/3 - (22*F[1, 1, 1]*F[2, 1, 1])/9 - 
   (22*F[1, 1, 3]*F[2, 1, 1])/9 + (4*F[1, 1, 5]*F[2, 1, 1])/3 - 
   (4*F[1, 1, 10]*F[2, 1, 1])/3 - (2*F[1, 1, 1]*F[2, 1, 2])/3 - 
   (2*F[1, 1, 4]*F[2, 1, 2])/3 + 2*F[1, 1, 2]*F[2, 1, 3] + 
   2*F[1, 1, 4]*F[2, 1, 3] + (2*F[1, 1, 2]*F[2, 1, 4])/3 + 
   (2*F[1, 1, 5]*F[2, 1, 4])/3 - 2*F[1, 1, 3]*F[2, 1, 5] - 
   2*F[1, 1, 5]*F[2, 1, 5] - (2*F[1, 1, 1]*F[2, 1, 9])/9 + 
   (4*F[1, 1, 7]*F[2, 1, 9])/3 - (2*F[1, 1, 8]*F[2, 1, 9])/9 - 
   (4*F[1, 1, 9]*F[2, 1, 9])/3 - (4*F[1, 1, 1]*F[2, 1, 11])/3 + 
   (10*F[1, 1, 2]*F[2, 1, 11])/3 + (4*F[1, 1, 4]*F[2, 1, 11])/3 + 
   (4*F[1, 1, 8]*F[2, 1, 11])/3 + (14*F[1, 1, 9]*F[2, 1, 11])/3 + 
   2*F[1, 1, 8]*F[2, 1, 12] + 2*F[1, 1, 9]*F[2, 1, 12] + 
   (8*F[1, 1, 1]*tci[1, 1]^2)/9 - (2*F[1, 1, 2]*tci[1, 1]^2)/9 + 
   (43*F[1, 1, 3]*tci[1, 1]^2)/54 - (2*F[1, 1, 4]*tci[1, 1]^2)/9 + 
   (F[1, 1, 5]*tci[1, 1]^2)/18 + (2*F[1, 1, 7]*tci[1, 1]^2)/9 - 
   (55*F[1, 1, 8]*tci[1, 1]^2)/54 + (5*F[1, 1, 9]*tci[1, 1]^2)/3 - 
   (2*F[1, 1, 10]*tci[1, 1]^2)/9 - 2*F[1, 2, 6]*tci[1, 1]^2 - 
   2*F[1, 2, 7]*tci[1, 1]^2 + 2*F[1, 2, 9]*tci[1, 1]^2 + 
   (4*F[1, 1, 1]^2*tci[1, 2])/3 - (2*F[1, 1, 1]*F[1, 1, 2]*tci[1, 2])/3 - 
   (4*F[1, 1, 2]^2*tci[1, 2])/3 - (20*F[1, 1, 1]*F[1, 1, 3]*tci[1, 2])/9 - 
   (F[1, 1, 3]^2*tci[1, 2])/3 - (4*F[1, 1, 1]*F[1, 1, 4]*tci[1, 2])/3 + 
   (2*F[1, 1, 2]*F[1, 1, 4]*tci[1, 2])/3 + 
   (11*F[1, 1, 3]*F[1, 1, 4]*tci[1, 2])/9 + 
   (2*F[1, 1, 1]*F[1, 1, 5]*tci[1, 2])/3 - 
   (2*F[1, 1, 2]*F[1, 1, 5]*tci[1, 2])/3 - 
   (8*F[1, 1, 3]*F[1, 1, 5]*tci[1, 2])/3 - (F[1, 1, 4]*F[1, 1, 5]*tci[1, 2])/
    3 - (F[1, 1, 5]^2*tci[1, 2])/6 + (4*F[1, 1, 1]*F[1, 1, 7]*tci[1, 2])/3 - 
   (4*F[1, 1, 3]*F[1, 1, 7]*tci[1, 2])/3 - 
   (10*F[1, 1, 1]*F[1, 1, 8]*tci[1, 2])/9 + 
   (2*F[1, 1, 2]*F[1, 1, 8]*tci[1, 2])/3 + F[1, 1, 3]*F[1, 1, 8]*tci[1, 2] + 
   (F[1, 1, 4]*F[1, 1, 8]*tci[1, 2])/9 + (F[1, 1, 8]^2*tci[1, 2])/3 + 
   (4*F[1, 1, 2]*F[1, 1, 9]*tci[1, 2])/3 - 
   (7*F[1, 1, 4]*F[1, 1, 9]*tci[1, 2])/3 + F[1, 1, 5]*F[1, 1, 9]*tci[1, 2] + 
   2*F[1, 1, 8]*F[1, 1, 9]*tci[1, 2] - (7*F[1, 1, 9]^2*tci[1, 2])/6 - 
   (4*F[1, 1, 1]*F[1, 1, 10]*tci[1, 2])/3 + 
   (4*F[1, 1, 8]*F[1, 1, 10]*tci[1, 2])/3 + 2*F[1, 1, 2]*F[1, 2, 6]*
    tci[1, 2] + 2*F[1, 1, 4]*F[1, 2, 6]*tci[1, 2] + 
   2*F[1, 1, 3]*F[1, 2, 7]*tci[1, 2] + 2*F[1, 1, 5]*F[1, 2, 7]*tci[1, 2] - 
   2*F[1, 1, 8]*F[1, 2, 9]*tci[1, 2] - 2*F[1, 1, 9]*F[1, 2, 9]*tci[1, 2] + 
   (44*F[2, 1, 1]*tci[1, 2])/9 + (4*F[2, 1, 2]*tci[1, 2])/3 - 
   2*F[2, 1, 3]*tci[1, 2] + 2*F[2, 1, 5]*tci[1, 2] + 
   (4*F[2, 1, 9]*tci[1, 2])/9 - (4*F[2, 1, 11]*tci[1, 2])/3 - 
   2*F[2, 1, 12]*tci[1, 2] - (tci[1, 1]^2*tci[1, 2])/6 - 
   (8*tci[1, 1]^2*tcr[1, 1])/9 - (4*tci[1, 2]*tcr[1, 1]^2)/3 + 
   (2*tcr[1, 1]^3)/3 + 2*tci[1, 1]^2*tcr[1, 2] - (20*tci[1, 2]*tcr[2, 1])/3 + 
   (10*tcr[1, 1]*tcr[2, 1])/3) + 
 r[q2 - 2*q5 + 3*q6 - 2*q7 - q9 + q7*q8*s12 + q5^2*s23 + 2*q5*q6*s23 - 
    2*q6^2*s23 - q5^2*q6*s23^2 + q5*q6^2*s23^2 + q2*q6*s34 - q5*q6*s34 - 
    q6^2*s34 + q5*q9*s34 + q5*q6^2*s23*s34 + q2*q6*s45 - 2*q5*q6*s45 + 
    2*q6^2*s45 + q7^2*q8*s12*s45 + q5^2*q6*s23*s45 - 2*q5*q6^2*s23*s45 + 
    q2*q5*q6*s34*s45 + q5^2*q6*s34*s45 + q2*q6^2*s34*s45 - 
    2*q5*q6^2*s34*s45 - q5*q6*q9*s34*s45 + q5^2*q6*q9*s34^2*s45 + 
    q5*q6^2*s45^2 + q2*q5*q6^2*s34*s45^2 + q2*q6*s51 - q2*q7*s51 + 
    q6*q7*s51 + q7^2*s51 - q2*q6^2*s34*s51 + q2*q6*q7*s34*s51 + 
    q6*q7*q8*s45*s51 - q7^2*q8*s45*s51 + q2*q6*q7*s51^2 - q6*q7^2*s51^2 - 
    q2*q6^2*q7*s34*s51^2 + q6*q7^2*q8*s45*s51^2]*
  ((-4*F[3, 1])/3 - (8*F[3, 3])/27 + (4*F[3, 4])/9 - (2*F[3, 5])/27 + 
   (8*F[3, 11])/27 + (2*F[3, 13])/27 + (4*F[3, 14])/9 - (2*F[3, 17])/9 - 
   (8*F[3, 20])/27 + (4*F[3, 21])/9 - (2*F[1, 1, 1]^3)/9 - 
   (F[1, 1, 1]^2*F[1, 1, 2])/6 + F[1, 1, 1]*F[1, 1, 2]^2 - 
   (155*F[1, 1, 2]^3)/162 + (4*F[1, 1, 1]^2*F[1, 1, 3])/9 - 
   (4*F[1, 1, 1]*F[1, 1, 3]^2)/9 + (4*F[1, 1, 1]^2*F[1, 1, 4])/9 - 
   (8*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4])/9 + (4*F[1, 1, 3]^2*F[1, 1, 4])/9 - 
   (4*F[1, 1, 1]*F[1, 1, 4]^2)/9 + (4*F[1, 1, 2]*F[1, 1, 4]^2)/9 + 
   (4*F[1, 1, 3]*F[1, 1, 4]^2)/9 - (8*F[1, 1, 4]^3)/81 - 
   (4*F[1, 1, 2]^2*F[1, 1, 5])/27 + (8*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5])/27 - 
   (10*F[1, 1, 4]^2*F[1, 1, 5])/27 + (16*F[1, 1, 2]*F[1, 1, 5]^2)/27 - 
   (10*F[1, 1, 4]*F[1, 1, 5]^2)/27 - (8*F[1, 1, 5]^3)/81 - 
   (F[1, 1, 1]^2*F[1, 1, 6])/6 + (F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 6])/3 - 
   (F[1, 1, 2]^2*F[1, 1, 6])/6 + (4*F[1, 1, 2]^2*F[1, 1, 9])/27 - 
   (8*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9])/27 - (2*F[1, 1, 4]^2*F[1, 1, 9])/27 + 
   (4*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9])/9 - (2*F[1, 1, 5]^2*F[1, 1, 9])/9 + 
   (8*F[1, 1, 2]*F[1, 1, 9]^2)/27 - (2*F[1, 1, 4]*F[1, 1, 9]^2)/27 - 
   (2*F[1, 1, 5]*F[1, 1, 9]^2)/9 - (8*F[1, 1, 1]*F[2, 1, 1])/9 - 
   (8*F[1, 1, 3]*F[2, 1, 1])/9 - (8*F[1, 1, 1]*F[2, 1, 2])/9 - 
   (5*F[1, 1, 2]*F[2, 1, 2])/3 + (4*F[1, 1, 3]*F[2, 1, 2])/3 + 
   (4*F[1, 1, 4]*F[2, 1, 2])/9 - (F[1, 1, 6]*F[2, 1, 2])/3 - 
   (37*F[1, 1, 2]*F[2, 1, 3])/27 - (16*F[1, 1, 4]*F[2, 1, 3])/27 - 
   (8*F[1, 1, 5]*F[2, 1, 3])/9 - (F[1, 1, 6]*F[2, 1, 3])/3 - 
   (8*F[1, 1, 2]*F[2, 1, 4])/27 - (8*F[1, 1, 5]*F[2, 1, 4])/27 - 
   (8*F[1, 1, 2]*F[2, 1, 11])/27 - (8*F[1, 1, 9]*F[2, 1, 11])/27 - 
   (10*F[1, 1, 1]*tci[1, 1]^2)/27 - (25*F[1, 1, 2]*tci[1, 1]^2)/162 - 
   (2*F[1, 1, 3]*tci[1, 1]^2)/27 - (2*F[1, 1, 4]*tci[1, 1]^2)/9 - 
   (2*F[1, 1, 5]*tci[1, 1]^2)/9 - (F[1, 1, 6]*tci[1, 1]^2)/18 - 
   (8*F[1, 1, 9]*tci[1, 1]^2)/81 + (16*F[1, 2, 6]*tci[1, 1]^2)/27 - 
   (2*F[1, 1, 1]^2*tci[1, 2])/9 + (F[1, 1, 1]*F[1, 1, 2]*tci[1, 2])/3 + 
   (10*F[1, 1, 2]^2*tci[1, 2])/27 + (8*F[1, 1, 1]*F[1, 1, 3]*tci[1, 2])/9 + 
   (8*F[1, 1, 1]*F[1, 1, 4]*tci[1, 2])/9 - 
   (8*F[1, 1, 2]*F[1, 1, 4]*tci[1, 2])/27 - 
   (8*F[1, 1, 3]*F[1, 1, 4]*tci[1, 2])/9 + (8*F[1, 1, 4]^2*tci[1, 2])/27 + 
   (16*F[1, 1, 2]*F[1, 1, 5]*tci[1, 2])/27 + 
   (20*F[1, 1, 4]*F[1, 1, 5]*tci[1, 2])/27 + (10*F[1, 1, 5]^2*tci[1, 2])/27 + 
   (F[1, 1, 1]*F[1, 1, 6]*tci[1, 2])/3 + (8*F[1, 1, 2]*F[1, 1, 9]*tci[1, 2])/
    27 + (4*F[1, 1, 4]*F[1, 1, 9]*tci[1, 2])/27 - 
   (4*F[1, 1, 5]*F[1, 1, 9]*tci[1, 2])/9 + (2*F[1, 1, 9]^2*tci[1, 2])/27 - 
   (37*F[1, 1, 2]*F[1, 2, 6]*tci[1, 2])/27 - 
   (16*F[1, 1, 4]*F[1, 2, 6]*tci[1, 2])/27 - 
   (8*F[1, 1, 5]*F[1, 2, 6]*tci[1, 2])/9 - (F[1, 1, 6]*F[1, 2, 6]*tci[1, 2])/
    3 + (16*F[2, 1, 1]*tci[1, 2])/9 - (8*F[2, 1, 2]*tci[1, 2])/9 + 
   (16*F[2, 1, 3]*tci[1, 2])/27 + (4*tci[1, 1]^2*tci[1, 2])/81 - 
   (2*tci[1, 1]^2*tcr[1, 1])/27 + (8*tci[1, 2]*tcr[1, 1]^2)/9 - 
   (7*tci[1, 1]^2*tcr[1, 2])/27 - (2*tci[1, 2]*tcr[1, 2]^2)/3 - 
   (8*tci[1, 2]*tcr[2, 1])/9 + (16*tcr[1, 1]*tcr[2, 1])/9 + (4*tcr[3, 1])/3 - 
   (7*tcr[3, 3])/6) + r[-q2 + q5 - 2*q6 - 2*q2*q8*s12 + q8^2*s12 + 
    q7*q8^2*s12^2 - 2*q2*q9*s34 + q5*q9*s34 + q9^2*s34 + q2*q9^2*s34^2 - 
    q2^2*s45 + 4*q2*q6*s45 - 2*q2*q9*s45 + q6*q9*s45 + q2^2*q9*s34*s45 + 
    q2*q5*q9*s34*s45 - 2*q2*q9^2*s34*s45 + q2*q5*q9^2*s34^2*s45 - 
    2*q2^2*q6*s45^2 + q2^2*q9*s45^2 - 2*q2*q6*q9*s45^2 + q2^2*q6*q9*s45^3 + 
    q2^2*s51 + 2*q2*q9*s51 - q9^2*s51 - q2^2*q8*s12*s51 + q2*q7*q8*s12*s51 - 
    q2*q7*q8^2*s12^2*s51 + q2^2*q9*s34*s51 - 2*q2*q9^2*s34*s51 - 
    q2^2*q8*s45*s51 + q2*q6*q8*s45*s51 - q2*q6*q9*s45*s51 + q2*q9^2*s45*s51 - 
    q2^2*q6*q8*s45^2*s51 + q2^2*q6*q9*s45^2*s51 - q2^2*q9*s51^2 + 
    q2*q9^2*s51^2]*((-4*F[3, 1])/3 + (4*F[3, 4])/9 + (4*F[3, 14])/9 + 
   (4*F[3, 21])/9 + (2*F[3, 31])/9 + (19*F[3, 32])/18 + (4*F[3, 33])/3 + 
   (20*F[3, 34])/9 + (4*F[3, 36])/9 - F[3, 37]/18 + F[3, 40]/6 - 
   (4*F[3, 44])/9 - (4*F[3, 69])/9 - (2*F[1, 1, 1]^3)/9 - 
   (F[1, 1, 1]^2*F[1, 1, 2])/6 + (4*F[1, 1, 1]^2*F[1, 1, 3])/9 - 
   (4*F[1, 1, 1]*F[1, 1, 3]^2)/9 + (4*F[1, 1, 1]^2*F[1, 1, 4])/9 - 
   (8*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4])/9 + (4*F[1, 1, 3]^2*F[1, 1, 4])/9 - 
   (4*F[1, 1, 1]*F[1, 1, 4]^2)/9 + (F[1, 1, 2]*F[1, 1, 4]^2)/6 + 
   (4*F[1, 1, 3]*F[1, 1, 4]^2)/9 + (2*F[1, 1, 4]^3)/3 - F[1, 1, 5]^3/9 + 
   (F[1, 1, 1]^2*F[1, 1, 6])/18 + (F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 6])/3 - 
   (4*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 6])/9 - 
   (F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 6])/3 + (7*F[1, 1, 4]^2*F[1, 1, 6])/18 + 
   (F[1, 1, 5]^2*F[1, 1, 6])/6 + (17*F[1, 1, 1]*F[1, 1, 6]^2)/9 - 
   (17*F[1, 1, 4]*F[1, 1, 6]^2)/9 + (F[1, 1, 5]*F[1, 1, 6]^2)/6 - 
   (25*F[1, 1, 6]^3)/27 - (2*F[1, 1, 1]^2*F[1, 1, 7])/9 + 
   (4*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 7])/9 - (2*F[1, 1, 4]^2*F[1, 1, 7])/9 - 
   (F[1, 1, 5]^2*F[1, 1, 7])/9 - (4*F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 7])/9 + 
   (4*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 7])/9 + (5*F[1, 1, 6]^2*F[1, 1, 7])/9 - 
   (4*F[1, 1, 1]*F[1, 1, 7]^2)/9 - (8*F[1, 1, 4]*F[1, 1, 7]^2)/9 + 
   (13*F[1, 1, 6]*F[1, 1, 7]^2)/9 - (8*F[1, 1, 7]^3)/27 + 
   (F[1, 1, 5]^2*F[1, 1, 8])/18 - (4*F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 8])/9 + 
   (4*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 8])/9 - 
   (F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 8])/3 + (F[1, 1, 6]^2*F[1, 1, 8])/6 + 
   (4*F[1, 1, 1]*F[1, 1, 7]*F[1, 1, 8])/9 - 
   (4*F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 8])/9 + 
   (2*F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8])/9 - (F[1, 1, 7]^2*F[1, 1, 8])/9 + 
   (F[1, 1, 5]*F[1, 1, 8]^2)/18 + (11*F[1, 1, 6]*F[1, 1, 8]^2)/18 - 
   (2*F[1, 1, 7]*F[1, 1, 8]^2)/3 - (8*F[1, 1, 1]*F[2, 1, 1])/9 - 
   (8*F[1, 1, 3]*F[2, 1, 1])/9 - (8*F[1, 1, 1]*F[2, 1, 2])/9 - 
   (F[1, 1, 2]*F[2, 1, 2])/3 + (4*F[1, 1, 3]*F[2, 1, 2])/3 + 
   (4*F[1, 1, 4]*F[2, 1, 2])/9 - (5*F[1, 1, 6]*F[2, 1, 2])/3 + 
   (F[1, 1, 2]*F[2, 1, 6])/3 + (4*F[1, 1, 4]*F[2, 1, 6])/3 + 
   (5*F[1, 1, 6]*F[2, 1, 6])/3 + (4*F[1, 1, 7]*F[2, 1, 6])/3 - 
   (2*F[1, 1, 5]*F[2, 1, 7])/9 - (2*F[1, 1, 7]*F[2, 1, 7])/9 + 
   (8*F[1, 1, 1]*F[2, 1, 8])/9 - (8*F[1, 1, 4]*F[2, 1, 8])/9 - 
   (16*F[1, 1, 6]*F[2, 1, 8])/9 - (14*F[1, 1, 7]*F[2, 1, 8])/9 - 
   (8*F[1, 1, 8]*F[2, 1, 8])/9 + (10*F[1, 1, 7]*F[2, 1, 10])/9 + 
   (10*F[1, 1, 8]*F[2, 1, 10])/9 - (10*F[1, 1, 1]*tci[1, 1]^2)/27 - 
   (2*F[1, 1, 3]*tci[1, 1]^2)/27 + (10*F[1, 1, 4]*tci[1, 1]^2)/27 + 
   (2*F[1, 1, 5]*tci[1, 1]^2)/27 + (8*F[1, 1, 6]*tci[1, 1]^2)/9 - 
   (10*F[1, 1, 7]*tci[1, 1]^2)/27 - (5*F[1, 1, 8]*tci[1, 1]^2)/54 + 
   (4*F[1, 2, 3]*tci[1, 1]^2)/3 - (10*F[1, 2, 8]*tci[1, 1]^2)/9 - 
   (2*F[1, 1, 1]^2*tci[1, 2])/9 + (F[1, 1, 1]*F[1, 1, 2]*tci[1, 2])/3 + 
   (8*F[1, 1, 1]*F[1, 1, 3]*tci[1, 2])/9 + 
   (8*F[1, 1, 1]*F[1, 1, 4]*tci[1, 2])/9 - 
   (8*F[1, 1, 3]*F[1, 1, 4]*tci[1, 2])/9 - (2*F[1, 1, 4]^2*tci[1, 2])/3 - 
   (F[1, 1, 5]^2*tci[1, 2])/18 + (7*F[1, 1, 1]*F[1, 1, 6]*tci[1, 2])/9 + 
   (8*F[1, 1, 4]*F[1, 1, 6]*tci[1, 2])/9 + (F[1, 1, 5]*F[1, 1, 6]*tci[1, 2])/
    3 - (F[1, 1, 6]^2*tci[1, 2])/6 - (4*F[1, 1, 1]*F[1, 1, 7]*tci[1, 2])/9 + 
   (16*F[1, 1, 4]*F[1, 1, 7]*tci[1, 2])/9 - 
   (2*F[1, 1, 5]*F[1, 1, 7]*tci[1, 2])/9 + (F[1, 1, 7]^2*tci[1, 2])/3 - 
   (F[1, 1, 5]*F[1, 1, 8]*tci[1, 2])/9 - (11*F[1, 1, 6]*F[1, 1, 8]*tci[1, 2])/
    9 + (2*F[1, 1, 7]*F[1, 1, 8]*tci[1, 2])/9 - 
   (F[1, 1, 2]*F[1, 2, 3]*tci[1, 2])/3 - (4*F[1, 1, 4]*F[1, 2, 3]*tci[1, 2])/
    3 - (5*F[1, 1, 6]*F[1, 2, 3]*tci[1, 2])/3 - 
   (4*F[1, 1, 7]*F[1, 2, 3]*tci[1, 2])/3 + 
   (10*F[1, 1, 7]*F[1, 2, 8]*tci[1, 2])/9 + 
   (10*F[1, 1, 8]*F[1, 2, 8]*tci[1, 2])/9 + (16*F[2, 1, 1]*tci[1, 2])/9 - 
   (8*F[2, 1, 2]*tci[1, 2])/9 - (4*F[2, 1, 6]*tci[1, 2])/3 + 
   (8*F[2, 1, 8]*tci[1, 2])/9 - (10*F[2, 1, 10]*tci[1, 2])/9 - 
   (11*tci[1, 1]^2*tci[1, 2])/54 - (2*tci[1, 1]^2*tcr[1, 1])/27 + 
   (8*tci[1, 2]*tcr[1, 1]^2)/9 + (tci[1, 1]^2*tcr[1, 2])/9 - 
   (2*tci[1, 2]*tcr[1, 2]^2)/3 - (8*tci[1, 2]*tcr[2, 1])/9 + 
   (16*tcr[1, 1]*tcr[2, 1])/9 + (4*tcr[3, 1])/3 - (7*tcr[3, 3])/6) + 
 r[-2*q2 - 2*q3 - q4 - q5 + 2*q6 - q7 - q8 + 2*q9 + 4*q2*q7*s12 + q4*q7*s12 - 
    q5*q7*s12 + q2*q8*s12 + 2*q3*q8*s12 + q5*q8*s12 - 5*q7*q8*s12 + 
    2*q8^2*s12 - 2*q2*q3*q7*s12^2 - q4*q5*q8*s12^2 - q5*q7*q8*s12^2 + 
    q7*q8^2*s12^2 - q4*q5*s23 + 2*q3*q6*s23 + q4*q9*s23 + q4*q5*s34 + 
    q2*q6*s34 - 2*q2*q7*s34 + q4*q7*s34 - q5*q7*s34 + 2*q4*q8*s34 + 
    2*q5*q8*s34 - q5*q9*s34 - q7*q9*s34 - 2*q8*q9*s34 - q4*q5*q8*s34^2 + 
    q4*q7*q9*s34^2 - q5*q7*q9*s34^2 + 2*q5*q8*q9*s34^2 - 2*q2*q6*s45 - 
    4*q3*q6*s45 + q5*q7*s45 + 2*q2*q8*s45 + 2*q3*q8*s45 - 2*q5*q8*s45 - 
    q8^2*s45 + q7*q9*s45 + q8*q9*s45 + q5*q7*q8*s12*s45 + q7*q8^2*s12*s45 + 
    q5*q7*q9*s34*s45 - 2*q5*q8*q9*s34*s45 - q8^2*q9*s34*s45 + 
    2*q2*q6*q8*s45^2 + 2*q3*q6*q8*s45^2 - 2*q5*q7*q8*s45^2 - q7*q8^2*s45^2 - 
    2*q5*q7*q9*s45^2 + 2*q5*q8*q9*s45^2 + q8^2*q9*s45^2 + 
    2*q5*q7*q8*q9*s45^3 + q7*q8^2*q9*s45^3 + q2*q6*s51 + q2*q7*s51 - 
    q4*q7*s51 - q6*q7*s51 - 2*q2*q8*s51 - q4*q8*s51 + 2*q7*q8*s51 + 
    q4*q9*s51 + 5*q7*q9*s51 - q8*q9*s51 - 2*q2*q3*q7*s12*s51 + 
    q2*q7*q8*s12*s51 - q2*q7*q8^2*s12^2*s51 + q2*q6*q7*s34*s51 - 
    2*q4*q7*q9*s34*s51 - 2*q2*q6*q8*s45*s51 - 2*q3*q6*q8*s45*s51 + 
    q6*q7*q8*s45*s51 - q7*q8^2*s45*s51 - 3*q7*q8*q9*s45*s51 + 
    2*q8^2*q9*s45*s51 + 2*q7*q8^2*q9*s45^2*s51 - q2*q3*q7*s51^2 + 
    q2*q6*q7*s51^2 + 2*q2*q6*q8*s51^2 + q3*q6*q8*s51^2 - 2*q2*q7*q8*s51^2 - 
    q6*q7*q8*s51^2 + 2*q4*q7*q9*s51^2 - q7*q8*q9*s51^2 + 
    q7*q8^2*q9*s45*s51^2 + 2*q2*q6*q7*q8*s51^3]*
  ((-4*F[3, 3])/9 - (2*F[3, 4])/9 - (11*F[3, 5])/9 - (2*F[3, 7])/3 - 
   (32*F[3, 8])/9 - (8*F[3, 9])/3 - (4*F[3, 11])/9 - (2*F[3, 12])/3 + 
   F[3, 13]/9 - (8*F[3, 14])/9 - F[3, 17]/3 - (2*F[3, 18])/3 + 
   (4*F[3, 24])/9 + (8*F[3, 79])/3 - (14*F[1, 1, 1]^3)/9 + 
   (F[1, 1, 1]^2*F[1, 1, 2])/18 + (8*F[1, 1, 1]*F[1, 1, 2]^2)/9 - 
   (22*F[1, 1, 2]^3)/27 + (4*F[1, 1, 1]^2*F[1, 1, 3])/9 + 
   (8*F[1, 1, 1]*F[1, 1, 3]^2)/9 + (4*F[1, 1, 1]^2*F[1, 1, 4])/9 - 
   (4*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 4])/9 - (2*F[1, 1, 2]^2*F[1, 1, 4])/9 - 
   (8*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4])/9 - (2*F[1, 1, 3]^2*F[1, 1, 4])/9 + 
   (8*F[1, 1, 1]*F[1, 1, 4]^2)/9 + (8*F[1, 1, 2]*F[1, 1, 4]^2)/9 - 
   (2*F[1, 1, 3]*F[1, 1, 4]^2)/9 + (2*F[1, 1, 2]^2*F[1, 1, 5])/9 - 
   (4*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5])/9 - (F[1, 1, 4]^2*F[1, 1, 5])/9 + 
   (4*F[1, 1, 2]*F[1, 1, 5]^2)/9 - (F[1, 1, 4]*F[1, 1, 5]^2)/9 - 
   (F[1, 1, 1]^2*F[1, 1, 6])/6 - (4*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 8])/9 - 
   (2*F[1, 1, 2]^2*F[1, 1, 8])/9 - (2*F[1, 1, 3]^2*F[1, 1, 8])/3 + 
   (4*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 8])/9 + 
   (4*F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8])/3 - (2*F[1, 1, 4]^2*F[1, 1, 8])/3 + 
   (4*F[1, 1, 1]*F[1, 1, 8]^2)/3 + (7*F[1, 1, 2]*F[1, 1, 8]^2)/18 - 
   (2*F[1, 1, 3]*F[1, 1, 8]^2)/3 - (2*F[1, 1, 4]*F[1, 1, 8]^2)/3 + 
   (F[1, 1, 6]*F[1, 1, 8]^2)/6 - (2*F[1, 1, 1]^2*F[1, 1, 9])/9 - 
   (F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 9])/9 - (4*F[1, 1, 2]^2*F[1, 1, 9])/9 + 
   (4*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 9])/9 + 
   (8*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9])/9 - (7*F[1, 1, 4]^2*F[1, 1, 9])/9 + 
   (2*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9])/3 - (F[1, 1, 5]^2*F[1, 1, 9])/3 + 
   (F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 9])/3 + 
   (4*F[1, 1, 1]*F[1, 1, 8]*F[1, 1, 9])/9 + 
   (F[1, 1, 2]*F[1, 1, 8]*F[1, 1, 9])/9 - 
   (4*F[1, 1, 4]*F[1, 1, 8]*F[1, 1, 9])/9 - 
   (F[1, 1, 6]*F[1, 1, 8]*F[1, 1, 9])/3 - (2*F[1, 1, 8]^2*F[1, 1, 9])/9 + 
   (2*F[1, 1, 1]*F[1, 1, 9]^2)/9 + (10*F[1, 1, 2]*F[1, 1, 9]^2)/9 - 
   (7*F[1, 1, 4]*F[1, 1, 9]^2)/9 - (F[1, 1, 5]*F[1, 1, 9]^2)/3 - 
   (2*F[1, 1, 8]*F[1, 1, 9]^2)/9 - (8*F[1, 1, 9]^3)/27 - 
   (8*F[1, 1, 1]*F[2, 1, 1])/9 - (8*F[1, 1, 3]*F[2, 1, 1])/9 - 
   (8*F[1, 1, 1]*F[2, 1, 2])/9 - (8*F[1, 1, 4]*F[2, 1, 2])/9 - 
   (4*F[1, 1, 2]*F[2, 1, 3])/3 - (4*F[1, 1, 4]*F[2, 1, 3])/3 - 
   (4*F[1, 1, 2]*F[2, 1, 4])/9 - (4*F[1, 1, 5]*F[2, 1, 4])/9 - 
   (8*F[1, 1, 1]*F[2, 1, 9])/3 - (F[1, 1, 2]*F[2, 1, 9])/3 - 
   (F[1, 1, 6]*F[2, 1, 9])/3 - (8*F[1, 1, 8]*F[2, 1, 9])/3 - 
   (4*F[1, 1, 9]*F[2, 1, 9])/3 + (8*F[1, 1, 1]*F[2, 1, 11])/9 - 
   (20*F[1, 1, 2]*F[2, 1, 11])/9 - (8*F[1, 1, 4]*F[2, 1, 11])/9 - 
   (8*F[1, 1, 8]*F[2, 1, 11])/9 - (28*F[1, 1, 9]*F[2, 1, 11])/9 + 
   (F[1, 1, 2]*F[2, 1, 12])/3 + (F[1, 1, 6]*F[2, 1, 12])/3 - 
   (4*F[1, 1, 8]*F[2, 1, 12])/3 - (4*F[1, 1, 9]*F[2, 1, 12])/3 - 
   (16*F[1, 1, 1]*tci[1, 1]^2)/27 + (4*F[1, 1, 2]*tci[1, 1]^2)/27 - 
   (2*F[1, 1, 3]*tci[1, 1]^2)/27 + (F[1, 1, 4]*tci[1, 1]^2)/27 - 
   (4*F[1, 1, 5]*tci[1, 1]^2)/27 + (4*F[1, 1, 8]*tci[1, 1]^2)/3 - 
   (10*F[1, 1, 9]*tci[1, 1]^2)/9 + (4*F[1, 2, 6]*tci[1, 1]^2)/3 - 
   (4*F[1, 2, 9]*tci[1, 1]^2)/3 + (34*F[1, 1, 1]^2*tci[1, 2])/9 + 
   (7*F[1, 1, 1]*F[1, 1, 2]*tci[1, 2])/9 + (8*F[1, 1, 2]^2*tci[1, 2])/9 - 
   (16*F[1, 1, 1]*F[1, 1, 3]*tci[1, 2])/9 - 
   (16*F[1, 1, 1]*F[1, 1, 4]*tci[1, 2])/9 - 
   (4*F[1, 1, 2]*F[1, 1, 4]*tci[1, 2])/9 + 
   (4*F[1, 1, 3]*F[1, 1, 4]*tci[1, 2])/9 + 
   (4*F[1, 1, 2]*F[1, 1, 5]*tci[1, 2])/9 + 
   (2*F[1, 1, 4]*F[1, 1, 5]*tci[1, 2])/9 + (F[1, 1, 5]^2*tci[1, 2])/9 + 
   (F[1, 1, 1]*F[1, 1, 6]*tci[1, 2])/3 - (8*F[1, 1, 1]*F[1, 1, 8]*tci[1, 2])/
    3 - (4*F[1, 1, 2]*F[1, 1, 8]*tci[1, 2])/9 + 
   (4*F[1, 1, 3]*F[1, 1, 8]*tci[1, 2])/3 + 
   (4*F[1, 1, 4]*F[1, 1, 8]*tci[1, 2])/3 - (4*F[1, 1, 8]^2*tci[1, 2])/3 - 
   (4*F[1, 1, 1]*F[1, 1, 9]*tci[1, 2])/9 - 
   (8*F[1, 1, 2]*F[1, 1, 9]*tci[1, 2])/9 + 
   (14*F[1, 1, 4]*F[1, 1, 9]*tci[1, 2])/9 - 
   (2*F[1, 1, 5]*F[1, 1, 9]*tci[1, 2])/3 - 
   (8*F[1, 1, 8]*F[1, 1, 9]*tci[1, 2])/9 + (7*F[1, 1, 9]^2*tci[1, 2])/9 - 
   (4*F[1, 1, 2]*F[1, 2, 6]*tci[1, 2])/3 - 
   (4*F[1, 1, 4]*F[1, 2, 6]*tci[1, 2])/3 - (F[1, 1, 2]*F[1, 2, 9]*tci[1, 2])/
    3 - (F[1, 1, 6]*F[1, 2, 9]*tci[1, 2])/3 + 
   (4*F[1, 1, 8]*F[1, 2, 9]*tci[1, 2])/3 + 
   (4*F[1, 1, 9]*F[1, 2, 9]*tci[1, 2])/3 + (16*F[2, 1, 1]*tci[1, 2])/9 + 
   (16*F[2, 1, 2]*tci[1, 2])/9 + (4*F[2, 1, 3]*tci[1, 2])/3 + 
   (16*F[2, 1, 9]*tci[1, 2])/3 + (8*F[2, 1, 11]*tci[1, 2])/9 + 
   (4*F[2, 1, 12]*tci[1, 2])/3 + (2*tci[1, 1]^2*tci[1, 2])/9 + 
   (4*tci[1, 1]^2*tcr[1, 1])/27 - (28*tci[1, 2]*tcr[1, 1]^2)/9 + 
   (4*tcr[1, 1]^3)/3 + (tci[1, 1]^2*tcr[1, 2])/3 - 
   (2*tci[1, 2]*tcr[1, 2]^2)/3 - (80*tci[1, 2]*tcr[2, 1])/9 + 
   (40*tcr[1, 1]*tcr[2, 1])/9 + (4*tcr[3, 1])/3 - (7*tcr[3, 3])/6) + 
 r[2*q10 + q4 - 2*q5 + 2*q6 + 2*q7 + 4*q9 - q4*q7*s12 - q5*q7*s12 - 
    3*q5*q8*s12 + q7*q8*s12 + q4*q5*q8*s12^2 - q5*q7*q8*s12^2 - q10*q5*s23 + 
    q4*q5*s23 - 2*q5*q6*s23 + q10*q9*s23 - q4*q9*s23 + 2*q10*q2*s34 - 
    2*q10*q5*s34 - q4*q5*s34 + 2*q10*q6*s34 - q4*q7*s34 - q5*q7*s34 - 
    2*q4*q8*s34 - q5*q8*s34 + q10*q9*s34 + 2*q2*q9*s34 - 4*q5*q9*s34 - 
    2*q6*q9*s34 + 3*q7*q9*s34 + q8*q9*s34 + 2*q9^2*s34 - 2*q10*q2*q5*s34^2 + 
    q4*q5*q8*s34^2 + q10*q6*q9*s34^2 + q5*q6*q9*s34^2 - q4*q7*q9*s34^2 - 
    q5*q7*q9*s34^2 - q5*q8*q9*s34^2 + q2*q9^2*s34^2 + q10*q6*s45 - 
    q2*q6*s45 + 2*q5*q6*s45 + q5*q7*s45 - 4*q7*q8*s45 - q2*q9*s45 - 
    2*q6*q9*s45 - 6*q7*q9*s45 + 3*q8*q9*s45 + q5*q7*q8*s12*s45 - 
    2*q10*q2*q5*s34*s45 + q2*q5*q6*s34*s45 + q2*q5*q9*s34*s45 + 
    q5*q6*q9*s34*s45 + q5*q7*q9*s34*s45 + q5*q8*q9*s34*s45 - 
    2*q2*q9^2*s34*s45 - 2*q8*q9^2*s34*s45 + q2*q5*q9^2*s34^2*s45 + 
    q5*q8*q9^2*s34^2*s45 - q10*q2*q5*s45^2 + q2*q5*q6*s45^2 - 
    2*q5*q7*q8*s45^2 - 2*q2*q5*q9*s45^2 + 2*q5*q6*q9*s45^2 - 
    2*q5*q7*q9*s45^2 + 2*q5*q8*q9*s45^2 + 6*q7*q8*q9*s45^2 - 
    2*q2*q5*q6*q9*s45^3 + 2*q5*q7*q8*q9*s45^3 - q10*q2*s51 - q10*q6*s51 + 
    q4*q7*s51 + q4*q8*s51 - 2*q7*q8*s51 - 2*q10*q9*s51 - 2*q2*q9*s51 - 
    q4*q9*s51 + 2*q6*q9*s51 - 6*q7*q9*s51 + 2*q8*q9*s51 - 2*q9^2*s51 - 
    2*q10*q6*q9*s34*s51 + 2*q4*q7*q9*s34*s51 - 2*q2*q9^2*s34*s51 + 
    6*q7*q8*q9*s45*s51 + q2*q9^2*s45*s51 + q8*q9^2*s45*s51 + 
    2*q10*q6*q9*s51^2 - 2*q4*q7*q9*s51^2 + 2*q7*q8*q9*s51^2 + q2*q9^2*s51^2]*
  (-4*F[3, 1] + (2*F[3, 2])/3 - F[3, 4] - (4*F[3, 6])/3 - F[3, 12]/3 - 
   F[3, 18] - (4*F[3, 19])/9 + (8*F[3, 77])/3 - 2*F[1, 1, 1]^3 - 
   (F[1, 1, 1]^2*F[1, 1, 2])/6 + 2*F[1, 1, 1]*F[1, 1, 3]^2 + 
   (F[1, 1, 2]*F[1, 1, 3]^2)/6 + (2*F[1, 1, 1]^2*F[1, 1, 4])/3 - 
   F[1, 1, 3]^2*F[1, 1, 4] + (4*F[1, 1, 1]*F[1, 1, 4]^2)/3 - 
   F[1, 1, 3]*F[1, 1, 4]^2 + (F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 5])/3 - 
   (F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 5])/3 - (4*F[1, 1, 5]^3)/9 - 
   (F[1, 1, 1]^2*F[1, 1, 6])/6 + (F[1, 1, 3]^2*F[1, 1, 6])/6 + 
   (F[1, 1, 1]*F[1, 1, 5]*F[1, 1, 6])/3 - (F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 6])/
    3 + (2*F[1, 1, 1]^2*F[1, 1, 8])/3 - F[1, 1, 3]^2*F[1, 1, 8] - 
   (4*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8])/3 + 2*F[1, 1, 3]*F[1, 1, 4]*
    F[1, 1, 8] - (F[1, 1, 4]^2*F[1, 1, 8])/3 + (4*F[1, 1, 1]*F[1, 1, 8]^2)/
    3 - F[1, 1, 3]*F[1, 1, 8]^2 - (F[1, 1, 4]*F[1, 1, 8]^2)/3 - 
   4*F[1, 1, 1]*F[2, 1, 1] - (F[1, 1, 2]*F[2, 1, 1])/3 - 
   4*F[1, 1, 3]*F[2, 1, 1] - (4*F[1, 1, 5]*F[2, 1, 1])/3 - 
   (F[1, 1, 6]*F[2, 1, 1])/3 - (4*F[1, 1, 1]*F[2, 1, 2])/3 - 
   (4*F[1, 1, 4]*F[2, 1, 2])/3 + (F[1, 1, 2]*F[2, 1, 5])/3 - 
   (4*F[1, 1, 3]*F[2, 1, 5])/3 - (4*F[1, 1, 5]*F[2, 1, 5])/3 + 
   (F[1, 1, 6]*F[2, 1, 5])/3 - (4*F[1, 1, 1]*F[2, 1, 9])/3 - 
   (4*F[1, 1, 8]*F[2, 1, 9])/3 + (11*F[1, 1, 3]*tci[1, 1]^2)/9 - 
   (F[1, 1, 4]*tci[1, 1]^2)/9 - (F[1, 1, 5]*tci[1, 1]^2)/9 - 
   (F[1, 1, 8]*tci[1, 1]^2)/9 - (4*F[1, 2, 7]*tci[1, 1]^2)/3 + 
   (14*F[1, 1, 1]^2*tci[1, 2])/3 + (F[1, 1, 1]*F[1, 1, 2]*tci[1, 2])/3 - 
   4*F[1, 1, 1]*F[1, 1, 3]*tci[1, 2] - (4*F[1, 1, 3]^2*tci[1, 2])/3 - 
   (8*F[1, 1, 1]*F[1, 1, 4]*tci[1, 2])/3 + 2*F[1, 1, 3]*F[1, 1, 4]*
    tci[1, 2] - (4*F[1, 1, 3]*F[1, 1, 5]*tci[1, 2])/3 + 
   (F[1, 1, 1]*F[1, 1, 6]*tci[1, 2])/3 - (8*F[1, 1, 1]*F[1, 1, 8]*tci[1, 2])/
    3 + 2*F[1, 1, 3]*F[1, 1, 8]*tci[1, 2] + 
   (2*F[1, 1, 4]*F[1, 1, 8]*tci[1, 2])/3 - (F[1, 1, 2]*F[1, 2, 7]*tci[1, 2])/
    3 + (4*F[1, 1, 3]*F[1, 2, 7]*tci[1, 2])/3 + 
   (4*F[1, 1, 5]*F[1, 2, 7]*tci[1, 2])/3 - (F[1, 1, 6]*F[1, 2, 7]*tci[1, 2])/
    3 + 8*F[2, 1, 1]*tci[1, 2] + (8*F[2, 1, 2]*tci[1, 2])/3 + 
   (4*F[2, 1, 5]*tci[1, 2])/3 + (8*F[2, 1, 9]*tci[1, 2])/3 + 
   (tci[1, 1]^2*tci[1, 2])/9 - (4*tci[1, 1]^2*tcr[1, 1])/9 - 
   4*tci[1, 2]*tcr[1, 1]^2 + (16*tcr[1, 1]^3)/9 + 
   (5*tci[1, 1]^2*tcr[1, 2])/3 - (2*tci[1, 2]*tcr[1, 2]^2)/3 - 
   (40*tci[1, 2]*tcr[2, 1])/3 + (20*tcr[1, 1]*tcr[2, 1])/3 + 
   (4*tcr[3, 1])/3 - (7*tcr[3, 3])/6) + 
 r[-2*q10 - 2*q6 - 2*q9 + q10*q5*s23 + 2*q5*q6*s23 - q10*q9*s23 - 
    2*q10*q2*s34 + 2*q10*q5*s34 - 2*q10*q6*s34 - q10*q9*s34 - 2*q2*q9*s34 + 
    2*q5*q9*s34 + 2*q6*q9*s34 - q9^2*s34 + 2*q10*q2*q5*s34^2 - 
    q10*q6*q9*s34^2 - q5*q6*q9*s34^2 - q2*q9^2*s34^2 - q10*q6*s45 + 
    q2*q6*s45 - 2*q5*q6*s45 + q2*q9*s45 + 2*q6*q9*s45 + 2*q10*q2*q5*s34*s45 - 
    q2*q5*q6*s34*s45 - q2*q5*q9*s34*s45 - q5*q6*q9*s34*s45 + 
    2*q2*q9^2*s34*s45 - q2*q5*q9^2*s34^2*s45 + q10*q2*q5*s45^2 - 
    q2*q5*q6*s45^2 + 2*q2*q5*q9*s45^2 - 2*q5*q6*q9*s45^2 + 
    2*q2*q5*q6*q9*s45^3 + q10*q2*s51 + q10*q6*s51 + 2*q10*q9*s51 + 
    2*q2*q9*s51 - 2*q6*q9*s51 + q9^2*s51 + 2*q10*q6*q9*s34*s51 + 
    2*q2*q9^2*s34*s51 - q2*q9^2*s45*s51 - 2*q10*q6*q9*s51^2 - q2*q9^2*s51^2]*
  ((-8*F[3, 1])/3 + (2*F[3, 2])/3 + F[3, 4]/9 - (4*F[3, 6])/9 - F[3, 12]/9 + 
   (4*F[3, 14])/9 - F[3, 18]/3 - (4*F[3, 19])/9 + (4*F[3, 21])/9 + 
   (2*F[3, 31])/9 + (7*F[3, 32])/6 + (4*F[3, 33])/3 + (20*F[3, 34])/9 - 
   (7*F[3, 37])/18 + F[3, 40]/2 - (4*F[3, 44])/9 - (4*F[3, 69])/9 + 
   (8*F[3, 77])/3 - (2*F[1, 1, 1]^3)/3 - (F[1, 1, 1]^2*F[1, 1, 2])/6 + 
   (4*F[1, 1, 1]^2*F[1, 1, 3])/9 + (2*F[1, 1, 1]*F[1, 1, 3]^2)/9 + 
   (F[1, 1, 2]*F[1, 1, 3]^2)/6 + (2*F[1, 1, 1]^2*F[1, 1, 4])/3 - 
   (8*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4])/9 + (F[1, 1, 3]^2*F[1, 1, 4])/9 + 
   (F[1, 1, 2]*F[1, 1, 4]^2)/6 + (F[1, 1, 3]*F[1, 1, 4]^2)/9 + 
   (2*F[1, 1, 4]^3)/3 - (2*F[1, 1, 1]*F[1, 1, 5]^2)/3 - 
   (F[1, 1, 2]*F[1, 1, 5]^2)/6 + (2*F[1, 1, 3]*F[1, 1, 5]^2)/3 - 
   (11*F[1, 1, 5]^3)/9 + (F[1, 1, 1]^2*F[1, 1, 6])/18 + 
   (F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 6])/3 + (F[1, 1, 3]^2*F[1, 1, 6])/6 - 
   (4*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 6])/9 - 
   (F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 6])/3 + (7*F[1, 1, 4]^2*F[1, 1, 6])/18 + 
   (F[1, 1, 5]^2*F[1, 1, 6])/3 + (17*F[1, 1, 1]*F[1, 1, 6]^2)/9 - 
   (17*F[1, 1, 4]*F[1, 1, 6]^2)/9 + (F[1, 1, 5]*F[1, 1, 6]^2)/2 - 
   (31*F[1, 1, 6]^3)/27 - (2*F[1, 1, 1]^2*F[1, 1, 7])/9 - 
   (F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 7])/3 + 
   (4*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 7])/9 - (2*F[1, 1, 4]^2*F[1, 1, 7])/9 + 
   (F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 7])/3 - (F[1, 1, 5]^2*F[1, 1, 7])/9 - 
   (4*F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 7])/9 - 
   (F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 7])/3 + 
   (4*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 7])/9 + 
   (F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 7])/3 + (F[1, 1, 6]^2*F[1, 1, 7])/3 - 
   (4*F[1, 1, 1]*F[1, 1, 7]^2)/9 - (2*F[1, 1, 3]*F[1, 1, 7]^2)/3 - 
   (8*F[1, 1, 4]*F[1, 1, 7]^2)/9 + (2*F[1, 1, 5]*F[1, 1, 7]^2)/3 + 
   (13*F[1, 1, 6]*F[1, 1, 7]^2)/9 - (2*F[1, 1, 7]^3)/27 + 
   (2*F[1, 1, 1]^2*F[1, 1, 8])/9 - (F[1, 1, 3]^2*F[1, 1, 8])/3 - 
   (4*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8])/9 + 
   (2*F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8])/3 - (F[1, 1, 4]^2*F[1, 1, 8])/9 + 
   (7*F[1, 1, 5]^2*F[1, 1, 8])/18 - (4*F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 8])/9 + 
   (4*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 8])/9 - F[1, 1, 5]*F[1, 1, 6]*
    F[1, 1, 8] + (5*F[1, 1, 6]^2*F[1, 1, 8])/18 + 
   (4*F[1, 1, 1]*F[1, 1, 7]*F[1, 1, 8])/9 - 
   (4*F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 8])/9 + 
   (2*F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8])/9 + 
   (4*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 8])/9 - (F[1, 1, 7]^2*F[1, 1, 8])/3 + 
   (4*F[1, 1, 1]*F[1, 1, 8]^2)/9 - (F[1, 1, 3]*F[1, 1, 8]^2)/3 - 
   (F[1, 1, 4]*F[1, 1, 8]^2)/9 + (7*F[1, 1, 5]*F[1, 1, 8]^2)/18 + 
   (13*F[1, 1, 6]*F[1, 1, 8]^2)/18 - (10*F[1, 1, 7]*F[1, 1, 8]^2)/9 - 
   (20*F[1, 1, 1]*F[2, 1, 1])/9 - (20*F[1, 1, 3]*F[2, 1, 1])/9 - 
   (4*F[1, 1, 1]*F[2, 1, 2])/3 - (F[1, 1, 2]*F[2, 1, 2])/3 + 
   (4*F[1, 1, 3]*F[2, 1, 2])/3 - (5*F[1, 1, 6]*F[2, 1, 2])/3 + 
   (F[1, 1, 2]*F[2, 1, 5])/3 - (4*F[1, 1, 3]*F[2, 1, 5])/3 - 
   (4*F[1, 1, 5]*F[2, 1, 5])/3 + (F[1, 1, 6]*F[2, 1, 5])/3 + 
   (F[1, 1, 2]*F[2, 1, 6])/3 + (4*F[1, 1, 4]*F[2, 1, 6])/3 + 
   (5*F[1, 1, 6]*F[2, 1, 6])/3 + (4*F[1, 1, 7]*F[2, 1, 6])/3 - 
   (F[1, 1, 2]*F[2, 1, 7])/3 - (14*F[1, 1, 5]*F[2, 1, 7])/9 - 
   (F[1, 1, 6]*F[2, 1, 7])/3 - (14*F[1, 1, 7]*F[2, 1, 7])/9 + 
   (8*F[1, 1, 1]*F[2, 1, 8])/9 - (8*F[1, 1, 4]*F[2, 1, 8])/9 - 
   (20*F[1, 1, 6]*F[2, 1, 8])/9 - 2*F[1, 1, 7]*F[2, 1, 8] - 
   (8*F[1, 1, 8]*F[2, 1, 8])/9 - (4*F[1, 1, 1]*F[2, 1, 9])/9 - 
   (4*F[1, 1, 8]*F[2, 1, 9])/9 + (14*F[1, 1, 7]*F[2, 1, 10])/9 + 
   (14*F[1, 1, 8]*F[2, 1, 10])/9 + (2*F[1, 1, 1]*tci[1, 1]^2)/9 + 
   (F[1, 1, 2]*tci[1, 1]^2)/18 + (37*F[1, 1, 3]*tci[1, 1]^2)/27 + 
   (F[1, 1, 4]*tci[1, 1]^2)/3 + (11*F[1, 1, 5]*tci[1, 1]^2)/27 + 
   (59*F[1, 1, 6]*tci[1, 1]^2)/54 - (16*F[1, 1, 7]*tci[1, 1]^2)/27 - 
   (F[1, 1, 8]*tci[1, 1]^2)/6 + (4*F[1, 2, 3]*tci[1, 1]^2)/3 - 
   (4*F[1, 2, 7]*tci[1, 1]^2)/3 - (14*F[1, 2, 8]*tci[1, 1]^2)/9 + 
   (2*F[1, 1, 1]^2*tci[1, 2])/3 + (F[1, 1, 1]*F[1, 1, 2]*tci[1, 2])/3 - 
   (4*F[1, 1, 1]*F[1, 1, 3]*tci[1, 2])/9 - (4*F[1, 1, 3]^2*tci[1, 2])/3 - 
   (2*F[1, 1, 3]*F[1, 1, 4]*tci[1, 2])/9 - (2*F[1, 1, 4]^2*tci[1, 2])/3 - 
   (4*F[1, 1, 3]*F[1, 1, 5]*tci[1, 2])/3 - (7*F[1, 1, 5]^2*tci[1, 2])/18 + 
   (7*F[1, 1, 1]*F[1, 1, 6]*tci[1, 2])/9 + 
   (8*F[1, 1, 4]*F[1, 1, 6]*tci[1, 2])/9 + F[1, 1, 5]*F[1, 1, 6]*tci[1, 2] - 
   (5*F[1, 1, 6]^2*tci[1, 2])/18 - (4*F[1, 1, 1]*F[1, 1, 7]*tci[1, 2])/9 + 
   (F[1, 1, 2]*F[1, 1, 7]*tci[1, 2])/3 + (16*F[1, 1, 4]*F[1, 1, 7]*tci[1, 2])/
    9 - (2*F[1, 1, 5]*F[1, 1, 7]*tci[1, 2])/9 - 
   (F[1, 1, 6]*F[1, 1, 7]*tci[1, 2])/9 + (7*F[1, 1, 7]^2*tci[1, 2])/9 - 
   (8*F[1, 1, 1]*F[1, 1, 8]*tci[1, 2])/9 + 
   (2*F[1, 1, 3]*F[1, 1, 8]*tci[1, 2])/3 + 
   (2*F[1, 1, 4]*F[1, 1, 8]*tci[1, 2])/9 - 
   (7*F[1, 1, 5]*F[1, 1, 8]*tci[1, 2])/9 - 
   (13*F[1, 1, 6]*F[1, 1, 8]*tci[1, 2])/9 + 
   (2*F[1, 1, 7]*F[1, 1, 8]*tci[1, 2])/3 - (F[1, 1, 2]*F[1, 2, 3]*tci[1, 2])/
    3 - (4*F[1, 1, 4]*F[1, 2, 3]*tci[1, 2])/3 - 
   (5*F[1, 1, 6]*F[1, 2, 3]*tci[1, 2])/3 - 
   (4*F[1, 1, 7]*F[1, 2, 3]*tci[1, 2])/3 - (F[1, 1, 2]*F[1, 2, 7]*tci[1, 2])/
    3 + (4*F[1, 1, 3]*F[1, 2, 7]*tci[1, 2])/3 + 
   (4*F[1, 1, 5]*F[1, 2, 7]*tci[1, 2])/3 - (F[1, 1, 6]*F[1, 2, 7]*tci[1, 2])/
    3 + (14*F[1, 1, 7]*F[1, 2, 8]*tci[1, 2])/9 + 
   (14*F[1, 1, 8]*F[1, 2, 8]*tci[1, 2])/9 + (40*F[2, 1, 1]*tci[1, 2])/9 + 
   (4*F[2, 1, 5]*tci[1, 2])/3 - (4*F[2, 1, 6]*tci[1, 2])/3 + 
   (8*F[2, 1, 8]*tci[1, 2])/9 + (8*F[2, 1, 9]*tci[1, 2])/9 - 
   (14*F[2, 1, 10]*tci[1, 2])/9 - (7*tci[1, 1]^2*tci[1, 2])/54 - 
   (2*tci[1, 1]^2*tcr[1, 1])/3 + (4*tcr[1, 1]^3)/9 + 
   (20*tci[1, 1]^2*tcr[1, 2])/9 - (4*tci[1, 2]*tcr[1, 2]^2)/3 - 
   (16*tci[1, 2]*tcr[2, 1])/3 + 4*tcr[1, 1]*tcr[2, 1] + (4*tcr[3, 1])/3 - 
   tcr[3, 3]) + r[-6*q4 - 4*q5 + 4*q7 - 6*q8 + 4*q9 + 4*q4^2*s12 + 
    6*q4*q5*s12 - 3*q4*q7*s12 - q5*q7*s12 + 2*q4*q8*s12 - q5*q8*s12 + 
    q7*q8*s12 - 4*q4^2*q5*s12^2 - q4*q5*q8*s12^2 - 3*q5*q7*q8*s12^2 - 
    4*q4*q5*s34 - 5*q4*q7*s34 - 3*q5*q7*s34 - 4*q4*q8*s34 + 7*q5*q8*s34 - 
    2*q4*q9*s34 - 2*q5*q9*s34 + 9*q7*q9*s34 - 7*q8*q9*s34 + 
    4*q4^2*q5*s12*s34 + 4*q4^2*q8*s12*s34 - 8*q4*q5*q8*s12*s34 + 
    4*q4^2*q5*q8*s12^2*s34 + 4*q4*q5*q8*s34^2 - 5*q4*q7*q9*s34^2 - 
    3*q5*q7*q9*s34^2 + 3*q5*q8*q9*s34^2 - 4*q4^2*q5*q8*s12*s34^2 + 
    3*q5*q7*s45 - 2*q5*q8*s45 - 6*q7*q8*s45 - 8*q7*q9*s45 + 9*q8*q9*s45 + 
    3*q5*q7*q8*s12*s45 + 3*q5*q7*q9*s34*s45 - 3*q5*q8*q9*s34*s45 - 
    4*q5*q7*q8*s45^2 - 4*q5*q7*q9*s45^2 + 4*q5*q8*q9*s45^2 + 
    10*q7*q8*q9*s45^2 + 4*q5*q7*q8*q9*s45^3 - 4*q4^2*s51 + q4*q7*s51 - 
    3*q7*q8*s51 + 6*q4*q9*s51 - 5*q7*q9*s51 + 7*q8*q9*s51 - 
    4*q4^2*q7*s34*s51 - 4*q4^2*q9*s34*s51 + 10*q4*q7*q9*s34*s51 - 
    4*q4^2*q7*q9*s34^2*s51 + 9*q7*q8*q9*s45*s51 + 4*q4^2*q9*s51^2 - 
    q4*q7*q9*s51^2 + 3*q7*q8*q9*s51^2 + 4*q4^2*q7*q9*s34*s51^2]*
  ((2*F[3, 1])/3 + (4*F[3, 2])/3 + (4*F[3, 4])/9 + (2*F[3, 6])/9 + 
   (8*F[3, 9])/3 + (8*F[3, 12])/9 + (10*F[3, 14])/9 + (2*F[3, 18])/3 - 
   (2*F[3, 19])/3 + (2*F[3, 31])/3 + (2*F[3, 42])/3 + (23*F[1, 1, 1]^3)/9 + 
   (F[1, 1, 1]^2*F[1, 1, 2])/3 + (20*F[1, 1, 1]*F[1, 1, 3])/9 - 
   (8*F[1, 1, 1]^2*F[1, 1, 3])/9 - (F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 3])/3 - 
   (10*F[1, 1, 3]^2)/9 - (10*F[1, 1, 1]*F[1, 1, 3]^2)/9 - 
   (5*F[1, 1, 3]^3)/9 - (2*F[1, 1, 1]^2*F[1, 1, 4])/3 + 
   (10*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4])/9 + (4*F[1, 1, 3]^2*F[1, 1, 4])/9 - 
   (4*F[1, 1, 1]*F[1, 1, 4]^2)/3 + (4*F[1, 1, 3]*F[1, 1, 4]^2)/9 - 
   (20*F[1, 1, 1]*F[1, 1, 5])/9 + (F[1, 1, 1]^2*F[1, 1, 5])/3 + 
   (20*F[1, 1, 3]*F[1, 1, 5])/9 - (2*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 5])/3 + 
   (F[1, 1, 3]^2*F[1, 1, 5])/3 - (4*F[1, 1, 1]*F[1, 1, 5]^2)/3 + 
   (4*F[1, 1, 3]*F[1, 1, 5]^2)/3 - (2*F[1, 1, 5]^3)/3 + 
   (F[1, 1, 1]^2*F[1, 1, 6])/3 - (F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 6])/3 - 
   (2*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 7])/3 + (2*F[1, 1, 3]^2*F[1, 1, 7])/3 + 
   (2*F[1, 1, 1]*F[1, 1, 5]*F[1, 1, 7])/3 - 
   (2*F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 7])/3 - (F[1, 1, 1]*F[1, 1, 7]^2)/3 + 
   (F[1, 1, 3]*F[1, 1, 7]^2)/3 + (20*F[1, 1, 1]*F[1, 1, 8])/9 - 
   (4*F[1, 1, 1]^2*F[1, 1, 8])/9 - (F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 8])/3 - 
   (20*F[1, 1, 3]*F[1, 1, 8])/9 + (2*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 8])/3 + 
   (F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 8])/3 + (2*F[1, 1, 3]^2*F[1, 1, 8])/3 + 
   (2*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8])/9 - 2*F[1, 1, 3]*F[1, 1, 4]*
    F[1, 1, 8] + (8*F[1, 1, 4]^2*F[1, 1, 8])/9 - 
   (2*F[1, 1, 1]*F[1, 1, 5]*F[1, 1, 8])/3 + 
   (2*F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 8])/3 - 
   (F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 8])/3 + (F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 8])/
    3 - (2*F[1, 1, 1]*F[1, 1, 7]*F[1, 1, 8])/3 + 
   (2*F[1, 1, 3]*F[1, 1, 7]*F[1, 1, 8])/3 - (10*F[1, 1, 8]^2)/9 - 
   (14*F[1, 1, 1]*F[1, 1, 8]^2)/9 + (2*F[1, 1, 3]*F[1, 1, 8]^2)/3 + 
   (8*F[1, 1, 4]*F[1, 1, 8]^2)/9 - (20*F[1, 1, 1]*F[1, 1, 9])/9 + 
   (20*F[1, 1, 8]*F[1, 1, 9])/9 + (16*F[1, 1, 1]*F[2, 1, 1])/9 + 
   (F[1, 1, 2]*F[2, 1, 1])/3 + (16*F[1, 1, 3]*F[2, 1, 1])/9 + 
   (4*F[1, 1, 5]*F[2, 1, 1])/3 + (F[1, 1, 6]*F[2, 1, 1])/3 + 
   (4*F[1, 1, 1]*F[2, 1, 2])/3 + (4*F[1, 1, 4]*F[2, 1, 2])/3 - 
   (20*F[2, 1, 5])/9 - 2*F[1, 1, 3]*F[2, 1, 5] - 2*F[1, 1, 5]*F[2, 1, 5] + 
   (32*F[1, 1, 1]*F[2, 1, 9])/9 + (F[1, 1, 2]*F[2, 1, 9])/3 + 
   (F[1, 1, 6]*F[2, 1, 9])/3 + (4*F[1, 1, 7]*F[2, 1, 9])/3 + 
   (32*F[1, 1, 8]*F[2, 1, 9])/9 - (20*F[2, 1, 12])/9 - (10*tci[1, 1]^2)/27 + 
   (4*F[1, 1, 1]*tci[1, 1]^2)/3 + (F[1, 1, 2]*tci[1, 1]^2)/18 + 
   (31*F[1, 1, 3]*tci[1, 1]^2)/27 + (F[1, 1, 4]*tci[1, 1]^2)/9 - 
   (F[1, 1, 5]*tci[1, 1]^2)/6 + (F[1, 1, 6]*tci[1, 1]^2)/18 + 
   (2*F[1, 1, 7]*tci[1, 1]^2)/9 + (8*F[1, 1, 8]*tci[1, 1]^2)/27 - 
   2*F[1, 2, 7]*tci[1, 1]^2 - (40*F[1, 1, 1]*tci[1, 2])/9 - 
   (17*F[1, 1, 1]^2*tci[1, 2])/3 + (20*F[1, 1, 1]*F[1, 1, 3]*tci[1, 2])/9 - 
   (F[1, 1, 3]^2*tci[1, 2])/3 + (8*F[1, 1, 1]*F[1, 1, 4]*tci[1, 2])/3 - 
   (8*F[1, 1, 3]*F[1, 1, 4]*tci[1, 2])/9 + 
   (2*F[1, 1, 1]*F[1, 1, 5]*tci[1, 2])/3 - 
   (8*F[1, 1, 3]*F[1, 1, 5]*tci[1, 2])/3 + 
   (4*F[1, 1, 1]*F[1, 1, 7]*tci[1, 2])/3 - 
   (4*F[1, 1, 3]*F[1, 1, 7]*tci[1, 2])/3 + 
   (28*F[1, 1, 1]*F[1, 1, 8]*tci[1, 2])/9 - 
   (4*F[1, 1, 3]*F[1, 1, 8]*tci[1, 2])/3 - 
   (16*F[1, 1, 4]*F[1, 1, 8]*tci[1, 2])/9 + (20*F[1, 2, 7]*tci[1, 2])/9 + 
   2*F[1, 1, 3]*F[1, 2, 7]*tci[1, 2] + 2*F[1, 1, 5]*F[1, 2, 7]*tci[1, 2] + 
   (20*F[1, 2, 9]*tci[1, 2])/9 - (32*F[2, 1, 1]*tci[1, 2])/9 - 
   (8*F[2, 1, 2]*tci[1, 2])/3 + 2*F[2, 1, 5]*tci[1, 2] - 
   (64*F[2, 1, 9]*tci[1, 2])/9 + (7*tci[1, 1]^2*tci[1, 2])/18 - 
   (10*tci[1, 1]^2*tcr[1, 1])/9 + (19*tci[1, 2]*tcr[1, 1]^2)/3 - 
   (17*tcr[1, 1]^3)/9 + (20*tci[1, 1]^2*tcr[1, 2])/9 - 
   (4*tci[1, 2]*tcr[1, 1]*tcr[1, 2])/3 - (8*tcr[1, 2]^3)/9 + 
   (44*tci[1, 2]*tcr[2, 1])/3 - (16*tcr[1, 1]*tcr[2, 1])/3 + 
   (2*tcr[3, 2])/3 - tcr[3, 3]) + 
 r[-7*q3 + 4*q6 - 3*q7 - q8 - 2*q2*q3*s12 + 4*q3^2*s12 + 4*q2*q7*s12 + 
    6*q3*q7*s12 + q2*q8*s12 + 3*q3*q8*s12 - 2*q7*q8*s12 + q2*q3*q7*s12^2 - 
    4*q3^2*q7*s12^2 - 3*q2*q7*q8*s12^2 - 4*q3^2*s23 + 7*q3*q6*s23 + 
    4*q3^2*q6*s23^2 + q2*q6*s34 - 2*q2*q7*s34 + 4*q3^2*s45 - 2*q2*q6*s45 - 
    8*q3*q6*s45 + 3*q2*q8*s45 + q3*q8*s45 - q7*q8*s45 - 8*q3^2*q6*s23*s45 + 
    4*q3^2*q6*s45^2 + 3*q2*q6*q8*s45^2 + q3*q6*q8*s45^2 - 4*q2*q3*s51 + 
    q2*q6*s51 + q3*q6*s51 + 3*q2*q7*s51 + 4*q3*q7*s51 + q6*q7*s51 - 
    3*q2*q8*s51 - q3*q8*s51 + q7*q8*s51 + 4*q2*q3^2*s12*s51 - 
    8*q2*q3*q7*s12*s51 - 4*q3^2*q7*s12*s51 + 3*q2*q7*q8*s12*s51 + 
    4*q2*q3^2*q7*s12^2*s51 + q2*q6*q7*s34*s51 - 4*q3^2*q6*s45*s51 + 
    4*q3^2*q8*s45*s51 - 3*q2*q6*q8*s45*s51 - 2*q3*q6*q8*s45*s51 + 
    q6*q7*q8*s45*s51 + 4*q3^2*q6*q8*s45^2*s51 - 4*q2*q3*q7*s51^2 + 
    q2*q6*q7*s51^2 + 4*q2*q6*q8*s51^2 + q3*q6*q8*s51^2 - 4*q2*q7*q8*s51^2 - 
    q6*q7*q8*s51^2 + 4*q2*q3^2*q7*s12*s51^2 - 4*q3^2*q6*q8*s45*s51^2 + 
    4*q2*q6*q7*q8*s51^3]*((2*F[3, 1])/3 + F[3, 2]/3 - (2*F[3, 3])/3 - 
   (4*F[3, 4])/9 - (4*F[3, 5])/3 - (4*F[3, 6])/9 - F[3, 7] - (32*F[3, 8])/9 + 
   (8*F[3, 9])/3 - F[3, 10]/3 - (4*F[3, 11])/3 + (2*F[3, 12])/9 + 
   (2*F[3, 14])/9 - F[3, 15]/3 - F[3, 17]/3 + F[3, 18]/3 - (2*F[3, 19])/9 - 
   (4*F[3, 21])/9 + (2*F[3, 22])/3 + (4*F[3, 24])/9 + F[1, 1, 1]^3 - 
   (20*F[1, 1, 1]*F[1, 1, 2])/9 + (5*F[1, 1, 1]^2*F[1, 1, 2])/9 + 
   (5*F[1, 1, 1]*F[1, 1, 2]^2)/9 - (22*F[1, 1, 2]^3)/27 - 
   (7*F[1, 1, 1]^2*F[1, 1, 3])/9 + (F[1, 1, 1]*F[1, 1, 3]^2)/9 + 
   (F[1, 1, 2]*F[1, 1, 3]^2)/3 + F[1, 1, 3]^3/9 + 
   (20*F[1, 1, 1]*F[1, 1, 4])/9 - (8*F[1, 1, 1]^2*F[1, 1, 4])/9 + 
   (25*F[1, 1, 2]*F[1, 1, 4])/9 - (13*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 4])/9 - 
   (2*F[1, 1, 2]^2*F[1, 1, 4])/9 + (14*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4])/9 - 
   (4*F[1, 1, 3]^2*F[1, 1, 4])/9 + (2*F[1, 1, 1]*F[1, 1, 4]^2)/9 + 
   (8*F[1, 1, 2]*F[1, 1, 4]^2)/9 - (4*F[1, 1, 3]*F[1, 1, 4]^2)/9 + 
   (F[1, 1, 2]^2*F[1, 1, 5])/3 - (2*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5])/3 - 
   (F[1, 1, 1]*F[1, 1, 5]^2)/3 + (F[1, 1, 2]*F[1, 1, 5]^2)/3 + 
   (F[1, 1, 3]*F[1, 1, 5]^2)/3 - (2*F[1, 1, 5]^3)/9 + 
   (F[1, 1, 1]^2*F[1, 1, 6])/3 - (5*F[1, 1, 2]*F[1, 1, 6])/9 + 
   (5*F[1, 1, 4]*F[1, 1, 6])/9 - (F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 6])/3 - 
   (5*F[1, 1, 6]^2)/3 + (20*F[1, 1, 1]*F[1, 1, 8])/9 - 
   (F[1, 1, 1]^2*F[1, 1, 8])/9 - (13*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 8])/9 + 
   (F[1, 1, 2]^2*F[1, 1, 8])/9 + (F[1, 1, 3]^2*F[1, 1, 8])/3 - 
   (20*F[1, 1, 4]*F[1, 1, 8])/9 + (2*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8])/9 + 
   (13*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 8])/9 - 
   (2*F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8])/3 + (2*F[1, 1, 4]^2*F[1, 1, 8])/9 - 
   (F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 8])/3 + (F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 8])/
    3 - (10*F[1, 1, 8]^2)/9 - (5*F[1, 1, 1]*F[1, 1, 8]^2)/9 + 
   (5*F[1, 1, 2]*F[1, 1, 8]^2)/9 + (F[1, 1, 3]*F[1, 1, 8]^2)/3 + 
   (2*F[1, 1, 4]*F[1, 1, 8]^2)/9 - (2*F[1, 1, 8]^3)/3 - 
   (20*F[1, 1, 1]*F[1, 1, 9])/9 + (F[1, 1, 1]^2*F[1, 1, 9])/9 + 
   (2*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 9])/9 - (5*F[1, 1, 2]^2*F[1, 1, 9])/9 - 
   (2*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 9])/9 + 
   (10*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9])/9 - (8*F[1, 1, 4]^2*F[1, 1, 9])/9 + 
   (2*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9])/3 - (F[1, 1, 5]^2*F[1, 1, 9])/3 + 
   (20*F[1, 1, 8]*F[1, 1, 9])/9 - (2*F[1, 1, 1]*F[1, 1, 8]*F[1, 1, 9])/9 - 
   (2*F[1, 1, 2]*F[1, 1, 8]*F[1, 1, 9])/9 + 
   (2*F[1, 1, 4]*F[1, 1, 8]*F[1, 1, 9])/9 + (F[1, 1, 8]^2*F[1, 1, 9])/9 - 
   (7*F[1, 1, 1]*F[1, 1, 9]^2)/9 + (11*F[1, 1, 2]*F[1, 1, 9]^2)/9 - 
   (8*F[1, 1, 4]*F[1, 1, 9]^2)/9 - (F[1, 1, 5]*F[1, 1, 9]^2)/3 + 
   (7*F[1, 1, 8]*F[1, 1, 9]^2)/9 - (8*F[1, 1, 9]^3)/27 + 
   (8*F[1, 1, 1]*F[2, 1, 1])/9 + (8*F[1, 1, 3]*F[2, 1, 1])/9 + 
   (16*F[1, 1, 1]*F[2, 1, 2])/9 + (5*F[1, 1, 2]*F[2, 1, 2])/3 - 
   (4*F[1, 1, 3]*F[2, 1, 2])/3 + (4*F[1, 1, 4]*F[2, 1, 2])/9 + 
   (F[1, 1, 6]*F[2, 1, 2])/3 - (4*F[1, 1, 2]*F[2, 1, 3])/3 - 
   (4*F[1, 1, 4]*F[2, 1, 3])/3 - (2*F[1, 1, 3]*F[2, 1, 5])/3 - 
   (2*F[1, 1, 5]*F[2, 1, 5])/3 + (20*F[1, 1, 1]*F[2, 1, 9])/9 + 
   (F[1, 1, 2]*F[2, 1, 9])/3 + (F[1, 1, 6]*F[2, 1, 9])/3 + 
   (20*F[1, 1, 8]*F[2, 1, 9])/9 + (4*F[1, 1, 9]*F[2, 1, 9])/3 + 
   (8*F[1, 1, 1]*F[2, 1, 11])/9 - (8*F[1, 1, 2]*F[2, 1, 11])/3 - 
   (8*F[1, 1, 4]*F[2, 1, 11])/9 - (8*F[1, 1, 8]*F[2, 1, 11])/9 - 
   (32*F[1, 1, 9]*F[2, 1, 11])/9 - (20*F[2, 1, 12])/9 - 
   (4*F[1, 1, 8]*F[2, 1, 12])/3 - (4*F[1, 1, 9]*F[2, 1, 12])/3 + 
   (10*tci[1, 1]^2)/27 + (11*F[1, 1, 1]*tci[1, 1]^2)/27 + 
   (23*F[1, 1, 2]*tci[1, 1]^2)/54 + (38*F[1, 1, 3]*tci[1, 1]^2)/27 + 
   (7*F[1, 1, 4]*tci[1, 1]^2)/27 - (F[1, 1, 5]*tci[1, 1]^2)/18 + 
   (F[1, 1, 6]*tci[1, 1]^2)/18 - (4*F[1, 1, 8]*tci[1, 1]^2)/27 - 
   (34*F[1, 1, 9]*tci[1, 1]^2)/27 + (4*F[1, 2, 6]*tci[1, 1]^2)/3 - 
   (2*F[1, 2, 7]*tci[1, 1]^2)/3 - (4*F[1, 2, 9]*tci[1, 1]^2)/3 - 
   (40*F[1, 1, 1]*tci[1, 2])/9 - (11*F[1, 1, 1]^2*tci[1, 2])/9 - 
   (5*F[1, 1, 2]*tci[1, 2])/9 + (16*F[1, 1, 1]*F[1, 1, 2]*tci[1, 2])/9 + 
   (8*F[1, 1, 2]^2*tci[1, 2])/9 - (2*F[1, 1, 1]*F[1, 1, 3]*tci[1, 2])/9 - 
   (2*F[1, 1, 2]*F[1, 1, 3]*tci[1, 2])/3 - F[1, 1, 3]^2*tci[1, 2] - 
   (4*F[1, 1, 1]*F[1, 1, 4]*tci[1, 2])/9 - 
   (4*F[1, 1, 2]*F[1, 1, 4]*tci[1, 2])/9 + 
   (8*F[1, 1, 3]*F[1, 1, 4]*tci[1, 2])/9 + 
   (2*F[1, 1, 2]*F[1, 1, 5]*tci[1, 2])/3 - 
   (2*F[1, 1, 3]*F[1, 1, 5]*tci[1, 2])/3 - (5*F[1, 1, 6]*tci[1, 2])/9 + 
   (10*F[1, 1, 1]*F[1, 1, 8]*tci[1, 2])/9 - 
   (10*F[1, 1, 2]*F[1, 1, 8]*tci[1, 2])/9 - 
   (2*F[1, 1, 3]*F[1, 1, 8]*tci[1, 2])/3 - 
   (4*F[1, 1, 4]*F[1, 1, 8]*tci[1, 2])/9 + (2*F[1, 1, 8]^2*tci[1, 2])/3 + 
   (2*F[1, 1, 1]*F[1, 1, 9]*tci[1, 2])/9 - 
   (10*F[1, 1, 2]*F[1, 1, 9]*tci[1, 2])/9 + 
   (16*F[1, 1, 4]*F[1, 1, 9]*tci[1, 2])/9 - 
   (2*F[1, 1, 5]*F[1, 1, 9]*tci[1, 2])/3 - 
   (14*F[1, 1, 8]*F[1, 1, 9]*tci[1, 2])/9 + (8*F[1, 1, 9]^2*tci[1, 2])/9 - 
   (4*F[1, 1, 2]*F[1, 2, 6]*tci[1, 2])/3 - 
   (4*F[1, 1, 4]*F[1, 2, 6]*tci[1, 2])/3 + 
   (2*F[1, 1, 3]*F[1, 2, 7]*tci[1, 2])/3 + 
   (2*F[1, 1, 5]*F[1, 2, 7]*tci[1, 2])/3 + (20*F[1, 2, 9]*tci[1, 2])/9 + 
   (4*F[1, 1, 8]*F[1, 2, 9]*tci[1, 2])/3 + 
   (4*F[1, 1, 9]*F[1, 2, 9]*tci[1, 2])/3 - (16*F[2, 1, 1]*tci[1, 2])/9 - 
   (8*F[2, 1, 2]*tci[1, 2])/9 + (4*F[2, 1, 3]*tci[1, 2])/3 + 
   (2*F[2, 1, 5]*tci[1, 2])/3 - (40*F[2, 1, 9]*tci[1, 2])/9 + 
   (8*F[2, 1, 11]*tci[1, 2])/9 + (4*F[2, 1, 12]*tci[1, 2])/3 + 
   (tci[1, 1]^2*tci[1, 2])/2 - (5*tci[1, 1]^2*tcr[1, 1])/27 + 
   (17*tci[1, 2]*tcr[1, 1]^2)/9 - tcr[1, 1]^3/3 + 
   (8*tci[1, 1]^2*tcr[1, 2])/9 - (4*tci[1, 2]*tcr[1, 1]*tcr[1, 2])/3 - 
   (8*tcr[1, 2]^3)/9 + (76*tci[1, 2]*tcr[2, 1])/9 - 
   (32*tcr[1, 1]*tcr[2, 1])/9 + (2*tcr[3, 2])/3 - tcr[3, 3]) + 
 r[-2*q2 + 2*q6 + 2*q2^2*s12 + q2*q8*s12 - q8^2*s12 - q2*q7*q8*s12^2 - 
    q7*q8^2*s12^2 - q2^2*s34 + q2*q6*s34 + 2*q2^2*s45 - 4*q2*q6*s45 + 
    q2^3*s34*s45 - 2*q2^2*q6*s34*s45 + 2*q2^2*q6*s45^2 + q2^3*q6*s34*s45^2 - 
    2*q2^2*s51 + 2*q2*q6*s51 + 2*q2^3*s12*s51 + q2^2*q8*s12*s51 + 
    q2*q7*q8^2*s12^2*s51 - q2^3*s34*s51 + q2^2*q6*s34*s51 + q2^3*s45*s51 - 
    3*q2^2*q6*s45*s51 + q2^2*q8*s45*s51 - q2*q6*q8*s45*s51 - 
    q2^3*q6*s34*s45*s51 + q2^3*q6*s45^2*s51 + q2^2*q6*q8*s45^2*s51 - 
    q2^3*s51^2 + 2*q2^2*q6*s51^2 - q2^2*q7*s51^2 - q2^2*q8*s51^2 + 
    q2*q7*q8*s51^2 + 2*q2^3*q7*s12*s51^2 + q2^3*q8*s12*s51^2 - 
    q2^3*q7*q8*s12^2*s51^2 + q2^3*q6*s34*s51^2 - q2^3*q7*s34*s51^2 - 
    q2^3*q6*s45*s51^2 + q2^3*q8*s45*s51^2 - 2*q2^2*q6*q8*s45*s51^2 + 
    q2^3*q6*q8*s45^2*s51^2 + q2^3*q6*s51^3 - q2^3*q7*s51^3 + 
    q2^2*q6*q7*s51^3 - q2^3*q8*s51^3 + q2^2*q6*q8*s51^3 - q2*q6*q7*q8*s51^3 + 
    q2^3*q7*q8*s12*s51^3 + q2^3*q6*q7*s34*s51^3 - q2^3*q6*q8*s45*s51^3 + 
    q2^3*q6*q7*s51^4 + q2^3*q6*q8*s51^4 - q2^3*q7*q8*s51^4 + 
    q2^3*q6*q7*q8*s51^5]*((4*F[3, 3])/9 + (11*F[3, 5])/9 + (2*F[3, 7])/3 + 
   (32*F[3, 8])/9 + (4*F[3, 11])/9 - F[3, 13]/9 + F[3, 17]/3 - 
   (4*F[3, 24])/9 - F[3, 52]/9 + (4*F[3, 55])/9 + F[3, 56]/3 - F[3, 59]/3 - 
   (8*F[3, 79])/3 - (2*F[1, 1, 1]^2*F[1, 1, 2])/9 - 
   (8*F[1, 1, 1]*F[1, 1, 2]^2)/9 + (22*F[1, 1, 2]^3)/27 + 
   (2*F[1, 1, 3]^3)/9 + (4*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 4])/9 + 
   (2*F[1, 1, 2]^2*F[1, 1, 4])/9 - (8*F[1, 1, 2]*F[1, 1, 4]^2)/9 - 
   (2*F[1, 1, 2]^2*F[1, 1, 5])/9 + (4*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5])/9 + 
   (F[1, 1, 4]^2*F[1, 1, 5])/9 - (4*F[1, 1, 2]*F[1, 1, 5]^2)/9 + 
   (F[1, 1, 4]*F[1, 1, 5]^2)/9 - (F[1, 1, 3]^2*F[1, 1, 6])/9 - 
   (F[1, 1, 3]*F[1, 1, 6]^2)/9 + (2*F[1, 1, 6]^3)/9 + 
   (4*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 8])/9 + (2*F[1, 1, 2]^2*F[1, 1, 8])/9 - 
   (4*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 8])/9 - (7*F[1, 1, 2]*F[1, 1, 8]^2)/18 - 
   (F[1, 1, 6]*F[1, 1, 8]^2)/6 + (2*F[1, 1, 1]^2*F[1, 1, 9])/9 + 
   (4*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 9])/9 + (4*F[1, 1, 2]^2*F[1, 1, 9])/9 - 
   (F[1, 1, 3]^2*F[1, 1, 9])/3 - (4*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 9])/9 - 
   (8*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9])/9 + (7*F[1, 1, 4]^2*F[1, 1, 9])/9 - 
   (2*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9])/3 + (F[1, 1, 5]^2*F[1, 1, 9])/3 + 
   (2*F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 9])/3 - (F[1, 1, 6]^2*F[1, 1, 9])/3 - 
   (4*F[1, 1, 1]*F[1, 1, 8]*F[1, 1, 9])/9 - 
   (4*F[1, 1, 2]*F[1, 1, 8]*F[1, 1, 9])/9 + 
   (4*F[1, 1, 4]*F[1, 1, 8]*F[1, 1, 9])/9 + (2*F[1, 1, 8]^2*F[1, 1, 9])/9 + 
   (4*F[1, 1, 1]*F[1, 1, 9]^2)/9 - (17*F[1, 1, 2]*F[1, 1, 9]^2)/18 - 
   (F[1, 1, 3]*F[1, 1, 9]^2)/3 + (7*F[1, 1, 4]*F[1, 1, 9]^2)/9 + 
   (F[1, 1, 5]*F[1, 1, 9]^2)/3 - (F[1, 1, 6]*F[1, 1, 9]^2)/6 - 
   (4*F[1, 1, 8]*F[1, 1, 9]^2)/9 + (26*F[1, 1, 9]^3)/27 + 
   (2*F[1, 1, 3]^2*F[1, 1, 10])/9 - (4*F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 10])/9 + 
   (2*F[1, 1, 6]^2*F[1, 1, 10])/9 + (F[1, 1, 2]*F[1, 1, 8]*F[1, 1, 10])/3 + 
   (F[1, 1, 6]*F[1, 1, 8]*F[1, 1, 10])/3 - 
   (F[1, 1, 2]*F[1, 1, 9]*F[1, 1, 10])/3 - 
   (F[1, 1, 6]*F[1, 1, 9]*F[1, 1, 10])/3 + (2*F[1, 1, 8]*F[1, 1, 10]^2)/3 - 
   (2*F[1, 1, 9]*F[1, 1, 10]^2)/3 + (4*F[1, 1, 2]*F[2, 1, 3])/3 + 
   (4*F[1, 1, 4]*F[2, 1, 3])/3 + (4*F[1, 1, 2]*F[2, 1, 4])/9 + 
   (4*F[1, 1, 5]*F[2, 1, 4])/9 - (8*F[1, 1, 1]*F[2, 1, 11])/9 + 
   (20*F[1, 1, 2]*F[2, 1, 11])/9 + (8*F[1, 1, 4]*F[2, 1, 11])/9 + 
   (8*F[1, 1, 8]*F[2, 1, 11])/9 + (28*F[1, 1, 9]*F[2, 1, 11])/9 - 
   (F[1, 1, 2]*F[2, 1, 12])/3 - (F[1, 1, 6]*F[2, 1, 12])/3 + 
   (4*F[1, 1, 8]*F[2, 1, 12])/3 + (4*F[1, 1, 9]*F[2, 1, 12])/3 + 
   (4*F[1, 1, 3]*F[2, 1, 13])/9 + (4*F[1, 1, 10]*F[2, 1, 13])/9 + 
   (4*F[1, 1, 6]*F[2, 1, 14])/9 + (4*F[1, 1, 10]*F[2, 1, 14])/9 + 
   (F[1, 1, 2]*F[2, 1, 15])/3 + (F[1, 1, 6]*F[2, 1, 15])/3 + 
   (4*F[1, 1, 9]*F[2, 1, 15])/3 + (4*F[1, 1, 10]*F[2, 1, 15])/3 - 
   (11*F[1, 1, 2]*tci[1, 1]^2)/54 + (F[1, 1, 3]*tci[1, 1]^2)/9 - 
   (F[1, 1, 4]*tci[1, 1]^2)/9 + (4*F[1, 1, 5]*tci[1, 1]^2)/27 - 
   (11*F[1, 1, 6]*tci[1, 1]^2)/54 - (14*F[1, 1, 8]*tci[1, 1]^2)/9 + 
   (2*F[1, 1, 9]*tci[1, 1]^2)/3 + (8*F[1, 1, 10]*tci[1, 1]^2)/27 + 
   (4*F[1, 2, 2]*tci[1, 1]^2)/9 - (4*F[1, 2, 6]*tci[1, 1]^2)/3 + 
   (4*F[1, 2, 9]*tci[1, 1]^2)/3 - (4*F[1, 1, 1]*F[1, 1, 2]*tci[1, 2])/9 - 
   (8*F[1, 1, 2]^2*tci[1, 2])/9 - (2*F[1, 1, 3]^2*tci[1, 2])/9 + 
   (4*F[1, 1, 2]*F[1, 1, 4]*tci[1, 2])/9 - 
   (4*F[1, 1, 2]*F[1, 1, 5]*tci[1, 2])/9 - 
   (2*F[1, 1, 4]*F[1, 1, 5]*tci[1, 2])/9 - (F[1, 1, 5]^2*tci[1, 2])/9 + 
   (2*F[1, 1, 3]*F[1, 1, 6]*tci[1, 2])/9 + (F[1, 1, 6]^2*tci[1, 2])/9 + 
   (4*F[1, 1, 2]*F[1, 1, 8]*tci[1, 2])/9 + (4*F[1, 1, 8]^2*tci[1, 2])/3 + 
   (4*F[1, 1, 1]*F[1, 1, 9]*tci[1, 2])/9 + 
   (8*F[1, 1, 2]*F[1, 1, 9]*tci[1, 2])/9 + 
   (2*F[1, 1, 3]*F[1, 1, 9]*tci[1, 2])/3 - 
   (14*F[1, 1, 4]*F[1, 1, 9]*tci[1, 2])/9 + 
   (2*F[1, 1, 5]*F[1, 1, 9]*tci[1, 2])/3 - 
   (2*F[1, 1, 6]*F[1, 1, 9]*tci[1, 2])/3 + 
   (8*F[1, 1, 8]*F[1, 1, 9]*tci[1, 2])/9 - (4*F[1, 1, 9]^2*tci[1, 2])/9 - 
   (F[1, 1, 2]*F[1, 1, 10]*tci[1, 2])/3 + (F[1, 1, 6]*F[1, 1, 10]*tci[1, 2])/
    9 - (2*F[1, 1, 10]^2*tci[1, 2])/3 - (4*F[1, 1, 3]*F[1, 2, 2]*tci[1, 2])/
    9 - (4*F[1, 1, 10]*F[1, 2, 2]*tci[1, 2])/9 + 
   (4*F[1, 1, 2]*F[1, 2, 6]*tci[1, 2])/3 + 
   (4*F[1, 1, 4]*F[1, 2, 6]*tci[1, 2])/3 + (F[1, 1, 2]*F[1, 2, 9]*tci[1, 2])/
    3 + (F[1, 1, 6]*F[1, 2, 9]*tci[1, 2])/3 - 
   (4*F[1, 1, 8]*F[1, 2, 9]*tci[1, 2])/3 - 
   (4*F[1, 1, 9]*F[1, 2, 9]*tci[1, 2])/3 - (4*F[2, 1, 3]*tci[1, 2])/3 - 
   (8*F[2, 1, 11]*tci[1, 2])/9 - (4*F[2, 1, 12]*tci[1, 2])/3 - 
   (4*F[2, 1, 13]*tci[1, 2])/9 - (7*tci[1, 1]^2*tci[1, 2])/27 - 
   (7*tci[1, 1]^2*tcr[1, 2])/9 + (2*tci[1, 2]*tcr[1, 2]^2)/3 - tcr[3, 3]/6) + 
 r[-q4 - q5 + 4*q7 - 6*q8 + 3*q9 + q4*q7*s12 - q5*q7*s12 + 3*q5*q8*s12 + 
    q7*q8*s12 - q4*q5*q8*s12^2 - q5*q7*q8*s12^2 - q4*q5*s23 + q4*q9*s23 + 
    q4*q5*s34 + q4*q7*s34 - q5*q7*s34 + 2*q4*q8*s34 + 4*q5*q8*s34 - 
    q5*q9*s34 + 7*q7*q9*s34 - 10*q8*q9*s34 + q9^2*s34 - q4*q5*q8*s34^2 + 
    q4*q7*q9*s34^2 - q5*q7*q9*s34^2 + 4*q5*q8*q9*s34^2 + 2*q7*q9^2*s34^2 + 
    5*q5*q7*s45 - 7*q5*q8*s45 - 8*q7*q8*s45 - 18*q7*q9*s45 + 20*q8*q9*s45 + 
    3*q5*q7*q8*s12*s45 + 7*q5*q7*q9*s34*s45 - 10*q5*q8*q9*s34*s45 - 
    10*q7*q9^2*s34*s45 + 8*q8*q9^2*s34*s45 + 2*q5*q7*q9^2*s34^2*s45 - 
    3*q5*q8*q9^2*s34^2*s45 - 2*q7*q9^3*s34^2*s45 - 7*q5*q7*q8*s45^2 - 
    11*q5*q7*q9*s45^2 + 11*q5*q8*q9*s45^2 + 21*q7*q8*q9*s45^2 + 
    12*q7*q9^2*s45^2 - 12*q8*q9^2*s45^2 - 5*q5*q7*q9^2*s34*s45^2 + 
    5*q5*q8*q9^2*s34*s45^2 + 3*q7*q9^3*s34*s45^2 - 3*q8*q9^3*s34*s45^2 - 
    q5*q7*q9^3*s34^2*s45^2 + q5*q8*q9^3*s34^2*s45^2 + 11*q5*q7*q8*q9*s45^3 + 
    5*q5*q7*q9^2*s45^3 - 5*q5*q8*q9^2*s45^3 - 12*q7*q8*q9^2*s45^3 - 
    3*q7*q9^3*s45^3 + 3*q8*q9^3*s45^3 + q5*q7*q9^3*s34*s45^3 - 
    q5*q8*q9^3*s34*s45^3 - 5*q5*q7*q8*q9^2*s45^4 - q5*q7*q9^3*s45^4 + 
    q5*q8*q9^3*s45^4 + 3*q7*q8*q9^3*s45^4 + q5*q7*q8*q9^3*s45^5 - q4*q7*s51 - 
    q4*q8*s51 - 2*q7*q8*s51 + q4*q9*s51 - 6*q7*q9*s51 + 8*q8*q9*s51 - 
    2*q9^2*s51 - 2*q4*q7*q9*s34*s51 - 5*q7*q9^2*s34*s51 - q9^3*s34*s51 - 
    q7*q9^3*s34^2*s51 + 12*q7*q8*q9*s45*s51 + 9*q7*q9^2*s45*s51 - 
    7*q8*q9^2*s45*s51 + 3*q7*q9^3*s34*s45*s51 - 9*q7*q8*q9^2*s45^2*s51 - 
    3*q7*q9^3*s45^2*s51 + 3*q8*q9^3*s45^2*s51 + 3*q7*q8*q9^3*s45^3*s51 + 
    2*q4*q7*q9*s51^2 + 2*q7*q8*q9*s51^2 + 2*q7*q9^2*s51^2 + q9^3*s51^2 + 
    q7*q9^3*s34*s51^2 - 2*q7*q8*q9^2*s45*s51^2 - q7*q9^3*s45*s51^2 + 
    q7*q8*q9^3*s45^2*s51^2]*((8*F[3, 5])/9 + (2*F[3, 7])/3 + (32*F[3, 8])/9 + 
   (4*F[3, 11])/9 - (4*F[3, 24])/9 - (8*F[3, 79])/3 - 
   (2*F[1, 1, 1]^2*F[1, 1, 2])/9 - (8*F[1, 1, 1]*F[1, 1, 2]^2)/9 - 
   (25*F[1, 1, 2]^3)/54 + (4*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 4])/9 + 
   (4*F[1, 1, 2]^2*F[1, 1, 4])/9 - (4*F[1, 1, 2]*F[1, 1, 4]^2)/9 - 
   (F[1, 1, 2]^2*F[1, 1, 6])/6 + (4*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 8])/9 + 
   (11*F[1, 1, 2]^2*F[1, 1, 8])/9 - (4*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 8])/9 + 
   (F[1, 1, 2]*F[1, 1, 6]*F[1, 1, 8])/3 - (7*F[1, 1, 2]*F[1, 1, 8]^2)/18 - 
   (F[1, 1, 6]*F[1, 1, 8]^2)/6 + (2*F[1, 1, 1]^2*F[1, 1, 9])/9 + 
   (4*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 9])/9 + (4*F[1, 1, 2]^2*F[1, 1, 9])/9 - 
   (4*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 9])/9 - 
   (8*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9])/9 + (4*F[1, 1, 4]^2*F[1, 1, 9])/9 - 
   (4*F[1, 1, 1]*F[1, 1, 8]*F[1, 1, 9])/9 - 
   (4*F[1, 1, 2]*F[1, 1, 8]*F[1, 1, 9])/9 + 
   (4*F[1, 1, 4]*F[1, 1, 8]*F[1, 1, 9])/9 + (2*F[1, 1, 8]^2*F[1, 1, 9])/9 + 
   (4*F[1, 1, 1]*F[1, 1, 9]^2)/9 - (4*F[1, 1, 2]*F[1, 1, 9]^2)/9 + 
   (4*F[1, 1, 4]*F[1, 1, 9]^2)/9 - (4*F[1, 1, 8]*F[1, 1, 9]^2)/9 + 
   (8*F[1, 1, 9]^3)/27 + (8*F[1, 1, 2]*F[2, 1, 3])/9 + 
   (8*F[1, 1, 4]*F[2, 1, 3])/9 - (8*F[1, 1, 1]*F[2, 1, 11])/9 + 
   (5*F[1, 1, 2]*F[2, 1, 11])/9 + (8*F[1, 1, 4]*F[2, 1, 11])/9 - 
   (F[1, 1, 6]*F[2, 1, 11])/3 + (8*F[1, 1, 8]*F[2, 1, 11])/9 + 
   (16*F[1, 1, 9]*F[2, 1, 11])/9 - (F[1, 1, 2]*F[2, 1, 12])/3 - 
   (F[1, 1, 6]*F[2, 1, 12])/3 + (4*F[1, 1, 8]*F[2, 1, 12])/3 + 
   (4*F[1, 1, 9]*F[2, 1, 12])/3 + (F[1, 1, 2]*tci[1, 1]^2)/54 - 
   (2*F[1, 1, 4]*tci[1, 1]^2)/27 - (F[1, 1, 6]*tci[1, 1]^2)/18 - 
   (14*F[1, 1, 8]*tci[1, 1]^2)/9 + (2*F[1, 1, 9]*tci[1, 1]^2)/3 - 
   (8*F[1, 2, 6]*tci[1, 1]^2)/9 + (4*F[1, 2, 9]*tci[1, 1]^2)/3 - 
   (4*F[1, 1, 1]*F[1, 1, 2]*tci[1, 2])/9 - (5*F[1, 1, 2]^2*tci[1, 2])/3 - 
   (F[1, 1, 2]*F[1, 1, 6]*tci[1, 2])/3 + (4*F[1, 1, 2]*F[1, 1, 8]*tci[1, 2])/
    9 + (4*F[1, 1, 8]^2*tci[1, 2])/3 + (4*F[1, 1, 1]*F[1, 1, 9]*tci[1, 2])/
    9 + (8*F[1, 1, 2]*F[1, 1, 9]*tci[1, 2])/9 - 
   (8*F[1, 1, 4]*F[1, 1, 9]*tci[1, 2])/9 + 
   (8*F[1, 1, 8]*F[1, 1, 9]*tci[1, 2])/9 - (4*F[1, 1, 9]^2*tci[1, 2])/9 + 
   (8*F[1, 1, 2]*F[1, 2, 6]*tci[1, 2])/9 + 
   (8*F[1, 1, 4]*F[1, 2, 6]*tci[1, 2])/9 + (F[1, 1, 2]*F[1, 2, 9]*tci[1, 2])/
    3 + (F[1, 1, 6]*F[1, 2, 9]*tci[1, 2])/3 - 
   (4*F[1, 1, 8]*F[1, 2, 9]*tci[1, 2])/3 - 
   (4*F[1, 1, 9]*F[1, 2, 9]*tci[1, 2])/3 - (8*F[2, 1, 3]*tci[1, 2])/9 - 
   (8*F[2, 1, 11]*tci[1, 2])/9 - (4*F[2, 1, 12]*tci[1, 2])/3 - 
   (5*tci[1, 1]^2*tci[1, 2])/27 - (7*tci[1, 1]^2*tcr[1, 2])/9 + 
   (2*tci[1, 2]*tcr[1, 2]^2)/3 - tcr[3, 3]/6) + 
 r[-2*q10 - q6 + 3*q9 + q10*q5*s23 - q5*q6*s23 - q10*q9*s23 - 2*q10*q2*s34 + 
    2*q10*q5*s34 - 2*q10*q6*s34 - q5*q6*s34 - q10*q9*s34 + 2*q2*q9*s34 - 
    q5*q9*s34 + q9^2*s34 + 2*q10*q2*q5*s34^2 - 2*q2*q5*q9*s34^2 - 
    q10*q6*q9*s34^2 - q2*q9^2*s34^2 - q10*q6*s45 - q2*q6*s45 + q2*q9*s45 + 
    q6*q9*s45 + 2*q10*q2*q5*s34*s45 + q2*q5*q6*s34*s45 - 3*q2*q5*q9*s34*s45 - 
    2*q2*q9^2*s34*s45 - q2*q5*q9^2*s34^2*s45 - 2*q2*q9^3*s34^2*s45 + 
    q10*q2*q5*s45^2 + q2*q5*q6*s45^2 - 2*q2*q5*q9*s45^2 + 2*q5*q6*q9*s45^2 - 
    2*q2*q5*q9^2*s34*s45^2 + 2*q5*q6*q9^2*s34*s45^2 - 
    q2*q5*q9^3*s34^2*s45^2 + q5*q6*q9^3*s34^2*s45^2 - q2*q5*q6*q9*s45^3 - 
    q2*q5*q9^2*s45^3 + q5*q6*q9^2*s45^3 - q2*q9^3*s45^3 + q6*q9^3*s45^3 - 
    q2*q5*q9^3*s34*s45^3 + q5*q6*q9^3*s34*s45^3 - q2*q5*q9^3*s45^4 - 
    2*q2*q6*q9^3*s45^4 + q5*q6*q9^3*s45^4 - q2*q5*q6*q9^3*s45^5 + 
    q10*q2*s51 + q10*q6*s51 + 2*q10*q9*s51 - q2*q9*s51 - q6*q9*s51 - 
    2*q9^2*s51 + 2*q10*q6*q9*s34*s51 - q9^3*s34*s51 - q2*q9^3*s34^2*s51 + 
    2*q2*q9^2*s45*s51 + 3*q2*q9^3*s34*s45*s51 - q2*q6*q9^3*s45^3*s51 - 
    2*q10*q6*q9*s51^2 + q2*q9^2*s51^2 + q9^3*s51^2 + 2*q2*q9^3*s34*s51^2 - 
    q2*q9^3*s45*s51^2 - q2*q9^3*s51^3]*((-2*F[3, 31])/3 - (25*F[3, 32])/18 - 
   (4*F[3, 33])/3 - (20*F[3, 34])/9 - (4*F[3, 36])/9 + F[3, 37]/6 - 
   F[3, 40]/2 + (4*F[3, 44])/9 + (4*F[3, 69])/9 - 
   (F[1, 1, 2]*F[1, 1, 4]^2)/6 - (2*F[1, 1, 4]^3)/3 + F[1, 1, 5]^3/3 - 
   (2*F[1, 1, 1]^2*F[1, 1, 6])/9 + (4*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 6])/9 - 
   (7*F[1, 1, 4]^2*F[1, 1, 6])/18 - (F[1, 1, 5]^2*F[1, 1, 6])/2 - 
   (8*F[1, 1, 1]*F[1, 1, 6]^2)/9 + (F[1, 1, 2]*F[1, 1, 6]^2)/6 + 
   (8*F[1, 1, 4]*F[1, 1, 6]^2)/9 - (F[1, 1, 5]*F[1, 1, 6]^2)/2 + 
   (95*F[1, 1, 6]^3)/54 + (2*F[1, 1, 1]^2*F[1, 1, 7])/9 - 
   (4*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 7])/9 + 
   (F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 7])/3 + (2*F[1, 1, 4]^2*F[1, 1, 7])/9 + 
   (F[1, 1, 5]^2*F[1, 1, 7])/3 + (4*F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 7])/9 - 
   (F[1, 1, 2]*F[1, 1, 6]*F[1, 1, 7])/3 - (F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 7])/
    9 - (8*F[1, 1, 6]^2*F[1, 1, 7])/9 + (4*F[1, 1, 1]*F[1, 1, 7]^2)/9 + 
   (14*F[1, 1, 4]*F[1, 1, 7]^2)/9 - (19*F[1, 1, 6]*F[1, 1, 7]^2)/9 + 
   (2*F[1, 1, 7]^3)/27 - (F[1, 1, 5]^2*F[1, 1, 8])/6 + 
   (4*F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 8])/9 - 
   (4*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 8])/9 + F[1, 1, 5]*F[1, 1, 6]*
    F[1, 1, 8] - (F[1, 1, 6]^2*F[1, 1, 8])/2 - 
   (4*F[1, 1, 1]*F[1, 1, 7]*F[1, 1, 8])/9 + 
   (4*F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 8])/9 - 
   (2*F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8])/3 + (F[1, 1, 7]^2*F[1, 1, 8])/3 - 
   (F[1, 1, 5]*F[1, 1, 8]^2)/6 - (17*F[1, 1, 6]*F[1, 1, 8]^2)/18 + 
   (10*F[1, 1, 7]*F[1, 1, 8]^2)/9 - (F[1, 1, 2]*F[2, 1, 6])/3 - 
   (4*F[1, 1, 4]*F[2, 1, 6])/3 - (5*F[1, 1, 6]*F[2, 1, 6])/3 - 
   (4*F[1, 1, 7]*F[2, 1, 6])/3 + (2*F[1, 1, 5]*F[2, 1, 7])/3 + 
   (2*F[1, 1, 7]*F[2, 1, 7])/3 - (8*F[1, 1, 1]*F[2, 1, 8])/9 + 
   (F[1, 1, 2]*F[2, 1, 8])/3 + (8*F[1, 1, 4]*F[2, 1, 8])/9 + 
   (31*F[1, 1, 6]*F[2, 1, 8])/9 + (26*F[1, 1, 7]*F[2, 1, 8])/9 + 
   (8*F[1, 1, 8]*F[2, 1, 8])/9 - (14*F[1, 1, 7]*F[2, 1, 10])/9 - 
   (14*F[1, 1, 8]*F[2, 1, 10])/9 - (F[1, 1, 2]*tci[1, 1]^2)/18 - 
   (4*F[1, 1, 4]*tci[1, 1]^2)/9 - (2*F[1, 1, 5]*tci[1, 1]^2)/9 - 
   (25*F[1, 1, 6]*tci[1, 1]^2)/18 + (16*F[1, 1, 7]*tci[1, 1]^2)/27 + 
   (7*F[1, 1, 8]*tci[1, 1]^2)/54 - (4*F[1, 2, 3]*tci[1, 1]^2)/3 + 
   (14*F[1, 2, 8]*tci[1, 1]^2)/9 + (2*F[1, 1, 4]^2*tci[1, 2])/3 + 
   (F[1, 1, 5]^2*tci[1, 2])/6 - (4*F[1, 1, 1]*F[1, 1, 6]*tci[1, 2])/9 - 
   (8*F[1, 1, 4]*F[1, 1, 6]*tci[1, 2])/9 - F[1, 1, 5]*F[1, 1, 6]*tci[1, 2] + 
   (F[1, 1, 6]^2*tci[1, 2])/2 + (4*F[1, 1, 1]*F[1, 1, 7]*tci[1, 2])/9 - 
   (F[1, 1, 2]*F[1, 1, 7]*tci[1, 2])/3 - (16*F[1, 1, 4]*F[1, 1, 7]*tci[1, 2])/
    9 + (2*F[1, 1, 5]*F[1, 1, 7]*tci[1, 2])/3 - 
   (F[1, 1, 6]*F[1, 1, 7]*tci[1, 2])/3 - (7*F[1, 1, 7]^2*tci[1, 2])/9 + 
   (F[1, 1, 5]*F[1, 1, 8]*tci[1, 2])/3 + (17*F[1, 1, 6]*F[1, 1, 8]*tci[1, 2])/
    9 - (2*F[1, 1, 7]*F[1, 1, 8]*tci[1, 2])/3 + 
   (F[1, 1, 2]*F[1, 2, 3]*tci[1, 2])/3 + (4*F[1, 1, 4]*F[1, 2, 3]*tci[1, 2])/
    3 + (5*F[1, 1, 6]*F[1, 2, 3]*tci[1, 2])/3 + 
   (4*F[1, 1, 7]*F[1, 2, 3]*tci[1, 2])/3 - 
   (14*F[1, 1, 7]*F[1, 2, 8]*tci[1, 2])/9 - 
   (14*F[1, 1, 8]*F[1, 2, 8]*tci[1, 2])/9 + (4*F[2, 1, 6]*tci[1, 2])/3 - 
   (8*F[2, 1, 8]*tci[1, 2])/9 + (14*F[2, 1, 10]*tci[1, 2])/9 + 
   (13*tci[1, 1]^2*tci[1, 2])/54 - (5*tci[1, 1]^2*tcr[1, 2])/9 + 
   (2*tci[1, 2]*tcr[1, 2]^2)/3 - tcr[3, 3]/6) + 
 r[-2*q2 + 6*q6 - q8 + q7*q8*s12 - 4*q6^2*s23 + q6^3*s23^2 + q2*q6*s34 - 
    2*q6^2*s34 - q6*q8*s34 + q6^3*s23*s34 - 4*q2*q6*s45 + 6*q6^2*s45 - 
    2*q6*q8*s45 + q7*q8*s45 - q7^2*q8*s12*s45 - 2*q6^3*s23*s45 + 
    2*q2*q6^2*s34*s45 - 2*q6^3*s34*s45 - 2*q2*q6^2*s45^2 + q6^3*s45^2 + 
    q2*q6^3*s34*s45^2 + 7*q2*q6*s51 - 2*q6^2*s51 - 3*q2*q7*s51 - q6*q7*s51 - 
    q7^2*s51 - 4*q2*q8*s51 + 2*q6*q8*s51 + 3*q7*q8*s51 + 2*q2*q7*q8*s12*s51 - 
    2*q2*q6^2*s34*s51 + q6^3*s34*s51 + q2*q6*q7*s34*s51 + 5*q2*q6^2*s45*s51 - 
    q6^3*s45*s51 - 6*q2*q6*q8*s45*s51 + q7^2*q8*s45*s51 - 
    q2*q6^3*s34*s45*s51 + q2*q6^3*s45^2*s51 - 2*q2*q6^2*q8*s45^2*s51 - 
    5*q2*q6^2*s51^2 + 7*q2*q6*q7*s51^2 + 3*q6^2*q7*s51^2 + q6*q7^2*s51^2 + 
    9*q2*q6*q8*s51^2 - 5*q2*q7*q8*s51^2 - 7*q6*q7*q8*s51^2 + 
    q2*q6^3*s34*s51^2 - 2*q2*q6^2*q7*s34*s51^2 - q2*q6^3*s45*s51^2 + 
    5*q2*q6^2*q8*s45*s51^2 - 3*q6^2*q7*q8*s45*s51^2 - q6*q7^2*q8*s45*s51^2 + 
    q2*q6^3*q8*s45^2*s51^2 + q2*q6^3*s51^3 - 5*q2*q6^2*q7*s51^3 - 
    q6^3*q7*s51^3 - 5*q2*q6^2*q8*s51^3 + 9*q2*q6*q7*q8*s51^3 + 
    5*q6^2*q7*q8*s51^3 + q2*q6^3*q7*s34*s51^3 - q2*q6^3*q8*s45*s51^3 + 
    q6^3*q7*q8*s45*s51^3 + q2*q6^3*q7*s51^4 + q2*q6^3*q8*s51^4 - 
    5*q2*q6^2*q7*q8*s51^4 - q6^3*q7*q8*s51^4 + q2*q6^3*q7*q8*s51^5]*
  ((8*F[3, 31])/27 - F[3, 32]/27 + (4*F[3, 36])/27 + (7*F[3, 37])/27 - 
   F[3, 40]/9 + (8*F[3, 41])/27 - (F[1, 1, 2]*F[1, 1, 5]^2)/6 - 
   (4*F[1, 1, 5]^3)/81 - (5*F[1, 1, 5]^2*F[1, 1, 6])/18 - 
   (F[1, 1, 5]*F[1, 1, 6]^2)/9 + (2*F[1, 1, 6]^3)/27 - 
   (4*F[1, 1, 5]^2*F[1, 1, 7])/9 + (2*F[1, 1, 6]^2*F[1, 1, 7])/27 + 
   (F[1, 1, 2]*F[1, 1, 7]^2)/6 + (8*F[1, 1, 5]*F[1, 1, 7]^2)/27 + 
   (F[1, 1, 6]*F[1, 1, 7]^2)/6 + (22*F[1, 1, 7]^3)/81 + 
   (F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 8])/3 + (19*F[1, 1, 5]^2*F[1, 1, 8])/27 + 
   (5*F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 8])/9 - (F[1, 1, 6]^2*F[1, 1, 8])/27 - 
   (F[1, 1, 2]*F[1, 1, 7]*F[1, 1, 8])/3 - 
   (8*F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8])/27 - 
   (13*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 8])/27 - (4*F[1, 1, 7]^2*F[1, 1, 8])/9 + 
   (F[1, 1, 5]*F[1, 1, 8]^2)/27 - (F[1, 1, 6]*F[1, 1, 8]^2)/27 + 
   (8*F[1, 1, 8]^3)/81 - (F[1, 1, 2]*F[2, 1, 7])/3 - 
   (8*F[1, 1, 5]*F[2, 1, 7])/27 - (F[1, 1, 6]*F[2, 1, 7])/3 - 
   (8*F[1, 1, 7]*F[2, 1, 7])/27 + (4*F[1, 1, 6]*F[2, 1, 8])/27 + 
   (4*F[1, 1, 7]*F[2, 1, 8])/27 + (F[1, 1, 2]*F[2, 1, 10])/3 + 
   (8*F[1, 1, 5]*F[2, 1, 10])/9 + (F[1, 1, 6]*F[2, 1, 10])/3 + 
   (16*F[1, 1, 7]*F[2, 1, 10])/27 + (4*F[1, 1, 8]*F[2, 1, 10])/27 - 
   (4*F[1, 1, 6]*tci[1, 1]^2)/81 + (8*F[1, 1, 7]*tci[1, 1]^2)/81 + 
   (5*F[1, 1, 8]*tci[1, 1]^2)/27 - (4*F[1, 2, 8]*tci[1, 1]^2)/27 - 
   (F[1, 1, 2]*F[1, 1, 5]*tci[1, 2])/3 - (19*F[1, 1, 5]^2*tci[1, 2])/27 - 
   (5*F[1, 1, 5]*F[1, 1, 6]*tci[1, 2])/9 + (F[1, 1, 6]^2*tci[1, 2])/27 - 
   (16*F[1, 1, 5]*F[1, 1, 7]*tci[1, 2])/27 + 
   (4*F[1, 1, 6]*F[1, 1, 7]*tci[1, 2])/27 - (4*F[1, 1, 7]^2*tci[1, 2])/27 - 
   (2*F[1, 1, 5]*F[1, 1, 8]*tci[1, 2])/27 + 
   (2*F[1, 1, 6]*F[1, 1, 8]*tci[1, 2])/27 - 
   (4*F[1, 1, 7]*F[1, 1, 8]*tci[1, 2])/27 - (8*F[1, 1, 8]^2*tci[1, 2])/27 + 
   (F[1, 1, 2]*F[1, 2, 8]*tci[1, 2])/3 + (8*F[1, 1, 5]*F[1, 2, 8]*tci[1, 2])/
    9 + (F[1, 1, 6]*F[1, 2, 8]*tci[1, 2])/3 + 
   (16*F[1, 1, 7]*F[1, 2, 8]*tci[1, 2])/27 + 
   (4*F[1, 1, 8]*F[1, 2, 8]*tci[1, 2])/27 - (4*F[2, 1, 10]*tci[1, 2])/27 - 
   (tci[1, 1]^2*tci[1, 2])/81 - (5*tci[1, 1]^2*tcr[1, 2])/27 + 
   (2*tci[1, 2]*tcr[1, 2]^2)/3 - tcr[3, 3]/6) + 
 r[-q4 - 3*q5 + 4*q7 - 4*q8 + 2*q9 + 2*q4*q5*s12 - 2*q4*q7*s12 - 
    4*q5*q7*s12 + 2*q4*q8*s12 - 2*q5*q8*s12 - q5^3*s12^2 + 2*q4*q5*q8*s12^2 - 
    2*q5^2*q8*s12^2 - 2*q5*q7*q8*s12^2 + q4*q5*s23 - q4*q9*s23 - q4*q5*s34 - 
    2*q4*q7*s34 - 4*q5*q7*s34 - 2*q4*q8*s34 + 3*q5*q8*s34 - 2*q4*q9*s34 - 
    q5*q9*s34 + 8*q7*q9*s34 - 3*q8*q9*s34 + q5^3*s12*s34 - 
    2*q4*q5*q8*s12*s34 + q5^2*q8*s12*s34 + q5^3*q8*s12^2*s34 + 
    q4*q5*q8*s34^2 - 2*q4*q7*q9*s34^2 - 4*q5*q7*q9*s34^2 + q5*q8*q9*s34^2 - 
    q5^3*q8*s12*s34^2 + 7*q5*q7*s45 - 4*q5*q8*s45 - 4*q7*q8*s45 - 
    11*q7*q9*s45 + 9*q8*q9*s45 - 3*q5^2*q7*s12*s45 + 3*q5^2*q8*s12*s45 + 
    4*q5*q7*q8*s12*s45 - q5^3*q8*s12^2*s45 - 2*q5^2*q7*q8*s12^2*s45 - 
    3*q5^2*q7*s34*s45 + 2*q5^2*q8*s34*s45 + 10*q5*q7*q9*s34*s45 - 
    7*q5*q8*q9*s34*s45 - q5^3*q8*s12*s34*s45 - 3*q5^2*q7*q9*s34^2*s45 + 
    2*q5^2*q8*q9*s34^2*s45 + 4*q5^2*q7*s45^2 - 4*q5^2*q8*s45^2 - 
    7*q5*q7*q8*s45^2 - 11*q5*q7*q9*s45^2 + 11*q5*q8*q9*s45^2 + 
    11*q7*q8*q9*s45^2 - q5^3*q7*s12*s45^2 + q5^3*q8*s12*s45^2 + 
    3*q5^2*q7*q8*s12*s45^2 - q5^3*q7*q8*s12^2*s45^2 - q5^3*q7*s34*s45^2 + 
    q5^3*q8*s34*s45^2 + 5*q5^2*q7*q9*s34*s45^2 - 5*q5^2*q8*q9*s34*s45^2 - 
    q5^3*q7*q9*s34^2*s45^2 + q5^3*q8*q9*s34^2*s45^2 + q5^3*q7*s45^3 - 
    q5^3*q8*s45^3 - 4*q5^2*q7*q8*s45^3 - 5*q5^2*q7*q9*s45^3 + 
    5*q5^2*q8*q9*s45^3 + 11*q5*q7*q8*q9*s45^3 + q5^3*q7*q8*s12*s45^3 + 
    q5^3*q7*q9*s34*s45^3 - q5^3*q8*q9*s34*s45^3 - q5^3*q7*q8*s45^4 - 
    q5^3*q7*q9*s45^4 + q5^3*q8*q9*s45^4 + 5*q5^2*q7*q8*q9*s45^4 + 
    q5^3*q7*q8*q9*s45^5 + q4*q8*s51 - q7*q8*s51 + q4*q9*s51 - 5*q7*q9*s51 + 
    3*q8*q9*s51 + 2*q4*q7*q9*s34*s51 + 5*q7*q8*q9*s45*s51 - q4*q7*q9*s51^2 + 
    q7*q8*q9*s51^2]*((-4*F[3, 31])/27 - (7*F[3, 32])/27 - (8*F[3, 36])/27 + 
   F[3, 37]/27 - F[3, 40]/9 + (8*F[3, 41])/27 + (14*F[1, 1, 5]^3)/81 - 
   (F[1, 1, 5]^2*F[1, 1, 6])/9 - (F[1, 1, 2]*F[1, 1, 6]^2)/6 - 
   (F[1, 1, 5]*F[1, 1, 6]^2)/9 - (17*F[1, 1, 6]^3)/54 - 
   (2*F[1, 1, 5]^2*F[1, 1, 7])/9 - (4*F[1, 1, 6]^2*F[1, 1, 7])/27 + 
   (F[1, 1, 2]*F[1, 1, 7]^2)/6 + (8*F[1, 1, 5]*F[1, 1, 7]^2)/27 + 
   (F[1, 1, 6]*F[1, 1, 7]^2)/6 + (22*F[1, 1, 7]^3)/81 + 
   (7*F[1, 1, 5]^2*F[1, 1, 8])/27 + (F[1, 1, 2]*F[1, 1, 6]*F[1, 1, 8])/3 + 
   (2*F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 8])/9 + (20*F[1, 1, 6]^2*F[1, 1, 8])/27 - 
   (F[1, 1, 2]*F[1, 1, 7]*F[1, 1, 8])/3 - 
   (20*F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8])/27 - 
   (F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 8])/27 - (4*F[1, 1, 7]^2*F[1, 1, 8])/9 + 
   (7*F[1, 1, 5]*F[1, 1, 8]^2)/27 - (7*F[1, 1, 6]*F[1, 1, 8]^2)/27 + 
   (8*F[1, 1, 8]^3)/81 + (4*F[1, 1, 5]*F[2, 1, 7])/27 + 
   (4*F[1, 1, 7]*F[2, 1, 7])/27 - (F[1, 1, 2]*F[2, 1, 8])/3 - 
   (17*F[1, 1, 6]*F[2, 1, 8])/27 - (8*F[1, 1, 7]*F[2, 1, 8])/27 + 
   (F[1, 1, 2]*F[2, 1, 10])/3 + (8*F[1, 1, 5]*F[2, 1, 10])/9 + 
   (F[1, 1, 6]*F[2, 1, 10])/3 + (16*F[1, 1, 7]*F[2, 1, 10])/27 + 
   (4*F[1, 1, 8]*F[2, 1, 10])/27 + (2*F[1, 1, 5]*tci[1, 1]^2)/27 - 
   (10*F[1, 1, 6]*tci[1, 1]^2)/81 + (8*F[1, 1, 7]*tci[1, 1]^2)/81 + 
   (5*F[1, 1, 8]*tci[1, 1]^2)/27 - (4*F[1, 2, 8]*tci[1, 1]^2)/27 - 
   (7*F[1, 1, 5]^2*tci[1, 2])/27 - (F[1, 1, 2]*F[1, 1, 6]*tci[1, 2])/3 - 
   (2*F[1, 1, 5]*F[1, 1, 6]*tci[1, 2])/9 - (20*F[1, 1, 6]^2*tci[1, 2])/27 - 
   (4*F[1, 1, 5]*F[1, 1, 7]*tci[1, 2])/27 - 
   (8*F[1, 1, 6]*F[1, 1, 7]*tci[1, 2])/27 - (4*F[1, 1, 7]^2*tci[1, 2])/27 - 
   (14*F[1, 1, 5]*F[1, 1, 8]*tci[1, 2])/27 + 
   (14*F[1, 1, 6]*F[1, 1, 8]*tci[1, 2])/27 - 
   (4*F[1, 1, 7]*F[1, 1, 8]*tci[1, 2])/27 - (8*F[1, 1, 8]^2*tci[1, 2])/27 + 
   (F[1, 1, 2]*F[1, 2, 8]*tci[1, 2])/3 + (8*F[1, 1, 5]*F[1, 2, 8]*tci[1, 2])/
    9 + (F[1, 1, 6]*F[1, 2, 8]*tci[1, 2])/3 + 
   (16*F[1, 1, 7]*F[1, 2, 8]*tci[1, 2])/27 + 
   (4*F[1, 1, 8]*F[1, 2, 8]*tci[1, 2])/27 - (4*F[2, 1, 10]*tci[1, 2])/27 - 
   (tci[1, 1]^2*tci[1, 2])/81 - (5*tci[1, 1]^2*tcr[1, 2])/27 + 
   (2*tci[1, 2]*tcr[1, 2]^2)/3 - tcr[3, 3]/6) + 
 r[q4 + q5 + 2*q7 - 2*q4*q5*s12 + 2*q4*q7*s12 - 2*q5*q7*s12 - q7^2*s12 - 
    2*q4*q8*s12 + 2*q5*q8*s12 - 2*q4*q5*q8*s12^2 - 4*q5*q7*q8*s12^2 - 
    q4*q5*s23 + q4*q9*s23 + q4*q5*s34 + 2*q4*q7*s34 - 2*q5*q7*s34 - 
    2*q7^2*s34 + 2*q4*q8*s34 - q5*q8*s34 + 2*q4*q9*s34 - q5*q9*s34 + 
    4*q7*q9*s34 - 3*q8*q9*s34 + 2*q4*q5*q8*s12*s34 - q4*q5*q8*s34^2 + 
    2*q4*q7*q9*s34^2 - 2*q5*q7*q9*s34^2 - 2*q7^2*q9*s34^2 + q5*q8*q9*s34^2 + 
    4*q5*q7*s45 + 4*q7^2*s45 - 4*q5*q8*s45 - 6*q7*q8*s45 - 10*q7*q9*s45 + 
    9*q8*q9*s45 - 2*q5*q7^2*s12*s45 - 2*q7^3*s12*s45 + 4*q5*q7*q8*s12*s45 + 
    2*q7^2*q8*s12*s45 - 3*q5*q7^2*q8*s12^2*s45 - 2*q5*q7^2*s34*s45 - 
    2*q7^3*s34*s45 + 4*q5*q7*q9*s34*s45 + 6*q7^2*q9*s34*s45 - 
    3*q5*q8*q9*s34*s45 - 2*q5*q7^2*q9*s34^2*s45 - 2*q7^3*q9*s34^2*s45 + 
    3*q5*q7^2*s45^2 + 2*q7^3*s45^2 - 7*q5*q7*q8*s45^2 - 6*q7^2*q8*s45^2 - 
    7*q5*q7*q9*s45^2 - 9*q7^2*q9*s45^2 + 7*q5*q8*q9*s45^2 + 
    19*q7*q8*q9*s45^2 - q5*q7^3*s12*s45^2 + 3*q5*q7^2*q8*s12*s45^2 + 
    q7^3*q8*s12*s45^2 - q5*q7^3*q8*s12^2*s45^2 - q5*q7^3*s34*s45^2 + 
    3*q5*q7^2*q9*s34*s45^2 + 3*q7^3*q9*s34*s45^2 - q5*q7^3*q9*s34^2*s45^2 + 
    q5*q7^3*s45^3 - 4*q5*q7^2*q8*s45^3 - 2*q7^3*q8*s45^3 - 
    4*q5*q7^2*q9*s45^3 - 3*q7^3*q9*s45^3 + 11*q5*q7*q8*q9*s45^3 + 
    12*q7^2*q8*q9*s45^3 + q5*q7^3*q8*s12*s45^3 + q5*q7^3*q9*s34*s45^3 - 
    q5*q7^3*q8*s45^4 - q5*q7^3*q9*s45^4 + 5*q5*q7^2*q8*q9*s45^4 + 
    3*q7^3*q8*q9*s45^4 + q5*q7^3*q8*q9*s45^5 + q7^2*s51 - q4*q8*s51 - 
    q7*q8*s51 - q4*q9*s51 - 3*q7*q9*s51 + 3*q8*q9*s51 - q7^3*s34*s51 - 
    2*q4*q7*q9*s34*s51 + 3*q7^2*q9*s34*s51 - q7^3*q9*s34^2*s51 + 
    q7^3*s45*s51 - 2*q7^2*q8*s45*s51 - 6*q7^2*q9*s45*s51 + 
    9*q7*q8*q9*s45*s51 + 3*q7^3*q9*s34*s45*s51 - q7^3*q8*s45^2*s51 - 
    3*q7^3*q9*s45^2*s51 + 9*q7^2*q8*q9*s45^2*s51 + 3*q7^3*q8*q9*s45^3*s51 + 
    q4*q7*q9*s51^2 - q7^2*q9*s51^2 + q7*q8*q9*s51^2 + q7^3*q9*s34*s51^2 - 
    q7^3*q9*s45*s51^2 + 2*q7^2*q8*q9*s45*s51^2 + q7^3*q8*q9*s45^2*s51^2]*
  ((-4*F[3, 51])/27 - (7*F[3, 52])/27 - (8*F[3, 55])/27 + F[3, 56]/27 - 
   F[3, 59]/9 + (8*F[3, 60])/27 - (F[1, 1, 2]*F[1, 1, 3]^2)/6 + 
   (2*F[1, 1, 3]^3)/81 + (F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 6])/3 - 
   (23*F[1, 1, 3]^2*F[1, 1, 6])/54 - (F[1, 1, 2]*F[1, 1, 6]^2)/6 + 
   (20*F[1, 1, 3]*F[1, 1, 6]^2)/27 - (17*F[1, 1, 6]^3)/54 - 
   (5*F[1, 1, 3]^2*F[1, 1, 9])/27 + (2*F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 9])/9 - 
   (F[1, 1, 6]^2*F[1, 1, 9])/9 + (7*F[1, 1, 3]*F[1, 1, 9]^2)/27 - 
   (F[1, 1, 6]*F[1, 1, 9]^2)/9 + (14*F[1, 1, 9]^3)/81 - 
   (4*F[1, 1, 3]^2*F[1, 1, 10])/27 + (8*F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 10])/
    27 - (4*F[1, 1, 6]^2*F[1, 1, 10])/27 + 
   (4*F[1, 1, 3]*F[1, 1, 9]*F[1, 1, 10])/27 - (2*F[1, 1, 9]^2*F[1, 1, 10])/
    9 + (2*F[1, 1, 3]*F[1, 1, 10]^2)/27 - (4*F[1, 1, 9]*F[1, 1, 10]^2)/27 - 
   (2*F[1, 1, 10]^3)/81 - (F[1, 1, 2]*F[2, 1, 13])/3 - 
   (4*F[1, 1, 3]*F[2, 1, 13])/27 - (F[1, 1, 6]*F[2, 1, 13])/3 - 
   (8*F[1, 1, 9]*F[2, 1, 13])/9 - (16*F[1, 1, 10]*F[2, 1, 13])/27 - 
   (F[1, 1, 2]*F[2, 1, 14])/3 - (17*F[1, 1, 6]*F[2, 1, 14])/27 - 
   (8*F[1, 1, 10]*F[2, 1, 14])/27 + (4*F[1, 1, 9]*F[2, 1, 15])/27 + 
   (4*F[1, 1, 10]*F[2, 1, 15])/27 - (F[1, 1, 2]*tci[1, 1]^2)/18 + 
   (13*F[1, 1, 3]*tci[1, 1]^2)/81 - (29*F[1, 1, 6]*tci[1, 1]^2)/162 - 
   (2*F[1, 1, 9]*tci[1, 1]^2)/27 - (4*F[1, 2, 2]*tci[1, 1]^2)/27 - 
   (2*F[1, 1, 3]^2*tci[1, 2])/9 - (F[1, 1, 2]*F[1, 1, 6]*tci[1, 2])/3 + 
   (14*F[1, 1, 3]*F[1, 1, 6]*tci[1, 2])/27 - (20*F[1, 1, 6]^2*tci[1, 2])/27 - 
   (14*F[1, 1, 3]*F[1, 1, 9]*tci[1, 2])/27 - 
   (2*F[1, 1, 6]*F[1, 1, 9]*tci[1, 2])/9 - (7*F[1, 1, 9]^2*tci[1, 2])/27 - 
   (8*F[1, 1, 3]*F[1, 1, 10]*tci[1, 2])/27 - 
   (8*F[1, 1, 6]*F[1, 1, 10]*tci[1, 2])/27 - 
   (4*F[1, 1, 9]*F[1, 1, 10]*tci[1, 2])/27 - (2*F[1, 1, 10]^2*tci[1, 2])/27 + 
   (F[1, 1, 2]*F[1, 2, 2]*tci[1, 2])/3 + (4*F[1, 1, 3]*F[1, 2, 2]*tci[1, 2])/
    27 + (F[1, 1, 6]*F[1, 2, 2]*tci[1, 2])/3 + 
   (8*F[1, 1, 9]*F[1, 2, 2]*tci[1, 2])/9 + 
   (16*F[1, 1, 10]*F[1, 2, 2]*tci[1, 2])/27 + (4*F[2, 1, 13]*tci[1, 2])/27 + 
   (tci[1, 1]^2*tci[1, 2])/81 - (5*tci[1, 1]^2*tcr[1, 2])/27 + 
   (2*tci[1, 2]*tcr[1, 2]^2)/3 - tcr[3, 3]/6) + 
 r[q4 - q5 + 4*q7 - 6*q8 - q4*q7*s12 - q5*q7*s12 + q5*q8*s12 + 3*q7*q8*s12 + 
    q4*q5*q8*s12^2 - q5*q7*q8*s12^2 + q5*q8^2*s12^2 + q4*q5*s23 - q4*q9*s23 - 
    q4*q5*s34 - q4*q7*s34 - q5*q7*s34 - 2*q4*q8*s34 + 2*q5*q8*s34 - 
    q5*q9*s34 + 5*q7*q9*s34 - 8*q8*q9*s34 + q5*q8^2*s12*s34 + q8^3*s12*s34 + 
    q5*q8^3*s12^2*s34 + q4*q5*q8*s34^2 - q4*q7*q9*s34^2 - q5*q7*q9*s34^2 + 
    2*q5*q8*q9*s34^2 - q5*q8^3*s12*s34^2 + 3*q5*q7*s45 - 4*q5*q8*s45 - 
    11*q7*q8*s45 + 5*q8^2*s45 - 15*q7*q9*s45 + 15*q8*q9*s45 + 
    3*q5*q7*q8*s12*s45 - 2*q5*q8^2*s12*s45 - 3*q7*q8^2*s12*s45 + 
    q8^3*s12*s45 + 2*q5*q7*q8^2*s12^2*s45 - q5*q8^3*s12^2*s45 - 
    2*q5*q8^2*s34*s45 + 3*q5*q7*q9*s34*s45 - 4*q5*q8*q9*s34*s45 + 
    7*q8^2*q9*s34*s45 - q5*q8^3*s12*s34*s45 - 2*q5*q8^2*q9*s34^2*s45 - 
    7*q5*q7*q8*s45^2 + 3*q5*q8^2*s45^2 + 7*q7*q8^2*s45^2 - 2*q8^3*s45^2 - 
    7*q5*q7*q9*s45^2 + 7*q5*q8*q9*s45^2 + 25*q7*q8*q9*s45^2 - 
    10*q8^2*q9*s45^2 - 3*q5*q7*q8^2*s12*s45^2 + q5*q8^3*s12*s45^2 + 
    q7*q8^3*s12*s45^2 - q5*q7*q8^3*s12^2*s45^2 + q5*q8^3*s34*s45^2 + 
    3*q5*q8^2*q9*s34*s45^2 - 3*q8^3*q9*s34*s45^2 + q5*q8^3*q9*s34^2*s45^2 + 
    4*q5*q7*q8^2*s45^3 - q5*q8^3*s45^3 - 2*q7*q8^3*s45^3 + 
    11*q5*q7*q8*q9*s45^3 - 4*q5*q8^2*q9*s45^3 - 13*q7*q8^2*q9*s45^3 + 
    3*q8^3*q9*s45^3 + q5*q7*q8^3*s12*s45^3 - q5*q8^3*q9*s34*s45^3 - 
    q5*q7*q8^3*s45^4 - 5*q5*q7*q8^2*q9*s45^4 + q5*q8^3*q9*s45^4 + 
    3*q7*q8^3*q9*s45^4 + q5*q7*q8^3*q9*s45^5 + q4*q7*s51 + q4*q8*s51 - 
    4*q7*q8*s51 - q4*q9*s51 - 10*q7*q9*s51 + 10*q8*q9*s51 + 
    2*q4*q7*q9*s34*s51 + 3*q7*q8^2*s45*s51 + 18*q7*q8*q9*s45*s51 - 
    8*q8^2*q9*s45*s51 - q7*q8^3*s45^2*s51 - 11*q7*q8^2*q9*s45^2*s51 + 
    3*q8^3*q9*s45^2*s51 + 3*q7*q8^3*q9*s45^3*s51 - 2*q4*q7*q9*s51^2 + 
    4*q7*q8*q9*s51^2 - 3*q7*q8^2*q9*s45*s51^2 + q7*q8^3*q9*s45^2*s51^2]*
  ((4*F[3, 1])/3 - (2*F[3, 2])/3 + F[3, 4]/3 - F[3, 5]/9 + (4*F[3, 6])/9 + 
   (4*F[3, 11])/9 + F[3, 12]/9 + F[3, 13]/3 - F[3, 17]/3 + F[3, 18]/3 + 
   (4*F[3, 19])/9 - (8*F[3, 77])/3 + (4*F[1, 1, 1]^3)/9 - 
   (23*F[1, 1, 2]^3)/18 + F[1, 1, 2]^2*F[1, 1, 3] - 
   (2*F[1, 1, 1]*F[1, 1, 3]^2)/3 - (F[1, 1, 2]*F[1, 1, 3]^2)/6 - 
   (2*F[1, 1, 1]^2*F[1, 1, 4])/9 + (2*F[1, 1, 2]^2*F[1, 1, 4])/9 + 
   (F[1, 1, 3]^2*F[1, 1, 4])/3 - (4*F[1, 1, 1]*F[1, 1, 4]^2)/9 + 
   (4*F[1, 1, 2]*F[1, 1, 4]^2)/9 + (F[1, 1, 3]*F[1, 1, 4]^2)/3 - 
   (F[1, 1, 4]^2*F[1, 1, 5])/3 + (2*F[1, 1, 1]*F[1, 1, 5]^2)/3 + 
   (2*F[1, 1, 2]*F[1, 1, 5]^2)/3 - (2*F[1, 1, 3]*F[1, 1, 5]^2)/3 - 
   (F[1, 1, 4]*F[1, 1, 5]^2)/3 + (4*F[1, 1, 5]^3)/9 - 
   (F[1, 1, 2]^2*F[1, 1, 6])/6 + (F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 6])/3 - 
   (F[1, 1, 3]^2*F[1, 1, 6])/6 - (2*F[1, 1, 1]^2*F[1, 1, 8])/9 + 
   (F[1, 1, 3]^2*F[1, 1, 8])/3 + (4*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8])/9 - 
   (2*F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8])/3 + (F[1, 1, 4]^2*F[1, 1, 8])/9 - 
   (4*F[1, 1, 1]*F[1, 1, 8]^2)/9 + (F[1, 1, 3]*F[1, 1, 8]^2)/3 + 
   (F[1, 1, 4]*F[1, 1, 8]^2)/9 + (2*F[1, 1, 2]^2*F[1, 1, 9])/9 - 
   (4*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9])/9 - (F[1, 1, 4]^2*F[1, 1, 9])/9 + 
   (2*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9])/3 - (F[1, 1, 5]^2*F[1, 1, 9])/3 + 
   (4*F[1, 1, 2]*F[1, 1, 9]^2)/9 - (F[1, 1, 4]*F[1, 1, 9]^2)/9 - 
   (F[1, 1, 5]*F[1, 1, 9]^2)/3 + (4*F[1, 1, 1]*F[2, 1, 1])/3 + 
   (4*F[1, 1, 3]*F[2, 1, 1])/3 + (4*F[1, 1, 1]*F[2, 1, 2])/9 + 
   (4*F[1, 1, 4]*F[2, 1, 2])/9 - (4*F[1, 1, 2]*F[2, 1, 3])/9 - 
   (4*F[1, 1, 4]*F[2, 1, 3])/9 - (5*F[1, 1, 2]*F[2, 1, 4])/3 - 
   (4*F[1, 1, 5]*F[2, 1, 4])/3 - (F[1, 1, 6]*F[2, 1, 4])/3 - 
   (F[1, 1, 2]*F[2, 1, 5])/3 + (4*F[1, 1, 3]*F[2, 1, 5])/3 + 
   (4*F[1, 1, 5]*F[2, 1, 5])/3 - (F[1, 1, 6]*F[2, 1, 5])/3 + 
   (4*F[1, 1, 1]*F[2, 1, 9])/9 + (4*F[1, 1, 8]*F[2, 1, 9])/9 - 
   (4*F[1, 1, 2]*F[2, 1, 11])/9 - (4*F[1, 1, 9]*F[2, 1, 11])/9 - 
   (16*F[1, 1, 1]*tci[1, 1]^2)/27 + (F[1, 1, 2]*tci[1, 1]^2)/6 - 
   (13*F[1, 1, 3]*tci[1, 1]^2)/9 + (2*F[1, 1, 4]*tci[1, 1]^2)/27 - 
   (F[1, 1, 5]*tci[1, 1]^2)/3 - (F[1, 1, 6]*tci[1, 1]^2)/18 + 
   (F[1, 1, 8]*tci[1, 1]^2)/27 - (4*F[1, 1, 9]*tci[1, 1]^2)/27 + 
   (4*F[1, 2, 6]*tci[1, 1]^2)/9 + (4*F[1, 2, 7]*tci[1, 1]^2)/3 - 
   (8*F[1, 1, 1]^2*tci[1, 2])/9 - (7*F[1, 1, 2]^2*tci[1, 2])/9 + 
   (4*F[1, 1, 1]*F[1, 1, 3]*tci[1, 2])/3 + (4*F[1, 1, 3]^2*tci[1, 2])/3 + 
   (8*F[1, 1, 1]*F[1, 1, 4]*tci[1, 2])/9 - 
   (4*F[1, 1, 2]*F[1, 1, 4]*tci[1, 2])/9 - 
   (2*F[1, 1, 3]*F[1, 1, 4]*tci[1, 2])/3 + 
   (4*F[1, 1, 3]*F[1, 1, 5]*tci[1, 2])/3 + 
   (2*F[1, 1, 4]*F[1, 1, 5]*tci[1, 2])/3 + (F[1, 1, 5]^2*tci[1, 2])/3 - 
   (F[1, 1, 2]*F[1, 1, 6]*tci[1, 2])/3 + (8*F[1, 1, 1]*F[1, 1, 8]*tci[1, 2])/
    9 - (2*F[1, 1, 3]*F[1, 1, 8]*tci[1, 2])/3 - 
   (2*F[1, 1, 4]*F[1, 1, 8]*tci[1, 2])/9 + 
   (4*F[1, 1, 2]*F[1, 1, 9]*tci[1, 2])/9 + 
   (2*F[1, 1, 4]*F[1, 1, 9]*tci[1, 2])/9 - 
   (2*F[1, 1, 5]*F[1, 1, 9]*tci[1, 2])/3 + (F[1, 1, 9]^2*tci[1, 2])/9 - 
   (4*F[1, 1, 2]*F[1, 2, 6]*tci[1, 2])/9 - 
   (4*F[1, 1, 4]*F[1, 2, 6]*tci[1, 2])/9 + (F[1, 1, 2]*F[1, 2, 7]*tci[1, 2])/
    3 - (4*F[1, 1, 3]*F[1, 2, 7]*tci[1, 2])/3 - 
   (4*F[1, 1, 5]*F[1, 2, 7]*tci[1, 2])/3 + (F[1, 1, 6]*F[1, 2, 7]*tci[1, 2])/
    3 - (8*F[2, 1, 1]*tci[1, 2])/3 - (8*F[2, 1, 2]*tci[1, 2])/9 + 
   (4*F[2, 1, 3]*tci[1, 2])/9 - (4*F[2, 1, 5]*tci[1, 2])/3 - 
   (8*F[2, 1, 9]*tci[1, 2])/9 - (2*tci[1, 1]^2*tci[1, 2])/27 + 
   (16*tci[1, 1]^2*tcr[1, 1])/27 + (8*tci[1, 2]*tcr[1, 1]^2)/9 - 
   (4*tcr[1, 1]^3)/9 - (19*tci[1, 1]^2*tcr[1, 2])/9 + 
   (2*tci[1, 2]*tcr[1, 2]^2)/3 + (40*tci[1, 2]*tcr[2, 1])/9 - 
   (20*tcr[1, 1]*tcr[2, 1])/9 - tcr[3, 3]/6) + 
 r[q2 - 2*q5 + q9 + q5^2*s23 + q5*q6*s23 + 2*q6^2*s23 - q5^2*q6*s23^2 - 
    q5*q6^2*s23^2 - q6^3*s23^2 + q5*q6^3*s23^3 - q5*q6*s34 + 2*q2*q9*s34 - 
    q5*q9*s34 + 2*q6*q9*s34 - 2*q5*q6^2*s23*s34 + q5*q6^3*s23^2*s34 - 
    2*q5*q6*q9*s34^2 - 3*q2*q6*s45 - 2*q5*q6*s45 - q6^2*s45 + 4*q2*q9*s45 - 
    2*q6*q9*s45 + q5^2*q6*s23*s45 + q6^3*s23*s45 - 2*q5*q6^3*s23^2*s45 - 
    q2*q5*q6*s34*s45 + q5^2*q6*s34*s45 + 2*q5*q6^2*s34*s45 + 
    2*q2*q5*q9*s34*s45 - 5*q5*q6*q9*s34*s45 - 3*q5*q6^3*s23*s34*s45 + 
    q5^2*q6*q9*s34^2*s45 - 2*q5*q6^2*q9*s34^2*s45 - 5*q2*q5*q6*s45^2 - 
    3*q2*q6^2*s45^2 + q5*q6^2*s45^2 + 5*q2*q5*q9*s45^2 + 12*q2*q6*q9*s45^2 - 
    5*q5*q6*q9*s45^2 - 3*q6^2*q9*s45^2 + q5*q6^3*s23*s45^2 - 
    2*q2*q5*q6^2*s34*s45^2 + 2*q5*q6^3*s34*s45^2 - 3*q5*q6^2*q9*s34*s45^2 - 
    q5*q6^3*q9*s34^2*s45^2 - 4*q2*q5*q6^2*s45^3 - q2*q6^3*s45^3 + 
    9*q2*q5*q6*q9*s45^3 + 8*q2*q6^2*q9*s45^3 - 4*q5*q6^2*q9*s45^3 - 
    q6^3*q9*s45^3 - q2*q5*q6^3*s34*s45^3 - q5*q6^3*q9*s34*s45^3 - 
    q2*q5*q6^3*s45^4 + 5*q2*q5*q6^2*q9*s45^4 + 2*q2*q6^3*q9*s45^4 - 
    q5*q6^3*q9*s45^4 + q2*q5*q6^3*q9*s45^5 - q2*q9*s51 - q6*q9*s51 + 
    3*q2*q6*q9*s45*s51 + 3*q2*q6^2*q9*s45^2*s51 + q2*q6^3*q9*s45^3*s51]*
  ((-8*F[3, 51])/27 + F[3, 52]/27 - (4*F[3, 55])/27 - (7*F[3, 56])/27 + 
   F[3, 59]/9 - (8*F[3, 60])/27 + (F[1, 1, 2]*F[1, 1, 3]^2)/6 - 
   (2*F[1, 1, 3]^3)/81 + (11*F[1, 1, 3]^2*F[1, 1, 6])/54 + 
   (F[1, 1, 3]*F[1, 1, 6]^2)/27 - (2*F[1, 1, 6]^3)/27 - 
   (F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 9])/3 + (11*F[1, 1, 3]^2*F[1, 1, 9])/27 - 
   (5*F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 9])/9 + (F[1, 1, 6]^2*F[1, 1, 9])/9 + 
   (F[1, 1, 2]*F[1, 1, 9]^2)/6 - (19*F[1, 1, 3]*F[1, 1, 9]^2)/27 + 
   (5*F[1, 1, 6]*F[1, 1, 9]^2)/18 + (4*F[1, 1, 9]^3)/81 + 
   (4*F[1, 1, 3]^2*F[1, 1, 10])/27 + (4*F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 10])/
    27 - (2*F[1, 1, 6]^2*F[1, 1, 10])/27 - 
   (16*F[1, 1, 3]*F[1, 1, 9]*F[1, 1, 10])/27 + (4*F[1, 1, 9]^2*F[1, 1, 10])/
    9 - (2*F[1, 1, 3]*F[1, 1, 10]^2)/27 + (4*F[1, 1, 9]*F[1, 1, 10]^2)/27 + 
   (2*F[1, 1, 10]^3)/81 + (F[1, 1, 2]*F[2, 1, 13])/3 + 
   (4*F[1, 1, 3]*F[2, 1, 13])/27 + (F[1, 1, 6]*F[2, 1, 13])/3 + 
   (8*F[1, 1, 9]*F[2, 1, 13])/9 + (16*F[1, 1, 10]*F[2, 1, 13])/27 - 
   (4*F[1, 1, 6]*F[2, 1, 14])/27 - (4*F[1, 1, 10]*F[2, 1, 14])/27 + 
   (F[1, 1, 2]*F[2, 1, 15])/3 + (F[1, 1, 6]*F[2, 1, 15])/3 + 
   (8*F[1, 1, 9]*F[2, 1, 15])/27 + (8*F[1, 1, 10]*F[2, 1, 15])/27 + 
   (F[1, 1, 2]*tci[1, 1]^2)/18 - (13*F[1, 1, 3]*tci[1, 1]^2)/81 + 
   (17*F[1, 1, 6]*tci[1, 1]^2)/162 + (4*F[1, 1, 9]*tci[1, 1]^2)/27 + 
   (4*F[1, 2, 2]*tci[1, 1]^2)/27 + (2*F[1, 1, 3]^2*tci[1, 2])/9 - 
   (2*F[1, 1, 3]*F[1, 1, 6]*tci[1, 2])/27 - (F[1, 1, 6]^2*tci[1, 2])/27 + 
   (F[1, 1, 2]*F[1, 1, 9]*tci[1, 2])/3 + (2*F[1, 1, 3]*F[1, 1, 9]*tci[1, 2])/
    27 + (5*F[1, 1, 6]*F[1, 1, 9]*tci[1, 2])/9 + (19*F[1, 1, 9]^2*tci[1, 2])/
    27 + (8*F[1, 1, 3]*F[1, 1, 10]*tci[1, 2])/27 - 
   (4*F[1, 1, 6]*F[1, 1, 10]*tci[1, 2])/27 + 
   (16*F[1, 1, 9]*F[1, 1, 10]*tci[1, 2])/27 + (2*F[1, 1, 10]^2*tci[1, 2])/
    27 - (F[1, 1, 2]*F[1, 2, 2]*tci[1, 2])/3 - 
   (4*F[1, 1, 3]*F[1, 2, 2]*tci[1, 2])/27 - (F[1, 1, 6]*F[1, 2, 2]*tci[1, 2])/
    3 - (8*F[1, 1, 9]*F[1, 2, 2]*tci[1, 2])/9 - 
   (16*F[1, 1, 10]*F[1, 2, 2]*tci[1, 2])/27 - (4*F[2, 1, 13]*tci[1, 2])/27 - 
   (tci[1, 1]^2*tci[1, 2])/81 + (5*tci[1, 1]^2*tcr[1, 2])/27 - 
   (2*tci[1, 2]*tcr[1, 2]^2)/3 + tcr[3, 3]/6) + 
 r[2*q2 + q3 - 2*q6 - 2*q2*q7*s12 - q2*q8*s12 - q3*q8*s12 + q2*q3*q7*s12^2 + 
    q2*q7*q8*s12^2 - q7^2*q8*s12^2 - q3*q6*s23 - q2*q6*s34 + q2*q7*s34 + 
    2*q2*q6*s45 + 2*q3*q6*s45 - q2*q8*s45 - q3*q8*s45 + q7^3*q8*s12^2*s45 - 
    q2*q6*q8*s45^2 - q3*q6*q8*s45^2 - 5*q2*q6*s51 - q3*q6*s51 + 5*q2*q7*s51 + 
    q6*q7*s51 - q7^2*s51 + 3*q2*q8*s51 + q3*q8*s51 - 2*q7*q8*s51 - 
    4*q2*q7^2*s12*s51 + 2*q7^3*s12*s51 - 3*q2*q7*q8*s12*s51 + 
    2*q7^2*q8*s12*s51 + 2*q2*q7^2*q8*s12^2*s51 - q7^3*q8*s12^2*s51 - 
    3*q2*q6*q7*s34*s51 + 2*q2*q7^2*s34*s51 + 3*q2*q6*q8*s45*s51 + 
    2*q3*q6*q8*s45*s51 - q6*q7*q8*s45*s51 + q7^2*q8*s45*s51 - 
    q7^3*q8*s12*s45*s51 + q2*q3*q7*s51^2 - 9*q2*q6*q7*s51^2 + 
    4*q2*q7^2*s51^2 + 2*q6*q7^2*s51^2 - q7^3*s51^2 - 7*q2*q6*q8*s51^2 - 
    2*q3*q6*q8*s51^2 + 7*q2*q7*q8*s51^2 + 5*q6*q7*q8*s51^2 - 
    3*q7^2*q8*s51^2 - 2*q2*q7^3*s12*s51^2 - 3*q2*q7^2*q8*s12*s51^2 + 
    q7^3*q8*s12*s51^2 + q2*q7^3*q8*s12^2*s51^2 - 3*q2*q6*q7^2*s34*s51^2 + 
    q2*q7^3*s34*s51^2 - 2*q6*q7^2*q8*s45*s51^2 + q7^3*q8*s45*s51^2 - 
    5*q2*q6*q7^2*s51^3 + q2*q7^3*s51^3 + q6*q7^3*s51^3 - 
    11*q2*q6*q7*q8*s51^3 + 4*q2*q7^2*q8*s51^3 + 4*q6*q7^2*q8*s51^3 - 
    q7^3*q8*s51^3 - q2*q7^3*q8*s12*s51^3 - q2*q6*q7^3*s34*s51^3 - 
    q6*q7^3*q8*s45*s51^3 - q2*q6*q7^3*s51^4 - 5*q2*q6*q7^2*q8*s51^4 + 
    q2*q7^3*q8*s51^4 + q6*q7^3*q8*s51^4 - q2*q6*q7^3*q8*s51^5]*
  ((-8*F[3, 3])/27 + F[3, 5]/27 - (4*F[3, 11])/27 - (7*F[3, 13])/27 + 
   F[3, 17]/9 - (8*F[3, 20])/27 - (55*F[1, 1, 2]^3)/81 + 
   (7*F[1, 1, 2]^2*F[1, 1, 4])/9 - (8*F[1, 1, 4]^3)/81 + 
   (5*F[1, 1, 2]^2*F[1, 1, 5])/27 - (F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5])/27 - 
   (F[1, 1, 4]^2*F[1, 1, 5])/27 + (16*F[1, 1, 2]*F[1, 1, 5]^2)/27 - 
   (19*F[1, 1, 4]*F[1, 1, 5]^2)/27 - (8*F[1, 1, 5]^3)/81 - 
   (F[1, 1, 2]^2*F[1, 1, 6])/3 + (F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 6])/3 + 
   (F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 6])/3 - (F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 6])/
    3 - (2*F[1, 1, 2]^2*F[1, 1, 9])/27 + (4*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9])/
    27 + (F[1, 1, 4]^2*F[1, 1, 9])/27 - (2*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9])/
    9 + (F[1, 1, 5]^2*F[1, 1, 9])/9 - (4*F[1, 1, 2]*F[1, 1, 9]^2)/27 + 
   (F[1, 1, 4]*F[1, 1, 9]^2)/27 + (F[1, 1, 5]*F[1, 1, 9]^2)/9 - 
   (25*F[1, 1, 2]*F[2, 1, 3])/27 - (4*F[1, 1, 4]*F[2, 1, 3])/27 - 
   (8*F[1, 1, 5]*F[2, 1, 3])/9 - (F[1, 1, 6]*F[2, 1, 3])/3 - 
   (17*F[1, 1, 2]*F[2, 1, 4])/27 - (8*F[1, 1, 5]*F[2, 1, 4])/27 - 
   (F[1, 1, 6]*F[2, 1, 4])/3 + (4*F[1, 1, 2]*F[2, 1, 11])/27 + 
   (4*F[1, 1, 9]*F[2, 1, 11])/27 - (8*F[1, 1, 2]*tci[1, 1]^2)/81 - 
   (5*F[1, 1, 4]*tci[1, 1]^2)/27 + (4*F[1, 1, 9]*tci[1, 1]^2)/81 + 
   (4*F[1, 2, 6]*tci[1, 1]^2)/27 + (4*F[1, 1, 2]^2*tci[1, 2])/27 + 
   (4*F[1, 1, 2]*F[1, 1, 4]*tci[1, 2])/27 + (8*F[1, 1, 4]^2*tci[1, 2])/27 + 
   (25*F[1, 1, 2]*F[1, 1, 5]*tci[1, 2])/27 + 
   (2*F[1, 1, 4]*F[1, 1, 5]*tci[1, 2])/27 + (19*F[1, 1, 5]^2*tci[1, 2])/27 + 
   (F[1, 1, 5]*F[1, 1, 6]*tci[1, 2])/3 - (4*F[1, 1, 2]*F[1, 1, 9]*tci[1, 2])/
    27 - (2*F[1, 1, 4]*F[1, 1, 9]*tci[1, 2])/27 + 
   (2*F[1, 1, 5]*F[1, 1, 9]*tci[1, 2])/9 - (F[1, 1, 9]^2*tci[1, 2])/27 - 
   (25*F[1, 1, 2]*F[1, 2, 6]*tci[1, 2])/27 - 
   (4*F[1, 1, 4]*F[1, 2, 6]*tci[1, 2])/27 - 
   (8*F[1, 1, 5]*F[1, 2, 6]*tci[1, 2])/9 - (F[1, 1, 6]*F[1, 2, 6]*tci[1, 2])/
    3 + (4*F[2, 1, 3]*tci[1, 2])/27 + (tci[1, 1]^2*tci[1, 2])/81 + 
   (5*tci[1, 1]^2*tcr[1, 2])/27 - (2*tci[1, 2]*tcr[1, 2]^2)/3 + 
   tcr[3, 3]/6) + r[-q5 - 2*q6 - 2*q9 + q2*q5*s12 - 2*q5^2*s12 + q10*q5*s23 + 
    2*q5^2*s23 + 2*q5*q6*s23 - q10*q9*s23 + q5^3*s12*s23 - q5^3*s23^2 - 
    2*q5^2*q6*s23^2 + q5^3*q6*s23^3 + q2*q5*s34 - 4*q10*q6*s34 - 
    2*q5*q6*s34 + q10*q9*s34 + q5*q9*s34 + 2*q6*q9*s34 - q5^3*s23*s34 + 
    q5^3*q6*s23^2*s34 + q10*q2*q5*s34^2 - 2*q10*q6*q9*s34^2 - 
    2*q5*q6*q9*s34^2 + 2*q10*q2*s45 - 2*q10*q5*s45 + q2*q5*s45 - 2*q5^2*s45 - 
    2*q10*q6*s45 - 4*q5*q6*s45 + 2*q2*q9*s45 + q5^3*s23*s45 + 
    4*q5^2*q6*s23*s45 - 2*q5^3*q6*s23^2*s45 + 2*q10*q2*q5*s34*s45 + 
    2*q5^3*s34*s45 + q5^2*q6*s34*s45 - 3*q5*q6*q9*s34*s45 - 
    3*q5^3*q6*s23*s34*s45 + q5^2*q6*q9*s34^2*s45 + 2*q10*q2*q5*s45^2 - 
    2*q5^2*q6*s45^2 + 2*q2*q5*q9*s45^2 + 2*q2*q6*q9*s45^2 - 
    2*q5*q6*q9*s45^2 + q5^3*q6*s23*s45^2 + 2*q5^3*q6*s34*s45^2 - 
    2*q2*q5^2*q9*s34*s45^2 + 2*q5^2*q6*q9*s34*s45^2 + 
    q2*q5^3*q9*s34^2*s45^2 - q5^3*q6*q9*s34^2*s45^2 + q2*q5^2*q6*s45^3 - 
    q2*q5^2*q9*s45^3 + q2*q5*q6*q9*s45^3 + q5^2*q6*q9*s45^3 - 
    q2*q5^3*q6*s34*s45^3 + q2*q5^3*q9*s34*s45^3 - q5^3*q6*q9*s34*s45^3 - 
    q2*q5^3*q6*s45^4 + q2*q5^3*q9*s45^4 - q5^3*q6*q9*s45^4 + 
    q2*q5^3*q6*q9*s45^5 + q10*q2*s51 + q2*q9*s51 - q6*q9*s51 + 
    2*q10*q6*q9*s34*s51 + q2*q6*q9*s45*s51 - q10*q6*q9*s51^2]*
  ((4*F[3, 3])/27 + (7*F[3, 5])/27 + (8*F[3, 11])/27 - F[3, 13]/27 + 
   F[3, 17]/9 - (8*F[3, 20])/27 - (55*F[1, 1, 2]^3)/81 + 
   (7*F[1, 1, 2]^2*F[1, 1, 4])/9 - (8*F[1, 1, 4]^3)/81 - 
   (10*F[1, 1, 2]^2*F[1, 1, 5])/27 + (20*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5])/
    27 - (7*F[1, 1, 4]^2*F[1, 1, 5])/27 + (4*F[1, 1, 2]*F[1, 1, 5]^2)/27 - 
   (7*F[1, 1, 4]*F[1, 1, 5]^2)/27 - (8*F[1, 1, 5]^3)/81 - 
   (F[1, 1, 2]^2*F[1, 1, 6])/3 + (F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 6])/3 + 
   (13*F[1, 1, 2]^2*F[1, 1, 9])/27 - (17*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9])/
    27 + (7*F[1, 1, 4]^2*F[1, 1, 9])/27 - 
   (2*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9])/9 + (F[1, 1, 5]^2*F[1, 1, 9])/9 + 
   (F[1, 1, 2]*F[1, 1, 6]*F[1, 1, 9])/3 - (F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 9])/
    3 + (8*F[1, 1, 2]*F[1, 1, 9]^2)/27 - (11*F[1, 1, 4]*F[1, 1, 9]^2)/27 + 
   (F[1, 1, 5]*F[1, 1, 9]^2)/9 - (25*F[1, 1, 2]*F[2, 1, 3])/27 - 
   (4*F[1, 1, 4]*F[2, 1, 3])/27 - (8*F[1, 1, 5]*F[2, 1, 3])/9 - 
   (F[1, 1, 6]*F[2, 1, 3])/3 + (4*F[1, 1, 2]*F[2, 1, 4])/27 + 
   (4*F[1, 1, 5]*F[2, 1, 4])/27 - (17*F[1, 1, 2]*F[2, 1, 11])/27 - 
   (F[1, 1, 6]*F[2, 1, 11])/3 - (8*F[1, 1, 9]*F[2, 1, 11])/27 - 
   (8*F[1, 1, 2]*tci[1, 1]^2)/81 - (5*F[1, 1, 4]*tci[1, 1]^2)/27 - 
   (2*F[1, 1, 5]*tci[1, 1]^2)/27 + (10*F[1, 1, 9]*tci[1, 1]^2)/81 + 
   (4*F[1, 2, 6]*tci[1, 1]^2)/27 + (4*F[1, 1, 2]^2*tci[1, 2])/27 + 
   (4*F[1, 1, 2]*F[1, 1, 4]*tci[1, 2])/27 + (8*F[1, 1, 4]^2*tci[1, 2])/27 + 
   (4*F[1, 1, 2]*F[1, 1, 5]*tci[1, 2])/27 + 
   (14*F[1, 1, 4]*F[1, 1, 5]*tci[1, 2])/27 + (7*F[1, 1, 5]^2*tci[1, 2])/27 + 
   (17*F[1, 1, 2]*F[1, 1, 9]*tci[1, 2])/27 - 
   (14*F[1, 1, 4]*F[1, 1, 9]*tci[1, 2])/27 + 
   (2*F[1, 1, 5]*F[1, 1, 9]*tci[1, 2])/9 + (F[1, 1, 6]*F[1, 1, 9]*tci[1, 2])/
    3 + (11*F[1, 1, 9]^2*tci[1, 2])/27 - (25*F[1, 1, 2]*F[1, 2, 6]*tci[1, 2])/
    27 - (4*F[1, 1, 4]*F[1, 2, 6]*tci[1, 2])/27 - 
   (8*F[1, 1, 5]*F[1, 2, 6]*tci[1, 2])/9 - (F[1, 1, 6]*F[1, 2, 6]*tci[1, 2])/
    3 + (4*F[2, 1, 3]*tci[1, 2])/27 + (tci[1, 1]^2*tci[1, 2])/81 + 
   (5*tci[1, 1]^2*tcr[1, 2])/27 - (2*tci[1, 2]*tcr[1, 2]^2)/3 + 
   tcr[3, 3]/6) + r[2*q2 - 2*q3 - q6 - q7 - q2*q8*s12 + 2*q3*q8*s12 + 
    2*q7*q8*s12 - 2*q2*q3*q7*s12^2 + 2*q2*q7*q8*s12^2 + q7*q8^2*s12^2 + 
    q8^3*s12^2 + 2*q3*q6*s23 - q2*q6*s34 + q6*q8*s34 - q8^3*s12*s34 + 
    2*q2*q6*s45 - 4*q3*q6*s45 - q2*q8*s45 + 2*q3*q8*s45 + 2*q6*q8*s45 + 
    q7*q8*s45 + q7*q8^3*s12^2*s45 - q2*q6*q8*s45^2 + 2*q3*q6*q8*s45^2 - 
    q2*q6*s51 + 3*q2*q7*s51 + q6*q7*s51 + q2*q8*s51 - 2*q6*q8*s51 - 
    q7*q8*s51 - 2*q2*q3*q7*s12*s51 - q2*q7*q8*s12*s51 - 
    q2*q7*q8^2*s12^2*s51 - q7*q8^3*s12^2*s51 - q2*q6*q7*s34*s51 + 
    q2*q6*q8*s45*s51 - 2*q3*q6*q8*s45*s51 - q6*q7*q8*s45*s51 - 
    q7*q8^3*s12*s45*s51 - q2*q3*q7*s51^2 - q2*q6*q7*s51^2 - q2*q6*q8*s51^2 + 
    q3*q6*q8*s51^2 + q2*q7*q8*s51^2 + q6*q7*q8*s51^2 - q2*q8^3*s12*s51^2 + 
    q7*q8^3*s12*s51^2 + q2*q7*q8^3*s12^2*s51^2 - q2*q8^3*s45*s51^2 + 
    q7*q8^3*s45*s51^2 - q2*q6*q8^3*s45^2*s51^2 - q2*q6*q7*q8*s51^3 + 
    q2*q8^3*s51^3 - q7*q8^3*s51^3 - q2*q7*q8^3*s12*s51^3 + 
    q2*q6*q8^3*s45*s51^3 - q6*q7*q8^3*s45*s51^3 - q2*q6*q8^3*s51^4 + 
    q2*q7*q8^3*s51^4 + q6*q7*q8^3*s51^4 - q2*q6*q7*q8^3*s51^5]*
  ((2*F[3, 31])/9 + (19*F[3, 32])/18 + (4*F[3, 33])/3 + (20*F[3, 34])/9 + 
   (4*F[3, 36])/9 - F[3, 37]/18 + F[3, 40]/6 - (4*F[3, 44])/9 + 
   (4*F[3, 51])/9 + F[3, 52]/3 - F[3, 56]/9 + F[3, 59]/3 - (4*F[3, 69])/9 - 
   (2*F[1, 1, 3]^3)/9 + (F[1, 1, 2]*F[1, 1, 4]^2)/6 + (2*F[1, 1, 4]^3)/3 - 
   F[1, 1, 5]^3/9 + (2*F[1, 1, 1]^2*F[1, 1, 6])/9 + 
   (F[1, 1, 3]^2*F[1, 1, 6])/3 - (4*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 6])/9 + 
   (7*F[1, 1, 4]^2*F[1, 1, 6])/18 + (F[1, 1, 5]^2*F[1, 1, 6])/6 + 
   (8*F[1, 1, 1]*F[1, 1, 6]^2)/9 - (F[1, 1, 2]*F[1, 1, 6]^2)/6 + 
   (F[1, 1, 3]*F[1, 1, 6]^2)/3 - (8*F[1, 1, 4]*F[1, 1, 6]^2)/9 + 
   (F[1, 1, 5]*F[1, 1, 6]^2)/6 - (95*F[1, 1, 6]^3)/54 - 
   (2*F[1, 1, 1]^2*F[1, 1, 7])/9 + (4*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 7])/9 - 
   (2*F[1, 1, 4]^2*F[1, 1, 7])/9 - (F[1, 1, 5]^2*F[1, 1, 7])/9 - 
   (4*F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 7])/9 + 
   (4*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 7])/9 + (5*F[1, 1, 6]^2*F[1, 1, 7])/9 - 
   (4*F[1, 1, 1]*F[1, 1, 7]^2)/9 - (8*F[1, 1, 4]*F[1, 1, 7]^2)/9 + 
   (13*F[1, 1, 6]*F[1, 1, 7]^2)/9 - (8*F[1, 1, 7]^3)/27 + 
   (F[1, 1, 5]^2*F[1, 1, 8])/18 - (4*F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 8])/9 + 
   (4*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 8])/9 - 
   (F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 8])/3 + (F[1, 1, 6]^2*F[1, 1, 8])/6 + 
   (4*F[1, 1, 1]*F[1, 1, 7]*F[1, 1, 8])/9 - 
   (4*F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 8])/9 + 
   (2*F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8])/9 - (F[1, 1, 7]^2*F[1, 1, 8])/9 + 
   (F[1, 1, 5]*F[1, 1, 8]^2)/18 + (11*F[1, 1, 6]*F[1, 1, 8]^2)/18 - 
   (2*F[1, 1, 7]*F[1, 1, 8]^2)/3 + (F[1, 1, 3]^2*F[1, 1, 9])/9 - 
   (2*F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 9])/3 + (F[1, 1, 6]^2*F[1, 1, 9])/3 + 
   (F[1, 1, 3]*F[1, 1, 9]^2)/9 + (F[1, 1, 6]*F[1, 1, 9]^2)/3 - 
   (2*F[1, 1, 9]^3)/9 - (2*F[1, 1, 3]^2*F[1, 1, 10])/9 - 
   (F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 10])/3 + 
   (F[1, 1, 2]*F[1, 1, 6]*F[1, 1, 10])/3 - 
   (F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 10])/3 + (F[1, 1, 6]^2*F[1, 1, 10])/3 + 
   (4*F[1, 1, 3]*F[1, 1, 9]*F[1, 1, 10])/9 - (2*F[1, 1, 9]^2*F[1, 1, 10])/9 - 
   (2*F[1, 1, 4]*F[1, 1, 10]^2)/3 + (2*F[1, 1, 6]*F[1, 1, 10]^2)/3 + 
   (F[1, 1, 2]*F[2, 1, 6])/3 + (4*F[1, 1, 4]*F[2, 1, 6])/3 + 
   (5*F[1, 1, 6]*F[2, 1, 6])/3 + (4*F[1, 1, 7]*F[2, 1, 6])/3 - 
   (2*F[1, 1, 5]*F[2, 1, 7])/9 - (2*F[1, 1, 7]*F[2, 1, 7])/9 + 
   (8*F[1, 1, 1]*F[2, 1, 8])/9 - (8*F[1, 1, 4]*F[2, 1, 8])/9 - 
   (16*F[1, 1, 6]*F[2, 1, 8])/9 - (14*F[1, 1, 7]*F[2, 1, 8])/9 - 
   (8*F[1, 1, 8]*F[2, 1, 8])/9 + (10*F[1, 1, 7]*F[2, 1, 10])/9 + 
   (10*F[1, 1, 8]*F[2, 1, 10])/9 - (4*F[1, 1, 3]*F[2, 1, 13])/9 - 
   (4*F[1, 1, 10]*F[2, 1, 13])/9 - (F[1, 1, 2]*F[2, 1, 14])/3 - 
   (5*F[1, 1, 6]*F[2, 1, 14])/3 - (4*F[1, 1, 10]*F[2, 1, 14])/3 - 
   (4*F[1, 1, 9]*F[2, 1, 15])/9 - (4*F[1, 1, 10]*F[2, 1, 15])/9 + 
   (F[1, 1, 2]*tci[1, 1]^2)/18 - (F[1, 1, 3]*tci[1, 1]^2)/9 + 
   (4*F[1, 1, 4]*tci[1, 1]^2)/9 + (2*F[1, 1, 5]*tci[1, 1]^2)/27 + 
   (25*F[1, 1, 6]*tci[1, 1]^2)/18 - (10*F[1, 1, 7]*tci[1, 1]^2)/27 - 
   (5*F[1, 1, 8]*tci[1, 1]^2)/54 + (4*F[1, 1, 9]*tci[1, 1]^2)/27 - 
   (8*F[1, 1, 10]*tci[1, 1]^2)/27 - (4*F[1, 2, 2]*tci[1, 1]^2)/9 + 
   (4*F[1, 2, 3]*tci[1, 1]^2)/3 - (10*F[1, 2, 8]*tci[1, 1]^2)/9 + 
   (2*F[1, 1, 3]^2*tci[1, 2])/9 - (2*F[1, 1, 4]^2*tci[1, 2])/3 - 
   (F[1, 1, 5]^2*tci[1, 2])/18 + (4*F[1, 1, 1]*F[1, 1, 6]*tci[1, 2])/9 - 
   (2*F[1, 1, 3]*F[1, 1, 6]*tci[1, 2])/3 + 
   (8*F[1, 1, 4]*F[1, 1, 6]*tci[1, 2])/9 + (F[1, 1, 5]*F[1, 1, 6]*tci[1, 2])/
    3 - (F[1, 1, 6]^2*tci[1, 2])/2 - (4*F[1, 1, 1]*F[1, 1, 7]*tci[1, 2])/9 + 
   (16*F[1, 1, 4]*F[1, 1, 7]*tci[1, 2])/9 - 
   (2*F[1, 1, 5]*F[1, 1, 7]*tci[1, 2])/9 + (F[1, 1, 7]^2*tci[1, 2])/3 - 
   (F[1, 1, 5]*F[1, 1, 8]*tci[1, 2])/9 - (11*F[1, 1, 6]*F[1, 1, 8]*tci[1, 2])/
    9 + (2*F[1, 1, 7]*F[1, 1, 8]*tci[1, 2])/9 - 
   (2*F[1, 1, 3]*F[1, 1, 9]*tci[1, 2])/9 + 
   (2*F[1, 1, 6]*F[1, 1, 9]*tci[1, 2])/3 - (F[1, 1, 9]^2*tci[1, 2])/9 + 
   (F[1, 1, 2]*F[1, 1, 10]*tci[1, 2])/3 + (F[1, 1, 6]*F[1, 1, 10]*tci[1, 2])/
    3 - (4*F[1, 1, 9]*F[1, 1, 10]*tci[1, 2])/9 + (2*F[1, 1, 10]^2*tci[1, 2])/
    3 + (4*F[1, 1, 3]*F[1, 2, 2]*tci[1, 2])/9 + 
   (4*F[1, 1, 10]*F[1, 2, 2]*tci[1, 2])/9 - (F[1, 1, 2]*F[1, 2, 3]*tci[1, 2])/
    3 - (4*F[1, 1, 4]*F[1, 2, 3]*tci[1, 2])/3 - 
   (5*F[1, 1, 6]*F[1, 2, 3]*tci[1, 2])/3 - 
   (4*F[1, 1, 7]*F[1, 2, 3]*tci[1, 2])/3 + 
   (10*F[1, 1, 7]*F[1, 2, 8]*tci[1, 2])/9 + 
   (10*F[1, 1, 8]*F[1, 2, 8]*tci[1, 2])/9 - (4*F[2, 1, 6]*tci[1, 2])/3 + 
   (8*F[2, 1, 8]*tci[1, 2])/9 - (10*F[2, 1, 10]*tci[1, 2])/9 + 
   (4*F[2, 1, 13]*tci[1, 2])/9 - (tci[1, 1]^2*tci[1, 2])/6 + 
   (5*tci[1, 1]^2*tcr[1, 2])/9 - (2*tci[1, 2]*tcr[1, 2]^2)/3 + tcr[3, 3]/6) + 
 r[-q2 + 2*q9 - 2*q2^2*s12 + q2*q5*s12 - q5*q6*s23 - 2*q2^2*s34 + q2*q5*s34 + 
    q5*q6*s34 - 2*q2*q9*s34 - q5*q9*s34 + q9^2*s34 - 2*q2^2*q9*s34^2 + 
    2*q2*q5*q9*s34^2 + q2*q9^2*s34^2 + q2*q5*s45 - q2*q6*s45 + 2*q5*q6*s45 - 
    2*q2*q9*s45 - q6*q9*s45 + 2*q2^3*s34*s45 - 3*q2*q5*q6*s34*s45 + 
    q2^2*q9*s34*s45 + 5*q2*q5*q9*s34*s45 - 2*q5*q6*q9*s34*s45 - 
    2*q2*q9^2*s34*s45 + 2*q2^3*q9*s34^2*s45 - 2*q2^2*q5*q9*s34^2*s45 + 
    q2*q5*q9^2*s34^2*s45 + 2*q2^2*q6*s45^2 - 6*q2*q5*q6*s45^2 - 
    2*q2^2*q9*s45^2 + 5*q2*q5*q9*s45^2 + 8*q2*q6*q9*s45^2 - 
    5*q5*q6*q9*s45^2 + 3*q2^2*q5*q6*s34*s45^2 - 3*q2^2*q5*q9*s34*s45^2 + 
    q2^3*q5*q9*s34^2*s45^2 - q2^3*q6*s45^3 + 4*q2^2*q5*q6*s45^3 + 
    q2^3*q9*s45^3 - 4*q2^2*q5*q9*s45^3 - 7*q2^2*q6*q9*s45^3 + 
    9*q2*q5*q6*q9*s45^3 - q2^3*q5*q6*s34*s45^3 + q2^3*q5*q9*s34*s45^3 - 
    q2^3*q5*q6*s45^4 + q2^3*q5*q9*s45^4 + 2*q2^3*q6*q9*s45^4 - 
    5*q2^2*q5*q6*q9*s45^4 + q2^3*q5*q6*q9*s45^5 + 2*q2^2*s51 - q9^2*s51 + 
    q2^3*s12*s51 + q2^3*s34*s51 + 4*q2^2*q9*s34*s51 - 2*q2*q9^2*s34*s51 + 
    q2^3*q9*s34^2*s51 - q2^3*s45*s51 + q2*q6*q9*s45*s51 + q2*q9^2*s45*s51 - 
    3*q2^3*q9*s34*s45*s51 - 2*q2^2*q6*q9*s45^2*s51 + q2^3*q6*q9*s45^3*s51 - 
    q2^3*s51^2 - 2*q2^2*q9*s51^2 + q2*q9^2*s51^2 - 2*q2^3*q9*s34*s51^2 + 
    q2^3*q9*s45*s51^2 + q2^3*q9*s51^3]*((-4*F[3, 1])/3 + (2*F[3, 2])/3 - 
   F[3, 4]/3 - (4*F[3, 6])/9 - F[3, 12]/9 - F[3, 18]/3 - (4*F[3, 19])/9 + 
   F[3, 32]/9 - (4*F[3, 36])/9 - F[3, 37]/3 + F[3, 40]/3 + (8*F[3, 77])/3 - 
   (4*F[1, 1, 1]^3)/9 + (2*F[1, 1, 1]*F[1, 1, 3]^2)/3 + 
   (F[1, 1, 2]*F[1, 1, 3]^2)/6 + (2*F[1, 1, 1]^2*F[1, 1, 4])/9 - 
   (F[1, 1, 3]^2*F[1, 1, 4])/3 + (4*F[1, 1, 1]*F[1, 1, 4]^2)/9 - 
   (F[1, 1, 3]*F[1, 1, 4]^2)/3 - (2*F[1, 1, 1]*F[1, 1, 5]^2)/3 - 
   (F[1, 1, 2]*F[1, 1, 5]^2)/6 + (2*F[1, 1, 3]*F[1, 1, 5]^2)/3 - 
   (10*F[1, 1, 5]^3)/9 + (F[1, 1, 3]^2*F[1, 1, 6])/6 + 
   (F[1, 1, 5]^2*F[1, 1, 6])/6 + (F[1, 1, 5]*F[1, 1, 6]^2)/3 - 
   (2*F[1, 1, 6]^3)/9 - (F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 7])/3 + 
   (F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 7])/3 - (F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 7])/
    3 + (F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 7])/3 - (2*F[1, 1, 6]^2*F[1, 1, 7])/
    9 - (2*F[1, 1, 3]*F[1, 1, 7]^2)/3 + (2*F[1, 1, 5]*F[1, 1, 7]^2)/3 + 
   (2*F[1, 1, 7]^3)/9 + (2*F[1, 1, 1]^2*F[1, 1, 8])/9 - 
   (F[1, 1, 3]^2*F[1, 1, 8])/3 - (4*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8])/9 + 
   (2*F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8])/3 - (F[1, 1, 4]^2*F[1, 1, 8])/9 + 
   (F[1, 1, 5]^2*F[1, 1, 8])/3 - (2*F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 8])/3 + 
   (F[1, 1, 6]^2*F[1, 1, 8])/9 + (4*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 8])/9 - 
   (2*F[1, 1, 7]^2*F[1, 1, 8])/9 + (4*F[1, 1, 1]*F[1, 1, 8]^2)/9 - 
   (F[1, 1, 3]*F[1, 1, 8]^2)/3 - (F[1, 1, 4]*F[1, 1, 8]^2)/9 + 
   (F[1, 1, 5]*F[1, 1, 8]^2)/3 + (F[1, 1, 6]*F[1, 1, 8]^2)/9 - 
   (4*F[1, 1, 7]*F[1, 1, 8]^2)/9 - (4*F[1, 1, 1]*F[2, 1, 1])/3 - 
   (4*F[1, 1, 3]*F[2, 1, 1])/3 - (4*F[1, 1, 1]*F[2, 1, 2])/9 - 
   (4*F[1, 1, 4]*F[2, 1, 2])/9 + (F[1, 1, 2]*F[2, 1, 5])/3 - 
   (4*F[1, 1, 3]*F[2, 1, 5])/3 - (4*F[1, 1, 5]*F[2, 1, 5])/3 + 
   (F[1, 1, 6]*F[2, 1, 5])/3 - (F[1, 1, 2]*F[2, 1, 7])/3 - 
   (4*F[1, 1, 5]*F[2, 1, 7])/3 - (F[1, 1, 6]*F[2, 1, 7])/3 - 
   (4*F[1, 1, 7]*F[2, 1, 7])/3 - (4*F[1, 1, 6]*F[2, 1, 8])/9 - 
   (4*F[1, 1, 7]*F[2, 1, 8])/9 - (4*F[1, 1, 1]*F[2, 1, 9])/9 - 
   (4*F[1, 1, 8]*F[2, 1, 9])/9 + (4*F[1, 1, 7]*F[2, 1, 10])/9 + 
   (4*F[1, 1, 8]*F[2, 1, 10])/9 + (16*F[1, 1, 1]*tci[1, 1]^2)/27 + 
   (F[1, 1, 2]*tci[1, 1]^2)/18 + (13*F[1, 1, 3]*tci[1, 1]^2)/9 - 
   (F[1, 1, 4]*tci[1, 1]^2)/27 + (F[1, 1, 5]*tci[1, 1]^2)/3 + 
   (11*F[1, 1, 6]*tci[1, 1]^2)/54 - (2*F[1, 1, 7]*tci[1, 1]^2)/9 - 
   (2*F[1, 1, 8]*tci[1, 1]^2)/27 - (4*F[1, 2, 7]*tci[1, 1]^2)/3 - 
   (4*F[1, 2, 8]*tci[1, 1]^2)/9 + (8*F[1, 1, 1]^2*tci[1, 2])/9 - 
   (4*F[1, 1, 1]*F[1, 1, 3]*tci[1, 2])/3 - (4*F[1, 1, 3]^2*tci[1, 2])/3 - 
   (8*F[1, 1, 1]*F[1, 1, 4]*tci[1, 2])/9 + 
   (2*F[1, 1, 3]*F[1, 1, 4]*tci[1, 2])/3 - 
   (4*F[1, 1, 3]*F[1, 1, 5]*tci[1, 2])/3 - (F[1, 1, 5]^2*tci[1, 2])/3 + 
   (2*F[1, 1, 5]*F[1, 1, 6]*tci[1, 2])/3 - (F[1, 1, 6]^2*tci[1, 2])/9 + 
   (F[1, 1, 2]*F[1, 1, 7]*tci[1, 2])/3 - (F[1, 1, 6]*F[1, 1, 7]*tci[1, 2])/
    9 + (4*F[1, 1, 7]^2*tci[1, 2])/9 - (8*F[1, 1, 1]*F[1, 1, 8]*tci[1, 2])/
    9 + (2*F[1, 1, 3]*F[1, 1, 8]*tci[1, 2])/3 + 
   (2*F[1, 1, 4]*F[1, 1, 8]*tci[1, 2])/9 - 
   (2*F[1, 1, 5]*F[1, 1, 8]*tci[1, 2])/3 - 
   (2*F[1, 1, 6]*F[1, 1, 8]*tci[1, 2])/9 + 
   (4*F[1, 1, 7]*F[1, 1, 8]*tci[1, 2])/9 - (F[1, 1, 2]*F[1, 2, 7]*tci[1, 2])/
    3 + (4*F[1, 1, 3]*F[1, 2, 7]*tci[1, 2])/3 + 
   (4*F[1, 1, 5]*F[1, 2, 7]*tci[1, 2])/3 - (F[1, 1, 6]*F[1, 2, 7]*tci[1, 2])/
    3 + (4*F[1, 1, 7]*F[1, 2, 8]*tci[1, 2])/9 + 
   (4*F[1, 1, 8]*F[1, 2, 8]*tci[1, 2])/9 + (8*F[2, 1, 1]*tci[1, 2])/3 + 
   (8*F[2, 1, 2]*tci[1, 2])/9 + (4*F[2, 1, 5]*tci[1, 2])/3 + 
   (8*F[2, 1, 9]*tci[1, 2])/9 - (4*F[2, 1, 10]*tci[1, 2])/9 + 
   (2*tci[1, 1]^2*tci[1, 2])/27 - (16*tci[1, 1]^2*tcr[1, 1])/27 - 
   (8*tci[1, 2]*tcr[1, 1]^2)/9 + (4*tcr[1, 1]^3)/9 + 
   (19*tci[1, 1]^2*tcr[1, 2])/9 - (2*tci[1, 2]*tcr[1, 2]^2)/3 - 
   (40*tci[1, 2]*tcr[2, 1])/9 + (20*tcr[1, 1]*tcr[2, 1])/9 + tcr[3, 3]/6) + 
 r[-2*q5 - 2*q8 + 2*q9 - q5*q7*s12 - q5*q8*s12 - q7*q8*s12 - q5*q7*q8*s12^2 - 
    q5*q7*s34 + q5*q8*s34 - 2*q5*q9*s34 + q7*q9*s34 - 3*q8*q9*s34 - 
    q5*q7*q9*s34^2 + q5*q8*q9*s34^2 + q5*q7*s45 - q5*q8*s45 - 2*q7*q8*s45 - 
    3*q7*q9*s45 + 3*q8*q9*s45 + q5*q7*q8*s12*s45 + q5*q7*q9*s34*s45 - 
    q5*q8*q9*s34*s45 - 2*q5*q7*q8*s45^2 - 2*q5*q7*q9*s45^2 + 
    2*q5*q8*q9*s45^2 + 4*q7*q8*q9*s45^2 + 2*q5*q7*q8*q9*s45^3 - q7*q8*s51 - 
    q7*q9*s51 + 3*q8*q9*s51 + 3*q7*q8*q9*s45*s51 + q7*q8*q9*s51^2]*
  ((-68*F[1, 1, 1])/27 + 2*F[1, 1, 1]^2 + 2*F[1, 1, 1]*F[1, 1, 2] - 
   F[1, 1, 2]*F[1, 1, 4] + (85*F[1, 1, 6])/18 - F[1, 1, 2]*F[1, 1, 6] + 
   F[1, 1, 4]*F[1, 1, 6] - 3*F[1, 1, 6]^2 + (19*tci[1, 1]^2)/9 - 
   (F[1, 1, 1]*tci[1, 1]^2)/3 + (68*tci[1, 2])/27 - 4*F[1, 1, 1]*tci[1, 2] - 
   F[1, 1, 2]*tci[1, 2] - F[1, 1, 6]*tci[1, 2] + (tci[1, 1]^2*tci[1, 2])/3 + 
   (2*tcr[3, 3])/9) + r[-2*q2 - 2*q3 + 2*q6 + q7 - q8 + 4*q2*q7*s12 + 
    q2*q8*s12 + 2*q3*q8*s12 - 2*q7*q8*s12 + q8^2*s12 - 2*q2*q3*q7*s12^2 + 
    q7*q8^2*s12^2 + 2*q3*q6*s23 + q2*q6*s34 - 2*q2*q7*s34 - 2*q2*q6*s45 - 
    4*q3*q6*s45 + 2*q2*q8*s45 + 2*q3*q8*s45 - q7*q8*s45 + 2*q2*q6*q8*s45^2 + 
    2*q3*q6*q8*s45^2 + q2*q6*s51 + q2*q7*s51 - q6*q7*s51 - 2*q2*q8*s51 + 
    q7*q8*s51 - 2*q2*q3*q7*s12*s51 + q2*q7*q8*s12*s51 - 
    q2*q7*q8^2*s12^2*s51 + q2*q6*q7*s34*s51 - 2*q2*q6*q8*s45*s51 - 
    2*q3*q6*q8*s45*s51 + q6*q7*q8*s45*s51 - q2*q3*q7*s51^2 + q2*q6*q7*s51^2 + 
    2*q2*q6*q8*s51^2 + q3*q6*q8*s51^2 - 2*q2*q7*q8*s51^2 - q6*q7*q8*s51^2 + 
    2*q2*q6*q7*q8*s51^3]*((4*F[3, 1])/3 + (4*F[3, 3])/9 - (4*F[3, 4])/9 + 
   (11*F[3, 5])/9 + (2*F[3, 7])/3 + (32*F[3, 8])/9 + (4*F[3, 11])/9 - 
   F[3, 13]/9 - (4*F[3, 14])/9 + F[3, 17]/3 - (4*F[3, 21])/9 - 
   (4*F[3, 24])/9 - (2*F[3, 31])/9 - (19*F[3, 32])/18 - (4*F[3, 33])/3 - 
   (20*F[3, 34])/9 - (4*F[3, 36])/9 + F[3, 37]/18 - F[3, 40]/6 + 
   (4*F[3, 44])/9 - F[3, 52]/9 + (4*F[3, 55])/9 + F[3, 56]/3 - F[3, 59]/3 + 
   (4*F[3, 69])/9 - (8*F[3, 79])/3 + (2*F[1, 1, 1]^3)/9 - 
   (F[1, 1, 1]^2*F[1, 1, 2])/18 - (8*F[1, 1, 1]*F[1, 1, 2]^2)/9 + 
   (22*F[1, 1, 2]^3)/27 - (4*F[1, 1, 1]^2*F[1, 1, 3])/9 + 
   (4*F[1, 1, 1]*F[1, 1, 3]^2)/9 + (2*F[1, 1, 3]^3)/9 - 
   (4*F[1, 1, 1]^2*F[1, 1, 4])/9 + (4*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 4])/9 + 
   (2*F[1, 1, 2]^2*F[1, 1, 4])/9 + (8*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4])/9 - 
   (4*F[1, 1, 3]^2*F[1, 1, 4])/9 + (4*F[1, 1, 1]*F[1, 1, 4]^2)/9 - 
   (19*F[1, 1, 2]*F[1, 1, 4]^2)/18 - (4*F[1, 1, 3]*F[1, 1, 4]^2)/9 - 
   (2*F[1, 1, 4]^3)/3 - (2*F[1, 1, 2]^2*F[1, 1, 5])/9 + 
   (4*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5])/9 + (F[1, 1, 4]^2*F[1, 1, 5])/9 - 
   (4*F[1, 1, 2]*F[1, 1, 5]^2)/9 + (F[1, 1, 4]*F[1, 1, 5]^2)/9 + 
   F[1, 1, 5]^3/9 - (F[1, 1, 1]^2*F[1, 1, 6])/18 - 
   (F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 6])/3 - (F[1, 1, 3]^2*F[1, 1, 6])/9 + 
   (4*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 6])/9 + 
   (F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 6])/3 - (7*F[1, 1, 4]^2*F[1, 1, 6])/18 - 
   (F[1, 1, 5]^2*F[1, 1, 6])/6 - (17*F[1, 1, 1]*F[1, 1, 6]^2)/9 - 
   (F[1, 1, 3]*F[1, 1, 6]^2)/9 + (17*F[1, 1, 4]*F[1, 1, 6]^2)/9 - 
   (F[1, 1, 5]*F[1, 1, 6]^2)/6 + (31*F[1, 1, 6]^3)/27 + 
   (2*F[1, 1, 1]^2*F[1, 1, 7])/9 - (4*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 7])/9 + 
   (2*F[1, 1, 4]^2*F[1, 1, 7])/9 + (F[1, 1, 5]^2*F[1, 1, 7])/9 + 
   (4*F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 7])/9 - 
   (4*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 7])/9 - (5*F[1, 1, 6]^2*F[1, 1, 7])/9 + 
   (4*F[1, 1, 1]*F[1, 1, 7]^2)/9 + (8*F[1, 1, 4]*F[1, 1, 7]^2)/9 - 
   (13*F[1, 1, 6]*F[1, 1, 7]^2)/9 + (8*F[1, 1, 7]^3)/27 + 
   (4*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 8])/9 + (2*F[1, 1, 2]^2*F[1, 1, 8])/9 - 
   (4*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 8])/9 - (F[1, 1, 5]^2*F[1, 1, 8])/18 + 
   (4*F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 8])/9 - 
   (4*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 8])/9 + 
   (F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 8])/3 - (F[1, 1, 6]^2*F[1, 1, 8])/6 - 
   (4*F[1, 1, 1]*F[1, 1, 7]*F[1, 1, 8])/9 + 
   (4*F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 8])/9 - 
   (2*F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8])/9 + (F[1, 1, 7]^2*F[1, 1, 8])/9 - 
   (7*F[1, 1, 2]*F[1, 1, 8]^2)/18 - (F[1, 1, 5]*F[1, 1, 8]^2)/18 - 
   (7*F[1, 1, 6]*F[1, 1, 8]^2)/9 + (2*F[1, 1, 7]*F[1, 1, 8]^2)/3 + 
   (2*F[1, 1, 1]^2*F[1, 1, 9])/9 + (4*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 9])/9 + 
   (4*F[1, 1, 2]^2*F[1, 1, 9])/9 - (F[1, 1, 3]^2*F[1, 1, 9])/3 - 
   (4*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 9])/9 - 
   (8*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9])/9 + (7*F[1, 1, 4]^2*F[1, 1, 9])/9 - 
   (2*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9])/3 + (F[1, 1, 5]^2*F[1, 1, 9])/3 + 
   (2*F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 9])/3 - (F[1, 1, 6]^2*F[1, 1, 9])/3 - 
   (4*F[1, 1, 1]*F[1, 1, 8]*F[1, 1, 9])/9 - 
   (4*F[1, 1, 2]*F[1, 1, 8]*F[1, 1, 9])/9 + 
   (4*F[1, 1, 4]*F[1, 1, 8]*F[1, 1, 9])/9 + (2*F[1, 1, 8]^2*F[1, 1, 9])/9 + 
   (4*F[1, 1, 1]*F[1, 1, 9]^2)/9 - (17*F[1, 1, 2]*F[1, 1, 9]^2)/18 - 
   (F[1, 1, 3]*F[1, 1, 9]^2)/3 + (7*F[1, 1, 4]*F[1, 1, 9]^2)/9 + 
   (F[1, 1, 5]*F[1, 1, 9]^2)/3 - (F[1, 1, 6]*F[1, 1, 9]^2)/6 - 
   (4*F[1, 1, 8]*F[1, 1, 9]^2)/9 + (26*F[1, 1, 9]^3)/27 + 
   (2*F[1, 1, 3]^2*F[1, 1, 10])/9 - (4*F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 10])/9 + 
   (2*F[1, 1, 6]^2*F[1, 1, 10])/9 + (F[1, 1, 2]*F[1, 1, 8]*F[1, 1, 10])/3 + 
   (F[1, 1, 6]*F[1, 1, 8]*F[1, 1, 10])/3 - 
   (F[1, 1, 2]*F[1, 1, 9]*F[1, 1, 10])/3 - 
   (F[1, 1, 6]*F[1, 1, 9]*F[1, 1, 10])/3 + (2*F[1, 1, 8]*F[1, 1, 10]^2)/3 - 
   (2*F[1, 1, 9]*F[1, 1, 10]^2)/3 + (8*F[1, 1, 1]*F[2, 1, 1])/9 + 
   (8*F[1, 1, 3]*F[2, 1, 1])/9 + (8*F[1, 1, 1]*F[2, 1, 2])/9 + 
   (F[1, 1, 2]*F[2, 1, 2])/3 - (4*F[1, 1, 3]*F[2, 1, 2])/3 - 
   (4*F[1, 1, 4]*F[2, 1, 2])/9 + (5*F[1, 1, 6]*F[2, 1, 2])/3 + 
   (4*F[1, 1, 2]*F[2, 1, 3])/3 + (4*F[1, 1, 4]*F[2, 1, 3])/3 + 
   (4*F[1, 1, 2]*F[2, 1, 4])/9 + (4*F[1, 1, 5]*F[2, 1, 4])/9 - 
   (F[1, 1, 2]*F[2, 1, 6])/3 - (4*F[1, 1, 4]*F[2, 1, 6])/3 - 
   (5*F[1, 1, 6]*F[2, 1, 6])/3 - (4*F[1, 1, 7]*F[2, 1, 6])/3 + 
   (2*F[1, 1, 5]*F[2, 1, 7])/9 + (2*F[1, 1, 7]*F[2, 1, 7])/9 - 
   (8*F[1, 1, 1]*F[2, 1, 8])/9 + (8*F[1, 1, 4]*F[2, 1, 8])/9 + 
   (16*F[1, 1, 6]*F[2, 1, 8])/9 + (14*F[1, 1, 7]*F[2, 1, 8])/9 + 
   (8*F[1, 1, 8]*F[2, 1, 8])/9 - (10*F[1, 1, 7]*F[2, 1, 10])/9 - 
   (10*F[1, 1, 8]*F[2, 1, 10])/9 - (8*F[1, 1, 1]*F[2, 1, 11])/9 + 
   (20*F[1, 1, 2]*F[2, 1, 11])/9 + (8*F[1, 1, 4]*F[2, 1, 11])/9 + 
   (8*F[1, 1, 8]*F[2, 1, 11])/9 + (28*F[1, 1, 9]*F[2, 1, 11])/9 - 
   (F[1, 1, 2]*F[2, 1, 12])/3 - (F[1, 1, 6]*F[2, 1, 12])/3 + 
   (4*F[1, 1, 8]*F[2, 1, 12])/3 + (4*F[1, 1, 9]*F[2, 1, 12])/3 + 
   (4*F[1, 1, 3]*F[2, 1, 13])/9 + (4*F[1, 1, 10]*F[2, 1, 13])/9 + 
   (4*F[1, 1, 6]*F[2, 1, 14])/9 + (4*F[1, 1, 10]*F[2, 1, 14])/9 + 
   (F[1, 1, 2]*F[2, 1, 15])/3 + (F[1, 1, 6]*F[2, 1, 15])/3 + 
   (4*F[1, 1, 9]*F[2, 1, 15])/3 + (4*F[1, 1, 10]*F[2, 1, 15])/3 + 
   (10*F[1, 1, 1]*tci[1, 1]^2)/27 - (11*F[1, 1, 2]*tci[1, 1]^2)/54 + 
   (5*F[1, 1, 3]*tci[1, 1]^2)/27 - (13*F[1, 1, 4]*tci[1, 1]^2)/27 + 
   (2*F[1, 1, 5]*tci[1, 1]^2)/27 - (59*F[1, 1, 6]*tci[1, 1]^2)/54 + 
   (10*F[1, 1, 7]*tci[1, 1]^2)/27 - (79*F[1, 1, 8]*tci[1, 1]^2)/54 + 
   (2*F[1, 1, 9]*tci[1, 1]^2)/3 + (8*F[1, 1, 10]*tci[1, 1]^2)/27 + 
   (4*F[1, 2, 2]*tci[1, 1]^2)/9 - (4*F[1, 2, 3]*tci[1, 1]^2)/3 - 
   (4*F[1, 2, 6]*tci[1, 1]^2)/3 + (10*F[1, 2, 8]*tci[1, 1]^2)/9 + 
   (4*F[1, 2, 9]*tci[1, 1]^2)/3 + (2*F[1, 1, 1]^2*tci[1, 2])/9 - 
   (7*F[1, 1, 1]*F[1, 1, 2]*tci[1, 2])/9 - (8*F[1, 1, 2]^2*tci[1, 2])/9 - 
   (8*F[1, 1, 1]*F[1, 1, 3]*tci[1, 2])/9 - (2*F[1, 1, 3]^2*tci[1, 2])/9 - 
   (8*F[1, 1, 1]*F[1, 1, 4]*tci[1, 2])/9 + 
   (4*F[1, 1, 2]*F[1, 1, 4]*tci[1, 2])/9 + 
   (8*F[1, 1, 3]*F[1, 1, 4]*tci[1, 2])/9 + (2*F[1, 1, 4]^2*tci[1, 2])/3 - 
   (4*F[1, 1, 2]*F[1, 1, 5]*tci[1, 2])/9 - 
   (2*F[1, 1, 4]*F[1, 1, 5]*tci[1, 2])/9 - (F[1, 1, 5]^2*tci[1, 2])/18 - 
   (7*F[1, 1, 1]*F[1, 1, 6]*tci[1, 2])/9 + 
   (2*F[1, 1, 3]*F[1, 1, 6]*tci[1, 2])/9 - 
   (8*F[1, 1, 4]*F[1, 1, 6]*tci[1, 2])/9 - (F[1, 1, 5]*F[1, 1, 6]*tci[1, 2])/
    3 + (5*F[1, 1, 6]^2*tci[1, 2])/18 + (4*F[1, 1, 1]*F[1, 1, 7]*tci[1, 2])/
    9 - (16*F[1, 1, 4]*F[1, 1, 7]*tci[1, 2])/9 + 
   (2*F[1, 1, 5]*F[1, 1, 7]*tci[1, 2])/9 - (F[1, 1, 7]^2*tci[1, 2])/3 + 
   (4*F[1, 1, 2]*F[1, 1, 8]*tci[1, 2])/9 + (F[1, 1, 5]*F[1, 1, 8]*tci[1, 2])/
    9 + (11*F[1, 1, 6]*F[1, 1, 8]*tci[1, 2])/9 - 
   (2*F[1, 1, 7]*F[1, 1, 8]*tci[1, 2])/9 + (4*F[1, 1, 8]^2*tci[1, 2])/3 + 
   (4*F[1, 1, 1]*F[1, 1, 9]*tci[1, 2])/9 + 
   (8*F[1, 1, 2]*F[1, 1, 9]*tci[1, 2])/9 + 
   (2*F[1, 1, 3]*F[1, 1, 9]*tci[1, 2])/3 - 
   (14*F[1, 1, 4]*F[1, 1, 9]*tci[1, 2])/9 + 
   (2*F[1, 1, 5]*F[1, 1, 9]*tci[1, 2])/3 - 
   (2*F[1, 1, 6]*F[1, 1, 9]*tci[1, 2])/3 + 
   (8*F[1, 1, 8]*F[1, 1, 9]*tci[1, 2])/9 - (4*F[1, 1, 9]^2*tci[1, 2])/9 - 
   (F[1, 1, 2]*F[1, 1, 10]*tci[1, 2])/3 + (F[1, 1, 6]*F[1, 1, 10]*tci[1, 2])/
    9 - (2*F[1, 1, 10]^2*tci[1, 2])/3 - (4*F[1, 1, 3]*F[1, 2, 2]*tci[1, 2])/
    9 - (4*F[1, 1, 10]*F[1, 2, 2]*tci[1, 2])/9 + 
   (F[1, 1, 2]*F[1, 2, 3]*tci[1, 2])/3 + (4*F[1, 1, 4]*F[1, 2, 3]*tci[1, 2])/
    3 + (5*F[1, 1, 6]*F[1, 2, 3]*tci[1, 2])/3 + 
   (4*F[1, 1, 7]*F[1, 2, 3]*tci[1, 2])/3 + 
   (4*F[1, 1, 2]*F[1, 2, 6]*tci[1, 2])/3 + 
   (4*F[1, 1, 4]*F[1, 2, 6]*tci[1, 2])/3 - 
   (10*F[1, 1, 7]*F[1, 2, 8]*tci[1, 2])/9 - 
   (10*F[1, 1, 8]*F[1, 2, 8]*tci[1, 2])/9 + (F[1, 1, 2]*F[1, 2, 9]*tci[1, 2])/
    3 + (F[1, 1, 6]*F[1, 2, 9]*tci[1, 2])/3 - 
   (4*F[1, 1, 8]*F[1, 2, 9]*tci[1, 2])/3 - 
   (4*F[1, 1, 9]*F[1, 2, 9]*tci[1, 2])/3 - (16*F[2, 1, 1]*tci[1, 2])/9 + 
   (8*F[2, 1, 2]*tci[1, 2])/9 - (4*F[2, 1, 3]*tci[1, 2])/3 + 
   (4*F[2, 1, 6]*tci[1, 2])/3 - (8*F[2, 1, 8]*tci[1, 2])/9 + 
   (10*F[2, 1, 10]*tci[1, 2])/9 - (8*F[2, 1, 11]*tci[1, 2])/9 - 
   (4*F[2, 1, 12]*tci[1, 2])/3 - (4*F[2, 1, 13]*tci[1, 2])/9 - 
   (tci[1, 1]^2*tci[1, 2])/18 + (2*tci[1, 1]^2*tcr[1, 1])/27 - 
   (8*tci[1, 2]*tcr[1, 1]^2)/9 - (8*tci[1, 1]^2*tcr[1, 2])/9 + 
   (4*tci[1, 2]*tcr[1, 2]^2)/3 + (8*tci[1, 2]*tcr[2, 1])/9 - 
   (16*tcr[1, 1]*tcr[2, 1])/9 - (4*tcr[3, 1])/3 + tcr[3, 3]) + 
 r[q3 - q6 + q7 + q2*q8*s12 - q3*q8*s12 - 3*q7*q8*s12 + q2*q3*q7*s12^2 - 
    q2*q7*q8*s12^2 - q3*q6*s23 + 2*q3*q6*s45 + q2*q8*s45 - q3*q8*s45 - 
    2*q7*q8*s45 + q7^2*q8*s12*s45 + q2*q6*q8*s45^2 - q3*q6*q8*s45^2 - 
    q3*q6*s51 - 2*q6*q7*s51 + q7^2*s51 - q2*q8*s51 + q3*q8*s51 + 
    2*q7*q8*s51 + q2*q7*q8*s12*s51 - q2*q6*q8*s45*s51 + 2*q3*q6*q8*s45*s51 + 
    3*q6*q7*q8*s45*s51 - q7^2*q8*s45*s51 + q2*q3*q7*s51^2 - q6*q7^2*s51^2 + 
    2*q2*q6*q8*s51^2 - 2*q3*q6*q8*s51^2 - 2*q2*q7*q8*s51^2 - 
    2*q6*q7*q8*s51^2 + q6*q7^2*q8*s45*s51^2 + 2*q2*q6*q7*q8*s51^3]*
  ((4*F[3, 1])/3 + (8*F[3, 3])/27 - (4*F[3, 4])/9 + (2*F[3, 5])/27 - 
   (8*F[3, 11])/27 - (2*F[3, 13])/27 - (4*F[3, 14])/9 + (2*F[3, 17])/9 + 
   (8*F[3, 20])/27 - (4*F[3, 21])/9 + (8*F[3, 31])/27 - F[3, 32]/27 + 
   (4*F[3, 36])/27 + (7*F[3, 37])/27 - F[3, 40]/9 + (8*F[3, 41])/27 + 
   (2*F[1, 1, 1]^3)/9 + (F[1, 1, 1]^2*F[1, 1, 2])/6 - 
   F[1, 1, 1]*F[1, 1, 2]^2 + (155*F[1, 1, 2]^3)/162 - 
   (4*F[1, 1, 1]^2*F[1, 1, 3])/9 + (4*F[1, 1, 1]*F[1, 1, 3]^2)/9 - 
   (4*F[1, 1, 1]^2*F[1, 1, 4])/9 + (8*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4])/9 - 
   (4*F[1, 1, 3]^2*F[1, 1, 4])/9 + (4*F[1, 1, 1]*F[1, 1, 4]^2)/9 - 
   (4*F[1, 1, 2]*F[1, 1, 4]^2)/9 - (4*F[1, 1, 3]*F[1, 1, 4]^2)/9 + 
   (8*F[1, 1, 4]^3)/81 + (4*F[1, 1, 2]^2*F[1, 1, 5])/27 - 
   (8*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5])/27 + (10*F[1, 1, 4]^2*F[1, 1, 5])/
    27 - (41*F[1, 1, 2]*F[1, 1, 5]^2)/54 + (10*F[1, 1, 4]*F[1, 1, 5]^2)/27 + 
   (4*F[1, 1, 5]^3)/81 + (F[1, 1, 1]^2*F[1, 1, 6])/6 - 
   (F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 6])/3 + (F[1, 1, 2]^2*F[1, 1, 6])/6 - 
   (5*F[1, 1, 5]^2*F[1, 1, 6])/18 - (F[1, 1, 5]*F[1, 1, 6]^2)/9 + 
   (2*F[1, 1, 6]^3)/27 - (4*F[1, 1, 5]^2*F[1, 1, 7])/9 + 
   (2*F[1, 1, 6]^2*F[1, 1, 7])/27 + (F[1, 1, 2]*F[1, 1, 7]^2)/6 + 
   (8*F[1, 1, 5]*F[1, 1, 7]^2)/27 + (F[1, 1, 6]*F[1, 1, 7]^2)/6 + 
   (22*F[1, 1, 7]^3)/81 + (F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 8])/3 + 
   (19*F[1, 1, 5]^2*F[1, 1, 8])/27 + (5*F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 8])/9 - 
   (F[1, 1, 6]^2*F[1, 1, 8])/27 - (F[1, 1, 2]*F[1, 1, 7]*F[1, 1, 8])/3 - 
   (8*F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8])/27 - 
   (13*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 8])/27 - (4*F[1, 1, 7]^2*F[1, 1, 8])/9 + 
   (F[1, 1, 5]*F[1, 1, 8]^2)/27 - (F[1, 1, 6]*F[1, 1, 8]^2)/27 + 
   (8*F[1, 1, 8]^3)/81 - (4*F[1, 1, 2]^2*F[1, 1, 9])/27 + 
   (8*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9])/27 + (2*F[1, 1, 4]^2*F[1, 1, 9])/27 - 
   (4*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9])/9 + (2*F[1, 1, 5]^2*F[1, 1, 9])/9 - 
   (8*F[1, 1, 2]*F[1, 1, 9]^2)/27 + (2*F[1, 1, 4]*F[1, 1, 9]^2)/27 + 
   (2*F[1, 1, 5]*F[1, 1, 9]^2)/9 + (8*F[1, 1, 1]*F[2, 1, 1])/9 + 
   (8*F[1, 1, 3]*F[2, 1, 1])/9 + (8*F[1, 1, 1]*F[2, 1, 2])/9 + 
   (5*F[1, 1, 2]*F[2, 1, 2])/3 - (4*F[1, 1, 3]*F[2, 1, 2])/3 - 
   (4*F[1, 1, 4]*F[2, 1, 2])/9 + (F[1, 1, 6]*F[2, 1, 2])/3 + 
   (37*F[1, 1, 2]*F[2, 1, 3])/27 + (16*F[1, 1, 4]*F[2, 1, 3])/27 + 
   (8*F[1, 1, 5]*F[2, 1, 3])/9 + (F[1, 1, 6]*F[2, 1, 3])/3 + 
   (8*F[1, 1, 2]*F[2, 1, 4])/27 + (8*F[1, 1, 5]*F[2, 1, 4])/27 - 
   (F[1, 1, 2]*F[2, 1, 7])/3 - (8*F[1, 1, 5]*F[2, 1, 7])/27 - 
   (F[1, 1, 6]*F[2, 1, 7])/3 - (8*F[1, 1, 7]*F[2, 1, 7])/27 + 
   (4*F[1, 1, 6]*F[2, 1, 8])/27 + (4*F[1, 1, 7]*F[2, 1, 8])/27 + 
   (F[1, 1, 2]*F[2, 1, 10])/3 + (8*F[1, 1, 5]*F[2, 1, 10])/9 + 
   (F[1, 1, 6]*F[2, 1, 10])/3 + (16*F[1, 1, 7]*F[2, 1, 10])/27 + 
   (4*F[1, 1, 8]*F[2, 1, 10])/27 + (8*F[1, 1, 2]*F[2, 1, 11])/27 + 
   (8*F[1, 1, 9]*F[2, 1, 11])/27 + (10*F[1, 1, 1]*tci[1, 1]^2)/27 + 
   (25*F[1, 1, 2]*tci[1, 1]^2)/162 + (2*F[1, 1, 3]*tci[1, 1]^2)/27 + 
   (2*F[1, 1, 4]*tci[1, 1]^2)/9 + (2*F[1, 1, 5]*tci[1, 1]^2)/9 + 
   (F[1, 1, 6]*tci[1, 1]^2)/162 + (8*F[1, 1, 7]*tci[1, 1]^2)/81 + 
   (5*F[1, 1, 8]*tci[1, 1]^2)/27 + (8*F[1, 1, 9]*tci[1, 1]^2)/81 - 
   (16*F[1, 2, 6]*tci[1, 1]^2)/27 - (4*F[1, 2, 8]*tci[1, 1]^2)/27 + 
   (2*F[1, 1, 1]^2*tci[1, 2])/9 - (F[1, 1, 1]*F[1, 1, 2]*tci[1, 2])/3 - 
   (10*F[1, 1, 2]^2*tci[1, 2])/27 - (8*F[1, 1, 1]*F[1, 1, 3]*tci[1, 2])/9 - 
   (8*F[1, 1, 1]*F[1, 1, 4]*tci[1, 2])/9 + 
   (8*F[1, 1, 2]*F[1, 1, 4]*tci[1, 2])/27 + 
   (8*F[1, 1, 3]*F[1, 1, 4]*tci[1, 2])/9 - (8*F[1, 1, 4]^2*tci[1, 2])/27 - 
   (25*F[1, 1, 2]*F[1, 1, 5]*tci[1, 2])/27 - 
   (20*F[1, 1, 4]*F[1, 1, 5]*tci[1, 2])/27 - (29*F[1, 1, 5]^2*tci[1, 2])/27 - 
   (F[1, 1, 1]*F[1, 1, 6]*tci[1, 2])/3 - (5*F[1, 1, 5]*F[1, 1, 6]*tci[1, 2])/
    9 + (F[1, 1, 6]^2*tci[1, 2])/27 - (16*F[1, 1, 5]*F[1, 1, 7]*tci[1, 2])/
    27 + (4*F[1, 1, 6]*F[1, 1, 7]*tci[1, 2])/27 - 
   (4*F[1, 1, 7]^2*tci[1, 2])/27 - (2*F[1, 1, 5]*F[1, 1, 8]*tci[1, 2])/27 + 
   (2*F[1, 1, 6]*F[1, 1, 8]*tci[1, 2])/27 - 
   (4*F[1, 1, 7]*F[1, 1, 8]*tci[1, 2])/27 - (8*F[1, 1, 8]^2*tci[1, 2])/27 - 
   (8*F[1, 1, 2]*F[1, 1, 9]*tci[1, 2])/27 - 
   (4*F[1, 1, 4]*F[1, 1, 9]*tci[1, 2])/27 + 
   (4*F[1, 1, 5]*F[1, 1, 9]*tci[1, 2])/9 - (2*F[1, 1, 9]^2*tci[1, 2])/27 + 
   (37*F[1, 1, 2]*F[1, 2, 6]*tci[1, 2])/27 + 
   (16*F[1, 1, 4]*F[1, 2, 6]*tci[1, 2])/27 + 
   (8*F[1, 1, 5]*F[1, 2, 6]*tci[1, 2])/9 + (F[1, 1, 6]*F[1, 2, 6]*tci[1, 2])/
    3 + (F[1, 1, 2]*F[1, 2, 8]*tci[1, 2])/3 + 
   (8*F[1, 1, 5]*F[1, 2, 8]*tci[1, 2])/9 + (F[1, 1, 6]*F[1, 2, 8]*tci[1, 2])/
    3 + (16*F[1, 1, 7]*F[1, 2, 8]*tci[1, 2])/27 + 
   (4*F[1, 1, 8]*F[1, 2, 8]*tci[1, 2])/27 - (16*F[2, 1, 1]*tci[1, 2])/9 + 
   (8*F[2, 1, 2]*tci[1, 2])/9 - (16*F[2, 1, 3]*tci[1, 2])/27 - 
   (4*F[2, 1, 10]*tci[1, 2])/27 - (5*tci[1, 1]^2*tci[1, 2])/81 + 
   (2*tci[1, 1]^2*tcr[1, 1])/27 - (8*tci[1, 2]*tcr[1, 1]^2)/9 + 
   (2*tci[1, 1]^2*tcr[1, 2])/27 + (4*tci[1, 2]*tcr[1, 2]^2)/3 + 
   (8*tci[1, 2]*tcr[2, 1])/9 - (16*tcr[1, 1]*tcr[2, 1])/9 - (4*tcr[3, 1])/3 + 
   tcr[3, 3]) + r[q2 - 2*q5 + q9 + q10*q5*s23 + q5^2*s23 - q10*q9*s23 - 
    q5^2*q6*s23^2 - 4*q10*q6*s34 + q10*q9*s34 + 2*q2*q9*s34 - 2*q5*q9*s34 + 
    2*q6*q9*s34 + q10*q2*q5*s34^2 - q2*q5*q9*s34^2 - 2*q10*q6*q9*s34^2 + 
    2*q10*q2*s45 - 2*q10*q5*s45 - 2*q10*q6*s45 - q2*q9*s45 + 2*q6*q9*s45 + 
    q5^2*q6*s23*s45 + 2*q10*q2*q5*s34*s45 + q5^2*q6*s34*s45 - 
    q2*q5*q9*s34*s45 - q5*q6*q9*s34*s45 + q5^2*q6*q9*s34^2*s45 + 
    2*q10*q2*q5*s45^2 - 2*q2*q5*q9*s45^2 - 2*q2*q6*q9*s45^2 + 
    2*q5*q6*q9*s45^2 - 2*q2*q5*q6*q9*s45^3 + q10*q2*s51 - 2*q2*q9*s51 - 
    q6*q9*s51 + 2*q10*q6*q9*s34*s51 - q2*q6*q9*s45*s51 - q10*q6*q9*s51^2]*
  ((4*F[3, 1])/3 + (8*F[3, 3])/27 - (4*F[3, 4])/9 + (2*F[3, 5])/27 - 
   (8*F[3, 11])/27 - (2*F[3, 13])/27 - (4*F[3, 14])/9 + (2*F[3, 17])/9 + 
   (8*F[3, 20])/27 - (4*F[3, 21])/9 + (8*F[3, 51])/27 - F[3, 52]/27 + 
   (4*F[3, 55])/27 + (7*F[3, 56])/27 - F[3, 59]/9 + (8*F[3, 60])/27 + 
   (2*F[1, 1, 1]^3)/9 + (F[1, 1, 1]^2*F[1, 1, 2])/6 - 
   F[1, 1, 1]*F[1, 1, 2]^2 + (155*F[1, 1, 2]^3)/162 - 
   (4*F[1, 1, 1]^2*F[1, 1, 3])/9 + (4*F[1, 1, 1]*F[1, 1, 3]^2)/9 - 
   (F[1, 1, 2]*F[1, 1, 3]^2)/6 + (2*F[1, 1, 3]^3)/81 - 
   (4*F[1, 1, 1]^2*F[1, 1, 4])/9 + (8*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4])/9 - 
   (4*F[1, 1, 3]^2*F[1, 1, 4])/9 + (4*F[1, 1, 1]*F[1, 1, 4]^2)/9 - 
   (4*F[1, 1, 2]*F[1, 1, 4]^2)/9 - (4*F[1, 1, 3]*F[1, 1, 4]^2)/9 + 
   (8*F[1, 1, 4]^3)/81 + (4*F[1, 1, 2]^2*F[1, 1, 5])/27 - 
   (8*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5])/27 + (10*F[1, 1, 4]^2*F[1, 1, 5])/
    27 - (16*F[1, 1, 2]*F[1, 1, 5]^2)/27 + (10*F[1, 1, 4]*F[1, 1, 5]^2)/27 + 
   (8*F[1, 1, 5]^3)/81 + (F[1, 1, 1]^2*F[1, 1, 6])/6 - 
   (F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 6])/3 + (F[1, 1, 2]^2*F[1, 1, 6])/6 - 
   (11*F[1, 1, 3]^2*F[1, 1, 6])/54 - (F[1, 1, 3]*F[1, 1, 6]^2)/27 + 
   (2*F[1, 1, 6]^3)/27 - (4*F[1, 1, 2]^2*F[1, 1, 9])/27 + 
   (F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 9])/3 - (11*F[1, 1, 3]^2*F[1, 1, 9])/27 + 
   (8*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9])/27 + (2*F[1, 1, 4]^2*F[1, 1, 9])/27 - 
   (4*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9])/9 + (2*F[1, 1, 5]^2*F[1, 1, 9])/9 + 
   (5*F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 9])/9 - (F[1, 1, 6]^2*F[1, 1, 9])/9 - 
   (25*F[1, 1, 2]*F[1, 1, 9]^2)/54 + (19*F[1, 1, 3]*F[1, 1, 9]^2)/27 + 
   (2*F[1, 1, 4]*F[1, 1, 9]^2)/27 + (2*F[1, 1, 5]*F[1, 1, 9]^2)/9 - 
   (5*F[1, 1, 6]*F[1, 1, 9]^2)/18 - (4*F[1, 1, 9]^3)/81 - 
   (4*F[1, 1, 3]^2*F[1, 1, 10])/27 - (4*F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 10])/
    27 + (2*F[1, 1, 6]^2*F[1, 1, 10])/27 + 
   (16*F[1, 1, 3]*F[1, 1, 9]*F[1, 1, 10])/27 - (4*F[1, 1, 9]^2*F[1, 1, 10])/
    9 + (2*F[1, 1, 3]*F[1, 1, 10]^2)/27 - (4*F[1, 1, 9]*F[1, 1, 10]^2)/27 - 
   (2*F[1, 1, 10]^3)/81 + (8*F[1, 1, 1]*F[2, 1, 1])/9 + 
   (8*F[1, 1, 3]*F[2, 1, 1])/9 + (8*F[1, 1, 1]*F[2, 1, 2])/9 + 
   (5*F[1, 1, 2]*F[2, 1, 2])/3 - (4*F[1, 1, 3]*F[2, 1, 2])/3 - 
   (4*F[1, 1, 4]*F[2, 1, 2])/9 + (F[1, 1, 6]*F[2, 1, 2])/3 + 
   (37*F[1, 1, 2]*F[2, 1, 3])/27 + (16*F[1, 1, 4]*F[2, 1, 3])/27 + 
   (8*F[1, 1, 5]*F[2, 1, 3])/9 + (F[1, 1, 6]*F[2, 1, 3])/3 + 
   (8*F[1, 1, 2]*F[2, 1, 4])/27 + (8*F[1, 1, 5]*F[2, 1, 4])/27 + 
   (8*F[1, 1, 2]*F[2, 1, 11])/27 + (8*F[1, 1, 9]*F[2, 1, 11])/27 - 
   (F[1, 1, 2]*F[2, 1, 13])/3 - (4*F[1, 1, 3]*F[2, 1, 13])/27 - 
   (F[1, 1, 6]*F[2, 1, 13])/3 - (8*F[1, 1, 9]*F[2, 1, 13])/9 - 
   (16*F[1, 1, 10]*F[2, 1, 13])/27 + (4*F[1, 1, 6]*F[2, 1, 14])/27 + 
   (4*F[1, 1, 10]*F[2, 1, 14])/27 - (F[1, 1, 2]*F[2, 1, 15])/3 - 
   (F[1, 1, 6]*F[2, 1, 15])/3 - (8*F[1, 1, 9]*F[2, 1, 15])/27 - 
   (8*F[1, 1, 10]*F[2, 1, 15])/27 + (10*F[1, 1, 1]*tci[1, 1]^2)/27 + 
   (8*F[1, 1, 2]*tci[1, 1]^2)/81 + (19*F[1, 1, 3]*tci[1, 1]^2)/81 + 
   (2*F[1, 1, 4]*tci[1, 1]^2)/9 + (2*F[1, 1, 5]*tci[1, 1]^2)/9 - 
   (4*F[1, 1, 6]*tci[1, 1]^2)/81 - (4*F[1, 1, 9]*tci[1, 1]^2)/81 - 
   (4*F[1, 2, 2]*tci[1, 1]^2)/27 - (16*F[1, 2, 6]*tci[1, 1]^2)/27 + 
   (2*F[1, 1, 1]^2*tci[1, 2])/9 - (F[1, 1, 1]*F[1, 1, 2]*tci[1, 2])/3 - 
   (10*F[1, 1, 2]^2*tci[1, 2])/27 - (8*F[1, 1, 1]*F[1, 1, 3]*tci[1, 2])/9 - 
   (2*F[1, 1, 3]^2*tci[1, 2])/9 - (8*F[1, 1, 1]*F[1, 1, 4]*tci[1, 2])/9 + 
   (8*F[1, 1, 2]*F[1, 1, 4]*tci[1, 2])/27 + 
   (8*F[1, 1, 3]*F[1, 1, 4]*tci[1, 2])/9 - (8*F[1, 1, 4]^2*tci[1, 2])/27 - 
   (16*F[1, 1, 2]*F[1, 1, 5]*tci[1, 2])/27 - 
   (20*F[1, 1, 4]*F[1, 1, 5]*tci[1, 2])/27 - (10*F[1, 1, 5]^2*tci[1, 2])/27 - 
   (F[1, 1, 1]*F[1, 1, 6]*tci[1, 2])/3 + (2*F[1, 1, 3]*F[1, 1, 6]*tci[1, 2])/
    27 + (F[1, 1, 6]^2*tci[1, 2])/27 - (17*F[1, 1, 2]*F[1, 1, 9]*tci[1, 2])/
    27 - (2*F[1, 1, 3]*F[1, 1, 9]*tci[1, 2])/27 - 
   (4*F[1, 1, 4]*F[1, 1, 9]*tci[1, 2])/27 + 
   (4*F[1, 1, 5]*F[1, 1, 9]*tci[1, 2])/9 - 
   (5*F[1, 1, 6]*F[1, 1, 9]*tci[1, 2])/9 - (7*F[1, 1, 9]^2*tci[1, 2])/9 - 
   (8*F[1, 1, 3]*F[1, 1, 10]*tci[1, 2])/27 + 
   (4*F[1, 1, 6]*F[1, 1, 10]*tci[1, 2])/27 - 
   (16*F[1, 1, 9]*F[1, 1, 10]*tci[1, 2])/27 - (2*F[1, 1, 10]^2*tci[1, 2])/
    27 + (F[1, 1, 2]*F[1, 2, 2]*tci[1, 2])/3 + 
   (4*F[1, 1, 3]*F[1, 2, 2]*tci[1, 2])/27 + (F[1, 1, 6]*F[1, 2, 2]*tci[1, 2])/
    3 + (8*F[1, 1, 9]*F[1, 2, 2]*tci[1, 2])/9 + 
   (16*F[1, 1, 10]*F[1, 2, 2]*tci[1, 2])/27 + 
   (37*F[1, 1, 2]*F[1, 2, 6]*tci[1, 2])/27 + 
   (16*F[1, 1, 4]*F[1, 2, 6]*tci[1, 2])/27 + 
   (8*F[1, 1, 5]*F[1, 2, 6]*tci[1, 2])/9 + (F[1, 1, 6]*F[1, 2, 6]*tci[1, 2])/
    3 - (16*F[2, 1, 1]*tci[1, 2])/9 + (8*F[2, 1, 2]*tci[1, 2])/9 - 
   (16*F[2, 1, 3]*tci[1, 2])/27 + (4*F[2, 1, 13]*tci[1, 2])/27 - 
   (tci[1, 1]^2*tci[1, 2])/27 + (2*tci[1, 1]^2*tcr[1, 1])/27 - 
   (8*tci[1, 2]*tcr[1, 1]^2)/9 + (2*tci[1, 1]^2*tcr[1, 2])/27 + 
   (4*tci[1, 2]*tcr[1, 2]^2)/3 + (8*tci[1, 2]*tcr[2, 1])/9 - 
   (16*tcr[1, 1]*tcr[2, 1])/9 - (4*tcr[3, 1])/3 + tcr[3, 3]) + 
 r[2*q10 - 2*q6 - 4*q9 + 2*q5*q6*s23 - 4*q10^2*s34 + 2*q10*q2*s34 + 
    2*q10*q5*s34 - 8*q10*q6*s34 - 2*q5*q6*s34 + 2*q10*q9*s34 - 4*q2*q9*s34 + 
    2*q5*q9*s34 + 6*q6*q9*s34 + 4*q10^2*q2*s34^2 - q10*q2*q5*s34^2 + 
    3*q2*q5*q9*s34^2 - 5*q10*q6*q9*s34^2 - 3*q5*q6*q9*s34^2 - 4*q10^2*s45 + 
    2*q10*q2*s45 + 2*q10*q5*s45 - 3*q10*q6*s45 + q2*q6*s45 - 4*q5*q6*s45 - 
    q2*q9*s45 + 4*q10^2*q2*s34*s45 + 4*q10^2*q5*s34*s45 - 
    2*q10*q2*q5*s34*s45 - q2*q5*q6*s34*s45 + 3*q2*q5*q9*s34*s45 - 
    3*q5*q6*q9*s34*s45 + 4*q10^2*q2*q5*s34^2*s45 + 4*q10^2*q5*s45^2 - 
    q10*q2*q5*s45^2 - q2*q5*q6*s45^2 + 4*q2*q5*q9*s45^2 + 2*q2*q6*q9*s45^2 - 
    4*q5*q6*q9*s45^2 + 4*q10^2*q2*q5*s34*s45^2 + 4*q2*q5*q6*q9*s45^3 + 
    4*q10^2*s51 + q10*q6*s51 - 6*q10*q9*s51 + 2*q2*q9*s51 - q6*q9*s51 - 
    4*q10^2*q6*s34*s51 + 4*q10^2*q9*s34*s51 + 10*q10*q6*q9*s34*s51 - 
    4*q10^2*q6*q9*s34^2*s51 + q2*q6*q9*s45*s51 - 4*q10^2*q9*s51^2 - 
    q10*q6*q9*s51^2 + 4*q10^2*q6*q9*s34*s51^2]*(-2*F[3, 1] - (4*F[3, 2])/3 - 
   (2*F[3, 3])/3 + (2*F[3, 4])/3 + (2*F[3, 14])/3 + (2*F[3, 19])/3 + 
   (4*F[3, 21])/9 - (2*F[3, 22])/3 - (5*F[1, 1, 1]^3)/9 + 
   (20*F[1, 1, 1]*F[1, 1, 2])/9 - (F[1, 1, 1]^2*F[1, 1, 2])/3 + 
   (F[1, 1, 1]*F[1, 1, 2]^2)/3 - (20*F[1, 1, 1]*F[1, 1, 3])/9 + 
   (2*F[1, 1, 1]^2*F[1, 1, 3])/3 + F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 3] - 
   (F[1, 1, 2]^2*F[1, 1, 3])/3 + (10*F[1, 1, 3]^2)/9 - 
   (2*F[1, 1, 1]*F[1, 1, 3]^2)/3 - (2*F[1, 1, 2]*F[1, 1, 3]^2)/3 + 
   (5*F[1, 1, 3]^3)/9 - (20*F[1, 1, 1]*F[1, 1, 4])/9 + 
   (2*F[1, 1, 1]^2*F[1, 1, 4])/3 - (25*F[1, 1, 2]*F[1, 1, 4])/9 + 
   F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 4] + (20*F[1, 1, 3]*F[1, 1, 4])/9 - 
   (4*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4])/3 - F[1, 1, 2]*F[1, 1, 3]*
    F[1, 1, 4] + (2*F[1, 1, 3]^2*F[1, 1, 4])/3 - (2*F[1, 1, 1]*F[1, 1, 4]^2)/
    3 + (2*F[1, 1, 3]*F[1, 1, 4]^2)/3 + (20*F[1, 1, 1]*F[1, 1, 5])/9 - 
   (F[1, 1, 1]^2*F[1, 1, 5])/3 - (2*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 5])/3 - 
   (20*F[1, 1, 3]*F[1, 1, 5])/9 + (2*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 5])/3 + 
   (2*F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 5])/3 - (F[1, 1, 3]^2*F[1, 1, 5])/3 + 
   (2*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 5])/3 - 
   (2*F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 5])/3 + (4*F[1, 1, 1]*F[1, 1, 5]^2)/3 - 
   (4*F[1, 1, 3]*F[1, 1, 5]^2)/3 + (2*F[1, 1, 5]^3)/3 - 
   (F[1, 1, 1]^2*F[1, 1, 6])/3 + (5*F[1, 1, 2]*F[1, 1, 6])/9 + 
   (F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 6])/3 - (5*F[1, 1, 4]*F[1, 1, 6])/9 + 
   (F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 6])/3 - (F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 6])/
    3 + (5*F[1, 1, 6]^2)/3 - (4*F[1, 1, 1]*F[2, 1, 1])/3 - 
   (F[1, 1, 2]*F[2, 1, 1])/3 - (4*F[1, 1, 3]*F[2, 1, 1])/3 - 
   (4*F[1, 1, 5]*F[2, 1, 1])/3 - (F[1, 1, 6]*F[2, 1, 1])/3 - 
   (4*F[1, 1, 1]*F[2, 1, 2])/3 - (5*F[1, 1, 2]*F[2, 1, 2])/3 + 
   (4*F[1, 1, 3]*F[2, 1, 2])/3 - (F[1, 1, 6]*F[2, 1, 2])/3 + 
   (20*F[2, 1, 5])/9 + 2*F[1, 1, 3]*F[2, 1, 5] + 2*F[1, 1, 5]*F[2, 1, 5] - 
   (10*tci[1, 1]^2)/27 - F[1, 1, 1]*tci[1, 1]^2 - 
   (5*F[1, 1, 2]*tci[1, 1]^2)/18 - (10*F[1, 1, 3]*tci[1, 1]^2)/9 - 
   (F[1, 1, 4]*tci[1, 1]^2)/9 + (F[1, 1, 5]*tci[1, 1]^2)/6 - 
   (F[1, 1, 6]*tci[1, 1]^2)/18 + 2*F[1, 2, 7]*tci[1, 1]^2 + 
   (40*F[1, 1, 1]*tci[1, 2])/9 + (F[1, 1, 1]^2*tci[1, 2])/3 + 
   (5*F[1, 1, 2]*tci[1, 2])/9 - (4*F[1, 1, 1]*F[1, 1, 2]*tci[1, 2])/3 + 
   (4*F[1, 1, 1]*F[1, 1, 3]*tci[1, 2])/3 + 
   (4*F[1, 1, 2]*F[1, 1, 3]*tci[1, 2])/3 + (F[1, 1, 3]^2*tci[1, 2])/3 + 
   (4*F[1, 1, 1]*F[1, 1, 4]*tci[1, 2])/3 - 
   (4*F[1, 1, 3]*F[1, 1, 4]*tci[1, 2])/3 - 
   (2*F[1, 1, 1]*F[1, 1, 5]*tci[1, 2])/3 + 
   (8*F[1, 1, 3]*F[1, 1, 5]*tci[1, 2])/3 + (5*F[1, 1, 6]*tci[1, 2])/9 - 
   (20*F[1, 2, 7]*tci[1, 2])/9 - 2*F[1, 1, 3]*F[1, 2, 7]*tci[1, 2] - 
   2*F[1, 1, 5]*F[1, 2, 7]*tci[1, 2] + (8*F[2, 1, 1]*tci[1, 2])/3 - 
   2*F[2, 1, 5]*tci[1, 2] - (7*tci[1, 1]^2*tci[1, 2])/18 + 
   (7*tci[1, 1]^2*tcr[1, 1])/9 - tci[1, 2]*tcr[1, 1]^2 - tcr[1, 1]^3/9 - 
   (20*tci[1, 1]^2*tcr[1, 2])/9 + (4*tci[1, 2]*tcr[1, 1]*tcr[1, 2])/3 + 
   (8*tcr[1, 2]^3)/9 - 4*tci[1, 2]*tcr[2, 1] + (4*tcr[1, 1]*tcr[2, 1])/3 - 
   (2*tcr[3, 2])/3 + tcr[3, 3]) + 
 r[-q3 + q4 + 3*q5 + q6 - 3*q7 + 4*q8 - 2*q9 - 2*q4*q5*s12 + 2*q4*q7*s12 + 
    q5*q7*s12 - q7^2*s12 - q2*q8*s12 + q3*q8*s12 - 2*q4*q8*s12 + 
    3*q5*q8*s12 + 4*q7*q8*s12 - q2*q3*q7*s12^2 - 2*q4*q5*q8*s12^2 + 
    q2*q7*q8*s12^2 - q5*q7*q8*s12^2 - q4*q5*s23 + q3*q6*s23 + q4*q9*s23 + 
    q4*q5*s34 + 2*q4*q7*s34 + 2*q5*q7*s34 + 2*q4*q8*s34 - 3*q5*q8*s34 + 
    2*q4*q9*s34 + q5*q9*s34 - 4*q7*q9*s34 + 3*q8*q9*s34 + 
    2*q4*q5*q8*s12*s34 - q4*q5*q8*s34^2 + 2*q4*q7*q9*s34^2 + 
    2*q5*q7*q9*s34^2 - q5*q8*q9*s34^2 - 2*q3*q6*s45 - 2*q5*q7*s45 - 
    q2*q8*s45 + q3*q8*s45 + 4*q7*q8*s45 + 4*q7*q9*s45 - 3*q8*q9*s45 - 
    q5*q7*q8*s12*s45 - q7^2*q8*s12*s45 - q5*q7^2*q8*s12^2*s45 - 
    2*q5*q7*q9*s34*s45 + q5*q8*q9*s34*s45 - q2*q6*q8*s45^2 + q3*q6*q8*s45^2 + 
    2*q5*q7*q8*s45^2 + 2*q5*q7*q9*s45^2 - 2*q5*q8*q9*s45^2 - 
    4*q7*q8*q9*s45^2 - 2*q5*q7*q8*q9*s45^3 + q3*q6*s51 + 2*q6*q7*s51 - 
    q7^2*s51 + q2*q8*s51 - q3*q8*s51 - q4*q8*s51 - q7*q8*s51 - q4*q9*s51 + 
    3*q7*q9*s51 - 3*q8*q9*s51 - q2*q7*q8*s12*s51 - 2*q4*q7*q9*s34*s51 + 
    q2*q6*q8*s45*s51 - 2*q3*q6*q8*s45*s51 - 3*q6*q7*q8*s45*s51 + 
    q7^2*q8*s45*s51 - 3*q7*q8*q9*s45*s51 - q2*q3*q7*s51^2 + q6*q7^2*s51^2 - 
    2*q2*q6*q8*s51^2 + 2*q3*q6*q8*s51^2 + 2*q2*q7*q8*s51^2 + 
    2*q6*q7*q8*s51^2 + q4*q7*q9*s51^2 - q7*q8*q9*s51^2 - 
    q6*q7^2*q8*s45*s51^2 - 2*q2*q6*q7*q8*s51^3]*
  ((2*F[3, 4])/9 + (8*F[3, 9])/3 + (2*F[3, 12])/3 + (8*F[3, 14])/9 + 
   (2*F[3, 18])/3 + (8*F[3, 31])/27 + (2*F[3, 32])/27 - (8*F[3, 36])/27 - 
   (2*F[3, 37])/27 + (2*F[3, 40])/9 + (8*F[3, 41])/27 + (14*F[1, 1, 1]^3)/9 + 
   (F[1, 1, 1]^2*F[1, 1, 2])/6 - (4*F[1, 1, 1]^2*F[1, 1, 3])/9 - 
   (8*F[1, 1, 1]*F[1, 1, 3]^2)/9 - (4*F[1, 1, 1]^2*F[1, 1, 4])/9 + 
   (8*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4])/9 + (2*F[1, 1, 3]^2*F[1, 1, 4])/9 - 
   (8*F[1, 1, 1]*F[1, 1, 4]^2)/9 + (2*F[1, 1, 3]*F[1, 1, 4]^2)/9 - 
   (4*F[1, 1, 5]^3)/81 + (F[1, 1, 1]^2*F[1, 1, 6])/6 + 
   (2*F[1, 1, 5]^2*F[1, 1, 6])/9 + (2*F[1, 1, 5]*F[1, 1, 6]^2)/9 - 
   (4*F[1, 1, 6]^3)/27 - (F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 7])/3 - 
   (4*F[1, 1, 5]^2*F[1, 1, 7])/9 - (F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 7])/3 - 
   (4*F[1, 1, 6]^2*F[1, 1, 7])/27 - (2*F[1, 1, 1]*F[1, 1, 7]^2)/3 + 
   (F[1, 1, 2]*F[1, 1, 7]^2)/6 + (8*F[1, 1, 5]*F[1, 1, 7]^2)/27 + 
   (F[1, 1, 6]*F[1, 1, 7]^2)/6 + (40*F[1, 1, 7]^3)/81 + 
   (2*F[1, 1, 3]^2*F[1, 1, 8])/3 - (4*F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8])/3 + 
   (2*F[1, 1, 4]^2*F[1, 1, 8])/3 + (10*F[1, 1, 5]^2*F[1, 1, 8])/27 - 
   (4*F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 8])/9 + (2*F[1, 1, 6]^2*F[1, 1, 8])/27 - 
   (8*F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8])/27 + 
   (8*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 8])/27 - (4*F[1, 1, 1]*F[1, 1, 8]^2)/3 + 
   (2*F[1, 1, 3]*F[1, 1, 8]^2)/3 + (2*F[1, 1, 4]*F[1, 1, 8]^2)/3 + 
   (10*F[1, 1, 5]*F[1, 1, 8]^2)/27 + (2*F[1, 1, 6]*F[1, 1, 8]^2)/27 - 
   (4*F[1, 1, 7]*F[1, 1, 8]^2)/9 + (8*F[1, 1, 8]^3)/81 + 
   (8*F[1, 1, 1]*F[2, 1, 1])/9 + (8*F[1, 1, 3]*F[2, 1, 1])/9 + 
   (8*F[1, 1, 1]*F[2, 1, 2])/9 + (8*F[1, 1, 4]*F[2, 1, 2])/9 - 
   (8*F[1, 1, 5]*F[2, 1, 7])/27 - (8*F[1, 1, 7]*F[2, 1, 7])/27 - 
   (8*F[1, 1, 6]*F[2, 1, 8])/27 - (8*F[1, 1, 7]*F[2, 1, 8])/27 + 
   (8*F[1, 1, 1]*F[2, 1, 9])/3 + (F[1, 1, 2]*F[2, 1, 9])/3 + 
   (F[1, 1, 6]*F[2, 1, 9])/3 + (4*F[1, 1, 7]*F[2, 1, 9])/3 + 
   (8*F[1, 1, 8]*F[2, 1, 9])/3 + (F[1, 1, 2]*F[2, 1, 10])/3 + 
   (8*F[1, 1, 5]*F[2, 1, 10])/9 + (F[1, 1, 6]*F[2, 1, 10])/3 + 
   (28*F[1, 1, 7]*F[2, 1, 10])/27 + (16*F[1, 1, 8]*F[2, 1, 10])/27 + 
   (16*F[1, 1, 1]*tci[1, 1]^2)/27 + (F[1, 1, 2]*tci[1, 1]^2)/18 + 
   (2*F[1, 1, 3]*tci[1, 1]^2)/27 + (2*F[1, 1, 4]*tci[1, 1]^2)/27 + 
   (2*F[1, 1, 5]*tci[1, 1]^2)/9 + (25*F[1, 1, 6]*tci[1, 1]^2)/162 + 
   (8*F[1, 1, 7]*tci[1, 1]^2)/81 + (10*F[1, 1, 8]*tci[1, 1]^2)/27 - 
   (16*F[1, 2, 8]*tci[1, 1]^2)/27 - (34*F[1, 1, 1]^2*tci[1, 2])/9 - 
   (F[1, 1, 1]*F[1, 1, 2]*tci[1, 2])/3 + (16*F[1, 1, 1]*F[1, 1, 3]*tci[1, 2])/
    9 + (16*F[1, 1, 1]*F[1, 1, 4]*tci[1, 2])/9 - 
   (4*F[1, 1, 3]*F[1, 1, 4]*tci[1, 2])/9 - (10*F[1, 1, 5]^2*tci[1, 2])/27 - 
   (F[1, 1, 1]*F[1, 1, 6]*tci[1, 2])/3 + (4*F[1, 1, 5]*F[1, 1, 6]*tci[1, 2])/
    9 - (2*F[1, 1, 6]^2*tci[1, 2])/27 - (16*F[1, 1, 5]*F[1, 1, 7]*tci[1, 2])/
    27 - (8*F[1, 1, 6]*F[1, 1, 7]*tci[1, 2])/27 - 
   (10*F[1, 1, 7]^2*tci[1, 2])/27 + (8*F[1, 1, 1]*F[1, 1, 8]*tci[1, 2])/3 - 
   (4*F[1, 1, 3]*F[1, 1, 8]*tci[1, 2])/3 - 
   (4*F[1, 1, 4]*F[1, 1, 8]*tci[1, 2])/3 - 
   (20*F[1, 1, 5]*F[1, 1, 8]*tci[1, 2])/27 - 
   (4*F[1, 1, 6]*F[1, 1, 8]*tci[1, 2])/27 + 
   (8*F[1, 1, 7]*F[1, 1, 8]*tci[1, 2])/27 - (8*F[1, 1, 8]^2*tci[1, 2])/27 + 
   (F[1, 1, 2]*F[1, 2, 8]*tci[1, 2])/3 + (8*F[1, 1, 5]*F[1, 2, 8]*tci[1, 2])/
    9 + (F[1, 1, 6]*F[1, 2, 8]*tci[1, 2])/3 + 
   (28*F[1, 1, 7]*F[1, 2, 8]*tci[1, 2])/27 + 
   (16*F[1, 1, 8]*F[1, 2, 8]*tci[1, 2])/27 - (16*F[2, 1, 1]*tci[1, 2])/9 - 
   (16*F[2, 1, 2]*tci[1, 2])/9 - (16*F[2, 1, 9]*tci[1, 2])/3 - 
   (16*F[2, 1, 10]*tci[1, 2])/27 - (4*tci[1, 1]^2*tci[1, 2])/81 - 
   (4*tci[1, 1]^2*tcr[1, 1])/27 + (28*tci[1, 2]*tcr[1, 1]^2)/9 - 
   (4*tcr[1, 1]^3)/3 + (7*tci[1, 1]^2*tcr[1, 2])/27 + 
   (2*tci[1, 2]*tcr[1, 2]^2)/3 + (80*tci[1, 2]*tcr[2, 1])/9 - 
   (40*tcr[1, 1]*tcr[2, 1])/9 - (4*tcr[3, 1])/3 + (7*tcr[3, 3])/6) + 
 r[-q2 - q4 + 2*q5 + 2*q7 - 2*q9 + 2*q4*q5*s12 - q5^2*s12 - 2*q4*q7*s12 - 
    2*q5*q7*s12 + 2*q4*q8*s12 - 2*q5*q8*s12 + 2*q4*q5*q8*s12^2 + 
    2*q5*q7*q8*s12^2 - q10*q5*s23 + q4*q5*s23 - q5^2*s23 + q10*q9*s23 - 
    q4*q9*s23 + q5^2*q6*s23^2 - q4*q5*s34 + 4*q10*q6*s34 - 2*q4*q7*s34 - 
    q5*q7*s34 - 2*q4*q8*s34 + q5*q8*s34 - q10*q9*s34 - 2*q2*q9*s34 - 
    2*q4*q9*s34 + 4*q5*q9*s34 - 2*q6*q9*s34 + 3*q7*q9*s34 + 3*q8*q9*s34 - 
    2*q4*q5*q8*s12*s34 - q10*q2*q5*s34^2 + q4*q5*q8*s34^2 + q2*q5*q9*s34^2 + 
    2*q10*q6*q9*s34^2 - 2*q4*q7*q9*s34^2 - q5*q7*q9*s34^2 - q5*q8*q9*s34^2 - 
    2*q10*q2*s45 + 2*q10*q5*s45 + 2*q10*q6*s45 + 2*q5*q8*s45 + 2*q7*q8*s45 + 
    q2*q9*s45 - 2*q6*q9*s45 + 2*q7*q9*s45 - 3*q8*q9*s45 - q5^2*q7*s12*s45 - 
    2*q5*q7*q8*s12*s45 - q5^2*q6*s23*s45 - 2*q10*q2*q5*s34*s45 - 
    q5^2*q6*s34*s45 - q5^2*q7*s34*s45 + q2*q5*q9*s34*s45 + q5*q6*q9*s34*s45 + 
    q5*q7*q9*s34*s45 + q5*q8*q9*s34*s45 - q5^2*q6*q9*s34^2*s45 - 
    q5^2*q7*q9*s34^2*s45 - 2*q10*q2*q5*s45^2 + 2*q5*q7*q8*s45^2 + 
    2*q2*q5*q9*s45^2 + 2*q2*q6*q9*s45^2 - 2*q5*q6*q9*s45^2 + 
    2*q5*q7*q9*s45^2 - 2*q5*q8*q9*s45^2 - 4*q7*q8*q9*s45^2 + 
    2*q2*q5*q6*q9*s45^3 - 2*q5*q7*q8*q9*s45^3 - q10*q2*s51 + q4*q8*s51 + 
    q7*q8*s51 + 2*q2*q9*s51 + q4*q9*s51 + q6*q9*s51 - q7*q9*s51 - 
    3*q8*q9*s51 - 2*q10*q6*q9*s34*s51 + 2*q4*q7*q9*s34*s51 + 
    q2*q6*q9*s45*s51 - 3*q7*q8*q9*s45*s51 + q10*q6*q9*s51^2 - 
    q4*q7*q9*s51^2 - q7*q8*q9*s51^2]*((8*F[3, 1])/3 + (2*F[3, 4])/3 + 
   (8*F[3, 6])/9 + (2*F[3, 12])/9 + (2*F[3, 18])/3 + (8*F[3, 51])/27 + 
   (2*F[3, 52])/27 - (8*F[3, 55])/27 - (2*F[3, 56])/27 + (2*F[3, 59])/9 + 
   (8*F[3, 60])/27 + (14*F[1, 1, 1]^3)/9 + (F[1, 1, 1]^2*F[1, 1, 2])/6 - 
   (4*F[1, 1, 1]*F[1, 1, 3]^2)/3 - (F[1, 1, 2]*F[1, 1, 3]^2)/6 - 
   (16*F[1, 1, 3]^3)/81 - (4*F[1, 1, 1]^2*F[1, 1, 4])/9 + 
   (2*F[1, 1, 3]^2*F[1, 1, 4])/3 - (8*F[1, 1, 1]*F[1, 1, 4]^2)/9 + 
   (2*F[1, 1, 3]*F[1, 1, 4]^2)/3 + (F[1, 1, 1]^2*F[1, 1, 6])/6 - 
   (5*F[1, 1, 3]^2*F[1, 1, 6])/54 + (2*F[1, 1, 3]*F[1, 1, 6]^2)/27 - 
   (4*F[1, 1, 6]^3)/27 - (4*F[1, 1, 1]^2*F[1, 1, 8])/9 + 
   (2*F[1, 1, 3]^2*F[1, 1, 8])/3 + (8*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8])/9 - 
   (4*F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8])/3 + (2*F[1, 1, 4]^2*F[1, 1, 8])/9 - 
   (8*F[1, 1, 1]*F[1, 1, 8]^2)/9 + (2*F[1, 1, 3]*F[1, 1, 8]^2)/3 + 
   (2*F[1, 1, 4]*F[1, 1, 8]^2)/9 - (2*F[1, 1, 3]^2*F[1, 1, 9])/27 - 
   (4*F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 9])/9 + (2*F[1, 1, 6]^2*F[1, 1, 9])/9 + 
   (10*F[1, 1, 3]*F[1, 1, 9]^2)/27 + (2*F[1, 1, 6]*F[1, 1, 9]^2)/9 - 
   (4*F[1, 1, 9]^3)/81 - (F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 10])/3 + 
   (F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 10])/3 - (10*F[1, 1, 3]^2*F[1, 1, 10])/27 - 
   (F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 10])/3 + 
   (17*F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 10])/27 - (4*F[1, 1, 6]^2*F[1, 1, 10])/
    27 + (16*F[1, 1, 3]*F[1, 1, 9]*F[1, 1, 10])/27 - 
   (4*F[1, 1, 9]^2*F[1, 1, 10])/9 - (2*F[1, 1, 1]*F[1, 1, 10]^2)/3 + 
   (20*F[1, 1, 3]*F[1, 1, 10]^2)/27 - (4*F[1, 1, 9]*F[1, 1, 10]^2)/27 - 
   (2*F[1, 1, 10]^3)/81 + (8*F[1, 1, 1]*F[2, 1, 1])/3 + 
   (F[1, 1, 2]*F[2, 1, 1])/3 + (8*F[1, 1, 3]*F[2, 1, 1])/3 + 
   (F[1, 1, 6]*F[2, 1, 1])/3 + (4*F[1, 1, 10]*F[2, 1, 1])/3 + 
   (8*F[1, 1, 1]*F[2, 1, 2])/9 + (8*F[1, 1, 4]*F[2, 1, 2])/9 + 
   (8*F[1, 1, 1]*F[2, 1, 9])/9 + (8*F[1, 1, 8]*F[2, 1, 9])/9 - 
   (F[1, 1, 2]*F[2, 1, 13])/3 - (16*F[1, 1, 3]*F[2, 1, 13])/27 - 
   (F[1, 1, 6]*F[2, 1, 13])/3 - (8*F[1, 1, 9]*F[2, 1, 13])/9 - 
   (28*F[1, 1, 10]*F[2, 1, 13])/27 - (8*F[1, 1, 6]*F[2, 1, 14])/27 - 
   (8*F[1, 1, 10]*F[2, 1, 14])/27 - (8*F[1, 1, 9]*F[2, 1, 15])/27 - 
   (8*F[1, 1, 10]*F[2, 1, 15])/27 + (16*F[1, 1, 1]*tci[1, 1]^2)/27 + 
   (22*F[1, 1, 3]*tci[1, 1]^2)/81 + (2*F[1, 1, 4]*tci[1, 1]^2)/27 + 
   (8*F[1, 1, 6]*tci[1, 1]^2)/81 + (2*F[1, 1, 8]*tci[1, 1]^2)/27 + 
   (2*F[1, 1, 9]*tci[1, 1]^2)/27 - (2*F[1, 1, 10]*tci[1, 1]^2)/27 - 
   (16*F[1, 2, 2]*tci[1, 1]^2)/27 - (34*F[1, 1, 1]^2*tci[1, 2])/9 - 
   (F[1, 1, 1]*F[1, 1, 2]*tci[1, 2])/3 + (8*F[1, 1, 1]*F[1, 1, 3]*tci[1, 2])/
    3 + (16*F[1, 1, 1]*F[1, 1, 4]*tci[1, 2])/9 - 
   (4*F[1, 1, 3]*F[1, 1, 4]*tci[1, 2])/3 - (F[1, 1, 1]*F[1, 1, 6]*tci[1, 2])/
    3 - (4*F[1, 1, 3]*F[1, 1, 6]*tci[1, 2])/27 - (2*F[1, 1, 6]^2*tci[1, 2])/
    27 + (16*F[1, 1, 1]*F[1, 1, 8]*tci[1, 2])/9 - 
   (4*F[1, 1, 3]*F[1, 1, 8]*tci[1, 2])/3 - 
   (4*F[1, 1, 4]*F[1, 1, 8]*tci[1, 2])/9 - 
   (20*F[1, 1, 3]*F[1, 1, 9]*tci[1, 2])/27 + 
   (4*F[1, 1, 6]*F[1, 1, 9]*tci[1, 2])/9 - (10*F[1, 1, 9]^2*tci[1, 2])/27 - 
   (8*F[1, 1, 3]*F[1, 1, 10]*tci[1, 2])/27 - 
   (8*F[1, 1, 6]*F[1, 1, 10]*tci[1, 2])/27 - 
   (16*F[1, 1, 9]*F[1, 1, 10]*tci[1, 2])/27 - (2*F[1, 1, 10]^2*tci[1, 2])/
    27 + (F[1, 1, 2]*F[1, 2, 2]*tci[1, 2])/3 + 
   (16*F[1, 1, 3]*F[1, 2, 2]*tci[1, 2])/27 + 
   (F[1, 1, 6]*F[1, 2, 2]*tci[1, 2])/3 + (8*F[1, 1, 9]*F[1, 2, 2]*tci[1, 2])/
    9 + (28*F[1, 1, 10]*F[1, 2, 2]*tci[1, 2])/27 - 
   (16*F[2, 1, 1]*tci[1, 2])/3 - (16*F[2, 1, 2]*tci[1, 2])/9 - 
   (16*F[2, 1, 9]*tci[1, 2])/9 + (16*F[2, 1, 13]*tci[1, 2])/27 + 
   (4*tci[1, 1]^2*tci[1, 2])/81 - (4*tci[1, 1]^2*tcr[1, 1])/27 + 
   (28*tci[1, 2]*tcr[1, 1]^2)/9 - (4*tcr[1, 1]^3)/3 + 
   (7*tci[1, 1]^2*tcr[1, 2])/27 + (2*tci[1, 2]*tcr[1, 2]^2)/3 + 
   (80*tci[1, 2]*tcr[2, 1])/9 - (40*tcr[1, 1]*tcr[2, 1])/9 - 
   (4*tcr[3, 1])/3 + (7*tcr[3, 3])/6) + 
 r[2*q2 - 3*q6 - q7 - 2*q9 - 2*q2*q7*s12 - q2*q8*s12 + 2*q7*q8*s12 + 
    q2*q7*q8*s12^2 + 2*q5*q6*s23 - q2*q6*s34 + q2*q7*s34 - 2*q2*q9*s34 + 
    2*q5*q9*s34 + q2*q5*q9*s34^2 - q5*q6*q9*s34^2 + 3*q2*q6*s45 - 
    2*q5*q6*s45 - q2*q8*s45 + q7*q8*s45 + q2*q9*s45 - q6*q9*s45 - 
    q2*q5*q6*s34*s45 + q2*q5*q9*s34*s45 - q5*q6*q9*s34*s45 - q2*q5*q6*s45^2 - 
    q2*q6*q8*s45^2 + 2*q2*q5*q9*s45^2 + 2*q2*q6*q9*s45^2 - 2*q5*q6*q9*s45^2 + 
    2*q2*q5*q6*q9*s45^3 - q2*q6*s51 + q2*q7*s51 + q6*q7*s51 + q2*q8*s51 - 
    q7*q8*s51 + 2*q2*q9*s51 - q2*q7*q8*s12*s51 - q2*q6*q7*s34*s51 + 
    q2*q6*q8*s45*s51 - q6*q7*q8*s45*s51 + q2*q6*q9*s45*s51 - q2*q6*q7*s51^2 - 
    2*q2*q6*q8*s51^2 + 2*q2*q7*q8*s51^2 + q6*q7*q8*s51^2 - 
    2*q2*q6*q7*q8*s51^3]*((16*F[3, 1])/3 + (16*F[3, 3])/27 - (16*F[3, 4])/9 + 
   (4*F[3, 5])/27 - (16*F[3, 11])/27 - (4*F[3, 13])/27 - (16*F[3, 14])/9 + 
   (4*F[3, 17])/9 + (16*F[3, 20])/27 - (16*F[3, 21])/9 - (4*F[3, 31])/9 - 
   (19*F[3, 32])/9 - (8*F[3, 33])/3 - (40*F[3, 34])/9 - (8*F[3, 36])/9 + 
   F[3, 37]/9 - F[3, 40]/3 + (8*F[3, 44])/9 + (8*F[3, 69])/9 + 
   (68*F[1, 1, 1])/27 - 2*F[1, 1, 1]^2 + (8*F[1, 1, 1]^3)/9 - 
   2*F[1, 1, 1]*F[1, 1, 2] + (2*F[1, 1, 1]^2*F[1, 1, 2])/3 - 
   2*F[1, 1, 1]*F[1, 1, 2]^2 + (155*F[1, 1, 2]^3)/81 - 
   (16*F[1, 1, 1]^2*F[1, 1, 3])/9 + (16*F[1, 1, 1]*F[1, 1, 3]^2)/9 - 
   (16*F[1, 1, 1]^2*F[1, 1, 4])/9 + F[1, 1, 2]*F[1, 1, 4] + 
   (32*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4])/9 - (16*F[1, 1, 3]^2*F[1, 1, 4])/9 + 
   (16*F[1, 1, 1]*F[1, 1, 4]^2)/9 - (11*F[1, 1, 2]*F[1, 1, 4]^2)/9 - 
   (16*F[1, 1, 3]*F[1, 1, 4]^2)/9 - (92*F[1, 1, 4]^3)/81 + 
   (8*F[1, 1, 2]^2*F[1, 1, 5])/27 - (16*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5])/
    27 + (20*F[1, 1, 4]^2*F[1, 1, 5])/27 - (32*F[1, 1, 2]*F[1, 1, 5]^2)/27 + 
   (20*F[1, 1, 4]*F[1, 1, 5]^2)/27 + (34*F[1, 1, 5]^3)/81 - 
   (85*F[1, 1, 6])/18 + (2*F[1, 1, 1]^2*F[1, 1, 6])/9 + 
   F[1, 1, 2]*F[1, 1, 6] - (4*F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 6])/3 + 
   (F[1, 1, 2]^2*F[1, 1, 6])/3 - F[1, 1, 4]*F[1, 1, 6] + 
   (8*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 6])/9 + 
   (2*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 6])/3 - (7*F[1, 1, 4]^2*F[1, 1, 6])/9 - 
   (F[1, 1, 5]^2*F[1, 1, 6])/3 + 3*F[1, 1, 6]^2 - 
   (34*F[1, 1, 1]*F[1, 1, 6]^2)/9 + (34*F[1, 1, 4]*F[1, 1, 6]^2)/9 - 
   (F[1, 1, 5]*F[1, 1, 6]^2)/3 + (50*F[1, 1, 6]^3)/27 + 
   (4*F[1, 1, 1]^2*F[1, 1, 7])/9 - (8*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 7])/9 + 
   (4*F[1, 1, 4]^2*F[1, 1, 7])/9 + (2*F[1, 1, 5]^2*F[1, 1, 7])/9 + 
   (8*F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 7])/9 - 
   (8*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 7])/9 - (10*F[1, 1, 6]^2*F[1, 1, 7])/9 + 
   (8*F[1, 1, 1]*F[1, 1, 7]^2)/9 + (16*F[1, 1, 4]*F[1, 1, 7]^2)/9 - 
   (26*F[1, 1, 6]*F[1, 1, 7]^2)/9 + (16*F[1, 1, 7]^3)/27 - 
   (F[1, 1, 5]^2*F[1, 1, 8])/9 + (8*F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 8])/9 - 
   (8*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 8])/9 + 
   (2*F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 8])/3 - (F[1, 1, 6]^2*F[1, 1, 8])/3 - 
   (8*F[1, 1, 1]*F[1, 1, 7]*F[1, 1, 8])/9 + 
   (8*F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 8])/9 - 
   (4*F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8])/9 + (2*F[1, 1, 7]^2*F[1, 1, 8])/9 - 
   (F[1, 1, 5]*F[1, 1, 8]^2)/9 - (11*F[1, 1, 6]*F[1, 1, 8]^2)/9 + 
   (4*F[1, 1, 7]*F[1, 1, 8]^2)/3 - (8*F[1, 1, 2]^2*F[1, 1, 9])/27 + 
   (16*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9])/27 + (4*F[1, 1, 4]^2*F[1, 1, 9])/
    27 - (8*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9])/9 + 
   (4*F[1, 1, 5]^2*F[1, 1, 9])/9 - (16*F[1, 1, 2]*F[1, 1, 9]^2)/27 + 
   (4*F[1, 1, 4]*F[1, 1, 9]^2)/27 + (4*F[1, 1, 5]*F[1, 1, 9]^2)/9 + 
   (32*F[1, 1, 1]*F[2, 1, 1])/9 + (32*F[1, 1, 3]*F[2, 1, 1])/9 + 
   (32*F[1, 1, 1]*F[2, 1, 2])/9 + 4*F[1, 1, 2]*F[2, 1, 2] - 
   (16*F[1, 1, 3]*F[2, 1, 2])/3 - (16*F[1, 1, 4]*F[2, 1, 2])/9 + 
   4*F[1, 1, 6]*F[2, 1, 2] + (74*F[1, 1, 2]*F[2, 1, 3])/27 + 
   (32*F[1, 1, 4]*F[2, 1, 3])/27 + (16*F[1, 1, 5]*F[2, 1, 3])/9 + 
   (2*F[1, 1, 6]*F[2, 1, 3])/3 + (16*F[1, 1, 2]*F[2, 1, 4])/27 + 
   (16*F[1, 1, 5]*F[2, 1, 4])/27 - (2*F[1, 1, 2]*F[2, 1, 6])/3 - 
   (8*F[1, 1, 4]*F[2, 1, 6])/3 - (10*F[1, 1, 6]*F[2, 1, 6])/3 - 
   (8*F[1, 1, 7]*F[2, 1, 6])/3 + (4*F[1, 1, 5]*F[2, 1, 7])/9 + 
   (4*F[1, 1, 7]*F[2, 1, 7])/9 - (16*F[1, 1, 1]*F[2, 1, 8])/9 + 
   (16*F[1, 1, 4]*F[2, 1, 8])/9 + (32*F[1, 1, 6]*F[2, 1, 8])/9 + 
   (28*F[1, 1, 7]*F[2, 1, 8])/9 + (16*F[1, 1, 8]*F[2, 1, 8])/9 - 
   (20*F[1, 1, 7]*F[2, 1, 10])/9 - (20*F[1, 1, 8]*F[2, 1, 10])/9 + 
   (16*F[1, 1, 2]*F[2, 1, 11])/27 + (16*F[1, 1, 9]*F[2, 1, 11])/27 - 
   (19*tci[1, 1]^2)/9 + (49*F[1, 1, 1]*tci[1, 1]^2)/27 + 
   (25*F[1, 1, 2]*tci[1, 1]^2)/81 + (8*F[1, 1, 3]*tci[1, 1]^2)/27 - 
   (8*F[1, 1, 4]*tci[1, 1]^2)/27 + (8*F[1, 1, 5]*tci[1, 1]^2)/27 - 
   (5*F[1, 1, 6]*tci[1, 1]^2)/3 + (20*F[1, 1, 7]*tci[1, 1]^2)/27 + 
   (5*F[1, 1, 8]*tci[1, 1]^2)/27 + (16*F[1, 1, 9]*tci[1, 1]^2)/81 - 
   (8*F[1, 2, 3]*tci[1, 1]^2)/3 - (32*F[1, 2, 6]*tci[1, 1]^2)/27 + 
   (20*F[1, 2, 8]*tci[1, 1]^2)/9 - (68*tci[1, 2])/27 + 
   4*F[1, 1, 1]*tci[1, 2] + (8*F[1, 1, 1]^2*tci[1, 2])/9 + 
   F[1, 1, 2]*tci[1, 2] - (4*F[1, 1, 1]*F[1, 1, 2]*tci[1, 2])/3 - 
   (20*F[1, 1, 2]^2*tci[1, 2])/27 - (32*F[1, 1, 1]*F[1, 1, 3]*tci[1, 2])/9 - 
   (32*F[1, 1, 1]*F[1, 1, 4]*tci[1, 2])/9 + 
   (16*F[1, 1, 2]*F[1, 1, 4]*tci[1, 2])/27 + 
   (32*F[1, 1, 3]*F[1, 1, 4]*tci[1, 2])/9 + (20*F[1, 1, 4]^2*tci[1, 2])/27 - 
   (32*F[1, 1, 2]*F[1, 1, 5]*tci[1, 2])/27 - 
   (40*F[1, 1, 4]*F[1, 1, 5]*tci[1, 2])/27 - (17*F[1, 1, 5]^2*tci[1, 2])/27 + 
   F[1, 1, 6]*tci[1, 2] - (20*F[1, 1, 1]*F[1, 1, 6]*tci[1, 2])/9 - 
   (16*F[1, 1, 4]*F[1, 1, 6]*tci[1, 2])/9 - 
   (2*F[1, 1, 5]*F[1, 1, 6]*tci[1, 2])/3 + (F[1, 1, 6]^2*tci[1, 2])/3 + 
   (8*F[1, 1, 1]*F[1, 1, 7]*tci[1, 2])/9 - 
   (32*F[1, 1, 4]*F[1, 1, 7]*tci[1, 2])/9 + 
   (4*F[1, 1, 5]*F[1, 1, 7]*tci[1, 2])/9 - (2*F[1, 1, 7]^2*tci[1, 2])/3 + 
   (2*F[1, 1, 5]*F[1, 1, 8]*tci[1, 2])/9 + 
   (22*F[1, 1, 6]*F[1, 1, 8]*tci[1, 2])/9 - 
   (4*F[1, 1, 7]*F[1, 1, 8]*tci[1, 2])/9 - 
   (16*F[1, 1, 2]*F[1, 1, 9]*tci[1, 2])/27 - 
   (8*F[1, 1, 4]*F[1, 1, 9]*tci[1, 2])/27 + 
   (8*F[1, 1, 5]*F[1, 1, 9]*tci[1, 2])/9 - (4*F[1, 1, 9]^2*tci[1, 2])/27 + 
   (2*F[1, 1, 2]*F[1, 2, 3]*tci[1, 2])/3 + 
   (8*F[1, 1, 4]*F[1, 2, 3]*tci[1, 2])/3 + 
   (10*F[1, 1, 6]*F[1, 2, 3]*tci[1, 2])/3 + 
   (8*F[1, 1, 7]*F[1, 2, 3]*tci[1, 2])/3 + 
   (74*F[1, 1, 2]*F[1, 2, 6]*tci[1, 2])/27 + 
   (32*F[1, 1, 4]*F[1, 2, 6]*tci[1, 2])/27 + 
   (16*F[1, 1, 5]*F[1, 2, 6]*tci[1, 2])/9 + 
   (2*F[1, 1, 6]*F[1, 2, 6]*tci[1, 2])/3 - 
   (20*F[1, 1, 7]*F[1, 2, 8]*tci[1, 2])/9 - 
   (20*F[1, 1, 8]*F[1, 2, 8]*tci[1, 2])/9 - (64*F[2, 1, 1]*tci[1, 2])/9 + 
   (32*F[2, 1, 2]*tci[1, 2])/9 - (32*F[2, 1, 3]*tci[1, 2])/27 + 
   (8*F[2, 1, 6]*tci[1, 2])/3 - (16*F[2, 1, 8]*tci[1, 2])/9 + 
   (20*F[2, 1, 10]*tci[1, 2])/9 - (2*tci[1, 1]^2*tci[1, 2])/81 + 
   (8*tci[1, 1]^2*tcr[1, 1])/27 - (32*tci[1, 2]*tcr[1, 1]^2)/9 + 
   (8*tci[1, 1]^2*tcr[1, 2])/27 + (8*tci[1, 2]*tcr[1, 2]^2)/3 + 
   (32*tci[1, 2]*tcr[2, 1])/9 - (64*tcr[1, 1]*tcr[2, 1])/9 - 
   (16*tcr[3, 1])/3 + (40*tcr[3, 3])/9)


==> anc/qqb_W02_nfnf.m <==
r[2 q2 - 3 q6 - q7 - 2 q9 - 2 q2 q7 s12 - q2 q8 s12 + 2 q7 q8 s12 + 
    q2 q7 q8 s12^2 + 2 q5 q6 s23 - q2 q6 s34 + q2 q7 s34 - 
    2 q2 q9 s34 + 2 q5 q9 s34 + q2 q5 q9 s34^2 - q5 q6 q9 s34^2 + 
    3 q2 q6 s45 - 2 q5 q6 s45 - q2 q8 s45 + q7 q8 s45 + q2 q9 s45 - 
    q6 q9 s45 - q2 q5 q6 s34 s45 + q2 q5 q9 s34 s45 - 
    q5 q6 q9 s34 s45 - q2 q5 q6 s45^2 - q2 q6 q8 s45^2 + 
    2 q2 q5 q9 s45^2 + 2 q2 q6 q9 s45^2 - 2 q5 q6 q9 s45^2 + 
    2 q2 q5 q6 q9 s45^3 - q2 q6 s51 + q2 q7 s51 + q6 q7 s51 + 
    q2 q8 s51 - q7 q8 s51 + 2 q2 q9 s51 - q2 q7 q8 s12 s51 - 
    q2 q6 q7 s34 s51 + q2 q6 q8 s45 s51 - q6 q7 q8 s45 s51 + 
    q2 q6 q9 s45 s51 - q2 q6 q7 s51^2 - 2 q2 q6 q8 s51^2 + 
    2 q2 q7 q8 s51^2 + q6 q7 q8 s51^2 - 
    2 q2 q6 q7 q8 s51^3] (-(10/27) F[1, 1, 2] + 5/36 F[1, 1, 2]^2 - 
    10/27 F[1, 1, 6] + 1/18 F[1, 1, 2] F[1, 1, 6] + 
    5/36 F[1, 1, 6]^2 - 1/54 tci[1, 1]^2) + 
 r[-2 q5 - 2 q8 + 2 q9 - q5 q7 s12 - q5 q8 s12 - q7 q8 s12 - 
    q5 q7 q8 s12^2 - q5 q7 s34 + q5 q8 s34 - 2 q5 q9 s34 + 
    q7 q9 s34 - 3 q8 q9 s34 - q5 q7 q9 s34^2 + q5 q8 q9 s34^2 + 
    q5 q7 s45 - q5 q8 s45 - 2 q7 q8 s45 - 3 q7 q9 s45 + 3 q8 q9 s45 + 
    q5 q7 q8 s12 s45 + q5 q7 q9 s34 s45 - q5 q8 q9 s34 s45 - 
    2 q5 q7 q8 s45^2 - 2 q5 q7 q9 s45^2 + 2 q5 q8 q9 s45^2 + 
    4 q7 q8 q9 s45^2 + 2 q5 q7 q8 q9 s45^3 - q7 q8 s51 - q7 q9 s51 + 
    3 q8 q9 s51 + 3 q7 q8 q9 s45 s51 + 
    q7 q8 q9 s51^2] (10/27 F[1, 1, 2] - 5/36 F[1, 1, 2]^2 + 
    10/27 F[1, 1, 6] - 1/18 F[1, 1, 2] F[1, 1, 6] - 
    5/36 F[1, 1, 6]^2 + 1/54 tci[1, 1]^2)


==> anc/qqb_W02_nfnfaa.m <==
r[2*q1 + 3*q10 - 8*q12 - 5*q14 + 6*q17 + q3 + q4 + q5 + q7 + 8*q9 - 
    2*q3^2*s12 - 2*q4^2*s12 - q17*q5*s12 + q4*q5*s12 - q17*q7*s12 + 
    q3*q7*s12 + q5*q8*s12 - 2*q1*q10*s23 + 4*q10*q3*s23 - 4*q14*q3*s23 + 
    10*q17*q3*s23 - 2*q3^2*s23 - 4*q3*q4*s23 - 2*q4^2*s23 - 2*q1*q5*s23 + 
    2*q14*q5*s23 + 2*q17*q5*s23 - 4*q4*q5*s23 - 11*q17*q6*s23 + 9*q3*q6*s23 - 
    2*q14*q9*s23 + 2*q17*q9*s23 + 2*q17*q3^2*s12*s23 - 4*q3^2*q4*s12*s23 + 
    4*q3*q4^2*s12*s23 + 2*q4^2*q5*s12*s23 - 2*q1*q10^2*s23^2 + 
    2*q10^2*q3*s23^2 - 2*q10*q3^2*s23^2 + 2*q14*q3^2*s23^2 + 
    4*q17*q3^2*s23^2 - 2*q3^2*q4*s23^2 - 2*q1*q4^2*s23^2 + 2*q3*q4^2*s23^2 + 
    2*q1*q10*q5*s23^2 - 2*q10*q3*q5*s23^2 + 2*q14*q3*q5*s23^2 + 
    2*q17*q3*q5*s23^2 - 2*q3*q4*q5*s23^2 + 4*q4^2*q5*s23^2 - 
    8*q17*q3*q6*s23^2 + 4*q3^2*q6*s23^2 - 2*q17*q3^2*q5*s12*s23^2 + 
    2*q3^2*q4*q5*s12*s23^2 - 2*q3*q4^2*q5*s12*s23^2 - 2*q17*q3^2*q6*s23^3 + 
    q1*q2*s34 + 3*q10*q2*s34 - 3*q12*q2*s34 - q14*q2*s34 + 6*q1*q4*s34 - 
    2*q4^2*s34 - 4*q1*q5*s34 + q14*q5*s34 + 3*q4*q5*s34 + 3*q12*q6*s34 - 
    3*q12*q7*s34 - 6*q1*q8*s34 + 3*q12*q8*s34 + q14*q8*s34 + q4*q8*s34 - 
    3*q6*q9*s34 + 4*q7*q9*s34 - 2*q4^2*q5*s12*s34 - q4*q5*q8*s12*s34 - 
    2*q1*q4^2*s23*s34 + 4*q1*q4*q5*s23*s34 - 4*q4^2*q5*s23*s34 - 
    2*q1*q4^2*q5*s23^2*s34 + 4*q1*q4^2*s34^2 - 4*q1*q4*q5*s34^2 + 
    4*q4^2*q5*s34^2 - 10*q1*q4*q8*s34^2 + 6*q4^2*q8*s34^2 + 
    3*q1*q5*q8*s34^2 - 3*q4*q5*q8*s34^2 + 2*q4^2*q5*q8*s12*s34^2 + 
    2*q1*q4^2*q5*s23*s34^2 - 2*q1*q4^2*q5*s34^3 - 6*q1*q4^2*q8*s34^3 + 
    4*q1*q4*q5*q8*s34^3 - 4*q4^2*q5*q8*s34^3 + 2*q1*q4^2*q5*q8*s34^4 + 
    10*q1*q10*s45 - 10*q10^2*s45 - 3*q1*q2*s45 + 2*q10*q2*s45 + q12*q2*s45 + 
    q17*q2*s45 + 4*q14*q3*s45 - 2*q3^2*s45 + 4*q1*q5*s45 - q10*q5*s45 - 
    3*q14*q5*s45 - q17*q5*s45 - q12*q6*s45 + 2*q14*q6*s45 + 5*q17*q6*s45 - 
    3*q3*q6*s45 - q12*q7*s45 - q14*q7*s45 - q17*q7*s45 + 2*q3*q7*s45 - 
    q1*q8*s45 + q12*q8*s45 - q17*q8*s45 + 2*q14*q9*s45 - 4*q17*q9*s45 - 
    2*q3^2*q7*s12*s45 - q17*q5*q8*s12*s45 - 2*q1*q10^2*s23*s45 - 
    8*q1*q10*q5*s23*s45 + 4*q10*q3*q5*s23*s45 - 4*q14*q3*q5*s23*s45 - 
    2*q3^2*q6*s23*s45 + 2*q1*q10^2*q5*s23^2*s45 - 2*q10^2*q3*q5*s23^2*s45 + 
    2*q10*q3^2*q5*s23^2*s45 - 2*q14*q3^2*q5*s23^2*s45 - 6*q10^2*q2*s34*s45 + 
    q1*q2*q5*s34*s45 + q10*q2*q5*s34*s45 - q12*q2*q5*s34*s45 - 
    q14*q2*q5*s34*s45 + q1*q5*q8*s34*s45 - q12*q5*q8*s34*s45 - 
    q12*q6*q9*s34*s45 - q12*q7*q9*s34*s45 + 10*q1*q10^2*s45^2 - 
    8*q1*q10*q2*s45^2 + 6*q10^2*q2*s45^2 - 2*q14*q3^2*s45^2 + 
    10*q1*q10*q5*s45^2 - 6*q10^2*q5*s45^2 - 2*q1*q2*q5*s45^2 + 
    2*q10*q2*q5*s45^2 + 2*q14*q3*q7*s45^2 - 2*q3^2*q7*s45^2 - 
    q14*q6*q9*s45^2 + q17*q7*q9*s45^2 - 6*q1*q10^2*q5*s23*s45^2 - 
    2*q10^2*q2*q5*s34*s45^2 - 6*q1*q10^2*q2*s45^3 + 6*q1*q10^2*q5*s45^3 - 
    4*q1*q10*q2*q5*s45^3 + 2*q10^2*q2*q5*s45^3 - 2*q14*q3^2*q7*s45^3 - 
    2*q1*q10^2*q2*q5*s45^4 - 2*q10^2*s51 - 3*q1*q2*s51 - 2*q10*q2*s51 + 
    2*q12*q2*s51 + 2*q17*q2*s51 - 10*q17*q3*s51 - q2*q3*s51 - 2*q3^2*s51 - 
    2*q1*q4*s51 + 6*q3*q4*s51 - 2*q4^2*s51 + 2*q12*q6*s51 + 2*q17*q6*s51 - 
    2*q12*q7*s51 + 2*q14*q7*s51 - 3*q3*q7*s51 + 4*q1*q8*s51 - 2*q12*q8*s51 - 
    2*q14*q8*s51 + 2*q1*q9*s51 + 5*q10*q9*s51 - q14*q9*s51 - 11*q17*q9*s51 + 
    11*q4*q9*s51 - 2*q6*q9*s51 + 2*q7*q9*s51 + 2*q17*q3^2*s12*s51 + 
    2*q3^2*q4*s12*s51 - 2*q3*q4^2*s12*s51 + q17*q2*q7*s12*s51 - 
    q2*q3*q7*s12*s51 + 2*q3^2*q7*s12*s51 + 2*q1*q10^2*s23*s51 - 
    8*q17*q3^2*s23*s51 + 4*q3^2*q4*s23*s51 - 2*q1*q4^2*s23*s51 - 
    4*q3*q4^2*s23*s51 + 8*q17*q3*q6*s23*s51 - 2*q3^2*q6*s23*s51 - 
    4*q10*q3*q9*s23*s51 + 4*q14*q3*q9*s23*s51 - 8*q17*q3*q9*s23*s51 + 
    8*q3*q4*q9*s23*s51 + 4*q17*q3^2*q6*s23^2*s51 + 2*q1*q10^2*q9*s23^2*s51 - 
    2*q10^2*q3*q9*s23^2*s51 + 2*q10*q3^2*q9*s23^2*s51 - 
    2*q14*q3^2*q9*s23^2*s51 - 2*q17*q3^2*q9*s23^2*s51 + 
    2*q3^2*q4*q9*s23^2*s51 + 2*q1*q4^2*q9*s23^2*s51 - 
    2*q3*q4^2*q9*s23^2*s51 - 6*q10^2*q2*s34*s51 + 4*q10*q2*q4*s34*s51 - 
    4*q12*q2*q4*s34*s51 - 2*q1*q4^2*s34*s51 + 4*q10*q4*q6*s34*s51 - 
    4*q12*q4*q6*s34*s51 + q1*q2*q7*s34*s51 - q14*q2*q7*s34*s51 - 
    4*q12*q4*q7*s34*s51 + 8*q1*q4*q8*s34*s51 - 4*q12*q4*q8*s34*s51 - 
    5*q10*q6*q9*s34*s51 + 5*q4*q7*q9*s34*s51 + 6*q1*q4^2*q8*s34^2*s51 + 
    2*q1*q10^2*s45*s51 - 4*q1*q10*q2*s45*s51 + 6*q10^2*q2*s45*s51 - 
    2*q3^2*q6*s45*s51 - 4*q3^2*q7*s45*s51 - q1*q6*q8*s45*s51 + 
    q14*q6*q8*s45*s51 + q17*q6*q8*s45*s51 - q3*q6*q8*s45*s51 + 
    q1*q6*q9*s45*s51 - q14*q6*q9*s45*s51 + q1*q7*q9*s45*s51 + 
    q17*q7*q9*s45*s51 - 6*q1*q10^2*q2*s45^2*s51 - 4*q14*q3^2*q7*s45^2*s51 - 
    2*q1*q10^2*s51^2 + 2*q10^2*q2*s51^2 + 4*q1*q2*q3*s51^2 - 
    2*q17*q2*q3*s51^2 + 4*q17*q3^2*s51^2 - 2*q10*q2*q4*s51^2 + 
    2*q12*q2*q4*s51^2 - 2*q3^2*q4*s51^2 - 2*q1*q4^2*s51^2 + 2*q3*q4^2*s51^2 + 
    2*q1*q10*q6*s51^2 + 2*q1*q3*q6*s51^2 - 2*q3^2*q6*s51^2 + 
    2*q10*q4*q6*s51^2 - 2*q12*q4*q6*s51^2 - 3*q1*q2*q7*s51^2 - 
    2*q1*q3*q7*s51^2 - 2*q14*q3*q7*s51^2 + 3*q2*q3*q7*s51^2 + 
    4*q3^2*q7*s51^2 - 2*q1*q4*q7*s51^2 - 2*q12*q4*q7*s51^2 - 
    4*q1*q3*q8*s51^2 + 2*q14*q3*q8*s51^2 - 2*q1*q4*q8*s51^2 + 
    2*q12*q4*q8*s51^2 - 2*q1*q6*q8*s51^2 + 2*q3*q6*q8*s51^2 + 
    2*q1*q10*q9*s51^2 + 2*q10^2*q9*s51^2 + 8*q17*q3*q9*s51^2 + 
    2*q1*q4*q9*s51^2 - 8*q3*q4*q9*s51^2 + 6*q4^2*q9*s51^2 - 
    2*q1*q6*q9*s51^2 - 4*q10*q6*q9*s51^2 + 3*q1*q7*q9*s51^2 + 
    4*q4*q7*q9*s51^2 - 2*q17*q2*q3^2*s12*s51^2 - 2*q2*q3^2*q7*s12*s51^2 - 
    2*q17*q3^2*q6*s23*s51^2 - 2*q1*q10^2*q9*s23*s51^2 + 
    4*q17*q3^2*q9*s23*s51^2 - 4*q3^2*q4*q9*s23*s51^2 + 
    2*q1*q4^2*q9*s23*s51^2 + 4*q3*q4^2*q9*s23*s51^2 - 
    2*q10^2*q2*q4*s34*s51^2 + 2*q10*q2*q4^2*s34*s51^2 - 
    2*q12*q2*q4^2*s34*s51^2 + 2*q10^2*q4*q6*s34*s51^2 - 
    2*q10*q4^2*q6*s34*s51^2 + 2*q12*q4^2*q6*s34*s51^2 - 
    2*q12*q4^2*q7*s34*s51^2 - 2*q1*q4^2*q8*s34*s51^2 + 
    2*q12*q4^2*q8*s34*s51^2 - 2*q10^2*q6*q9*s34*s51^2 + 
    2*q4^2*q7*q9*s34*s51^2 - 2*q1*q10^2*q2*s45*s51^2 - 
    2*q14*q3^2*q7*s45*s51^2 + 2*q14*q3^2*q8*s45*s51^2 - 
    2*q3^2*q6*q8*s45*s51^2 - 2*q1*q2*q3^2*s51^3 + 2*q1*q10^2*q6*s51^3 - 
    2*q1*q3^2*q6*s51^3 + 4*q1*q2*q3*q7*s51^3 + 2*q1*q3^2*q7*s51^3 - 
    4*q2*q3^2*q7*s51^3 - 2*q1*q4^2*q7*s51^3 + 2*q1*q3^2*q8*s51^3 + 
    4*q1*q3*q6*q8*s51^3 - 2*q3^2*q6*q8*s51^3 + 2*q1*q10^2*q9*s51^3 - 
    2*q17*q3^2*q9*s51^3 + 2*q3^2*q4*q9*s51^3 + 2*q1*q4^2*q9*s51^3 - 
    2*q3*q4^2*q9*s51^3 - 4*q1*q10*q6*q9*s51^3 - 2*q10^2*q6*q9*s51^3 + 
    4*q1*q4*q7*q9*s51^3 + 2*q4^2*q7*q9*s51^3 - 2*q1*q2*q3^2*q7*s51^4 - 
    2*q1*q3^2*q6*q8*s51^4 - 2*q1*q10^2*q6*q9*s51^4 + 2*q1*q4^2*q7*q9*s51^4]*
  (-20/9 + (4*F[1, 1, 1])/3 + F[1, 1, 2]/3 + F[1, 1, 6]/3 - 
   (4*tci[1, 2])/3) + r[4*q10 - 8*q12 + 4*q4 + 2*q9 - 2*q4^2*s12 + 
    2*q1*q10*s23 + 4*q10^2*s23 - 10*q4^2*s23 + 2*q1*q5*s23 - 2*q10*q5*s23 - 
    2*q4*q5*s23 - 2*q10*q9*s23 + 2*q4*q9*s23 + 8*q4^3*s12*s23 + 
    2*q4^2*q5*s12*s23 + 2*q1*q10^2*s23^2 - 2*q1*q4^2*s23^2 + 4*q4^3*s23^2 - 
    2*q1*q10*q5*s23^2 + 2*q4^2*q5*s23^2 - 4*q4^3*q5*s12*s23^2 + 4*q10^2*s34 - 
    8*q12^2*s34 + 4*q10*q2*s34 - 4*q12*q2*s34 + 8*q1*q4*s34 - 4*q10*q4*s34 - 
    2*q1*q5*s34 - 2*q12*q5*s34 + 6*q4*q5*s34 + 6*q12*q6*s34 - 5*q12*q7*s34 - 
    7*q1*q8*s34 + 3*q12*q8*s34 + 2*q4*q8*s34 + 4*q10*q9*s34 + 2*q12*q9*s34 + 
    6*q4*q9*s34 - 4*q6*q9*s34 + 5*q7*q9*s34 - 4*q4^3*s12*s34 - 
    2*q4^2*q5*s12*s34 - 2*q1*q4^2*s23*s34 - 4*q4^3*s23*s34 + 
    4*q1*q4*q5*s23*s34 - 12*q4^2*q5*s23*s34 + 4*q4^3*q5*s12*s23*s34 - 
    4*q1*q4^3*s23^2*s34 - 2*q1*q4^2*q5*s23^2*s34 + 8*q4^3*q5*s23^2*s34 + 
    2*q10^2*q2*s34^2 - 3*q12^2*q2*s34^2 + 16*q1*q4^2*s34^2 - 4*q4^3*s34^2 - 
    10*q1*q4*q5*s34^2 + 12*q4^2*q5*s34^2 + 3*q12^2*q6*s34^2 + 
    4*q10*q4*q6*s34^2 - 4*q12*q4*q6*s34^2 - 3*q12^2*q7*s34^2 - 
    4*q12*q4*q7*s34^2 + 3*q12^2*q8*s34^2 - 20*q1*q4*q8*s34^2 + 
    12*q4^2*q8*s34^2 + 5*q1*q5*q8*s34^2 + q12*q5*q8*s34^2 - 
    6*q4*q5*q8*s34^2 - 4*q10*q6*q9*s34^2 + q12*q7*q9*s34^2 + 
    4*q4*q7*q9*s34^2 - 4*q4^3*q5*s12*s34^2 + 2*q4^2*q5*q8*s12*s34^2 - 
    4*q1*q4^3*s23*s34^2 + 10*q1*q4^2*q5*s23*s34^2 - 8*q4^3*q5*s23*s34^2 - 
    4*q1*q4^3*q5*s23^2*s34^2 + 8*q1*q4^3*s34^3 - 10*q1*q4^2*q5*s34^3 + 
    8*q4^3*q5*s34^3 - 26*q1*q4^2*q8*s34^3 + 12*q4^3*q8*s34^3 + 
    10*q1*q4*q5*q8*s34^3 - 12*q4^2*q5*q8*s34^3 + 4*q4^3*q5*q8*s12*s34^3 + 
    4*q1*q4^3*q5*s23*s34^3 - 4*q1*q4^3*q5*s34^4 - 12*q1*q4^3*q8*s34^4 + 
    10*q1*q4^2*q5*q8*s34^4 - 8*q4^3*q5*q8*s34^4 + 4*q1*q4^3*q5*q8*s34^5 - 
    12*q1*q10*s45 + 10*q10^2*s45 + 3*q1*q2*s45 - 4*q10*q2*s45 + q12*q2*s45 - 
    6*q1*q5*s45 + 6*q10*q5*s45 - q12*q6*s45 - q12*q7*s45 - q1*q8*s45 + 
    q12*q8*s45 + q6*q9*s45 + q7*q9*s45 + 6*q1*q10^2*s23*s45 - 
    4*q10^3*s23*s45 + 12*q1*q10*q5*s23*s45 - 12*q10^2*q5*s23*s45 + 
    4*q1*q10^3*s23^2*s45 - 6*q1*q10^2*q5*s23^2*s45 - 20*q10^3*s34*s45 - 
    2*q10^2*q2*s34*s45 + q12^2*q2*s34*s45 - 6*q10^2*q5*s34*s45 - 
    q1*q2*q5*s34*s45 + 2*q10*q2*q5*s34*s45 - q12*q2*q5*s34*s45 - 
    q12^2*q6*s34*s45 - q12^2*q7*s34*s45 + q12^2*q8*s34*s45 + 
    q1*q5*q8*s34*s45 - q12*q5*q8*s34*s45 - q12*q6*q9*s34*s45 - 
    q12*q7*q9*s34*s45 - 12*q10^3*q2*s34^2*s45 - q12^2*q2*q5*s34^2*s45 - 
    q12^2*q5*q8*s34^2*s45 - q12^2*q6*q9*s34^2*s45 - q12^2*q7*q9*s34^2*s45 - 
    30*q1*q10^2*s45^2 + 20*q10^3*s45^2 + 14*q1*q10*q2*s45^2 - 
    10*q10^2*q2*s45^2 - 20*q1*q10*q5*s45^2 + 14*q10^2*q5*s45^2 + 
    4*q1*q2*q5*s45^2 - 4*q10*q2*q5*s45^2 + 4*q1*q10^3*s23*s45^2 + 
    22*q1*q10^2*q5*s23*s45^2 - 12*q10^3*q5*s23*s45^2 - 
    4*q1*q10^3*q5*s23^2*s45^2 + 12*q10^3*q2*s34*s45^2 - 
    12*q10^3*q5*s34*s45^2 + 2*q10^2*q2*q5*s34*s45^2 - 
    4*q10^3*q2*q5*s34^2*s45^2 - 20*q1*q10^3*s45^3 + 22*q1*q10^2*q2*s45^3 - 
    12*q10^3*q2*s45^3 - 26*q1*q10^2*q5*s45^3 + 12*q10^3*q5*s45^3 + 
    10*q1*q10*q2*q5*s45^3 - 6*q10^2*q2*q5*s45^3 + 12*q1*q10^3*q5*s23*s45^3 + 
    4*q10^3*q2*q5*s34*s45^3 + 12*q1*q10^3*q2*s45^4 - 12*q1*q10^3*q5*s45^4 + 
    10*q1*q10^2*q2*q5*s45^4 - 4*q10^3*q2*q5*s45^4 + 4*q1*q10^3*q2*q5*s45^5 - 
    2*q1*q10*s51 - 2*q10^2*s51 - 2*q10*q2*s51 + 2*q12*q2*s51 - 4*q1*q4*s51 + 
    8*q4^2*s51 + 2*q10*q6*s51 + 2*q12*q6*s51 - 3*q1*q7*s51 - 2*q12*q7*s51 + 
    2*q1*q8*s51 - 2*q12*q8*s51 + 2*q1*q9*s51 + 2*q10*q9*s51 - 4*q6*q9*s51 + 
    5*q7*q9*s51 - 4*q4^3*s12*s51 - 2*q1*q10^2*s23*s51 + 4*q10^3*s23*s51 - 
    2*q1*q4^2*s23*s51 - 8*q4^3*s23*s51 - 8*q10^2*q9*s23*s51 + 
    12*q4^2*q9*s23*s51 - 4*q1*q10^3*s23^2*s51 - 4*q1*q4^3*s23^2*s51 + 
    2*q1*q10^2*q9*s23^2*s51 + 2*q1*q4^2*q9*s23^2*s51 - 4*q10^3*s34*s51 - 
    10*q10^2*q2*s34*s51 + 2*q12^2*q2*s34*s51 + 6*q10*q2*q4*s34*s51 - 
    6*q12*q2*q4*s34*s51 - 6*q1*q4^2*s34*s51 - 4*q4^3*s34*s51 + 
    2*q12^2*q6*s34*s51 + 10*q10*q4*q6*s34*s51 - 10*q12*q4*q6*s34*s51 - 
    2*q12^2*q7*s34*s51 - 2*q1*q4*q7*s34*s51 - 10*q12*q4*q7*s34*s51 - 
    2*q12^2*q8*s34*s51 + 12*q1*q4*q8*s34*s51 - 6*q12*q4*q8*s34*s51 + 
    8*q10^2*q9*s34*s51 + 18*q4^2*q9*s34*s51 - 10*q10*q6*q9*s34*s51 + 
    10*q4*q7*q9*s34*s51 - 4*q1*q4^3*s23*s34*s51 - 12*q10^3*q2*s34^2*s51 + 
    4*q10^2*q2*q4*s34^2*s51 - 4*q12^2*q2*q4*s34^2*s51 - 4*q1*q4^3*s34^2*s51 + 
    8*q10^2*q4*q6*s34^2*s51 - 4*q12^2*q4*q6*s34^2*s51 - 
    4*q10*q4^2*q6*s34^2*s51 + 4*q12*q4^2*q6*s34^2*s51 - 
    4*q12^2*q4*q7*s34^2*s51 - 8*q12*q4^2*q7*s34^2*s51 - 
    4*q12^2*q4*q8*s34^2*s51 + 22*q1*q4^2*q8*s34^2*s51 - 
    4*q12*q4^2*q8*s34^2*s51 - 8*q10^2*q6*q9*s34^2*s51 + 
    8*q4^2*q7*q9*s34^2*s51 + 12*q1*q4^3*q8*s34^3*s51 - 2*q1*q10^2*s45*s51 + 
    4*q10^3*s45*s51 + 4*q1*q10*q2*s45*s51 - 2*q10^2*q2*s45*s51 - 
    2*q1*q10*q6*s45*s51 + q1*q6*q9*s45*s51 + q1*q7*q9*s45*s51 - 
    4*q1*q10^3*s23*s45*s51 + 12*q10^3*q2*s34*s45*s51 - 4*q1*q10^3*s45^2*s51 + 
    14*q1*q10^2*q2*s45^2*s51 - 12*q10^3*q2*s45^2*s51 + 
    12*q1*q10^3*q2*s45^3*s51 - 2*q1*q10^2*s51^2 - 4*q10^3*s51^2 + 
    2*q10^2*q2*s51^2 - 2*q10*q2*q4*s51^2 + 2*q12*q2*q4*s51^2 - 
    6*q1*q4^2*s51^2 + 4*q4^3*s51^2 + 4*q1*q10*q6*s51^2 + 4*q10^2*q6*s51^2 + 
    2*q10*q4*q6*s51^2 - 2*q12*q4*q6*s51^2 - 8*q1*q4*q7*s51^2 - 
    2*q12*q4*q7*s51^2 - 2*q1*q4*q8*s51^2 + 2*q12*q4*q8*s51^2 + 
    4*q1*q10*q9*s51^2 + 6*q10^2*q9*s51^2 + 4*q1*q4*q9*s51^2 - 
    2*q4^2*q9*s51^2 - 4*q1*q6*q9*s51^2 - 10*q10*q6*q9*s51^2 + 
    5*q1*q7*q9*s51^2 + 10*q4*q7*q9*s51^2 + 4*q1*q10^3*s23*s51^2 - 
    4*q1*q4^3*s23*s51^2 - 2*q1*q10^2*q9*s23*s51^2 - 4*q10^3*q9*s23*s51^2 + 
    2*q1*q4^2*q9*s23*s51^2 + 12*q4^3*q9*s23*s51^2 + 
    4*q1*q10^3*q9*s23^2*s51^2 + 4*q1*q4^3*q9*s23^2*s51^2 + 
    4*q10^3*q2*s34*s51^2 - 6*q10^2*q2*q4*s34*s51^2 + 
    2*q12^2*q2*q4*s34*s51^2 + 4*q10*q2*q4^2*s34*s51^2 - 
    4*q12*q2*q4^2*s34*s51^2 - 4*q1*q4^3*s34*s51^2 + 6*q10^2*q4*q6*s34*s51^2 - 
    2*q12^2*q4*q6*s34*s51^2 - 4*q10*q4^2*q6*s34*s51^2 + 
    4*q12*q4^2*q6*s34*s51^2 - 2*q12^2*q4*q7*s34*s51^2 - 
    4*q1*q4^2*q7*s34*s51^2 - 6*q12*q4^2*q7*s34*s51^2 + 
    2*q12^2*q4*q8*s34*s51^2 - 6*q1*q4^2*q8*s34*s51^2 + 
    6*q12*q4^2*q8*s34*s51^2 + 4*q10^3*q9*s34*s51^2 + 12*q4^3*q9*s34*s51^2 - 
    10*q10^2*q6*q9*s34*s51^2 + 10*q4^2*q7*q9*s34*s51^2 - 
    4*q10^3*q2*q4*s34^2*s51^2 + 2*q10^2*q2*q4^2*s34^2*s51^2 - 
    2*q12^2*q2*q4^2*s34^2*s51^2 + 4*q10^3*q4*q6*s34^2*s51^2 - 
    2*q10^2*q4^2*q6*s34^2*s51^2 + 2*q12^2*q4^2*q6*s34^2*s51^2 - 
    2*q12^2*q4^2*q7*s34^2*s51^2 - 4*q12*q4^3*q7*s34^2*s51^2 + 
    2*q12^2*q4^2*q8*s34^2*s51^2 - 4*q1*q4^3*q8*s34^2*s51^2 + 
    4*q12*q4^3*q8*s34^2*s51^2 - 4*q10^3*q6*q9*s34^2*s51^2 + 
    4*q4^3*q7*q9*s34^2*s51^2 + 4*q1*q10^3*s45*s51^2 + 
    2*q1*q10^2*q2*s45*s51^2 - 4*q10^3*q2*s45*s51^2 - 
    4*q1*q10^2*q6*s45*s51^2 + 4*q1*q10^3*q2*s45^2*s51^2 - 4*q1*q10^3*s51^3 - 
    4*q1*q4^3*s51^3 + 6*q1*q10^2*q6*s51^3 + 4*q10^3*q6*s51^3 - 
    10*q1*q4^2*q7*s51^3 + 6*q1*q10^2*q9*s51^3 + 4*q10^3*q9*s51^3 + 
    6*q1*q4^2*q9*s51^3 - 10*q1*q10*q6*q9*s51^3 - 10*q10^2*q6*q9*s51^3 + 
    10*q1*q4*q7*q9*s51^3 + 10*q4^2*q7*q9*s51^3 - 4*q1*q10^3*q9*s23*s51^3 + 
    4*q1*q4^3*q9*s23*s51^3 - 4*q1*q4^3*q7*s34*s51^3 - 
    4*q10^3*q6*q9*s34*s51^3 + 4*q4^3*q7*q9*s34*s51^3 - 
    4*q1*q10^3*q6*s45*s51^3 + 4*q1*q10^3*q6*s51^4 - 4*q1*q4^3*q7*s51^4 + 
    4*q1*q10^3*q9*s51^4 + 4*q1*q4^3*q9*s51^4 - 10*q1*q10^2*q6*q9*s51^4 - 
    4*q10^3*q6*q9*s51^4 + 10*q1*q4^2*q7*q9*s51^4 + 4*q4^3*q7*q9*s51^4 - 
    4*q1*q10^3*q6*q9*s51^5 + 4*q1*q4^3*q7*q9*s51^5]*
  ((20*F[1, 1, 1])/9 - (4*F[1, 1, 1]^2)/3 - (F[1, 1, 1]*F[1, 1, 2])/3 - 
   (20*F[1, 1, 3])/9 + (4*F[1, 1, 1]*F[1, 1, 3])/3 + 
   (F[1, 1, 2]*F[1, 1, 3])/3 - (F[1, 1, 1]*F[1, 1, 6])/3 + 
   (F[1, 1, 3]*F[1, 1, 6])/3 + (4*F[1, 1, 1]*tci[1, 2])/3 - 
   (4*F[1, 1, 3]*tci[1, 2])/3) + 
 r[-q1 - 2*q10 + 5*q14 - 4*q3 - 2*q6 + 2*q9 + 2*q3^2*s12 + 2*q1*q10*s23 - 
    2*q10*q3*s23 + 2*q14*q3*s23 - 8*q3^2*s23 + 2*q1*q5*s23 - 2*q14*q5*s23 + 
    4*q3*q6*s23 + 4*q3^3*s12*s23 + 2*q1*q10^2*s23^2 - 2*q10^2*q3*s23^2 + 
    2*q10*q3^2*s23^2 - 2*q14*q3^2*s23^2 - 4*q3^3*s23^2 - 2*q1*q10*q5*s23^2 + 
    2*q10*q3*q5*s23^2 - 2*q14*q3*q5*s23^2 + 8*q3^2*q6*s23^2 + 
    4*q3^3*q6*s23^3 - q1*q2*s34 + q14*q2*s34 + q1*q5*s34 - q14*q5*s34 + 
    q1*q8*s34 - q14*q8*s34 - 2*q6*q9*s34 - 12*q1*q10*s45 + 6*q10^2*s45 + 
    5*q14^2*s45 + q1*q2*s45 - 4*q10*q2*s45 + q14*q2*s45 - 4*q14*q3*s45 - 
    6*q1*q5*s45 + 2*q10*q5*s45 + 4*q14*q5*s45 - 4*q14*q6*s45 - 2*q3*q6*s45 + 
    2*q14*q7*s45 - 4*q3*q7*s45 + 2*q1*q8*s45 + 2*q6*q9*s45 + 4*q3^3*s12*s45 + 
    2*q3^2*q7*s12*s45 + 6*q1*q10^2*s23*s45 - 8*q10^2*q3*s23*s45 + 
    4*q14^2*q3*s23*s45 + 4*q10*q3^2*s23*s45 - 4*q14*q3^2*s23*s45 + 
    4*q3^3*s23*s45 + 12*q1*q10*q5*s23*s45 - 2*q14^2*q5*s23*s45 - 
    6*q10*q3*q5*s23*s45 + 6*q14*q3*q5*s23*s45 - 12*q3^2*q6*s23*s45 + 
    2*q14^2*q9*s23*s45 + 4*q1*q10^3*s23^2*s45 - 4*q10^3*q3*s23^2*s45 + 
    2*q10^2*q3^2*s23^2*s45 - 2*q14^2*q3^2*s23^2*s45 - 
    6*q1*q10^2*q5*s23^2*s45 + 6*q10^2*q3*q5*s23^2*s45 - 
    2*q14^2*q3*q5*s23^2*s45 - 4*q10*q3^2*q5*s23^2*s45 + 
    4*q14*q3^2*q5*s23^2*s45 - 8*q3^3*q6*s23^2*s45 + 4*q10^2*q2*s34*s45 + 
    q14^2*q2*s34*s45 - q14^2*q5*s34*s45 - q1*q2*q5*s34*s45 + 
    q14*q2*q5*s34*s45 - q14^2*q8*s34*s45 - 30*q1*q10^2*s45^2 + 
    20*q10^3*s45^2 + 14*q1*q10*q2*s45^2 - 10*q10^2*q2*s45^2 - 
    4*q14^2*q3*s45^2 - 2*q14*q3^2*s45^2 + 4*q3^3*s45^2 - 20*q1*q10*q5*s45^2 + 
    12*q10^2*q5*s45^2 + 3*q14^2*q5*s45^2 + 4*q1*q2*q5*s45^2 - 
    4*q10*q2*q5*s45^2 - 2*q14^2*q6*s45^2 + 4*q3^2*q6*s45^2 + q14^2*q7*s45^2 - 
    4*q14*q3*q7*s45^2 - 2*q14^2*q9*s45^2 + 2*q14*q6*q9*s45^2 + 
    4*q3^3*q7*s12*s45^2 + 4*q1*q10^3*s23*s45^2 + 22*q1*q10^2*q5*s23*s45^2 - 
    4*q10^2*q3*q5*s23*s45^2 + 4*q14^2*q3*q5*s23*s45^2 + 4*q3^3*q6*s23*s45^2 - 
    4*q1*q10^3*q5*s23^2*s45^2 + 4*q10^3*q3*q5*s23^2*s45^2 - 
    2*q10^2*q3^2*q5*s23^2*s45^2 + 2*q14^2*q3^2*q5*s23^2*s45^2 + 
    12*q10^3*q2*s34*s45^2 + 2*q10^2*q2*q5*s34*s45^2 + q14^2*q2*q5*s34*s45^2 - 
    20*q1*q10^3*s45^3 + 22*q1*q10^2*q2*s45^3 - 12*q10^3*q2*s45^3 + 
    2*q14^2*q3^2*s45^3 + 4*q14*q3^3*s45^3 - 26*q1*q10^2*q5*s45^3 + 
    12*q10^3*q5*s45^3 + 10*q1*q10*q2*q5*s45^3 - 6*q10^2*q2*q5*s45^3 - 
    2*q14^2*q3*q7*s45^3 + 2*q14*q3^2*q7*s45^3 + 4*q3^3*q7*s45^3 + 
    q14^2*q6*q9*s45^3 + 12*q1*q10^3*q5*s23*s45^3 + 4*q10^3*q2*q5*s34*s45^3 + 
    12*q1*q10^3*q2*s45^4 - 12*q1*q10^3*q5*s45^4 + 10*q1*q10^2*q2*q5*s45^4 - 
    4*q10^3*q2*q5*s45^4 + 2*q14^2*q3^2*q7*s45^4 + 4*q14*q3^3*q7*s45^4 + 
    4*q1*q10^3*q2*q5*s45^5 - 2*q1*q10*s51 - 6*q10^2*s51 + 5*q1*q2*s51 + 
    q14*q2*s51 + 4*q10*q3*s51 - 4*q14*q3*s51 - 4*q2*q3*s51 + 10*q3^2*s51 - 
    2*q3*q6*s51 - 3*q1*q7*s51 - 3*q14*q7*s51 + 6*q3*q7*s51 - 2*q1*q8*s51 + 
    2*q14*q8*s51 + q1*q9*s51 + 8*q10*q9*s51 - 3*q14*q9*s51 - 4*q6*q9*s51 - 
    8*q3^3*s12*s51 - 2*q3^2*q7*s12*s51 - 2*q1*q10^2*s23*s51 + 
    8*q10^2*q3*s23*s51 - 4*q14^2*q3*s23*s51 - 4*q10*q3^2*s23*s51 + 
    4*q14*q3^2*s23*s51 + 8*q3^3*s23*s51 - 10*q3^2*q6*s23*s51 - 
    4*q14^2*q9*s23*s51 - 6*q10*q3*q9*s23*s51 + 6*q14*q3*q9*s23*s51 - 
    4*q1*q10^3*s23^2*s51 + 4*q10^3*q3*s23^2*s51 - 2*q10^2*q3^2*s23^2*s51 + 
    2*q14^2*q3^2*s23^2*s51 - 8*q3^3*q6*s23^2*s51 + 2*q1*q10^2*q9*s23^2*s51 - 
    2*q10^2*q3*q9*s23^2*s51 + 2*q14^2*q3*q9*s23^2*s51 + 2*q10^2*q2*s34*s51 - 
    q14^2*q2*s34*s51 + q14^2*q7*s34*s51 - q1*q2*q7*s34*s51 + 
    q14*q2*q7*s34*s51 - 8*q10*q6*q9*s34*s51 - 2*q1*q10^2*s45*s51 + 
    4*q10^3*s45*s51 + 4*q1*q10*q2*s45*s51 - 2*q10^2*q2*s45*s51 + 
    6*q1*q2*q3*s45*s51 + 4*q3^3*s45*s51 - 2*q1*q10*q6*s45*s51 + 
    2*q1*q3*q6*s45*s51 + 2*q3^2*q6*s45*s51 - 2*q14^2*q7*s45*s51 - 
    2*q1*q3*q7*s45*s51 - 2*q14*q3*q7*s45*s51 + 12*q3^2*q7*s45*s51 + 
    2*q14^2*q8*s45*s51 - 6*q1*q3*q8*s45*s51 + 2*q14*q3*q8*s45*s51 - 
    q1*q6*q8*s45*s51 - q14*q6*q8*s45*s51 + 2*q3*q6*q8*s45*s51 + 
    q14^2*q9*s45*s51 + q1*q6*q9*s45*s51 + q14*q6*q9*s45*s51 - 
    4*q3^3*q7*s12*s45*s51 - 4*q1*q10^3*s23*s45*s51 + 4*q3^3*q6*s23*s45*s51 + 
    12*q10^3*q2*s34*s45*s51 - 4*q1*q10^3*s45^2*s51 + 
    14*q1*q10^2*q2*s45^2*s51 - 12*q10^3*q2*s45^2*s51 + 4*q3^3*q6*s45^2*s51 + 
    8*q14*q3^2*q7*s45^2*s51 + 8*q3^3*q7*s45^2*s51 - q14^2*q6*q8*s45^2*s51 + 
    q14^2*q6*q9*s45^2*s51 + 12*q1*q10^3*q2*s45^3*s51 + 
    4*q14^2*q3^2*q7*s45^3*s51 + 8*q14*q3^3*q7*s45^3*s51 - 2*q1*q10^2*s51^2 - 
    4*q10^3*s51^2 + 2*q10^2*q2*s51^2 - 10*q1*q2*q3*s51^2 + 10*q2*q3^2*s51^2 - 
    4*q3^3*s51^2 + 4*q1*q10*q6*s51^2 + 4*q10^2*q6*s51^2 + 4*q1*q3*q6*s51^2 + 
    2*q3^2*q6*s51^2 + 5*q1*q2*q7*s51^2 + q14*q2*q7*s51^2 + 8*q1*q3*q7*s51^2 + 
    2*q14*q3*q7*s51^2 - 6*q2*q3*q7*s51^2 - 12*q3^2*q7*s51^2 - 
    2*q1*q3*q8*s51^2 - 2*q14*q3*q8*s51^2 - 4*q1*q6*q8*s51^2 + 
    4*q3*q6*q8*s51^2 + 4*q1*q10*q9*s51^2 + 10*q10^2*q9*s51^2 - 
    4*q10*q3*q9*s51^2 + 4*q14*q3*q9*s51^2 - 4*q1*q6*q9*s51^2 - 
    10*q10*q6*q9*s51^2 + 2*q2*q3^2*q7*s12*s51^2 + 4*q3^3*q7*s12*s51^2 + 
    4*q1*q10^3*s23*s51^2 + 4*q3^3*q6*s23*s51^2 - 2*q1*q10^2*q9*s23*s51^2 - 
    8*q10^2*q3*q9*s23*s51^2 + 4*q14^2*q3*q9*s23*s51^2 + 
    4*q10*q3^2*q9*s23*s51^2 - 4*q14*q3^2*q9*s23*s51^2 + 
    4*q1*q10^3*q9*s23^2*s51^2 - 4*q10^3*q3*q9*s23^2*s51^2 + 
    2*q10^2*q3^2*q9*s23^2*s51^2 - 2*q14^2*q3^2*q9*s23^2*s51^2 + 
    4*q10^3*q2*s34*s51^2 - q14^2*q2*q7*s34*s51^2 - 10*q10^2*q6*q9*s34*s51^2 + 
    4*q1*q10^3*s45*s51^2 + 2*q1*q10^2*q2*s45*s51^2 - 4*q10^3*q2*s45*s51^2 - 
    8*q1*q2*q3^2*s45*s51^2 - 4*q1*q10^2*q6*s45*s51^2 - 
    4*q1*q3^2*q6*s45*s51^2 + 4*q3^3*q6*s45*s51^2 + 2*q14^2*q3*q7*s45*s51^2 + 
    4*q1*q3^2*q7*s45*s51^2 + 6*q14*q3^2*q7*s45*s51^2 - 8*q3^3*q7*s45*s51^2 - 
    2*q14^2*q3*q8*s45*s51^2 + 8*q1*q3^2*q8*s45*s51^2 - 
    6*q14*q3^2*q8*s45*s51^2 - 2*q3^2*q6*q8*s45*s51^2 + 
    4*q1*q10^3*q2*s45^2*s51^2 + 2*q14^2*q3^2*q7*s45^2*s51^2 + 
    4*q14*q3^3*q7*s45^2*s51^2 - 2*q14^2*q3^2*q8*s45^2*s51^2 - 
    4*q14*q3^3*q8*s45^2*s51^2 + 4*q3^3*q6*q8*s45^2*s51^2 - 4*q1*q10^3*s51^3 + 
    10*q1*q2*q3^2*s51^3 - 8*q2*q3^3*s51^3 + 6*q1*q10^2*q6*s51^3 + 
    4*q10^3*q6*s51^3 - 6*q1*q3^2*q6*s51^3 - 10*q1*q2*q3*q7*s51^3 - 
    10*q1*q3^2*q7*s51^3 + 12*q2*q3^2*q7*s51^3 + 8*q3^3*q7*s51^3 + 
    6*q1*q3^2*q8*s51^3 + 10*q1*q3*q6*q8*s51^3 - 6*q3^2*q6*q8*s51^3 + 
    6*q1*q10^2*q9*s51^3 + 4*q10^3*q9*s51^3 - 10*q1*q10*q6*q9*s51^3 - 
    10*q10^2*q6*q9*s51^3 - 4*q2*q3^3*q7*s12*s51^3 - 4*q1*q10^3*q9*s23*s51^3 - 
    4*q10^3*q6*q9*s34*s51^3 + 4*q1*q2*q3^3*s45*s51^3 - 
    4*q1*q10^3*q6*s45*s51^3 + 4*q1*q3^3*q6*s45*s51^3 - 
    4*q1*q3^3*q7*s45*s51^3 - 4*q1*q3^3*q8*s45*s51^3 + 
    4*q3^3*q6*q8*s45*s51^3 - 4*q1*q2*q3^3*s51^4 + 4*q1*q10^3*q6*s51^4 + 
    4*q1*q3^3*q6*s51^4 + 10*q1*q2*q3^2*q7*s51^4 + 4*q1*q3^3*q7*s51^4 - 
    8*q2*q3^3*q7*s51^4 - 4*q1*q3^3*q8*s51^4 - 10*q1*q3^2*q6*q8*s51^4 + 
    4*q3^3*q6*q8*s51^4 + 4*q1*q10^3*q9*s51^4 - 10*q1*q10^2*q6*q9*s51^4 - 
    4*q10^3*q6*q9*s51^4 - 4*q1*q2*q3^3*q7*s51^5 + 4*q1*q3^3*q6*q8*s51^5 - 
    4*q1*q10^3*q6*q9*s51^5]*((-20*F[1, 1, 1])/9 + (4*F[1, 1, 1]^2)/3 + 
   (F[1, 1, 1]*F[1, 1, 2])/3 + (20*F[1, 1, 4])/9 - 
   (4*F[1, 1, 1]*F[1, 1, 4])/3 - (F[1, 1, 2]*F[1, 1, 4])/3 + 
   (F[1, 1, 1]*F[1, 1, 6])/3 - (F[1, 1, 4]*F[1, 1, 6])/3 - 
   (4*F[1, 1, 1]*tci[1, 2])/3 + (4*F[1, 1, 4]*tci[1, 2])/3) + 
 r[-q1 - 8*q17 + 2*q2 - q5 + q6 - q7 - 4*q8 - 2*q9 + 6*q17^2*s12 - 
    q17*q2*s12 + 4*q3^2*s12 + 2*q3*q4*s12 + 4*q4^2*s12 + q17*q5*s12 + 
    2*q4*q5*s12 + 2*q3*q7*s12 + 2*q17*q8*s12 - q5*q8*s12 - 4*q3^3*s12^2 - 
    4*q4^3*s12^2 - q17^2*q5*s12^2 - q17^2*q7*s12^2 + q17*q5*q8*s12^2 - 
    9*q17^2*s23 - 12*q17*q3*s23 + 6*q3^2*s23 + 2*q3*q4*s23 + 10*q4^2*s23 + 
    2*q4*q5*s23 + 16*q17*q6*s23 - 10*q3*q6*s23 + 10*q17^2*q3*s12*s23 + 
    6*q17*q3^2*s12*s23 + 4*q3^2*q4*s12*s23 - 8*q3*q4^2*s12*s23 - 
    12*q4^3*s12*s23 + 2*q17^2*q5*s12*s23 - 2*q17*q3*q5*s12*s23 + 
    2*q3*q4*q5*s12*s23 - 10*q4^2*q5*s12*s23 + 2*q17^2*q3^2*s12^2*s23 - 
    4*q17*q3^3*s12^2*s23 - 4*q3^2*q4^2*s12^2*s23 + 8*q3*q4^3*s12^2*s23 + 
    4*q4^3*q5*s12^2*s23 - 8*q17^2*q3*s23^2 - 12*q17*q3^2*s23^2 + 
    4*q3^3*s23^2 + 2*q1*q4^2*s23^2 - 8*q4^3*s23^2 - 2*q4^2*q5*s23^2 + 
    19*q17^2*q6*s23^2 + 14*q17*q3*q6*s23^2 - 18*q3^2*q6*s23^2 + 
    4*q17^2*q3^2*s12*s23^2 + 4*q17*q3^3*s12*s23^2 - 2*q3^2*q4^2*s12*s23^2 + 
    4*q3*q4^3*s12*s23^2 + 2*q17^2*q3*q5*s12*s23^2 - 2*q3*q4^2*q5*s12*s23^2 + 
    12*q4^3*q5*s12*s23^2 - 2*q17^2*q3^2*q5*s12^2*s23^2 + 
    2*q3^2*q4^2*q5*s12^2*s23^2 - 4*q3*q4^3*q5*s12^2*s23^2 - 
    2*q17^2*q3^2*s23^3 - 4*q17*q3^3*s23^3 + 10*q17^2*q3*q6*s23^3 + 
    14*q17*q3^2*q6*s23^3 - 8*q3^3*q6*s23^3 + 2*q17^2*q3^2*q6*s23^4 + 
    4*q17*q3^3*q6*s23^4 - q1*q2*s34 - 8*q1*q4*s34 + 12*q4^2*s34 + 
    3*q1*q5*s34 - 12*q4*q5*s34 + 8*q1*q8*s34 - 12*q4*q8*s34 + 3*q5*q8*s34 - 
    2*q7*q9*s34 + 10*q4^2*q5*s12*s34 + 6*q4^2*q8*s12*s34 - 
    2*q4*q5*q8*s12*s34 - 4*q4^3*q5*s12^2*s34 + 2*q1*q4^2*s23*s34 - 
    4*q1*q4*q5*s23*s34 + 20*q4^2*q5*s23*s34 - 12*q4^3*q5*s12*s23*s34 + 
    4*q1*q4^3*s23^2*s34 + 2*q1*q4^2*q5*s23^2*s34 - 12*q4^3*q5*s23^2*s34 - 
    16*q1*q4^2*s34^2 + 12*q4^3*s34^2 + 10*q1*q4*q5*s34^2 - 20*q4^2*q5*s34^2 + 
    20*q1*q4*q8*s34^2 - 32*q4^2*q8*s34^2 - 5*q1*q5*q8*s34^2 + 
    12*q4*q5*q8*s34^2 + 12*q4^3*q5*s12*s34^2 + 12*q4^3*q8*s12*s34^2 - 
    10*q4^2*q5*q8*s12*s34^2 + 4*q4^3*q5*q8*s12^2*s34^2 + 
    4*q1*q4^3*s23*s34^2 - 10*q1*q4^2*q5*s23*s34^2 + 12*q4^3*q5*s23*s34^2 + 
    4*q1*q4^3*q5*s23^2*s34^2 - 8*q1*q4^3*s34^3 + 10*q1*q4^2*q5*s34^3 - 
    12*q4^3*q5*s34^3 + 26*q1*q4^2*q8*s34^3 - 24*q4^3*q8*s34^3 - 
    10*q1*q4*q5*q8*s34^3 + 20*q4^2*q5*q8*s34^3 - 12*q4^3*q5*q8*s12*s34^3 - 
    4*q1*q4^3*q5*s23*s34^3 + 4*q1*q4^3*q5*s34^4 + 12*q1*q4^3*q8*s34^4 - 
    10*q1*q4^2*q5*q8*s34^4 + 12*q4^3*q5*q8*s34^4 - 4*q1*q4^3*q5*q8*s34^5 + 
    q17^2*s45 - 2*q1*q2*s45 - 6*q17*q6*s45 + 2*q3*q6*s45 - q17*q7*s45 - 
    2*q3*q7*s45 + 3*q1*q8*s45 - 2*q17*q9*s45 - 2*q7*q9*s45 + 
    q17^2*q2*s12*s45 - q17^2*q5*s12*s45 - q17^2*q7*s12*s45 + 
    4*q3^2*q7*s12*s45 - q17^2*q8*s12*s45 + q17*q5*q8*s12*s45 - 
    4*q3^3*q7*s12^2*s45 - q17^2*q5*q8*s12^2*s45 - 16*q17^2*q6*s23*s45 + 
    6*q3^2*q6*s23*s45 - 2*q17^2*q9*s23*s45 + 4*q3^3*q6*s23^2*s45 - 
    q1*q5*q8*s34*s45 + 5*q17^2*q6*s45^2 + q17^2*q7*s45^2 + 4*q17^2*q9*s45^2 + 
    2*q17*q7*q9*s45^2 - q17^2*q7*q9*s45^3 - 9*q17^2*s51 + 5*q1*q2*s51 + 
    12*q17*q3*s51 - 10*q2*q3*s51 + 10*q3^2*s51 + 4*q1*q4*s51 - 10*q3*q4*s51 + 
    6*q4^2*s51 - 2*q17*q6*s51 - q17*q7*s51 + 3*q2*q7*s51 + 10*q3*q7*s51 - 
    2*q4*q7*s51 - 4*q1*q8*s51 + 2*q3*q8*s51 + 2*q4*q8*s51 - q1*q9*s51 + 
    q17*q9*s51 - 14*q4*q9*s51 - 6*q7*q9*s51 + 2*q17^2*q2*s12*s51 - 
    10*q17^2*q3*s12*s51 + 2*q17*q2*q3*s12*s51 - 4*q17*q3^2*s12*s51 - 
    12*q3^3*s12*s51 - 4*q3^2*q4*s12*s51 + 10*q3*q4^2*s12*s51 - 
    q17*q2*q7*s12*s51 - 2*q2*q3*q7*s12*s51 - 10*q3^2*q7*s12*s51 + 
    2*q17^2*q3^2*s12^2*s51 + 8*q17*q3^3*s12^2*s51 + 2*q3^2*q4^2*s12^2*s51 - 
    4*q3*q4^3*s12^2*s51 + q17^2*q2*q7*s12^2*s51 + 4*q3^3*q7*s12^2*s51 + 
    16*q17*q3^2*s23*s51 + 4*q3^3*s23*s51 - 4*q3^2*q4*s23*s51 + 
    2*q1*q4^2*s23*s51 + 12*q3*q4^2*s23*s51 + 4*q4^3*s23*s51 - 
    10*q17^2*q6*s23*s51 - 6*q17*q3*q6*s23*s51 + 2*q3^2*q6*s23*s51 - 
    10*q17^2*q9*s23*s51 + 6*q17*q3*q9*s23*s51 - 6*q3*q4*q9*s23*s51 - 
    8*q17^2*q3^2*s12*s23*s51 - 8*q17*q3^3*s12*s23*s51 + 
    4*q3^2*q4^2*s12*s23*s51 - 8*q3*q4^3*s12*s23*s51 + 
    2*q17^2*q3^2*s23^2*s51 + 8*q17*q3^3*s23^2*s51 + 2*q3^2*q4^2*s23^2*s51 + 
    4*q1*q4^3*s23^2*s51 - 4*q3*q4^3*s23^2*s51 - 12*q17^2*q3*q6*s23^2*s51 - 
    16*q17*q3^2*q6*s23^2*s51 + 4*q3^3*q6*s23^2*s51 - 
    2*q17^2*q3*q9*s23^2*s51 - 2*q1*q4^2*q9*s23^2*s51 + 
    2*q3*q4^2*q9*s23^2*s51 - 4*q17^2*q3^2*q6*s23^3*s51 - 
    8*q17*q3^3*q6*s23^3*s51 + 6*q1*q4^2*s34*s51 - q1*q2*q7*s34*s51 + 
    2*q1*q4*q7*s34*s51 - 12*q1*q4*q8*s34*s51 + 12*q4^2*q8*s34*s51 - 
    8*q4*q7*q9*s34*s51 + 4*q1*q4^3*s23*s34*s51 + 4*q1*q4^3*s34^2*s51 - 
    22*q1*q4^2*q8*s34^2*s51 + 12*q4^3*q8*s34^2*s51 - 
    12*q1*q4^3*q8*s34^3*s51 + 6*q1*q2*q3*s45*s51 + q17^2*q6*s45*s51 + 
    2*q1*q3*q6*s45*s51 + 2*q3^2*q6*s45*s51 + q17^2*q7*s45*s51 - 
    2*q1*q3*q7*s45*s51 + 8*q3^2*q7*s45*s51 + q17^2*q8*s45*s51 - 
    6*q1*q3*q8*s45*s51 - q1*q6*q8*s45*s51 + q17*q6*q8*s45*s51 + 
    15*q17^2*q9*s45*s51 - q1*q7*q9*s45*s51 + 3*q17*q7*q9*s45*s51 - 
    12*q3^3*q7*s12*s45*s51 + 4*q3^3*q6*s23*s45*s51 - 
    2*q17^2*q7*q9*s45^2*s51 + 8*q17^2*q3*s51^2 - 10*q1*q2*q3*s51^2 - 
    4*q17*q3^2*s51^2 + 18*q2*q3^2*s51^2 - 8*q3^3*s51^2 + 4*q3^2*q4*s51^2 + 
    6*q1*q4^2*s51^2 - 12*q3*q4^2*s51^2 + 4*q4^3*s51^2 + 4*q1*q3*q6*s51^2 + 
    2*q3^2*q6*s51^2 + 5*q1*q2*q7*s51^2 + 8*q1*q3*q7*s51^2 - 
    12*q2*q3*q7*s51^2 - 20*q3^2*q7*s51^2 + 8*q1*q4*q7*s51^2 - 
    2*q1*q3*q8*s51^2 + 2*q1*q4*q8*s51^2 - 4*q1*q6*q8*s51^2 + 
    4*q3*q6*q8*s51^2 + 19*q17^2*q9*s51^2 - 14*q17*q3*q9*s51^2 - 
    4*q1*q4*q9*s51^2 + 14*q3*q4*q9*s51^2 - 24*q4^2*q9*s51^2 - 
    5*q1*q7*q9*s51^2 + q17*q7*q9*s51^2 - 10*q4*q7*q9*s51^2 - 
    2*q17^2*q2*q3*s12*s51^2 + 4*q17^2*q3^2*s12*s51^2 - 
    2*q17*q2*q3^2*s12*s51^2 + 4*q17*q3^3*s12*s51^2 - 2*q3^2*q4^2*s12*s51^2 + 
    4*q3*q4^3*s12*s51^2 + 10*q2*q3^2*q7*s12*s51^2 + 12*q3^3*q7*s12*s51^2 - 
    2*q17^2*q2*q3^2*s12^2*s51^2 - 4*q17*q2*q3^3*s12^2*s51^2 - 
    4*q2*q3^3*q7*s12^2*s51^2 + 2*q17^2*q3^2*s23*s51^2 - 
    4*q17*q3^3*s23*s51^2 - 4*q3^2*q4^2*s23*s51^2 + 4*q1*q4^3*s23*s51^2 + 
    8*q3*q4^3*s23*s51^2 + 2*q17^2*q3*q6*s23*s51^2 + 2*q17*q3^2*q6*s23*s51^2 + 
    4*q3^3*q6*s23*s51^2 + 12*q17^2*q3*q9*s23*s51^2 - 
    4*q17*q3^2*q9*s23*s51^2 + 4*q3^2*q4*q9*s23*s51^2 - 
    2*q1*q4^2*q9*s23*s51^2 - 16*q3*q4^2*q9*s23*s51^2 + 
    2*q17^2*q3^2*q6*s23^2*s51^2 + 4*q17*q3^3*q6*s23^2*s51^2 + 
    2*q17^2*q3^2*q9*s23^2*s51^2 - 2*q3^2*q4^2*q9*s23^2*s51^2 - 
    4*q1*q4^3*q9*s23^2*s51^2 + 4*q3*q4^3*q9*s23^2*s51^2 + 
    4*q1*q4^3*s34*s51^2 + 4*q1*q4^2*q7*s34*s51^2 + 6*q1*q4^2*q8*s34*s51^2 - 
    10*q4^2*q7*q9*s34*s51^2 + 4*q1*q4^3*q8*s34^2*s51^2 - 
    8*q1*q2*q3^2*s45*s51^2 - 4*q1*q3^2*q6*s45*s51^2 + 4*q3^3*q6*s45*s51^2 + 
    4*q1*q3^2*q7*s45*s51^2 - 12*q3^3*q7*s45*s51^2 + 8*q1*q3^2*q8*s45*s51^2 - 
    q17^2*q6*q8*s45*s51^2 - 2*q3^2*q6*q8*s45*s51^2 - q17^2*q7*q9*s45*s51^2 - 
    2*q17^2*q3^2*s51^3 + 10*q1*q2*q3^2*s51^3 - 12*q2*q3^3*s51^3 + 
    2*q3^2*q4^2*s51^3 + 4*q1*q4^3*s51^3 - 4*q3*q4^3*s51^3 - 
    6*q1*q3^2*q6*s51^3 - 10*q1*q2*q3*q7*s51^3 - 10*q1*q3^2*q7*s51^3 + 
    20*q2*q3^2*q7*s51^3 + 12*q3^3*q7*s51^3 + 10*q1*q4^2*q7*s51^3 + 
    6*q1*q3^2*q8*s51^3 + 10*q1*q3*q6*q8*s51^3 - 6*q3^2*q6*q8*s51^3 - 
    10*q17^2*q3*q9*s51^3 + 4*q17*q3^2*q9*s51^3 - 4*q3^2*q4*q9*s51^3 - 
    6*q1*q4^2*q9*s51^3 + 14*q3*q4^2*q9*s51^3 - 12*q4^3*q9*s51^3 - 
    10*q1*q4*q7*q9*s51^3 - 10*q4^2*q7*q9*s51^3 - 12*q2*q3^3*q7*s12*s51^3 - 
    4*q17^2*q3^2*q9*s23*s51^3 + 4*q3^2*q4^2*q9*s23*s51^3 - 
    4*q1*q4^3*q9*s23*s51^3 - 8*q3*q4^3*q9*s23*s51^3 + 
    4*q1*q4^3*q7*s34*s51^3 - 4*q4^3*q7*q9*s34*s51^3 + 
    4*q1*q2*q3^3*s45*s51^3 + 4*q1*q3^3*q6*s45*s51^3 - 
    4*q1*q3^3*q7*s45*s51^3 - 4*q1*q3^3*q8*s45*s51^3 + 
    4*q3^3*q6*q8*s45*s51^3 - 4*q1*q2*q3^3*s51^4 + 4*q1*q3^3*q6*s51^4 + 
    10*q1*q2*q3^2*q7*s51^4 + 4*q1*q3^3*q7*s51^4 - 12*q2*q3^3*q7*s51^4 + 
    4*q1*q4^3*q7*s51^4 - 4*q1*q3^3*q8*s51^4 - 10*q1*q3^2*q6*q8*s51^4 + 
    4*q3^3*q6*q8*s51^4 + 2*q17^2*q3^2*q9*s51^4 - 2*q3^2*q4^2*q9*s51^4 - 
    4*q1*q4^3*q9*s51^4 + 4*q3*q4^3*q9*s51^4 - 10*q1*q4^2*q7*q9*s51^4 - 
    4*q4^3*q7*q9*s51^4 - 4*q1*q2*q3^3*q7*s51^5 + 4*q1*q3^3*q6*q8*s51^5 - 
    4*q1*q4^3*q7*q9*s51^5]*((20*F[1, 1, 1])/9 - (4*F[1, 1, 1]^2)/3 - 
   (F[1, 1, 1]*F[1, 1, 2])/3 - (F[1, 1, 1]*F[1, 1, 6])/3 - 
   (20*F[1, 1, 8])/9 + (4*F[1, 1, 1]*F[1, 1, 8])/3 + 
   (F[1, 1, 2]*F[1, 1, 8])/3 + (F[1, 1, 6]*F[1, 1, 8])/3 + 
   (4*F[1, 1, 1]*tci[1, 2])/3 - (4*F[1, 1, 8]*tci[1, 2])/3) + 
 r[-q1 - q10 + 2*q6 + 2*q1*q10*s23 + 2*q1*q5*s23 - 2*q10*q5*s23 + 
    2*q10*q9*s23 + 2*q1*q10^2*s23^2 - 2*q1*q10*q5*s23^2 + q10^2*s34 + 
    q1*q5*s34 - q10*q5*s34 + 2*q10*q6*s34 - 2*q10*q9*s34 + 2*q6*q9*s34 - 
    q10^2*q2*s34^2 + 3*q10*q6*q9*s34^2 - 12*q1*q10*s45 + 13*q10^2*s45 + 
    3*q1*q2*s45 - 3*q10*q2*s45 - 6*q1*q5*s45 + 6*q10*q5*s45 + q10*q6*s45 - 
    q6*q9*s45 + 6*q1*q10^2*s23*s45 + 2*q10^3*s23*s45 + 12*q1*q10*q5*s23*s45 - 
    10*q10^2*q5*s23*s45 + 4*q1*q10^3*s23^2*s45 - 6*q1*q10^2*q5*s23^2*s45 - 
    6*q10^3*s34*s45 + 3*q10^2*q2*s34*s45 - 5*q10^2*q5*s34*s45 - 
    q1*q2*q5*s34*s45 + q10*q2*q5*s34*s45 - 4*q10^3*q2*s34^2*s45 - 
    q10^2*q2*q5*s34^2*s45 - 32*q1*q10^2*s45^2 + 20*q10^3*s45^2 + 
    14*q1*q10*q2*s45^2 - 12*q10^2*q2*s45^2 - 22*q1*q10*q5*s45^2 + 
    15*q10^2*q5*s45^2 + 4*q1*q2*q5*s45^2 - 4*q10*q2*q5*s45^2 + 
    8*q1*q10^3*s23*s45^2 - 4*q10^4*s23*s45^2 + 26*q1*q10^2*q5*s23*s45^2 - 
    18*q10^3*q5*s23*s45^2 + 4*q1*q10^4*s23^2*s45^2 - 
    8*q1*q10^3*q5*s23^2*s45^2 - 20*q10^4*s34*s45^2 + 4*q10^3*q2*s34*s45^2 - 
    12*q10^3*q5*s34*s45^2 + 3*q10^2*q2*q5*s34*s45^2 - 
    12*q10^4*q2*s34^2*s45^2 - 2*q10^3*q2*q5*s34^2*s45^2 - 40*q1*q10^3*s45^3 + 
    20*q10^4*s45^3 + 28*q1*q10^2*q2*s45^3 - 16*q10^3*q2*s45^3 - 
    36*q1*q10^2*q5*s45^3 + 20*q10^3*q5*s45^3 + 12*q1*q10*q2*q5*s45^3 - 
    8*q10^2*q2*q5*s45^3 + 4*q1*q10^4*s23*s45^3 + 28*q1*q10^3*q5*s23*s45^3 - 
    12*q10^4*q5*s23*s45^3 - 4*q1*q10^4*q5*s23^2*s45^3 + 
    12*q10^4*q2*s34*s45^3 - 12*q10^4*q5*s34*s45^3 + 4*q10^3*q2*q5*s34*s45^3 - 
    4*q10^4*q2*q5*s34^2*s45^3 - 20*q1*q10^4*s45^4 + 28*q1*q10^3*q2*s45^4 - 
    12*q10^4*q2*s45^4 - 32*q1*q10^3*q5*s45^4 + 12*q10^4*q5*s45^4 + 
    16*q1*q10^2*q2*q5*s45^4 - 8*q10^3*q2*q5*s45^4 + 
    12*q1*q10^4*q5*s23*s45^4 + 4*q10^4*q2*q5*s34*s45^4 + 
    12*q1*q10^4*q2*s45^5 - 12*q1*q10^4*q5*s45^5 + 12*q1*q10^3*q2*q5*s45^5 - 
    4*q10^4*q2*q5*s45^5 + 4*q1*q10^4*q2*q5*s45^6 + q10^2*s51 - q1*q9*s51 - 
    2*q10*q9*s51 + 4*q6*q9*s51 - 2*q1*q10^2*s23*s51 - 6*q10^3*s23*s51 + 
    6*q10^2*q9*s23*s51 - 2*q1*q10^2*q9*s23^2*s51 + 6*q10^3*s34*s51 + 
    q10^2*q6*s34*s51 - 9*q10^2*q9*s34*s51 + 9*q10*q6*q9*s34*s51 - 
    2*q10^3*q2*s34^2*s51 + 9*q10^2*q6*q9*s34^2*s51 - 4*q1*q10^2*s45*s51 + 
    4*q1*q10*q2*s45*s51 - 6*q10^2*q2*s45*s51 + 2*q10^2*q6*s45*s51 - 
    q1*q6*q9*s45*s51 - 4*q1*q10^3*s23*s45*s51 + 4*q10^4*s23*s45*s51 - 
    4*q1*q10^4*s23^2*s45*s51 - 4*q10^4*s34*s45*s51 - 4*q10^3*q2*s34*s45*s51 - 
    12*q10^4*q2*s34^2*s45*s51 - 4*q1*q10^3*s45^2*s51 + 4*q10^4*s45^2*s51 + 
    14*q1*q10^2*q2*s45^2*s51 - 8*q10^3*q2*s45^2*s51 - 
    2*q1*q10^2*q6*s45^2*s51 - 4*q1*q10^4*s23*s45^2*s51 + 
    12*q10^4*q2*s34*s45^2*s51 - 4*q1*q10^4*s45^3*s51 + 
    20*q1*q10^3*q2*s45^3*s51 - 12*q10^4*q2*s45^3*s51 + 
    12*q1*q10^4*q2*s45^4*s51 + 4*q1*q10^2*s51^2 + 4*q10^3*s51^2 - 
    2*q10^2*q2*s51^2 - 4*q1*q10*q6*s51^2 - 6*q10^2*q6*s51^2 - 
    4*q1*q10*q9*s51^2 - 5*q10^2*q9*s51^2 + 4*q1*q6*q9*s51^2 + 
    12*q10*q6*q9*s51^2 - 4*q10^4*s23*s51^2 + 2*q1*q10^2*q9*s23*s51^2 + 
    10*q10^3*q9*s23*s51^2 + 4*q1*q10^4*s23^2*s51^2 - 
    4*q1*q10^3*q9*s23^2*s51^2 + 4*q10^4*s34*s51^2 - 4*q10^3*q2*s34*s51^2 - 
    4*q10^3*q6*s34*s51^2 - 10*q10^3*q9*s34*s51^2 + 15*q10^2*q6*q9*s34*s51^2 - 
    4*q10^4*q2*s34^2*s51^2 + 10*q10^3*q6*q9*s34^2*s51^2 - 4*q10^4*s45*s51^2 + 
    2*q1*q10^2*q2*s45*s51^2 + 2*q1*q10^2*q6*s45*s51^2 + 
    4*q10^3*q6*s45*s51^2 + 4*q1*q10^4*s23*s45*s51^2 + 
    4*q10^4*q2*s34*s45*s51^2 + 4*q1*q10^4*s45^2*s51^2 + 
    4*q1*q10^3*q2*s45^2*s51^2 - 4*q10^4*q2*s45^2*s51^2 - 
    4*q1*q10^3*q6*s45^2*s51^2 + 4*q1*q10^4*q2*s45^3*s51^2 + 
    4*q1*q10^3*s51^3 + 4*q10^4*s51^3 - 8*q1*q10^2*q6*s51^3 - 
    8*q10^3*q6*s51^3 - 8*q1*q10^2*q9*s51^3 - 8*q10^3*q9*s51^3 + 
    12*q1*q10*q6*q9*s51^3 + 16*q10^2*q6*q9*s51^3 - 4*q1*q10^4*s23*s51^3 + 
    4*q1*q10^3*q9*s23*s51^3 + 4*q10^4*q9*s23*s51^3 - 
    4*q1*q10^4*q9*s23^2*s51^3 - 4*q10^4*q6*s34*s51^3 - 4*q10^4*q9*s34*s51^3 + 
    12*q10^3*q6*q9*s34*s51^3 + 4*q10^4*q6*q9*s34^2*s51^3 - 
    4*q1*q10^4*s45*s51^3 + 4*q1*q10^3*q6*s45*s51^3 + 4*q10^4*q6*s45*s51^3 - 
    4*q1*q10^4*q6*s45^2*s51^3 + 4*q1*q10^4*s51^4 - 8*q1*q10^3*q6*s51^4 - 
    4*q10^4*q6*s51^4 - 8*q1*q10^3*q9*s51^4 - 4*q10^4*q9*s51^4 + 
    16*q1*q10^2*q6*q9*s51^4 + 12*q10^3*q6*q9*s51^4 + 
    4*q1*q10^4*q9*s23*s51^4 + 4*q10^4*q6*q9*s34*s51^4 + 
    4*q1*q10^4*q6*s45*s51^4 - 4*q1*q10^4*q6*s51^5 - 4*q1*q10^4*q9*s51^5 + 
    12*q1*q10^3*q6*q9*s51^5 + 4*q10^4*q6*q9*s51^5 + 4*q1*q10^4*q6*q9*s51^6]*
  ((-20*F[1, 1, 1]^2)/9 + (4*F[1, 1, 1]^3)/3 + (F[1, 1, 1]^2*F[1, 1, 2])/3 + 
   (20*F[1, 1, 1]*F[1, 1, 3])/9 - (4*F[1, 1, 1]^2*F[1, 1, 3])/3 - 
   (F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 3])/3 + (20*F[1, 1, 1]*F[1, 1, 4])/9 - 
   (4*F[1, 1, 1]^2*F[1, 1, 4])/3 - (F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 4])/3 - 
   (20*F[1, 1, 3]*F[1, 1, 4])/9 + (4*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4])/3 + 
   (F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 4])/3 + (F[1, 1, 1]^2*F[1, 1, 6])/3 - 
   (F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 6])/3 - (F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 6])/
    3 + (F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 6])/3 - (20*F[2, 1, 1])/9 + 
   (4*F[1, 1, 1]*F[2, 1, 1])/3 + (F[1, 1, 2]*F[2, 1, 1])/3 + 
   (F[1, 1, 6]*F[2, 1, 1])/3 - (20*F[2, 1, 2])/9 + 
   (4*F[1, 1, 1]*F[2, 1, 2])/3 + (F[1, 1, 2]*F[2, 1, 2])/3 + 
   (F[1, 1, 6]*F[2, 1, 2])/3 - (10*tci[1, 1]^2)/27 + 
   (2*F[1, 1, 1]*tci[1, 1]^2)/9 + (F[1, 1, 2]*tci[1, 1]^2)/18 + 
   (F[1, 1, 6]*tci[1, 1]^2)/18 - (4*F[1, 1, 1]^2*tci[1, 2])/3 + 
   (4*F[1, 1, 1]*F[1, 1, 3]*tci[1, 2])/3 + 
   (4*F[1, 1, 1]*F[1, 1, 4]*tci[1, 2])/3 - 
   (4*F[1, 1, 3]*F[1, 1, 4]*tci[1, 2])/3 - (4*F[2, 1, 1]*tci[1, 2])/3 - 
   (4*F[2, 1, 2]*tci[1, 2])/3 - (2*tci[1, 2]^3)/9) + 
 r[2*q2 - 4*q3 + q6 - q7 - 2*q8 - q2*q3*s12 + 5*q3^2*s12 + 2*q3*q7*s12 + 
    q3*q8*s12 - 2*q3^3*s12^2 - q3^2*q7*s12^2 - 9*q3^2*s23 + 4*q3*q6*s23 + 
    10*q3^3*s12*s23 - 4*q3^4*s12^2*s23 - 10*q3^3*s23^2 + 9*q3^2*q6*s23^2 + 
    4*q3^4*s12*s23^2 - 4*q3^4*s23^3 + 10*q3^3*q6*s23^3 + 4*q3^4*q6*s23^4 - 
    q1*q2*s34 + q1*q8*s34 - 2*q1*q2*s45 + 2*q2*q3*s45 + q3^2*s45 - 
    2*q3*q6*s45 - 2*q3*q7*s45 + 2*q1*q8*s45 - 2*q3*q8*s45 + 4*q3^3*s12*s45 + 
    4*q3^2*q7*s12*s45 - 4*q3^4*s12^2*s45 - 2*q3^3*q7*s12^2*s45 + 
    6*q3^3*s23*s45 - 10*q3^2*q6*s23*s45 + 4*q3^4*s23^2*s45 - 
    16*q3^3*q6*s23^2*s45 - 8*q3^4*q6*s23^3*s45 - 2*q1*q2*q3*s45^2 + 
    3*q3^2*q6*s45^2 - 2*q3^2*q7*s45^2 + 2*q1*q3*q8*s45^2 + 
    4*q3^3*q7*s12*s45^2 - 4*q3^4*q7*s12^2*s45^2 + 6*q3^3*q6*s23*s45^2 + 
    4*q3^4*q6*s23^2*s45^2 + 5*q1*q2*s51 - 10*q2*q3*s51 + 8*q3^2*s51 - 
    2*q3*q6*s51 - 3*q1*q7*s51 + 3*q2*q7*s51 + 10*q3*q7*s51 - 2*q1*q8*s51 + 
    2*q3*q8*s51 + 5*q2*q3^2*s12*s51 - 14*q3^3*s12*s51 - 3*q2*q3*q7*s12*s51 - 
    9*q3^2*q7*s12*s51 + 8*q3^4*s12^2*s51 + q2*q3^2*q7*s12^2*s51 + 
    2*q3^3*q7*s12^2*s51 + 14*q3^3*s23*s51 - 8*q3^2*q6*s23*s51 - 
    8*q3^4*s12*s23*s51 + 8*q3^4*s23^2*s51 - 14*q3^3*q6*s23^2*s51 - 
    8*q3^4*q6*s23^3*s51 - q1*q2*q7*s34*s51 + 8*q1*q2*q3*s45*s51 - 
    10*q2*q3^2*s45*s51 + 10*q3^3*s45*s51 + q3^2*q6*s45*s51 - 
    4*q1*q3*q7*s45*s51 + 14*q3^2*q7*s45*s51 - 4*q1*q3*q8*s45*s51 + 
    3*q3^2*q8*s45*s51 + q1*q6*q8*s45*s51 - q3*q6*q8*s45*s51 - 
    12*q3^4*s12*s45*s51 - 16*q3^3*q7*s12*s45*s51 + 4*q3^4*q7*s12^2*s45*s51 + 
    4*q3^4*s23*s45*s51 + 4*q3^3*q6*s23*s45*s51 + 4*q3^4*q6*s23^2*s45*s51 + 
    6*q1*q2*q3^2*s45^2*s51 + 2*q1*q3^2*q6*s45^2*s51 + 2*q3^3*q6*s45^2*s51 - 
    2*q1*q3^2*q7*s45^2*s51 + 8*q3^3*q7*s45^2*s51 - 6*q1*q3^2*q8*s45^2*s51 + 
    q3^2*q6*q8*s45^2*s51 - 12*q3^4*q7*s12*s45^2*s51 + 
    4*q3^4*q6*s23*s45^2*s51 - 12*q1*q2*q3*s51^2 + 22*q2*q3^2*s51^2 - 
    4*q3^3*s51^2 - 4*q1*q3*q6*s51^2 + 2*q3^2*q6*s51^2 + 5*q1*q2*q7*s51^2 + 
    10*q1*q3*q7*s51^2 - 12*q2*q3*q7*s51^2 - 24*q3^2*q7*s51^2 + 
    6*q1*q3*q8*s51^2 + 4*q1*q6*q8*s51^2 - 4*q3*q6*q8*s51^2 - 
    12*q2*q3^3*s12*s51^2 + 4*q3^4*s12*s51^2 + 9*q2*q3^2*q7*s12*s51^2 + 
    16*q3^3*q7*s12*s51^2 - 2*q2*q3^3*q7*s12^2*s51^2 - 4*q3^4*q7*s12^2*s51^2 - 
    4*q3^4*s23*s51^2 + 4*q3^3*q6*s23*s51^2 + 4*q3^4*q6*s23^2*s51^2 - 
    14*q1*q2*q3^2*s45*s51^2 + 18*q2*q3^3*s45*s51^2 - 8*q3^4*s45*s51^2 + 
    2*q1*q3^2*q6*s45*s51^2 + 4*q3^3*q6*s45*s51^2 + 10*q1*q3^2*q7*s45*s51^2 - 
    26*q3^3*q7*s45*s51^2 + 2*q1*q3^2*q8*s45*s51^2 + 3*q3^2*q6*q8*s45*s51^2 + 
    12*q3^4*q7*s12*s45*s51^2 + 4*q3^4*q6*s23*s45*s51^2 - 
    8*q1*q2*q3^3*s45^2*s51^2 - 4*q1*q3^3*q6*s45^2*s51^2 + 
    4*q3^4*q6*s45^2*s51^2 + 4*q1*q3^3*q7*s45^2*s51^2 - 
    12*q3^4*q7*s45^2*s51^2 + 8*q1*q3^3*q8*s45^2*s51^2 - 
    2*q3^3*q6*q8*s45^2*s51^2 + 16*q1*q2*q3^2*s51^3 - 26*q2*q3^3*s51^3 + 
    8*q1*q3^2*q6*s51^3 - 12*q1*q2*q3*q7*s51^3 - 16*q1*q3^2*q7*s51^3 + 
    24*q2*q3^2*q7*s51^3 + 26*q3^3*q7*s51^3 - 8*q1*q3^2*q8*s51^3 - 
    12*q1*q3*q6*q8*s51^3 + 8*q3^2*q6*q8*s51^3 + 12*q2*q3^4*s12*s51^3 - 
    16*q2*q3^3*q7*s12*s51^3 - 12*q3^4*q7*s12*s51^3 + 
    4*q2*q3^4*q7*s12^2*s51^3 + 12*q1*q2*q3^3*s45*s51^3 - 
    12*q2*q3^4*s45*s51^3 - 4*q1*q3^3*q6*s45*s51^3 - 12*q1*q3^3*q7*s45*s51^3 + 
    12*q3^4*q7*s45*s51^3 + 4*q1*q3^3*q8*s45*s51^3 - 4*q3^3*q6*q8*s45*s51^3 + 
    4*q1*q2*q3^4*s45^2*s51^3 + 4*q1*q3^4*q6*s45^2*s51^3 - 
    4*q1*q3^4*q7*s45^2*s51^3 - 4*q1*q3^4*q8*s45^2*s51^3 + 
    4*q3^4*q6*q8*s45^2*s51^3 - 12*q1*q2*q3^3*s51^4 + 12*q2*q3^4*s51^4 - 
    8*q1*q3^3*q6*s51^4 + 16*q1*q2*q3^2*q7*s51^4 + 12*q1*q3^3*q7*s51^4 - 
    26*q2*q3^3*q7*s51^4 - 12*q3^4*q7*s51^4 + 8*q1*q3^3*q8*s51^4 + 
    16*q1*q3^2*q6*q8*s51^4 - 8*q3^3*q6*q8*s51^4 + 12*q2*q3^4*q7*s12*s51^4 - 
    4*q1*q2*q3^4*s45*s51^4 + 4*q1*q3^4*q6*s45*s51^4 + 
    4*q1*q3^4*q7*s45*s51^4 - 4*q1*q3^4*q8*s45*s51^4 + 
    4*q3^4*q6*q8*s45*s51^4 + 4*q1*q2*q3^4*s51^5 + 4*q1*q3^4*q6*s51^5 - 
    12*q1*q2*q3^3*q7*s51^5 - 4*q1*q3^4*q7*s51^5 + 12*q2*q3^4*q7*s51^5 - 
    4*q1*q3^4*q8*s51^5 - 12*q1*q3^3*q6*q8*s51^5 + 4*q3^4*q6*q8*s51^5 + 
    4*q1*q2*q3^4*q7*s51^6 + 4*q1*q3^4*q6*q8*s51^6]*
  ((-20*F[1, 1, 1]^2)/9 + (4*F[1, 1, 1]^3)/3 + (F[1, 1, 1]^2*F[1, 1, 2])/3 + 
   (20*F[1, 1, 1]*F[1, 1, 4])/9 - (4*F[1, 1, 1]^2*F[1, 1, 4])/3 - 
   (F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 4])/3 + (F[1, 1, 1]^2*F[1, 1, 6])/3 - 
   (F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 6])/3 + (20*F[1, 1, 1]*F[1, 1, 8])/9 - 
   (4*F[1, 1, 1]^2*F[1, 1, 8])/3 - (F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 8])/3 - 
   (20*F[1, 1, 4]*F[1, 1, 8])/9 + (4*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8])/3 + 
   (F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 8])/3 - (F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 8])/
    3 + (F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 8])/3 - (20*F[2, 1, 2])/9 + 
   (4*F[1, 1, 1]*F[2, 1, 2])/3 + (F[1, 1, 2]*F[2, 1, 2])/3 + 
   (F[1, 1, 6]*F[2, 1, 2])/3 - (20*F[2, 1, 9])/9 + 
   (4*F[1, 1, 1]*F[2, 1, 9])/3 + (F[1, 1, 2]*F[2, 1, 9])/3 + 
   (F[1, 1, 6]*F[2, 1, 9])/3 - (10*tci[1, 1]^2)/27 + 
   (2*F[1, 1, 1]*tci[1, 1]^2)/9 + (F[1, 1, 2]*tci[1, 1]^2)/18 + 
   (F[1, 1, 6]*tci[1, 1]^2)/18 - (4*F[1, 1, 1]^2*tci[1, 2])/3 + 
   (4*F[1, 1, 1]*F[1, 1, 4]*tci[1, 2])/3 + 
   (4*F[1, 1, 1]*F[1, 1, 8]*tci[1, 2])/3 - 
   (4*F[1, 1, 4]*F[1, 1, 8]*tci[1, 2])/3 - (4*F[2, 1, 2]*tci[1, 2])/3 - 
   (4*F[2, 1, 9]*tci[1, 2])/3 - (2*tci[1, 2]^3)/9) + 
 r[q1 + 4*q4 + q5 + 2*q8 - 5*q4^2*s12 - 2*q4*q5*s12 + q4*q7*s12 - q4*q8*s12 + 
    2*q4^3*s12^2 + q4^2*q5*s12^2 - 8*q4^2*s23 - 2*q4*q5*s23 + 2*q4*q9*s23 + 
    14*q4^3*s12*s23 + 4*q4^2*q5*s12*s23 - 8*q4^4*s12^2*s23 - 
    2*q4^3*q5*s12^2*s23 - 2*q1*q4^2*s23^2 + 4*q4^3*s23^2 + 2*q4^2*q5*s23^2 - 
    4*q4^4*s12*s23^2 - 4*q4^3*q5*s12*s23^2 + 4*q4^4*q5*s12^2*s23^2 + 
    8*q1*q4*s34 - 8*q4^2*s34 - 3*q1*q5*s34 + 10*q4*q5*s34 + q4*q7*s34 - 
    7*q1*q8*s34 + 12*q4*q8*s34 - 3*q5*q8*s34 + 4*q4*q9*s34 + 2*q7*q9*s34 - 
    4*q4^3*s12*s34 - 9*q4^2*q5*s12*s34 - 5*q4^2*q8*s12*s34 + 
    3*q4*q5*q8*s12*s34 + 4*q4^4*s12^2*s34 + 2*q4^3*q5*s12^2*s34 - 
    q4^2*q5*q8*s12^2*s34 - 2*q1*q4^2*s23*s34 - 10*q4^3*s23*s34 + 
    4*q1*q4*q5*s23*s34 - 14*q4^2*q5*s23*s34 + 12*q4^4*s12*s23*s34 + 
    16*q4^3*q5*s12*s23*s34 - 4*q4^4*q5*s12^2*s23*s34 - 4*q1*q4^3*s23^2*s34 + 
    8*q4^4*s23^2*s34 - 2*q1*q4^2*q5*s23^2*s34 + 8*q4^3*q5*s23^2*s34 - 
    12*q4^4*q5*s12*s23^2*s34 + 18*q1*q4^2*s34^2 - 18*q4^3*s34^2 - 
    10*q1*q4*q5*s34^2 + 24*q4^2*q5*s34^2 - 22*q1*q4*q8*s34^2 + 
    32*q4^2*q8*s34^2 + 5*q1*q5*q8*s34^2 - 12*q4*q5*q8*s34^2 + 
    3*q4*q7*q9*s34^2 - 16*q4^3*q5*s12*s34^2 - 12*q4^3*q8*s12*s34^2 + 
    9*q4^2*q5*q8*s12*s34^2 + 4*q4^4*q5*s12^2*s34^2 - 
    2*q4^3*q5*q8*s12^2*s34^2 - 4*q1*q4^3*s23*s34^2 + 
    10*q1*q4^2*q5*s23*s34^2 - 26*q4^3*q5*s23*s34^2 + 
    12*q4^4*q5*s12*s23*s34^2 - 4*q1*q4^4*s23^2*s34^2 - 
    4*q1*q4^3*q5*s23^2*s34^2 + 12*q4^4*q5*s23^2*s34^2 + 20*q1*q4^3*s34^3 - 
    12*q4^4*s34^3 - 16*q1*q4^2*q5*s34^3 + 26*q4^3*q5*s34^3 - 
    36*q1*q4^2*q8*s34^3 + 44*q4^3*q8*s34^3 + 12*q1*q4*q5*q8*s34^3 - 
    24*q4^2*q5*q8*s34^3 - 12*q4^4*q5*s12*s34^3 - 12*q4^4*q8*s12*s34^3 + 
    16*q4^3*q5*q8*s12*s34^3 - 4*q4^4*q5*q8*s12^2*s34^3 - 
    4*q1*q4^4*s23*s34^3 + 12*q1*q4^3*q5*s23*s34^3 - 12*q4^4*q5*s23*s34^3 - 
    4*q1*q4^4*q5*s23^2*s34^3 + 8*q1*q4^4*s34^4 - 12*q1*q4^3*q5*s34^4 + 
    12*q4^4*q5*s34^4 - 32*q1*q4^3*q8*s34^4 + 24*q4^4*q8*s34^4 + 
    16*q1*q4^2*q5*q8*s34^4 - 26*q4^3*q5*q8*s34^4 + 12*q4^4*q5*q8*s12*s34^4 + 
    4*q1*q4^4*q5*s23*s34^4 - 4*q1*q4^4*q5*s34^5 - 12*q1*q4^4*q8*s34^5 + 
    12*q1*q4^3*q5*q8*s34^5 - 12*q4^4*q5*q8*s34^5 + 4*q1*q4^4*q5*q8*s34^6 - 
    q1*q8*s45 + q7*q9*s45 + q1*q5*q8*s34*s45 - 4*q1*q4*s51 + 9*q4^2*s51 - 
    3*q1*q7*s51 + 2*q4*q7*s51 + 2*q1*q8*s51 - 2*q4*q8*s51 + q1*q9*s51 + 
    5*q7*q9*s51 - 10*q4^3*s12*s51 + 4*q4^4*s12^2*s51 - 2*q1*q4^2*s23*s51 - 
    14*q4^3*s23*s51 + 10*q4^2*q9*s23*s51 + 8*q4^4*s12*s23*s51 - 
    4*q1*q4^3*s23^2*s51 + 4*q4^4*s23^2*s51 + 2*q1*q4^2*q9*s23^2*s51 - 
    8*q1*q4^2*s34*s51 - 6*q4^3*s34*s51 - 4*q1*q4*q7*s34*s51 + 
    3*q4^2*q7*s34*s51 + 12*q1*q4*q8*s34*s51 - 10*q4^2*q8*s34*s51 + 
    17*q4^2*q9*s34*s51 + 9*q4*q7*q9*s34*s51 - 4*q1*q4^3*s23*s34*s51 - 
    4*q4^4*s23*s34*s51 - 4*q1*q4^4*s23^2*s34*s51 - 8*q1*q4^3*s34^2*s51 - 
    2*q1*q4^2*q7*s34^2*s51 + 26*q1*q4^2*q8*s34^2*s51 - 18*q4^3*q8*s34^2*s51 + 
    9*q4^2*q7*q9*s34^2*s51 - 4*q1*q4^4*s23*s34^2*s51 - 4*q1*q4^4*s34^3*s51 + 
    28*q1*q4^3*q8*s34^3*s51 - 12*q4^4*q8*s34^3*s51 + 
    12*q1*q4^4*q8*s34^4*s51 + q1*q7*q9*s45*s51 - 8*q1*q4^2*s51^2 + 
    10*q4^3*s51^2 - 10*q1*q4*q7*s51^2 - 2*q1*q4*q8*s51^2 + 4*q1*q4*q9*s51^2 - 
    q4^2*q9*s51^2 + 5*q1*q7*q9*s51^2 + 12*q4*q7*q9*s51^2 - 4*q4^4*s12*s51^2 - 
    4*q1*q4^3*s23*s51^2 - 8*q4^4*s23*s51^2 + 2*q1*q4^2*q9*s23*s51^2 + 
    18*q4^3*q9*s23*s51^2 - 4*q1*q4^4*s23^2*s51^2 + 4*q1*q4^3*q9*s23^2*s51^2 - 
    8*q1*q4^3*s34*s51^2 - 4*q4^4*s34*s51^2 - 10*q1*q4^2*q7*s34*s51^2 - 
    6*q1*q4^2*q8*s34*s51^2 + 24*q4^3*q9*s34*s51^2 + 15*q4^2*q7*q9*s34*s51^2 - 
    4*q1*q4^4*s23*s34*s51^2 - 4*q1*q4^4*s34^2*s51^2 - 
    4*q1*q4^3*q7*s34^2*s51^2 - 8*q1*q4^3*q8*s34^2*s51^2 + 
    10*q4^3*q7*q9*s34^2*s51^2 - 4*q1*q4^4*q8*s34^3*s51^2 - 8*q1*q4^3*s51^3 + 
    4*q4^4*s51^3 - 16*q1*q4^2*q7*s51^3 + 8*q1*q4^2*q9*s51^3 - 
    2*q4^3*q9*s51^3 + 12*q1*q4*q7*q9*s51^3 + 16*q4^2*q7*q9*s51^3 - 
    4*q1*q4^4*s23*s51^3 + 4*q1*q4^3*q9*s23*s51^3 + 12*q4^4*q9*s23*s51^3 + 
    4*q1*q4^4*q9*s23^2*s51^3 - 4*q1*q4^4*s34*s51^3 - 
    12*q1*q4^3*q7*s34*s51^3 + 12*q4^4*q9*s34*s51^3 + 
    12*q4^3*q7*q9*s34*s51^3 - 4*q1*q4^4*q7*s34^2*s51^3 + 
    4*q4^4*q7*q9*s34^2*s51^3 - 4*q1*q4^4*s51^4 - 12*q1*q4^3*q7*s51^4 + 
    8*q1*q4^3*q9*s51^4 + 16*q1*q4^2*q7*q9*s51^4 + 12*q4^3*q7*q9*s51^4 + 
    4*q1*q4^4*q9*s23*s51^4 - 4*q1*q4^4*q7*s34*s51^4 + 
    4*q4^4*q7*q9*s34*s51^4 - 4*q1*q4^4*q7*s51^5 + 4*q1*q4^4*q9*s51^5 + 
    12*q1*q4^3*q7*q9*s51^5 + 4*q4^4*q7*q9*s51^5 + 4*q1*q4^4*q7*q9*s51^6]*
  ((20*F[1, 1, 1]^2)/9 - (4*F[1, 1, 1]^3)/3 - (F[1, 1, 1]^2*F[1, 1, 2])/3 - 
   (20*F[1, 1, 1]*F[1, 1, 3])/9 + (4*F[1, 1, 1]^2*F[1, 1, 3])/3 + 
   (F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 3])/3 - (F[1, 1, 1]^2*F[1, 1, 6])/3 + 
   (F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 6])/3 - (20*F[1, 1, 1]*F[1, 1, 8])/9 + 
   (4*F[1, 1, 1]^2*F[1, 1, 8])/3 + (F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 8])/3 + 
   (20*F[1, 1, 3]*F[1, 1, 8])/9 - (4*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 8])/3 - 
   (F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 8])/3 + (F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 8])/
    3 - (F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 8])/3 + (20*F[2, 1, 1])/9 - 
   (4*F[1, 1, 1]*F[2, 1, 1])/3 - (F[1, 1, 2]*F[2, 1, 1])/3 - 
   (F[1, 1, 6]*F[2, 1, 1])/3 + (20*F[2, 1, 9])/9 - 
   (4*F[1, 1, 1]*F[2, 1, 9])/3 - (F[1, 1, 2]*F[2, 1, 9])/3 - 
   (F[1, 1, 6]*F[2, 1, 9])/3 + (10*tci[1, 1]^2)/27 - 
   (2*F[1, 1, 1]*tci[1, 1]^2)/9 - (F[1, 1, 2]*tci[1, 1]^2)/18 - 
   (F[1, 1, 6]*tci[1, 1]^2)/18 + (4*F[1, 1, 1]^2*tci[1, 2])/3 - 
   (4*F[1, 1, 1]*F[1, 1, 3]*tci[1, 2])/3 - 
   (4*F[1, 1, 1]*F[1, 1, 8]*tci[1, 2])/3 + 
   (4*F[1, 1, 3]*F[1, 1, 8]*tci[1, 2])/3 + (4*F[2, 1, 1]*tci[1, 2])/3 + 
   (4*F[2, 1, 9]*tci[1, 2])/3 + (2*tci[1, 2]^3)/9)

